Fuglede's conjecture holds in $\mathbb{F}_{p}^{d}$ for $p=2,\,d=8$ and $p=11,\,d=3$

Fuglede's conjecture in $\mathbb{F}_p^d$ says that a nonempty set tiles by translation if and only if it is spectral. We prove the conjecture in $\mathbb{F}_2^8$ and $\mathbb{F}_{11}^3$. Over $\mathbb{F}_2$ we show more generally that the Fourier support of a nonconstant indicator of density different from one half contains a plane. Consequently every spectral set of density one quarter has a subspace tiling complement. This supplies one of the dimension-eight reductions left by Kadowaki; the others are completed using classified Hadamard matrices and perfect binary codes. In $\mathbb{F}_2^9$ we prove that every tile is spectral and that every spectral set has power-of-two cardinality. All spectral cardinalities except $64$ are shown to tile, and we give further reductions of the remaining case. We also construct a spectral set of density one eighth whose Fourier support contains no three-dimensional subspace. For $\mathbb{F}_{11}^3$ we extend the geometric method of Fallon, Mayeli, and Villano by using moment identities, polynomial plane profiles, weighted incidence counts, and exact finite computations. The computations and their verification programs are described in the appendices.

==> anc/README_ARXIV.txt <==
ARXIV COMPUTATIONAL SUPPLEMENT

The manuscript and all retained original files are unchanged. To meet
arXiv's unpacked-size limit, this package omits four generated outputs
and zero-length files. The complete original distribution is retained
separately by the authors. Historical checksum manifests describe that
original distribution, not this reduced package.

Before running the default verification driver, regenerate the omitted
kernel-extension tables and the empty no-bad-pairs result. From anc/:

  cd code/binary/support/d9_tile_to_spectral
  python3 reproduce_tile32_9.py --full
  cd ../../../..
  python3 verify_research.py

This first step uses Python and a C++17 compiler, with no downloads.
The default driver additionally requires Node.js. See VERIFICATION.txt
for the mathematical scope and full external-classification checks.

Other omitted generated outputs:
- code/binary/support/d9_order48/audit48_independent_square_survivors.bin
  Regenerated by reproduce_fuglede48_exclusion.py without --verify-only.
- code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_cubic_results.json
  Historical exploratory output, regenerated by harmonic_seven_cubic.py;
  not needed by the retained manuscript verification driver.

The complete five-flat certificates and primary survivor table are
included. No proof, program, or retained data file has been edited.


==> anc/VERIFICATION.txt <==
COMPUTATIONAL VERIFICATION FOR THE CONSOLIDATED MANUSCRIPT
21 October 2026 (America/New_York)

STATUS
All requested finite checks passed in this consolidation run. The default
combined runner completed its nine stages in approximately 81.4 seconds
on this host. Stage timings are in logs/verification_run.json and complete
outputs are in logs/. These checks are exact finite computations. They do
not re-prove the published classifications, formalize every mathematical
argument, or resolve the remaining general64-point spectral-to-tiling
implication in F_2^9.

REPRODUCTION
  python3 verify_research.py
checks saved binary certificates (including exceptional32-point tiling
fibers and all490816 order48 obstructions), all retained prime11 planar,
profile and layer computations, the small independent prime11 audits,
and both independent retained size33 mixed-height enumerations.

  python3 verify_research.py --full
also downloads the pinned Hadamard/perfect-code source databases, reruns
the complete dimension8 and9 selection scans, independently checks those
selections, and regenerates the complete order48 and tile32 families.
These --full component commands were run separately and passed during
consolidation; their fresh outputs are the binary_full_*.log files.

  python3 code/prime11/reproduce.py
runs all retained prime11 computations, including both mixed-height
implementations. It is a wrapper around the root runner's --prime11-only
option. The full bundle directory structure must be retained.

Requirements: Python3.10+; Node.js; a C++17 compiler (g++/clang++ or CXX for
those individual programs supporting it). Full external-source audits
also use NumPy and zlib development files, network access and roughly
450MB of download/scratch space. Do not disable Python assertions with
-O/-OO or compile the exact checkers with -DNDEBUG.

FRESH FULL BINARY SOURCE COVERAGE
1. Dimension8: all6857010 extended Hadamard32 classes scanned, with166
   phase-rank<=8 records; all5983 length15 perfect codes scanned, with69
   kernel-dimension>=7 records. Independent Hadamard extraction and
   independent Fourier-kernel extraction agree exactly with the supplied
   selected data. All332 oriented Hadamard complements and69 code-quotient
   complements pass. The five order16 classes and Smith cardinality
   arithmetic pass. See logs/binary_full_d8.log.
2. Dimension9: all6857010 Hadamard records scanned, with2040 phase-rank<=9
   records; all5983 perfect codes scanned, with374 kernel-dimension>=6
   records. Independent extraction and Fourier-kernel checks agree. All
   4080 oriented Hadamard and374 quotient certificates pass by direct
   sum enumeration. See logs/binary_full_d9.log.
3. Order48: the exporter recovers112 preliminary eligible dimension9
   triply-even bases. The proved projectivity reduction retains26 bases.
   All10294816 extension representatives are generated;5748704 pass
   divisibility by four and490816 pass the quadratic-Hilbert filter.
   Each has a certified five-space in its difference set. Independent
   enumeration produces exactly the same490816 canonical(base,coset)
   pairs. See logs/binary_full_order48.log. The1247 dimension10 triply-even
   codes used in the separate zero-cubic check are a different population;
   their positive geometric obstructions also pass, in
   logs/binary_triply48_geometry.log.
4. Tile32: two independent graph-orbit enumerations cover all50955971
   three-dimensional subspaces in494 affine-group orbits. Kernel
   extensions, exceptional affine matches and all support certificates
   pass. The exceptional normalized complement enumeration has12096
   members and1788 difference profiles; all1599366 unordered profile
   pairs are covered by75 explicitly checked subgroups. See
   logs/binary_full_tile32.log.
5. The aggregate saved-certificate runner also checks the64-point
   reductions, the small self-dual-code input extraction, seven unequal
   rank-three fiber patterns, and the eighth-density support obstruction.
   Its explicit64-point spectral pair has Fourier support of size29,
   exactly56 planes, and no three-space; its eight-point tiling complement
   is checked independently. See logs/binary_certificate_checks.log.

FRESH PRIME11 COVERAGE
The original size22 cap/profile ladder, size44 planar lemmas, size55
planar/profile/grid lemmas and shared four/five-layer classification were
rerun successfully. The small independent additions check the compact
quartic certificate, cross/layer identities, the six-point direction lemma,
size66 incidence arithmetic, the size77 endpoint obstruction, and the
shorter completed-graph ten-point lemma. The size33 runner regenerates its
retained geometric inputs and both independent mixed-height searches:
1948717 projective even vectors;242202917 odd-kernel vectors;21611
quadratic survivors; four cubic/quartic survivors; zero fifth-moment
survivors. The final purely odd exclusion is the determinant proof in the
manuscript, so the old purely odd search is not a retained dependency.
See logs/prime11_*.log and the detailed source audit reports.

INPUTS, MANIFESTS AND LIMITATIONS
The external Hadamard/perfect-code databases are omitted from the bundle
because they are large. Their exact URLs, SHA256 digests and extraction
rules are retained in code/binary/sources/external_sources.json and in the
reproduction scripts. Both complete source scans were freshly performed
against those pinned inputs. The selected data and positive certificates
needed for the default runner are included.

code/binary/MANIFEST.sha256 and code/prime11/audit/SHA256SUMS.txt have been
refreshed after reproduction; their incoming versions are retained with
an .original suffix. Historical nested manifests and logs document earlier
packets and may describe obsolete or omitted explorations. They do not
replace the final bundle manifest or the manuscript's dependency chain.
Generated executables, Python bytecode and downloaded raw databases are
excluded. Source code and retained certificate binaries are included.

The alternative Braeken Boolean-classification route still lacks its full
original-table extraction/provenance. The manuscript uses the fully
sourced small self-dual-code route instead. No incomplete Boolean-table
scan or experimental solver timeout is used as an exclusion.

EDITORIAL REVISION
The title, contents links, contextual terminology, author information,
AI acknowledgments, reference placement and method attributions were
updated at the authors' request. The computational files and displayed
mathematical formulas were preserved. No mathematical computation was
rerun for this editorial revision; the run records above remain those
of the consolidation. The revised standalone source compiles without
warnings to 81 pages, with all 19 contents entries checked against
their linked destination pages. See logs/standalone_compile.txt.


==> anc/code/binary/MANIFEST.sha256 <==
3c7e6bee9dc4da28d160c5071bcce2a693c538c478e9e69e2e43fb1697de3b35  MANIFEST.sha256.original
e9d76d710670c679c0c2fe1de9bad4929fdbf7966eb638ff36178eb1f0798f37  README
e9d76d710670c679c0c2fe1de9bad4929fdbf7966eb638ff36178eb1f0798f37  README.txt
4fb57601555156e7cb7c44f60f0b625e0fe4bf031ad626a0917185850c8f7436  binary_fuglede_handoff.tex
a4d0fea4db702e293ff19dc2d37a853ee805fb84ecca46082fb5e363e94f3a64  check_eighth_density_obstruction.py
2b989a24165fd4a32e9c2a8606757cd437f9214ad9d037d6126dd80d9e3bf50a  sources/BOOLEAN_SOURCE_LIMITATION.txt
2bf3e49beb20bc2cdf0e2e749dc77f4d4eaa124c56c6ab937a3c612ccacc4a04  sources/EXTERNAL_SOURCES.txt
7c63ea5f06978d46785a9b79e616b1c888c2dfd178fd7e6e8041879bfb55afad  sources/check_source_bindings.py
fe5b1ae189b1aa108e72680d8016851e0c3bcaa145bffaa6960d97b18893640a  sources/external_sources.json
840794997f71773ed245e52278ab3e1f078ee4f1ab3466d056b06f1eb1868b4b  sources/extract_selfdual.py
67fb6f1a36f6893fca541a85754329812b9b8b454b3438ec9b6fd00005c2f170  sources/had16.txt
65685f4af5184cc0602c4f754836b02a81f42bfdec0aa1646483ee47762f87e1  sources/retrieve_sources.py
57a9a1b9be93c06053c9662ce98613cb2dd655d254099b8cf3f7a131f7ad41b0  sources/selfdual/12.magma
fbde147c82c20650a316032dadae4db634532e233e89e0c28d8e9912d83ec716  sources/selfdual/16-I.magma
88aeab38b3d30b74d8697d6de3e0131d37ad7263470495f39a1f4a82876d586b  sources/selfdual/16-II.magma
914cf17a643950d98b19dcd6169cca7f969f539187f006f1db6f3c27ce278f1a  sources/selfdual/4.magma
f24d62230613440d7626260dc9e2ff8fd628e9bc9cd31183d3bf59495270575b  sources/selfdual/8-I.magma
022dcf55b0873bb1462903a8cd40876d65d9e1792ce98d0279a33c2f55443ca4  sources/selfdual/8-II.magma
08f194c1c01a290240e1c2fcb5ce4aedf5630dc66aa4b316d02eafc7d8487d5f  support/d7_d8_codes/README.txt
d974e3017e4b1320547d4f41ab090bbb4e60ca3738aa4a19fec992dd7a6a1cd9  support/d7_d8_codes/SHA256SUMS
2c26983108f0bf03322be0a4ccb4c0adde5a72d500e62171d1ea07f9a8361eeb  support/d7_d8_codes/logs/environment.txt
95a51cba8d076bdcdfd3830f3bbe09fd28af8752da034b835148beb32799fb32  support/d7_d8_codes/logs/quick_checks.txt
a3a0d1827db66d22f58d5a15cd29152ace47a344987709d9b690240cc00eb7bf  support/d7_d8_codes/run_checks.py
27454e584cdd18019160a5b863b147303803c736c2bd75ffbc890eb691b2c111  support/d7_d8_codes/verification/audit_fuglede8.py
6b854cc0aac83654c0c4fdfad213d820661150fac5d84ae01156ca1513974953  support/d7_d8_codes/verification/audit_hadamard8_scan.cpp
8555ab98e0fa08b551da641917bffd5b8c95299700ed0c247d06b8f441230afb  support/d7_d8_codes/verification/fuglede8_certificates.json
28d6e8ad083611f9d7680179f024de196e472ee59222c9670d998f8e751fa53f  support/d7_d8_codes/verification/fuglede8_perfect_scan.cpp
666ad10aee8fdeef7c90e64f368a9a933a479d8cb0fbca0af8ce77e6d9e45cde  support/d7_d8_codes/verification/fuglede8_scan.cpp
825a461d47c550ea7ebac21e6f551ed4a367743e36de5b36f3fdc024f898c19b  support/d7_d8_codes/verification/had32_rank_le8.txt
79e77704eb5ca4d899497bfddd8c9eb7757e91ebb06169a38f3bd3c9da73eb08  support/d7_d8_codes/verification/perfect15_kernel_ge7.txt
4ee0ce63c577e4e616b6217ea29a76e6d04ffb95daba6b08ba4633971422b2ec  support/d7_d8_codes/verification/reproduce_fuglede8.py
e3f04a93ee759fc8534b85a71c10880f2506a10929482d6c01eb4760188328e8  support/d7_d8_codes/verification/tiles16_certificates.json
9a03737c24c7de04113fccec8fc5868039dca792b5d51e7295ff6eb09e249c08  support/d7_d8_codes/verification/verify_fuglede7.py
22874fbf840772edad8efd854b5633ac974a231fef27452c74980259f2f1009d  support/d7_d8_codes/verification/verify_fuglede8.py
5850c9c80a197508a31fbc6b236ba97dcd4eefb313fcaac1a5c416a4a9b7bec5  support/d7_d8_codes/verification/verify_fuglede8_tiles16.py
93c87ea2d6f3bca6a862d5ec4c3d896adea92cea3a17b8496ee7af95cd21408e  support/d7_d8_reductions/README.txt
86271dd45fdefcd004c4bd10692ac49c929e5ede29f36c7be3b3953730390dff  support/d7_d8_reductions/SHA256SUMS
308a5e3939b3520d04999a0cf874c60384104cdd513d76e0aaf9fccdaa512736  support/d7_d8_reductions/STATUS_AND_DEPENDENCIES.txt
9caee91c64f05c5310399bf0b2009d5b6e22237a08a43990e011ebc02832d9ff  support/d7_d8_reductions/d7/dimension7_reductions.txt
fa47ad95de2fd870b2ebd88993a0100cb97af73323fd60bcb88336bc155c3bd3  support/d7_d8_reductions/d8/fuglede8_proof.tex
7f2a857ac5c3be139b47824782fe1d16e7d6bbb3f311d0c960530c4c552590a1  support/d7_d8_reductions/provenance/ORIGINAL_READ_ME_FUGLEDE8.txt
98dcac11389f9e03cad16f354ae5f0c5bf3fc11e9ccbdd2279dca4ca866b6f2d  support/d9_finite/READ_ME_FUGLEDE9.txt
469df32eb3277131c0bc8836b063964c04809afb4494761b0eb39b0717e3f42b  support/d9_finite/audit_fuglede9.py
13a5badeba12da1a1bbfcdd48db7e32140907d53cf02a899c9742a236339937a  support/d9_finite/audit_fuglede9_scan.cpp
51e91c3c950a726ae762984b9e509100c6a0e2d134bd10a001408ddc8af30226  support/d9_finite/fuglede9_cases.json
1c7f4088c19fb96e2db85dfba48946b6f508002f576f8414e5ed56b3521314d7  support/d9_finite/fuglede9_cases.txt
b26868a7df051c6443624261c8dfc1faaf5a3db086c1eb411d39967ce8d68dd3  support/d9_finite/fuglede9_certificates.json
a7c8034ba92819f8d6c5b03bfe313f30e338486d05100d9f484319f1807771c9  support/d9_finite/fuglede9_extract.cpp
ee909cf712bc2bbbb2b149171ddad341cf165187d070f9a8e49167c94a232d61  support/d9_finite/fuglede9_subgroup_results.txt
8159ee6be89d02731f8ecbcfb8324a930602545736f13c227f5536668e016a20  support/d9_finite/fuglede9_subgroups.cpp
f9e2591f723036eaf4efab3f6b59c7fef41b3ae62a14ed8051fbff35f18037d4  support/d9_finite/had32_rank_le9.txt
5d540d80b5697773c0a6b9362561f86896dc9d522e8f7dca9c4386946b8d7da3  support/d9_finite/perfect15_kernel_ge6.txt
298625ed5f5c05b6d793cb098744afb0f78287b3c1de889776abe2a5c3617a76  support/d9_finite/prepare_fuglede9.py
6f077ee63e74d1321508f27c18549000952b4d7890c6cf00a8951ad414d18038  support/d9_finite/reproduce_fuglede9.py
22874fbf840772edad8efd854b5633ac974a231fef27452c74980259f2f1009d  support/d9_finite/verify_fuglede8.py
5850c9c80a197508a31fbc6b236ba97dcd4eefb313fcaac1a5c416a4a9b7bec5  support/d9_finite/verify_fuglede8_tiles16.py
3a708f9361966105974c086be19b6de669ae1a84735fc997b7a4e5a42d3ecf7a  support/d9_order48/READ_ME_FUGLEDE48_EXCLUSION.txt
0c0ee81c4677b5252f66d6e1613c9858174213403796f60546ae19368c6b78af  support/d9_order48/analytic48_lifts_README.txt
0772e682683132350579632dd7d4cf72de694176bf226d5cafe0fdb356aa4358  support/d9_order48/analytic48_lifts_enumerate.cpp
42415cc64f0ee0f61d75cb0cc1fa810a3c77e4b8eeaab5d68bb45ebfc4540257  support/d9_order48/analytic48_lifts_export.json
d1382a7f84982610f84ce4c99cbb3a0a4ff7380601275d5b1b68a51e94bce7d4  support/d9_order48/analytic48_lifts_export.py
4f29cced91d485967b709a123c3b1ba931ac03ff535cbdf464569510bd165dbf  support/d9_order48/analytic48_lifts_fiveflat.cpp
72acab200868578302b4276131e834f3909b58067a0ae6d5458d4df38c665d9c  support/d9_order48/analytic48_lifts_input.txt
7b8302a3d18a7514d07eda0350631ee6ebef4cb0f351dae5e463a001ef184994  support/d9_order48/analytic48_lifts_square_fiveflat_certificates.bin
ca5bed72806c12e2e0f2ddeffce618d3d64460cb42bcc6394527b553ca911f88  support/d9_order48/analytic48_lifts_square_fiveflat_remaining.bin
5b0ade2a24f49215fd40ed88a0ce20c179d8dee5b22275fdf0dc8889a44dd05c  support/d9_order48/analytic48_lifts_square_fiveflat_summary.json
b14b2d08e6fccc563b05e91afa8e71733759c51716e837ff1c05319cb62ac76d  support/d9_order48/analytic48_lifts_square_summary.json
14414c6bf72571a5f2cfe2a398a2c54da2a96e23e9211e81758e36494ca12aa2  support/d9_order48/analytic48_lifts_square_survivors.bin
0c9bfe614866b97275f6e4548becb754e736b5c817a136a9563bdf0969a50887  support/d9_order48/analytic48_tensor_pairing.tex
ad4f0c370be7907e6027bb637128f3b488f3b796527339d478a5b993c2463d33  support/d9_order48/analytic48_tensor_pairing_check.py
6125741fcda48b6de1a5ed806c0a57f9ab5a0af86b771aa4e193d9dbd5f8e1b6  support/d9_order48/analytic48_tensor_pairing_checks.json
8b3275cc929fea6043ed54c6cce17fc998bacb5c5fbe2fdf4bd4b1375429f85f  support/d9_order48/analytic48_tensor_pairing_checks.log
e5dfa058c380b5029fc7e295979c0b60d95042b084d22c06aac1a9ce45759b4b  support/d9_order48/audit48_independent_enumerate.cpp
a50029d8251bde378509d34c6ee3747c889275d88b42526ba26568d658b9240c  support/d9_order48/audit48_independent_export.json
4a0485f57ce15fb0cee0e3fe2f03cf2fff9c2ebf773ed7dffed21f74a039c0cd  support/d9_order48/audit48_independent_export.py
ad3ee061e054550436a8ebcbb37a0d1cdf0accaf586bdc572d34441c3a62cd83  support/d9_order48/audit48_independent_input.txt
1f619c52253de9c454e1e5ae1c7d9432893e6fe97c2332710b36809e59bbd77b  support/d9_order48/audit48_independent_square_counts.txt
32c1aebe45c33637cb46aa8a9aaef2d731d9e51cee1f817839d906ccedc8c270  support/d9_order48/audit48_independent_square_enumerate.log
d2c344a8feef90c40098345c87705ced95e79425cdfa8b723e2c567c46b6987f  support/d9_order48/audit48_independent_square_survivors.bin
36efe394e0c3fb93a61b1f3013053edc1e832d72ddbf1f1369e7cefd62e6eb25  support/d9_order48/audit_triply48_geometry.py
6e1855560e9a73167f22beb5c7c7e62c0868f60ef8e4a5b44928ee28fc4e3581  support/d9_order48/check_fuglede48_reductions.py
4db184f6f3d57609e03a3d164bdc3b405390abb2b28eac2529fb96a86dd7351b  support/d9_order48/clique48_agent_square_fiveflat_independent.log
8b76cdc3b16235a621a37705454a0631331727bc9d941161e3e32165cb8c759f  support/d9_order48/clique48_agent_verify_fiveflat.cpp
466d5e3e612e45d82a13f0c5541334e7be39808f3301bcac04abdf0621d6d084  support/d9_order48/fuglede48_cubic_reduction.tex
d7efb32df032270c5f742d0084e4b829fd0a5244cf3a8793926c48fe55a81c22  support/d9_order48/fuglede48_exclusion_environment.json
abf435ef8590d23dc94aada5261846a1fd236274cab894657a1981b29b4a8700  support/d9_order48/fuglede48_exclusion_manifest.sha256
2fc2b287fa8d563a509dcb6311e5f9b18c0b60040016f933f6da67198e23cdac  support/d9_order48/fuglede48_finite_lift_reduction.tex
1cf4257a5bc219205b749023261f8f103d019045075654088ea27ef26fbf701f  support/d9_order48/fuglede48_full_reproduction.log
4db184f6f3d57609e03a3d164bdc3b405390abb2b28eac2529fb96a86dd7351b  support/d9_order48/fuglede48_positive_verification.log
22480c4500fc1436efb411c696e01d09ab497604031416e912f3b85cb83c1a0a  support/d9_order48/fuglede48_rank3_structure_body.tex
444b78f339ade88e49856c264012c747ea942ab0e1b93a3c436cfc94e436e672  support/d9_order48/fuglede48_reduction_checks.json
ed72a308bbb0ae5bc637c1857e004a4edd87bd3db8ecfda8bd4e45e0c190bb20  support/d9_order48/fuglede48_reduction_checks.log
ca5ec310e93cf926d563094f2fabb5d30b555bf814c48cee49957df893492200  support/d9_order48/fuglede48_reductions.tex
f9e2591f723036eaf4efab3f6b59c7fef41b3ae62a14ed8051fbff35f18037d4  support/d9_order48/had32_rank_le9.txt
4bca0576596ede765fb0fc0081837a6d622c54a13b9616eff2954950c10e43d6  support/d9_order48/probe48_triply_lifts.py
0764ccd4995f6c2d3d4ee6d2c2a43843de207042f6001956e8aa9e34dc5ee36e  support/d9_order48/reproduce_fuglede48_exclusion.py
f83ef65256b519e0a00b5434b6ab2896f1829bbd9b2e59ae328ff88856f32593  support/d9_order48/triply48_generators.txt
bf2940f5574b12888b197dd3e7a62c1cc28f94e1ba0f7e9d7fca2b0071e8abeb  support/d9_order48/triply48_geometry_certificates.json
411f2a7f04218baa0e8b66db2caa697066c4b2e419a84f9ec4e683f67478387d  support/d9_seven_patterns/README.txt
0af0cc1598d8e77243a66a04b014a227127156b0c1924dc81cbfa72ceae87eb8  support/d9_seven_patterns/SHA256SUMS.txt
8a7a4268b88623abc41a1d9d4f568e4a5b6fdb158dcd14f713ed9e977e1df019  support/d9_seven_patterns/check_quotient_geometry.json
8b674ed9003936e1cc0265df21162ed38e7da07a35b6f2692dc081d6b35e7980  support/d9_seven_patterns/check_quotient_geometry.py
c75f13a711065d3ac82f81cc237850cebba336dfa72a728d06744b256cd20705  support/d9_seven_patterns/data/cube_sample_summary.json
04133f086def3c109a62bb1fa60dba11431849d0a40987a23eb2263037b403d5  support/d9_seven_patterns/global/check_singleton_quadratic.json
9ee2000d33d1fcdd9ea22d4cedc88ffe5bfda25373ba3d239096296b0201821f  support/d9_seven_patterns/global/check_singleton_quadratic.py
789026e06a0534c42462d532f7987326853ad0521697fdebcf7cc8ea66dc7b60  support/d9_seven_patterns/global/independent_halfset_classification.json
6f6d10577ab728c986158f9538ac15e0676ab9d2c6d84e568dfe927c5cc9a437  support/d9_seven_patterns/global/independent_halfset_classification.py
89b1b4ce44c652eaa948922e21a501b3ec963e9c1e2e60957e2af6a1c8bec986  support/d9_seven_patterns/global/quarter_integral_proof_audit.txt
0bde32ef92f85b133b94416641d341943381a304a5304e3c51968a53074478f8  support/d9_seven_patterns/global/seven_unequal_closure.tex
995f133f09b1903dd08802e06b9f890324f0f532e19abbbd07cfb3803ba9748c  support/d9_seven_patterns/global/singleton_quadratic_reduction.tex
ef9e6faeffd8819d31b918667117dc16fe1a5e7425e6ccd5386a9e2e7b3a6cef  support/d9_seven_patterns/granularity/check_small_selfdual_codes.py
dba3ff9f49299be91869be0444d164350173c64c7503ca9d33d06961ae3e5c7e  support/d9_seven_patterns/granularity/quarter_integral_trianglefree.tex
7e49cad08c1eccbb1ee3370b77384a5a214c20f9be83236c46b506c04d0cefa3  support/d9_seven_patterns/granularity/selfdual_small_codes.json
aac094bb8a01dd7707962d5ad36d931062df7d9bf98d319af83f868b51e4dd5a  support/d9_seven_patterns/granularity/small_selfdual_coset_certificates.json
c45e8c5e5f1b6329b5ddf6aaad2ae02f9c3e7fd1958df7337766843a164ba865  support/d9_seven_patterns/large_patterns/check_divisibility_shortcut.json
a2e9d7491123a915e2d4c68469fa3fc80291a82ff4f81b28927149a4e3bbdd99  support/d9_seven_patterns/large_patterns/check_divisibility_shortcut.py
af5a896be4952d74defcec80ce2354b108c9db331838864b6c83eb3ea90e4692  support/d9_seven_patterns/large_patterns/check_quarter_negative_control_capacity.json
79c34c3c4f0407982999f8ec92df34001b4aa2e1417255c0a0f6d887022bab96  support/d9_seven_patterns/large_patterns/check_quarter_negative_control_capacity.py
2de366276285a43752d6395a7eddb1f926aa43b958bd2be56be5fef88e6ae25d  support/d9_seven_patterns/large_patterns/check_two_32_closure.json
7bac91e1efe0418946511e7360e24c866dec2c0919e1b4cad66900e757a2400c  support/d9_seven_patterns/large_patterns/check_two_32_closure.py
6b3290d06449ecf771fc96d16ce5af6244e986e5efcf5f952e3e5c28622332c2  support/d9_seven_patterns/large_patterns/singleton_16_flat.tex
d2c345bd6c19618412e5378fa1612507b47fb44b20a0fb0e9c45291925191f1b  support/d9_seven_patterns/large_patterns/two_32_fibers_closure.tex
7727ffbb59f47a1b56ff31a72946e2ddbd8e186eeda8b56ba37b4199ec2ba36e  support/d9_seven_patterns/large_patterns/uniform_fourier_frontier.txt
12773d10269f03eaeaa5ec877a88ce4decce0a2182b66d919c23fdd35abe6833  support/d9_seven_patterns/logs/check_divisibility_shortcut.txt
7bfb806e2258def6571e40b9c9bb516040610c030e25b014b03367fc8ead8759  support/d9_seven_patterns/logs/check_halfset_classification.txt
c8e39ce604430dd63b6602a4cc516e6a5652cdb8739c16c5bac62511c417f9a4  support/d9_seven_patterns/logs/check_label_packings.txt
9ab1fd2a8f29013ada14a63785ba397422789614b4e56abdc8590b06dd43dff6  support/d9_seven_patterns/logs/check_quarter_negative_control_capacity.txt
80de48a35f85b3feba87cbcea7fad0bb2039b38e16a301cf7cf433b06622d5b9  support/d9_seven_patterns/logs/check_quotient_geometry.txt
04133f086def3c109a62bb1fa60dba11431849d0a40987a23eb2263037b403d5  support/d9_seven_patterns/logs/check_singleton_quadratic.txt
16dfa5d3fc4227a2e1465fca502f5aa9cc62599233a47ac78e6207c002630dd6  support/d9_seven_patterns/logs/check_small_selfdual_codes.txt
cb93faadd034433c55a3804f2f314824e0d810ffe766f1905ced4c93bffa548b  support/d9_seven_patterns/logs/check_triorthogonal_obstacle.txt
923f04281c770516a0640460dd109e7d2e4564722a541fa8e4af5d34c1f28717  support/d9_seven_patterns/logs/check_two_32_closure.txt
2f4f1b10343b7accd210942d0878c31b581f1355b5dbddf7cdc67d89bf815ea7  support/d9_seven_patterns/logs/independent_halfset_classification.txt
282dda8076d928f070126e7465dfb403ae6eb632df0018a7bedfcf8f9a5fbd0b  support/d9_seven_patterns/logs/verification_summary.txt
54a43d9796ea63d8c26801999aef10bcfedbf41d3732cede551737e49f137679  support/d9_seven_patterns/proofs/fuglede9_seven_cases_closed.tex
b2b541cf70aa96f3f139c8c5c0220fdf68fb221b067f23384369997f25771938  support/d9_seven_patterns/root/check_halfset_classification.json
a667c0197eb3fde34dc6d06622d2183765ad165184ded050b0c755ab2ee64315  support/d9_seven_patterns/root/check_halfset_classification.py
69534545a43c16aafe2817172faaf77487e0cce47c6a940fcd6483e61c3d9141  support/d9_seven_patterns/run_checks.py
2b1537603338d745f7ea2933662b7e581b30c2431ade990a19a0d35f667106f7  support/d9_seven_patterns/uniform/check_label_packings.json
6cb86bd6a54fa9ee7c6a75eff343a00467f1b39a7dea4ee394a0210ba5c6f9b3  support/d9_seven_patterns/uniform/check_label_packings.py
a80727677bd2e1118aee86359f11e373b8dd698a97e83a827e84e97ffefa3d87  support/d9_seven_patterns/uniform/check_triorthogonal_obstacle.json
f36a93c6444069dab21e5e0ce7cce0f571fc46d1cebd8d22312a83444bca01ed  support/d9_seven_patterns/uniform/check_triorthogonal_obstacle.py
f97e3c9eda0db9ecc785c0dde1c7e7237e64be6a01776af71e395cb88e04bc4e  support/d9_seven_patterns/uniform/packing_diagnostic_note.txt
cd2343999b5923e0ae64940b47fc00cb230d7f0f666619728ba4d32c59eece5f  support/d9_seven_patterns/uniform/sample_label_counts.json
b149309f8a659e8eabe8f743742620b63ebf3a801a5cc3a31e067e4cf51da1ee  support/d9_seven_patterns/uniform/uniform_remainder.tex
a4173e69de9617e9cb8511c2660599ca5457f368718a5091f307cff60188f0e5  support/d9_size64_reductions/README.txt
4927adaa402f71695439701feea5bb5425ac373cd4cc7bafd5831b1acc517960  support/d9_size64_reductions/SHA256SUMS.txt
825a461d47c550ea7ebac21e6f551ed4a367743e36de5b36f3fdc024f898c19b  support/d9_size64_reductions/data/had32_rank_le8.txt
54a274a4f96f035fd27b4743cc6aebe0cf88e208295bc69763ed1dca207d1d86  support/d9_size64_reductions/data/hadamard32_cases.json
118986209b88980bc740f986b863f8df2c93fef95b4f64991e6d1d129ae07eb9  support/d9_size64_reductions/geometry/check_rank3_fiber_weights.json
0276f139fddcdb1920bfe8aa9eb6626b757356134d884c36a50bade70741eb8c  support/d9_size64_reductions/geometry/check_rank3_fiber_weights.py
8ce7096528ce8e67dd6b4872faef4d6aaff985c2d0b7ccd2bd67cb19a3ca80ea  support/d9_size64_reductions/geometry/check_rank3_label_model.json
ec9fc70cf5cff3545d14d6bca5aff2f47498ca3e18524d755586aeb5bd88ef65  support/d9_size64_reductions/geometry/check_rank3_label_model.py
604daf1445ced5f7fce1d14578638d474ec28d7ac630bda9a405e76b398f105b  support/d9_size64_reductions/geometry/check_three_halfsets.json
bec3a1372c1f50ca88cee2558e2a4c2e600a8c18cca538942120c4cf59c3aec6  support/d9_size64_reductions/geometry/check_three_halfsets.py
7f30adfd1dbd51265b6a75d6375daa36048577a3a3499e405a61787c08cf20ea  support/d9_size64_reductions/geometry/check_weight4_projection.json
9db10a3520a64b677ca759f536793d29dbbbaaced1d6ae0b20eb31189a0a304a  support/d9_size64_reductions/geometry/check_weight4_projection.py
cefab2898fd9b76a0acc6592d4704ad867e481c86ce084f82a3795575d75329d  support/d9_size64_reductions/geometry/flat_projection.json
c5953d13a67f16eed2ad92ce298f6332d1fdddffdc579dc9636f73e4665da62d  support/d9_size64_reductions/geometry/flat_projection.py
57fee44ee257dfa30796979f308b8e0547af35ec8f044b3a7f4fb77929bb9965  support/d9_size64_reductions/geometry/flat_projection.tex
eec6f9aeccd659fa6879f70229e30a061316c995af74f2077ec38a76b2390ede  support/d9_size64_reductions/geometry/nonzero_cubic64.json
caaae75c1f351adf201a05c25bb1b52b5748a78c0446e0a53d13d04e4dce1c3a  support/d9_size64_reductions/geometry/nonzero_cubic64.py
24482ecd82a88f8278428b851fcb349e68c1c9a5449c8feff599eee9c2e75f75  support/d9_size64_reductions/geometry/rank3_fiber_weights.tex
580c664454762f91d5ad06be558d91daffc09dde503d3ff350af4f00edadbc1c  support/d9_size64_reductions/geometry/rank3_label_model.tex
fdb376eff17b7fb9fe8248313098f04547419baa5f08594c106fe36e01585c84  support/d9_size64_reductions/geometry/rank3_label_reduction.tex
de83fde44d5e1f149f69721e1c248c3003e9fc3df612569bd6718df54219848f  support/d9_size64_reductions/geometry/rank3_m4_closure.tex
94bbf02f4dfda2b692a158e4c95a97d4e1328b11764606545eb93bf4ea35e6a7  support/d9_size64_reductions/geometry/weight4_projection.tex
eba02d62d4029dad1717d65572d4540445bae57e57ab84df998db130a325118d  support/d9_size64_reductions/logs/check_common_complement_lemma.txt
113de0a5b62979b5ef7dadac15952b1e491e4cb45f602f6a3eb6f2b58a79614f  support/d9_size64_reductions/logs/check_rank3_fiber_weights.txt
ac3b0f30be235fda018e7c3ee8f3c72fe93b8427b0aadb000c6d867afb3721f6  support/d9_size64_reductions/logs/check_rank3_label_model.txt
604daf1445ced5f7fce1d14578638d474ec28d7ac630bda9a405e76b398f105b  support/d9_size64_reductions/logs/check_three_halfsets.txt
7f30adfd1dbd51265b6a75d6375daa36048577a3a3499e405a61787c08cf20ea  support/d9_size64_reductions/logs/check_weight4_projection.txt
d4431d52ae8e89bf61b218f90131fd1a975fda9b81ef4894c5f0a73ffb83f7c4  support/d9_size64_reductions/logs/flat_projection.txt
45121fec7281e2c74ee75c0d854eca7e88a0a79c5a86658ac1a93c976c255e1d  support/d9_size64_reductions/logs/independent_rank3_halfsets.txt
3496f1da857dccb2ea0622686813b2505c30383bf961e0e108df955107001319  support/d9_size64_reductions/logs/verification_summary.txt
1d562ef6a7d056031ba8b4f69a62dc7fdea30982f87713ca0eb9c680ac0470c7  support/d9_size64_reductions/logs/verify_filtered_examples.txt
435fe4e247179367c5a14233a4ae25f63d796a3a5d05f017bda218d6aebb2be2  support/d9_size64_reductions/logs/verify_periodic_certificates.txt
e7d52659d7882cd9384f513fd84c846801bb17a869348170ca0967526aaf29dd  support/d9_size64_reductions/logs/verify_raw_models.txt
8d01da7d00fd61f152bbe36836b3da521bdecaedca081ca044f774fba9a3d7f2  support/d9_size64_reductions/periodic_spectrum/certificates.json
45be9d5111240cc3b3bf3b59b302b88096f4183d7cf3cafcb494205f67e6bd93  support/d9_size64_reductions/periodic_spectrum/check_periodic_spectrum.py
ce9ce7c152794c6a337a79f22f84d791c01267939143c8261ae7cac2d55b5890  support/d9_size64_reductions/periodic_spectrum/periodic_spectrum_proof.txt
b4d087c72d120bc95d10f689a7a685cccbdae6913de8379224b77a69bb915b1d  support/d9_size64_reductions/periodic_spectrum/verify_periodic_certificates.py
41bd2cf5fc72d08ea45eceab04a1b71ff88e3dd6184cc0650b350ac8e433ae13  support/d9_size64_reductions/proofs/fuglede9_new_reductions.tex
f2934a6ca0e4487c44a772179f09bf49c62f673bfaf5f9297f81cc934e390117  support/d9_size64_reductions/run_checks.py
3ec87635129dd219f69b7715bb95b47d84d4e89fd3f676cf2f481cf350271fe5  support/d9_size64_reductions/status_audit/check_common_complement_lemma.py
08528c40c6952382b41154ed0573c07012294c46f949fc7c53a76a39e03164f3  support/d9_size64_reductions/status_audit/check_rank3_and_halfsets_independent.py
eba02d62d4029dad1717d65572d4540445bae57e57ab84df998db130a325118d  support/d9_size64_reductions/status_audit/common_complement_checks.json
fca83fa24a71fe3a6c6b3fd1003110e1120cc981811447a4177bf504c9d5a94b  support/d9_size64_reductions/status_audit/new_reductions_independent_audit.txt
1bbaee2b4c846aa8ecbef829b1bf5ba98eb82424d82f5dab6cbed38c623d2eb1  support/d9_size64_reductions/status_audit/rank3_and_halfsets_independent_audit.txt
29dfd6c1f80216ef6b5db271beceea8b28ae2f50fd78d7cc8112cf7fbfd33572  support/d9_size64_reductions/switching/affine_weight_filter.json
1ba3b5ca2710d4298b84c5f4e1f8231213549285f11a5cb1b016c25d140a33d5  support/d9_size64_reductions/switching/aperiodic_stress_example.json
376ce26293b6bf199257c686d551561271da7a11f61cc5f1c6c654bb9deebb64  support/d9_size64_reductions/switching/cube_examples_verification.txt
c75f13a711065d3ac82f81cc237850cebba336dfa72a728d06744b256cd20705  support/d9_size64_reductions/switching/cube_sample_summary.json
ae9c27fbbcda035569301aeca5bc2f9dc432129b923caff1fef188b3320422ec  support/d9_size64_reductions/switching/cubic55_fully_filtered_stress.json
c1251b9db16d137ce0d05ff08c8c6f9b4f83d887e93d6a4cccacc4e5f57a4ada  support/d9_size64_reductions/switching/explore64.py
e12a2328a1b3d8c7937687ac1df5e750b573b8c6b55a917f81a7150cb91753a3  support/d9_size64_reductions/switching/explore_cubes64.py
632298652f1d9712fded700b16e99788a85f35147c8ef2054bac6e52fe19989b  support/d9_size64_reductions/switching/explore_filtered64.py
5e7a838f0de658216d1294aac86de83d6613144f76c95b90a0cc697d1283d6cb  support/d9_size64_reductions/switching/filter_examples.py
b42e4651e0f84e82a95eb6b6fd6df2438b69652e2959d0c47bc9f0d7300add64  support/d9_size64_reductions/switching/filtered_sample_summary.json
edeaea33251856b25571e87fd0c4b4c535d22ae854152d23c63d08c48d533f6c  support/d9_size64_reductions/switching/fully_filtered_stress_example.json
c68bd980a62be0d22a1ab7c435eba73bbe7290ffeb14cd7647b9267bb89198ce  support/d9_size64_reductions/switching/remaining_stress_example.json
c69ebcd0cf873a9fd695eaa8ad20d2e170c3d4a4660ecdc61cc5f0fb95e30743  support/d9_size64_reductions/switching/section_filter.json
eaf61de159193810b014b536d751c60362cf6914e5d05d811448bd402b48a909  support/d9_size64_reductions/switching/switching_summary.json
16ae396236e7b55ff42ab6a94a8214e0687ed559b8fd3c3ac378f1b9ef6dee42  support/d9_size64_reductions/switching/triply_even_both_fully_filtered_stress.json
250d11103468b7ddf2fae34d939ac8024234e697afff26d7bb62f45440bd3600  support/d9_size64_reductions/switching/verify_examples.py
00e4e94c6150877c78488f4298a352c8391abbdb3535805d1cb59710f73dd0be  support/d9_size64_reductions/switching/verify_filtered_examples.py
9cca0e5a2fef122420e151a37419451e7f2a59b61fe447b1ce921611deee9220  support/d9_size64_reductions/verify_raw_models.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  support/d9_tile_to_spectral/C4753_bad_pairs.txt
c9fb203d209559a6dd7170e75f884f8afb2a9d7e60381f770199d37ff9c1fedb  support/d9_tile_to_spectral/C4753_bad_pairs.txt.certs
930b2b192c96b8aacaa694c94868ee6ec853352b4476f5402eb1e047aa804f8f  support/d9_tile_to_spectral/C4753_fibers.txt
b4aa85898f5ed16c93e2435c6841287b6e671c7e4f9c04af8b490b167f23bed2  support/d9_tile_to_spectral/C4753_profiles.txt
4ba3c1e4ffff09ed2e4ad1ca8b747a224dc026935aefee41f28b6ace95b7c7f6  support/d9_tile_to_spectral/READ_ME_TILE32_FUGLEDE9.txt
5e1732bacdffd6d764d3f30695b3032aee1b21509125411b1ad475f8821a4174  support/d9_tile_to_spectral/affine_match9.py
d9ccb96ad6c5fea5b7d7d4b453b027ca2d3142073ce856849b1de1a5023437cc  support/d9_tile_to_spectral/audit_rank7_orbits.cpp
9eafbe79b1807690b6d507abb5bbab0c050faaa416472a4280558ad08d031fdc  support/d9_tile_to_spectral/audit_tile32_9.py
2bfef52e07308ec3919d772ade2b0c9eb44dea50ec946d9de1a630770c197820  support/d9_tile_to_spectral/enumerate_fibers9.cpp
eb34b35fb556b146ea072bac8b7f5053a93ac2cda23b1c4697a99756db1c5024  support/d9_tile_to_spectral/extend_kernels9.py
51e91c3c950a726ae762984b9e509100c6a0e2d134bd10a001408ddc8af30226  support/d9_tile_to_spectral/fuglede9_cases.json
a557e2adb3fc35e1f7c3eda1f06b1d95fff7aeede99dde48f1cf3a76b7738cda  support/d9_tile_to_spectral/fuglede9_tile_to_spectral.tex
91bbbcc50d8659b106a89c82e5e37a6d51f5c78896c1781f8ef6f6b9c72b5514  support/d9_tile_to_spectral/graph16_rank7.txt
e930722321be4c3528c0b40a1f7c5950b329a524f0d976663aa8b18abe6a079a  support/d9_tile_to_spectral/graph16_rank7_independent.txt
c58affbb10a10423ac2ac0c2849d61c08f1e3dffa995c9d32a31ce804ac1e38f  support/d9_tile_to_spectral/graph16_rank7_orbits.cpp
52a4c1fabcc573be511194e426bffaf3ee9299160cd54f07539ad45edaa9cecf  support/d9_tile_to_spectral/graph16_rank7_orbits.txt
781e91ad05c4d10e39c350653d9d12706649fdb84edf3d7735b68f160351855d  support/d9_tile_to_spectral/graph16_rank7_results.txt
4e98a7afd55fa40f38a0942330548a6e48bf08a9a26521ee7236b1b09debcb72  support/d9_tile_to_spectral/kernel_exact7.txt
6ea2541ac2f4e3aade365d5ee62bac01e1acd6fa9c77e29a3a3eed56587d62f7  support/d9_tile_to_spectral/kernel_exact7_results.txt
fa773425db2bf89e8012f60b2a63164e86264641b5ddc927acd2e8868dbf8ae3  support/d9_tile_to_spectral/kernel_extensions9.txt
07961ce21a157b5c7a662799c4cf32c4ae7df3bee2b0d8bf1ac402a7d1e02c05  support/d9_tile_to_spectral/kernel_extensions9_matches.json
a2d922a58c42708065ad080ae53e810a5111cebd92c5f531b0d73eeb043bb093  support/d9_tile_to_spectral/kernel_extensions9_results.txt
491cd5433a1fef11f6a2466b9e67232d9a689077c1da6f0b54cac6f48ab75d2e  support/d9_tile_to_spectral/pair_fibers9.cpp
778c8570f9746373432848355a9585e7a78bf5063845305b5c3ad87a006c3a21  support/d9_tile_to_spectral/reproduce_tile32_9.py
9870b31bdcf57edf98a618c10f6a840f67313108c729f0f8f8d272728b3268ed  support/d9_tile_to_spectral/tile32_manifest.sha256
9725546f41b05a229e80d6b4beeda0f455c0a3218b27bab47aae31cbcf6f3fe4  support/d9_tile_to_spectral/tile32_reproduction.log
f3db51abcc0b05c732352489714300cbd58da7e596398ff89045ea0c979c82f0  support/d9_tile_to_spectral/universal_support9.cpp
22874fbf840772edad8efd854b5633ac974a231fef27452c74980259f2f1009d  support/d9_tile_to_spectral/verify_fuglede8.py
46bc14d7370741bffa96bc74e18ad75ad565d6052aca7e15ab73498d2ed83460  verification/COMMANDS_AND_COUNTS.txt
145e7643be578e63d0559ab9024ca39b7ad298ed8e6d59bb7efaae850eb482b6  verification/SCOPE.txt
d397aa167d92ef7c9d261c42f572a4430680738cc173c0a67744353fca41b534  verification/handoff_48_checks.log
01f19de311a58387590e6302f28af62e1b8bf58d35732f943c3776b780ae1aa8  verification/handoff_d8_checks.log
87cd9197521ef503700253629e3535f29bb8aca344b87bda89d08991c6bccb8d  verification/handoff_d9_finite.log
70b1e9ca845545b2c0b5edc960123366f521842e17c961d773651e53b2550cec  verification/handoff_new9_checks.log
a9ef4761244cf5518cb5ba40b53c6c6ad42517ad74441772d481040a42fa7fd2  verification/handoff_obstruction_checks.log
e88cf0a0e8bceb292eb607017fb268627b8e0fd4fd305ed42a85aac37af3a7e9  verification/handoff_seven_checks.log
dcec5beb28ad7b5c7f7ab0f8b687838d3dc09a7510a95edc2768b560e3cd1df4  verification/handoff_tile32_checks.log
949a43301e17e80fa0df43fd5619a33a51f36cfa4b678276cbf8e1662e0a3acb  verification/packet_inventory.log
40985c90f3a907dca7cb46ddba9cdfd8897574e964477d55484ff81ad31b607d  verification/source_bindings.log
88dad8a74ba314e125753996a16a7afe2f71a55cd4525ee8dfbcb9f0b679aadb  verification/source_selfdual_reextraction.log
ac15203a9552ba2401c7de58fa3cdfc968e38ebc32496b1683ca6df9edd9434b  verify_packet.py


==> anc/code/binary/README <==
BINARY FUGLEDE PROOF-AND-CERTIFICATE PACKET
Prepared 21 October 2026 (America/New_York)

All seven requested support directories are included, with their relative
paths intact. This is a proof-only copy of the curated handoff packet.
No F_11^3 files, experimental Z3 searches, or learned-cut files are included.
The main binary_fuglede_handoff.tex is retained for convenient navigation.
Its historical references to experimental/ are intentionally not populated.

MATHEMATICAL STATUS
The d=8 result is a proposed computer-assisted proof with published
classification dependencies. The d=9 completed implications and exclusions
remain subject to their stated proofs, coverage arguments, and data inputs.
THE GENERAL 64-POINT SPECTRAL-TO-TILING IMPLICATION IN F_2^9 REMAINS OPEN.
The explicit eighth-density example refutes the Fourier-support-cube lemma,
not Fuglede: it has a directly verified eight-point tiling complement.

CONTENTS
support/d7_d8_reductions/
  d8/fuglede8_proof.tex; full proof and dependency notes.
support/d7_d8_codes/
  Five H16 projection certificates in verification/verify_fuglede7.py;
  332 H32 oriented certificates in verification/fuglede8_certificates.json;
  69 perfect-code quotients in verification/tiles16_certificates.json;
  selected input data and all extraction/checking programs.
support/d9_finite/
  fuglede9_certificates.json and fuglede9_cases.json:4080 H32 oriented
  cases plus374 perfect-code quotients; full extraction/audit programs.
support/d9_order48/
  Quadratic/size96 and cubic notes; fuglede48_finite_lift_reduction.tex;
  its analytic48_tensor_pairing.tex and fuglede48_rank3_structure_body.tex;
  retained candidate binaries, all490816 five-space certificates,
  independent generation/checking sources, and restored full-run logs.
support/d9_tile_to_spectral/
  Complete TeX argument, graph-orbit and kernel-extension records;
  C4753_fibers.txt, C4753_profiles.txt, and C4753_bad_pairs.txt.certs
  (75 common-complement certificates); all reproduction and audit programs.
  An old reference to a nested progress ZIP means sibling d9_finite/ here.
support/d9_size64_reductions/
  Complete first-stage proof sources/certificates, raw models, and saved
  examples including tensor ranks(5,5) and zero tensors. These examples
  are explicitly illustrative, not an exhaustive classification.
support/d9_seven_patterns/
  Full seven-pattern proof, small-code source/certificates, both Boolean
  checkers, precise uniform remainder, and labeled diagnostic examples.
sources/
  Exact source register, small original input snapshots, retrieval/extraction
  helpers, and source-binding checkers. See provenance limitation below.
verification/
  Actual check outputs, restored historical full-run references,
  COMMANDS_AND_COUNTS.txt distinguishing completed checks from full scans.

VERIFY
Python3.10+; do not use -O. From this folder:
  python3 verify_packet.py
  python3 verify_packet.py --tile32 --order48
The latter adds the exceptional-fiber audit and C++17 five-space verification.
Large full-source extraction scans are separate; commands and expected counts
are in verification/COMMANDS_AND_COUNTS.txt. They need a C++17 compiler,
zlib, and NumPy for the independent Fourier kernel audits. Large Hadamard
and perfect-code inputs are omitted; the --full runners retrieve and verify
the exact pinned data. They do not reconstruct the published classifications
from first principles.

PROVENANCE LIMITATION (DO NOT REMOVE)
The Braeken route is an alternative to the small self-dual-code proof.
Its selected representatives and both independent shift checkers are included.
The recovered work had no original thesis PDF hash or full179-row table
extractor, and direct author-hosted PDF downloads returned HTTP503 during
repackaging. No original-PDF hash is invented. See
sources/BOOLEAN_SOURCE_LIMITATION.txt. The main self-dual-code route has
complete hashed small source files and an exact re-extraction comparison.
All other specified data inputs have exact hashes and extraction programs.

MANIFEST AND HISTORICAL FILES
MANIFEST.sha256 at this root is authoritative for this ZIP. The older
per-directory manifests describe original packets and can list removed
PDFs, executables, raw databases, or exploratory scripts. Logs inside the
support folders are historical unless verification/COMMANDS_AND_COUNTS.txt
says otherwise. A subset of original logs dated22October uses UTC.
Original proof notes are preserved, including earlier 'open' statements
superseded by the later status map. Original 'Knowledge Sense' attribution
should be updated to Atsushi Kadowaki, arXiv:2610.24022v1, in the paper.

Compile the main handoff with pdflatex twice. Each other proof is a separate
article and should be compiled in its own folder to preserve relative inputs.


==> anc/code/binary/README.txt <==
BINARY FUGLEDE PROOF-AND-CERTIFICATE PACKET
Prepared 21 October 2026 (America/New_York)

All seven requested support directories are included, with their relative
paths intact. This is a proof-only copy of the curated handoff packet.
No F_11^3 files, experimental Z3 searches, or learned-cut files are included.
The main binary_fuglede_handoff.tex is retained for convenient navigation.
Its historical references to experimental/ are intentionally not populated.

MATHEMATICAL STATUS
The d=8 result is a proposed computer-assisted proof with published
classification dependencies. The d=9 completed implications and exclusions
remain subject to their stated proofs, coverage arguments, and data inputs.
THE GENERAL 64-POINT SPECTRAL-TO-TILING IMPLICATION IN F_2^9 REMAINS OPEN.
The explicit eighth-density example refutes the Fourier-support-cube lemma,
not Fuglede: it has a directly verified eight-point tiling complement.

CONTENTS
support/d7_d8_reductions/
  d8/fuglede8_proof.tex; full proof and dependency notes.
support/d7_d8_codes/
  Five H16 projection certificates in verification/verify_fuglede7.py;
  332 H32 oriented certificates in verification/fuglede8_certificates.json;
  69 perfect-code quotients in verification/tiles16_certificates.json;
  selected input data and all extraction/checking programs.
support/d9_finite/
  fuglede9_certificates.json and fuglede9_cases.json:4080 H32 oriented
  cases plus374 perfect-code quotients; full extraction/audit programs.
support/d9_order48/
  Quadratic/size96 and cubic notes; fuglede48_finite_lift_reduction.tex;
  its analytic48_tensor_pairing.tex and fuglede48_rank3_structure_body.tex;
  retained candidate binaries, all490816 five-space certificates,
  independent generation/checking sources, and restored full-run logs.
support/d9_tile_to_spectral/
  Complete TeX argument, graph-orbit and kernel-extension records;
  C4753_fibers.txt, C4753_profiles.txt, and C4753_bad_pairs.txt.certs
  (75 common-complement certificates); all reproduction and audit programs.
  An old reference to a nested progress ZIP means sibling d9_finite/ here.
support/d9_size64_reductions/
  Complete first-stage proof sources/certificates, raw models, and saved
  examples including tensor ranks(5,5) and zero tensors. These examples
  are explicitly illustrative, not an exhaustive classification.
support/d9_seven_patterns/
  Full seven-pattern proof, small-code source/certificates, both Boolean
  checkers, precise uniform remainder, and labeled diagnostic examples.
sources/
  Exact source register, small original input snapshots, retrieval/extraction
  helpers, and source-binding checkers. See provenance limitation below.
verification/
  Actual check outputs, restored historical full-run references,
  COMMANDS_AND_COUNTS.txt distinguishing completed checks from full scans.

VERIFY
Python3.10+; do not use -O. From this folder:
  python3 verify_packet.py
  python3 verify_packet.py --tile32 --order48
The latter adds the exceptional-fiber audit and C++17 five-space verification.
Large full-source extraction scans are separate; commands and expected counts
are in verification/COMMANDS_AND_COUNTS.txt. They need a C++17 compiler,
zlib, and NumPy for the independent Fourier kernel audits. Large Hadamard
and perfect-code inputs are omitted; the --full runners retrieve and verify
the exact pinned data. They do not reconstruct the published classifications
from first principles.

PROVENANCE LIMITATION (DO NOT REMOVE)
The Braeken route is an alternative to the small self-dual-code proof.
Its selected representatives and both independent shift checkers are included.
The recovered work had no original thesis PDF hash or full179-row table
extractor, and direct author-hosted PDF downloads returned HTTP503 during
repackaging. No original-PDF hash is invented. See
sources/BOOLEAN_SOURCE_LIMITATION.txt. The main self-dual-code route has
complete hashed small source files and an exact re-extraction comparison.
All other specified data inputs have exact hashes and extraction programs.

MANIFEST AND HISTORICAL FILES
MANIFEST.sha256 at this root is authoritative for this ZIP. The older
per-directory manifests describe original packets and can list removed
PDFs, executables, raw databases, or exploratory scripts. Logs inside the
support folders are historical unless verification/COMMANDS_AND_COUNTS.txt
says otherwise. A subset of original logs dated22October uses UTC.
Original proof notes are preserved, including earlier 'open' statements
superseded by the later status map. Original 'Knowledge Sense' attribution
should be updated to Atsushi Kadowaki, arXiv:2610.24022v1, in the paper.

Compile the main handoff with pdflatex twice. Each other proof is a separate
article and should be compiled in its own folder to preserve relative inputs.


==> anc/code/binary/check_eighth_density_obstruction.py <==
#!/usr/bin/env python3
"""Exact counterexample to the Fourier-support-cube version of an eighth-density lemma.

Python 3.10+, standard library only. Run without -O.
Integers encode binary vectors; addition is XOR.

B and E below are a 64-point spectral pair in F_2^9. Nevertheless,
supp(W_B) contains NO three-dimensional linear subspace. This disproves
the proposed support-cube lemma even when B is spectral. It does NOT
disprove spectral-implies-tile, or existence of a subgroup complement
outside that Fourier support. In fact an eight-point complement is verified.

The 32-point factor was obtained from the canonical model H43323_rows
in the earlier Hadamard packet. No classification theorem, source file,
third-party package, or numerical tolerance is needed to check this example.
"""
from itertools import combinations
from time import perf_counter

L = [0,128,120,248,68,196,60,188,34,162,90,218,153,25,225,97,
     238,110,150,22,83,211,43,171,207,79,183,55,141,13,245,117]
A = [0,1,2,3,4,5,6,7,8,16,32,56,64,88,104,112,
     128,152,168,176,200,208,224,248,247,239,223,199,191,167,151,143]
T = [0,25,43,52,77,87,98,126]

def walsh(points, u):
    return sum(1 - 2*((u & x).bit_count() % 2) for x in points)

def main():
    start = perf_counter()
    B = L + [x ^ 256 for x in L]
    E = A + [x ^ 256 for x in A]
    assert len(set(B)) == len(set(E)) == 64
    assert all(0 <= x < 512 for x in B + E)
    W = [walsh(B, u) for u in range(512)]
    assert all(W[x ^ y] == 0 for x, y in combinations(E, 2))
    # Also check the transposed orthogonality directly.
    assert all(walsh(E, x ^ y) == 0 for x, y in combinations(B, 2))
    assert all(sum(W[t]*W[s ^ t] for t in range(512)) == 512*W[s]
               for s in range(512))
    S = {u for u in range(512) if W[u] != 0}
    assert len(S) == 29 and all(u < 256 for u in S)
    planes = {tuple(sorted((0,x,y,x ^ y)))
              for x,y in combinations(sorted(S - {0}), 2) if x ^ y in S}
    assert len(planes) == 56
    # Every 3-space contains a plane P and is P union (z+P) for z outside P.
    extensions = [(P,z) for P in planes for z in S - set(P)
                  if all(z ^ p in S for p in P)]
    assert not extensions
    assert len(set(T)) == 8 and all(x ^ y in S for x in T for y in T)
    assert len({e ^ t for e in E for t in T}) == 512
    assert any(x ^ y not in T for x in T for y in T)
    print('PASS: size-64 spectral pair in F_2^9; Boolean convolution identity.')
    print('PASS: Fourier support has 29 points, 56 planes, and no 3-space.')
    print('PASS: explicit eight-point non-subspace complement tiles E.')
    print('Support:', sorted(S))
    print('Complement:', T)
    print('Seconds:', round(perf_counter()-start, 3))

if __name__ == '__main__':
    main()


==> anc/code/binary/sources/BOOLEAN_SOURCE_LIMITATION.txt <==
BRAEKEN ALTERNATIVE ROUTE: EXACT LIMIT OF THE AVAILABLE PROVENANCE

Source: An Braeken, Cryptographic Properties of Boolean Functions and
S-Boxes, doctoral thesis, KU Leuven, March 2006; Theorem 5.3.5 and Appendix E.
Author/institution-hosted URL:
https://cosicdatabase.esat.kuleuven.be/backend/publications/files/these/129
Appendix E begins at printed page 189 (PDF page 207, counting from one).
The detailed 179-class table begins at printed page 190 (PDF page 208).

Included in support/d9_seven_patterns/:
 root/check_halfset_classification.py and .json
 global/independent_halfset_classification.py and .json
Both scripts verify the ten selected representatives and all output-linear
shifts, with 1164 balanced shifts. They do NOT enumerate the full 179-class
classification or automatically re-extract its table. Their output is not
an independent completeness proof of the ten-class selection.

The original packet did not preserve the original thesis PDF, a PDF byte
hash, or a full 179-row extraction script. During this repackaging the
source was readable through web retrieval, but direct byte downloads
returned HTTP503 repeatedly, including the institution's legacy URLs.
Consequently no original-PDF SHA-256 is supplied. The manifest and source
registry hash the supplied checkers and selected results only; those are
not falsely presented as a hash of the thesis or its entire table.

To re-audit this ALTERNATIVE route, obtain the thesis from its author-hosted
URL, record its byte hash, examine the full Appendix E table, retain exactly
classes whose Walsh amplitudes are divisible by 32, reconstruct each
representative from its cubic class plus the stated quadratic term, and
compare with the ten explicit polynomials in the checker. Then run both
independent shift checkers. The recorded ten-class selection is not a
substitute for that table-coverage review.

This provenance limitation does not affect the separate main proof via
small self-dual codes. That route has all six raw author-hosted Magma source
snapshots, their hashes, exact extraction comparisons, and the five
minimum-distance-four odd-coset certificates. The two routes are alternative
proof inputs, not simultaneous requirements.


==> anc/code/binary/sources/EXTERNAL_SOURCES.txt <==
EXTERNAL SOURCE REGISTER

external_sources.json records exact URLs, versions or dated snapshots,
SHA-256 fingerprints, expected counts, and extraction/checker locations.
Unversioned websites are pinned by content hash rather than an invented
release number. Hashes of original data, extracted archive members, and
project transcriptions are labeled separately.

Hadamard order16: original had16.txt is included. check_source_bindings.py
matches it to the five embedded matrices; the positive projection choices
are in verify_fuglede7.py:check_order16.
Hadamard order32: 6,857,010 extended classes, transposition identified.
The large compressed input is omitted. The d8/d9 --full runners download
and verify its pinned hash before extracting ranks <=8 / <=9 respectively.
Expected selected records: 166 / 2040; oriented certificates: 332 / 4080.

Perfect length15 codes: use arXiv:0806.2513v3, exact ancillary member
anc/perfect15. The SHA-256 pins that member, not an unpinned tar wrapper.
All 5,983 codes are read; kernel thresholds >=7 / >=6 yield 69 / 374.
The raw 16-bit encoding has bit3 unused; supplied extraction removes it.
Both d8/d9 extraction runners and independent Fourier-kernel audits remain
in their original support directories.

Triply even length48: author-hosted complete generator list is included,
pinned by hash; Betsumiya--Munemasa, arXiv:1012.4134v3 / JLMS86(2012).
The two exporter implementations and both enumerations are included.
1247 codes are in the list. The export has 112 eligible bases; the final
projective selection has 26. Projectivity is justified in the proof, not
assumed from a successful computation.

Small self-dual codes: Harada--Munemasa database, citing Pless(1972).
Included original Magma snapshots: 4.magma, 8-I.magma, 8-II.magma,
12.magma, 16-I.magma, 16-II.magma (13 codes in all).
extract_selfdual.py checks hashes, reproduces exactly the eleven previously
selected records, and confirms that the six source files yield exactly five
minimum-distance-at-least-four models, at lengths 8,12,16,16,16.
The database completeness theorem is still external.

Boolean classification: Braeken, March2006, Theorem5.3.5/AppendixE.
See BOOLEAN_SOURCE_LIMITATION.txt. All existing alternative checks are
included, but the original PDF hash and full table extraction are unavailable;
these omissions are explicitly not concealed by hashes of selected data.
The main small-code proof is independent of this alternative route.

Run from the packet root:
 python3 sources/retrieve_sources.py --list
 python3 sources/check_source_bindings.py
 python3 sources/extract_selfdual.py
For omitted large raw inputs, the existing support-folder --full reproduction
commands are the easiest route. retrieve_sources.py can also fetch selected
registered inputs, including extracting the exact perfect15 archive member.
It rejects a changed hash and refuses to call an unpinned download exact.


==> anc/code/binary/sources/check_source_bindings.py <==
#!/usr/bin/env python3
"""Verify pinned supplied source bytes and order16 binding; no classification completeness claim."""
from pathlib import Path
import ast,hashlib,json
ROOT=Path(__file__).resolve().parent

def main():
    if not __debug__:raise RuntimeError('Run with assertions enabled')
    rows=json.loads((ROOT/'external_sources.json').read_text())['sources']
    n=0
    for r in rows:
        if r.get('local_path'):
            p=ROOT/r['local_path']
            assert hashlib.sha256(p.read_bytes()).hexdigest()==r['sha256'],r['id']
            n+=1
    py=ROOT.parent/'support/d7_d8_codes/verification/verify_fuglede7.py'
    tree=ast.parse(py.read_text())
    embedded=next(ast.literal_eval(node.value) for node in tree.body if isinstance(node,ast.Assign) and any(isinstance(t,ast.Name) and t.id=='H16_DATA' for t in node.targets))
    parse=lambda s:[tuple(int(v,16) for v in line.split()) for line in s.splitlines() if line.strip()]
    assert parse(embedded)==parse((ROOT/'had16.txt').read_text())
    print('PASS:',n,'supplied source snapshots/checker files match pinned hashes.')
    print('PASS: five embedded order16 matrices match the author-hosted source exactly.')
    print('Not checked here: completeness of external classifications; unavailable original Braeken PDF hash.')
if __name__=='__main__':main()


==> anc/code/binary/sources/external_sources.json <==
{
  "hash_algorithm": "SHA-256",
  "sources": [
    {
      "id": "hadamard16",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/hadamard/had16.txt",
      "filename": "had16.txt",
      "sha256": "67fb6f1a36f6893fca541a85754329812b9b8b454b3438ec9b6fd00005c2f170",
      "version": "McKay author-hosted snapshot, retrieved 2026-10-21 America/New_York; five Hall classes",
      "extraction": "sources/check_source_bindings.py; support/d7_d8_codes/verification/verify_fuglede7.py:check_order16",
      "local_path": "had16.txt"
    },
    {
      "id": "hadamard32",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/hadamard/had32_tr.txt.gz",
      "filename": "had32_tr.txt.gz",
      "sha256": "e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520",
      "version": "McKay extended-class release pinned by SHA-256; Kharaghani--Tayfeh-Rezaie 2013",
      "extraction": "support/d7_d8_codes/verification/reproduce_fuglede8.py --full --audit; support/d9_finite/reproduce_fuglede9.py --full",
      "expected": "6857010 input classes; 166 rank<=8 / 2040 rank<=9; both orientations"
    },
    {
      "id": "perfect15",
      "url": "https://arxiv.org/e-print/0806.2513v3",
      "filename": "perfect15",
      "sha256": "3bcb77324a7770c44f64b785d67d8da0f003113451575e06ca24852c7e5084f3",
      "version": "arXiv:0806.2513v3 ancillary member anc/perfect15; hash applies to extracted member, not transport tar",
      "archive_member": "anc/perfect15",
      "extraction": "same d8/d9 reproduction runners; extract only anc/perfect15; discard physical bit 3",
      "expected": "5983 input codes; 69 kernels>=7 / 374 kernels>=6"
    },
    {
      "id": "triply48",
      "url": "https://www.st.hirosaki-u.ac.jp/~betsumi/triply-even/generatormatrices.txt",
      "filename": "triply48_generators.txt",
      "sha256": "f83ef65256b519e0a00b5434b6ab2896f1829bbd9b2e59ae328ff88856f32593",
      "version": "Betsumiya author-hosted generator list pinned by SHA-256; paper arXiv:1012.4134v3, JLMS 86 (2012)",
      "extraction": "support/d9_order48/analytic48_lifts_export.py; audit48_independent_export.py; reproduce_fuglede48_exclusion.py",
      "expected": "1247 classified codes; 112 exported eligible bases before projectivity; 26 projective bases in final enumeration",
      "local_path": "../support/d9_order48/triply48_generators.txt"
    },
    {
      "id": "selfdual_12",
      "url": "https://www.math.is.tohoku.ac.jp/~munemasa/research/codes/data/2/12.magma",
      "filename": "12.magma",
      "sha256": "57a9a1b9be93c06053c9662ce98613cb2dd655d254099b8cf3f7a131f7ad41b0",
      "version": "Harada--Munemasa snapshot retrieved 2026-10-21 America/New_York; database cites Pless (1972)",
      "extraction": "sources/extract_selfdual.py",
      "local_path": "selfdual/12.magma"
    },
    {
      "id": "selfdual_16-I",
      "url": "https://www.math.is.tohoku.ac.jp/~munemasa/research/codes/data/2/16-I.magma",
      "filename": "16-I.magma",
      "sha256": "fbde147c82c20650a316032dadae4db634532e233e89e0c28d8e9912d83ec716",
      "version": "Harada--Munemasa snapshot retrieved 2026-10-21 America/New_York; database cites Pless (1972)",
      "extraction": "sources/extract_selfdual.py",
      "local_path": "selfdual/16-I.magma"
    },
    {
      "id": "selfdual_16-II",
      "url": "https://www.math.is.tohoku.ac.jp/~munemasa/research/codes/data/2/16-II.magma",
      "filename": "16-II.magma",
      "sha256": "88aeab38b3d30b74d8697d6de3e0131d37ad7263470495f39a1f4a82876d586b",
      "version": "Harada--Munemasa snapshot retrieved 2026-10-21 America/New_York; database cites Pless (1972)",
      "extraction": "sources/extract_selfdual.py",
      "local_path": "selfdual/16-II.magma"
    },
    {
      "id": "selfdual_4",
      "url": "https://www.math.is.tohoku.ac.jp/~munemasa/research/codes/data/2/4.magma",
      "filename": "4.magma",
      "sha256": "914cf17a643950d98b19dcd6169cca7f969f539187f006f1db6f3c27ce278f1a",
      "version": "Harada--Munemasa snapshot retrieved 2026-10-21 America/New_York; database cites Pless (1972)",
      "extraction": "sources/extract_selfdual.py",
      "local_path": "selfdual/4.magma"
    },
    {
      "id": "selfdual_8-I",
      "url": "https://www.math.is.tohoku.ac.jp/~munemasa/research/codes/data/2/8-I.magma",
      "filename": "8-I.magma",
      "sha256": "f24d62230613440d7626260dc9e2ff8fd628e9bc9cd31183d3bf59495270575b",
      "version": "Harada--Munemasa snapshot retrieved 2026-10-21 America/New_York; database cites Pless (1972)",
      "extraction": "sources/extract_selfdual.py",
      "local_path": "selfdual/8-I.magma"
    },
    {
      "id": "selfdual_8-II",
      "url": "https://www.math.is.tohoku.ac.jp/~munemasa/research/codes/data/2/8-II.magma",
      "filename": "8-II.magma",
      "sha256": "022dcf55b0873bb1462903a8cd40876d65d9e1792ce98d0279a33c2f55443ca4",
      "version": "Harada--Munemasa snapshot retrieved 2026-10-21 America/New_York; database cites Pless (1972)",
      "extraction": "sources/extract_selfdual.py",
      "local_path": "selfdual/8-II.magma"
    },
    {
      "id": "braeken_pdf",
      "url": "https://cosicdatabase.esat.kuleuven.be/backend/publications/files/these/129",
      "filename": "braeken_2006.pdf",
      "sha256": null,
      "version": "An Braeken, March 2006 doctoral thesis; Theorem 5.3.5 and Appendix E, Tables E.1/E.2; printed pp.189 onward (PDF pages207 onward, one-based)",
      "extraction": "Selected ten representatives are explicit in root/check_halfset_classification.py; the original packet had no full 179-row table extractor. See BOOLEAN_SOURCE_LIMITATION.txt.",
      "status": "Original PDF byte hash unavailable: author-hosted download returned HTTP503 on packaging attempts. Never substitute a hash of selected data for a PDF hash."
    },
    {
      "id": "boolean_selected_checker",
      "url": "https://cosicdatabase.esat.kuleuven.be/backend/publications/files/these/129",
      "filename": "check_halfset_classification.py",
      "sha256": "a667c0197eb3fde34dc6d06622d2183765ad165184ded050b0c755ab2ee64315",
      "version": "Project ten-representative transcription/checker; this hash binds only the supplied Python file, NOT the original thesis",
      "extraction": "root/check_halfset_classification.py and global/independent_halfset_classification.py",
      "expected": "ten representatives; 1164 balanced output-linear shifts",
      "local_path": "../support/d9_seven_patterns/root/check_halfset_classification.py"
    }
  ]
}


==> anc/code/binary/sources/extract_selfdual.py <==
#!/usr/bin/env python3
"""Re-extract the selected self-dual rows from the supplied author-hosted Magma snapshots."""
from pathlib import Path
import re,json,hashlib
ROOT=Path(__file__).resolve().parent

def read_codes(name):
    text=(ROOT/'selfdual'/name).read_text()
    result=[]
    for n,body in re.findall(r'LinearCode<GF\(2\),\s*(\d+)\s*\|(.*?)>',text,re.S):
        n=int(n);rows=[]
        for row in re.findall(r'\[\s*GF\(2\)\s*\|([^\]]*)\]',body):
            bits=[int(x.strip()) for x in row.split(',')]
            assert len(bits)==n and set(bits)<={0,1}
            rows.append(sum(b<<i for i,b in enumerate(bits)))
        assert len(rows)==n//2
        result.append({'n':n,'rows':rows})
    assert result
    return result

def main():
    if not __debug__:raise RuntimeError('Do not disable assertions')
    reg=json.loads((ROOT/'external_sources.json').read_text())
    for x in reg['sources']:
        if x['id'].startswith('selfdual_'):
            assert hashlib.sha256((ROOT/x['local_path']).read_bytes()).hexdigest()==x['sha256']
    # Original selection order, preserving bit convention and generator rows exactly.
    selected=sum((read_codes(x) for x in ['16-I.magma','16-II.magma','12.magma','8-II.magma']),[])
    target=json.loads((ROOT.parent/'support/d9_seven_patterns/granularity/selfdual_small_codes.json').read_text())['codes']
    assert selected==target, 'Published rows do not match the shipped selection'
    all_codes=selected+read_codes('4.magma')+read_codes('8-I.magma')
    minimum4=[]
    for c in all_codes:
        words=[0]
        for r in c['rows']:words += [x^r for x in words]
        assert len(set(words))==2**(c['n']//2)
        assert all((a&b).bit_count()%2==0 for a in c['rows'] for b in c['rows'])
        minimum=min(x.bit_count() for x in words if x)
        if minimum>=4:minimum4.append(c['n'])
    assert sorted(minimum4)==[8,12,16,16,16]
    print('PASS: six hashed Magma files; 13 codes at lengths 4,8,12,16.')
    print('PASS: exact match to all 11 selected row records; exactly five min-distance >=4 models (8,12,16,16,16).')
    print('Published classification completeness remains an external theorem.')
if __name__=='__main__':main()


==> anc/code/binary/sources/had16.txt <==
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A5A5 A55A 9999 9966 9696 9669
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A5A5 A55A 9996 9969 9699 9666
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A599 A566 9996 9969 96A5 965A
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA A995 A659 A566 9A56 9969 96A5 959A
FFFF FF00 F0F0 F00F CCCC CC33 C3AA C355 AAC3 AA3C A599 A566 9996 9969 96A5 965A


==> anc/code/binary/sources/retrieve_sources.py <==
#!/usr/bin/env python3
"""Retrieve an exact registered source; reject any mismatch with its pinned SHA-256.

Run --list for IDs. Large inputs default to sources/downloads/ and remain
outside the distributed proof packet. Extraction/checker commands are in
external_sources.json and EXTERNAL_SOURCES.txt. No solver is used.
"""
import argparse,hashlib,json,urllib.request,tarfile,shutil,tempfile
from pathlib import Path
ROOT=Path(__file__).resolve().parent

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('ids',nargs='*');p.add_argument('--list',action='store_true')
    p.add_argument('--directory',type=Path,default=ROOT/'downloads')
    a=p.parse_args();sources=json.loads((ROOT/'external_sources.json').read_text())['sources']
    byid={r['id']:r for r in sources}
    if a.list:
        for r in sources:print(r['id'],r.get('sha256') or 'NO ORIGINAL-BYTE HASH AVAILABLE',r['url'])
        return
    if not a.ids:p.error('Specify source IDs, or --list')
    for name in a.ids:
        if name not in byid:p.error('Unknown ID '+name)
        r=byid[name]
        if not r.get('sha256'):raise RuntimeError(name+': no pinned hash; see source limitations. Refusing to label an unpinned download exact.')
        dest=a.directory/r['filename'];dest.parent.mkdir(parents=True,exist_ok=True)
        if not dest.exists() and r.get('local_path') and (ROOT/r['local_path']).is_file():
            shutil.copyfile(ROOT/r['local_path'],dest)
        if not dest.exists():
            with tempfile.TemporaryDirectory(prefix='fuglede_source_') as td:
                tmp=Path(td)/'download'
                req=urllib.request.Request(r['url'],headers={'User-Agent':'Mozilla/5.0'})
                with urllib.request.urlopen(req,timeout=180) as f,tmp.open('wb') as o:shutil.copyfileobj(f,o)
                if r.get('archive_member'):
                    with tarfile.open(tmp) as t:
                        f=t.extractfile(r['archive_member'])
                        if f is None:raise RuntimeError('Missing exact archive member')
                        b=f.read()
                else:b=tmp.read_bytes()
                if hashlib.sha256(b).hexdigest()!=r['sha256']:raise RuntimeError('SOURCE HASH MISMATCH: '+name)
                dest.write_bytes(b)
        assert hashlib.sha256(dest.read_bytes()).hexdigest()==r['sha256'],name
        print('PASS',name,dest)
if __name__=='__main__':main()


==> anc/code/binary/sources/selfdual/12.magma <==
codes:=
[ PowerStructure(CodeLinFld) |
    LinearCode<GF(2), 12 |
        [ GF(2) | 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
        [ GF(2) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
        [ GF(2) | 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ] >,
    LinearCode<GF(2), 12 |
        [ GF(2) | 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ] >,
    LinearCode<GF(2), 12 |
        [ GF(2) | 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
        [ GF(2) | 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
        [ GF(2) | 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
        [ GF(2) | 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
        [ GF(2) | 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1 ] >
]
;


==> anc/code/binary/sources/selfdual/16-I.magma <==
codes:=
[ PowerStructure(CodeLinFld) |
    LinearCode<GF(2), 16 |
        [ GF(2) | 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
        [ GF(2) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
        [ GF(2) | 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
        [ GF(2) | 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
        [ GF(2) | 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ] >,
    LinearCode<GF(2), 16 |
        [ GF(2) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0 ],
        [ GF(2) | 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0 ],
        [ GF(2) | 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ] >,
    LinearCode<GF(2), 16 |
        [ GF(2) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
        [ GF(2) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ] >,
    LinearCode<GF(2), 16 |
        [ GF(2) | 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
        [ GF(2) | 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1 ],
        [ GF(2) | 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1 ],
        [ GF(2) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
        [ GF(2) | 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1 ] >,
    LinearCode<GF(2), 16 |
        [ GF(2) | 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0 ],
        [ GF(2) | 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1 ],
        [ GF(2) | 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1 ],
        [ GF(2) | 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
        [ GF(2) | 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1 ] >
]
;


==> anc/code/binary/sources/selfdual/16-II.magma <==
codes:=
[ PowerStructure(CodeLinFld) |
    LinearCode<GF(2), 16 |
        [ GF(2) | 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ] >,
    LinearCode<GF(2), 16 |
        [ GF(2) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
        [ GF(2) | 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0 ],
        [ GF(2) | 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1 ],
        [ GF(2) | 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
        [ GF(2) | 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1 ],
        [ GF(2) | 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1 ] >
]
;


==> anc/code/binary/sources/selfdual/4.magma <==
codes:=
[ PowerStructure(CodeLinFld) |
    LinearCode<GF(2), 4 |
        [ GF(2) | 1, 1, 0, 0 ],
        [ GF(2) | 0, 0, 1, 1 ] >
]
;


==> anc/code/binary/sources/selfdual/8-I.magma <==
codes:=
[ PowerStructure(CodeLinFld) |
    LinearCode<GF(2), 8 |
        [ GF(2) | 1, 1, 0, 0, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 1, 1, 0, 0, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 1, 1, 0, 0 ],
        [ GF(2) | 0, 0, 0, 0, 0, 0, 1, 1 ] >
]
;


==> anc/code/binary/sources/selfdual/8-II.magma <==
codes:=
[ PowerStructure(CodeLinFld) |
    LinearCode<GF(2), 8 |
        [ GF(2) | 1, 0, 0, 0, 0, 1, 1, 1 ],
        [ GF(2) | 0, 1, 0, 0, 1, 0, 1, 1 ],
        [ GF(2) | 0, 0, 1, 0, 1, 1, 0, 1 ],
        [ GF(2) | 0, 0, 0, 1, 1, 1, 1, 0 ] >
]
;


==> anc/code/binary/support/d7_d8_codes/README.txt <==
FUGLEDE IN F_2^7 AND F_2^8: CODE, DATA AND CERTIFICATES
Packaged 20 October 2026

QUICK START
Unzip, open a terminal in this folder, and run:
    python3 run_checks.py
Requires Python 3.10 or newer; standard library only. No solver,
compiler, installation or network connection is needed for this command.
Do not use python -O or -OO: some checks depend on assertions.

Run one dimension:
    python3 run_checks.py --dimension 7
    python3 run_checks.py --dimension 8

REPEAT THE COMPLETE CLASSIFICATION-DATA SCANS
    python3 run_checks.py --dimension 8 --full
Requires a C++17 compiler (g++ or clang++) and zlib development files.
All three original source-data files are included under verification/data,
so this command reuses local files and does not download anything while
those files remain present. If data files are deleted, the original driver
can download replacements. Allow at least 300 MB for the extracted packet.

ADD THE INDEPENDENT AUDITS
    python3 -m pip install numpy
    python3 run_checks.py --dimension 8 --full --audit
The independent audit uses NumPy in addition to the full-scan requirements.
These longer scans were not rerun merely to assemble these archives.
The bundled logs record the quick checks actually rerun during packaging.

CONTENTS
run_checks.py: new convenience entry point; original research code unchanged.
verification/verify_fuglede7.py: standalone dimension-7 verifier, including
    its full reduction argument and the five order-16 Hadamard examples.
verification/reproduce_fuglede8.py: original dimension-8 driver.
verification/verify_fuglede8.py: rank-at-most-eight order-32 certificates.
verification/verify_fuglede8_tiles16.py: perfect-code quotient certificates.
verification/fuglede8_scan.cpp and fuglede8_perfect_scan.cpp: full scans.
verification/audit_hadamard8_scan.cpp and audit_fuglede8.py: independent scans.
verification/had32_rank_le8.txt: 166 retained Hadamard representatives.
verification/perfect15_kernel_ge7.txt: 69 retained perfect-code representatives.
verification/fuglede8_certificates.json: 332 oriented Hadamard certificates.
verification/tiles16_certificates.json: 69 quotient tiling certificates.
verification/data/: complete input data and original perfect-code source tar.
logs/: output and environment information from this packaging run.
SHA256SUMS: checksums of all other files in this archive.

The original driver regenerates certificates in a temporary directory and
verifies the required properties. The JSON files preserve earlier generated
certificates; they are included as research records.

EXPECTED QUICK-CHECK RESULTS
Dimension 7: five order-16 certificates; 67 graph types, of which 65 have
    direct certificates; 7,200 exceptional rank-six fiber pairs; 30 normalized
    rank-seven complements; ALL FINITE CHECKS PASSED.
Dimension 8: order-16 certificates; 332 oriented order-32 certificates;
    69 perfect-code quotient certificates; the Smith-form arithmetic filter;
    ALL FUGLEDE-8 FINITE CHECKS PASSED.

STATUS
This packages candidate computer-assisted proofs, not a new certification
of all mathematical claims. Finite checks do not prove completeness of the
external classifications. Read the companion reductions archive for the
coverage arguments and dependencies. The d=8 driver only imports the d=7
order-16 check; the top-level runner separately executes the full d=7 check.


==> anc/code/binary/support/d7_d8_codes/SHA256SUMS <==
08f194c1c01a290240e1c2fcb5ce4aedf5630dc66aa4b316d02eafc7d8487d5f  README.txt
2c26983108f0bf03322be0a4ccb4c0adde5a72d500e62171d1ea07f9a8361eeb  logs/environment.txt
95a51cba8d076bdcdfd3830f3bbe09fd28af8752da034b835148beb32799fb32  logs/quick_checks.txt
a3a0d1827db66d22f58d5a15cd29152ace47a344987709d9b690240cc00eb7bf  run_checks.py
27454e584cdd18019160a5b863b147303803c736c2bd75ffbc890eb691b2c111  verification/audit_fuglede8.py
6b854cc0aac83654c0c4fdfad213d820661150fac5d84ae01156ca1513974953  verification/audit_hadamard8_scan.cpp
e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520  verification/data/had32_tr.txt.gz
3bcb77324a7770c44f64b785d67d8da0f003113451575e06ca24852c7e5084f3  verification/data/perfect15
ba111fbc29500fce24ee5b1a8f614821b98a1c5be2693dc0f8684fb1fdfab35f  verification/data/perfect15_source.tar
8555ab98e0fa08b551da641917bffd5b8c95299700ed0c247d06b8f441230afb  verification/fuglede8_certificates.json
28d6e8ad083611f9d7680179f024de196e472ee59222c9670d998f8e751fa53f  verification/fuglede8_perfect_scan.cpp
666ad10aee8fdeef7c90e64f368a9a933a479d8cb0fbca0af8ce77e6d9e45cde  verification/fuglede8_scan.cpp
825a461d47c550ea7ebac21e6f551ed4a367743e36de5b36f3fdc024f898c19b  verification/had32_rank_le8.txt
79e77704eb5ca4d899497bfddd8c9eb7757e91ebb06169a38f3bd3c9da73eb08  verification/perfect15_kernel_ge7.txt
4ee0ce63c577e4e616b6217ea29a76e6d04ffb95daba6b08ba4633971422b2ec  verification/reproduce_fuglede8.py
e3f04a93ee759fc8534b85a71c10880f2506a10929482d6c01eb4760188328e8  verification/tiles16_certificates.json
9a03737c24c7de04113fccec8fc5868039dca792b5d51e7295ff6eb09e249c08  verification/verify_fuglede7.py
22874fbf840772edad8efd854b5633ac974a231fef27452c74980259f2f1009d  verification/verify_fuglede8.py
5850c9c80a197508a31fbc6b236ba97dcd4eefb313fcaac1a5c416a4a9b7bec5  verification/verify_fuglede8_tiles16.py


==> anc/code/binary/support/d7_d8_codes/logs/environment.txt <==
Packaging quick-check environment
3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]
Linux-6.18.55-x86_64-with-glibc2.39
Command: python3 -u run_checks.py


==> anc/code/binary/support/d7_d8_codes/logs/quick_checks.txt <==
All five order-16 Hadamard projection certificates passed.
67 graph types covered: 65 direct certificates; 2 exceptions.
  order 64, zero=True: 30 complements; 156 search nodes
  order 64, zero=False: 240 complements; 1249 search nodes
  All 7,200 rank-six fiber pairs have subgroup complements.
  order 128, zero=True: 30 complements; 396 search nodes
  All 30 rank-seven normalized complements are subgroups.
ALL FINITE CHECKS PASSED in 0.208s.
Read the module docstring for the exhaustive coverage argument,
external dependencies, and proposed full dimension-seven deduction.
All five order-16 Hadamard projection certificates passed.
Classes by rank: {5: 1, 6: 2, 7: 13, 8: 150}
Oriented cases: 332 subgroup failures: 0
Seconds: 1.507
code 2 kernel 9 subgroup certificate [37, 14]
code 3 kernel 7 subgroup certificate [177, 162, 148, 56]
code 4 kernel 8 subgroup certificate [81, 74, 28]
code 5 kernel 8 subgroup certificate [105, 98, 44]
code 6 kernel 9 subgroup certificate [41, 14]
code 7 kernel 9 subgroup certificate [45, 42]
code 8 kernel 7 subgroup certificate [177, 162, 148, 56]
code 9 kernel 7 subgroup certificate [177, 162, 148, 56]
code 10 kernel 7 subgroup certificate [177, 162, 148, 56]
code 11 kernel 7 subgroup certificate [177, 162, 148, 56]
code 12 kernel 7 subgroup certificate [177, 162, 148, 56]
code 14 kernel 7 subgroup certificate [177, 162, 148, 56]
code 17 kernel 7 subgroup certificate [177, 162, 148, 56]
code 18 kernel 7 subgroup certificate [177, 162, 148, 56]
code 19 kernel 7 subgroup certificate [177, 162, 148, 56]
code 20 kernel 7 subgroup certificate [177, 162, 148, 56]
code 51 kernel 7 subgroup certificate [177, 146, 52, 168]
code 52 kernel 7 subgroup certificate [177, 146, 52, 104]
code 53 kernel 7 subgroup certificate [161, 146, 52, 120]
code 54 kernel 7 subgroup certificate [161, 146, 52, 120]
code 80 kernel 7 subgroup certificate [177, 114, 164, 56]
code 81 kernel 7 subgroup certificate [161, 82, 148, 56]
code 85 kernel 7 subgroup certificate [177, 146, 84, 56]
code 86 kernel 7 subgroup certificate [161, 146, 84, 56]
code 87 kernel 7 subgroup certificate [97, 146, 84, 56]
code 160 kernel 7 subgroup certificate [161, 146, 196, 56]
code 161 kernel 7 subgroup certificate [161, 146, 100, 56]
code 214 kernel 7 subgroup certificate [161, 146, 116, 56]
code 215 kernel 7 subgroup certificate [177, 50, 164, 104]
code 216 kernel 7 subgroup certificate [177, 50, 164, 120]
code 217 kernel 7 subgroup certificate [177, 50, 164, 120]
code 670 kernel 11 subgroup certificate []
code 671 kernel 8 subgroup certificate [81, 74, 60]
code 672 kernel 7 subgroup certificate [177, 162, 148, 120]
code 678 kernel 8 subgroup certificate [73, 98, 84]
code 679 kernel 8 subgroup certificate [25, 82, 52]
code 686 kernel 7 subgroup certificate [49, 194, 148, 88]
code 689 kernel 8 subgroup certificate [73, 42, 28]
code 690 kernel 8 subgroup certificate [73, 114, 84]
code 691 kernel 8 subgroup certificate [25, 106, 60]
code 692 kernel 7 subgroup certificate [137, 74, 44, 112]
code 693 kernel 7 subgroup certificate [145, 82, 52, 232]
code 694 kernel 8 subgroup certificate [25, 74, 84]
code 695 kernel 8 subgroup certificate [57, 26, 84]
code 696 kernel 7 subgroup certificate [161, 146, 84, 56]
code 697 kernel 7 subgroup certificate [113, 50, 164, 104]
code 698 kernel 7 subgroup certificate [113, 50, 164, 104]
code 701 kernel 7 subgroup certificate [49, 162, 228, 152]
code 702 kernel 7 subgroup certificate [113, 82, 196, 56]
code 703 kernel 7 subgroup certificate [81, 50, 212, 104]
code 704 kernel 7 subgroup certificate [161, 146, 84, 56]
code 705 kernel 7 subgroup certificate [97, 82, 196, 56]
code 722 kernel 8 subgroup certificate [81, 114, 76]
code 723 kernel 8 subgroup certificate [41, 98, 28]
code 724 kernel 8 subgroup certificate [25, 106, 52]
code 730 kernel 7 subgroup certificate [225, 194, 164, 152]
code 731 kernel 7 subgroup certificate [193, 146, 84, 56]
code 747 kernel 7 subgroup certificate [113, 194, 164, 152]
code 748 kernel 7 subgroup certificate [193, 82, 180, 56]
code 754 kernel 8 subgroup certificate [41, 82, 76]
code 770 kernel 8 subgroup certificate [73, 82, 100]
code 771 kernel 8 subgroup certificate [25, 58, 92]
code 4485 kernel 7 subgroup certificate [177, 194, 164, 152]
code 4486 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4517 kernel 7 subgroup certificate [113, 146, 84, 56]
code 4518 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4519 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4753 kernel 7 subgroup certificate [209, 98, 84, 56]
code 5296 kernel 8 subgroup certificate [73, 42, 28]
Cases 69 failures 0 seconds 6.094
ALL FUGLEDE-8 FINITE CHECKS PASSED.
Classification completeness and the mathematical reductions remain explicit proof dependencies.


==> anc/code/binary/support/d7_d8_codes/run_checks.py <==
#!/usr/bin/env python3
"""Run the preserved dimension-7 and dimension-8 verification programs."""
import argparse
from pathlib import Path
import subprocess
import sys


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--dimension', choices=['7', '8', 'both'], default='both')
    parser.add_argument('--full', action='store_true', help='Repeat complete d=8 source-data scans')
    parser.add_argument('--audit', action='store_true', help='Add independent d=8 audits; requires --full')
    args = parser.parse_args()
    if not __debug__:
        parser.error('Run Python without -O or -OO.')
    if args.audit and not args.full:
        parser.error('--audit requires --full')
    if args.dimension == '7' and (args.full or args.audit):
        parser.error('--full and --audit apply to dimension 8')
    directory = Path(__file__).resolve().parent / 'verification'
    if args.dimension in ('7', 'both'):
        subprocess.run([sys.executable, 'verify_fuglede7.py'], cwd=directory, check=True)
    if args.dimension in ('8', 'both'):
        command = [sys.executable, 'reproduce_fuglede8.py']
        if args.full:
            command.append('--full')
        if args.audit:
            command.append('--audit')
        subprocess.run(command, cwd=directory, check=True)


if __name__ == '__main__':
    main()


==> anc/code/binary/support/d7_d8_codes/verification/audit_fuglede8.py <==
#!/usr/bin/env python3
"""Independent certificate checks and Fourier-based perfect-code kernel scan.

Requires NumPy. Run after generating both JSON certificate files:
python audit_fuglede8.py /path/to/anc/perfect15

Unlike the main kernel scanner, periods are recovered from the span of
the NONZERO WALSH COEFFICIENTS, not by testing translates of the code.
Positive tiling certificates are checked directly by counting all sums.
"""
import collections
import json
import sys
import time
import numpy as np


def linear_basis(vectors):
    rows=[]
    for v in vectors:
        v=int(v)
        for b in rows:
            v=min(v,v^b)
        if v:
            rows.append(v)
            rows.sort(reverse=True)
    return rows


def elements(basis):
    result={0}
    for b in basis:
        result|={x^b for x in result.copy()}
    return result


def check_tiling(E,basis,n):
    K=elements(basis)
    assert len(K)==1<<len(basis)
    counts=collections.Counter(e^k for e in E for k in K)
    assert len(counts)==1<<n and set(counts.values())=={1}


def walsh(a):
    out=a.copy()
    block=1
    while block<len(out):
        parts=out.reshape(-1,2*block)
        left=parts[:,:block].copy()
        right=parts[:,block:].copy()
        parts[:,:block]=left+right
        parts[:,block:]=left-right
        block*=2
    return out


def main(source):
    start=time.perf_counter()
    had=json.load(open('fuglede8_certificates.json'))
    selected={int(a[0]):[int(h,16) for h in a[2:]]
              for a in (line.split() for line in open('had32_rank_le8.txt'))}
    assert len(selected)==166 and len(had['results'])==332
    for case in had['results']:
        E=case['points'];r=case['rank']
        assert len(E)==len(set(E))==32 and 0 in E
        check_tiling(E,case['complement_basis'],r)
        # Canonical factorization is reconstructed by independent row reduction.
        H=selected[case['record']]
        L=[x^H[0]^((0xffffffff) if (x^H[0])&1 else 0) for x in H]
        if case['orientation']=='rows':
            L=[sum(((row>>j)&1)<<i for i,row in enumerate(L)) for j in range(32)]
        B=linear_basis(L)
        assert len(B)==r
        # The recorded E is a basis of the same row space, not necessarily B.
        erows=[sum(((x>>i)&1)<<j for j,x in enumerate(E)) for i in range(r)]
        assert len(linear_basis(erows))==r
        assert len(linear_basis(erows+B))==r
    print('Independent direct-sum checks: all 332 Hadamard certificates pass.',flush=True)

    tile=json.load(open('tiles16_certificates.json'))
    cases={v['record']:v for v in tile['results']}
    hist=collections.Counter()
    n=0
    for n,line in enumerate(open(source),1):
        raw=[int(x,16) for x in line.split()]
        assert len(raw)==2048 and all(x&8==0 for x in raw)
        C=np.array([(x&7)|((x>>4)<<3) for x in raw],dtype=np.int32)
        assert len(np.unique(C))==2048
        f=np.zeros(32768,dtype=np.int32);f[C]=1
        spectrum=walsh(f)
        support=np.flatnonzero(spectrum)
        B=linear_basis(support)
        k=15-len(B)
        hist[k]+=1
        assert (k>=7)==(n in cases)
        if k>=7:
            case=cases[n]
            M=elements(case['kernel_basis'])
            assert len(M)==1<<k and case['kernel_dimension']==k
            assert all((m&b).bit_count()%2==0 for m in M for b in B)
            Q=case['quotient_map'];r=15-k
            assert len(Q)==len(linear_basis(Q))==r
            assert all((h&m).bit_count()%2==0 for h in Q for m in M)
            E=[0]+[sum(((h>>j)&1)<<i for i,h in enumerate(Q)) for j in range(15)]
            assert E==case['points'] and len(set(E))==16
            check_tiling(E,case['subgroup_complement_basis'],r)
        if n%1000==0:print('Independent Walsh scan:',n,'codes',flush=True)
    assert n==5983
    assert dict(hist)=={1:19,2:177,3:1295,4:2896,5:1222,6:305,7:48,8:17,9:3,11:1},hist
    print('Independent Fourier kernels reproduce all 69 selected cases.',flush=True)
    print('All 69 quotient tiling certificates pass.',flush=True)
    print('Seconds:',round(time.perf_counter()-start,3),flush=True)


if __name__=='__main__':
    main(sys.argv[1])


==> anc/code/binary/support/d7_d8_codes/verification/audit_hadamard8_scan.cpp <==
// Independent column-space / lowest-pivot rank extraction.
// Compile with -O3 -std=c++17 -lz; arguments: input.gz output.txt
#include <zlib.h>
#include <array>
#include <cstdlib>
#include <cstring>
#include <fstream>
#include <iostream>
int main(int argc,char**argv) {
    if(argc!=3)return 2;
    gzFile f=gzopen(argv[1],"rb");if(!f)return 3;
    gzbuffer(f,1<<20);std::ofstream out(argv[2]);
    char line[2048];unsigned count=0,kept=0;
    while(gzgets(f,line,sizeof(line))) {
        ++count;char*p=line;std::array<unsigned,32> rows{},piv{};
        for(int i=0;i<32;i++) {
            char*end;unsigned long x=std::strtoul(p,&end,16);
            if(end==p || x>0xffffffffUL)return 4;
            rows[i]=x;p=end;
        }
        int r=0;
        for(int j=1;j<32 && r<9;j++) {
            unsigned col=0;
            for(int i=0;i<32;i++) {
                unsigned bit=((rows[i]>>j)^rows[i]^(rows[0]>>j)^rows[0])&1U;
                col|=bit<<i;
            }
            for(int k=0;k<32 && col;k++) {
                if(!(col&(1U<<k)))continue;
                if(piv[k])col^=piv[k];
                else {piv[k]=col;++r;break;}
            }
        }
        if(r<=8) {out<<count<<" "<<r<<" "<<line;++kept;}
    }
    int error;gzerror(f,&error);
    if(error!=Z_OK && error!=Z_STREAM_END)return 5;
    if(gzclose(f)!=Z_OK || count!=6857010 || kept!=166 || !out)return 6;
    std::cout<<"Independent column scan: "<<count<<" classes, "<<kept<<" retained.\n";
}


==> anc/code/binary/support/d7_d8_codes/verification/fuglede8_certificates.json <==
{
  "input": "had32_rank_le8.txt",
  "histogram": {
    "5": 1,
    "6": 2,
    "7": 13,
    "8": 150
  },
  "oriented_cases": 332,
  "subgroup_failures": 0,
  "results": [
    {
      "record": 25418,
      "rank": 5,
      "orientation": "columns",
      "points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ],
      "complement_basis": []
    },
    {
      "record": 25418,
      "rank": 5,
      "orientation": "rows",
      "points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ],
      "complement_basis": []
    },
    {
      "record": 25419,
      "rank": 6,
      "orientation": "columns",
      "points": [
        0,
        48,
        40,
        24,
        36,
        20,
        12,
        60,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ],
      "complement_basis": [
        8
      ]
    },
    {
      "record": 25419,
      "rank": 6,
      "orientation": "rows",
      "points": [
        0,
        32,
        24,
        56,
        20,
        52,
        12,
        44,
        2,
        34,
        26,
        58,
        22,
        54,
        14,
        46,
        1,
        33,
        25,
        57,
        21,
        53,
        13,
        45,
        63,
        31,
        39,
        7,
        43,
        11,
        51,
        19
      ],
      "complement_basis": [
        4
      ]
    },
    {
      "record": 25420,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        74,
        58,
        102,
        22,
        14,
        126,
        33,
        81,
        73,
        57,
        101,
        21,
        13,
        125,
        35,
        83,
        75,
        59,
        103,
        23,
        15,
        127
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25420,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        88,
        56,
        20,
        116,
        76,
        44,
        2,
        98,
        90,
        58,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        21,
        117,
        77,
        45,
        127,
        31,
        39,
        71,
        19,
        115,
        75,
        43
      ],
      "complement_basis": [
        4,
        24
      ]
    },
    {
      "record": 25421,
      "rank": 6,
      "orientation": "columns",
      "points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ],
      "complement_basis": [
        12
      ]
    },
    {
      "record": 25421,
      "rank": 6,
      "orientation": "rows",
      "points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        2,
        50,
        42,
        26,
        6,
        54,
        46,
        30,
        1,
        49,
        41,
        25,
        5,
        53,
        45,
        29,
        59,
        11,
        19,
        35,
        63,
        15,
        23,
        39
      ],
      "complement_basis": [
        12
      ]
    },
    {
      "record": 25422,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        33,
        81,
        105,
        25,
        69,
        53,
        13,
        125,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        2,
        8
      ]
    },
    {
      "record": 25422,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        69,
        53,
        51,
        67,
        109,
        29,
        27,
        107,
        87,
        39,
        95,
        47
      ],
      "complement_basis": [
        10,
        4
      ]
    },
    {
      "record": 25423,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        74,
        58,
        38,
        86,
        14,
        126,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ],
      "complement_basis": [
        9,
        16
      ]
    },
    {
      "record": 25423,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        24,
        120,
        20,
        116,
        12,
        108,
        66,
        34,
        90,
        58,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        21,
        117,
        31,
        127,
        77,
        45,
        71,
        39,
        75,
        43,
        83,
        51
      ],
      "complement_basis": [
        18,
        4
      ]
    },
    {
      "record": 25424,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        204,
        60,
        98,
        146,
        202,
        58,
        166,
        86,
        14,
        254,
        129,
        113,
        73,
        185,
        229,
        21,
        45,
        221,
        99,
        147,
        171,
        91,
        199,
        55,
        15,
        255
      ],
      "complement_basis": [
        33,
        36,
        144
      ]
    },
    {
      "record": 25424,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        66,
        162,
        218,
        58,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        21,
        245,
        159,
        127,
        205,
        45,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement_basis": [
        18,
        4,
        24
      ]
    },
    {
      "record": 25426,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        100,
        148,
        172,
        92,
        162,
        82,
        10,
        250,
        102,
        150,
        206,
        62,
        161,
        81,
        73,
        185,
        37,
        213,
        205,
        61,
        99,
        147,
        235,
        27,
        7,
        247,
        143,
        127
      ],
      "complement_basis": [
        33,
        18,
        8
      ]
    },
    {
      "record": 25426,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        37,
        109,
        167,
        239,
        75,
        139,
        115,
        179,
        213,
        157,
        87,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25428,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25428,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        111,
        47,
        87,
        23,
        77,
        13,
        117,
        53
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25429,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        66,
        178,
        138,
        122,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 25429,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        35,
        227,
        155,
        91,
        239,
        47,
        87,
        151,
        53,
        245,
        141,
        77
      ],
      "complement_basis": [
        2,
        4,
        56
      ]
    },
    {
      "record": 25430,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        10,
        250,
        102,
        150,
        174,
        94,
        193,
        49,
        9,
        249,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25430,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        163,
        99,
        155,
        91,
        239,
        47,
        205,
        13,
        87,
        151,
        117,
        181
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 25432,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25432,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        88,
        56,
        4,
        100,
        92,
        60,
        18,
        114,
        74,
        42,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        3,
        99,
        91,
        59,
        109,
        13,
        53,
        85,
        111,
        15,
        55,
        87
      ],
      "complement_basis": [
        10,
        20
      ]
    },
    {
      "record": 25433,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        66,
        178,
        138,
        122,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        101,
        149,
        173,
        93,
        195,
        51,
        11,
        251,
        231,
        23,
        47,
        223
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25433,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        18,
        242,
        138,
        106,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        67,
        163,
        219,
        59,
        237,
        13,
        151,
        119,
        175,
        79,
        213,
        53
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25434,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        37,
        85,
        109,
        29,
        3,
        115,
        75,
        59,
        39,
        87,
        111,
        31
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25434,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        13,
        77,
        53,
        117,
        47,
        111,
        23,
        87
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25435,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        66,
        178,
        138,
        122,
        38,
        214,
        238,
        30,
        129,
        113,
        73,
        185,
        37,
        213,
        237,
        29,
        131,
        115,
        75,
        187,
        39,
        215,
        239,
        31
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 25435,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        35,
        227,
        155,
        91,
        13,
        205,
        181,
        117,
        215,
        23,
        111,
        175
      ],
      "complement_basis": [
        2,
        4,
        56
      ]
    },
    {
      "record": 25436,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        196,
        52,
        236,
        28,
        194,
        50,
        10,
        250,
        166,
        86,
        110,
        158,
        1,
        241,
        201,
        57,
        165,
        85,
        109,
        157,
        131,
        115,
        75,
        187,
        167,
        87,
        111,
        159
      ],
      "complement_basis": [
        19,
        4,
        8
      ]
    },
    {
      "record": 25436,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        163,
        99,
        155,
        91,
        13,
        173,
        85,
        245,
        207,
        111,
        151,
        55
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25438,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        74,
        58,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        10,
        12
      ]
    },
    {
      "record": 25438,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        18,
        114,
        10,
        106,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        67,
        35,
        91,
        59,
        119,
        23,
        111,
        15,
        53,
        85,
        45,
        77
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25439,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        130,
        114,
        74,
        186,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ],
      "complement_basis": [
        18,
        20,
        24
      ]
    },
    {
      "record": 25439,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        18,
        242,
        138,
        106,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        67,
        163,
        219,
        59,
        247,
        23,
        111,
        143,
        77,
        173,
        213,
        53
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 25440,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        2,
        242,
        202,
        58,
        166,
        86,
        110,
        158,
        193,
        49,
        73,
        185,
        165,
        85,
        45,
        221,
        131,
        115,
        11,
        251,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25440,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        131,
        99,
        117,
        149,
        183,
        87,
        175,
        79,
        219,
        59,
        45,
        205
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25445,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        10,
        250,
        102,
        150,
        174,
        94,
        1,
        241,
        137,
        121,
        101,
        149,
        237,
        29,
        67,
        179,
        203,
        59,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25445,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        47,
        239,
        141,
        77,
        181,
        117,
        155,
        91,
        151,
        87
      ],
      "complement_basis": [
        2,
        52,
        8
      ]
    },
    {
      "record": 25447,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        194,
        50,
        138,
        122,
        102,
        150,
        46,
        222,
        1,
        241,
        137,
        121,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        9,
        12,
        48
      ]
    },
    {
      "record": 25447,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        47,
        239,
        155,
        91,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        2,
        52,
        8
      ]
    },
    {
      "record": 25454,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        68,
        180,
        236,
        28,
        194,
        50,
        138,
        122,
        38,
        214,
        110,
        158,
        65,
        177,
        201,
        57,
        165,
        85,
        45,
        221,
        131,
        115,
        11,
        251,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        3,
        36,
        24
      ]
    },
    {
      "record": 25454,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        205,
        13,
        155,
        91,
        117,
        181,
        111,
        175,
        87,
        151
      ],
      "complement_basis": [
        66,
        84,
        8
      ]
    },
    {
      "record": 25456,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        130,
        114,
        202,
        58,
        102,
        150,
        46,
        222,
        129,
        113,
        9,
        249,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25456,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        131,
        99,
        151,
        119,
        187,
        91,
        175,
        79,
        53,
        213,
        45,
        205
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25459,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        130,
        114,
        202,
        58,
        102,
        150,
        46,
        222,
        1,
        241,
        137,
        121,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        3,
        36,
        88
      ]
    },
    {
      "record": 25459,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        3,
        227,
        151,
        119,
        219,
        59,
        79,
        175,
        213,
        53,
        77,
        173
      ],
      "complement_basis": [
        18,
        20,
        24
      ]
    },
    {
      "record": 25467,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        72,
        56,
        100,
        20,
        44,
        92,
        34,
        82,
        106,
        26,
        70,
        54,
        14,
        126,
        97,
        17,
        41,
        89,
        69,
        53,
        13,
        125,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ],
      "complement_basis": [
        18,
        4
      ]
    },
    {
      "record": 25467,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        112,
        72,
        56,
        36,
        84,
        108,
        28,
        2,
        114,
        74,
        58,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        93,
        45,
        21,
        101,
        119,
        7,
        63,
        79,
        43,
        91,
        99,
        19
      ],
      "complement_basis": [
        10,
        4
      ]
    },
    {
      "record": 25468,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        228,
        20,
        172,
        92,
        98,
        146,
        42,
        218,
        198,
        54,
        142,
        126,
        161,
        81,
        41,
        217,
        69,
        181,
        205,
        61,
        99,
        147,
        235,
        27,
        7,
        247,
        143,
        127
      ],
      "complement_basis": [
        33,
        4,
        48
      ]
    },
    {
      "record": 25468,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        66,
        162,
        218,
        58,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        237,
        13,
        159,
        127,
        53,
        213,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement_basis": [
        18,
        4,
        24
      ]
    },
    {
      "record": 25472,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        106,
        26,
        70,
        54,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        10,
        4
      ]
    },
    {
      "record": 25472,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        67,
        51,
        75,
        59,
        87,
        39,
        95,
        47,
        21,
        101,
        29,
        109
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25473,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        196,
        52,
        44,
        220,
        2,
        242,
        106,
        154,
        198,
        54,
        174,
        94,
        193,
        49,
        9,
        249,
        101,
        149,
        173,
        93,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ],
      "complement_basis": [
        25,
        10,
        12
      ]
    },
    {
      "record": 25473,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        147,
        115,
        139,
        107,
        183,
        39,
        223,
        79,
        85,
        197,
        61,
        173
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25475,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        9,
        12
      ]
    },
    {
      "record": 25475,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        24,
        120,
        4,
        100,
        28,
        124,
        82,
        50,
        74,
        42,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        19,
        115,
        11,
        107,
        95,
        63,
        71,
        39,
        77,
        45,
        85,
        53
      ],
      "complement_basis": [
        2,
        12
      ]
    },
    {
      "record": 25476,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        66,
        178,
        234,
        26,
        134,
        118,
        46,
        222,
        129,
        113,
        73,
        185,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ],
      "complement_basis": [
        17,
        20,
        24
      ]
    },
    {
      "record": 25476,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        19,
        243,
        139,
        107,
        223,
        63,
        71,
        167,
        53,
        213,
        173,
        77
      ],
      "complement_basis": [
        2,
        20,
        24
      ]
    },
    {
      "record": 25477,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        106,
        154,
        6,
        246,
        174,
        94,
        1,
        241,
        201,
        57,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ],
      "complement_basis": [
        9,
        18,
        12
      ]
    },
    {
      "record": 25477,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        147,
        115,
        139,
        107,
        223,
        63,
        205,
        45,
        71,
        167,
        85,
        181
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25478,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        132,
        116,
        236,
        28,
        194,
        50,
        106,
        154,
        6,
        246,
        174,
        94,
        193,
        49,
        9,
        249,
        101,
        149,
        173,
        93,
        67,
        179,
        203,
        59,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        5,
        14,
        112
      ]
    },
    {
      "record": 25478,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        19,
        91,
        163,
        235,
        77,
        141,
        117,
        181,
        215,
        159,
        103,
        47
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25483,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        132,
        116,
        108,
        156,
        130,
        114,
        234,
        26,
        70,
        182,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        19,
        4,
        8
      ]
    },
    {
      "record": 25483,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        19,
        115,
        139,
        235,
        159,
        95,
        167,
        103,
        45,
        77,
        181,
        213
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25485,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        10,
        122,
        38,
        86,
        78,
        62,
        33,
        81,
        105,
        25,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25485,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        13,
        77,
        53,
        117,
        99,
        35,
        91,
        27
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25486,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        204,
        60,
        226,
        18,
        138,
        122,
        38,
        214,
        78,
        190,
        33,
        209,
        233,
        25,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        135,
        119,
        79,
        191
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 25486,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        13,
        205,
        181,
        117,
        27,
        219,
        163,
        99
      ],
      "complement_basis": [
        2,
        4,
        56
      ]
    },
    {
      "record": 25487,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        10,
        122,
        102,
        22,
        78,
        62,
        97,
        17,
        41,
        89,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25487,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        99,
        35,
        91,
        27,
        13,
        77,
        53,
        117
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25488,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        164,
        84,
        204,
        60,
        34,
        210,
        138,
        122,
        230,
        22,
        78,
        190,
        225,
        17,
        41,
        217,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        135,
        119,
        79,
        191
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 25488,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        99,
        163,
        219,
        27,
        117,
        181,
        205,
        13
      ],
      "complement_basis": [
        2,
        4,
        56
      ]
    },
    {
      "record": 25489,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        164,
        84,
        204,
        60,
        162,
        82,
        10,
        250,
        102,
        150,
        206,
        62,
        97,
        145,
        169,
        89,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        7,
        247,
        207,
        63
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25489,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        111,
        175,
        87,
        151,
        99,
        163,
        141,
        77,
        219,
        27,
        53,
        245
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25493,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        100,
        148,
        172,
        92,
        194,
        50,
        10,
        250,
        198,
        54,
        174,
        94,
        1,
        241,
        137,
        121,
        197,
        53,
        237,
        29,
        67,
        179,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        5,
        22,
        8
      ]
    },
    {
      "record": 25493,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        211,
        237,
        55,
        247,
        185,
        135,
        93,
        157,
        107,
        171,
        91,
        101
      ],
      "complement_basis": [
        34,
        4,
        8
      ]
    },
    {
      "record": 25496,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        194,
        50,
        74,
        186,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25496,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        181,
        203,
        59,
        187,
        217,
        167,
        87,
        215,
        109,
        237,
        29,
        99
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25499,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        44,
        220,
        66,
        178,
        202,
        58,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25499,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        181,
        203,
        59,
        187,
        227,
        157,
        109,
        237,
        87,
        215,
        39,
        89
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25501,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        66,
        178,
        202,
        58,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        105,
        10,
        12
      ]
    },
    {
      "record": 25501,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        117,
        75,
        187,
        123,
        233,
        215,
        39,
        231,
        157,
        93,
        173,
        147
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25516,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        194,
        50,
        138,
        122,
        70,
        182,
        238,
        30,
        65,
        177,
        201,
        57,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        25,
        2,
        12
      ]
    },
    {
      "record": 25516,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        213,
        235,
        27,
        219,
        185,
        135,
        119,
        183,
        109,
        173,
        93,
        99
      ],
      "complement_basis": [
        2,
        36,
        8
      ]
    },
    {
      "record": 25524,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        36,
        212,
        108,
        156,
        66,
        178,
        138,
        122,
        198,
        54,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25524,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        217,
        167,
        87,
        215,
        227,
        157,
        109,
        237,
        59,
        187,
        75,
        53
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25528,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        164,
        84,
        108,
        156,
        194,
        50,
        138,
        122,
        70,
        182,
        238,
        30,
        65,
        177,
        201,
        57,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25528,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        217,
        167,
        87,
        215,
        53,
        75,
        187,
        59,
        237,
        109,
        157,
        227
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25533,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        68,
        180,
        140,
        124,
        226,
        18,
        106,
        154,
        166,
        86,
        206,
        62,
        225,
        17,
        105,
        153,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25533,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        38,
        230,
        150,
        86,
        1,
        193,
        177,
        243,
        117,
        55,
        71,
        135,
        89,
        27,
        107,
        171,
        45,
        237,
        157,
        223
      ],
      "complement_basis": [
        178,
        20,
        8
      ]
    },
    {
      "record": 25537,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        140,
        124,
        226,
        18,
        106,
        154,
        38,
        214,
        78,
        190,
        97,
        145,
        233,
        25,
        37,
        213,
        77,
        189,
        163,
        83,
        203,
        59,
        7,
        247,
        143,
        127
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25537,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        243,
        117,
        183,
        71,
        135,
        31,
        221,
        45,
        237,
        107,
        171,
        91,
        153
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25552,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        132,
        116,
        204,
        60,
        98,
        146,
        42,
        218,
        230,
        22,
        78,
        190,
        97,
        145,
        233,
        25,
        37,
        213,
        77,
        189,
        163,
        83,
        203,
        59,
        7,
        247,
        143,
        127
      ],
      "complement_basis": [
        33,
        2,
        8
      ]
    },
    {
      "record": 25552,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        12,
        236,
        156,
        124,
        74,
        170,
        218,
        58,
        70,
        166,
        214,
        54,
        1,
        225,
        145,
        243,
        121,
        27,
        107,
        139,
        207,
        173,
        221,
        61,
        183,
        87,
        39,
        69
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25557,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        132,
        116,
        76,
        188,
        98,
        146,
        170,
        90,
        230,
        22,
        206,
        62,
        225,
        17,
        105,
        153,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ],
      "complement_basis": [
        69,
        2,
        8
      ]
    },
    {
      "record": 25557,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        17,
        243,
        121,
        155,
        107,
        139,
        165,
        71,
        183,
        87,
        221,
        61,
        205,
        47
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25563,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        132,
        116,
        76,
        188,
        226,
        18,
        170,
        90,
        102,
        150,
        206,
        62,
        97,
        145,
        233,
        25,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25563,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        243,
        217,
        27,
        235,
        43,
        181,
        119,
        135,
        71,
        109,
        173,
        93,
        159
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25574,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25574,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        207,
        79,
        167,
        39,
        157,
        29,
        245,
        117
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25584,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        102,
        150,
        238,
        30,
        1,
        241,
        137,
        121,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25584,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        39,
        167,
        79,
        207,
        117,
        245,
        29,
        157
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25588,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        172,
        92,
        194,
        50,
        42,
        218,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25588,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        38,
        230,
        150,
        86,
        1,
        193,
        169,
        105,
        19,
        211,
        187,
        123,
        221,
        29,
        117,
        181,
        207,
        15,
        103,
        167
      ],
      "complement_basis": [
        50,
        36,
        8
      ]
    },
    {
      "record": 25594,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25594,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        147,
        83,
        187,
        123,
        231,
        39,
        207,
        15,
        117,
        181,
        93,
        157
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 25596,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        44,
        220,
        194,
        50,
        170,
        90,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25596,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        245,
        117,
        157,
        29,
        167,
        39,
        207,
        79
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25598,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        44,
        220,
        194,
        50,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25598,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        147,
        83,
        187,
        123,
        117,
        181,
        93,
        157,
        231,
        39,
        207,
        15
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 25602,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        2,
        12
      ]
    },
    {
      "record": 25602,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        79,
        207,
        39,
        167,
        29,
        157,
        117,
        245
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25772,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        49,
        10,
        4
      ]
    },
    {
      "record": 25772,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        71,
        199,
        47,
        175,
        181,
        53,
        221,
        93,
        243,
        115,
        155,
        27
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25775,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        44,
        220,
        130,
        114,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25775,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        135,
        71,
        175,
        111,
        115,
        179,
        91,
        155,
        245,
        53,
        221,
        29
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25834,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        108,
        156,
        66,
        178,
        234,
        26,
        166,
        86,
        46,
        222,
        193,
        49,
        73,
        185,
        133,
        117,
        13,
        253,
        227,
        19,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25834,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        70,
        166,
        214,
        54,
        1,
        225,
        137,
        105,
        189,
        93,
        53,
        213,
        231,
        7,
        111,
        143,
        91,
        187,
        211,
        51
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25836,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        108,
        156,
        194,
        50,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25836,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        70,
        166,
        214,
        54,
        1,
        225,
        137,
        105,
        189,
        93,
        53,
        213,
        51,
        211,
        187,
        91,
        143,
        111,
        7,
        231
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25839,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        236,
        28,
        66,
        178,
        106,
        154,
        166,
        86,
        46,
        222,
        65,
        177,
        201,
        57,
        133,
        117,
        13,
        253,
        227,
        19,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        49,
        10,
        4
      ]
    },
    {
      "record": 25839,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        44,
        236,
        156,
        92,
        10,
        202,
        186,
        122,
        38,
        230,
        150,
        86,
        1,
        193,
        169,
        105,
        221,
        29,
        117,
        181,
        175,
        111,
        7,
        199,
        115,
        179,
        219,
        27
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 25878,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        106,
        154,
        38,
        214,
        238,
        30,
        1,
        241,
        137,
        121,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25878,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        147,
        115,
        155,
        123,
        79,
        175,
        71,
        167,
        221,
        61,
        213,
        53
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 25880,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        234,
        26,
        38,
        214,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        2,
        12
      ]
    },
    {
      "record": 25880,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        51,
        243,
        27,
        219,
        175,
        111,
        135,
        71,
        157,
        93,
        181,
        117
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25913,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        236,
        28,
        130,
        114,
        42,
        218,
        102,
        150,
        174,
        94,
        65,
        177,
        201,
        57,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25913,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        207,
        79,
        167,
        39,
        29,
        157,
        117,
        245,
        211,
        83,
        187,
        59
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25918,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        108,
        156,
        130,
        114,
        42,
        218,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25918,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        207,
        79,
        167,
        39,
        211,
        83,
        187,
        59,
        29,
        157,
        117,
        245
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25955,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        106,
        154,
        166,
        86,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        5,
        14,
        48
      ]
    },
    {
      "record": 25955,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        7,
        199,
        47,
        239,
        117,
        181,
        93,
        157,
        115,
        179,
        91,
        155
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25959,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        44,
        220,
        130,
        114,
        106,
        154,
        166,
        86,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25959,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        39,
        167,
        79,
        207,
        211,
        83,
        187,
        59,
        245,
        117,
        157,
        29
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25979,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        108,
        156,
        194,
        50,
        42,
        218,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        65,
        38,
        88
      ]
    },
    {
      "record": 25979,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        123,
        155,
        115,
        147,
        53,
        213,
        61,
        221,
        79,
        175,
        71,
        167
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 25996,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        2,
        12
      ]
    },
    {
      "record": 25996,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        181,
        117,
        157,
        93,
        175,
        111,
        135,
        71,
        27,
        219,
        51,
        243
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26033,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        10,
        4
      ]
    },
    {
      "record": 26033,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        79,
        207,
        39,
        167,
        29,
        157,
        117,
        245
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26038,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        172,
        92,
        194,
        50,
        42,
        218,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        41,
        2,
        12
      ]
    },
    {
      "record": 26038,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        157,
        29,
        245,
        117,
        207,
        79,
        167,
        39
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26057,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        108,
        156,
        130,
        114,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26057,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        181,
        53,
        221,
        93,
        27,
        155,
        115,
        243
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26059,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        236,
        28,
        130,
        114,
        106,
        154,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26059,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        111,
        175,
        71,
        135,
        93,
        157,
        117,
        181,
        51,
        243,
        27,
        219
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 26071,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        106,
        154,
        230,
        22,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26071,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        167,
        71,
        175,
        79,
        53,
        213,
        61,
        221,
        147,
        115,
        155,
        123
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 27179,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        236,
        28,
        130,
        114,
        202,
        58,
        38,
        214,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27179,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        204,
        60,
        34,
        210,
        170,
        90,
        102,
        150,
        238,
        30,
        1,
        241,
        133,
        117,
        67,
        179,
        199,
        55,
        221,
        45,
        89,
        169,
        159,
        111,
        27,
        235
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27182,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        164,
        84,
        236,
        28,
        130,
        114,
        74,
        186,
        38,
        214,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        17,
        10,
        4
      ]
    },
    {
      "record": 27182,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        13,
        237,
        139,
        107,
        135,
        103,
        223,
        63,
        211,
        51,
        85,
        181,
        89,
        185
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 27202,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        100,
        148,
        44,
        220,
        66,
        178,
        138,
        122,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27202,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        119,
        183,
        91,
        155,
        99,
        163,
        79,
        143,
        21,
        213,
        57,
        249
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 27210,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        44,
        220,
        130,
        114,
        202,
        58,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        33,
        10,
        12
      ]
    },
    {
      "record": 27210,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        35,
        227,
        15,
        207,
        85,
        149,
        121,
        185,
        119,
        183,
        91,
        155
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 27212,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        164,
        84,
        44,
        220,
        130,
        114,
        74,
        186,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 27212,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        35,
        227,
        15,
        207,
        183,
        119,
        155,
        91,
        149,
        85,
        185,
        121
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 27299,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        68,
        180,
        236,
        28,
        194,
        50,
        138,
        122,
        38,
        214,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        17,
        2,
        12
      ]
    },
    {
      "record": 27299,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        159,
        31,
        213,
        85,
        185,
        57,
        243,
        115,
        39,
        167,
        109,
        237
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27317,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        68,
        180,
        44,
        220,
        130,
        114,
        202,
        58,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        33,
        10,
        12
      ]
    },
    {
      "record": 27317,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        101,
        229,
        47,
        175,
        179,
        51,
        249,
        121,
        215,
        87,
        157,
        29
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27325,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        236,
        28,
        130,
        114,
        74,
        186,
        38,
        214,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        10,
        12
      ]
    },
    {
      "record": 27325,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        11,
        203,
        45,
        237,
        39,
        231,
        159,
        95,
        149,
        85,
        179,
        115,
        185,
        121
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 27331,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        44,
        220,
        66,
        178,
        138,
        122,
        230,
        22,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27331,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        215,
        87,
        157,
        29,
        229,
        101,
        175,
        47,
        51,
        179,
        121,
        249
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27440,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        45,
        221,
        195,
        51,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        9,
        10,
        4
      ]
    },
    {
      "record": 27440,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        167,
        39,
        207,
        79,
        245,
        117,
        157,
        29
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27451,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        108,
        156,
        130,
        114,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        109,
        157,
        131,
        115,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        3,
        4,
        8
      ]
    },
    {
      "record": 27451,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        181,
        53,
        221,
        93,
        27,
        155,
        115,
        243
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27454,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        236,
        28,
        130,
        114,
        106,
        154,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        109,
        157,
        131,
        115,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        5,
        6,
        8
      ]
    },
    {
      "record": 27454,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        155,
        27,
        243,
        115,
        53,
        181,
        93,
        221
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27477,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        204,
        60,
        130,
        114,
        42,
        218,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        45,
        221,
        195,
        51,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27477,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        101,
        229,
        75,
        203,
        47,
        175,
        157,
        29,
        249,
        121,
        215,
        87,
        179,
        51
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 39044,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        98,
        178,
        138,
        90,
        198,
        22,
        46,
        254,
        129,
        97,
        89,
        185,
        213,
        53,
        13,
        237,
        83,
        179,
        139,
        107,
        199,
        39,
        31,
        255
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 39044,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        2,
        226,
        154,
        122,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        85,
        181,
        205,
        45,
        223,
        63,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement_basis": [
        19,
        4,
        24
      ]
    },
    {
      "record": 39046,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        226,
        50,
        138,
        90,
        70,
        150,
        46,
        254,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        65,
        72,
        16
      ]
    },
    {
      "record": 39046,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        20,
        244,
        12,
        236,
        130,
        98,
        154,
        122,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        85,
        181,
        95,
        191,
        205,
        45,
        199,
        39,
        203,
        43,
        211,
        51
      ],
      "complement_basis": [
        25,
        18,
        4
      ]
    },
    {
      "record": 39050,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        98,
        178,
        138,
        90,
        198,
        22,
        46,
        254,
        65,
        161,
        153,
        121,
        213,
        53,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        83,
        132,
        8
      ]
    },
    {
      "record": 39050,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        155,
        179,
        75,
        99,
        87,
        119,
        143,
        175
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39051,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        98,
        178,
        10,
        218,
        198,
        22,
        174,
        126,
        193,
        33,
        153,
        121,
        85,
        181,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        19,
        212,
        40
      ]
    },
    {
      "record": 39051,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        103,
        175,
        87,
        159,
        75,
        139,
        115,
        179
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39057,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        67,
        132,
        8
      ]
    },
    {
      "record": 39057,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        83,
        75,
        179,
        171,
        103,
        119,
        143,
        159
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39058,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        67,
        132,
        8
      ]
    },
    {
      "record": 39058,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        75,
        139,
        115,
        179,
        103,
        175,
        87,
        159
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39067,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        162,
        114,
        74,
        154,
        198,
        22,
        46,
        254,
        65,
        161,
        153,
        121,
        213,
        53,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        67,
        132,
        248
      ]
    },
    {
      "record": 39067,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        117,
        141,
        93,
        175,
        111,
        151,
        87,
        155,
        75,
        179,
        99
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39074,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        129,
        97,
        25,
        249,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        2,
        36,
        40
      ]
    },
    {
      "record": 39074,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        111,
        175,
        87,
        151,
        77,
        141,
        117,
        181
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39078,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        129,
        97,
        25,
        249,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        34,
        4,
        8
      ]
    },
    {
      "record": 39078,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        18,
        242,
        138,
        106,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        67,
        163,
        219,
        59,
        173,
        77,
        53,
        213,
        175,
        79,
        55,
        215
      ],
      "complement_basis": [
        17,
        10,
        20
      ]
    },
    {
      "record": 39080,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        70,
        150,
        238,
        62,
        1,
        225,
        153,
        121,
        85,
        181,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ],
      "complement_basis": [
        2,
        36,
        40
      ]
    },
    {
      "record": 39080,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        141,
        77,
        181,
        117,
        175,
        111,
        151,
        87
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39086,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        34,
        242,
        138,
        90,
        70,
        150,
        238,
        62,
        129,
        97,
        25,
        249,
        85,
        181,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ],
      "complement_basis": [
        2,
        20,
        24
      ]
    },
    {
      "record": 39086,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        18,
        242,
        10,
        234,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        195,
        35,
        219,
        59,
        53,
        213,
        45,
        205,
        183,
        87,
        175,
        79
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39090,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        81,
        68,
        72
      ]
    },
    {
      "record": 39090,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39164,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        226,
        50,
        74,
        154,
        134,
        86,
        46,
        254,
        65,
        161,
        217,
        57,
        149,
        117,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        17,
        20,
        72
      ]
    },
    {
      "record": 39164,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        2,
        226,
        154,
        122,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        173,
        77,
        53,
        213,
        223,
        63,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement_basis": [
        17,
        26,
        4
      ]
    },
    {
      "record": 39189,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        202,
        26,
        6,
        214,
        110,
        190,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        81,
        68,
        72
      ]
    },
    {
      "record": 39189,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        83,
        179,
        75,
        171,
        223,
        63,
        199,
        39,
        205,
        45,
        213,
        53
      ],
      "complement_basis": [
        1,
        2,
        12
      ]
    },
    {
      "record": 39205,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        65,
        161,
        217,
        57,
        21,
        245,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        2,
        36,
        40
      ]
    },
    {
      "record": 39205,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        111,
        175,
        87,
        151,
        141,
        77,
        181,
        117,
        99,
        163,
        91,
        155
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39212,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        98,
        178,
        10,
        218,
        198,
        22,
        174,
        126,
        193,
        33,
        89,
        185,
        21,
        245,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        66,
        36,
        248
      ]
    },
    {
      "record": 39212,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        111,
        175,
        87,
        151,
        99,
        163,
        91,
        155,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39231,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        1,
        225,
        217,
        57,
        149,
        117,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        81,
        132,
        8
      ]
    },
    {
      "record": 39231,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39235,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        70,
        150,
        238,
        62,
        129,
        97,
        89,
        185,
        21,
        245,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ],
      "complement_basis": [
        67,
        68,
        72
      ]
    },
    {
      "record": 39235,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        77,
        141,
        117,
        181,
        111,
        175,
        87,
        151
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39251,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        34,
        242,
        10,
        218,
        198,
        22,
        238,
        62,
        1,
        225,
        217,
        57,
        149,
        117,
        77,
        173,
        147,
        115,
        139,
        107,
        71,
        167,
        95,
        191
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 39251,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        167,
        159,
        155,
        85,
        87,
        111,
        109,
        181,
        115,
        75,
        141
      ],
      "complement_basis": [
        9,
        194,
        196
      ]
    },
    {
      "record": 39252,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        98,
        178,
        202,
        26,
        6,
        214,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        2,
        244,
        248
      ]
    },
    {
      "record": 39252,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        95,
        159,
        103,
        167,
        85,
        149,
        109,
        173,
        139,
        75,
        179,
        115
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 41999,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        36,
        244,
        76,
        156,
        162,
        114,
        138,
        90,
        198,
        22,
        238,
        62,
        1,
        225,
        153,
        121,
        21,
        245,
        141,
        109,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement_basis": [
        65,
        172,
        16
      ]
    },
    {
      "record": 41999,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        150,
        118,
        129,
        97,
        78,
        174,
        67,
        163,
        217,
        57,
        219,
        59,
        79,
        175,
        87,
        183,
        205,
        45,
        213,
        53
      ],
      "complement_basis": [
        17,
        58,
        68
      ]
    },
    {
      "record": 43323,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 43323,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        83,
        211,
        43,
        171,
        207,
        79,
        183,
        55,
        141,
        13,
        245,
        117
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43329,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        132,
        8,
        16
      ]
    },
    {
      "record": 43329,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        4,
        196,
        188,
        124,
        34,
        226,
        154,
        90,
        217,
        25,
        97,
        161,
        238,
        46,
        86,
        150,
        19,
        211,
        171,
        107,
        205,
        13,
        117,
        181,
        207,
        15,
        119,
        183
      ],
      "complement_basis": [
        17,
        18,
        36
      ]
    },
    {
      "record": 43332,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        178,
        82,
        42,
        202,
        102,
        134,
        254,
        30,
        49,
        209,
        169,
        73,
        101,
        133,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        132,
        8,
        16
      ]
    },
    {
      "record": 43332,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        83,
        211,
        43,
        171,
        13,
        141,
        117,
        245,
        79,
        207,
        55,
        183
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43336,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        50,
        210,
        170,
        74,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 43336,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        147,
        83,
        171,
        107,
        247,
        55,
        207,
        15,
        117,
        181,
        77,
        141
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43376,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        242,
        18,
        106,
        138,
        38,
        198,
        190,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        132,
        8,
        16
      ]
    },
    {
      "record": 43376,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        2,
        194,
        186,
        122,
        217,
        25,
        97,
        161,
        238,
        46,
        86,
        150,
        205,
        13,
        117,
        181,
        11,
        203,
        179,
        115,
        215,
        23,
        111,
        175
      ],
      "complement_basis": [
        49,
        50,
        4
      ]
    },
    {
      "record": 43379,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        114,
        146,
        234,
        10,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        165,
        69,
        61,
        221,
        243,
        19,
        107,
        139,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 43379,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        2,
        226,
        154,
        122,
        185,
        89,
        33,
        193,
        238,
        14,
        118,
        150,
        173,
        77,
        53,
        213,
        247,
        23,
        111,
        143,
        75,
        171,
        211,
        51
      ],
      "complement_basis": [
        1,
        26,
        4
      ]
    },
    {
      "record": 43390,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        50,
        210,
        234,
        10,
        166,
        70,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 43390,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        181,
        117,
        141,
        77,
        247,
        55,
        207,
        15,
        83,
        147,
        107,
        171
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43394,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        50,
        210,
        106,
        138,
        166,
        70,
        254,
        30,
        177,
        81,
        41,
        201,
        101,
        133,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        228,
        8,
        16
      ]
    },
    {
      "record": 43394,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        181,
        117,
        141,
        77,
        83,
        147,
        107,
        171,
        247,
        55,
        207,
        15
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43398,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        178,
        82,
        234,
        10,
        38,
        198,
        126,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 43398,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        53,
        181,
        77,
        205,
        47,
        175,
        87,
        215,
        11,
        139,
        115,
        243
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43445,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        50,
        210,
        234,
        10,
        166,
        70,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 43445,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        246,
        22,
        147,
        115,
        139,
        107,
        183,
        87,
        175,
        79,
        53,
        213,
        45,
        205
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43449,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        178,
        82,
        234,
        10,
        38,
        198,
        126,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 43449,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        51,
        243,
        11,
        203,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        25,
        10,
        12
      ]
    },
    {
      "record": 43471,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        242,
        18,
        42,
        202,
        102,
        134,
        190,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 43471,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        207,
        79,
        183,
        55,
        13,
        141,
        117,
        245,
        211,
        83,
        171,
        43
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43473,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        114,
        146,
        42,
        202,
        230,
        6,
        190,
        94,
        241,
        17,
        105,
        137,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 43473,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        207,
        79,
        183,
        55,
        211,
        83,
        171,
        43,
        13,
        141,
        117,
        245
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43481,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        114,
        146,
        42,
        202,
        166,
        70,
        254,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        228,
        8,
        16
      ]
    },
    {
      "record": 43481,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        13,
        141,
        117,
        245,
        211,
        83,
        171,
        43,
        207,
        79,
        183,
        55
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43483,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        242,
        18,
        170,
        74,
        38,
        198,
        126,
        158,
        49,
        209,
        233,
        9,
        165,
        69,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 43483,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        141,
        77,
        181,
        117,
        175,
        111,
        151,
        87,
        51,
        243,
        11,
        203
      ],
      "complement_basis": [
        25,
        10,
        12
      ]
    },
    {
      "record": 43783,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        189,
        93,
        243,
        19,
        107,
        139,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        9,
        18,
        4
      ]
    },
    {
      "record": 43783,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        21,
        205,
        181,
        86,
        150,
        109,
        43,
        243,
        55,
        247,
        139,
        143,
        79,
        83
      ],
      "complement_basis": [
        121,
        162,
        36
      ]
    },
    {
      "record": 44186,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        16,
        104,
        120,
        100,
        116,
        12,
        28,
        50,
        82,
        42,
        74,
        38,
        70,
        62,
        94,
        113,
        17,
        105,
        9,
        101,
        5,
        61,
        93,
        115,
        19,
        43,
        75,
        39,
        71,
        63,
        95
      ],
      "complement_basis": [
        10,
        4
      ]
    },
    {
      "record": 44186,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        66,
        34,
        90,
        58,
        121,
        25,
        97,
        1,
        110,
        14,
        54,
        86,
        21,
        117,
        77,
        45,
        19,
        115,
        75,
        43,
        23,
        119,
        79,
        47
      ],
      "complement_basis": [
        5,
        26
      ]
    },
    {
      "record": 44187,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        241,
        17,
        105,
        137,
        101,
        133,
        189,
        93,
        243,
        19,
        43,
        203,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        18,
        20,
        8
      ]
    },
    {
      "record": 44187,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        66,
        162,
        218,
        58,
        249,
        25,
        97,
        129,
        238,
        14,
        182,
        86,
        149,
        117,
        205,
        45,
        147,
        115,
        203,
        43,
        239,
        15,
        183,
        87
      ],
      "complement_basis": [
        5,
        2,
        24
      ]
    },
    {
      "record": 44190,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        241,
        17,
        105,
        137,
        229,
        5,
        61,
        221,
        115,
        147,
        171,
        75,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        50,
        52,
        8
      ]
    },
    {
      "record": 44190,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        196,
        36,
        220,
        60,
        130,
        98,
        154,
        122,
        185,
        89,
        161,
        65,
        238,
        14,
        118,
        150,
        85,
        181,
        205,
        45,
        19,
        243,
        111,
        143,
        87,
        183,
        43,
        203
      ],
      "complement_basis": [
        1,
        26,
        4
      ]
    },
    {
      "record": 44191,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        18,
        4,
        24
      ]
    },
    {
      "record": 44191,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        239,
        47,
        87,
        151,
        203,
        11,
        115,
        179
      ],
      "complement_basis": [
        57,
        2,
        4
      ]
    },
    {
      "record": 44199,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        100,
        244,
        140,
        28,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 44199,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        66,
        162,
        218,
        58,
        249,
        25,
        97,
        129,
        238,
        14,
        182,
        86,
        149,
        117,
        205,
        45,
        107,
        139,
        51,
        211,
        239,
        15,
        183,
        87
      ],
      "complement_basis": [
        65,
        90,
        4
      ]
    },
    {
      "record": 44202,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        100,
        244,
        140,
        28,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        171,
        75,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        114,
        132,
        24
      ]
    },
    {
      "record": 44202,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        11,
        203,
        179,
        115,
        47,
        239,
        151,
        87
      ],
      "complement_basis": [
        57,
        2,
        4
      ]
    },
    {
      "record": 44205,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        50,
        210,
        170,
        74,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        34,
        36,
        8
      ]
    },
    {
      "record": 44205,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        196,
        36,
        220,
        60,
        130,
        98,
        154,
        122,
        185,
        89,
        161,
        65,
        238,
        14,
        118,
        150,
        85,
        181,
        205,
        45,
        247,
        23,
        111,
        143,
        179,
        83,
        43,
        203
      ],
      "complement_basis": [
        1,
        26,
        4
      ]
    },
    {
      "record": 44206,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        113,
        145,
        233,
        9,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        25,
        10,
        4
      ]
    },
    {
      "record": 44206,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        175,
        111,
        23,
        215,
        139,
        75,
        51,
        243
      ],
      "complement_basis": [
        1,
        58,
        4
      ]
    },
    {
      "record": 45397,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        178,
        82,
        170,
        74,
        102,
        134,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 45397,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        21,
        245,
        173,
        77,
        86,
        182,
        107,
        139,
        111,
        143,
        215,
        55,
        211,
        51
      ],
      "complement_basis": [
        1,
        2,
        28
      ]
    },
    {
      "record": 45633,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        36,
        244,
        204,
        28,
        178,
        82,
        170,
        74,
        102,
        134,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 45633,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        19,
        211,
        107,
        171,
        150,
        86,
        205,
        13,
        207,
        15,
        183,
        119,
        181,
        117
      ],
      "complement_basis": [
        1,
        26,
        36
      ]
    },
    {
      "record": 45690,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        114,
        146,
        106,
        138,
        166,
        70,
        190,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        43,
        203,
        167,
        71,
        191,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 45690,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        237,
        13,
        85,
        181,
        86,
        182,
        147,
        115,
        111,
        143,
        215,
        55,
        43,
        203
      ],
      "complement_basis": [
        25,
        2,
        4
      ]
    },
    {
      "record": 79474,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        2,
        210,
        234,
        58,
        166,
        118,
        78,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 79474,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        222,
        46,
        163,
        83,
        171,
        91,
        151,
        103,
        159,
        111,
        21,
        229,
        29,
        237
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 79477,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        130,
        82,
        234,
        58,
        38,
        246,
        78,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        81,
        68,
        72
      ]
    },
    {
      "record": 79477,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        174,
        78,
        83,
        179,
        75,
        171,
        223,
        63,
        199,
        39,
        205,
        45,
        213,
        53
      ],
      "complement_basis": [
        1,
        2,
        12
      ]
    },
    {
      "record": 79493,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        194,
        18,
        42,
        250,
        102,
        182,
        142,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        50,
        36,
        40
      ]
    },
    {
      "record": 79493,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        111,
        175,
        87,
        151,
        141,
        77,
        181,
        117,
        99,
        163,
        91,
        155
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 79499,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        66,
        146,
        42,
        250,
        230,
        54,
        142,
        94,
        241,
        17,
        105,
        137,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        34,
        36,
        248
      ]
    },
    {
      "record": 79499,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        111,
        175,
        87,
        151,
        99,
        163,
        91,
        155,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 79518,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        130,
        82,
        42,
        250,
        102,
        182,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        83,
        68,
        72
      ]
    },
    {
      "record": 79518,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        163,
        99,
        155,
        91,
        77,
        141,
        117,
        181,
        111,
        175,
        87,
        151
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 79533,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        2,
        210,
        42,
        250,
        230,
        54,
        206,
        30,
        49,
        209,
        233,
        9,
        165,
        69,
        125,
        157,
        179,
        83,
        171,
        75,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 79533,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        163,
        167,
        159,
        155,
        85,
        87,
        111,
        109,
        181,
        115,
        75,
        141
      ],
      "complement_basis": [
        9,
        194,
        196
      ]
    },
    {
      "record": 79534,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        66,
        146,
        234,
        58,
        38,
        246,
        142,
        94,
        241,
        17,
        41,
        201,
        101,
        133,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        50,
        244,
        248
      ]
    },
    {
      "record": 79534,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        95,
        159,
        103,
        167,
        85,
        149,
        109,
        173,
        139,
        75,
        179,
        115
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 79810,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        130,
        82,
        42,
        250,
        230,
        54,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        189,
        93,
        243,
        19,
        107,
        139,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        17,
        10,
        44
      ]
    },
    {
      "record": 79810,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        18,
        242,
        10,
        234,
        97,
        129,
        121,
        153,
        182,
        86,
        69,
        173,
        213,
        46,
        206,
        61,
        91,
        179,
        87,
        183,
        203,
        207,
        47,
        35
      ],
      "complement_basis": [
        113,
        146,
        20
      ]
    },
    {
      "record": 79962,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        80,
        232,
        184,
        164,
        244,
        76,
        28,
        130,
        210,
        42,
        122,
        102,
        54,
        206,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        61,
        221,
        243,
        19,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        65,
        172,
        112
      ]
    },
    {
      "record": 79962,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        67,
        163,
        46,
        206,
        219,
        59,
        85,
        181,
        87,
        183,
        205,
        45,
        207,
        47
      ],
      "complement_basis": [
        17,
        10,
        12
      ]
    },
    {
      "record": 81163,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        130,
        82,
        170,
        122,
        102,
        182,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 81163,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        37,
        213,
        157,
        109,
        110,
        158,
        91,
        171,
        95,
        175,
        231,
        23,
        227,
        19
      ],
      "complement_basis": [
        9,
        2,
        12
      ]
    },
    {
      "record": 81454,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        36,
        244,
        204,
        28,
        130,
        82,
        170,
        122,
        102,
        182,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 81454,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        67,
        163,
        59,
        219,
        206,
        46,
        173,
        77,
        175,
        79,
        215,
        55,
        213,
        53
      ],
      "complement_basis": [
        9,
        10,
        20
      ]
    },
    {
      "record": 81575,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        66,
        146,
        106,
        186,
        166,
        118,
        142,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        43,
        203,
        167,
        71,
        191,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 81575,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        221,
        45,
        101,
        149,
        110,
        158,
        163,
        83,
        95,
        175,
        231,
        23,
        27,
        235
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 86015,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        112,
        200,
        184,
        164,
        212,
        108,
        28,
        130,
        82,
        42,
        250,
        102,
        182,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        4,
        232,
        16
      ]
    },
    {
      "record": 86015,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        145,
        17,
        233,
        105,
        229,
        101,
        157,
        29,
        83,
        211,
        43,
        171,
        142,
        14,
        246,
        118,
        207,
        79,
        183,
        55
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 86049,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        112,
        200,
        184,
        228,
        148,
        44,
        92,
        66,
        146,
        42,
        250,
        230,
        54,
        142,
        94,
        241,
        17,
        41,
        201,
        101,
        133,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        37,
        18,
        88
      ]
    },
    {
      "record": 86049,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        221,
        29,
        111,
        175,
        87,
        151,
        118,
        182,
        78,
        142,
        11,
        203,
        51,
        243
      ],
      "complement_basis": [
        9,
        10,
        4
      ]
    },
    {
      "record": 86053,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        112,
        200,
        184,
        164,
        212,
        108,
        28,
        66,
        146,
        42,
        250,
        166,
        118,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        18,
        88,
        160
      ]
    },
    {
      "record": 86053,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        221,
        29,
        139,
        75,
        179,
        115,
        118,
        182,
        78,
        142,
        239,
        47,
        215,
        23
      ],
      "complement_basis": [
        65,
        2,
        4
      ]
    },
    {
      "record": 87423,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        228,
        20,
        44,
        220,
        66,
        146,
        170,
        122,
        102,
        182,
        142,
        94,
        241,
        17,
        105,
        137,
        101,
        133,
        61,
        221,
        243,
        19,
        171,
        75,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        18,
        4,
        248
      ]
    },
    {
      "record": 87423,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        239,
        47,
        243,
        51,
        14,
        206,
        87,
        151,
        93,
        157,
        182,
        118,
        75,
        139
      ],
      "complement_basis": [
        17,
        50,
        20
      ]
    },
    {
      "record": 112092,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        48,
        200,
        248,
        228,
        212,
        44,
        28,
        130,
        50,
        74,
        250,
        230,
        86,
        46,
        158,
        241,
        49,
        73,
        137,
        69,
        133,
        125,
        189,
        211,
        19,
        107,
        171,
        103,
        167,
        95,
        159
      ],
      "complement_basis": [
        17,
        42,
        20
      ]
    },
    {
      "record": 112092,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        2,
        226,
        26,
        250,
        113,
        145,
        117,
        149,
        166,
        73,
        169,
        46,
        86,
        222,
        205,
        45,
        59,
        179,
        87,
        183,
        203,
        207,
        47,
        67
      ],
      "complement_basis": [
        25,
        18,
        28
      ]
    },
    {
      "record": 116184,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        36,
        212,
        108,
        156,
        130,
        50,
        202,
        122,
        230,
        86,
        174,
        30,
        113,
        177,
        201,
        9,
        69,
        133,
        125,
        189,
        83,
        147,
        235,
        43,
        231,
        39,
        223,
        31
      ],
      "complement_basis": [
        49,
        18,
        20
      ]
    },
    {
      "record": 116184,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        2,
        226,
        26,
        250,
        113,
        145,
        117,
        149,
        163,
        67,
        73,
        169,
        205,
        45,
        59,
        219,
        79,
        175,
        78,
        174,
        214,
        54,
        215,
        55
      ],
      "complement_basis": [
        25,
        18,
        28
      ]
    },
    {
      "record": 137685,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        216,
        56,
        148,
        116,
        76,
        172,
        18,
        242,
        202,
        42,
        134,
        102,
        94,
        190,
        145,
        113,
        9,
        233,
        197,
        37,
        93,
        189,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 137685,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        204,
        60,
        34,
        210,
        170,
        90,
        158,
        110,
        22,
        230,
        1,
        241,
        137,
        121,
        67,
        179,
        203,
        59,
        215,
        39,
        95,
        175,
        109,
        157,
        229,
        21
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 137688,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        216,
        56,
        148,
        116,
        76,
        172,
        146,
        114,
        202,
        42,
        6,
        230,
        94,
        190,
        17,
        241,
        137,
        105,
        197,
        37,
        93,
        189,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        49,
        4,
        8
      ]
    },
    {
      "record": 137688,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        174,
        78,
        54,
        214,
        1,
        225,
        153,
        121,
        19,
        243,
        139,
        107,
        223,
        63,
        71,
        167,
        53,
        213,
        173,
        77
      ],
      "complement_basis": [
        33,
        2,
        12
      ]
    },
    {
      "record": 137697,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        88,
        184,
        212,
        52,
        140,
        108,
        210,
        50,
        10,
        234,
        70,
        166,
        158,
        126,
        81,
        177,
        201,
        41,
        5,
        229,
        157,
        125,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 137697,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        206,
        14,
        118,
        182,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        13,
        205,
        181,
        117,
        27,
        219,
        163,
        99
      ],
      "complement_basis": [
        49,
        2,
        4
      ]
    },
    {
      "record": 137698,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        216,
        56,
        84,
        180,
        140,
        108,
        82,
        178,
        10,
        234,
        198,
        38,
        158,
        126,
        209,
        49,
        73,
        169,
        5,
        229,
        157,
        125,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 137698,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        206,
        14,
        118,
        182,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        99,
        163,
        219,
        27,
        117,
        181,
        205,
        13
      ],
      "complement_basis": [
        49,
        2,
        4
      ]
    },
    {
      "record": 137817,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        24,
        248,
        212,
        52,
        76,
        172,
        146,
        114,
        138,
        106,
        198,
        38,
        94,
        190,
        145,
        113,
        9,
        233,
        133,
        101,
        29,
        253,
        211,
        51,
        203,
        43,
        71,
        167,
        95,
        191
      ],
      "complement_basis": [
        33,
        2,
        4
      ]
    },
    {
      "record": 137817,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        81,
        245,
        153,
        61,
        79,
        235,
        135,
        35,
        91,
        187,
        215,
        55
      ],
      "complement_basis": [
        130,
        12,
        16
      ]
    },
    {
      "record": 137818,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        24,
        248,
        212,
        52,
        76,
        172,
        146,
        114,
        138,
        106,
        198,
        38,
        94,
        190,
        145,
        113,
        9,
        233,
        133,
        101,
        29,
        253,
        211,
        51,
        203,
        43,
        71,
        167,
        95,
        191
      ],
      "complement_basis": [
        33,
        2,
        4
      ]
    },
    {
      "record": 137818,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        81,
        245,
        153,
        61,
        79,
        235,
        135,
        35,
        183,
        87,
        59,
        219
      ],
      "complement_basis": [
        17,
        146,
        28
      ]
    },
    {
      "record": 137879,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        152,
        120,
        84,
        180,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        137,
        105,
        5,
        229,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 137879,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        3,
        227,
        143,
        111,
        89,
        185,
        213,
        53,
        183,
        87,
        59,
        219
      ],
      "complement_basis": [
        17,
        34,
        28
      ]
    },
    {
      "record": 137948,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        88,
        184,
        148,
        116,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        9,
        233,
        133,
        101,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 137948,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        214,
        22,
        102,
        166,
        1,
        193,
        139,
        75,
        37,
        229,
        175,
        111,
        57,
        249,
        179,
        115,
        215,
        23,
        93,
        157
      ],
      "complement_basis": [
        25,
        58,
        4
      ]
    },
    {
      "record": 138007,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        88,
        184,
        148,
        116,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        137,
        105,
        5,
        229,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 138007,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        214,
        22,
        102,
        166,
        1,
        193,
        139,
        75,
        37,
        229,
        175,
        111,
        57,
        249,
        179,
        115,
        215,
        23,
        93,
        157
      ],
      "complement_basis": [
        25,
        58,
        4
      ]
    },
    {
      "record": 138041,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        152,
        120,
        148,
        116,
        204,
        44,
        18,
        242,
        74,
        170,
        70,
        166,
        222,
        62,
        145,
        113,
        9,
        233,
        5,
        229,
        221,
        61,
        147,
        115,
        75,
        171,
        71,
        167,
        223,
        63
      ],
      "complement_basis": [
        33,
        46,
        112
      ]
    },
    {
      "record": 138041,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        74,
        170,
        218,
        58,
        246,
        22,
        102,
        134,
        1,
        225,
        73,
        169,
        149,
        117,
        221,
        61,
        147,
        115,
        219,
        59,
        239,
        15,
        167,
        71
      ],
      "complement_basis": [
        65,
        104,
        80
      ]
    },
    {
      "record": 138042,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        204,
        44,
        146,
        114,
        74,
        170,
        70,
        166,
        222,
        62,
        17,
        241,
        137,
        105,
        133,
        101,
        221,
        61,
        19,
        243,
        75,
        171,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        37,
        14,
        16
      ]
    },
    {
      "record": 138042,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        44,
        236,
        156,
        92,
        10,
        202,
        186,
        122,
        214,
        22,
        102,
        166,
        1,
        193,
        41,
        233,
        181,
        117,
        157,
        93,
        147,
        27,
        243,
        123,
        175,
        39,
        207,
        71
      ],
      "complement_basis": [
        34,
        36,
        48
      ]
    },
    {
      "record": 1542234,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        192,
        56,
        248,
        212,
        36,
        28,
        236,
        210,
        34,
        26,
        234,
        54,
        246,
        142,
        78,
        97,
        65,
        185,
        153,
        165,
        133,
        125,
        93,
        19,
        211,
        171,
        107,
        183,
        119,
        143,
        79
      ],
      "complement_basis": [
        25,
        194,
        4
      ]
    },
    {
      "record": 1542234,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        34,
        226,
        22,
        214,
        74,
        138,
        126,
        190,
        213,
        229,
        53,
        5,
        153,
        169,
        121,
        73,
        147,
        167,
        115,
        71,
        155,
        175,
        123,
        79
      ],
      "complement_basis": [
        11,
        4,
        16
      ]
    }
  ]
}


==> anc/code/binary/support/d7_d8_codes/verification/fuglede8_perfect_scan.cpp <==
// Extract all length-15 perfect codes with kernel dimension >=7.
// Source: ancillary perfect15 in arXiv:0806.2513v3 (Ostergard--Pottonen).
// Compile: g++ -O3 -std=c++17 fuglede8_perfect_scan.cpp -o perfect_scan
// Run: ./perfect_scan perfect15 perfect15_kernel_ge7.txt
#include <algorithm>
#include <array>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <sstream>
#include <string>
#include <vector>
int main(int argc,char**argv) {
    if(argc!=3) return 2;
    std::ifstream in(argv[1]); std::ofstream out(argv[2]);
    if(!in || !out) return 3;
    std::string line; int records=0,kept=0;
    std::array<int,12> histogram{};
    while(std::getline(in,line)) {
        ++records;
        std::istringstream is(line); std::string token;
        std::vector<unsigned> C;
        std::array<bool,32768> contains{};
        while(is>>token) {
            char*end; unsigned x=std::strtoul(token.c_str(),&end,16);
            if(*end || x>65535 || (x&8)) return 4;
            x=(x&7)|((x>>4)<<3); // Ancillary data omits physical bit 3.
            if(contains[x]) return 5;
            C.push_back(x); contains[x]=true;
        }
        if(C.size()!=2048 || !contains[0]) return 6;
        // Check perfectness directly: all radius-one balls partition F2^15.
        std::array<bool,32768> covered{};
        for(unsigned x:C) {
            if(covered[x]) return 7;
            covered[x]=true;
            for(int i=0;i<15;i++) {
                unsigned y=x^(1U<<i);
                if(covered[y]) return 8;
                covered[y]=true;
            }
        }
        // All periods belong to C because 0 belongs to C.
        std::vector<unsigned> kernel=C;
        for(unsigned x:C) {
            kernel.erase(std::remove_if(kernel.begin(),kernel.end(),
                         [&](unsigned k){return !contains[x^k];}),kernel.end());
        }
        unsigned size=kernel.size();
        if(!size || (size&(size-1))) return 9;
        int k=__builtin_ctz(size); ++histogram[k];
        if(k>=7) {
            ++kept;
            out<<std::dec<<records<<" "<<k;
            for(unsigned x:C) out<<" "<<std::hex<<x;
            out<<"\n";
        }
        if(records%1000==0) std::cerr<<records<<" codes; "<<kept<<" retained\n";
    }
    if(records!=5983 || !out) return 10;
    std::cout<<"records "<<records<<" retained "<<kept<<"\n";
    for(int k=0;k<12;k++) std::cout<<k<<" "<<histogram[k]<<"\n";
}


==> anc/code/binary/support/d7_d8_codes/verification/fuglede8_scan.cpp <==
// Exact extraction from McKay's complete extended order-32 classification.
// Compile: g++ -O3 -std=c++17 fuglede8_scan.cpp -lz -o fuglede8_scan
// Run: ./fuglede8_scan had32_tr.txt.gz had32_rank_le8.txt
#include <zlib.h>
#include <array>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <fstream>
#include <iostream>
#include <chrono>
int main(int argc, char**argv) {
    if(argc!=3) return 2;
    gzFile f=gzopen(argv[1],"rb"); if(!f) return 3;
    gzbuffer(f,1<<20);
    std::ofstream out(argv[2]); if(!out) return 4;
    char line[2048]; uint64_t count=0,kept=0;
    std::array<uint64_t,10> hist{};
    auto start=std::chrono::steady_clock::now();
    while(gzgets(f,line,sizeof(line))) {
        if(!strchr(line,'\n') && !gzeof(f)) return 5;
        char *p=line; std::array<uint32_t,32> rows{},basis{};
        for(int i=0;i<32;i++) {
            char *end; unsigned long v=strtoul(p,&end,16);
            if(end==p || v>0xffffffffUL) return 6;
            rows[i]=uint32_t(v); p=end;
        }
        while(*p==' ' || *p=='\n' || *p=='\r' || *p=='\t') ++p;
        if(*p) return 7;
        int rank=0;
        for(int i=1;i<32 && rank<9;i++) {
            uint32_t v=rows[i]^rows[0]; if(v&1) v^=0xffffffffU;
            while(v) {
                int j=31-__builtin_clz(v);
                if(basis[j]) v^=basis[j];
                else {basis[j]=v; ++rank; break;}
            }
        }
        ++count; ++hist[rank];
        if(rank<=8) {out<<count<<" "<<rank<<" "<<line; ++kept;}
        if(count%1000000==0) {
            double s=std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
            std::cerr<<count<<" records; "<<kept<<" retained; "<<s<<" seconds\n";
        }
    }
    int err; gzerror(f,&err);
    if(err!=Z_OK && err!=Z_STREAM_END) return 8;
    if(gzclose(f)!=Z_OK || count!=6857010 || !out) return 9;
    std::cout<<"records "<<count<<" retained "<<kept<<"\n";
    for(int i=0;i<=9;i++) std::cout<<i<<" "<<hist[i]<<"\n";
    return 0;
}


==> anc/code/binary/support/d7_d8_codes/verification/had32_rank_le8.txt <==
25418 5 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999999 99996666 99669966 99666699 96969696 96966969 96699669 96696996
25419 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969699 96966966 96699666 96696999
25420 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969666 96966999 96699699 96696966
25421 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999966 99996699 99669999 99666666 96969669 96966996 96699696 96696969
25422 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9996A55A 99965AA5 99699966 99696699 96999696 96996969 96669669 96666996
25423 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
25424 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999666 96996999 96669699 96666966
25426 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A599995A A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A5665A 96995AA5 96669969 965AA596
25428 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
25429 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 9696965A 969669A5 966996A5 9669695A
25430 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 96969969 96966696 9669965A 966969A5
25432 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
25433 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 99669696 99666969 96969669 96966996 966999A5 9669665A
25434 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
25435 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969969 96966696 96699996 96696669
25436 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996996 96966669 96699969 96669696
25438 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25439 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 9696995A 969666A5 966999A5 9669665A
25440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A99A5 A55A665A 99999696 99996969 99669669 99666996 9696A566 96965A99 9669995A 966966A5
25445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 96696696
25447 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666965A 966669A5
25454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999996 96996669 96669969 96666696
25456 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9999A566 99995A99 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25459 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 969999A5 9699665A 9666995A 966666A5
25467 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
25468 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
25472 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
25473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
25475 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
25476 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
25477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
25478 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
25483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
25485 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
25486 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
25487 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
25488 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
25489 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
25493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A66565A6 A5A55A5A A55A9996 A55A6669 9A56596A 99966696 9969A55A 99695AA5 96999666 96996999 96669699 95A6A965
25496 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59596A 99996696 99669996 99666669 9696965A 969669A5 966996A5 95A9A959
25499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 9999695A 9966965A 996669A5 96969996 96966669 96699969 95A9A695
25501 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59566A 99996996 99669696 99666969 9696995A 969666A5 966999A5 95A9A659
25516 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99965A96 9969A596 99695A69 9699965A 969969A5 966696A5 95A6A959
25524 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5956A6 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 95A99A65
25528 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A56659A 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 95A6A959
25533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 99669999 99666666 9696965A 969669A5 966996A5 95A9A956
25537 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 9999695A 9966965A 996669A5 96969999 96966666 96699966 95A9A695
25552 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
25557 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 95A99A56
25563 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 95A6A956
25574 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 99669969 99666696 969696A5 9696695A 9669959A 96696A65
25584 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99996696 99669A56 996665A9 9696959A 96966A65 966996A5 9669695A
25588 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 99669A65 9966659A 969695A9 96966A56 96699696 96696969
25594 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999696 99996969 996695A9 99666A56 96969A65 9696659A 9669995A 966966A5
25596 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999959A 99996A65 996696A5 9966695A 96969969 96966696 96699A56 966965A9
25598 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 9969995A 996966A5 96999696 96996969 966695A9 96666A56
25602 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 99699969 99696696 969996A5 9699695A 9666959A 96666A65
25772 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A65 9996659A 9969995A 996966A5 969995A6 96996A59 96669699 96666966
25775 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A59 999665A6 99699966 99696699 9699959A 96996A65 966696A5 9666695A
25834 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99999696 99996969 996695A9 99666A56 96969966 96966699 96699A59 966965A6
25836 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 99699966 99696699 969995A9 96996A56 96669696 96666969
25839 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699969 99696696 969995A6 96996A59 96669699 96666966
25878 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 999995A9 99996A56 99669696 99666969 9696A55A 96965AA5 9669A665 9669599A
25880 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 9969A569 99695A96 969996A5 9699695A 9666959A 96666A65
25913 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 999996A5 9999695A 9966959A 99666A65 9696A659 969659A6 9669A566 96695A99
25918 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 969996A5 9699695A 9666959A 96666A65
25955 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 96666966
25959 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
25979 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 9969A55A 99695AA5 969995A9 96996A56 96669696 96666969
25996 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 99699969 99696696 96A59699 96A56966 965A95A6 965A6A59
26033 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 99699969 99696696 96A596A5 96A5695A 965A959A 965A6A65
26038 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 999696A5 9996695A 9969959A 99696A65 96A59A56 96A565A9 965A9969 965A6696
26057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A59699 96A56966 965A95A6 965A6A59
26059 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59A59 96A565A6 965A9966 965A6699
26071 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59A59 96A565A6 965A9966 965A6699
27179 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9999A55A 99995AA5 9966AA55 996655AA 96969669 96966996 96699966 96696699
27182 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 96999A65 9699659A 9666956A 96666A95
27202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 96999A65 9699659A 9666956A 96666A95
27210 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59996 96A56669 965A9699 965A6966
27212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A59A65 96A5659A 965A956A 965A6A95
27299 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5A556A9 A55AA665 A55A599A 99969A95 9996656A 996995A6 99696A59 96999969 96996696 9666965A 966669A5
27317 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A59996 96A56669 965A96A5 965A695A
27325 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A59A59 96A565A6 965A956A 965A6A95
27331 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A59A59 96A565A6 965A956A 965A6A95
27440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569969 9A566696 99699A56 996965A9 96A5959A 96A56A65 959A96A5 959A695A
27451 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 9969995A 996966A5 96A59699 96A56966 959A95A6 959A6A59
27454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569699 9A566966 996995A6 99696A59 96A59A65 96A5659A 959A995A 959A66A5
27477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A965 A995569A A659A599 A6595A66 A566A656 A56659A9 9A5696A5 9A56695A 9969956A 99696A95 96A59996 96A56669 959A9A59 959A65A6
39044 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39046 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
39050 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A99 99969666 99696966 995AA599 96996696 96966969 96699669 96669996
39051 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A96 99996669 99669969 995AA596 96969699 96966966 96699666 96696999
39057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99996666 99969699 99696999 99669966 96A55A96 96966969 96699669 965AA596
39058 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99969699 99966966 99699666 99696999 96A55A96 96996669 96669969 965AA596
39067 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99969996 99966669 99699969 99696696 96A55A99 96996966 96669666 965AA599
39074 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
39078 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
39080 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
39086 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999699A5 9996665A 9969995A 996966A5 96999696 96996969 96669669 96666996
39090 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99969996 99966669 99699969 99696696 969996A5 9699695A 9666965A 966669A5
39164 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39189 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
39205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
39212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
39231 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596A5 96A5695A 965A965A 965A69A5
39235 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
39251 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
39252 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
41999 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59669 99A56996 995A9696 995A6969 9696995A 969666A5 966999A5 9669665A
43323 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
43329 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
43332 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
43336 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
43376 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999699 99996966 99669666 99666999 96969969 96966696 96699996 96696669
43379 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
43390 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 99999696 99996969 99669669 99666996 9696A599 96965A66 9669A566 96695A99
43394 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A599 99965A66 9969A566 99695A99 96999696 96996969 96669669 96666996
43398 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A596 99965A69 9969A569 99695A96 96999699 96996966 96669666 96666999
43445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
43449 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
43471 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
43473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
43481 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A599 99965A66 9969A566 99695A99 96A59996 96A56669 965A9969 965A6696
43483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A596 99965A69 9969A569 99695A96 96A59999 96A56666 965A9966 965A6699
43783 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
44186 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969696 96966969 95A99669 95A96996
44187 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969669 96966996 95A99696 95A96969
44190 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669669 99666996 96969696 96966969 95A99966 95A96699
44191 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669969 99666696 96969699 96966966 95A99666 95A96999
44199 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599966 9A596699 99669999 99666666 96969669 96966996 95A99696 95A96969
44202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599699 9A596966 99669666 99666999 96969996 96966669 95A99969 95A96696
44205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599696 9A596969 99669669 99666996 96969999 96966666 95A99966 95A96699
44206 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A569996 9A566669 99699969 99696696 96999699 96996966 95A69666 95A66999
45397 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
45633 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
45690 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A55A A9955AA5 A659A5A5 A6595A5A A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
79474 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
79477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
79493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
79499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
79518 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
79533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
79534 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
79810 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
79962 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9696 995A6969 9696995A 969666A5 96699669 96696996
81163 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
81454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
81575 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A5A5 A6595A5A A566C33C A5663CC3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
86015 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A566A566 A5665A99 999696C3 9996693C 9969963C 996969C3 96A59996 96A56669 965A9969 965A6696
86049 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999996 A5996669 A5669969 A5666696 9996A5C3 99965A3C 9969A53C 99695AC3 96A59699 96A56966 965A9666 965A6999
86053 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999699 A5996966 A5669666 A5666999 9996A5C3 99965A3C 9969A53C 99695AC3 96A59996 96A56669 965A9969 965A6696
87423 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659666 A6656999 A55AA53C A55A5AC3 9A569969 9A566696 9969C35A 99693CA5 9699A5C3 96995A3C 95A69699 95A66966
112092 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C99 99996666 99669696 99666969 96969966 96699669 96696996 9595C399
116184 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959669 9A956996 9966993C 996666C3 966999C3 9669663C 959A9696 959A6969
137685 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 96695A5A
137688 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
137697 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
137698 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
137817 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969966 96966699 96699669 96696996
137818 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969669 96966996 96699966 96696699
137879 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 99A5656A 995A959A 995A6A65 96969669 96966996 96699966 96696699
137948 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999A95 9999656A 996695A6 99666A59 96969669 96966996 9669995A 966966A5
138007 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A59A95 99A5656A 995A95A6 995A6A59 96969669 96966996 9669995A 966966A5
138041 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A5965A6 99669966 99666699 969695A9 96966A56 95A99696 95A96969
138042 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A566966 996995A6 99666699 969965A9 96969696 95A96A56 95A69969
1542234 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995C39 9A665A56 999963C6 996665A9 969695A6 966993C9 9596AA59 9569AC36


==> anc/code/binary/support/d7_d8_codes/verification/perfect15_kernel_ge7.txt <==
2 9 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 5048 6848 18c8 20c8 148 3948 49c8 71c8 a48 3248 42c8 7ac8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5c58 6458 cd8 34d8 1558 2d58 45d8 7dd8 658 3e58 56d8 6ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 1160 2960 41e0 79e0 260 3a60 52e0 6ae0 4b60 7360 1be0 23e0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 570 3d70 4df0 75f0 e70 3670 46f0 7ef0 5f70 6770 17f0 2ff0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 153 3953 49d3 71d3 a53 3253 42d3 7ad3 5b53 6353 13d3 2bd3 445b 7c5b 14db 2cdb d5b 355b 5ddb 65db 1e5b 265b 4edb 76db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 963 3163 59e3 61e3 1a63 2263 4ae3 72e3 5363 6b63 3e3 3be3 546b 6c6b 1ceb 24eb 56b 3d6b 4deb 75eb e6b 366b 46eb 7eeb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5014 6814 1894 2094 114 3914 4994 7194 a14 3214 4294 7a94 5b14 6314 1394 2b94 441c 7c1c 149c 2c9c d1c 351c 5d9c 659c 1e1c 261c 4e9c 769c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 924 3124 59a4 61a4 1a24 2224 4aa4 72a4 5324 6b24 3a4 3ba4 542c 6c2c 1cac 24ac 52c 3d2c 4dac 75ac e2c 362c 46ac 7eac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 500f 680f 188f 208f 10f 390f 498f 718f a0f 320f 428f 7a8f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 5c1f 641f c9f 349f 151f 2d1f 459f 7d9f 61f 3e1f 569f 6e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 1127 2927 41a7 79a7 227 3a27 52a7 6aa7 4b27 7327 1ba7 23a7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 537 3d37 4db7 75b7 e37 3637 46b7 7eb7 5f37 6737 17b7 2fb7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
3 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 5048 6848 18c8 20c8 148 3948 49c8 71c8 a48 3248 42c8 7ac8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5c58 6458 cd8 34d8 1558 2d58 45d8 7dd8 658 3e58 56d8 6ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 1160 2960 41e0 79e0 260 3a60 52e0 6ae0 4b60 7360 1be0 23e0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 570 3d70 4df0 75f0 e70 3670 46f0 7ef0 5f70 6770 17f0 2ff0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 4cc9 74c9 5549 6d49 5c9 3dc9 4649 7e49 16c9 2ec9 f49 3749 5fc9 67c9 451 3c51 54d1 6cd1 4d51 7551 1dd1 25d1 5e51 6651 ed1 36d1 1751 2f51 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 50e9 68e9 4969 7169 19e9 21e9 5a69 6269 ae9 32e9 1369 2b69 43e9 7be9 1871 2071 48f1 70f1 5171 6971 1f1 39f1 4271 7a71 12f1 2af1 b71 3371 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 54ca 6cca 4d4a 754a 1dca 25ca 5e4a 664a eca 36ca 174a 2f4a 47ca 7fca 1c52 2452 4cd2 74d2 5552 6d52 5d2 3dd2 4652 7e52 16d2 2ed2 f52 3752 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 48ea 70ea 516a 696a 1ea 39ea 426a 7a6a 12ea 2aea b6a 336a 5bea 63ea 72 3872 50f2 68f2 4972 7172 19f2 21f2 5a72 6272 af2 32f2 1372 2b72 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 153 3953 49d3 71d3 a53 3253 42d3 7ad3 5b53 6353 13d3 2bd3 445b 7c5b 14db 2cdb d5b 355b 5ddb 65db 1e5b 265b 4edb 76db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 963 3163 59e3 61e3 1a63 2263 4ae3 72e3 5363 6b63 3e3 3be3 546b 6c6b 1ceb 24eb 56b 3d6b 4deb 75eb e6b 366b 46eb 7eeb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5014 6814 1894 2094 114 3914 4994 7194 a14 3214 4294 7a94 5b14 6314 1394 2b94 441c 7c1c 149c 2c9c d1c 351c 5d9c 659c 1e1c 261c 4e9c 769c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 924 3124 59a4 61a4 1a24 2224 4aa4 72a4 5324 6b24 3a4 3ba4 542c 6c2c 1cac 24ac 52c 3d2c 4dac 75ac e2c 362c 46ac 7eac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 548d 6c8d 4d0d 750d 1d8d 258d 5e0d 660d e8d 368d 170d 2f0d 478d 7f8d 1c15 2415 4c95 7495 5515 6d15 595 3d95 4615 7e15 1695 2e95 f15 3715 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 48ad 70ad 512d 692d 1ad 39ad 422d 7a2d 12ad 2aad b2d 332d 5bad 63ad 35 3835 50b5 68b5 4935 7135 19b5 21b5 5a35 6235 ab5 32b5 1335 2b35 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 4c8e 748e 550e 6d0e 58e 3d8e 460e 7e0e 168e 2e8e f0e 370e 5f8e 678e 416 3c16 5496 6c96 4d16 7516 1d96 2596 5e16 6616 e96 3696 1716 2f16 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 50ae 68ae 492e 712e 19ae 21ae 5a2e 622e aae 32ae 132e 2b2e 43ae 7bae 1836 2036 48b6 70b6 5136 6936 1b6 39b6 4236 7a36 12b6 2ab6 b36 3336 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 500f 680f 188f 208f 10f 390f 498f 718f a0f 320f 428f 7a8f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 5c1f 641f c9f 349f 151f 2d1f 459f 7d9f 61f 3e1f 569f 6e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 1127 2927 41a7 79a7 227 3a27 52a7 6aa7 4b27 7327 1ba7 23a7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 537 3d37 4db7 75b7 e37 3637 46b7 7eb7 5f37 6737 17b7 2fb7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
4 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 cd8 34d8 1558 2d58 45d8 7dd8 658 3e58 56d8 6ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 1160 2960 41e0 79e0 260 3a60 52e0 6ae0 4b60 7360 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 449 3c49 54c9 6cc9 4d49 7549 1dc9 25c9 5e49 6649 ec9 36c9 1749 2f49 47c9 7fc9 1c51 2451 4cd1 74d1 5551 6d51 5d1 3dd1 4651 7e51 16d1 2ed1 f51 3751 5fd1 67d1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 1869 2069 48e9 70e9 5169 6969 1e9 39e9 4269 7a69 12e9 2ae9 b69 3369 5be9 63e9 71 3871 50f1 68f1 4971 7171 19f1 21f1 5a71 6271 af1 32f1 1371 2b71 43f1 7bf1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 1c4a 244a 4cca 74ca 554a 6d4a 5ca 3dca 464a 7e4a 16ca 2eca f4a 374a 5fca 67ca 452 3c52 54d2 6cd2 4d52 7552 1dd2 25d2 5e52 6652 ed2 36d2 1752 2f52 47d2 7fd2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 6a 386a 50ea 68ea 496a 716a 19ea 21ea 5a6a 626a aea 32ea 136a 2b6a 43ea 7bea 1872 2072 48f2 70f2 5172 6972 1f2 39f2 4272 7a72 12f2 2af2 b72 3372 5bf2 63f2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b 14db 2cdb d5b 355b 5ddb 65db 1e5b 265b 4edb 76db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 963 3163 59e3 61e3 1a63 2263 4ae3 72e3 5363 6b63 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c 149c 2c9c d1c 351c 5d9c 659c 1e1c 261c 4e9c 769c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 924 3124 59a4 61a4 1a24 2224 4aa4 72a4 5324 6b24 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 1c0d 240d 4c8d 748d 550d 6d0d 58d 3d8d 460d 7e0d 168d 2e8d f0d 370d 5f8d 678d 415 3c15 5495 6c95 4d15 7515 1d95 2595 5e15 6615 e95 3695 1715 2f15 4795 7f95 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 2d 382d 50ad 68ad 492d 712d 19ad 21ad 5a2d 622d aad 32ad 132d 2b2d 43ad 7bad 1835 2035 48b5 70b5 5135 6935 1b5 39b5 4235 7a35 12b5 2ab5 b35 3335 5bb5 63b5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 40e 3c0e 548e 6c8e 4d0e 750e 1d8e 258e 5e0e 660e e8e 368e 170e 2f0e 478e 7f8e 1c16 2416 4c96 7496 5516 6d16 596 3d96 4616 7e16 1696 2e96 f16 3716 5f96 6796 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 182e 202e 48ae 70ae 512e 692e 1ae 39ae 422e 7a2e 12ae 2aae b2e 332e 5bae 63ae 36 3836 50b6 68b6 4936 7136 19b6 21b6 5a36 6236 ab6 32b6 1336 2b36 43b6 7bb6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f c9f 349f 151f 2d1f 459f 7d9f 61f 3e1f 569f 6e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 1127 2927 41a7 79a7 227 3a27 52a7 6aa7 4b27 7327 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
5 8 0 3800 4880 7080 5900 6100 1180 2980 5200 6a00 1a80 2280 b00 3300 4380 7b80 c08 3408 5488 6c88 4508 7d08 1d88 2588 5e08 6608 688 3e88 1708 2f08 4f88 7788 1c10 2410 4490 7c90 5510 6d10 d90 3590 4e10 7610 1690 2e90 710 3f10 5f90 6790 1018 2818 5898 6098 4918 7118 198 3998 4218 7a18 a98 3298 1b18 2318 5398 6b98 1420 2c20 5ca0 64a0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1f20 2720 57a0 6fa0 1828 2028 40a8 78a8 5128 6928 9a8 31a8 4a28 7228 12a8 2aa8 328 3b28 5ba8 63a8 830 3030 50b0 68b0 4130 7930 19b0 21b0 5a30 6230 2b0 3ab0 1330 2b30 4bb0 73b0 438 3c38 4cb8 74b8 5d38 6538 15b8 2db8 5638 6e38 1eb8 26b8 f38 3738 47b8 7fb8 4c40 7440 14c0 2cc0 540 3d40 5dc0 65c0 1e40 2640 46c0 7ec0 5740 6f40 fc0 37c0 4048 7848 18c8 20c8 948 3148 51c8 69c8 1248 2a48 4ac8 72c8 5b48 6348 3c8 3bc8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 1558 2d58 4dd8 75d8 e58 3658 56d8 6ed8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 1160 2960 49e0 71e0 a60 3260 52e0 6ae0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4470 7c70 1cf0 24f0 d70 3570 55f0 6df0 1670 2e70 4ef0 76f0 5f70 6770 7f0 3ff0 4878 7078 10f8 28f8 178 3978 59f8 61f8 1a78 2278 42f8 7af8 5378 6b78 bf8 33f8 4401 7c01 c81 3481 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4f01 7701 781 3f81 4809 7009 1089 2889 109 3909 5989 6189 1a09 2209 4289 7a89 5309 6b09 b89 3389 5811 6011 91 3891 1111 2911 4991 7191 a11 3211 5291 6a91 4311 7b11 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 4a9 3ca9 1529 2d29 4da9 75a9 e29 3629 56a9 6ea9 4729 7f29 1fa9 27a9 4c31 7431 14b1 2cb1 531 3d31 5db1 65b1 1e31 2631 46b1 7eb1 5731 6f31 fb1 37b1 4039 7839 8b9 30b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4b39 7339 3b9 3bb9 841 3041 50c1 68c1 4141 7941 19c1 21c1 5a41 6241 2c1 3ac1 1341 2b41 4bc1 73c1 449 3c49 5cc9 64c9 4d49 7549 15c9 2dc9 5649 6e49 ec9 36c9 1f49 2749 47c9 7fc9 1451 2c51 4cd1 74d1 5d51 6551 5d1 3dd1 4651 7e51 1ed1 26d1 f51 3751 57d1 6fd1 1859 2059 40d9 78d9 5159 6959 9d9 31d9 4a59 7259 12d9 2ad9 359 3b59 5bd9 63d9 1c61 2461 44e1 7ce1 5561 6d61 de1 35e1 4e61 7661 16e1 2ee1 761 3f61 5fe1 67e1 1069 2869 48e9 70e9 5969 6169 1e9 39e9 4269 7a69 1ae9 22e9 b69 3369 53e9 6be9 71 3871 58f1 60f1 4971 7171 11f1 29f1 5271 6a71 af1 32f1 1b71 2371 43f1 7bf1 c79 3479 54f9 6cf9 4579 7d79 1df9 25f9 5e79 6679 6f9 3ef9 1779 2f79 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 8a 388a 110a 290a 498a 718a a0a 320a 528a 6a8a 430a 7b0a 1b8a 238a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 441a 7c1a c9a 349a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 4f1a 771a 79a 3f9a 4022 7822 8a2 30a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4b22 7322 3a2 3ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5c32 6432 4b2 3cb2 1532 2d32 4db2 75b2 e32 3632 56b2 6eb2 4732 7f32 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1842 2042 40c2 78c2 5142 6942 9c2 31c2 4a42 7242 12c2 2ac2 342 3b42 5bc2 63c2 144a 2c4a 4cca 74ca 5d4a 654a 5ca 3dca 464a 7e4a 1eca 26ca f4a 374a 57ca 6fca 452 3c52 5cd2 64d2 4d52 7552 15d2 2dd2 5652 6e52 ed2 36d2 1f52 2752 47d2 7fd2 85a 305a 50da 68da 415a 795a 19da 21da 5a5a 625a 2da 3ada 135a 2b5a 4bda 73da c62 3462 54e2 6ce2 4562 7d62 1de2 25e2 5e62 6662 6e2 3ee2 1762 2f62 4fe2 77e2 6a 386a 58ea 60ea 496a 716a 11ea 29ea 526a 6a6a aea 32ea 1b6a 236a 43ea 7bea 1072 2872 48f2 70f2 5972 6172 1f2 39f2 4272 7a72 1af2 22f2 b72 3372 53f2 6bf2 1c7a 247a 44fa 7cfa 557a 6d7a dfa 35fa 4e7a 767a 16fa 2efa 77a 3f7a 5ffa 67fa 1003 2803 5883 6083 4903 7103 183 3983 4203 7a03 a83 3283 1b03 2303 5383 6b83 1c0b 240b 448b 7c8b 550b 6d0b d8b 358b 4e0b 760b 168b 2e8b 70b 3f0b 5f8b 678b c13 3413 5493 6c93 4513 7d13 1d93 2593 5e13 6613 693 3e93 1713 2f13 4f93 7793 1b 381b 489b 709b 591b 611b 119b 299b 521b 6a1b 1a9b 229b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5d23 6523 15a3 2da3 5623 6e23 1ea3 26a3 f23 3723 47a3 7fa3 82b 302b 50ab 68ab 412b 792b 19ab 21ab 5a2b 622b 2ab 3aab 132b 2b2b 4bab 73ab 1833 2033 40b3 78b3 5133 6933 9b3 31b3 4a33 7233 12b3 2ab3 333 3b33 5bb3 63b3 143b 2c3b 5cbb 64bb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 1f3b 273b 57bb 6fbb 5c43 6443 4c3 3cc3 1543 2d43 4dc3 75c3 e43 3643 56c3 6ec3 4743 7f43 1fc3 27c3 504b 684b 8cb 30cb 194b 214b 41cb 79cb 24b 3a4b 5acb 62cb 4b4b 734b 13cb 2bcb 4053 7853 18d3 20d3 953 3153 51d3 69d3 1253 2a53 4ad3 72d3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb d6b 356b 55eb 6deb 166b 2e6b 4eeb 76eb 5f6b 676b 7eb 3feb 5473 6c73 cf3 34f3 1d73 2573 45f3 7df3 673 3e73 5ef3 66f3 4f73 7773 17f3 2ff3 587b 607b fb 38fb 117b 297b 49fb 71fb a7b 327b 52fb 6afb 437b 7b7b 1bfb 23fb 5c04 6404 484 3c84 1504 2d04 4d84 7584 e04 3604 5684 6e84 4704 7f04 1f84 2784 500c 680c 88c 308c 190c 210c 418c 798c 20c 3a0c 5a8c 628c 4b0c 730c 138c 2b8c 4014 7814 1894 2094 914 3114 5194 6994 1214 2a14 4a94 7294 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac d2c 352c 55ac 6dac 162c 2e2c 4eac 76ac 5f2c 672c 7ac 3fac 5434 6c34 cb4 34b4 1d34 2534 45b4 7db4 634 3e34 5eb4 66b4 4f34 7734 17b4 2fb4 583c 603c bc 38bc 113c 293c 49bc 71bc a3c 323c 52bc 6abc 433c 7b3c 1bbc 23bc 1044 2844 58c4 60c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1b44 2344 53c4 6bc4 1c4c 244c 44cc 7ccc 554c 6d4c dcc 35cc 4e4c 764c 16cc 2ecc 74c 3f4c 5fcc 67cc c54 3454 54d4 6cd4 4554 7d54 1dd4 25d4 5e54 6654 6d4 3ed4 1754 2f54 4fd4 77d4 5c 385c 48dc 70dc 595c 615c 11dc 29dc 525c 6a5c 1adc 22dc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5d64 6564 15e4 2de4 5664 6e64 1ee4 26e4 f64 3764 47e4 7fe4 86c 306c 50ec 68ec 416c 796c 19ec 21ec 5a6c 626c 2ec 3aec 136c 2b6c 4bec 73ec 1874 2074 40f4 78f4 5174 6974 9f4 31f4 4a74 7274 12f4 2af4 374 3b74 5bf4 63f4 147c 2c7c 5cfc 64fc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 1f7c 277c 57fc 6ffc 1805 2005 4085 7885 5105 6905 985 3185 4a05 7205 1285 2a85 305 3b05 5b85 6385 140d 2c0d 4c8d 748d 5d0d 650d 58d 3d8d 460d 7e0d 1e8d 268d f0d 370d 578d 6f8d 415 3c15 5c95 6495 4d15 7515 1595 2d95 5615 6e15 e95 3695 1f15 2715 4795 7f95 81d 301d 509d 689d 411d 791d 199d 219d 5a1d 621d 29d 3a9d 131d 2b1d 4b9d 739d c25 3425 54a5 6ca5 4525 7d25 1da5 25a5 5e25 6625 6a5 3ea5 1725 2f25 4fa5 77a5 2d 382d 58ad 60ad 492d 712d 11ad 29ad 522d 6a2d aad 32ad 1b2d 232d 43ad 7bad 1035 2835 48b5 70b5 5935 6135 1b5 39b5 4235 7a35 1ab5 22b5 b35 3335 53b5 6bb5 1c3d 243d 44bd 7cbd 553d 6d3d dbd 35bd 4e3d 763d 16bd 2ebd 73d 3f3d 5fbd 67bd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d cd 38cd 114d 294d 49cd 71cd a4d 324d 52cd 6acd 434d 7b4d 1bcd 23cd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 445d 7c5d cdd 34dd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 4f5d 775d 7dd 3fdd 4065 7865 8e5 30e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4b65 7365 3e5 3be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5c75 6475 4f5 3cf5 1575 2d75 4df5 75f5 e75 3675 56f5 6ef5 4775 7f75 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 5086 6886 4106 7906 1986 2186 5a06 6206 286 3a86 1306 2b06 4b86 7386 40e 3c0e 5c8e 648e 4d0e 750e 158e 2d8e 560e 6e0e e8e 368e 1f0e 270e 478e 7f8e 1416 2c16 4c96 7496 5d16 6516 596 3d96 4616 7e16 1e96 2696 f16 3716 5796 6f96 181e 201e 409e 789e 511e 691e 99e 319e 4a1e 721e 129e 2a9e 31e 3b1e 5b9e 639e 1c26 2426 44a6 7ca6 5526 6d26 da6 35a6 4e26 7626 16a6 2ea6 726 3f26 5fa6 67a6 102e 282e 48ae 70ae 592e 612e 1ae 39ae 422e 7a2e 1aae 22ae b2e 332e 53ae 6bae 36 3836 58b6 60b6 4936 7136 11b6 29b6 5236 6a36 ab6 32b6 1b36 2336 43b6 7bb6 c3e 343e 54be 6cbe 453e 7d3e 1dbe 25be 5e3e 663e 6be 3ebe 173e 2f3e 4fbe 77be 4446 7c46 cc6 34c6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4f46 7746 7c6 3fc6 484e 704e 10ce 28ce 14e 394e 59ce 61ce 1a4e 224e 42ce 7ace 534e 6b4e bce 33ce 5856 6056 d6 38d6 1156 2956 49d6 71d6 a56 3256 52d6 6ad6 4356 7b56 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e 4ee 3cee 156e 2d6e 4dee 75ee e6e 366e 56ee 6eee 476e 7f6e 1fee 27ee 4c76 7476 14f6 2cf6 576 3d76 5df6 65f6 1e76 2676 46f6 7ef6 5776 6f76 ff6 37f6 407e 787e 8fe 30fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 4b7e 737e 3fe 3bfe 4c07 7407 1487 2c87 507 3d07 5d87 6587 1e07 2607 4687 7e87 5707 6f07 f87 3787 400f 780f 188f 208f 90f 310f 518f 698f 120f 2a0f 4a8f 728f 5b0f 630f 38f 3b8f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f 151f 2d1f 4d9f 759f e1f 361f 569f 6e9f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 1127 2927 49a7 71a7 a27 3227 52a7 6aa7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4437 7c37 1cb7 24b7 d37 3537 55b7 6db7 1637 2e37 4eb7 76b7 5f37 6737 7b7 3fb7 483f 703f 10bf 28bf 13f 393f 59bf 61bf 1a3f 223f 42bf 7abf 533f 6b3f bbf 33bf 47 3847 48c7 70c7 5947 6147 11c7 29c7 5247 6a47 1ac7 22c7 b47 3347 43c7 7bc7 c4f 344f 54cf 6ccf 454f 7d4f 1dcf 25cf 5e4f 664f 6cf 3ecf 174f 2f4f 4fcf 77cf 1c57 2457 44d7 7cd7 5557 6d57 dd7 35d7 4e57 7657 16d7 2ed7 757 3f57 5fd7 67d7 105f 285f 58df 60df 495f 715f 1df 39df 425f 7a5f adf 32df 1b5f 235f 53df 6bdf 1467 2c67 5ce7 64e7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1f67 2767 57e7 6fe7 186f 206f 40ef 78ef 516f 696f 9ef 31ef 4a6f 726f 12ef 2aef 36f 3b6f 5bef 63ef 877 3077 50f7 68f7 4177 7977 19f7 21f7 5a77 6277 2f7 3af7 1377 2b77 4bf7 73f7 47f 3c7f 4cff 74ff 5d7f 657f 15ff 2dff 567f 6e7f 1eff 26ff f7f 377f 47ff 7fff
6 9 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 54c9 6cc9 4d49 7549 1dc9 25c9 5e49 6649 ec9 36c9 1749 2f49 47c9 7fc9 1c51 2451 4cd1 74d1 5551 6d51 5d1 3dd1 4651 7e51 16d1 2ed1 f51 3751 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 48e9 70e9 5169 6969 1e9 39e9 4269 7a69 12e9 2ae9 b69 3369 5be9 63e9 71 3871 50f1 68f1 4971 7171 19f1 21f1 5a71 6271 af1 32f1 1371 2b71 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 4cca 74ca 554a 6d4a 5ca 3dca 464a 7e4a 16ca 2eca f4a 374a 5fca 67ca 452 3c52 54d2 6cd2 4d52 7552 1dd2 25d2 5e52 6652 ed2 36d2 1752 2f52 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 50ea 68ea 496a 716a 19ea 21ea 5a6a 626a aea 32ea 136a 2b6a 43ea 7bea 1872 2072 48f2 70f2 5172 6972 1f2 39f2 4272 7a72 12f2 2af2 b72 3372 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 4c8d 748d 550d 6d0d 58d 3d8d 460d 7e0d 168d 2e8d f0d 370d 5f8d 678d 415 3c15 5495 6c95 4d15 7515 1d95 2595 5e15 6615 e95 3695 1715 2f15 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 50ad 68ad 492d 712d 19ad 21ad 5a2d 622d aad 32ad 132d 2b2d 43ad 7bad 1835 2035 48b5 70b5 5135 6935 1b5 39b5 4235 7a35 12b5 2ab5 b35 3335 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 548e 6c8e 4d0e 750e 1d8e 258e 5e0e 660e e8e 368e 170e 2f0e 478e 7f8e 1c16 2416 4c96 7496 5516 6d16 596 3d96 4616 7e16 1696 2e96 f16 3716 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 48ae 70ae 512e 692e 1ae 39ae 422e 7a2e 12ae 2aae b2e 332e 5bae 63ae 36 3836 50b6 68b6 4936 7136 19b6 21b6 5a36 6236 ab6 32b6 1336 2b36 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
7 9 0 7800 1880 6080 2980 5180 3100 4900 3280 4a80 2a00 5200 1b00 6300 380 7b80 1c08 6408 3488 4c88 588 7d88 2d08 5508 2e88 5688 608 7e08 3708 4f08 1f88 6788 2c10 5410 490 7c90 3590 4d90 1d10 6510 1e90 6690 3610 4e10 710 7f10 2f90 5790 3018 4818 2898 5098 1998 6198 118 7918 298 7a98 1a18 6218 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1da0 65a0 520 7d20 6a0 7ea0 1e20 6620 2f20 5720 37a0 4fa0 2828 5028 a8 78a8 31a8 49a8 1928 6128 1aa8 62a8 3228 4a28 328 7b28 2ba8 53a8 1830 6030 30b0 48b0 1b0 79b0 2930 5130 2ab0 52b0 230 7a30 3330 4b30 1bb0 63b0 438 7c38 1cb8 64b8 2db8 55b8 3538 4d38 36b8 4eb8 2e38 5638 1f38 6738 7b8 7fb8 cc0 74c0 1440 6c40 2540 5d40 3dc0 45c0 3e40 4640 26c0 5ec0 17c0 6fc0 f40 7740 10c8 68c8 3848 4048 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3bc8 43c8 1348 6b48 20d0 58d0 850 7050 3950 4150 11d0 69d0 1250 6a50 3ad0 42d0 bd0 73d0 2350 5b50 3cd8 44d8 2458 5c58 1558 6d58 dd8 75d8 e58 7658 16d8 6ed8 27d8 5fd8 3f58 4758 38e0 40e0 2060 5860 1160 6960 9e0 71e0 a60 7260 12e0 6ae0 23e0 5be0 3b60 4360 24e8 5ce8 c68 7468 3d68 4568 15e8 6de8 1668 6e68 3ee8 46e8 fe8 77e8 2768 5f68 14f0 6cf0 3c70 4470 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3ff0 47f0 1770 6f70 8f8 70f8 1078 6878 2178 5978 39f8 41f8 3a78 4278 22f8 5af8 13f8 6bf8 b78 7378 1481 6c81 c01 7401 3d01 4501 2581 5d81 2601 5e01 3e81 4681 f81 7781 1701 6f01 889 7089 2009 5809 1109 6909 3989 4189 3a09 4209 1289 6a89 2389 5b89 b09 7309 3891 4091 1011 6811 2111 5911 991 7191 a11 7211 2291 5a91 1391 6b91 3b11 4311 2499 5c99 3c19 4419 d19 7519 1599 6d99 1619 6e19 e99 7699 3f99 4799 2719 5f19 20a1 58a1 3821 4021 921 7121 11a1 69a1 1221 6a21 aa1 72a1 3ba1 43a1 2321 5b21 3ca9 44a9 1429 6c29 2529 5d29 da9 75a9 e29 7629 26a9 5ea9 17a9 6fa9 3f29 4729 cb1 74b1 2431 5c31 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 27b1 5fb1 f31 7731 10b9 68b9 839 7039 3939 4139 21b9 59b9 2239 5a39 3ab9 42b9 bb9 73b9 1339 6b39 1841 6041 c1 78c1 31c1 49c1 2941 5141 2ac1 52c1 3241 4a41 341 7b41 1bc1 63c1 449 7c49 2cc9 54c9 1dc9 65c9 3549 4d49 36c9 4ec9 1e49 6649 2f49 5749 7c9 7fc9 3451 4c51 1cd1 64d1 2dd1 55d1 551 7d51 6d1 7ed1 2e51 5651 1f51 6751 37d1 4fd1 2859 5059 30d9 48d9 1d9 79d9 1959 6159 1ad9 62d9 259 7a59 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 5e1 7de1 1d61 6561 1ee1 66e1 661 7e61 3761 4f61 2fe1 57e1 3069 4869 18e9 60e9 29e9 51e9 169 7969 2e9 7ae9 2a69 5269 1b69 6369 33e9 4be9 71 7871 28f1 50f1 19f1 61f1 3171 4971 32f1 4af1 1a71 6271 2b71 5371 3f1 7bf1 1c79 6479 4f9 7cf9 35f9 4df9 2d79 5579 2ef9 56f9 3679 4e79 779 7f79 1ff9 67f9 2482 5c82 3c02 4402 d02 7502 1582 6d82 1602 6e02 e82 7682 3f82 4782 2702 5f02 388a 408a 100a 680a 210a 590a 98a 718a a0a 720a 228a 5a8a 138a 6b8a 3b0a 430a 892 7092 2012 5812 1112 6912 3992 4192 3a12 4212 1292 6a92 2392 5b92 b12 7312 149a 6c9a c1a 741a 3d1a 451a 259a 5d9a 261a 5e1a 3e9a 469a f9a 779a 171a 6f1a 10a2 68a2 822 7022 3922 4122 21a2 59a2 2222 5a22 3aa2 42a2 ba2 73a2 1322 6b22 caa 74aa 242a 5c2a 152a 6d2a 3daa 45aa 3e2a 462a 16aa 6eaa 27aa 5faa f2a 772a 3cb2 44b2 1432 6c32 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 17b2 6fb2 3f32 4732 20ba 58ba 383a 403a 93a 713a 11ba 69ba 123a 6a3a aba 72ba 3bba 43ba 233a 5b3a 2842 5042 30c2 48c2 1c2 79c2 1942 6142 1ac2 62c2 242 7a42 3342 4b42 2bc2 53c2 344a 4c4a 1cca 64ca 2dca 55ca 54a 7d4a 6ca 7eca 2e4a 564a 1f4a 674a 37ca 4fca 452 7c52 2cd2 54d2 1dd2 65d2 3552 4d52 36d2 4ed2 1e52 6652 2f52 5752 7d2 7fd2 185a 605a da 78da 31da 49da 295a 515a 2ada 52da 325a 4a5a 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 35e2 4de2 2d62 5562 2ee2 56e2 3662 4e62 762 7f62 1fe2 67e2 6a 786a 28ea 50ea 19ea 61ea 316a 496a 32ea 4aea 1a6a 626a 2b6a 536a 3ea 7bea 3072 4872 18f2 60f2 29f2 51f2 172 7972 2f2 7af2 2a72 5272 1b72 6372 33f2 4bf2 2c7a 547a 34fa 4cfa 5fa 7dfa 1d7a 657a 1efa 66fa 67a 7e7a 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1983 6183 103 7903 283 7a83 1a03 6203 2b03 5303 3383 4b83 2c0b 540b 48b 7c8b 358b 4d8b 1d0b 650b 1e8b 668b 360b 4e0b 70b 7f0b 2f8b 578b 1c13 6413 3493 4c93 593 7d93 2d13 5513 2e93 5693 613 7e13 3713 4f13 1f93 6793 1b 781b 189b 609b 299b 519b 311b 491b 329b 4a9b 2a1b 521b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2da3 55a3 3523 4d23 36a3 4ea3 2e23 5623 1f23 6723 7a3 7fa3 182b 602b 30ab 48ab 1ab 79ab 292b 512b 2aab 52ab 22b 7a2b 332b 4b2b 1bab 63ab 2833 5033 b3 78b3 31b3 49b3 1933 6133 1ab3 62b3 3233 4a33 333 7b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1dbb 65bb 53b 7d3b 6bb 7ebb 1e3b 663b 2f3b 573b 37bb 4fbb 3cc3 44c3 2443 5c43 1543 6d43 dc3 75c3 e43 7643 16c3 6ec3 27c3 5fc3 3f43 4743 20cb 58cb 84b 704b 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb bcb 73cb 234b 5b4b 10d3 68d3 3853 4053 953 7153 21d3 59d3 2253 5a53 ad3 72d3 3bd3 43d3 1353 6b53 cdb 74db 145b 6c5b 255b 5d5b 3ddb 45db 3e5b 465b 26db 5edb 17db 6fdb f5b 775b 8e3 70e3 1063 6863 2163 5963 39e3 41e3 3a63 4263 22e3 5ae3 13e3 6be3 b63 7363 14eb 6ceb 3c6b 446b d6b 756b 25eb 5deb 266b 5e6b eeb 76eb 3feb 47eb 176b 6f6b 24f3 5cf3 c73 7473 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 ff3 77f3 2773 5f73 38fb 40fb 207b 587b 117b 697b 9fb 71fb a7b 727b 12fb 6afb 23fb 5bfb 3b7b 437b 3c84 4484 2404 5c04 1504 6d04 d84 7584 e04 7604 1684 6e84 2784 5f84 3f04 4704 208c 588c 80c 700c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b8c 738c 230c 5b0c 1094 6894 3814 4014 914 7114 2194 5994 2214 5a14 a94 7294 3b94 4394 1314 6b14 c9c 749c 141c 6c1c 251c 5d1c 3d9c 459c 3e1c 461c 269c 5e9c 179c 6f9c f1c 771c 8a4 70a4 1024 6824 2124 5924 39a4 41a4 3a24 4224 22a4 5aa4 13a4 6ba4 b24 7324 14ac 6cac 3c2c 442c d2c 752c 25ac 5dac 262c 5e2c eac 76ac 3fac 47ac 172c 6f2c 24b4 5cb4 c34 7434 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 fb4 77b4 2734 5f34 38bc 40bc 203c 583c 113c 693c 9bc 71bc a3c 723c 12bc 6abc 23bc 5bbc 3b3c 433c 3044 4844 28c4 50c4 19c4 61c4 144 7944 2c4 7ac4 1a44 6244 2b44 5344 33c4 4bc4 2c4c 544c 4cc 7ccc 35cc 4dcc 1d4c 654c 1ecc 66cc 364c 4e4c 74c 7f4c 2fcc 57cc 1c54 6454 34d4 4cd4 5d4 7dd4 2d54 5554 2ed4 56d4 654 7e54 3754 4f54 1fd4 67d4 5c 785c 18dc 60dc 29dc 51dc 315c 495c 32dc 4adc 2a5c 525c 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2de4 55e4 3564 4d64 36e4 4ee4 2e64 5664 1f64 6764 7e4 7fe4 186c 606c 30ec 48ec 1ec 79ec 296c 516c 2aec 52ec 26c 7a6c 336c 4b6c 1bec 63ec 2874 5074 f4 78f4 31f4 49f4 1974 6174 1af4 62f4 3274 4a74 374 7b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1dfc 65fc 57c 7d7c 6fc 7efc 1e7c 667c 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 185 7985 1905 6105 1a85 6285 205 7a05 3305 4b05 2b85 5385 340d 4c0d 1c8d 648d 2d8d 558d 50d 7d0d 68d 7e8d 2e0d 560d 1f0d 670d 378d 4f8d 415 7c15 2c95 5495 1d95 6595 3515 4d15 3695 4e95 1e15 6615 2f15 5715 795 7f95 181d 601d 9d 789d 319d 499d 291d 511d 2a9d 529d 321d 4a1d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 35a5 4da5 2d25 5525 2ea5 56a5 3625 4e25 725 7f25 1fa5 67a5 2d 782d 28ad 50ad 19ad 61ad 312d 492d 32ad 4aad 1a2d 622d 2b2d 532d 3ad 7bad 3035 4835 18b5 60b5 29b5 51b5 135 7935 2b5 7ab5 2a35 5235 1b35 6335 33b5 4bb5 2c3d 543d 34bd 4cbd 5bd 7dbd 1d3d 653d 1ebd 66bd 63d 7e3d 373d 4f3d 2fbd 57bd 24c5 5cc5 3c45 4445 d45 7545 15c5 6dc5 1645 6e45 ec5 76c5 3fc5 47c5 2745 5f45 38cd 40cd 104d 684d 214d 594d 9cd 71cd a4d 724d 22cd 5acd 13cd 6bcd 3b4d 434d 8d5 70d5 2055 5855 1155 6955 39d5 41d5 3a55 4255 12d5 6ad5 23d5 5bd5 b55 7355 14dd 6cdd c5d 745d 3d5d 455d 25dd 5ddd 265d 5e5d 3edd 46dd fdd 77dd 175d 6f5d 10e5 68e5 865 7065 3965 4165 21e5 59e5 2265 5a65 3ae5 42e5 be5 73e5 1365 6b65 ced 74ed 246d 5c6d 156d 6d6d 3ded 45ed 3e6d 466d 16ed 6eed 27ed 5fed f6d 776d 3cf5 44f5 1475 6c75 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 17f5 6ff5 3f75 4775 20fd 58fd 387d 407d 97d 717d 11fd 69fd 127d 6a7d afd 72fd 3bfd 43fd 237d 5b7d 1806 6006 86 7886 3186 4986 2906 5106 2a86 5286 3206 4a06 306 7b06 1b86 6386 40e 7c0e 2c8e 548e 1d8e 658e 350e 4d0e 368e 4e8e 1e0e 660e 2f0e 570e 78e 7f8e 3416 4c16 1c96 6496 2d96 5596 516 7d16 696 7e96 2e16 5616 1f16 6716 3796 4f96 281e 501e 309e 489e 19e 799e 191e 611e 1a9e 629e 21e 7a1e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 5a6 7da6 1d26 6526 1ea6 66a6 626 7e26 3726 4f26 2fa6 57a6 302e 482e 18ae 60ae 29ae 51ae 12e 792e 2ae 7aae 2a2e 522e 1b2e 632e 33ae 4bae 36 7836 28b6 50b6 19b6 61b6 3136 4936 32b6 4ab6 1a36 6236 2b36 5336 3b6 7bb6 1c3e 643e 4be 7cbe 35be 4dbe 2d3e 553e 2ebe 56be 363e 4e3e 73e 7f3e 1fbe 67be 14c6 6cc6 c46 7446 3d46 4546 25c6 5dc6 2646 5e46 3ec6 46c6 fc6 77c6 1746 6f46 8ce 70ce 204e 584e 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 23ce 5bce b4e 734e 38d6 40d6 1056 6856 2156 5956 9d6 71d6 a56 7256 22d6 5ad6 13d6 6bd6 3b56 4356 24de 5cde 3c5e 445e d5e 755e 15de 6dde 165e 6e5e ede 76de 3fde 47de 275e 5f5e 20e6 58e6 3866 4066 966 7166 11e6 69e6 1266 6a66 ae6 72e6 3be6 43e6 2366 5b66 3cee 44ee 146e 6c6e 256e 5d6e dee 75ee e6e 766e 26ee 5eee 17ee 6fee 3f6e 476e cf6 74f6 2476 5c76 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 27f6 5ff6 f76 7776 10fe 68fe 87e 707e 397e 417e 21fe 59fe 227e 5a7e 3afe 42fe bfe 73fe 137e 6b7e c87 7487 1407 6c07 2507 5d07 3d87 4587 3e07 4607 2687 5e87 1787 6f87 f07 7707 108f 688f 380f 400f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b8f 438f 130f 6b0f 2097 5897 817 7017 3917 4117 1197 6997 1217 6a17 3a97 4297 b97 7397 2317 5b17 3c9f 449f 241f 5c1f 151f 6d1f d9f 759f e1f 761f 169f 6e9f 279f 5f9f 3f1f 471f 38a7 40a7 2027 5827 1127 6927 9a7 71a7 a27 7227 12a7 6aa7 23a7 5ba7 3b27 4327 24af 5caf c2f 742f 3d2f 452f 15af 6daf 162f 6e2f 3eaf 46af faf 77af 272f 5f2f 14b7 6cb7 3c37 4437 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3fb7 47b7 1737 6f37 8bf 70bf 103f 683f 213f 593f 39bf 41bf 3a3f 423f 22bf 5abf 13bf 6bbf b3f 733f 47 7847 18c7 60c7 29c7 51c7 3147 4947 32c7 4ac7 2a47 5247 1b47 6347 3c7 7bc7 1c4f 644f 34cf 4ccf 5cf 7dcf 2d4f 554f 2ecf 56cf 64f 7e4f 374f 4f4f 1fcf 67cf 2c57 5457 4d7 7cd7 35d7 4dd7 1d57 6557 1ed7 66d7 3657 4e57 757 7f57 2fd7 57d7 305f 485f 28df 50df 19df 61df 15f 795f 2df 7adf 1a5f 625f 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1de7 65e7 567 7d67 6e7 7ee7 1e67 6667 2f67 5767 37e7 4fe7 286f 506f ef 78ef 31ef 49ef 196f 616f 1aef 62ef 326f 4a6f 36f 7b6f 2bef 53ef 1877 6077 30f7 48f7 1f7 79f7 2977 5177 2af7 52f7 277 7a77 3377 4b77 1bf7 63f7 47f 7c7f 1cff 64ff 2dff 55ff 357f 4d7f 36ff 4eff 2e7f 567f 1f7f 677f 7ff 7fff
8 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
9 7 0 7800 1880 6080 2980 5180 3100 4900 3280 4a80 2a00 5200 1b00 6300 380 7b80 1c08 6408 3488 4c88 588 7d88 2d08 5508 2e88 5688 608 7e08 3708 4f08 1f88 6788 2c10 5410 490 7c90 3590 4d90 1d10 6510 1e90 6690 3610 4e10 710 7f10 2f90 5790 3018 4818 2898 5098 1998 6198 118 7918 298 7a98 1a18 6218 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1da0 65a0 520 7d20 6a0 7ea0 1e20 6620 2f20 5720 37a0 4fa0 2828 5028 a8 78a8 31a8 49a8 1928 6128 1aa8 62a8 3228 4a28 328 7b28 2ba8 53a8 1830 6030 30b0 48b0 1b0 79b0 2930 5130 2ab0 52b0 230 7a30 3330 4b30 1bb0 63b0 438 7c38 1cb8 64b8 2db8 55b8 3538 4d38 36b8 4eb8 2e38 5638 1f38 6738 7b8 7fb8 cc0 74c0 1440 6c40 2540 5d40 3dc0 45c0 3e40 4640 26c0 5ec0 17c0 6fc0 f40 7740 10c8 68c8 3848 4048 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3bc8 43c8 1348 6b48 20d0 58d0 850 7050 3950 4150 11d0 69d0 1250 6a50 3ad0 42d0 bd0 73d0 2350 5b50 3cd8 44d8 2458 5c58 1558 6d58 dd8 75d8 e58 7658 16d8 6ed8 27d8 5fd8 3f58 4758 38e0 40e0 2060 5860 1160 6960 9e0 71e0 a60 7260 12e0 6ae0 23e0 5be0 3b60 4360 24e8 5ce8 c68 7468 3d68 4568 15e8 6de8 1668 6e68 3ee8 46e8 fe8 77e8 2768 5f68 14f0 6cf0 3c70 4470 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3ff0 47f0 1770 6f70 8f8 70f8 1078 6878 2178 5978 39f8 41f8 3a78 4278 22f8 5af8 13f8 6bf8 b78 7378 1481 6c81 c01 7401 3d01 4501 2581 5d81 2601 5e01 3e81 4681 f81 7781 1701 6f01 889 7089 2009 5809 1109 6909 3989 4189 3a09 4209 1289 6a89 2389 5b89 b09 7309 3891 4091 1011 6811 2111 5911 991 7191 a11 7211 2291 5a91 1391 6b91 3b11 4311 2499 5c99 3c19 4419 d19 7519 1599 6d99 1619 6e19 e99 7699 3f99 4799 2719 5f19 20a1 58a1 3821 4021 921 7121 11a1 69a1 1221 6a21 aa1 72a1 3ba1 43a1 2321 5b21 3ca9 44a9 1429 6c29 2529 5d29 da9 75a9 e29 7629 26a9 5ea9 17a9 6fa9 3f29 4729 cb1 74b1 2431 5c31 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 27b1 5fb1 f31 7731 10b9 68b9 839 7039 3939 4139 21b9 59b9 2239 5a39 3ab9 42b9 bb9 73b9 1339 6b39 1841 6041 c1 78c1 31c1 49c1 2941 5141 2ac1 52c1 3241 4a41 341 7b41 1bc1 63c1 3449 4c49 2cc9 54c9 1dc9 65c9 549 7d49 6c9 7ec9 1e49 6649 2f49 5749 37c9 4fc9 451 7c51 1cd1 64d1 2dd1 55d1 3551 4d51 36d1 4ed1 2e51 5651 1f51 6751 7d1 7fd1 2859 5059 30d9 48d9 1d9 79d9 1959 6159 1ad9 62d9 259 7a59 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 5e1 7de1 1d61 6561 1ee1 66e1 661 7e61 3761 4f61 2fe1 57e1 69 7869 18e9 60e9 29e9 51e9 3169 4969 32e9 4ae9 2a69 5269 1b69 6369 3e9 7be9 3071 4871 28f1 50f1 19f1 61f1 171 7971 2f1 7af1 1a71 6271 2b71 5371 33f1 4bf1 1c79 6479 4f9 7cf9 35f9 4df9 2d79 5579 2ef9 56f9 3679 4e79 779 7f79 1ff9 67f9 2482 5c82 3c02 4402 d02 7502 1582 6d82 1602 6e02 e82 7682 3f82 4782 2702 5f02 388a 408a 100a 680a 210a 590a 98a 718a a0a 720a 228a 5a8a 138a 6b8a 3b0a 430a 892 7092 2012 5812 1112 6912 3992 4192 3a12 4212 1292 6a92 2392 5b92 b12 7312 149a 6c9a c1a 741a 3d1a 451a 259a 5d9a 261a 5e1a 3e9a 469a f9a 779a 171a 6f1a 10a2 68a2 822 7022 3922 4122 21a2 59a2 2222 5a22 3aa2 42a2 ba2 73a2 1322 6b22 caa 74aa 242a 5c2a 152a 6d2a 3daa 45aa 3e2a 462a 16aa 6eaa 27aa 5faa f2a 772a 3cb2 44b2 1432 6c32 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 17b2 6fb2 3f32 4732 20ba 58ba 383a 403a 93a 713a 11ba 69ba 123a 6a3a aba 72ba 3bba 43ba 233a 5b3a 2842 5042 30c2 48c2 1c2 79c2 1942 6142 1ac2 62c2 242 7a42 3342 4b42 2bc2 53c2 44a 7c4a 1cca 64ca 2dca 55ca 354a 4d4a 36ca 4eca 2e4a 564a 1f4a 674a 7ca 7fca 3452 4c52 2cd2 54d2 1dd2 65d2 552 7d52 6d2 7ed2 1e52 6652 2f52 5752 37d2 4fd2 185a 605a da 78da 31da 49da 295a 515a 2ada 52da 325a 4a5a 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 35e2 4de2 2d62 5562 2ee2 56e2 3662 4e62 762 7f62 1fe2 67e2 306a 486a 28ea 50ea 19ea 61ea 16a 796a 2ea 7aea 1a6a 626a 2b6a 536a 33ea 4bea 72 7872 18f2 60f2 29f2 51f2 3172 4972 32f2 4af2 2a72 5272 1b72 6372 3f2 7bf2 2c7a 547a 34fa 4cfa 5fa 7dfa 1d7a 657a 1efa 66fa 67a 7e7a 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1983 6183 103 7903 283 7a83 1a03 6203 2b03 5303 3383 4b83 2c0b 540b 48b 7c8b 358b 4d8b 1d0b 650b 1e8b 668b 360b 4e0b 70b 7f0b 2f8b 578b 1c13 6413 3493 4c93 593 7d93 2d13 5513 2e93 5693 613 7e13 3713 4f13 1f93 6793 1b 781b 189b 609b 299b 519b 311b 491b 329b 4a9b 2a1b 521b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2da3 55a3 3523 4d23 36a3 4ea3 2e23 5623 1f23 6723 7a3 7fa3 182b 602b 30ab 48ab 1ab 79ab 292b 512b 2aab 52ab 22b 7a2b 332b 4b2b 1bab 63ab 2833 5033 b3 78b3 31b3 49b3 1933 6133 1ab3 62b3 3233 4a33 333 7b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1dbb 65bb 53b 7d3b 6bb 7ebb 1e3b 663b 2f3b 573b 37bb 4fbb 3cc3 44c3 2443 5c43 1543 6d43 dc3 75c3 e43 7643 16c3 6ec3 27c3 5fc3 3f43 4743 20cb 58cb 84b 704b 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb bcb 73cb 234b 5b4b 10d3 68d3 3853 4053 953 7153 21d3 59d3 2253 5a53 ad3 72d3 3bd3 43d3 1353 6b53 cdb 74db 145b 6c5b 255b 5d5b 3ddb 45db 3e5b 465b 26db 5edb 17db 6fdb f5b 775b 8e3 70e3 1063 6863 2163 5963 39e3 41e3 3a63 4263 22e3 5ae3 13e3 6be3 b63 7363 14eb 6ceb 3c6b 446b d6b 756b 25eb 5deb 266b 5e6b eeb 76eb 3feb 47eb 176b 6f6b 24f3 5cf3 c73 7473 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 ff3 77f3 2773 5f73 38fb 40fb 207b 587b 117b 697b 9fb 71fb a7b 727b 12fb 6afb 23fb 5bfb 3b7b 437b 3c84 4484 2404 5c04 1504 6d04 d84 7584 e04 7604 1684 6e84 2784 5f84 3f04 4704 208c 588c 80c 700c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b8c 738c 230c 5b0c 1094 6894 3814 4014 914 7114 2194 5994 2214 5a14 a94 7294 3b94 4394 1314 6b14 c9c 749c 141c 6c1c 251c 5d1c 3d9c 459c 3e1c 461c 269c 5e9c 179c 6f9c f1c 771c 8a4 70a4 1024 6824 2124 5924 39a4 41a4 3a24 4224 22a4 5aa4 13a4 6ba4 b24 7324 14ac 6cac 3c2c 442c d2c 752c 25ac 5dac 262c 5e2c eac 76ac 3fac 47ac 172c 6f2c 24b4 5cb4 c34 7434 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 fb4 77b4 2734 5f34 38bc 40bc 203c 583c 113c 693c 9bc 71bc a3c 723c 12bc 6abc 23bc 5bbc 3b3c 433c 3044 4844 28c4 50c4 19c4 61c4 144 7944 2c4 7ac4 1a44 6244 2b44 5344 33c4 4bc4 2c4c 544c 4cc 7ccc 35cc 4dcc 1d4c 654c 1ecc 66cc 364c 4e4c 74c 7f4c 2fcc 57cc 1c54 6454 34d4 4cd4 5d4 7dd4 2d54 5554 2ed4 56d4 654 7e54 3754 4f54 1fd4 67d4 5c 785c 18dc 60dc 29dc 51dc 315c 495c 32dc 4adc 2a5c 525c 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2de4 55e4 3564 4d64 36e4 4ee4 2e64 5664 1f64 6764 7e4 7fe4 186c 606c 30ec 48ec 1ec 79ec 296c 516c 2aec 52ec 26c 7a6c 336c 4b6c 1bec 63ec 2874 5074 f4 78f4 31f4 49f4 1974 6174 1af4 62f4 3274 4a74 374 7b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1dfc 65fc 57c 7d7c 6fc 7efc 1e7c 667c 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 185 7985 1905 6105 1a85 6285 205 7a05 3305 4b05 2b85 5385 40d 7c0d 1c8d 648d 2d8d 558d 350d 4d0d 368d 4e8d 2e0d 560d 1f0d 670d 78d 7f8d 3415 4c15 2c95 5495 1d95 6595 515 7d15 695 7e95 1e15 6615 2f15 5715 3795 4f95 181d 601d 9d 789d 319d 499d 291d 511d 2a9d 529d 321d 4a1d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 35a5 4da5 2d25 5525 2ea5 56a5 3625 4e25 725 7f25 1fa5 67a5 302d 482d 28ad 50ad 19ad 61ad 12d 792d 2ad 7aad 1a2d 622d 2b2d 532d 33ad 4bad 35 7835 18b5 60b5 29b5 51b5 3135 4935 32b5 4ab5 2a35 5235 1b35 6335 3b5 7bb5 2c3d 543d 34bd 4cbd 5bd 7dbd 1d3d 653d 1ebd 66bd 63d 7e3d 373d 4f3d 2fbd 57bd 24c5 5cc5 3c45 4445 d45 7545 15c5 6dc5 1645 6e45 ec5 76c5 3fc5 47c5 2745 5f45 38cd 40cd 104d 684d 214d 594d 9cd 71cd a4d 724d 22cd 5acd 13cd 6bcd 3b4d 434d 8d5 70d5 2055 5855 1155 6955 39d5 41d5 3a55 4255 12d5 6ad5 23d5 5bd5 b55 7355 14dd 6cdd c5d 745d 3d5d 455d 25dd 5ddd 265d 5e5d 3edd 46dd fdd 77dd 175d 6f5d 10e5 68e5 865 7065 3965 4165 21e5 59e5 2265 5a65 3ae5 42e5 be5 73e5 1365 6b65 ced 74ed 246d 5c6d 156d 6d6d 3ded 45ed 3e6d 466d 16ed 6eed 27ed 5fed f6d 776d 3cf5 44f5 1475 6c75 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 17f5 6ff5 3f75 4775 20fd 58fd 387d 407d 97d 717d 11fd 69fd 127d 6a7d afd 72fd 3bfd 43fd 237d 5b7d 1806 6006 86 7886 3186 4986 2906 5106 2a86 5286 3206 4a06 306 7b06 1b86 6386 340e 4c0e 2c8e 548e 1d8e 658e 50e 7d0e 68e 7e8e 1e0e 660e 2f0e 570e 378e 4f8e 416 7c16 1c96 6496 2d96 5596 3516 4d16 3696 4e96 2e16 5616 1f16 6716 796 7f96 281e 501e 309e 489e 19e 799e 191e 611e 1a9e 629e 21e 7a1e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 5a6 7da6 1d26 6526 1ea6 66a6 626 7e26 3726 4f26 2fa6 57a6 2e 782e 18ae 60ae 29ae 51ae 312e 492e 32ae 4aae 2a2e 522e 1b2e 632e 3ae 7bae 3036 4836 28b6 50b6 19b6 61b6 136 7936 2b6 7ab6 1a36 6236 2b36 5336 33b6 4bb6 1c3e 643e 4be 7cbe 35be 4dbe 2d3e 553e 2ebe 56be 363e 4e3e 73e 7f3e 1fbe 67be 14c6 6cc6 c46 7446 3d46 4546 25c6 5dc6 2646 5e46 3ec6 46c6 fc6 77c6 1746 6f46 8ce 70ce 204e 584e 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 23ce 5bce b4e 734e 38d6 40d6 1056 6856 2156 5956 9d6 71d6 a56 7256 22d6 5ad6 13d6 6bd6 3b56 4356 24de 5cde 3c5e 445e d5e 755e 15de 6dde 165e 6e5e ede 76de 3fde 47de 275e 5f5e 20e6 58e6 3866 4066 966 7166 11e6 69e6 1266 6a66 ae6 72e6 3be6 43e6 2366 5b66 3cee 44ee 146e 6c6e 256e 5d6e dee 75ee e6e 766e 26ee 5eee 17ee 6fee 3f6e 476e cf6 74f6 2476 5c76 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 27f6 5ff6 f76 7776 10fe 68fe 87e 707e 397e 417e 21fe 59fe 227e 5a7e 3afe 42fe bfe 73fe 137e 6b7e c87 7487 1407 6c07 2507 5d07 3d87 4587 3e07 4607 2687 5e87 1787 6f87 f07 7707 108f 688f 380f 400f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b8f 438f 130f 6b0f 2097 5897 817 7017 3917 4117 1197 6997 1217 6a17 3a97 4297 b97 7397 2317 5b17 3c9f 449f 241f 5c1f 151f 6d1f d9f 759f e1f 761f 169f 6e9f 279f 5f9f 3f1f 471f 38a7 40a7 2027 5827 1127 6927 9a7 71a7 a27 7227 12a7 6aa7 23a7 5ba7 3b27 4327 24af 5caf c2f 742f 3d2f 452f 15af 6daf 162f 6e2f 3eaf 46af faf 77af 272f 5f2f 14b7 6cb7 3c37 4437 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3fb7 47b7 1737 6f37 8bf 70bf 103f 683f 213f 593f 39bf 41bf 3a3f 423f 22bf 5abf 13bf 6bbf b3f 733f 47 7847 18c7 60c7 29c7 51c7 3147 4947 32c7 4ac7 2a47 5247 1b47 6347 3c7 7bc7 1c4f 644f 34cf 4ccf 5cf 7dcf 2d4f 554f 2ecf 56cf 64f 7e4f 374f 4f4f 1fcf 67cf 2c57 5457 4d7 7cd7 35d7 4dd7 1d57 6557 1ed7 66d7 3657 4e57 757 7f57 2fd7 57d7 305f 485f 28df 50df 19df 61df 15f 795f 2df 7adf 1a5f 625f 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1de7 65e7 567 7d67 6e7 7ee7 1e67 6667 2f67 5767 37e7 4fe7 286f 506f ef 78ef 31ef 49ef 196f 616f 1aef 62ef 326f 4a6f 36f 7b6f 2bef 53ef 1877 6077 30f7 48f7 1f7 79f7 2977 5177 2af7 52f7 277 7a77 3377 4b77 1bf7 63f7 47f 7c7f 1cff 64ff 2dff 55ff 357f 4d7f 36ff 4eff 2e7f 567f 1f7f 677f 7ff 7fff
10 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 4cc9 74c9 5549 6d49 5c9 3dc9 4649 7e49 16c9 2ec9 f49 3749 5fc9 67c9 451 3c51 54d1 6cd1 4d51 7551 1dd1 25d1 5e51 6651 ed1 36d1 1751 2f51 47d1 7fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 69 3869 50e9 68e9 4969 7169 19e9 21e9 5a69 6269 ae9 32e9 1369 2b69 43e9 7be9 1871 2071 48f1 70f1 5171 6971 1f1 39f1 4271 7a71 12f1 2af1 b71 3371 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 44a 3c4a 54ca 6cca 4d4a 754a 1dca 25ca 5e4a 664a eca 36ca 174a 2f4a 47ca 7fca 1c52 2452 4cd2 74d2 5552 6d52 5d2 3dd2 4652 7e52 16d2 2ed2 f52 3752 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 48ea 70ea 516a 696a 1ea 39ea 426a 7a6a 12ea 2aea b6a 336a 5bea 63ea 72 3872 50f2 68f2 4972 7172 19f2 21f2 5a72 6272 af2 32f2 1372 2b72 43f2 7bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 40d 3c0d 548d 6c8d 4d0d 750d 1d8d 258d 5e0d 660d e8d 368d 170d 2f0d 478d 7f8d 1c15 2415 4c95 7495 5515 6d15 595 3d95 4615 7e15 1695 2e95 f15 3715 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 48ad 70ad 512d 692d 1ad 39ad 422d 7a2d 12ad 2aad b2d 332d 5bad 63ad 35 3835 50b5 68b5 4935 7135 19b5 21b5 5a35 6235 ab5 32b5 1335 2b35 43b5 7bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 4c8e 748e 550e 6d0e 58e 3d8e 460e 7e0e 168e 2e8e f0e 370e 5f8e 678e 416 3c16 5496 6c96 4d16 7516 1d96 2596 5e16 6616 e96 3696 1716 2f16 4796 7f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 2e 382e 50ae 68ae 492e 712e 19ae 21ae 5a2e 622e aae 32ae 132e 2b2e 43ae 7bae 1836 2036 48b6 70b6 5136 6936 1b6 39b6 4236 7a36 12b6 2ab6 b36 3336 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
11 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2810 5010 190 7990 3290 4a90 1b10 6310 1c90 6490 3510 4d10 610 7e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 1a8 79a8 32a8 4aa8 1b28 6328 1ca8 64a8 3528 4d28 628 7e28 2fa8 57a8 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 1140 6940 2240 5a40 3bc0 43c0 3c40 4440 25c0 5dc0 16c0 6ec0 f40 7740 10c8 68c8 3948 4148 a48 7248 23c8 5bc8 2448 5c48 dc8 75c8 3ec8 46c8 1748 6f48 20d0 58d0 950 7150 3a50 4250 13d0 6bd0 1450 6c50 3dd0 45d0 ed0 76d0 2750 5f50 38d8 40d8 2158 5958 1258 6a58 bd8 73d8 c58 7458 15d8 6dd8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 1260 6a60 be0 73e0 c60 7460 15e0 6de0 26e0 5ee0 3f60 4760 20e8 58e8 968 7168 3a68 4268 13e8 6be8 1468 6c68 3de8 45e8 ee8 76e8 2768 5f68 10f0 68f0 3970 4170 a70 7270 23f0 5bf0 2470 5c70 df0 75f0 3ef0 46f0 1770 6f70 8f8 70f8 1178 6978 2278 5a78 3bf8 43f8 3c78 4478 25f8 5df8 16f8 6ef8 f78 7778 1081 6881 901 7101 3a01 4201 2381 5b81 2401 5c01 3d81 4581 e81 7681 1701 6f01 889 7089 2109 5909 1209 6a09 3b89 4389 3c09 4409 1589 6d89 2689 5e89 f09 7709 3891 4091 1111 6911 2211 5a11 b91 7391 c11 7411 2591 5d91 1691 6e91 3f11 4711 2099 5899 3919 4119 a19 7219 1399 6b99 1419 6c19 d99 7599 3e99 4699 2719 5f19 20a1 58a1 3921 4121 a21 7221 13a1 6ba1 1421 6c21 da1 75a1 3ea1 46a1 2721 5f21 38a9 40a9 1129 6929 2229 5a29 ba9 73a9 c29 7429 25a9 5da9 16a9 6ea9 3f29 4729 8b1 70b1 2131 5931 1231 6a31 3bb1 43b1 3c31 4431 15b1 6db1 26b1 5eb1 f31 7731 10b9 68b9 939 7139 3a39 4239 23b9 5bb9 2439 5c39 3db9 45b9 eb9 76b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 19c9 61c9 2ac9 52c9 349 7b49 4c9 7cc9 2d49 5549 1e49 6649 37c9 4fc9 51 7851 29d1 51d1 1ad1 62d1 3351 4b51 34d1 4cd1 1d51 6551 2e51 5651 7d1 7fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 69 7869 29e9 51e9 1ae9 62e9 3369 4b69 34e9 4ce9 1d69 6569 2e69 5669 7e9 7fe9 3071 4871 19f1 61f1 2af1 52f1 371 7b71 4f1 7cf1 2d71 5571 1e71 6671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 2082 5882 3902 4102 a02 7202 1382 6b82 1402 6c02 d82 7582 3e82 4682 2702 5f02 388a 408a 110a 690a 220a 5a0a b8a 738a c0a 740a 258a 5d8a 168a 6e8a 3f0a 470a 892 7092 2112 5912 1212 6a12 3b92 4392 3c12 4412 1592 6d92 2692 5e92 f12 7712 109a 689a 91a 711a 3a1a 421a 239a 5b9a 241a 5c1a 3d9a 459a e9a 769a 171a 6f1a 10a2 68a2 922 7122 3a22 4222 23a2 5ba2 2422 5c22 3da2 45a2 ea2 76a2 1722 6f22 8aa 70aa 212a 592a 122a 6a2a 3baa 43aa 3c2a 442a 15aa 6daa 26aa 5eaa f2a 772a 38b2 40b2 1132 6932 2232 5a32 bb2 73b2 c32 7432 25b2 5db2 16b2 6eb2 3f32 4732 20ba 58ba 393a 413a a3a 723a 13ba 6bba 143a 6c3a dba 75ba 3eba 46ba 273a 5f3a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 29ca 51ca 1aca 62ca 334a 4b4a 34ca 4cca 1d4a 654a 2e4a 564a 7ca 7fca 3052 4852 19d2 61d2 2ad2 52d2 352 7b52 4d2 7cd2 2d52 5552 1e52 6652 37d2 4fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 306a 486a 19ea 61ea 2aea 52ea 36a 7b6a 4ea 7cea 2d6a 556a 1e6a 666a 37ea 4fea 72 7872 29f2 51f2 1af2 62f2 3372 4b72 34f2 4cf2 1d72 6572 2e72 5672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 1813 6013 3193 4993 293 7a93 2b13 5313 2c93 5493 513 7d13 3613 4e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 31ab 49ab 2ab 7aab 2b2b 532b 2cab 54ab 52b 7d2b 362b 4e2b 1fab 67ab 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38c3 40c3 2143 5943 1243 6a43 bc3 73c3 c43 7443 15c3 6dc3 26c3 5ec3 3f43 4743 20cb 58cb 94b 714b 3a4b 424b 13cb 6bcb 144b 6c4b 3dcb 45cb ecb 76cb 274b 5f4b 10d3 68d3 3953 4153 a53 7253 23d3 5bd3 2453 5c53 dd3 75d3 3ed3 46d3 1753 6f53 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 10eb 68eb 396b 416b a6b 726b 23eb 5beb 246b 5c6b deb 75eb 3eeb 46eb 176b 6f6b 20f3 58f3 973 7173 3a73 4273 13f3 6bf3 1473 6c73 3df3 45f3 ef3 76f3 2773 5f73 38fb 40fb 217b 597b 127b 6a7b bfb 73fb c7b 747b 15fb 6dfb 26fb 5efb 3f7b 477b 3884 4084 2104 5904 1204 6a04 b84 7384 c04 7404 1584 6d84 2684 5e84 3f04 4704 208c 588c 90c 710c 3a0c 420c 138c 6b8c 140c 6c0c 3d8c 458c e8c 768c 270c 5f0c 1094 6894 3914 4114 a14 7214 2394 5b94 2414 5c14 d94 7594 3e94 4694 1714 6f14 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 10ac 68ac 392c 412c a2c 722c 23ac 5bac 242c 5c2c dac 75ac 3eac 46ac 172c 6f2c 20b4 58b4 934 7134 3a34 4234 13b4 6bb4 1434 6c34 3db4 45b4 eb4 76b4 2734 5f34 38bc 40bc 213c 593c 123c 6a3c bbc 73bc c3c 743c 15bc 6dbc 26bc 5ebc 3f3c 473c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 1854 6054 31d4 49d4 2d4 7ad4 2b54 5354 2cd4 54d4 554 7d54 3654 4e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 31ec 49ec 2ec 7aec 2b6c 536c 2cec 54ec 56c 7d6c 366c 4e6c 1fec 67ec 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 298d 518d 1a8d 628d 330d 4b0d 348d 4c8d 1d0d 650d 2e0d 560d 78d 7f8d 3015 4815 1995 6195 2a95 5295 315 7b15 495 7c95 2d15 5515 1e15 6615 3795 4f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 302d 482d 19ad 61ad 2aad 52ad 32d 7b2d 4ad 7cad 2d2d 552d 1e2d 662d 37ad 4fad 35 7835 29b5 51b5 1ab5 62b5 3335 4b35 34b5 4cb5 1d35 6535 2e35 5635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20c5 58c5 3945 4145 a45 7245 13c5 6bc5 1445 6c45 dc5 75c5 3ec5 46c5 2745 5f45 38cd 40cd 114d 694d 224d 5a4d bcd 73cd c4d 744d 25cd 5dcd 16cd 6ecd 3f4d 474d 8d5 70d5 2155 5955 1255 6a55 3bd5 43d5 3c55 4455 15d5 6dd5 26d5 5ed5 f55 7755 10dd 68dd 95d 715d 3a5d 425d 23dd 5bdd 245d 5c5d 3ddd 45dd edd 76dd 175d 6f5d 10e5 68e5 965 7165 3a65 4265 23e5 5be5 2465 5c65 3de5 45e5 ee5 76e5 1765 6f65 8ed 70ed 216d 596d 126d 6a6d 3bed 43ed 3c6d 446d 15ed 6ded 26ed 5eed f6d 776d 38f5 40f5 1175 6975 2275 5a75 bf5 73f5 c75 7475 25f5 5df5 16f5 6ef5 3f75 4775 20fd 58fd 397d 417d a7d 727d 13fd 6bfd 147d 6c7d dfd 75fd 3efd 46fd 277d 5f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 198e 618e 2a8e 528e 30e 7b0e 48e 7c8e 2d0e 550e 1e0e 660e 378e 4f8e 16 7816 2996 5196 1a96 6296 3316 4b16 3496 4c96 1d16 6516 2e16 5616 796 7f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 2e 782e 29ae 51ae 1aae 62ae 332e 4b2e 34ae 4cae 1d2e 652e 2e2e 562e 7ae 7fae 3036 4836 19b6 61b6 2ab6 52b6 336 7b36 4b6 7cb6 2d36 5536 1e36 6636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 946 7146 3a46 4246 23c6 5bc6 2446 5c46 3dc6 45c6 ec6 76c6 1746 6f46 8ce 70ce 214e 594e 124e 6a4e 3bce 43ce 3c4e 444e 15ce 6dce 26ce 5ece f4e 774e 38d6 40d6 1156 6956 2256 5a56 bd6 73d6 c56 7456 25d6 5dd6 16d6 6ed6 3f56 4756 20de 58de 395e 415e a5e 725e 13de 6bde 145e 6c5e dde 75de 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 a66 7266 13e6 6be6 1466 6c66 de6 75e6 3ee6 46e6 2766 5f66 38ee 40ee 116e 696e 226e 5a6e bee 73ee c6e 746e 25ee 5dee 16ee 6eee 3f6e 476e 8f6 70f6 2176 5976 1276 6a76 3bf6 43f6 3c76 4476 15f6 6df6 26f6 5ef6 f76 7776 10fe 68fe 97e 717e 3a7e 427e 23fe 5bfe 247e 5c7e 3dfe 45fe efe 76fe 177e 6f7e 887 7087 1107 6907 2207 5a07 3b87 4387 3c07 4407 2587 5d87 1687 6e87 f07 7707 108f 688f 390f 410f a0f 720f 238f 5b8f 240f 5c0f d8f 758f 3e8f 468f 170f 6f0f 2097 5897 917 7117 3a17 4217 1397 6b97 1417 6c17 3d97 4597 e97 7697 2717 5f17 389f 409f 211f 591f 121f 6a1f b9f 739f c1f 741f 159f 6d9f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 1227 6a27 ba7 73a7 c27 7427 15a7 6da7 26a7 5ea7 3f27 4727 20af 58af 92f 712f 3a2f 422f 13af 6baf 142f 6c2f 3daf 45af eaf 76af 272f 5f2f 10b7 68b7 3937 4137 a37 7237 23b7 5bb7 2437 5c37 db7 75b7 3eb7 46b7 1737 6f37 8bf 70bf 113f 693f 223f 5a3f 3bbf 43bf 3c3f 443f 25bf 5dbf 16bf 6ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 2857 5057 1d7 79d7 32d7 4ad7 1b57 6357 1cd7 64d7 3557 4d57 657 7e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 1ef 79ef 32ef 4aef 1b6f 636f 1cef 64ef 356f 4d6f 66f 7e6f 2fef 57ef 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
12 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2818 5018 198 7998 3298 4a98 1b18 6318 1c98 6498 3518 4d18 618 7e18 2f98 5798 3010 4810 2990 5190 1a90 6290 310 7b10 490 7c90 1d10 6510 2e10 5610 3790 4f90 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 1a0 79a0 32a0 4aa0 1b20 6320 1ca0 64a0 3520 4d20 620 7e20 2fa0 57a0 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c8 70c8 1148 6948 2248 5a48 3bc8 43c8 3c48 4448 25c8 5dc8 16c8 6ec8 f48 7748 10c0 68c0 3940 4140 a40 7240 23c0 5bc0 2440 5c40 dc0 75c0 3ec0 46c0 1740 6f40 20d0 58d0 950 7150 3a50 4250 13d0 6bd0 1450 6c50 3dd0 45d0 ed0 76d0 2750 5f50 38d8 40d8 2158 5958 1258 6a58 bd8 73d8 c58 7458 15d8 6dd8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 1260 6a60 be0 73e0 c60 7460 15e0 6de0 26e0 5ee0 3f60 4760 20e8 58e8 968 7168 3a68 4268 13e8 6be8 1468 6c68 3de8 45e8 ee8 76e8 2768 5f68 10f8 68f8 3978 4178 a78 7278 23f8 5bf8 2478 5c78 df8 75f8 3ef8 46f8 1778 6f78 8f0 70f0 1170 6970 2270 5a70 3bf0 43f0 3c70 4470 25f0 5df0 16f0 6ef0 f70 7770 1089 6889 909 7109 3a09 4209 2389 5b89 2409 5c09 3d89 4589 e89 7689 1709 6f09 881 7081 2101 5901 1201 6a01 3b81 4381 3c01 4401 1581 6d81 2681 5e81 f01 7701 3891 4091 1111 6911 2211 5a11 b91 7391 c11 7411 2591 5d91 1691 6e91 3f11 4711 2099 5899 3919 4119 a19 7219 1399 6b99 1419 6c19 d99 7599 3e99 4699 2719 5f19 20a1 58a1 3921 4121 a21 7221 13a1 6ba1 1421 6c21 da1 75a1 3ea1 46a1 2721 5f21 38a9 40a9 1129 6929 2229 5a29 ba9 73a9 c29 7429 25a9 5da9 16a9 6ea9 3f29 4729 8b9 70b9 2139 5939 1239 6a39 3bb9 43b9 3c39 4439 15b9 6db9 26b9 5eb9 f39 7739 10b1 68b1 931 7131 3a31 4231 23b1 5bb1 2431 5c31 3db1 45b1 eb1 76b1 1731 6f31 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 19c9 61c9 2ac9 52c9 349 7b49 4c9 7cc9 2d49 5549 1e49 6649 37c9 4fc9 59 7859 29d9 51d9 1ad9 62d9 3359 4b59 34d9 4cd9 1d59 6559 2e59 5659 7d9 7fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 61 7861 29e1 51e1 1ae1 62e1 3361 4b61 34e1 4ce1 1d61 6561 2e61 5661 7e1 7fe1 3071 4871 19f1 61f1 2af1 52f1 371 7b71 4f1 7cf1 2d71 5571 1e71 6671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 390a 410a a0a 720a 138a 6b8a 140a 6c0a d8a 758a 3e8a 468a 270a 5f0a 3882 4082 1102 6902 2202 5a02 b82 7382 c02 7402 2582 5d82 1682 6e82 3f02 4702 892 7092 2112 5912 1212 6a12 3b92 4392 3c12 4412 1592 6d92 2692 5e92 f12 7712 109a 689a 91a 711a 3a1a 421a 239a 5b9a 241a 5c1a 3d9a 459a e9a 769a 171a 6f1a 10a2 68a2 922 7122 3a22 4222 23a2 5ba2 2422 5c22 3da2 45a2 ea2 76a2 1722 6f22 8aa 70aa 212a 592a 122a 6a2a 3baa 43aa 3c2a 442a 15aa 6daa 26aa 5eaa f2a 772a 38ba 40ba 113a 693a 223a 5a3a bba 73ba c3a 743a 25ba 5dba 16ba 6eba 3f3a 473a 20b2 58b2 3932 4132 a32 7232 13b2 6bb2 1432 6c32 db2 75b2 3eb2 46b2 2732 5f32 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 29ca 51ca 1aca 62ca 334a 4b4a 34ca 4cca 1d4a 654a 2e4a 564a 7ca 7fca 305a 485a 19da 61da 2ada 52da 35a 7b5a 4da 7cda 2d5a 555a 1e5a 665a 37da 4fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 3062 4862 19e2 61e2 2ae2 52e2 362 7b62 4e2 7ce2 2d62 5562 1e62 6662 37e2 4fe2 72 7872 29f2 51f2 1af2 62f2 3372 4b72 34f2 4cf2 1d72 6572 2e72 5672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 181b 601b 319b 499b 29b 7a9b 2b1b 531b 2c9b 549b 51b 7d1b 361b 4e1b 1f9b 679b 13 7813 1993 6193 2a93 5293 3313 4b13 3493 4c93 2d13 5513 1e13 6613 793 7f93 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 31a3 49a3 2a3 7aa3 2b23 5323 2ca3 54a3 523 7d23 3623 4e23 1fa3 67a3 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38cb 40cb 214b 594b 124b 6a4b bcb 73cb c4b 744b 15cb 6dcb 26cb 5ecb 3f4b 474b 20c3 58c3 943 7143 3a43 4243 13c3 6bc3 1443 6c43 3dc3 45c3 ec3 76c3 2743 5f43 10d3 68d3 3953 4153 a53 7253 23d3 5bd3 2453 5c53 dd3 75d3 3ed3 46d3 1753 6f53 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 10eb 68eb 396b 416b a6b 726b 23eb 5beb 246b 5c6b deb 75eb 3eeb 46eb 176b 6f6b 20fb 58fb 97b 717b 3a7b 427b 13fb 6bfb 147b 6c7b 3dfb 45fb efb 76fb 277b 5f7b 38f3 40f3 2173 5973 1273 6a73 bf3 73f3 c73 7473 15f3 6df3 26f3 5ef3 3f73 4773 388c 408c 210c 590c 120c 6a0c b8c 738c c0c 740c 158c 6d8c 268c 5e8c 3f0c 470c 2084 5884 904 7104 3a04 4204 1384 6b84 1404 6c04 3d84 4584 e84 7684 2704 5f04 1094 6894 3914 4114 a14 7214 2394 5b94 2414 5c14 d94 7594 3e94 4694 1714 6f14 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 10ac 68ac 392c 412c a2c 722c 23ac 5bac 242c 5c2c dac 75ac 3eac 46ac 172c 6f2c 20bc 58bc 93c 713c 3a3c 423c 13bc 6bbc 143c 6c3c 3dbc 45bc ebc 76bc 273c 5f3c 38b4 40b4 2134 5934 1234 6a34 bb4 73b4 c34 7434 15b4 6db4 26b4 5eb4 3f34 4734 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 185c 605c 31dc 49dc 2dc 7adc 2b5c 535c 2cdc 54dc 55c 7d5c 365c 4e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 6c 786c 19ec 61ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 1e6c 666c 7ec 7fec 1864 6064 31e4 49e4 2e4 7ae4 2b64 5364 2ce4 54e4 564 7d64 3664 4e64 1fe4 67e4 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 298d 518d 1a8d 628d 330d 4b0d 348d 4c8d 1d0d 650d 2e0d 560d 78d 7f8d 301d 481d 199d 619d 2a9d 529d 31d 7b1d 49d 7c9d 2d1d 551d 1e1d 661d 379d 4f9d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 3025 4825 19a5 61a5 2aa5 52a5 325 7b25 4a5 7ca5 2d25 5525 1e25 6625 37a5 4fa5 35 7835 29b5 51b5 1ab5 62b5 3335 4b35 34b5 4cb5 1d35 6535 2e35 5635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20cd 58cd 394d 414d a4d 724d 13cd 6bcd 144d 6c4d dcd 75cd 3ecd 46cd 274d 5f4d 38c5 40c5 1145 6945 2245 5a45 bc5 73c5 c45 7445 25c5 5dc5 16c5 6ec5 3f45 4745 8d5 70d5 2155 5955 1255 6a55 3bd5 43d5 3c55 4455 15d5 6dd5 26d5 5ed5 f55 7755 10dd 68dd 95d 715d 3a5d 425d 23dd 5bdd 245d 5c5d 3ddd 45dd edd 76dd 175d 6f5d 10e5 68e5 965 7165 3a65 4265 23e5 5be5 2465 5c65 3de5 45e5 ee5 76e5 1765 6f65 8ed 70ed 216d 596d 126d 6a6d 3bed 43ed 3c6d 446d 15ed 6ded 26ed 5eed f6d 776d 38fd 40fd 117d 697d 227d 5a7d bfd 73fd c7d 747d 25fd 5dfd 16fd 6efd 3f7d 477d 20f5 58f5 3975 4175 a75 7275 13f5 6bf5 1475 6c75 df5 75f5 3ef5 46f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 198e 618e 2a8e 528e 30e 7b0e 48e 7c8e 2d0e 550e 1e0e 660e 378e 4f8e 1e 781e 299e 519e 1a9e 629e 331e 4b1e 349e 4c9e 1d1e 651e 2e1e 561e 79e 7f9e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 26 7826 29a6 51a6 1aa6 62a6 3326 4b26 34a6 4ca6 1d26 6526 2e26 5626 7a6 7fa6 3036 4836 19b6 61b6 2ab6 52b6 336 7b36 4b6 7cb6 2d36 5536 1e36 6636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10ce 68ce 94e 714e 3a4e 424e 23ce 5bce 244e 5c4e 3dce 45ce ece 76ce 174e 6f4e 8c6 70c6 2146 5946 1246 6a46 3bc6 43c6 3c46 4446 15c6 6dc6 26c6 5ec6 f46 7746 38d6 40d6 1156 6956 2256 5a56 bd6 73d6 c56 7456 25d6 5dd6 16d6 6ed6 3f56 4756 20de 58de 395e 415e a5e 725e 13de 6bde 145e 6c5e dde 75de 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 a66 7266 13e6 6be6 1466 6c66 de6 75e6 3ee6 46e6 2766 5f66 38ee 40ee 116e 696e 226e 5a6e bee 73ee c6e 746e 25ee 5dee 16ee 6eee 3f6e 476e 8fe 70fe 217e 597e 127e 6a7e 3bfe 43fe 3c7e 447e 15fe 6dfe 26fe 5efe f7e 777e 10f6 68f6 976 7176 3a76 4276 23f6 5bf6 2476 5c76 3df6 45f6 ef6 76f6 1776 6f76 88f 708f 110f 690f 220f 5a0f 3b8f 438f 3c0f 440f 258f 5d8f 168f 6e8f f0f 770f 1087 6887 3907 4107 a07 7207 2387 5b87 2407 5c07 d87 7587 3e87 4687 1707 6f07 2097 5897 917 7117 3a17 4217 1397 6b97 1417 6c17 3d97 4597 e97 7697 2717 5f17 389f 409f 211f 591f 121f 6a1f b9f 739f c1f 741f 159f 6d9f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 1227 6a27 ba7 73a7 c27 7427 15a7 6da7 26a7 5ea7 3f27 4727 20af 58af 92f 712f 3a2f 422f 13af 6baf 142f 6c2f 3daf 45af eaf 76af 272f 5f2f 10bf 68bf 393f 413f a3f 723f 23bf 5bbf 243f 5c3f dbf 75bf 3ebf 46bf 173f 6f3f 8b7 70b7 1137 6937 2237 5a37 3bb7 43b7 3c37 4437 25b7 5db7 16b7 6eb7 f37 7737 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 285f 505f 1df 79df 32df 4adf 1b5f 635f 1cdf 64df 355f 4d5f 65f 7e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 306f 486f 29ef 51ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 2e6f 566f 37ef 4fef 2867 5067 1e7 79e7 32e7 4ae7 1b67 6367 1ce7 64e7 3567 4d67 667 7e67 2fe7 57e7 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
14 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 cd8 34d8 1558 2d58 45d8 7dd8 658 3e58 56d8 6ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 1160 2960 41e0 79e0 260 3a60 52e0 6ae0 4b60 7360 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 5401 6c01 481 3c81 1d01 2501 4d81 7581 e01 3601 5e81 6681 4701 7f01 1781 2f81 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 4c19 7419 1c99 2499 519 3d19 5599 6d99 1619 2e19 4699 7e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 121 3921 51a1 69a1 1221 2a21 42a1 7aa1 5b21 6321 ba1 33a1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 5039 6839 b9 38b9 1939 2139 49b9 71b9 a39 3239 5ab9 62b9 4339 7b39 13b9 2bb9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 4c02 7402 1c82 2482 502 3d02 5582 6d82 1602 2e02 4682 7e82 5f02 6702 f82 3782 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 541a 6c1a 49a 3c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 471a 7f1a 179a 2f9a 5022 6822 a2 38a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 4322 7b22 13a2 2ba2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 483a 703a 18ba 20ba 13a 393a 51ba 69ba 123a 2a3a 42ba 7aba 5b3a 633a bba 33ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b 14db 2cdb d5b 355b 5ddb 65db 1e5b 265b 4edb 76db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 963 3163 59e3 61e3 1a63 2263 4ae3 72e3 5363 6b63 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c 149c 2c9c d1c 351c 5d9c 659c 1e1c 261c 4e9c 769c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 924 3124 59a4 61a4 1a24 2224 4aa4 72a4 5324 6b24 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 4c45 7445 1cc5 24c5 545 3d45 55c5 6dc5 1645 2e45 46c5 7ec5 5f45 6745 fc5 37c5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 545d 6c5d 4dd 3cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 475d 7f5d 17dd 2fdd 5065 6865 e5 38e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 4365 7b65 13e5 2be5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 487d 707d 18fd 20fd 17d 397d 51fd 69fd 127d 2a7d 42fd 7afd 5b7d 637d bfd 33fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 5446 6c46 4c6 3cc6 1d46 2546 4dc6 75c6 e46 3646 5ec6 66c6 4746 7f46 17c6 2fc6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 4c5e 745e 1cde 24de 55e 3d5e 55de 6dde 165e 2e5e 46de 7ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 166 3966 51e6 69e6 1266 2a66 42e6 7ae6 5b66 6366 be6 33e6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 507e 687e fe 38fe 197e 217e 49fe 71fe a7e 327e 5afe 62fe 437e 7b7e 13fe 2bfe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f c9f 349f 151f 2d1f 459f 7d9f 61f 3e1f 569f 6e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 1127 2927 41a7 79a7 227 3a27 52a7 6aa7 4b27 7327 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
17 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5401 6c01 481 3c81 1d01 2501 4d81 7581 e01 3601 5e81 6681 4701 7f01 1781 2f81 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 911 3111 4191 7991 211 3a11 4a91 7291 5311 6b11 1b91 2391 4c19 7419 1c99 2499 519 3d19 5599 6d99 1619 2e19 4699 7e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 121 3921 51a1 69a1 1221 2a21 42a1 7aa1 5b21 6321 ba1 33a1 5c29 6429 14a9 2ca9 d29 3529 45a9 7da9 629 3e29 4ea9 76a9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 5039 6839 b9 38b9 1939 2139 49b9 71b9 a39 3239 5ab9 62b9 4339 7b39 13b9 2bb9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 4cc9 74c9 5549 6d49 5c9 3dc9 4649 7e49 16c9 2ec9 f49 3749 5fc9 67c9 451 3c51 54d1 6cd1 4d51 7551 1dd1 25d1 5e51 6651 ed1 36d1 1751 2f51 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 50e9 68e9 4969 7169 19e9 21e9 5a69 6269 ae9 32e9 1369 2b69 43e9 7be9 1871 2071 48f1 70f1 5171 6971 1f1 39f1 4271 7a71 12f1 2af1 b71 3371 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 4c02 7402 1c82 2482 502 3d02 5582 6d82 1602 2e02 4682 7e82 5f02 6702 f82 3782 580a 600a 108a 288a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 541a 6c1a 49a 3c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 471a 7f1a 179a 2f9a 5022 6822 a2 38a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 4322 7b22 13a2 2ba2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5732 6f32 1fb2 27b2 483a 703a 18ba 20ba 13a 393a 51ba 69ba 123a 2a3a 42ba 7aba 5b3a 633a bba 33ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 54ca 6cca 4d4a 754a 1dca 25ca 5e4a 664a eca 36ca 174a 2f4a 47ca 7fca 1c52 2452 4cd2 74d2 5552 6d52 5d2 3dd2 4652 7e52 16d2 2ed2 f52 3752 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 48ea 70ea 516a 696a 1ea 39ea 426a 7a6a 12ea 2aea b6a 336a 5bea 63ea 72 3872 50f2 68f2 4972 7172 19f2 21f2 5a72 6272 af2 32f2 1372 2b72 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 548d 6c8d 4d0d 750d 1d8d 258d 5e0d 660d e8d 368d 170d 2f0d 478d 7f8d 1c15 2415 4c95 7495 5515 6d15 595 3d95 4615 7e15 1695 2e95 f15 3715 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 48ad 70ad 512d 692d 1ad 39ad 422d 7a2d 12ad 2aad b2d 332d 5bad 63ad 35 3835 50b5 68b5 4935 7135 19b5 21b5 5a35 6235 ab5 32b5 1335 2b35 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 4c45 7445 1cc5 24c5 545 3d45 55c5 6dc5 1645 2e45 46c5 7ec5 5f45 6745 fc5 37c5 584d 604d 10cd 28cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 545d 6c5d 4dd 3cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 475d 7f5d 17dd 2fdd 5065 6865 e5 38e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 4365 7b65 13e5 2be5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5775 6f75 1ff5 27f5 487d 707d 18fd 20fd 17d 397d 51fd 69fd 127d 2a7d 42fd 7afd 5b7d 637d bfd 33fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 4c8e 748e 550e 6d0e 58e 3d8e 460e 7e0e 168e 2e8e f0e 370e 5f8e 678e 416 3c16 5496 6c96 4d16 7516 1d96 2596 5e16 6616 e96 3696 1716 2f16 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 50ae 68ae 492e 712e 19ae 21ae 5a2e 622e aae 32ae 132e 2b2e 43ae 7bae 1836 2036 48b6 70b6 5136 6936 1b6 39b6 4236 7a36 12b6 2ab6 b36 3336 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 5446 6c46 4c6 3cc6 1d46 2546 4dc6 75c6 e46 3646 5ec6 66c6 4746 7f46 17c6 2fc6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 956 3156 41d6 79d6 256 3a56 4ad6 72d6 5356 6b56 1bd6 23d6 4c5e 745e 1cde 24de 55e 3d5e 55de 6dde 165e 2e5e 46de 7ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 166 3966 51e6 69e6 1266 2a66 42e6 7ae6 5b66 6366 be6 33e6 5c6e 646e 14ee 2cee d6e 356e 45ee 7dee 66e 3e6e 4eee 76ee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 507e 687e fe 38fe 197e 217e 49fe 71fe a7e 327e 5afe 62fe 437e 7b7e 13fe 2bfe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
18 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 14c0 6cc0 2540 5d40 3dc0 45c0 3e40 4640 26c0 5ec0 1740 6f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 2050 5850 8d0 70d0 3950 4150 11d0 69d0 1250 6a50 3ad0 42d0 b50 7350 23d0 5bd0 3c58 4458 24d8 5cd8 1558 6d58 dd8 75d8 e58 7658 16d8 6ed8 2758 5f58 3fd8 47d8 3860 4060 20e0 58e0 1160 6960 9e0 71e0 a60 7260 12e0 6ae0 2360 5b60 3be0 43e0 2468 5c68 ce8 74e8 3d68 4568 15e8 6de8 1668 6e68 3ee8 46e8 f68 7768 27e8 5fe8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 10f8 68f8 2178 5978 39f8 41f8 3a78 4278 22f8 5af8 1378 6b78 bf8 73f8 2401 5c01 c81 7481 3d01 4501 1581 6d81 1601 6e01 3e81 4681 f01 7701 2781 5f81 809 7009 1089 6889 2109 5909 3989 4189 3a09 4209 2289 5a89 1309 6b09 b89 7389 3811 4011 2091 5891 1111 6911 991 7191 a11 7211 1291 6a91 2311 5b11 3b91 4391 1419 6c19 3c99 4499 d19 7519 2599 5d99 2619 5e19 e99 7699 3f19 4719 1799 6f99 1021 6821 38a1 40a1 921 7121 21a1 59a1 2221 5a21 aa1 72a1 3b21 4321 13a1 6ba1 3c29 4429 24a9 5ca9 1529 6d29 da9 75a9 e29 7629 16a9 6ea9 2729 5f29 3fa9 47a9 c31 7431 14b1 6cb1 2531 5d31 3db1 45b1 3e31 4631 26b1 5eb1 1731 6f31 fb1 77b1 2039 5839 8b9 70b9 3939 4139 11b9 69b9 1239 6a39 3ab9 42b9 b39 7339 23b9 5bb9 1841 6041 30c1 48c1 141 7941 29c1 51c1 2a41 5241 2c1 7ac1 3341 4b41 1bc1 63c1 3449 4c49 1cc9 64c9 2d49 5549 5c9 7dc9 649 7e49 2ec9 56c9 1f49 6749 37c9 4fc9 451 7c51 2cd1 54d1 1d51 6551 35d1 4dd1 3651 4e51 1ed1 66d1 2f51 5751 7d1 7fd1 2859 5059 d9 78d9 3159 4959 19d9 61d9 1a59 6259 32d9 4ad9 359 7b59 2bd9 53d9 2c61 5461 4e1 7ce1 3561 4d61 1de1 65e1 1e61 6661 36e1 4ee1 761 7f61 2fe1 57e1 69 7869 28e9 50e9 1969 6169 31e9 49e9 3269 4a69 1ae9 62e9 2b69 5369 3e9 7be9 3071 4871 18f1 60f1 2971 5171 1f1 79f1 271 7a71 2af1 52f1 1b71 6371 33f1 4bf1 1c79 6479 34f9 4cf9 579 7d79 2df9 55f9 2e79 5679 6f9 7ef9 3779 4f79 1ff9 67f9 1402 6c02 3c82 4482 d02 7502 2582 5d82 2602 5e02 e82 7682 3f02 4702 1782 6f82 380a 400a 208a 588a 110a 690a 98a 718a a0a 720a 128a 6a8a 230a 5b0a 3b8a 438a 812 7012 1092 6892 2112 5912 3992 4192 3a12 4212 2292 5a92 1312 6b12 b92 7392 241a 5c1a c9a 749a 3d1a 451a 159a 6d9a 161a 6e1a 3e9a 469a f1a 771a 279a 5f9a 2022 5822 8a2 70a2 3922 4122 11a2 69a2 1222 6a22 3aa2 42a2 b22 7322 23a2 5ba2 c2a 742a 14aa 6caa 252a 5d2a 3daa 45aa 3e2a 462a 26aa 5eaa 172a 6f2a faa 77aa 3c32 4432 24b2 5cb2 1532 6d32 db2 75b2 e32 7632 16b2 6eb2 2732 5f32 3fb2 47b2 103a 683a 38ba 40ba 93a 713a 21ba 59ba 223a 5a3a aba 72ba 3b3a 433a 13ba 6bba 2842 5042 c2 78c2 3142 4942 19c2 61c2 1a42 6242 32c2 4ac2 342 7b42 2bc2 53c2 44a 7c4a 2cca 54ca 1d4a 654a 35ca 4dca 364a 4e4a 1eca 66ca 2f4a 574a 7ca 7fca 3452 4c52 1cd2 64d2 2d52 5552 5d2 7dd2 652 7e52 2ed2 56d2 1f52 6752 37d2 4fd2 185a 605a 30da 48da 15a 795a 29da 51da 2a5a 525a 2da 7ada 335a 4b5a 1bda 63da 1c62 6462 34e2 4ce2 562 7d62 2de2 55e2 2e62 5662 6e2 7ee2 3762 4f62 1fe2 67e2 306a 486a 18ea 60ea 296a 516a 1ea 79ea 26a 7a6a 2aea 52ea 1b6a 636a 33ea 4bea 72 7872 28f2 50f2 1972 6172 31f2 49f2 3272 4a72 1af2 62f2 2b72 5372 3f2 7bf2 2c7a 547a 4fa 7cfa 357a 4d7a 1dfa 65fa 1e7a 667a 36fa 4efa 77a 7f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 24c3 5cc3 1543 6d43 dc3 75c3 e43 7643 16c3 6ec3 2743 5f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 1053 6853 38d3 40d3 953 7153 21d3 59d3 2253 5a53 ad3 72d3 3b53 4353 13d3 6bd3 c5b 745b 14db 6cdb 255b 5d5b 3ddb 45db 3e5b 465b 26db 5edb 175b 6f5b fdb 77db 863 7063 10e3 68e3 2163 5963 39e3 41e3 3a63 4263 22e3 5ae3 1363 6b63 be3 73e3 146b 6c6b 3ceb 44eb d6b 756b 25eb 5deb 266b 5e6b eeb 76eb 3f6b 476b 17eb 6feb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 20fb 58fb 117b 697b 9fb 71fb a7b 727b 12fb 6afb 237b 5b7b 3bfb 43fb 3c04 4404 2484 5c84 1504 6d04 d84 7584 e04 7604 1684 6e84 2704 5f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 1014 6814 3894 4094 914 7114 2194 5994 2214 5a14 a94 7294 3b14 4314 1394 6b94 c1c 741c 149c 6c9c 251c 5d1c 3d9c 459c 3e1c 461c 269c 5e9c 171c 6f1c f9c 779c 824 7024 10a4 68a4 2124 5924 39a4 41a4 3a24 4224 22a4 5aa4 1324 6b24 ba4 73a4 142c 6c2c 3cac 44ac d2c 752c 25ac 5dac 262c 5e2c eac 76ac 3f2c 472c 17ac 6fac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 20bc 58bc 113c 693c 9bc 71bc a3c 723c 12bc 6abc 233c 5b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 85 7885 3105 4905 1985 6185 1a05 6205 3285 4a85 305 7b05 2b85 5385 40d 7c0d 2c8d 548d 1d0d 650d 358d 4d8d 360d 4e0d 1e8d 668d 2f0d 570d 78d 7f8d 3415 4c15 1c95 6495 2d15 5515 595 7d95 615 7e15 2e95 5695 1f15 6715 3795 4f95 181d 601d 309d 489d 11d 791d 299d 519d 2a1d 521d 29d 7a9d 331d 4b1d 1b9d 639d 1c25 6425 34a5 4ca5 525 7d25 2da5 55a5 2e25 5625 6a5 7ea5 3725 4f25 1fa5 67a5 302d 482d 18ad 60ad 292d 512d 1ad 79ad 22d 7a2d 2aad 52ad 1b2d 632d 33ad 4bad 35 7835 28b5 50b5 1935 6135 31b5 49b5 3235 4a35 1ab5 62b5 2b35 5335 3b5 7bb5 2c3d 543d 4bd 7cbd 353d 4d3d 1dbd 65bd 1e3d 663d 36bd 4ebd 73d 7f3d 2fbd 57bd 1445 6c45 3cc5 44c5 d45 7545 25c5 5dc5 2645 5e45 ec5 76c5 3f45 4745 17c5 6fc5 384d 404d 20cd 58cd 114d 694d 9cd 71cd a4d 724d 12cd 6acd 234d 5b4d 3bcd 43cd 855 7055 10d5 68d5 2155 5955 39d5 41d5 3a55 4255 22d5 5ad5 1355 6b55 bd5 73d5 245d 5c5d cdd 74dd 3d5d 455d 15dd 6ddd 165d 6e5d 3edd 46dd f5d 775d 27dd 5fdd 2065 5865 8e5 70e5 3965 4165 11e5 69e5 1265 6a65 3ae5 42e5 b65 7365 23e5 5be5 c6d 746d 14ed 6ced 256d 5d6d 3ded 45ed 3e6d 466d 26ed 5eed 176d 6f6d fed 77ed 3c75 4475 24f5 5cf5 1575 6d75 df5 75f5 e75 7675 16f5 6ef5 2775 5f75 3ff5 47f5 107d 687d 38fd 40fd 97d 717d 21fd 59fd 227d 5a7d afd 72fd 3b7d 437d 13fd 6bfd 1806 6006 3086 4886 106 7906 2986 5186 2a06 5206 286 7a86 3306 4b06 1b86 6386 340e 4c0e 1c8e 648e 2d0e 550e 58e 7d8e 60e 7e0e 2e8e 568e 1f0e 670e 378e 4f8e 416 7c16 2c96 5496 1d16 6516 3596 4d96 3616 4e16 1e96 6696 2f16 5716 796 7f96 281e 501e 9e 789e 311e 491e 199e 619e 1a1e 621e 329e 4a9e 31e 7b1e 2b9e 539e 2c26 5426 4a6 7ca6 3526 4d26 1da6 65a6 1e26 6626 36a6 4ea6 726 7f26 2fa6 57a6 2e 782e 28ae 50ae 192e 612e 31ae 49ae 322e 4a2e 1aae 62ae 2b2e 532e 3ae 7bae 3036 4836 18b6 60b6 2936 5136 1b6 79b6 236 7a36 2ab6 52b6 1b36 6336 33b6 4bb6 1c3e 643e 34be 4cbe 53e 7d3e 2dbe 55be 2e3e 563e 6be 7ebe 373e 4f3e 1fbe 67be 2446 5c46 cc6 74c6 3d46 4546 15c6 6dc6 1646 6e46 3ec6 46c6 f46 7746 27c6 5fc6 84e 704e 10ce 68ce 214e 594e 39ce 41ce 3a4e 424e 22ce 5ace 134e 6b4e bce 73ce 3856 4056 20d6 58d6 1156 6956 9d6 71d6 a56 7256 12d6 6ad6 2356 5b56 3bd6 43d6 145e 6c5e 3cde 44de d5e 755e 25de 5dde 265e 5e5e ede 76de 3f5e 475e 17de 6fde 1066 6866 38e6 40e6 966 7166 21e6 59e6 2266 5a66 ae6 72e6 3b66 4366 13e6 6be6 3c6e 446e 24ee 5cee 156e 6d6e dee 75ee e6e 766e 16ee 6eee 276e 5f6e 3fee 47ee c76 7476 14f6 6cf6 2576 5d76 3df6 45f6 3e76 4676 26f6 5ef6 1776 6f76 ff6 77f6 207e 587e 8fe 70fe 397e 417e 11fe 69fe 127e 6a7e 3afe 42fe b7e 737e 23fe 5bfe c07 7407 1487 6c87 2507 5d07 3d87 4587 3e07 4607 2687 5e87 1707 6f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 2017 5817 897 7097 3917 4117 1197 6997 1217 6a17 3a97 4297 b17 7317 2397 5b97 3c1f 441f 249f 5c9f 151f 6d1f d9f 759f e1f 761f 169f 6e9f 271f 5f1f 3f9f 479f 3827 4027 20a7 58a7 1127 6927 9a7 71a7 a27 7227 12a7 6aa7 2327 5b27 3ba7 43a7 242f 5c2f caf 74af 3d2f 452f 15af 6daf 162f 6e2f 3eaf 46af f2f 772f 27af 5faf 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 10bf 68bf 213f 593f 39bf 41bf 3a3f 423f 22bf 5abf 133f 6b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
19 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5401 6c01 481 3c81 1d01 2501 4d81 7581 e01 3601 5e81 6681 4701 7f01 1781 2f81 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 911 3111 4191 7991 211 3a11 4a91 7291 5311 6b11 1b91 2391 4c19 7419 1c99 2499 519 3d19 5599 6d99 1619 2e19 4699 7e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 121 3921 51a1 69a1 1221 2a21 42a1 7aa1 5b21 6321 ba1 33a1 5c29 6429 14a9 2ca9 d29 3529 45a9 7da9 629 3e29 4ea9 76a9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 5039 6839 b9 38b9 1939 2139 49b9 71b9 a39 3239 5ab9 62b9 4339 7b39 13b9 2bb9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 4c02 7402 1c82 2482 502 3d02 5582 6d82 1602 2e02 4682 7e82 5f02 6702 f82 3782 580a 600a 108a 288a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 541a 6c1a 49a 3c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 471a 7f1a 179a 2f9a 5022 6822 a2 38a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 4322 7b22 13a2 2ba2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5732 6f32 1fb2 27b2 483a 703a 18ba 20ba 13a 393a 51ba 69ba 123a 2a3a 42ba 7aba 5b3a 633a bba 33ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 4c45 7445 1cc5 24c5 545 3d45 55c5 6dc5 1645 2e45 46c5 7ec5 5f45 6745 fc5 37c5 584d 604d 10cd 28cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 545d 6c5d 4dd 3cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 475d 7f5d 17dd 2fdd 5065 6865 e5 38e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 4365 7b65 13e5 2be5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5775 6f75 1ff5 27f5 487d 707d 18fd 20fd 17d 397d 51fd 69fd 127d 2a7d 42fd 7afd 5b7d 637d bfd 33fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 5446 6c46 4c6 3cc6 1d46 2546 4dc6 75c6 e46 3646 5ec6 66c6 4746 7f46 17c6 2fc6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 956 3156 41d6 79d6 256 3a56 4ad6 72d6 5356 6b56 1bd6 23d6 4c5e 745e 1cde 24de 55e 3d5e 55de 6dde 165e 2e5e 46de 7ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 166 3966 51e6 69e6 1266 2a66 42e6 7ae6 5b66 6366 be6 33e6 5c6e 646e 14ee 2cee d6e 356e 45ee 7dee 66e 3e6e 4eee 76ee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 507e 687e fe 38fe 197e 217e 49fe 71fe a7e 327e 5afe 62fe 437e 7b7e 13fe 2bfe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
20 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5401 6c01 481 3c81 1d01 2501 4d81 7581 e01 3601 5e81 6681 4701 7f01 1781 2f81 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 911 3111 4191 7991 211 3a11 4a91 7291 5311 6b11 1b91 2391 4c19 7419 1c99 2499 519 3d19 5599 6d99 1619 2e19 4699 7e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 121 3921 51a1 69a1 1221 2a21 42a1 7aa1 5b21 6321 ba1 33a1 5c29 6429 14a9 2ca9 d29 3529 45a9 7da9 629 3e29 4ea9 76a9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 5039 6839 b9 38b9 1939 2139 49b9 71b9 a39 3239 5ab9 62b9 4339 7b39 13b9 2bb9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 4cc9 74c9 5549 6d49 5c9 3dc9 4649 7e49 16c9 2ec9 f49 3749 5fc9 67c9 451 3c51 54d1 6cd1 4d51 7551 1dd1 25d1 5e51 6651 ed1 36d1 1751 2f51 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 50e9 68e9 4969 7169 19e9 21e9 5a69 6269 ae9 32e9 1369 2b69 43e9 7be9 1871 2071 48f1 70f1 5171 6971 1f1 39f1 4271 7a71 12f1 2af1 b71 3371 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 4c02 7402 1c82 2482 502 3d02 5582 6d82 1602 2e02 4682 7e82 5f02 6702 f82 3782 580a 600a 108a 288a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 541a 6c1a 49a 3c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 471a 7f1a 179a 2f9a 5022 6822 a2 38a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 4322 7b22 13a2 2ba2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5732 6f32 1fb2 27b2 483a 703a 18ba 20ba 13a 393a 51ba 69ba 123a 2a3a 42ba 7aba 5b3a 633a bba 33ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 54ca 6cca 4d4a 754a 1dca 25ca 5e4a 664a eca 36ca 174a 2f4a 47ca 7fca 1c52 2452 4cd2 74d2 5552 6d52 5d2 3dd2 4652 7e52 16d2 2ed2 f52 3752 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 48ea 70ea 516a 696a 1ea 39ea 426a 7a6a 12ea 2aea b6a 336a 5bea 63ea 72 3872 50f2 68f2 4972 7172 19f2 21f2 5a72 6272 af2 32f2 1372 2b72 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 548d 6c8d 4d0d 750d 1d8d 258d 5e0d 660d e8d 368d 170d 2f0d 478d 7f8d 1c15 2415 4c95 7495 5515 6d15 595 3d95 4615 7e15 1695 2e95 f15 3715 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 48ad 70ad 512d 692d 1ad 39ad 422d 7a2d 12ad 2aad b2d 332d 5bad 63ad 35 3835 50b5 68b5 4935 7135 19b5 21b5 5a35 6235 ab5 32b5 1335 2b35 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 4c45 7445 1cc5 24c5 545 3d45 55c5 6dc5 1645 2e45 46c5 7ec5 5f45 6745 fc5 37c5 584d 604d 10cd 28cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 545d 6c5d 4dd 3cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 475d 7f5d 17dd 2fdd 5065 6865 e5 38e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 4365 7b65 13e5 2be5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5775 6f75 1ff5 27f5 487d 707d 18fd 20fd 17d 397d 51fd 69fd 127d 2a7d 42fd 7afd 5b7d 637d bfd 33fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 4c8e 748e 550e 6d0e 58e 3d8e 460e 7e0e 168e 2e8e f0e 370e 5f8e 678e 416 3c16 5496 6c96 4d16 7516 1d96 2596 5e16 6616 e96 3696 1716 2f16 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 50ae 68ae 492e 712e 19ae 21ae 5a2e 622e aae 32ae 132e 2b2e 43ae 7bae 1836 2036 48b6 70b6 5136 6936 1b6 39b6 4236 7a36 12b6 2ab6 b36 3336 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 5446 6c46 4c6 3cc6 1d46 2546 4dc6 75c6 e46 3646 5ec6 66c6 4746 7f46 17c6 2fc6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 956 3156 41d6 79d6 256 3a56 4ad6 72d6 5356 6b56 1bd6 23d6 4c5e 745e 1cde 24de 55e 3d5e 55de 6dde 165e 2e5e 46de 7ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 166 3966 51e6 69e6 1266 2a66 42e6 7ae6 5b66 6366 be6 33e6 5c6e 646e 14ee 2cee d6e 356e 45ee 7dee 66e 3e6e 4eee 76ee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 507e 687e fe 38fe 197e 217e 49fe 71fe a7e 327e 5afe 62fe 437e 7b7e 13fe 2bfe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
51 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1d40 2540 55c0 6dc0 1640 2e40 5ec0 66c0 4f40 7740 7c0 3fc0 5048 6848 18c8 20c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1150 2950 59d0 61d0 1a50 2250 52d0 6ad0 4350 7b50 bd0 33d0 5c58 6458 14d8 2cd8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5360 6b60 1be0 23e0 4c68 7468 4e8 3ce8 1568 2d68 5de8 65e8 1e68 2668 56e8 6ee8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5f70 6770 17f0 2ff0 4078 7878 8f8 30f8 1978 2178 51f8 69f8 1278 2a78 5af8 62f8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1501 2d01 5d81 6581 1e01 2601 5681 6e81 4701 7f01 f81 3781 4009 7809 889 3089 1909 2109 5189 6989 1209 2a09 5a89 6289 4b09 7309 389 3b89 5811 6011 1091 2891 111 3911 4991 7191 a11 3211 4291 7a91 5311 6b11 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 14a9 2ca9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1d31 2531 55b1 6db1 1631 2e31 5eb1 66b1 4f31 7731 7b1 3fb1 4839 7039 b9 38b9 1139 2939 59b9 61b9 1a39 2239 52b9 6ab9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 108a 288a 10a 390a 498a 718a a0a 320a 428a 7a8a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1912 2112 5192 6992 1212 2a12 5a92 6292 4b12 7312 392 3b92 4c1a 741a 49a 3c9a 151a 2d1a 5d9a 659a 1e1a 261a 569a 6e9a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1122 2922 59a2 61a2 1a22 2222 52a2 6aa2 4322 7b22 ba2 33a2 442a 7c2a caa 34aa 1d2a 252a 55aa 6daa 162a 2e2a 5eaa 66aa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5732 6f32 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5743 6f43 1fc3 27c3 484b 704b cb 38cb 114b 294b 59cb 61cb 1a4b 224b 52cb 6acb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5b53 6353 13d3 2bd3 445b 7c5b cdb 34db 1d5b 255b 55db 6ddb 165b 2e5b 5edb 66db 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1963 2163 51e3 69e3 1263 2a63 5ae3 62e3 4b63 7363 3e3 3be3 546b 6c6b 1ceb 24eb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1573 2d73 5df3 65f3 1e73 2673 56f3 6ef3 4773 7f73 ff3 37f3 587b 607b 10fb 28fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 504 3d04 4d84 7584 e04 3604 4684 7e84 5704 6f04 1f84 2784 480c 700c 8c 388c 110c 290c 598c 618c 1a0c 220c 528c 6a8c 430c 7b0c b8c 338c 5014 6814 1894 2094 914 3114 4194 7994 214 3a14 4a94 7294 5b14 6314 1394 2b94 441c 7c1c c9c 349c 1d1c 251c 559c 6d9c 161c 2e1c 5e9c 669c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1924 2124 51a4 69a4 1224 2a24 5aa4 62a4 4b24 7324 3a4 3ba4 542c 6c2c 1cac 24ac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1534 2d34 5db4 65b4 1e34 2634 56b4 6eb4 4734 7f34 fb4 37b4 583c 603c 10bc 28bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d 10cd 28cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1955 2155 51d5 69d5 1255 2a55 5ad5 62d5 4b55 7355 3d5 3bd5 4c5d 745d 4dd 3cdd 155d 2d5d 5ddd 65dd 1e5d 265d 56dd 6edd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1165 2965 59e5 61e5 1a65 2265 52e5 6ae5 4365 7b65 be5 33e5 446d 7c6d ced 34ed 1d6d 256d 55ed 6ded 166d 2e6d 5eed 66ed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5775 6f75 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1546 2d46 5dc6 65c6 1e46 2646 56c6 6ec6 4746 7f46 fc6 37c6 404e 784e 8ce 30ce 194e 214e 51ce 69ce 124e 2a4e 5ace 62ce 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5356 6b56 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e 14ee 2cee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1d76 2576 55f6 6df6 1676 2e76 5ef6 66f6 4f76 7776 7f6 3ff6 487e 707e fe 38fe 117e 297e 59fe 61fe 1a7e 227e 52fe 6afe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1d07 2507 5587 6d87 1607 2e07 5e87 6687 4f07 7707 787 3f87 500f 680f 188f 208f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1117 2917 5997 6197 1a17 2217 5297 6a97 4317 7b17 b97 3397 5c1f 641f 149f 2c9f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5327 6b27 1ba7 23a7 4c2f 742f 4af 3caf 152f 2d2f 5daf 65af 1e2f 262f 56af 6eaf 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5f37 6737 17b7 2fb7 403f 783f 8bf 30bf 193f 213f 51bf 69bf 123f 2a3f 5abf 62bf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
52 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 14c0 6cc0 3d40 4540 25c0 5dc0 2640 5e40 3ec0 46c0 1740 6f40 fc0 77c0 2048 5848 38c8 40c8 1148 6948 9c8 71c8 a48 7248 12c8 6ac8 3b48 4348 23c8 5bc8 1050 6850 8d0 70d0 2150 5950 39d0 41d0 3a50 4250 22d0 5ad0 b50 7350 13d0 6bd0 3c58 4458 24d8 5cd8 d58 7558 15d8 6dd8 1658 6e58 ed8 76d8 2758 5f58 3fd8 47d8 3860 4060 20e0 58e0 960 7160 11e0 69e0 1260 6a60 ae0 72e0 2360 5b60 3be0 43e0 1468 6c68 ce8 74e8 2568 5d68 3de8 45e8 3e68 4668 26e8 5ee8 f68 7768 17e8 6fe8 2470 5c70 3cf0 44f0 1570 6d70 df0 75f0 e70 7670 16f0 6ef0 3f70 4770 27f0 5ff0 878 7078 10f8 68f8 3978 4178 21f8 59f8 2278 5a78 3af8 42f8 1378 6b78 bf8 73f8 1401 6c01 c81 7481 2501 5d01 3d81 4581 3e01 4601 2681 5e81 f01 7701 1781 6f81 809 7009 1089 6889 3909 4109 2189 5989 2209 5a09 3a89 4289 1309 6b09 b89 7389 3811 4011 2091 5891 911 7111 1191 6991 1211 6a11 a91 7291 2311 5b11 3b91 4391 2419 5c19 3c99 4499 1519 6d19 d99 7599 e19 7619 1699 6e99 3f19 4719 2799 5f99 2021 5821 38a1 40a1 1121 6921 9a1 71a1 a21 7221 12a1 6aa1 3b21 4321 23a1 5ba1 3c29 4429 24a9 5ca9 d29 7529 15a9 6da9 1629 6e29 ea9 76a9 2729 5f29 3fa9 47a9 c31 7431 14b1 6cb1 3d31 4531 25b1 5db1 2631 5e31 3eb1 46b1 1731 6f31 fb1 77b1 1039 6839 8b9 70b9 2139 5939 39b9 41b9 3a39 4239 22b9 5ab9 b39 7339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 3449 4c49 2cc9 54c9 1d49 6549 5c9 7dc9 649 7e49 1ec9 66c9 2f49 5749 37c9 4fc9 451 7c51 1cd1 64d1 2d51 5551 35d1 4dd1 3651 4e51 2ed1 56d1 1f51 6751 7d1 7fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 69 7869 18e9 60e9 2969 5169 31e9 49e9 3269 4a69 2ae9 52e9 1b69 6369 3e9 7be9 3071 4871 28f1 50f1 1971 6171 1f1 79f1 271 7a71 1af1 62f1 2b71 5371 33f1 4bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 3c82 4482 1502 6d02 d82 7582 e02 7602 1682 6e82 3f02 4702 2782 5f82 380a 400a 208a 588a 90a 710a 118a 698a 120a 6a0a a8a 728a 230a 5b0a 3b8a 438a 812 7012 1092 6892 3912 4112 2192 5992 2212 5a12 3a92 4292 1312 6b12 b92 7392 141a 6c1a c9a 749a 251a 5d1a 3d9a 459a 3e1a 461a 269a 5e9a f1a 771a 179a 6f9a 1022 6822 8a2 70a2 2122 5922 39a2 41a2 3a22 4222 22a2 5aa2 b22 7322 13a2 6ba2 c2a 742a 14aa 6caa 3d2a 452a 25aa 5daa 262a 5e2a 3eaa 46aa 172a 6f2a faa 77aa 3c32 4432 24b2 5cb2 d32 7532 15b2 6db2 1632 6e32 eb2 76b2 2732 5f32 3fb2 47b2 203a 583a 38ba 40ba 113a 693a 9ba 71ba a3a 723a 12ba 6aba 3b3a 433a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 44a 7c4a 1cca 64ca 2d4a 554a 35ca 4dca 364a 4e4a 2eca 56ca 1f4a 674a 7ca 7fca 3452 4c52 2cd2 54d2 1d52 6552 5d2 7dd2 652 7e52 1ed2 66d2 2f52 5752 37d2 4fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 306a 486a 28ea 50ea 196a 616a 1ea 79ea 26a 7a6a 1aea 62ea 2b6a 536a 33ea 4bea 72 7872 18f2 60f2 2972 5172 31f2 49f2 3272 4a72 2af2 52f2 1b72 6372 3f2 7bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 24c3 5cc3 d43 7543 15c3 6dc3 1643 6e43 ec3 76c3 2743 5f43 3fc3 47c3 104b 684b 8cb 70cb 214b 594b 39cb 41cb 3a4b 424b 22cb 5acb b4b 734b 13cb 6bcb 2053 5853 38d3 40d3 1153 6953 9d3 71d3 a53 7253 12d3 6ad3 3b53 4353 23d3 5bd3 c5b 745b 14db 6cdb 3d5b 455b 25db 5ddb 265b 5e5b 3edb 46db 175b 6f5b fdb 77db 863 7063 10e3 68e3 3963 4163 21e3 59e3 2263 5a63 3ae3 42e3 1363 6b63 be3 73e3 246b 5c6b 3ceb 44eb 156b 6d6b deb 75eb e6b 766b 16eb 6eeb 3f6b 476b 27eb 5feb 1473 6c73 cf3 74f3 2573 5d73 3df3 45f3 3e73 4673 26f3 5ef3 f73 7773 17f3 6ff3 387b 407b 20fb 58fb 97b 717b 11fb 69fb 127b 6a7b afb 72fb 237b 5b7b 3bfb 43fb 3c04 4404 2484 5c84 d04 7504 1584 6d84 1604 6e04 e84 7684 2704 5f04 3f84 4784 100c 680c 88c 708c 210c 590c 398c 418c 3a0c 420c 228c 5a8c b0c 730c 138c 6b8c 2014 5814 3894 4094 1114 6914 994 7194 a14 7214 1294 6a94 3b14 4314 2394 5b94 c1c 741c 149c 6c9c 3d1c 451c 259c 5d9c 261c 5e1c 3e9c 469c 171c 6f1c f9c 779c 824 7024 10a4 68a4 3924 4124 21a4 59a4 2224 5a24 3aa4 42a4 1324 6b24 ba4 73a4 242c 5c2c 3cac 44ac 152c 6d2c dac 75ac e2c 762c 16ac 6eac 3f2c 472c 27ac 5fac 1434 6c34 cb4 74b4 2534 5d34 3db4 45b4 3e34 4634 26b4 5eb4 f34 7734 17b4 6fb4 383c 403c 20bc 58bc 93c 713c 11bc 69bc 123c 6a3c abc 72bc 233c 5b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 40d 7c0d 1c8d 648d 2d0d 550d 358d 4d8d 360d 4e0d 2e8d 568d 1f0d 670d 78d 7f8d 3415 4c15 2c95 5495 1d15 6515 595 7d95 615 7e15 1e95 6695 2f15 5715 3795 4f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 302d 482d 28ad 50ad 192d 612d 1ad 79ad 22d 7a2d 1aad 62ad 2b2d 532d 33ad 4bad 35 7835 18b5 60b5 2935 5135 31b5 49b5 3235 4a35 2ab5 52b5 1b35 6335 3b5 7bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 3cc5 44c5 1545 6d45 dc5 75c5 e45 7645 16c5 6ec5 3f45 4745 27c5 5fc5 384d 404d 20cd 58cd 94d 714d 11cd 69cd 124d 6a4d acd 72cd 234d 5b4d 3bcd 43cd 855 7055 10d5 68d5 3955 4155 21d5 59d5 2255 5a55 3ad5 42d5 1355 6b55 bd5 73d5 145d 6c5d cdd 74dd 255d 5d5d 3ddd 45dd 3e5d 465d 26dd 5edd f5d 775d 17dd 6fdd 1065 6865 8e5 70e5 2165 5965 39e5 41e5 3a65 4265 22e5 5ae5 b65 7365 13e5 6be5 c6d 746d 14ed 6ced 3d6d 456d 25ed 5ded 266d 5e6d 3eed 46ed 176d 6f6d fed 77ed 3c75 4475 24f5 5cf5 d75 7575 15f5 6df5 1675 6e75 ef5 76f5 2775 5f75 3ff5 47f5 207d 587d 38fd 40fd 117d 697d 9fd 71fd a7d 727d 12fd 6afd 3b7d 437d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 340e 4c0e 2c8e 548e 1d0e 650e 58e 7d8e 60e 7e0e 1e8e 668e 2f0e 570e 378e 4f8e 416 7c16 1c96 6496 2d16 5516 3596 4d96 3616 4e16 2e96 5696 1f16 6716 796 7f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 2e 782e 18ae 60ae 292e 512e 31ae 49ae 322e 4a2e 2aae 52ae 1b2e 632e 3ae 7bae 3036 4836 28b6 50b6 1936 6136 1b6 79b6 236 7a36 1ab6 62b6 2b36 5336 33b6 4bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 cc6 74c6 2546 5d46 3dc6 45c6 3e46 4646 26c6 5ec6 f46 7746 17c6 6fc6 84e 704e 10ce 68ce 394e 414e 21ce 59ce 224e 5a4e 3ace 42ce 134e 6b4e bce 73ce 3856 4056 20d6 58d6 956 7156 11d6 69d6 1256 6a56 ad6 72d6 2356 5b56 3bd6 43d6 245e 5c5e 3cde 44de 155e 6d5e dde 75de e5e 765e 16de 6ede 3f5e 475e 27de 5fde 2066 5866 38e6 40e6 1166 6966 9e6 71e6 a66 7266 12e6 6ae6 3b66 4366 23e6 5be6 3c6e 446e 24ee 5cee d6e 756e 15ee 6dee 166e 6e6e eee 76ee 276e 5f6e 3fee 47ee c76 7476 14f6 6cf6 3d76 4576 25f6 5df6 2676 5e76 3ef6 46f6 1776 6f76 ff6 77f6 107e 687e 8fe 70fe 217e 597e 39fe 41fe 3a7e 427e 22fe 5afe b7e 737e 13fe 6bfe c07 7407 1487 6c87 3d07 4507 2587 5d87 2607 5e07 3e87 4687 1707 6f07 f87 7787 200f 580f 388f 408f 110f 690f 98f 718f a0f 720f 128f 6a8f 3b0f 430f 238f 5b8f 1017 6817 897 7097 2117 5917 3997 4197 3a17 4217 2297 5a97 b17 7317 1397 6b97 3c1f 441f 249f 5c9f d1f 751f 159f 6d9f 161f 6e1f e9f 769f 271f 5f1f 3f9f 479f 3827 4027 20a7 58a7 927 7127 11a7 69a7 1227 6a27 aa7 72a7 2327 5b27 3ba7 43a7 142f 6c2f caf 74af 252f 5d2f 3daf 45af 3e2f 462f 26af 5eaf f2f 772f 17af 6faf 2437 5c37 3cb7 44b7 1537 6d37 db7 75b7 e37 7637 16b7 6eb7 3f37 4737 27b7 5fb7 83f 703f 10bf 68bf 393f 413f 21bf 59bf 223f 5a3f 3abf 42bf 133f 6b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
53 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 290 7a90 1b10 6310 1c90 6490 510 7d10 3610 4e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 1140 6940 3a40 4240 23c0 5bc0 2440 5c40 3dc0 45c0 16c0 6ec0 f40 7740 20c8 58c8 3948 4148 1248 6a48 bc8 73c8 c48 7448 15c8 6dc8 3ec8 46c8 2748 5f48 10d0 68d0 950 7150 2250 5a50 3bd0 43d0 3c50 4450 25d0 5dd0 ed0 76d0 1750 6f50 38d8 40d8 2158 5958 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 a60 7260 13e0 6be0 1460 6c60 de0 75e0 26e0 5ee0 3f60 4760 10e8 68e8 968 7168 2268 5a68 3be8 43e8 3c68 4468 25e8 5de8 ee8 76e8 1768 6f68 20f0 58f0 3970 4170 1270 6a70 bf0 73f0 c70 7470 15f0 6df0 3ef0 46f0 2770 5f70 8f8 70f8 1178 6978 3a78 4278 23f8 5bf8 2478 5c78 3df8 45f8 16f8 6ef8 f78 7778 1081 6881 901 7101 2201 5a01 3b81 4381 3c01 4401 2581 5d81 e81 7681 1701 6f01 889 7089 1109 6909 3a09 4209 2389 5b89 2409 5c09 3d89 4589 1689 6e89 f09 7709 3891 4091 2111 5911 a11 7211 1391 6b91 1411 6c11 d91 7591 2691 5e91 3f11 4711 2099 5899 3919 4119 1219 6a19 b99 7399 c19 7419 1599 6d99 3e99 4699 2719 5f19 20a1 58a1 3921 4121 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 3ea1 46a1 2721 5f21 38a9 40a9 2129 5929 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 26a9 5ea9 3f29 4729 8b1 70b1 1131 6931 3a31 4231 23b1 5bb1 2431 5c31 3db1 45b1 16b1 6eb1 f31 7731 10b9 68b9 939 7139 2239 5a39 3bb9 43b9 3c39 4439 25b9 5db9 eb9 76b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 29c9 51c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 2e49 5649 37c9 4fc9 51 7851 19d1 61d1 2ad1 52d1 3351 4b51 34d1 4cd1 2d51 5551 1e51 6651 7d1 7fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 69 7869 19e9 61e9 2ae9 52e9 3369 4b69 34e9 4ce9 2d69 5569 1e69 6669 7e9 7fe9 3071 4871 29f1 51f1 1af1 62f1 371 7b71 4f1 7cf1 1d71 6571 2e71 5671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 2082 5882 3902 4102 1202 6a02 b82 7382 c02 7402 1582 6d82 3e82 4682 2702 5f02 388a 408a 210a 590a a0a 720a 138a 6b8a 140a 6c0a d8a 758a 268a 5e8a 3f0a 470a 892 7092 1112 6912 3a12 4212 2392 5b92 2412 5c12 3d92 4592 1692 6e92 f12 7712 109a 689a 91a 711a 221a 5a1a 3b9a 439a 3c1a 441a 259a 5d9a e9a 769a 171a 6f1a 10a2 68a2 922 7122 2222 5a22 3ba2 43a2 3c22 4422 25a2 5da2 ea2 76a2 1722 6f22 8aa 70aa 112a 692a 3a2a 422a 23aa 5baa 242a 5c2a 3daa 45aa 16aa 6eaa f2a 772a 38b2 40b2 2132 5932 a32 7232 13b2 6bb2 1432 6c32 db2 75b2 26b2 5eb2 3f32 4732 20ba 58ba 393a 413a 123a 6a3a bba 73ba c3a 743a 15ba 6dba 3eba 46ba 273a 5f3a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 19ca 61ca 2aca 52ca 334a 4b4a 34ca 4cca 2d4a 554a 1e4a 664a 7ca 7fca 3052 4852 29d2 51d2 1ad2 62d2 352 7b52 4d2 7cd2 1d52 6552 2e52 5652 37d2 4fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 306a 486a 29ea 51ea 1aea 62ea 36a 7b6a 4ea 7cea 1d6a 656a 2e6a 566a 37ea 4fea 72 7872 19f2 61f2 2af2 52f2 3372 4b72 34f2 4cf2 2d72 5572 1e72 6672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 3293 4a93 2b13 5313 2c93 5493 3513 4d13 613 7e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38c3 40c3 2143 5943 a43 7243 13c3 6bc3 1443 6c43 dc3 75c3 26c3 5ec3 3f43 4743 10cb 68cb 94b 714b 224b 5a4b 3bcb 43cb 3c4b 444b 25cb 5dcb ecb 76cb 174b 6f4b 20d3 58d3 3953 4153 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 3ed3 46d3 2753 5f53 8db 70db 115b 695b 3a5b 425b 23db 5bdb 245b 5c5b 3ddb 45db 16db 6edb f5b 775b 8e3 70e3 1163 6963 3a63 4263 23e3 5be3 2463 5c63 3de3 45e3 16e3 6ee3 f63 7763 20eb 58eb 396b 416b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 3eeb 46eb 276b 5f6b 10f3 68f3 973 7173 2273 5a73 3bf3 43f3 3c73 4473 25f3 5df3 ef3 76f3 1773 6f73 38fb 40fb 217b 597b a7b 727b 13fb 6bfb 147b 6c7b dfb 75fb 26fb 5efb 3f7b 477b 3884 4084 2104 5904 a04 7204 1384 6b84 1404 6c04 d84 7584 2684 5e84 3f04 4704 108c 688c 90c 710c 220c 5a0c 3b8c 438c 3c0c 440c 258c 5d8c e8c 768c 170c 6f0c 2094 5894 3914 4114 1214 6a14 b94 7394 c14 7414 1594 6d94 3e94 4694 2714 5f14 89c 709c 111c 691c 3a1c 421c 239c 5b9c 241c 5c1c 3d9c 459c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 3a24 4224 23a4 5ba4 2424 5c24 3da4 45a4 16a4 6ea4 f24 7724 20ac 58ac 392c 412c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 3eac 46ac 272c 5f2c 10b4 68b4 934 7134 2234 5a34 3bb4 43b4 3c34 4434 25b4 5db4 eb4 76b4 1734 6f34 38bc 40bc 213c 593c a3c 723c 13bc 6bbc 143c 6c3c dbc 75bc 26bc 5ebc 3f3c 473c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 1ec 79ec 32ec 4aec 2b6c 536c 2cec 54ec 356c 4d6c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 198d 618d 2a8d 528d 330d 4b0d 348d 4c8d 2d0d 550d 1e0d 660d 78d 7f8d 3015 4815 2995 5195 1a95 6295 315 7b15 495 7c95 1d15 6515 2e15 5615 3795 4f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 302d 482d 29ad 51ad 1aad 62ad 32d 7b2d 4ad 7cad 1d2d 652d 2e2d 562d 37ad 4fad 35 7835 19b5 61b5 2ab5 52b5 3335 4b35 34b5 4cb5 2d35 5535 1e35 6635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20c5 58c5 3945 4145 1245 6a45 bc5 73c5 c45 7445 15c5 6dc5 3ec5 46c5 2745 5f45 38cd 40cd 214d 594d a4d 724d 13cd 6bcd 144d 6c4d dcd 75cd 26cd 5ecd 3f4d 474d 8d5 70d5 1155 6955 3a55 4255 23d5 5bd5 2455 5c55 3dd5 45d5 16d5 6ed5 f55 7755 10dd 68dd 95d 715d 225d 5a5d 3bdd 43dd 3c5d 445d 25dd 5ddd edd 76dd 175d 6f5d 10e5 68e5 965 7165 2265 5a65 3be5 43e5 3c65 4465 25e5 5de5 ee5 76e5 1765 6f65 8ed 70ed 116d 696d 3a6d 426d 23ed 5bed 246d 5c6d 3ded 45ed 16ed 6eed f6d 776d 38f5 40f5 2175 5975 a75 7275 13f5 6bf5 1475 6c75 df5 75f5 26f5 5ef5 3f75 4775 20fd 58fd 397d 417d 127d 6a7d bfd 73fd c7d 747d 15fd 6dfd 3efd 46fd 277d 5f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 298e 518e 1a8e 628e 30e 7b0e 48e 7c8e 1d0e 650e 2e0e 560e 378e 4f8e 16 7816 1996 6196 2a96 5296 3316 4b16 3496 4c96 2d16 5516 1e16 6616 796 7f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 2e 782e 19ae 61ae 2aae 52ae 332e 4b2e 34ae 4cae 2d2e 552e 1e2e 662e 7ae 7fae 3036 4836 29b6 51b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 2e36 5636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 946 7146 2246 5a46 3bc6 43c6 3c46 4446 25c6 5dc6 ec6 76c6 1746 6f46 8ce 70ce 114e 694e 3a4e 424e 23ce 5bce 244e 5c4e 3dce 45ce 16ce 6ece f4e 774e 38d6 40d6 2156 5956 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 26d6 5ed6 3f56 4756 20de 58de 395e 415e 125e 6a5e bde 73de c5e 745e 15de 6dde 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 1266 6a66 be6 73e6 c66 7466 15e6 6de6 3ee6 46e6 2766 5f66 38ee 40ee 216e 596e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 26ee 5eee 3f6e 476e 8f6 70f6 1176 6976 3a76 4276 23f6 5bf6 2476 5c76 3df6 45f6 16f6 6ef6 f76 7776 10fe 68fe 97e 717e 227e 5a7e 3bfe 43fe 3c7e 447e 25fe 5dfe efe 76fe 177e 6f7e 887 7087 1107 6907 3a07 4207 2387 5b87 2407 5c07 3d87 4587 1687 6e87 f07 7707 208f 588f 390f 410f 120f 6a0f b8f 738f c0f 740f 158f 6d8f 3e8f 468f 270f 5f0f 1097 6897 917 7117 2217 5a17 3b97 4397 3c17 4417 2597 5d97 e97 7697 1717 6f17 389f 409f 211f 591f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 26a7 5ea7 3f27 4727 10af 68af 92f 712f 222f 5a2f 3baf 43af 3c2f 442f 25af 5daf eaf 76af 172f 6f2f 20b7 58b7 3937 4137 1237 6a37 bb7 73b7 c37 7437 15b7 6db7 3eb7 46b7 2737 5f37 8bf 70bf 113f 693f 3a3f 423f 23bf 5bbf 243f 5c3f 3dbf 45bf 16bf 6ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 31ef 49ef 2ef 7aef 1b6f 636f 1cef 64ef 56f 7d6f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
54 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2818 5018 3198 4998 298 7a98 1b18 6318 1c98 6498 518 7d18 3618 4e18 2f98 5798 3010 4810 2990 5190 1a90 6290 310 7b10 490 7c90 1d10 6510 2e10 5610 3790 4f90 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 31a0 49a0 2a0 7aa0 1b20 6320 1ca0 64a0 520 7d20 3620 4e20 2fa0 57a0 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c8 70c8 1148 6948 3a48 4248 23c8 5bc8 2448 5c48 3dc8 45c8 16c8 6ec8 f48 7748 20c0 58c0 3940 4140 1240 6a40 bc0 73c0 c40 7440 15c0 6dc0 3ec0 46c0 2740 5f40 10d0 68d0 950 7150 2250 5a50 3bd0 43d0 3c50 4450 25d0 5dd0 ed0 76d0 1750 6f50 38d8 40d8 2158 5958 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 a60 7260 13e0 6be0 1460 6c60 de0 75e0 26e0 5ee0 3f60 4760 10e8 68e8 968 7168 2268 5a68 3be8 43e8 3c68 4468 25e8 5de8 ee8 76e8 1768 6f68 20f8 58f8 3978 4178 1278 6a78 bf8 73f8 c78 7478 15f8 6df8 3ef8 46f8 2778 5f78 8f0 70f0 1170 6970 3a70 4270 23f0 5bf0 2470 5c70 3df0 45f0 16f0 6ef0 f70 7770 1089 6889 909 7109 2209 5a09 3b89 4389 3c09 4409 2589 5d89 e89 7689 1709 6f09 881 7081 1101 6901 3a01 4201 2381 5b81 2401 5c01 3d81 4581 1681 6e81 f01 7701 3891 4091 2111 5911 a11 7211 1391 6b91 1411 6c11 d91 7591 2691 5e91 3f11 4711 2099 5899 3919 4119 1219 6a19 b99 7399 c19 7419 1599 6d99 3e99 4699 2719 5f19 20a1 58a1 3921 4121 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 3ea1 46a1 2721 5f21 38a9 40a9 2129 5929 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 26a9 5ea9 3f29 4729 8b9 70b9 1139 6939 3a39 4239 23b9 5bb9 2439 5c39 3db9 45b9 16b9 6eb9 f39 7739 10b1 68b1 931 7131 2231 5a31 3bb1 43b1 3c31 4431 25b1 5db1 eb1 76b1 1731 6f31 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 29c9 51c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 2e49 5649 37c9 4fc9 59 7859 19d9 61d9 2ad9 52d9 3359 4b59 34d9 4cd9 2d59 5559 1e59 6659 7d9 7fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 3071 4871 29f1 51f1 1af1 62f1 371 7b71 4f1 7cf1 1d71 6571 2e71 5671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 390a 410a 120a 6a0a b8a 738a c0a 740a 158a 6d8a 3e8a 468a 270a 5f0a 3882 4082 2102 5902 a02 7202 1382 6b82 1402 6c02 d82 7582 2682 5e82 3f02 4702 892 7092 1112 6912 3a12 4212 2392 5b92 2412 5c12 3d92 4592 1692 6e92 f12 7712 109a 689a 91a 711a 221a 5a1a 3b9a 439a 3c1a 441a 259a 5d9a e9a 769a 171a 6f1a 10a2 68a2 922 7122 2222 5a22 3ba2 43a2 3c22 4422 25a2 5da2 ea2 76a2 1722 6f22 8aa 70aa 112a 692a 3a2a 422a 23aa 5baa 242a 5c2a 3daa 45aa 16aa 6eaa f2a 772a 38ba 40ba 213a 593a a3a 723a 13ba 6bba 143a 6c3a dba 75ba 26ba 5eba 3f3a 473a 20b2 58b2 3932 4132 1232 6a32 bb2 73b2 c32 7432 15b2 6db2 3eb2 46b2 2732 5f32 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 19ca 61ca 2aca 52ca 334a 4b4a 34ca 4cca 2d4a 554a 1e4a 664a 7ca 7fca 305a 485a 29da 51da 1ada 62da 35a 7b5a 4da 7cda 1d5a 655a 2e5a 565a 37da 4fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 72 7872 19f2 61f2 2af2 52f2 3372 4b72 34f2 4cf2 2d72 5572 1e72 6672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 181b 601b 19b 799b 329b 4a9b 2b1b 531b 2c9b 549b 351b 4d1b 61b 7e1b 1f9b 679b 13 7813 1993 6193 2a93 5293 3313 4b13 3493 4c93 2d13 5513 1e13 6613 793 7f93 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 1a3 79a3 32a3 4aa3 2b23 5323 2ca3 54a3 3523 4d23 623 7e23 1fa3 67a3 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38cb 40cb 214b 594b a4b 724b 13cb 6bcb 144b 6c4b dcb 75cb 26cb 5ecb 3f4b 474b 10c3 68c3 943 7143 2243 5a43 3bc3 43c3 3c43 4443 25c3 5dc3 ec3 76c3 1743 6f43 20d3 58d3 3953 4153 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 3ed3 46d3 2753 5f53 8db 70db 115b 695b 3a5b 425b 23db 5bdb 245b 5c5b 3ddb 45db 16db 6edb f5b 775b 8e3 70e3 1163 6963 3a63 4263 23e3 5be3 2463 5c63 3de3 45e3 16e3 6ee3 f63 7763 20eb 58eb 396b 416b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 3eeb 46eb 276b 5f6b 10fb 68fb 97b 717b 227b 5a7b 3bfb 43fb 3c7b 447b 25fb 5dfb efb 76fb 177b 6f7b 38f3 40f3 2173 5973 a73 7273 13f3 6bf3 1473 6c73 df3 75f3 26f3 5ef3 3f73 4773 388c 408c 210c 590c a0c 720c 138c 6b8c 140c 6c0c d8c 758c 268c 5e8c 3f0c 470c 1084 6884 904 7104 2204 5a04 3b84 4384 3c04 4404 2584 5d84 e84 7684 1704 6f04 2094 5894 3914 4114 1214 6a14 b94 7394 c14 7414 1594 6d94 3e94 4694 2714 5f14 89c 709c 111c 691c 3a1c 421c 239c 5b9c 241c 5c1c 3d9c 459c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 3a24 4224 23a4 5ba4 2424 5c24 3da4 45a4 16a4 6ea4 f24 7724 20ac 58ac 392c 412c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 3eac 46ac 272c 5f2c 10bc 68bc 93c 713c 223c 5a3c 3bbc 43bc 3c3c 443c 25bc 5dbc ebc 76bc 173c 6f3c 38b4 40b4 2134 5934 a34 7234 13b4 6bb4 1434 6c34 db4 75b4 26b4 5eb4 3f34 4734 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 185c 605c 1dc 79dc 32dc 4adc 2b5c 535c 2cdc 54dc 355c 4d5c 65c 7e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 6c 786c 19ec 61ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 1e6c 666c 7ec 7fec 1864 6064 1e4 79e4 32e4 4ae4 2b64 5364 2ce4 54e4 3564 4d64 664 7e64 1fe4 67e4 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 198d 618d 2a8d 528d 330d 4b0d 348d 4c8d 2d0d 550d 1e0d 660d 78d 7f8d 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 3025 4825 29a5 51a5 1aa5 62a5 325 7b25 4a5 7ca5 1d25 6525 2e25 5625 37a5 4fa5 35 7835 19b5 61b5 2ab5 52b5 3335 4b35 34b5 4cb5 2d35 5535 1e35 6635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20cd 58cd 394d 414d 124d 6a4d bcd 73cd c4d 744d 15cd 6dcd 3ecd 46cd 274d 5f4d 38c5 40c5 2145 5945 a45 7245 13c5 6bc5 1445 6c45 dc5 75c5 26c5 5ec5 3f45 4745 8d5 70d5 1155 6955 3a55 4255 23d5 5bd5 2455 5c55 3dd5 45d5 16d5 6ed5 f55 7755 10dd 68dd 95d 715d 225d 5a5d 3bdd 43dd 3c5d 445d 25dd 5ddd edd 76dd 175d 6f5d 10e5 68e5 965 7165 2265 5a65 3be5 43e5 3c65 4465 25e5 5de5 ee5 76e5 1765 6f65 8ed 70ed 116d 696d 3a6d 426d 23ed 5bed 246d 5c6d 3ded 45ed 16ed 6eed f6d 776d 38fd 40fd 217d 597d a7d 727d 13fd 6bfd 147d 6c7d dfd 75fd 26fd 5efd 3f7d 477d 20f5 58f5 3975 4175 1275 6a75 bf5 73f5 c75 7475 15f5 6df5 3ef5 46f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 298e 518e 1a8e 628e 30e 7b0e 48e 7c8e 1d0e 650e 2e0e 560e 378e 4f8e 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 26 7826 19a6 61a6 2aa6 52a6 3326 4b26 34a6 4ca6 2d26 5526 1e26 6626 7a6 7fa6 3036 4836 29b6 51b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 2e36 5636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10ce 68ce 94e 714e 224e 5a4e 3bce 43ce 3c4e 444e 25ce 5dce ece 76ce 174e 6f4e 8c6 70c6 1146 6946 3a46 4246 23c6 5bc6 2446 5c46 3dc6 45c6 16c6 6ec6 f46 7746 38d6 40d6 2156 5956 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 26d6 5ed6 3f56 4756 20de 58de 395e 415e 125e 6a5e bde 73de c5e 745e 15de 6dde 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 1266 6a66 be6 73e6 c66 7466 15e6 6de6 3ee6 46e6 2766 5f66 38ee 40ee 216e 596e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 26ee 5eee 3f6e 476e 8fe 70fe 117e 697e 3a7e 427e 23fe 5bfe 247e 5c7e 3dfe 45fe 16fe 6efe f7e 777e 10f6 68f6 976 7176 2276 5a76 3bf6 43f6 3c76 4476 25f6 5df6 ef6 76f6 1776 6f76 88f 708f 110f 690f 3a0f 420f 238f 5b8f 240f 5c0f 3d8f 458f 168f 6e8f f0f 770f 2087 5887 3907 4107 1207 6a07 b87 7387 c07 7407 1587 6d87 3e87 4687 2707 5f07 1097 6897 917 7117 2217 5a17 3b97 4397 3c17 4417 2597 5d97 e97 7697 1717 6f17 389f 409f 211f 591f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 26a7 5ea7 3f27 4727 10af 68af 92f 712f 222f 5a2f 3baf 43af 3c2f 442f 25af 5daf eaf 76af 172f 6f2f 20bf 58bf 393f 413f 123f 6a3f bbf 73bf c3f 743f 15bf 6dbf 3ebf 46bf 273f 5f3f 8b7 70b7 1137 6937 3a37 4237 23b7 5bb7 2437 5c37 3db7 45b7 16b7 6eb7 f37 7737 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 285f 505f 31df 49df 2df 7adf 1b5f 635f 1cdf 64df 55f 7d5f 365f 4e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 306f 486f 29ef 51ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 2e6f 566f 37ef 4fef 2867 5067 31e7 49e7 2e7 7ae7 1b67 6367 1ce7 64e7 567 7d67 3667 4e67 2fe7 57e7 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
80 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4d10 7510 590 3d90 4610 7e10 e90 3690 1f10 2710 5790 6f90 1818 2018 5098 6898 4118 7918 998 3198 4a18 7218 298 3a98 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4520 7d20 da0 35a0 4e20 7620 6a0 3ea0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4928 7128 1a8 39a8 4228 7a28 aa8 32a8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 5048 6848 18c8 20c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5c58 6458 14d8 2cd8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5360 6b60 1be0 23e0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5f70 6770 17f0 2ff0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 111 3911 4991 7191 a11 3211 4291 7a91 5311 6b11 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 14a9 2ca9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 54c9 6cc9 4549 7d49 dc9 35c9 4e49 7649 6c9 3ec9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 58d9 60d9 4959 7159 1d9 39d9 4259 7a59 ad9 32d9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4d61 7561 5e1 3de1 4661 7e61 ee1 36e1 1f61 2761 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4171 7971 9f1 31f1 4a71 7271 2f1 3af1 1371 2b71 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 108a 288a 10a 390a 498a 718a a0a 320a 428a 7a8a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5732 6f32 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4942 7142 1c2 39c2 4242 7a42 ac2 32c2 1b42 2342 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4552 7d52 dd2 35d2 4e52 7652 6d2 3ed2 1752 2f52 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 50ea 68ea 416a 796a 9ea 31ea 4a6a 726a 2ea 3aea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 5cfa 64fa 4d7a 757a 5fa 3dfa 467a 7e7a efa 36fa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4103 7903 983 3183 4a03 7203 283 3a83 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 4d0b 750b 58b 3d8b 460b 7e0b e8b 368b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4933 7133 1b3 39b3 4233 7a33 ab3 32b3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 453b 7d3b dbb 35bb 4e3b 763b 6bb 3ebb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5743 6f43 1fc3 27c3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5b53 6353 13d3 2bd3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 546b 6c6b 1ceb 24eb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 587b 607b 10fb 28fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 504 3d04 4d84 7584 e04 3604 4684 7e84 5704 6f04 1f84 2784 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5014 6814 1894 2094 914 3114 4194 7994 214 3a14 4a94 7294 5b14 6314 1394 2b94 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 542c 6c2c 1cac 24ac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 583c 603c 10bc 28bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4144 7944 9c4 31c4 4a44 7244 2c4 3ac4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 4d4c 754c 5cc 3dcc 464c 7e4c ecc 36cc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4974 7174 1f4 39f4 4274 7a74 af4 32f4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 457c 7d7c dfc 35fc 4e7c 767c 6fc 3efc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4905 7105 185 3985 4205 7a05 a85 3285 1b05 2305 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4515 7d15 d95 3595 4e15 7615 695 3e95 1715 2f15 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 50ad 68ad 412d 792d 9ad 31ad 4a2d 722d 2ad 3aad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 5cbd 64bd 4d3d 753d 5bd 3dbd 463d 7e3d ebd 36bd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d 10cd 28cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5775 6f75 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 548e 6c8e 450e 7d0e d8e 358e 4e0e 760e 68e 3e8e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 589e 609e 491e 711e 19e 399e 421e 7a1e a9e 329e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4d26 7526 5a6 3da6 4626 7e26 ea6 36a6 1f26 2726 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4136 7936 9b6 31b6 4a36 7236 2b6 3ab6 1336 2b36 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5356 6b56 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e 14ee 2cee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 500f 680f 188f 208f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 5c1f 641f 149f 2c9f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5327 6b27 1ba7 23a7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5f37 6737 17b7 2fb7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4d57 7557 5d7 3dd7 4657 7e57 ed7 36d7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 415f 795f 9df 31df 4a5f 725f 2df 3adf 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4567 7d67 de7 35e7 4e67 7667 6e7 3ee7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 496f 716f 1ef 39ef 426f 7a6f aef 32ef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
81 7 0 3800 5880 6080 4900 7100 1180 2980 5200 6a00 a80 3280 1b00 2300 4380 7b80 1c08 2408 4488 7c88 5508 6d08 d88 3588 4e08 7608 1688 2e88 708 3f08 5f88 6788 c10 3410 5490 6c90 5d10 6510 590 3d90 4610 7e10 1e90 2690 1710 2f10 4f90 7790 1018 2818 4898 7098 4118 7918 1998 2198 5a18 6218 298 3a98 b18 3318 5398 6b98 1420 2c20 4ca0 74a0 4520 7d20 1da0 25a0 5e20 6620 6a0 3ea0 f20 3720 57a0 6fa0 828 3028 50a8 68a8 5928 6128 1a8 39a8 4228 7a28 1aa8 22a8 1328 2b28 4ba8 73a8 1830 2030 40b0 78b0 5130 6930 9b0 31b0 4a30 7230 12b0 2ab0 330 3b30 5bb0 63b0 438 3c38 5cb8 64b8 4d38 7538 15b8 2db8 5638 6e38 eb8 36b8 1f38 2738 47b8 7fb8 4c40 7440 14c0 2cc0 540 3d40 5dc0 65c0 1e40 2640 46c0 7ec0 5740 6f40 fc0 37c0 4048 7848 18c8 20c8 1148 2948 49c8 71c8 a48 3248 52c8 6ac8 5b48 6348 3c8 3bc8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 d58 3558 55d8 6dd8 1658 2e58 4ed8 76d8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 960 3160 51e0 69e0 1260 2a60 4ae0 72e0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4470 7c70 1cf0 24f0 1570 2d70 4df0 75f0 e70 3670 56f0 6ef0 5f70 6770 7f0 3ff0 4878 7078 10f8 28f8 178 3978 59f8 61f8 1a78 2278 42f8 7af8 5378 6b78 bf8 33f8 5401 6c01 c81 3481 1d01 2501 4581 7d81 601 3e01 5e81 6681 4f01 7701 1781 2f81 4809 7009 1089 2889 109 3909 5989 6189 1a09 2209 4289 7a89 5309 6b09 b89 3389 5811 6011 91 3891 911 3111 5191 6991 1211 2a11 4a91 7291 4311 7b11 1b91 2391 4419 7c19 1c99 2499 1519 2d19 4d99 7599 e19 3619 5699 6e99 5f19 6719 799 3f99 4021 7821 18a1 20a1 1121 2921 49a1 71a1 a21 3221 52a1 6aa1 5b21 6321 3a1 3ba1 5c29 6429 4a9 3ca9 d29 3529 55a9 6da9 1629 2e29 4ea9 76a9 4729 7f29 1fa9 27a9 4c31 7431 14b1 2cb1 531 3d31 5db1 65b1 1e31 2631 46b1 7eb1 5731 6f31 fb1 37b1 5039 6839 8b9 30b9 1939 2139 41b9 79b9 239 3a39 5ab9 62b9 4b39 7339 13b9 2bb9 1841 2041 40c1 78c1 5141 6941 9c1 31c1 4a41 7241 12c1 2ac1 341 3b41 5bc1 63c1 1449 2c49 4cc9 74c9 4549 7d49 1dc9 25c9 5e49 6649 6c9 3ec9 f49 3749 57c9 6fc9 451 3c51 5cd1 64d1 4d51 7551 15d1 2dd1 5651 6e51 ed1 36d1 1f51 2751 47d1 7fd1 859 3059 50d9 68d9 5959 6159 1d9 39d9 4259 7a59 1ad9 22d9 1359 2b59 4bd9 73d9 c61 3461 54e1 6ce1 5d61 6561 5e1 3de1 4661 7e61 1ee1 26e1 1761 2f61 4fe1 77e1 69 3869 58e9 60e9 4969 7169 11e9 29e9 5269 6a69 ae9 32e9 1b69 2369 43e9 7be9 1071 2871 48f1 70f1 4171 7971 19f1 21f1 5a71 6271 2f1 3af1 b71 3371 53f1 6bf1 1c79 2479 44f9 7cf9 5579 6d79 df9 35f9 4e79 7679 16f9 2ef9 779 3f79 5ff9 67f9 4402 7c02 1c82 2482 1502 2d02 4d82 7582 e02 3602 5682 6e82 5f02 6702 782 3f82 580a 600a 8a 388a 90a 310a 518a 698a 120a 2a0a 4a8a 728a 430a 7b0a 1b8a 238a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 541a 6c1a c9a 349a 1d1a 251a 459a 7d9a 61a 3e1a 5e9a 669a 4f1a 771a 179a 2f9a 5022 6822 8a2 30a2 1922 2122 41a2 79a2 222 3a22 5aa2 62a2 4b22 7322 13a2 2ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5c32 6432 4b2 3cb2 d32 3532 55b2 6db2 1632 2e32 4eb2 76b2 4732 7f32 1fb2 27b2 403a 783a 18ba 20ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 5b3a 633a 3ba 3bba 842 3042 50c2 68c2 5942 6142 1c2 39c2 4242 7a42 1ac2 22c2 1342 2b42 4bc2 73c2 44a 3c4a 5cca 64ca 4d4a 754a 15ca 2dca 564a 6e4a eca 36ca 1f4a 274a 47ca 7fca 1452 2c52 4cd2 74d2 4552 7d52 1dd2 25d2 5e52 6652 6d2 3ed2 f52 3752 57d2 6fd2 185a 205a 40da 78da 515a 695a 9da 31da 4a5a 725a 12da 2ada 35a 3b5a 5bda 63da 1c62 2462 44e2 7ce2 5562 6d62 de2 35e2 4e62 7662 16e2 2ee2 762 3f62 5fe2 67e2 106a 286a 48ea 70ea 416a 796a 19ea 21ea 5a6a 626a 2ea 3aea b6a 336a 53ea 6bea 72 3872 58f2 60f2 4972 7172 11f2 29f2 5272 6a72 af2 32f2 1b72 2372 43f2 7bf2 c7a 347a 54fa 6cfa 5d7a 657a 5fa 3dfa 467a 7e7a 1efa 26fa 177a 2f7a 4ffa 77fa 1003 2803 4883 7083 4103 7903 1983 2183 5a03 6203 283 3a83 b03 3303 5383 6b83 c0b 340b 548b 6c8b 5d0b 650b 58b 3d8b 460b 7e0b 1e8b 268b 170b 2f0b 4f8b 778b 1c13 2413 4493 7c93 5513 6d13 d93 3593 4e13 7613 1693 2e93 713 3f13 5f93 6793 1b 381b 589b 609b 491b 711b 119b 299b 521b 6a1b a9b 329b 1b1b 231b 439b 7b9b 423 3c23 5ca3 64a3 4d23 7523 15a3 2da3 5623 6e23 ea3 36a3 1f23 2723 47a3 7fa3 182b 202b 40ab 78ab 512b 692b 9ab 31ab 4a2b 722b 12ab 2aab 32b 3b2b 5bab 63ab 833 3033 50b3 68b3 5933 6133 1b3 39b3 4233 7a33 1ab3 22b3 1333 2b33 4bb3 73b3 143b 2c3b 4cbb 74bb 453b 7d3b 1dbb 25bb 5e3b 663b 6bb 3ebb f3b 373b 57bb 6fbb 5c43 6443 4c3 3cc3 d43 3543 55c3 6dc3 1643 2e43 4ec3 76c3 4743 7f43 1fc3 27c3 504b 684b 8cb 30cb 194b 214b 41cb 79cb 24b 3a4b 5acb 62cb 4b4b 734b 13cb 2bcb 4053 7853 18d3 20d3 1153 2953 49d3 71d3 a53 3253 52d3 6ad3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb 156b 2d6b 4deb 75eb e6b 366b 56eb 6eeb 5f6b 676b 7eb 3feb 5473 6c73 cf3 34f3 1d73 2573 45f3 7df3 673 3e73 5ef3 66f3 4f73 7773 17f3 2ff3 587b 607b fb 38fb 97b 317b 51fb 69fb 127b 2a7b 4afb 72fb 437b 7b7b 1bfb 23fb 5c04 6404 484 3c84 d04 3504 5584 6d84 1604 2e04 4e84 7684 4704 7f04 1f84 2784 500c 680c 88c 308c 190c 210c 418c 798c 20c 3a0c 5a8c 628c 4b0c 730c 138c 2b8c 4014 7814 1894 2094 1114 2914 4994 7194 a14 3214 5294 6a94 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac 152c 2d2c 4dac 75ac e2c 362c 56ac 6eac 5f2c 672c 7ac 3fac 5434 6c34 cb4 34b4 1d34 2534 45b4 7db4 634 3e34 5eb4 66b4 4f34 7734 17b4 2fb4 583c 603c bc 38bc 93c 313c 51bc 69bc 123c 2a3c 4abc 72bc 433c 7b3c 1bbc 23bc 1044 2844 48c4 70c4 4144 7944 19c4 21c4 5a44 6244 2c4 3ac4 b44 3344 53c4 6bc4 c4c 344c 54cc 6ccc 5d4c 654c 5cc 3dcc 464c 7e4c 1ecc 26cc 174c 2f4c 4fcc 77cc 1c54 2454 44d4 7cd4 5554 6d54 dd4 35d4 4e54 7654 16d4 2ed4 754 3f54 5fd4 67d4 5c 385c 58dc 60dc 495c 715c 11dc 29dc 525c 6a5c adc 32dc 1b5c 235c 43dc 7bdc 464 3c64 5ce4 64e4 4d64 7564 15e4 2de4 5664 6e64 ee4 36e4 1f64 2764 47e4 7fe4 186c 206c 40ec 78ec 516c 696c 9ec 31ec 4a6c 726c 12ec 2aec 36c 3b6c 5bec 63ec 874 3074 50f4 68f4 5974 6174 1f4 39f4 4274 7a74 1af4 22f4 1374 2b74 4bf4 73f4 147c 2c7c 4cfc 74fc 457c 7d7c 1dfc 25fc 5e7c 667c 6fc 3efc f7c 377c 57fc 6ffc 805 3005 5085 6885 5905 6105 185 3985 4205 7a05 1a85 2285 1305 2b05 4b85 7385 40d 3c0d 5c8d 648d 4d0d 750d 158d 2d8d 560d 6e0d e8d 368d 1f0d 270d 478d 7f8d 1415 2c15 4c95 7495 4515 7d15 1d95 2595 5e15 6615 695 3e95 f15 3715 5795 6f95 181d 201d 409d 789d 511d 691d 99d 319d 4a1d 721d 129d 2a9d 31d 3b1d 5b9d 639d 1c25 2425 44a5 7ca5 5525 6d25 da5 35a5 4e25 7625 16a5 2ea5 725 3f25 5fa5 67a5 102d 282d 48ad 70ad 412d 792d 19ad 21ad 5a2d 622d 2ad 3aad b2d 332d 53ad 6bad 35 3835 58b5 60b5 4935 7135 11b5 29b5 5235 6a35 ab5 32b5 1b35 2335 43b5 7bb5 c3d 343d 54bd 6cbd 5d3d 653d 5bd 3dbd 463d 7e3d 1ebd 26bd 173d 2f3d 4fbd 77bd 4445 7c45 1cc5 24c5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 5f45 6745 7c5 3fc5 584d 604d cd 38cd 94d 314d 51cd 69cd 124d 2a4d 4acd 72cd 434d 7b4d 1bcd 23cd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 545d 6c5d cdd 34dd 1d5d 255d 45dd 7ddd 65d 3e5d 5edd 66dd 4f5d 775d 17dd 2fdd 5065 6865 8e5 30e5 1965 2165 41e5 79e5 265 3a65 5ae5 62e5 4b65 7365 13e5 2be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5c75 6475 4f5 3cf5 d75 3575 55f5 6df5 1675 2e75 4ef5 76f5 4775 7f75 1ff5 27f5 407d 787d 18fd 20fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 5b7d 637d 3fd 3bfd 1806 2006 4086 7886 5106 6906 986 3186 4a06 7206 1286 2a86 306 3b06 5b86 6386 140e 2c0e 4c8e 748e 450e 7d0e 1d8e 258e 5e0e 660e 68e 3e8e f0e 370e 578e 6f8e 416 3c16 5c96 6496 4d16 7516 1596 2d96 5616 6e16 e96 3696 1f16 2716 4796 7f96 81e 301e 509e 689e 591e 611e 19e 399e 421e 7a1e 1a9e 229e 131e 2b1e 4b9e 739e c26 3426 54a6 6ca6 5d26 6526 5a6 3da6 4626 7e26 1ea6 26a6 1726 2f26 4fa6 77a6 2e 382e 58ae 60ae 492e 712e 11ae 29ae 522e 6a2e aae 32ae 1b2e 232e 43ae 7bae 1036 2836 48b6 70b6 4136 7936 19b6 21b6 5a36 6236 2b6 3ab6 b36 3336 53b6 6bb6 1c3e 243e 44be 7cbe 553e 6d3e dbe 35be 4e3e 763e 16be 2ebe 73e 3f3e 5fbe 67be 5446 6c46 cc6 34c6 1d46 2546 45c6 7dc6 646 3e46 5ec6 66c6 4f46 7746 17c6 2fc6 484e 704e 10ce 28ce 14e 394e 59ce 61ce 1a4e 224e 42ce 7ace 534e 6b4e bce 33ce 5856 6056 d6 38d6 956 3156 51d6 69d6 1256 2a56 4ad6 72d6 4356 7b56 1bd6 23d6 445e 7c5e 1cde 24de 155e 2d5e 4dde 75de e5e 365e 56de 6ede 5f5e 675e 7de 3fde 4066 7866 18e6 20e6 1166 2966 49e6 71e6 a66 3266 52e6 6ae6 5b66 6366 3e6 3be6 5c6e 646e 4ee 3cee d6e 356e 55ee 6dee 166e 2e6e 4eee 76ee 476e 7f6e 1fee 27ee 4c76 7476 14f6 2cf6 576 3d76 5df6 65f6 1e76 2676 46f6 7ef6 5776 6f76 ff6 37f6 507e 687e 8fe 30fe 197e 217e 41fe 79fe 27e 3a7e 5afe 62fe 4b7e 737e 13fe 2bfe 4c07 7407 1487 2c87 507 3d07 5d87 6587 1e07 2607 4687 7e87 5707 6f07 f87 3787 400f 780f 188f 208f 110f 290f 498f 718f a0f 320f 528f 6a8f 5b0f 630f 38f 3b8f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f d1f 351f 559f 6d9f 161f 2e1f 4e9f 769f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 927 3127 51a7 69a7 1227 2a27 4aa7 72a7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4437 7c37 1cb7 24b7 1537 2d37 4db7 75b7 e37 3637 56b7 6eb7 5f37 6737 7b7 3fb7 483f 703f 10bf 28bf 13f 393f 59bf 61bf 1a3f 223f 42bf 7abf 533f 6b3f bbf 33bf 47 3847 58c7 60c7 4947 7147 11c7 29c7 5247 6a47 ac7 32c7 1b47 2347 43c7 7bc7 1c4f 244f 44cf 7ccf 554f 6d4f dcf 35cf 4e4f 764f 16cf 2ecf 74f 3f4f 5fcf 67cf c57 3457 54d7 6cd7 5d57 6557 5d7 3dd7 4657 7e57 1ed7 26d7 1757 2f57 4fd7 77d7 105f 285f 48df 70df 415f 795f 19df 21df 5a5f 625f 2df 3adf b5f 335f 53df 6bdf 1467 2c67 4ce7 74e7 4567 7d67 1de7 25e7 5e67 6667 6e7 3ee7 f67 3767 57e7 6fe7 86f 306f 50ef 68ef 596f 616f 1ef 39ef 426f 7a6f 1aef 22ef 136f 2b6f 4bef 73ef 1877 2077 40f7 78f7 5177 6977 9f7 31f7 4a77 7277 12f7 2af7 377 3b77 5bf7 63f7 47f 3c7f 5cff 64ff 4d7f 757f 15ff 2dff 567f 6e7f eff 36ff 1f7f 277f 47ff 7fff
85 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 5848 6048 10c8 28c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5348 6b48 1bc8 23c8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 5c19 6419 1499 2c99 d19 3519 4599 7d99 619 3e19 4e99 7699 5719 6f19 1f99 2799 5821 6021 10a1 28a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5321 6b21 1ba1 23a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5c02 6402 1482 2c82 d02 3502 4582 7d82 602 3e02 4e82 7682 5702 6f02 1f82 2782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 583a 603a 10ba 28ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 533a 6b3a 1bba 23ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 5c6b 646b 14eb 2ceb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 576b 6f6b 1feb 27eb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5814 6014 1094 2894 914 3114 4194 7994 214 3a14 4a94 7294 5314 6b14 1b94 2394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5c45 6445 14c5 2cc5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5745 6f45 1fc5 27c5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 587d 607d 10fd 28fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 537d 6b7d 1bfd 23fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 5c5e 645e 14de 2cde d5e 355e 45de 7dde 65e 3e5e 4ede 76de 575e 6f5e 1fde 27de 5866 6066 10e6 28e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5366 6b66 1be6 23e6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5c37 6437 14b7 2cb7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5737 6f37 1fb7 27b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
86 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 290 7a90 1b10 6310 1c90 6490 510 7d10 3610 4e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 1140 6940 2240 5a40 3bc0 43c0 3c40 4440 25c0 5dc0 16c0 6ec0 f40 7740 38c8 40c8 2148 5948 1248 6a48 bc8 73c8 c48 7448 15c8 6dc8 26c8 5ec8 3f48 4748 10d0 68d0 950 7150 3a50 4250 23d0 5bd0 2450 5c50 3dd0 45d0 ed0 76d0 1750 6f50 20d8 58d8 3958 4158 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 3ed8 46d8 2758 5f58 20e0 58e0 3960 4160 a60 7260 13e0 6be0 1460 6c60 de0 75e0 3ee0 46e0 2760 5f60 10e8 68e8 968 7168 3a68 4268 23e8 5be8 2468 5c68 3de8 45e8 ee8 76e8 1768 6f68 38f0 40f0 2170 5970 1270 6a70 bf0 73f0 c70 7470 15f0 6df0 26f0 5ef0 3f70 4770 8f8 70f8 1178 6978 2278 5a78 3bf8 43f8 3c78 4478 25f8 5df8 16f8 6ef8 f78 7778 1081 6881 901 7101 3a01 4201 2381 5b81 2401 5c01 3d81 4581 e81 7681 1701 6f01 889 7089 1109 6909 2209 5a09 3b89 4389 3c09 4409 2589 5d89 1689 6e89 f09 7709 2091 5891 3911 4111 a11 7211 1391 6b91 1411 6c11 d91 7591 3e91 4691 2711 5f11 3899 4099 2119 5919 1219 6a19 b99 7399 c19 7419 1599 6d99 2699 5e99 3f19 4719 38a1 40a1 2121 5921 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 26a1 5ea1 3f21 4721 20a9 58a9 3929 4129 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 3ea9 46a9 2729 5f29 8b1 70b1 1131 6931 2231 5a31 3bb1 43b1 3c31 4431 25b1 5db1 16b1 6eb1 f31 7731 10b9 68b9 939 7139 3a39 4239 23b9 5bb9 2439 5c39 3db9 45b9 eb9 76b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 29c9 51c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 2e49 5649 37c9 4fc9 51 7851 19d1 61d1 2ad1 52d1 3351 4b51 34d1 4cd1 2d51 5551 1e51 6651 7d1 7fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 69 7869 19e9 61e9 2ae9 52e9 3369 4b69 34e9 4ce9 2d69 5569 1e69 6669 7e9 7fe9 3071 4871 29f1 51f1 1af1 62f1 371 7b71 4f1 7cf1 1d71 6571 2e71 5671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 3882 4082 2102 5902 1202 6a02 b82 7382 c02 7402 1582 6d82 2682 5e82 3f02 4702 208a 588a 390a 410a a0a 720a 138a 6b8a 140a 6c0a d8a 758a 3e8a 468a 270a 5f0a 892 7092 1112 6912 2212 5a12 3b92 4392 3c12 4412 2592 5d92 1692 6e92 f12 7712 109a 689a 91a 711a 3a1a 421a 239a 5b9a 241a 5c1a 3d9a 459a e9a 769a 171a 6f1a 10a2 68a2 922 7122 3a22 4222 23a2 5ba2 2422 5c22 3da2 45a2 ea2 76a2 1722 6f22 8aa 70aa 112a 692a 222a 5a2a 3baa 43aa 3c2a 442a 25aa 5daa 16aa 6eaa f2a 772a 20b2 58b2 3932 4132 a32 7232 13b2 6bb2 1432 6c32 db2 75b2 3eb2 46b2 2732 5f32 38ba 40ba 213a 593a 123a 6a3a bba 73ba c3a 743a 15ba 6dba 26ba 5eba 3f3a 473a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 19ca 61ca 2aca 52ca 334a 4b4a 34ca 4cca 2d4a 554a 1e4a 664a 7ca 7fca 3052 4852 29d2 51d2 1ad2 62d2 352 7b52 4d2 7cd2 1d52 6552 2e52 5652 37d2 4fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 306a 486a 29ea 51ea 1aea 62ea 36a 7b6a 4ea 7cea 1d6a 656a 2e6a 566a 37ea 4fea 72 7872 19f2 61f2 2af2 52f2 3372 4b72 34f2 4cf2 2d72 5572 1e72 6672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 3293 4a93 2b13 5313 2c93 5493 3513 4d13 613 7e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 20c3 58c3 3943 4143 a43 7243 13c3 6bc3 1443 6c43 dc3 75c3 3ec3 46c3 2743 5f43 10cb 68cb 94b 714b 3a4b 424b 23cb 5bcb 244b 5c4b 3dcb 45cb ecb 76cb 174b 6f4b 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 38eb 40eb 216b 596b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 26eb 5eeb 3f6b 476b 10f3 68f3 973 7173 3a73 4273 23f3 5bf3 2473 5c73 3df3 45f3 ef3 76f3 1773 6f73 20fb 58fb 397b 417b a7b 727b 13fb 6bfb 147b 6c7b dfb 75fb 3efb 46fb 277b 5f7b 2084 5884 3904 4104 a04 7204 1384 6b84 1404 6c04 d84 7584 3e84 4684 2704 5f04 108c 688c 90c 710c 3a0c 420c 238c 5b8c 240c 5c0c 3d8c 458c e8c 768c 170c 6f0c 3894 4094 2114 5914 1214 6a14 b94 7394 c14 7414 1594 6d94 2694 5e94 3f14 4714 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 10b4 68b4 934 7134 3a34 4234 23b4 5bb4 2434 5c34 3db4 45b4 eb4 76b4 1734 6f34 20bc 58bc 393c 413c a3c 723c 13bc 6bbc 143c 6c3c dbc 75bc 3ebc 46bc 273c 5f3c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 1ec 79ec 32ec 4aec 2b6c 536c 2cec 54ec 356c 4d6c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 198d 618d 2a8d 528d 330d 4b0d 348d 4c8d 2d0d 550d 1e0d 660d 78d 7f8d 3015 4815 2995 5195 1a95 6295 315 7b15 495 7c95 1d15 6515 2e15 5615 3795 4f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 302d 482d 29ad 51ad 1aad 62ad 32d 7b2d 4ad 7cad 1d2d 652d 2e2d 562d 37ad 4fad 35 7835 19b5 61b5 2ab5 52b5 3335 4b35 34b5 4cb5 2d35 5535 1e35 6635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 38c5 40c5 2145 5945 1245 6a45 bc5 73c5 c45 7445 15c5 6dc5 26c5 5ec5 3f45 4745 20cd 58cd 394d 414d a4d 724d 13cd 6bcd 144d 6c4d dcd 75cd 3ecd 46cd 274d 5f4d 8d5 70d5 1155 6955 2255 5a55 3bd5 43d5 3c55 4455 25d5 5dd5 16d5 6ed5 f55 7755 10dd 68dd 95d 715d 3a5d 425d 23dd 5bdd 245d 5c5d 3ddd 45dd edd 76dd 175d 6f5d 10e5 68e5 965 7165 3a65 4265 23e5 5be5 2465 5c65 3de5 45e5 ee5 76e5 1765 6f65 8ed 70ed 116d 696d 226d 5a6d 3bed 43ed 3c6d 446d 25ed 5ded 16ed 6eed f6d 776d 20f5 58f5 3975 4175 a75 7275 13f5 6bf5 1475 6c75 df5 75f5 3ef5 46f5 2775 5f75 38fd 40fd 217d 597d 127d 6a7d bfd 73fd c7d 747d 15fd 6dfd 26fd 5efd 3f7d 477d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 298e 518e 1a8e 628e 30e 7b0e 48e 7c8e 1d0e 650e 2e0e 560e 378e 4f8e 16 7816 1996 6196 2a96 5296 3316 4b16 3496 4c96 2d16 5516 1e16 6616 796 7f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 2e 782e 19ae 61ae 2aae 52ae 332e 4b2e 34ae 4cae 2d2e 552e 1e2e 662e 7ae 7fae 3036 4836 29b6 51b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 2e36 5636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 946 7146 3a46 4246 23c6 5bc6 2446 5c46 3dc6 45c6 ec6 76c6 1746 6f46 8ce 70ce 114e 694e 224e 5a4e 3bce 43ce 3c4e 444e 25ce 5dce 16ce 6ece f4e 774e 20d6 58d6 3956 4156 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 3ed6 46d6 2756 5f56 38de 40de 215e 595e 125e 6a5e bde 73de c5e 745e 15de 6dde 26de 5ede 3f5e 475e 38e6 40e6 2166 5966 1266 6a66 be6 73e6 c66 7466 15e6 6de6 26e6 5ee6 3f66 4766 20ee 58ee 396e 416e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 3eee 46ee 276e 5f6e 8f6 70f6 1176 6976 2276 5a76 3bf6 43f6 3c76 4476 25f6 5df6 16f6 6ef6 f76 7776 10fe 68fe 97e 717e 3a7e 427e 23fe 5bfe 247e 5c7e 3dfe 45fe efe 76fe 177e 6f7e 887 7087 1107 6907 2207 5a07 3b87 4387 3c07 4407 2587 5d87 1687 6e87 f07 7707 388f 408f 210f 590f 120f 6a0f b8f 738f c0f 740f 158f 6d8f 268f 5e8f 3f0f 470f 1097 6897 917 7117 3a17 4217 2397 5b97 2417 5c17 3d97 4597 e97 7697 1717 6f17 209f 589f 391f 411f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 3e9f 469f 271f 5f1f 20a7 58a7 3927 4127 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 3ea7 46a7 2727 5f27 10af 68af 92f 712f 3a2f 422f 23af 5baf 242f 5c2f 3daf 45af eaf 76af 172f 6f2f 38b7 40b7 2137 5937 1237 6a37 bb7 73b7 c37 7437 15b7 6db7 26b7 5eb7 3f37 4737 8bf 70bf 113f 693f 223f 5a3f 3bbf 43bf 3c3f 443f 25bf 5dbf 16bf 6ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 31ef 49ef 2ef 7aef 1b6f 636f 1cef 64ef 56f 7d6f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
87 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2818 5018 3198 4998 298 7a98 1b18 6318 1c98 6498 518 7d18 3618 4e18 2f98 5798 3010 4810 2990 5190 1a90 6290 310 7b10 490 7c90 1d10 6510 2e10 5610 3790 4f90 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 31a0 49a0 2a0 7aa0 1b20 6320 1ca0 64a0 520 7d20 3620 4e20 2fa0 57a0 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c8 70c8 1148 6948 2248 5a48 3bc8 43c8 3c48 4448 25c8 5dc8 16c8 6ec8 f48 7748 38c0 40c0 2140 5940 1240 6a40 bc0 73c0 c40 7440 15c0 6dc0 26c0 5ec0 3f40 4740 10d0 68d0 950 7150 3a50 4250 23d0 5bd0 2450 5c50 3dd0 45d0 ed0 76d0 1750 6f50 20d8 58d8 3958 4158 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 3ed8 46d8 2758 5f58 20e0 58e0 3960 4160 a60 7260 13e0 6be0 1460 6c60 de0 75e0 3ee0 46e0 2760 5f60 10e8 68e8 968 7168 3a68 4268 23e8 5be8 2468 5c68 3de8 45e8 ee8 76e8 1768 6f68 38f8 40f8 2178 5978 1278 6a78 bf8 73f8 c78 7478 15f8 6df8 26f8 5ef8 3f78 4778 8f0 70f0 1170 6970 2270 5a70 3bf0 43f0 3c70 4470 25f0 5df0 16f0 6ef0 f70 7770 1089 6889 909 7109 3a09 4209 2389 5b89 2409 5c09 3d89 4589 e89 7689 1709 6f09 881 7081 1101 6901 2201 5a01 3b81 4381 3c01 4401 2581 5d81 1681 6e81 f01 7701 2091 5891 3911 4111 a11 7211 1391 6b91 1411 6c11 d91 7591 3e91 4691 2711 5f11 3899 4099 2119 5919 1219 6a19 b99 7399 c19 7419 1599 6d99 2699 5e99 3f19 4719 38a1 40a1 2121 5921 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 26a1 5ea1 3f21 4721 20a9 58a9 3929 4129 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 3ea9 46a9 2729 5f29 8b9 70b9 1139 6939 2239 5a39 3bb9 43b9 3c39 4439 25b9 5db9 16b9 6eb9 f39 7739 10b1 68b1 931 7131 3a31 4231 23b1 5bb1 2431 5c31 3db1 45b1 eb1 76b1 1731 6f31 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 29c9 51c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 2e49 5649 37c9 4fc9 59 7859 19d9 61d9 2ad9 52d9 3359 4b59 34d9 4cd9 2d59 5559 1e59 6659 7d9 7fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 3071 4871 29f1 51f1 1af1 62f1 371 7b71 4f1 7cf1 1d71 6571 2e71 5671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 388a 408a 210a 590a 120a 6a0a b8a 738a c0a 740a 158a 6d8a 268a 5e8a 3f0a 470a 2082 5882 3902 4102 a02 7202 1382 6b82 1402 6c02 d82 7582 3e82 4682 2702 5f02 892 7092 1112 6912 2212 5a12 3b92 4392 3c12 4412 2592 5d92 1692 6e92 f12 7712 109a 689a 91a 711a 3a1a 421a 239a 5b9a 241a 5c1a 3d9a 459a e9a 769a 171a 6f1a 10a2 68a2 922 7122 3a22 4222 23a2 5ba2 2422 5c22 3da2 45a2 ea2 76a2 1722 6f22 8aa 70aa 112a 692a 222a 5a2a 3baa 43aa 3c2a 442a 25aa 5daa 16aa 6eaa f2a 772a 20ba 58ba 393a 413a a3a 723a 13ba 6bba 143a 6c3a dba 75ba 3eba 46ba 273a 5f3a 38b2 40b2 2132 5932 1232 6a32 bb2 73b2 c32 7432 15b2 6db2 26b2 5eb2 3f32 4732 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 19ca 61ca 2aca 52ca 334a 4b4a 34ca 4cca 2d4a 554a 1e4a 664a 7ca 7fca 305a 485a 29da 51da 1ada 62da 35a 7b5a 4da 7cda 1d5a 655a 2e5a 565a 37da 4fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 72 7872 19f2 61f2 2af2 52f2 3372 4b72 34f2 4cf2 2d72 5572 1e72 6672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 181b 601b 19b 799b 329b 4a9b 2b1b 531b 2c9b 549b 351b 4d1b 61b 7e1b 1f9b 679b 13 7813 1993 6193 2a93 5293 3313 4b13 3493 4c93 2d13 5513 1e13 6613 793 7f93 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 1a3 79a3 32a3 4aa3 2b23 5323 2ca3 54a3 3523 4d23 623 7e23 1fa3 67a3 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 20cb 58cb 394b 414b a4b 724b 13cb 6bcb 144b 6c4b dcb 75cb 3ecb 46cb 274b 5f4b 10c3 68c3 943 7143 3a43 4243 23c3 5bc3 2443 5c43 3dc3 45c3 ec3 76c3 1743 6f43 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 38eb 40eb 216b 596b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 26eb 5eeb 3f6b 476b 10fb 68fb 97b 717b 3a7b 427b 23fb 5bfb 247b 5c7b 3dfb 45fb efb 76fb 177b 6f7b 20f3 58f3 3973 4173 a73 7273 13f3 6bf3 1473 6c73 df3 75f3 3ef3 46f3 2773 5f73 208c 588c 390c 410c a0c 720c 138c 6b8c 140c 6c0c d8c 758c 3e8c 468c 270c 5f0c 1084 6884 904 7104 3a04 4204 2384 5b84 2404 5c04 3d84 4584 e84 7684 1704 6f04 3894 4094 2114 5914 1214 6a14 b94 7394 c14 7414 1594 6d94 2694 5e94 3f14 4714 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 10bc 68bc 93c 713c 3a3c 423c 23bc 5bbc 243c 5c3c 3dbc 45bc ebc 76bc 173c 6f3c 20b4 58b4 3934 4134 a34 7234 13b4 6bb4 1434 6c34 db4 75b4 3eb4 46b4 2734 5f34 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 185c 605c 1dc 79dc 32dc 4adc 2b5c 535c 2cdc 54dc 355c 4d5c 65c 7e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 6c 786c 19ec 61ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 1e6c 666c 7ec 7fec 1864 6064 1e4 79e4 32e4 4ae4 2b64 5364 2ce4 54e4 3564 4d64 664 7e64 1fe4 67e4 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 198d 618d 2a8d 528d 330d 4b0d 348d 4c8d 2d0d 550d 1e0d 660d 78d 7f8d 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 3025 4825 29a5 51a5 1aa5 62a5 325 7b25 4a5 7ca5 1d25 6525 2e25 5625 37a5 4fa5 35 7835 19b5 61b5 2ab5 52b5 3335 4b35 34b5 4cb5 2d35 5535 1e35 6635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 38cd 40cd 214d 594d 124d 6a4d bcd 73cd c4d 744d 15cd 6dcd 26cd 5ecd 3f4d 474d 20c5 58c5 3945 4145 a45 7245 13c5 6bc5 1445 6c45 dc5 75c5 3ec5 46c5 2745 5f45 8d5 70d5 1155 6955 2255 5a55 3bd5 43d5 3c55 4455 25d5 5dd5 16d5 6ed5 f55 7755 10dd 68dd 95d 715d 3a5d 425d 23dd 5bdd 245d 5c5d 3ddd 45dd edd 76dd 175d 6f5d 10e5 68e5 965 7165 3a65 4265 23e5 5be5 2465 5c65 3de5 45e5 ee5 76e5 1765 6f65 8ed 70ed 116d 696d 226d 5a6d 3bed 43ed 3c6d 446d 25ed 5ded 16ed 6eed f6d 776d 20fd 58fd 397d 417d a7d 727d 13fd 6bfd 147d 6c7d dfd 75fd 3efd 46fd 277d 5f7d 38f5 40f5 2175 5975 1275 6a75 bf5 73f5 c75 7475 15f5 6df5 26f5 5ef5 3f75 4775 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 298e 518e 1a8e 628e 30e 7b0e 48e 7c8e 1d0e 650e 2e0e 560e 378e 4f8e 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 26 7826 19a6 61a6 2aa6 52a6 3326 4b26 34a6 4ca6 2d26 5526 1e26 6626 7a6 7fa6 3036 4836 29b6 51b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 2e36 5636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10ce 68ce 94e 714e 3a4e 424e 23ce 5bce 244e 5c4e 3dce 45ce ece 76ce 174e 6f4e 8c6 70c6 1146 6946 2246 5a46 3bc6 43c6 3c46 4446 25c6 5dc6 16c6 6ec6 f46 7746 20d6 58d6 3956 4156 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 3ed6 46d6 2756 5f56 38de 40de 215e 595e 125e 6a5e bde 73de c5e 745e 15de 6dde 26de 5ede 3f5e 475e 38e6 40e6 2166 5966 1266 6a66 be6 73e6 c66 7466 15e6 6de6 26e6 5ee6 3f66 4766 20ee 58ee 396e 416e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 3eee 46ee 276e 5f6e 8fe 70fe 117e 697e 227e 5a7e 3bfe 43fe 3c7e 447e 25fe 5dfe 16fe 6efe f7e 777e 10f6 68f6 976 7176 3a76 4276 23f6 5bf6 2476 5c76 3df6 45f6 ef6 76f6 1776 6f76 88f 708f 110f 690f 220f 5a0f 3b8f 438f 3c0f 440f 258f 5d8f 168f 6e8f f0f 770f 3887 4087 2107 5907 1207 6a07 b87 7387 c07 7407 1587 6d87 2687 5e87 3f07 4707 1097 6897 917 7117 3a17 4217 2397 5b97 2417 5c17 3d97 4597 e97 7697 1717 6f17 209f 589f 391f 411f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 3e9f 469f 271f 5f1f 20a7 58a7 3927 4127 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 3ea7 46a7 2727 5f27 10af 68af 92f 712f 3a2f 422f 23af 5baf 242f 5c2f 3daf 45af eaf 76af 172f 6f2f 38bf 40bf 213f 593f 123f 6a3f bbf 73bf c3f 743f 15bf 6dbf 26bf 5ebf 3f3f 473f 8b7 70b7 1137 6937 2237 5a37 3bb7 43b7 3c37 4437 25b7 5db7 16b7 6eb7 f37 7737 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 285f 505f 31df 49df 2df 7adf 1b5f 635f 1cdf 64df 55f 7d5f 365f 4e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 306f 486f 29ef 51ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 2e6f 566f 37ef 4fef 2867 5067 31e7 49e7 2e7 7ae7 1b67 6367 1ce7 64e7 567 7d67 3667 4e67 2fe7 57e7 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
160 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 1d40 2540 4dc0 75c0 e40 3640 5ec0 66c0 5740 6f40 7c0 3fc0 5048 6848 18c8 20c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1150 2950 59d0 61d0 1a50 2250 52d0 6ad0 4350 7b50 bd0 33d0 5c58 6458 cd8 34d8 558 3d58 55d8 6dd8 1658 2e58 46d8 7ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 160 3960 51e0 69e0 1260 2a60 42e0 7ae0 4b60 7360 1be0 23e0 4c68 7468 4e8 3ce8 1568 2d68 5de8 65e8 1e68 2668 56e8 6ee8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5f70 6770 17f0 2ff0 4078 7878 10f8 28f8 1978 2178 49f8 71f8 a78 3278 5af8 62f8 5378 6b78 3f8 3bf8 4c01 7401 481 3c81 1501 2d01 5d81 6581 1e01 2601 5681 6e81 4701 7f01 f81 3781 4009 7809 1089 2889 1909 2109 4989 7189 a09 3209 5a89 6289 5309 6b09 389 3b89 5811 6011 891 3091 111 3911 5191 6991 1211 2a11 4291 7a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 529 3d29 55a9 6da9 1629 2e29 46a9 7ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 1d31 2531 4db1 75b1 e31 3631 5eb1 66b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1139 2939 59b9 61b9 1a39 2239 52b9 6ab9 4339 7b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 88a 308a 10a 390a 518a 698a 120a 2a0a 428a 7a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 1912 2112 4992 7192 a12 3212 5a92 6292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 151a 2d1a 5d9a 659a 1e1a 261a 569a 6e9a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1122 2922 59a2 61a2 1a22 2222 52a2 6aa2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa 1d2a 252a 4daa 75aa e2a 362a 5eaa 66aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 532 3d32 55b2 6db2 1632 2e32 46b2 7eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 543 3d43 55c3 6dc3 1643 2e43 46c3 7ec3 4f43 7743 1fc3 27c3 484b 704b cb 38cb 114b 294b 59cb 61cb 1a4b 224b 52cb 6acb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5b53 6353 13d3 2bd3 445b 7c5b 14db 2cdb 1d5b 255b 4ddb 75db e5b 365b 5edb 66db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 1963 2163 49e3 71e3 a63 3263 5ae3 62e3 5363 6b63 3e3 3be3 546b 6c6b 1ceb 24eb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1573 2d73 5df3 65f3 1e73 2673 56f3 6ef3 4773 7f73 ff3 37f3 587b 607b 8fb 30fb 17b 397b 51fb 69fb 127b 2a7b 42fb 7afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 504 3d04 5584 6d84 1604 2e04 4684 7e84 4f04 7704 1f84 2784 480c 700c 8c 388c 110c 290c 598c 618c 1a0c 220c 528c 6a8c 430c 7b0c b8c 338c 5014 6814 1894 2094 914 3114 4194 7994 214 3a14 4a94 7294 5b14 6314 1394 2b94 441c 7c1c 149c 2c9c 1d1c 251c 4d9c 759c e1c 361c 5e9c 669c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 1924 2124 49a4 71a4 a24 3224 5aa4 62a4 5324 6b24 3a4 3ba4 542c 6c2c 1cac 24ac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1534 2d34 5db4 65b4 1e34 2634 56b4 6eb4 4734 7f34 fb4 37b4 583c 603c 8bc 30bc 13c 393c 51bc 69bc 123c 2a3c 42bc 7abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 14d 394d 51cd 69cd 124d 2a4d 42cd 7acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 1955 2155 49d5 71d5 a55 3255 5ad5 62d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 155d 2d5d 5ddd 65dd 1e5d 265d 56dd 6edd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1165 2965 59e5 61e5 1a65 2265 52e5 6ae5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced 1d6d 256d 4ded 75ed e6d 366d 5eed 66ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 575 3d75 55f5 6df5 1675 2e75 46f5 7ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 4c6 3cc6 1546 2d46 5dc6 65c6 1e46 2646 56c6 6ec6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 194e 214e 49ce 71ce a4e 324e 5ace 62ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 156 3956 51d6 69d6 1256 2a56 42d6 7ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 56e 3d6e 55ee 6dee 166e 2e6e 46ee 7eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 1d76 2576 4df6 75f6 e76 3676 5ef6 66f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 117e 297e 59fe 61fe 1a7e 227e 52fe 6afe 437e 7b7e bfe 33fe 4407 7c07 1487 2c87 1d07 2507 4d87 7587 e07 3607 5e87 6687 5707 6f07 787 3f87 500f 680f 188f 208f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1117 2917 5997 6197 1a17 2217 5297 6a97 4317 7b17 b97 3397 5c1f 641f c9f 349f 51f 3d1f 559f 6d9f 161f 2e1f 469f 7e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 127 3927 51a7 69a7 1227 2a27 42a7 7aa7 4b27 7327 1ba7 23a7 4c2f 742f 4af 3caf 152f 2d2f 5daf 65af 1e2f 262f 56af 6eaf 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5f37 6737 17b7 2fb7 403f 783f 10bf 28bf 193f 213f 49bf 71bf a3f 323f 5abf 62bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
161 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 3488 4c88 508 7d08 2d88 5588 2e08 5608 688 7e88 3708 4f08 1f88 6788 2c10 5410 490 7c90 3510 4d10 1d90 6590 1e10 6610 3690 4e90 710 7f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 a8 78a8 3128 4928 19a8 61a8 1a28 6228 32a8 4aa8 328 7b28 2ba8 53a8 1830 6030 30b0 48b0 130 7930 29b0 51b0 2a30 5230 2b0 7ab0 3330 4b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 3d40 4540 15c0 6dc0 1640 6e40 3ec0 46c0 2740 5f40 fc0 77c0 2048 5848 38c8 40c8 1148 6948 9c8 71c8 a48 7248 12c8 6ac8 3b48 4348 23c8 5bc8 1050 6850 8d0 70d0 2150 5950 39d0 41d0 3a50 4250 22d0 5ad0 b50 7350 13d0 6bd0 3c58 4458 14d8 6cd8 d58 7558 25d8 5dd8 2658 5e58 ed8 76d8 1758 6f58 3fd8 47d8 3860 4060 10e0 68e0 960 7160 21e0 59e0 2260 5a60 ae0 72e0 1360 6b60 3be0 43e0 1468 6c68 ce8 74e8 2568 5d68 3de8 45e8 3e68 4668 26e8 5ee8 f68 7768 17e8 6fe8 2470 5c70 3cf0 44f0 1570 6d70 df0 75f0 e70 7670 16f0 6ef0 3f70 4770 27f0 5ff0 878 7078 20f8 58f8 3978 4178 11f8 69f8 1278 6a78 3af8 42f8 2378 5b78 bf8 73f8 1401 6c01 c81 7481 2501 5d01 3d81 4581 3e01 4601 2681 5e81 f01 7701 1781 6f81 809 7009 2089 5889 3909 4109 1189 6989 1209 6a09 3a89 4289 2309 5b09 b89 7389 3811 4011 1091 6891 911 7111 2191 5991 2211 5a11 a91 7291 1311 6b11 3b91 4391 2419 5c19 3c99 4499 1519 6d19 d99 7599 e19 7619 1699 6e99 3f19 4719 2799 5f99 2021 5821 38a1 40a1 1121 6921 9a1 71a1 a21 7221 12a1 6aa1 3b21 4321 23a1 5ba1 3c29 4429 14a9 6ca9 d29 7529 25a9 5da9 2629 5e29 ea9 76a9 1729 6f29 3fa9 47a9 c31 7431 24b1 5cb1 3d31 4531 15b1 6db1 1631 6e31 3eb1 46b1 2731 5f31 fb1 77b1 1039 6839 8b9 70b9 2139 5939 39b9 41b9 3a39 4239 22b9 5ab9 b39 7339 13b9 6bb9 1841 6041 30c1 48c1 141 7941 29c1 51c1 2a41 5241 2c1 7ac1 3341 4b41 1bc1 63c1 3449 4c49 2cc9 54c9 1d49 6549 5c9 7dc9 649 7e49 1ec9 66c9 2f49 5749 37c9 4fc9 451 7c51 1cd1 64d1 2d51 5551 35d1 4dd1 3651 4e51 2ed1 56d1 1f51 6751 7d1 7fd1 2859 5059 d9 78d9 3159 4959 19d9 61d9 1a59 6259 32d9 4ad9 359 7b59 2bd9 53d9 2c61 5461 4e1 7ce1 3561 4d61 1de1 65e1 1e61 6661 36e1 4ee1 761 7f61 2fe1 57e1 69 7869 18e9 60e9 2969 5169 31e9 49e9 3269 4a69 2ae9 52e9 1b69 6369 3e9 7be9 3071 4871 28f1 50f1 1971 6171 1f1 79f1 271 7a71 1af1 62f1 2b71 5371 33f1 4bf1 1c79 6479 34f9 4cf9 579 7d79 2df9 55f9 2e79 5679 6f9 7ef9 3779 4f79 1ff9 67f9 2402 5c02 3c82 4482 1502 6d02 d82 7582 e02 7602 1682 6e82 3f02 4702 2782 5f82 380a 400a 108a 688a 90a 710a 218a 598a 220a 5a0a a8a 728a 130a 6b0a 3b8a 438a 812 7012 2092 5892 3912 4112 1192 6992 1212 6a12 3a92 4292 2312 5b12 b92 7392 141a 6c1a c9a 749a 251a 5d1a 3d9a 459a 3e1a 461a 269a 5e9a f1a 771a 179a 6f9a 1022 6822 8a2 70a2 2122 5922 39a2 41a2 3a22 4222 22a2 5aa2 b22 7322 13a2 6ba2 c2a 742a 24aa 5caa 3d2a 452a 15aa 6daa 162a 6e2a 3eaa 46aa 272a 5f2a faa 77aa 3c32 4432 14b2 6cb2 d32 7532 25b2 5db2 2632 5e32 eb2 76b2 1732 6f32 3fb2 47b2 203a 583a 38ba 40ba 113a 693a 9ba 71ba a3a 723a 12ba 6aba 3b3a 433a 23ba 5bba 2842 5042 c2 78c2 3142 4942 19c2 61c2 1a42 6242 32c2 4ac2 342 7b42 2bc2 53c2 44a 7c4a 1cca 64ca 2d4a 554a 35ca 4dca 364a 4e4a 2eca 56ca 1f4a 674a 7ca 7fca 3452 4c52 2cd2 54d2 1d52 6552 5d2 7dd2 652 7e52 1ed2 66d2 2f52 5752 37d2 4fd2 185a 605a 30da 48da 15a 795a 29da 51da 2a5a 525a 2da 7ada 335a 4b5a 1bda 63da 1c62 6462 34e2 4ce2 562 7d62 2de2 55e2 2e62 5662 6e2 7ee2 3762 4f62 1fe2 67e2 306a 486a 28ea 50ea 196a 616a 1ea 79ea 26a 7a6a 1aea 62ea 2b6a 536a 33ea 4bea 72 7872 18f2 60f2 2972 5172 31f2 49f2 3272 4a72 2af2 52f2 1b72 6372 3f2 7bf2 2c7a 547a 4fa 7cfa 357a 4d7a 1dfa 65fa 1e7a 667a 36fa 4efa 77a 7f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 48b 7c8b 350b 4d0b 1d8b 658b 1e0b 660b 368b 4e8b 70b 7f0b 2f8b 578b 1c13 6413 3493 4c93 513 7d13 2d93 5593 2e13 5613 693 7e93 3713 4f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b 30ab 48ab 12b 792b 29ab 51ab 2a2b 522b 2ab 7aab 332b 4b2b 1bab 63ab 2833 5033 b3 78b3 3133 4933 19b3 61b3 1a33 6233 32b3 4ab3 333 7b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 d43 7543 25c3 5dc3 2643 5e43 ec3 76c3 1743 6f43 3fc3 47c3 104b 684b 8cb 70cb 214b 594b 39cb 41cb 3a4b 424b 22cb 5acb b4b 734b 13cb 6bcb 2053 5853 38d3 40d3 1153 6953 9d3 71d3 a53 7253 12d3 6ad3 3b53 4353 23d3 5bd3 c5b 745b 24db 5cdb 3d5b 455b 15db 6ddb 165b 6e5b 3edb 46db 275b 5f5b fdb 77db 863 7063 20e3 58e3 3963 4163 11e3 69e3 1263 6a63 3ae3 42e3 2363 5b63 be3 73e3 246b 5c6b 3ceb 44eb 156b 6d6b deb 75eb e6b 766b 16eb 6eeb 3f6b 476b 27eb 5feb 1473 6c73 cf3 74f3 2573 5d73 3df3 45f3 3e73 4673 26f3 5ef3 f73 7773 17f3 6ff3 387b 407b 10fb 68fb 97b 717b 21fb 59fb 227b 5a7b afb 72fb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 d04 7504 2584 5d84 2604 5e04 e84 7684 1704 6f04 3f84 4784 100c 680c 88c 708c 210c 590c 398c 418c 3a0c 420c 228c 5a8c b0c 730c 138c 6b8c 2014 5814 3894 4094 1114 6914 994 7194 a14 7214 1294 6a94 3b14 4314 2394 5b94 c1c 741c 249c 5c9c 3d1c 451c 159c 6d9c 161c 6e1c 3e9c 469c 271c 5f1c f9c 779c 824 7024 20a4 58a4 3924 4124 11a4 69a4 1224 6a24 3aa4 42a4 2324 5b24 ba4 73a4 242c 5c2c 3cac 44ac 152c 6d2c dac 75ac e2c 762c 16ac 6eac 3f2c 472c 27ac 5fac 1434 6c34 cb4 74b4 2534 5d34 3db4 45b4 3e34 4634 26b4 5eb4 f34 7734 17b4 6fb4 383c 403c 10bc 68bc 93c 713c 21bc 59bc 223c 5a3c abc 72bc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 4cc 7ccc 354c 4d4c 1dcc 65cc 1e4c 664c 36cc 4ecc 74c 7f4c 2fcc 57cc 1c54 6454 34d4 4cd4 554 7d54 2dd4 55d4 2e54 5654 6d4 7ed4 3754 4f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c 30ec 48ec 16c 796c 29ec 51ec 2a6c 526c 2ec 7aec 336c 4b6c 1bec 63ec 2874 5074 f4 78f4 3174 4974 19f4 61f4 1a74 6274 32f4 4af4 374 7b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 85 7885 3105 4905 1985 6185 1a05 6205 3285 4a85 305 7b05 2b85 5385 40d 7c0d 1c8d 648d 2d0d 550d 358d 4d8d 360d 4e0d 2e8d 568d 1f0d 670d 78d 7f8d 3415 4c15 2c95 5495 1d15 6515 595 7d95 615 7e15 1e95 6695 2f15 5715 3795 4f95 181d 601d 309d 489d 11d 791d 299d 519d 2a1d 521d 29d 7a9d 331d 4b1d 1b9d 639d 1c25 6425 34a5 4ca5 525 7d25 2da5 55a5 2e25 5625 6a5 7ea5 3725 4f25 1fa5 67a5 302d 482d 28ad 50ad 192d 612d 1ad 79ad 22d 7a2d 1aad 62ad 2b2d 532d 33ad 4bad 35 7835 18b5 60b5 2935 5135 31b5 49b5 3235 4a35 2ab5 52b5 1b35 6335 3b5 7bb5 2c3d 543d 4bd 7cbd 353d 4d3d 1dbd 65bd 1e3d 663d 36bd 4ebd 73d 7f3d 2fbd 57bd 2445 5c45 3cc5 44c5 1545 6d45 dc5 75c5 e45 7645 16c5 6ec5 3f45 4745 27c5 5fc5 384d 404d 10cd 68cd 94d 714d 21cd 59cd 224d 5a4d acd 72cd 134d 6b4d 3bcd 43cd 855 7055 20d5 58d5 3955 4155 11d5 69d5 1255 6a55 3ad5 42d5 2355 5b55 bd5 73d5 145d 6c5d cdd 74dd 255d 5d5d 3ddd 45dd 3e5d 465d 26dd 5edd f5d 775d 17dd 6fdd 1065 6865 8e5 70e5 2165 5965 39e5 41e5 3a65 4265 22e5 5ae5 b65 7365 13e5 6be5 c6d 746d 24ed 5ced 3d6d 456d 15ed 6ded 166d 6e6d 3eed 46ed 276d 5f6d fed 77ed 3c75 4475 14f5 6cf5 d75 7575 25f5 5df5 2675 5e75 ef5 76f5 1775 6f75 3ff5 47f5 207d 587d 38fd 40fd 117d 697d 9fd 71fd a7d 727d 12fd 6afd 3b7d 437d 23fd 5bfd 1806 6006 3086 4886 106 7906 2986 5186 2a06 5206 286 7a86 3306 4b06 1b86 6386 340e 4c0e 2c8e 548e 1d0e 650e 58e 7d8e 60e 7e0e 1e8e 668e 2f0e 570e 378e 4f8e 416 7c16 1c96 6496 2d16 5516 3596 4d96 3616 4e16 2e96 5696 1f16 6716 796 7f96 281e 501e 9e 789e 311e 491e 199e 619e 1a1e 621e 329e 4a9e 31e 7b1e 2b9e 539e 2c26 5426 4a6 7ca6 3526 4d26 1da6 65a6 1e26 6626 36a6 4ea6 726 7f26 2fa6 57a6 2e 782e 18ae 60ae 292e 512e 31ae 49ae 322e 4a2e 2aae 52ae 1b2e 632e 3ae 7bae 3036 4836 28b6 50b6 1936 6136 1b6 79b6 236 7a36 1ab6 62b6 2b36 5336 33b6 4bb6 1c3e 643e 34be 4cbe 53e 7d3e 2dbe 55be 2e3e 563e 6be 7ebe 373e 4f3e 1fbe 67be 1446 6c46 cc6 74c6 2546 5d46 3dc6 45c6 3e46 4646 26c6 5ec6 f46 7746 17c6 6fc6 84e 704e 20ce 58ce 394e 414e 11ce 69ce 124e 6a4e 3ace 42ce 234e 5b4e bce 73ce 3856 4056 10d6 68d6 956 7156 21d6 59d6 2256 5a56 ad6 72d6 1356 6b56 3bd6 43d6 245e 5c5e 3cde 44de 155e 6d5e dde 75de e5e 765e 16de 6ede 3f5e 475e 27de 5fde 2066 5866 38e6 40e6 1166 6966 9e6 71e6 a66 7266 12e6 6ae6 3b66 4366 23e6 5be6 3c6e 446e 14ee 6cee d6e 756e 25ee 5dee 266e 5e6e eee 76ee 176e 6f6e 3fee 47ee c76 7476 24f6 5cf6 3d76 4576 15f6 6df6 1676 6e76 3ef6 46f6 2776 5f76 ff6 77f6 107e 687e 8fe 70fe 217e 597e 39fe 41fe 3a7e 427e 22fe 5afe b7e 737e 13fe 6bfe c07 7407 2487 5c87 3d07 4507 1587 6d87 1607 6e07 3e87 4687 2707 5f07 f87 7787 200f 580f 388f 408f 110f 690f 98f 718f a0f 720f 128f 6a8f 3b0f 430f 238f 5b8f 1017 6817 897 7097 2117 5917 3997 4197 3a17 4217 2297 5a97 b17 7317 1397 6b97 3c1f 441f 149f 6c9f d1f 751f 259f 5d9f 261f 5e1f e9f 769f 171f 6f1f 3f9f 479f 3827 4027 10a7 68a7 927 7127 21a7 59a7 2227 5a27 aa7 72a7 1327 6b27 3ba7 43a7 142f 6c2f caf 74af 252f 5d2f 3daf 45af 3e2f 462f 26af 5eaf f2f 772f 17af 6faf 2437 5c37 3cb7 44b7 1537 6d37 db7 75b7 e37 7637 16b7 6eb7 3f37 4737 27b7 5fb7 83f 703f 20bf 58bf 393f 413f 11bf 69bf 123f 6a3f 3abf 42bf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 34cf 4ccf 54f 7d4f 2dcf 55cf 2e4f 564f 6cf 7ecf 374f 4f4f 1fcf 67cf 2c57 5457 4d7 7cd7 3557 4d57 1dd7 65d7 1e57 6657 36d7 4ed7 757 7f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f ef 78ef 316f 496f 19ef 61ef 1a6f 626f 32ef 4aef 36f 7b6f 2bef 53ef 1877 6077 30f7 48f7 177 7977 29f7 51f7 2a77 5277 2f7 7af7 3377 4b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
214 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1d40 2540 55c0 6dc0 1640 2e40 5ec0 66c0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 1148 2948 41c8 79c8 248 3a48 52c8 6ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 950 3150 59d0 61d0 1a50 2250 4ad0 72d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 d68 3568 5de8 65e8 1e68 2668 4ee8 76e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 1570 2d70 45f0 7df0 670 3e70 56f0 6ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1978 2178 51f8 69f8 1278 2a78 5af8 62f8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1501 2d01 5d81 6581 1e01 2601 5681 6e81 4701 7f01 f81 3781 4009 7809 1089 2889 1909 2109 4989 7189 a09 3209 5a89 6289 5309 6b09 389 3b89 5811 6011 891 3091 111 3911 5191 6991 1211 2a11 4291 7a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 529 3d29 55a9 6da9 1629 2e29 46a9 7ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 1d31 2531 4db1 75b1 e31 3631 5eb1 66b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1139 2939 59b9 61b9 1a39 2239 52b9 6ab9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 54c9 6cc9 4d49 7549 1dc9 25c9 5e49 6649 ec9 36c9 1749 2f49 47c9 7fc9 1c51 2451 4cd1 74d1 5551 6d51 5d1 3dd1 4651 7e51 16d1 2ed1 f51 3751 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 48e9 70e9 5169 6969 1e9 39e9 4269 7a69 12e9 2ae9 b69 3369 5be9 63e9 71 3871 50f1 68f1 4971 7171 19f1 21f1 5a71 6271 af1 32f1 1371 2b71 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 88a 308a 10a 390a 518a 698a 120a 2a0a 428a 7a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 1912 2112 4992 7192 a12 3212 5a92 6292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 151a 2d1a 5d9a 659a 1e1a 261a 569a 6e9a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1122 2922 59a2 61a2 1a22 2222 52a2 6aa2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa 1d2a 252a 4daa 75aa e2a 362a 5eaa 66aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 532 3d32 55b2 6db2 1632 2e32 46b2 7eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 4cca 74ca 554a 6d4a 5ca 3dca 464a 7e4a 16ca 2eca f4a 374a 5fca 67ca 452 3c52 54d2 6cd2 4d52 7552 1dd2 25d2 5e52 6652 ed2 36d2 1752 2f52 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 50ea 68ea 496a 716a 19ea 21ea 5a6a 626a aea 32ea 136a 2b6a 43ea 7bea 1872 2072 48f2 70f2 5172 6972 1f2 39f2 4272 7a72 12f2 2af2 b72 3372 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 94b 314b 59cb 61cb 1a4b 224b 4acb 72cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 1153 2953 41d3 79d3 253 3a53 52d3 6ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 1d5b 255b 55db 6ddb 165b 2e5b 5edb 66db 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1963 2163 51e3 69e3 1263 2a63 5ae3 62e3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 156b 2d6b 45eb 7deb 66b 3e6b 56eb 6eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 d73 3573 5df3 65f3 1e73 2673 4ef3 76f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 504 3d04 4d84 7584 e04 3604 4684 7e84 5704 6f04 1f84 2784 500c 680c 8c 388c 90c 310c 598c 618c 1a0c 220c 4a8c 728c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 1114 2914 4194 7994 214 3a14 5294 6a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 1d1c 251c 559c 6d9c 161c 2e1c 5e9c 669c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1924 2124 51a4 69a4 1224 2a24 5aa4 62a4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 152c 2d2c 45ac 7dac 62c 3e2c 56ac 6eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 d34 3534 5db4 65b4 1e34 2634 4eb4 76b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 4c8d 748d 550d 6d0d 58d 3d8d 460d 7e0d 168d 2e8d f0d 370d 5f8d 678d 415 3c15 5495 6c95 4d15 7515 1d95 2595 5e15 6615 e95 3695 1715 2f15 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 50ad 68ad 492d 712d 19ad 21ad 5a2d 622d aad 32ad 132d 2b2d 43ad 7bad 1835 2035 48b5 70b5 5135 6935 1b5 39b5 4235 7a35 12b5 2ab5 b35 3335 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 14d 394d 51cd 69cd 124d 2a4d 42cd 7acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 1955 2155 49d5 71d5 a55 3255 5ad5 62d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 155d 2d5d 5ddd 65dd 1e5d 265d 56dd 6edd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1165 2965 59e5 61e5 1a65 2265 52e5 6ae5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced 1d6d 256d 4ded 75ed e6d 366d 5eed 66ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 575 3d75 55f5 6df5 1675 2e75 46f5 7ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 548e 6c8e 4d0e 750e 1d8e 258e 5e0e 660e e8e 368e 170e 2f0e 478e 7f8e 1c16 2416 4c96 7496 5516 6d16 596 3d96 4616 7e16 1696 2e96 f16 3716 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 48ae 70ae 512e 692e 1ae 39ae 422e 7a2e 12ae 2aae b2e 332e 5bae 63ae 36 3836 50b6 68b6 4936 7136 19b6 21b6 5a36 6236 ab6 32b6 1336 2b36 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1546 2d46 5dc6 65c6 1e46 2646 56c6 6ec6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 194e 214e 49ce 71ce a4e 324e 5ace 62ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 156 3956 51d6 69d6 1256 2a56 42d6 7ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 56e 3d6e 55ee 6dee 166e 2e6e 46ee 7eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 1d76 2576 4df6 75f6 e76 3676 5ef6 66f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 117e 297e 59fe 61fe 1a7e 227e 52fe 6afe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1d07 2507 5587 6d87 1607 2e07 5e87 6687 4f07 7707 787 3f87 480f 700f 188f 208f 110f 290f 418f 798f 20f 3a0f 528f 6a8f 5b0f 630f b8f 338f 5017 6817 97 3897 917 3117 5997 6197 1a17 2217 4a97 7297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf d2f 352f 5daf 65af 1e2f 262f 4eaf 76af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 1537 2d37 45b7 7db7 637 3e37 56b7 6eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 193f 213f 51bf 69bf 123f 2a3f 5abf 62bf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
215 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 3488 4c88 508 7d08 2d88 5588 2e08 5608 688 7e88 3708 4f08 1f88 6788 2c10 5410 490 7c90 3510 4d10 1d90 6590 1e10 6610 3690 4e90 710 7f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 a8 78a8 3128 4928 19a8 61a8 1a28 6228 32a8 4aa8 328 7b28 2ba8 53a8 1830 6030 30b0 48b0 130 7930 29b0 51b0 2a30 5230 2b0 7ab0 3330 4b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 14c0 6cc0 3d40 4540 25c0 5dc0 2640 5e40 3ec0 46c0 1740 6f40 fc0 77c0 1048 6848 38c8 40c8 2148 5948 9c8 71c8 a48 7248 22c8 5ac8 3b48 4348 13c8 6bc8 2050 5850 8d0 70d0 1150 6950 39d0 41d0 3a50 4250 12d0 6ad0 b50 7350 23d0 5bd0 3c58 4458 24d8 5cd8 d58 7558 15d8 6dd8 1658 6e58 ed8 76d8 2758 5f58 3fd8 47d8 3860 4060 20e0 58e0 960 7160 11e0 69e0 1260 6a60 ae0 72e0 2360 5b60 3be0 43e0 2468 5c68 ce8 74e8 1568 6d68 3de8 45e8 3e68 4668 16e8 6ee8 f68 7768 27e8 5fe8 1470 6c70 3cf0 44f0 2570 5d70 df0 75f0 e70 7670 26f0 5ef0 3f70 4770 17f0 6ff0 878 7078 10f8 68f8 3978 4178 21f8 59f8 2278 5a78 3af8 42f8 1378 6b78 bf8 73f8 1401 6c01 c81 7481 2501 5d01 3d81 4581 3e01 4601 2681 5e81 f01 7701 1781 6f81 809 7009 2089 5889 3909 4109 1189 6989 1209 6a09 3a89 4289 2309 5b09 b89 7389 3811 4011 1091 6891 911 7111 2191 5991 2211 5a11 a91 7291 1311 6b11 3b91 4391 2419 5c19 3c99 4499 1519 6d19 d99 7599 e19 7619 1699 6e99 3f19 4719 2799 5f99 2021 5821 38a1 40a1 1121 6921 9a1 71a1 a21 7221 12a1 6aa1 3b21 4321 23a1 5ba1 3c29 4429 14a9 6ca9 d29 7529 25a9 5da9 2629 5e29 ea9 76a9 1729 6f29 3fa9 47a9 c31 7431 24b1 5cb1 3d31 4531 15b1 6db1 1631 6e31 3eb1 46b1 2731 5f31 fb1 77b1 1039 6839 8b9 70b9 2139 5939 39b9 41b9 3a39 4239 22b9 5ab9 b39 7339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 2cc9 54c9 1d49 6549 35c9 4dc9 3649 4e49 1ec9 66c9 2f49 5749 7c9 7fc9 3451 4c51 1cd1 64d1 2d51 5551 5d1 7dd1 651 7e51 2ed1 56d1 1f51 6751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 3069 4869 18e9 60e9 2969 5169 1e9 79e9 269 7a69 2ae9 52e9 1b69 6369 33e9 4be9 71 7871 28f1 50f1 1971 6171 31f1 49f1 3271 4a71 1af1 62f1 2b71 5371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 3c82 4482 1502 6d02 d82 7582 e02 7602 1682 6e82 3f02 4702 2782 5f82 380a 400a 108a 688a 90a 710a 218a 598a 220a 5a0a a8a 728a 130a 6b0a 3b8a 438a 812 7012 2092 5892 3912 4112 1192 6992 1212 6a12 3a92 4292 2312 5b12 b92 7392 141a 6c1a c9a 749a 251a 5d1a 3d9a 459a 3e1a 461a 269a 5e9a f1a 771a 179a 6f9a 1022 6822 8a2 70a2 2122 5922 39a2 41a2 3a22 4222 22a2 5aa2 b22 7322 13a2 6ba2 c2a 742a 24aa 5caa 3d2a 452a 15aa 6daa 162a 6e2a 3eaa 46aa 272a 5f2a faa 77aa 3c32 4432 14b2 6cb2 d32 7532 25b2 5db2 2632 5e32 eb2 76b2 1732 6f32 3fb2 47b2 203a 583a 38ba 40ba 113a 693a 9ba 71ba a3a 723a 12ba 6aba 3b3a 433a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 1cca 64ca 2d4a 554a 5ca 7dca 64a 7e4a 2eca 56ca 1f4a 674a 37ca 4fca 452 7c52 2cd2 54d2 1d52 6552 35d2 4dd2 3652 4e52 1ed2 66d2 2f52 5752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 6a 786a 28ea 50ea 196a 616a 31ea 49ea 326a 4a6a 1aea 62ea 2b6a 536a 3ea 7bea 3072 4872 18f2 60f2 2972 5172 1f2 79f2 272 7a72 2af2 52f2 1b72 6372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 48b 7c8b 350b 4d0b 1d8b 658b 1e0b 660b 368b 4e8b 70b 7f0b 2f8b 578b 1c13 6413 3493 4c93 513 7d13 2d93 5593 2e13 5613 693 7e93 3713 4f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b 30ab 48ab 12b 792b 29ab 51ab 2a2b 522b 2ab 7aab 332b 4b2b 1bab 63ab 2833 5033 b3 78b3 3133 4933 19b3 61b3 1a33 6233 32b3 4ab3 333 7b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 24c3 5cc3 d43 7543 15c3 6dc3 1643 6e43 ec3 76c3 2743 5f43 3fc3 47c3 204b 584b 8cb 70cb 114b 694b 39cb 41cb 3a4b 424b 12cb 6acb b4b 734b 23cb 5bcb 1053 6853 38d3 40d3 2153 5953 9d3 71d3 a53 7253 22d3 5ad3 3b53 4353 13d3 6bd3 c5b 745b 14db 6cdb 3d5b 455b 25db 5ddb 265b 5e5b 3edb 46db 175b 6f5b fdb 77db 863 7063 10e3 68e3 3963 4163 21e3 59e3 2263 5a63 3ae3 42e3 1363 6b63 be3 73e3 146b 6c6b 3ceb 44eb 256b 5d6b deb 75eb e6b 766b 26eb 5eeb 3f6b 476b 17eb 6feb 2473 5c73 cf3 74f3 1573 6d73 3df3 45f3 3e73 4673 16f3 6ef3 f73 7773 27f3 5ff3 387b 407b 20fb 58fb 97b 717b 11fb 69fb 127b 6a7b afb 72fb 237b 5b7b 3bfb 43fb 3c04 4404 2484 5c84 d04 7504 1584 6d84 1604 6e04 e84 7684 2704 5f04 3f84 4784 200c 580c 88c 708c 110c 690c 398c 418c 3a0c 420c 128c 6a8c b0c 730c 238c 5b8c 1014 6814 3894 4094 2114 5914 994 7194 a14 7214 2294 5a94 3b14 4314 1394 6b94 c1c 741c 149c 6c9c 3d1c 451c 259c 5d9c 261c 5e1c 3e9c 469c 171c 6f1c f9c 779c 824 7024 10a4 68a4 3924 4124 21a4 59a4 2224 5a24 3aa4 42a4 1324 6b24 ba4 73a4 142c 6c2c 3cac 44ac 252c 5d2c dac 75ac e2c 762c 26ac 5eac 3f2c 472c 17ac 6fac 2434 5c34 cb4 74b4 1534 6d34 3db4 45b4 3e34 4634 16b4 6eb4 f34 7734 27b4 5fb4 383c 403c 20bc 58bc 93c 713c 11bc 69bc 123c 6a3c abc 72bc 233c 5b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 4cc 7ccc 354c 4d4c 1dcc 65cc 1e4c 664c 36cc 4ecc 74c 7f4c 2fcc 57cc 1c54 6454 34d4 4cd4 554 7d54 2dd4 55d4 2e54 5654 6d4 7ed4 3754 4f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c 30ec 48ec 16c 796c 29ec 51ec 2a6c 526c 2ec 7aec 336c 4b6c 1bec 63ec 2874 5074 f4 78f4 3174 4974 19f4 61f4 1a74 6274 32f4 4af4 374 7b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 1c8d 648d 2d0d 550d 58d 7d8d 60d 7e0d 2e8d 568d 1f0d 670d 378d 4f8d 415 7c15 2c95 5495 1d15 6515 3595 4d95 3615 4e15 1e95 6695 2f15 5715 795 7f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 28ad 50ad 192d 612d 31ad 49ad 322d 4a2d 1aad 62ad 2b2d 532d 3ad 7bad 3035 4835 18b5 60b5 2935 5135 1b5 79b5 235 7a35 2ab5 52b5 1b35 6335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 3cc5 44c5 1545 6d45 dc5 75c5 e45 7645 16c5 6ec5 3f45 4745 27c5 5fc5 384d 404d 10cd 68cd 94d 714d 21cd 59cd 224d 5a4d acd 72cd 134d 6b4d 3bcd 43cd 855 7055 20d5 58d5 3955 4155 11d5 69d5 1255 6a55 3ad5 42d5 2355 5b55 bd5 73d5 145d 6c5d cdd 74dd 255d 5d5d 3ddd 45dd 3e5d 465d 26dd 5edd f5d 775d 17dd 6fdd 1065 6865 8e5 70e5 2165 5965 39e5 41e5 3a65 4265 22e5 5ae5 b65 7365 13e5 6be5 c6d 746d 24ed 5ced 3d6d 456d 15ed 6ded 166d 6e6d 3eed 46ed 276d 5f6d fed 77ed 3c75 4475 14f5 6cf5 d75 7575 25f5 5df5 2675 5e75 ef5 76f5 1775 6f75 3ff5 47f5 207d 587d 38fd 40fd 117d 697d 9fd 71fd a7d 727d 12fd 6afd 3b7d 437d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 2c8e 548e 1d0e 650e 358e 4d8e 360e 4e0e 1e8e 668e 2f0e 570e 78e 7f8e 3416 4c16 1c96 6496 2d16 5516 596 7d96 616 7e16 2e96 5696 1f16 6716 3796 4f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 18ae 60ae 292e 512e 1ae 79ae 22e 7a2e 2aae 52ae 1b2e 632e 33ae 4bae 36 7836 28b6 50b6 1936 6136 31b6 49b6 3236 4a36 1ab6 62b6 2b36 5336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 cc6 74c6 2546 5d46 3dc6 45c6 3e46 4646 26c6 5ec6 f46 7746 17c6 6fc6 84e 704e 20ce 58ce 394e 414e 11ce 69ce 124e 6a4e 3ace 42ce 234e 5b4e bce 73ce 3856 4056 10d6 68d6 956 7156 21d6 59d6 2256 5a56 ad6 72d6 1356 6b56 3bd6 43d6 245e 5c5e 3cde 44de 155e 6d5e dde 75de e5e 765e 16de 6ede 3f5e 475e 27de 5fde 2066 5866 38e6 40e6 1166 6966 9e6 71e6 a66 7266 12e6 6ae6 3b66 4366 23e6 5be6 3c6e 446e 14ee 6cee d6e 756e 25ee 5dee 266e 5e6e eee 76ee 176e 6f6e 3fee 47ee c76 7476 24f6 5cf6 3d76 4576 15f6 6df6 1676 6e76 3ef6 46f6 2776 5f76 ff6 77f6 107e 687e 8fe 70fe 217e 597e 39fe 41fe 3a7e 427e 22fe 5afe b7e 737e 13fe 6bfe c07 7407 1487 6c87 3d07 4507 2587 5d87 2607 5e07 3e87 4687 1707 6f07 f87 7787 100f 680f 388f 408f 210f 590f 98f 718f a0f 720f 228f 5a8f 3b0f 430f 138f 6b8f 2017 5817 897 7097 1117 6917 3997 4197 3a17 4217 1297 6a97 b17 7317 2397 5b97 3c1f 441f 249f 5c9f d1f 751f 159f 6d9f 161f 6e1f e9f 769f 271f 5f1f 3f9f 479f 3827 4027 20a7 58a7 927 7127 11a7 69a7 1227 6a27 aa7 72a7 2327 5b27 3ba7 43a7 242f 5c2f caf 74af 152f 6d2f 3daf 45af 3e2f 462f 16af 6eaf f2f 772f 27af 5faf 1437 6c37 3cb7 44b7 2537 5d37 db7 75b7 e37 7637 26b7 5eb7 3f37 4737 17b7 6fb7 83f 703f 10bf 68bf 393f 413f 21bf 59bf 223f 5a3f 3abf 42bf 133f 6b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 34cf 4ccf 54f 7d4f 2dcf 55cf 2e4f 564f 6cf 7ecf 374f 4f4f 1fcf 67cf 2c57 5457 4d7 7cd7 3557 4d57 1dd7 65d7 1e57 6657 36d7 4ed7 757 7f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f ef 78ef 316f 496f 19ef 61ef 1a6f 626f 32ef 4aef 36f 7b6f 2bef 53ef 1877 6077 30f7 48f7 177 7977 29f7 51f7 2a77 5277 2f7 7af7 3377 4b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
216 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2810 5010 190 7990 3290 4a90 1b10 6310 1c90 6490 3510 4d10 610 7e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 1a8 79a8 32a8 4aa8 1b28 6328 1ca8 64a8 3528 4d28 628 7e28 2fa8 57a8 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 1140 6940 3a40 4240 23c0 5bc0 2440 5c40 3dc0 45c0 16c0 6ec0 f40 7740 10c8 68c8 3948 4148 2248 5a48 bc8 73c8 c48 7448 25c8 5dc8 3ec8 46c8 1748 6f48 20d0 58d0 950 7150 1250 6a50 3bd0 43d0 3c50 4450 15d0 6dd0 ed0 76d0 2750 5f50 38d8 40d8 2158 5958 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 a60 7260 13e0 6be0 1460 6c60 de0 75e0 26e0 5ee0 3f60 4760 20e8 58e8 968 7168 1268 6a68 3be8 43e8 3c68 4468 15e8 6de8 ee8 76e8 2768 5f68 10f0 68f0 3970 4170 2270 5a70 bf0 73f0 c70 7470 25f0 5df0 3ef0 46f0 1770 6f70 8f8 70f8 1178 6978 3a78 4278 23f8 5bf8 2478 5c78 3df8 45f8 16f8 6ef8 f78 7778 1081 6881 901 7101 2201 5a01 3b81 4381 3c01 4401 2581 5d81 e81 7681 1701 6f01 889 7089 2109 5909 3a09 4209 1389 6b89 1409 6c09 3d89 4589 2689 5e89 f09 7709 3891 4091 1111 6911 a11 7211 2391 5b91 2411 5c11 d91 7591 1691 6e91 3f11 4711 2099 5899 3919 4119 1219 6a19 b99 7399 c19 7419 1599 6d99 3e99 4699 2719 5f19 20a1 58a1 3921 4121 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 3ea1 46a1 2721 5f21 38a9 40a9 1129 6929 a29 7229 23a9 5ba9 2429 5c29 da9 75a9 16a9 6ea9 3f29 4729 8b1 70b1 2131 5931 3a31 4231 13b1 6bb1 1431 6c31 3db1 45b1 26b1 5eb1 f31 7731 10b9 68b9 939 7139 2239 5a39 3bb9 43b9 3c39 4439 25b9 5db9 eb9 76b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 49 7849 29c9 51c9 1ac9 62c9 3349 4b49 34c9 4cc9 1d49 6549 2e49 5649 7c9 7fc9 3051 4851 19d1 61d1 2ad1 52d1 351 7b51 4d1 7cd1 2d51 5551 1e51 6651 37d1 4fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 3069 4869 19e9 61e9 2ae9 52e9 369 7b69 4e9 7ce9 2d69 5569 1e69 6669 37e9 4fe9 71 7871 29f1 51f1 1af1 62f1 3371 4b71 34f1 4cf1 1d71 6571 2e71 5671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 2082 5882 3902 4102 1202 6a02 b82 7382 c02 7402 1582 6d82 3e82 4682 2702 5f02 388a 408a 110a 690a a0a 720a 238a 5b8a 240a 5c0a d8a 758a 168a 6e8a 3f0a 470a 892 7092 2112 5912 3a12 4212 1392 6b92 1412 6c12 3d92 4592 2692 5e92 f12 7712 109a 689a 91a 711a 221a 5a1a 3b9a 439a 3c1a 441a 259a 5d9a e9a 769a 171a 6f1a 10a2 68a2 922 7122 2222 5a22 3ba2 43a2 3c22 4422 25a2 5da2 ea2 76a2 1722 6f22 8aa 70aa 212a 592a 3a2a 422a 13aa 6baa 142a 6c2a 3daa 45aa 26aa 5eaa f2a 772a 38b2 40b2 1132 6932 a32 7232 23b2 5bb2 2432 5c32 db2 75b2 16b2 6eb2 3f32 4732 20ba 58ba 393a 413a 123a 6a3a bba 73ba c3a 743a 15ba 6dba 3eba 46ba 273a 5f3a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 304a 484a 19ca 61ca 2aca 52ca 34a 7b4a 4ca 7cca 2d4a 554a 1e4a 664a 37ca 4fca 52 7852 29d2 51d2 1ad2 62d2 3352 4b52 34d2 4cd2 1d52 6552 2e52 5652 7d2 7fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 6a 786a 29ea 51ea 1aea 62ea 336a 4b6a 34ea 4cea 1d6a 656a 2e6a 566a 7ea 7fea 3072 4872 19f2 61f2 2af2 52f2 372 7b72 4f2 7cf2 2d72 5572 1e72 6672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 1813 6013 3193 4993 293 7a93 2b13 5313 2c93 5493 513 7d13 3613 4e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 31ab 49ab 2ab 7aab 2b2b 532b 2cab 54ab 52b 7d2b 362b 4e2b 1fab 67ab 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38c3 40c3 2143 5943 a43 7243 13c3 6bc3 1443 6c43 dc3 75c3 26c3 5ec3 3f43 4743 20cb 58cb 94b 714b 124b 6a4b 3bcb 43cb 3c4b 444b 15cb 6dcb ecb 76cb 274b 5f4b 10d3 68d3 3953 4153 2253 5a53 bd3 73d3 c53 7453 25d3 5dd3 3ed3 46d3 1753 6f53 8db 70db 115b 695b 3a5b 425b 23db 5bdb 245b 5c5b 3ddb 45db 16db 6edb f5b 775b 8e3 70e3 1163 6963 3a63 4263 23e3 5be3 2463 5c63 3de3 45e3 16e3 6ee3 f63 7763 10eb 68eb 396b 416b 226b 5a6b beb 73eb c6b 746b 25eb 5deb 3eeb 46eb 176b 6f6b 20f3 58f3 973 7173 1273 6a73 3bf3 43f3 3c73 4473 15f3 6df3 ef3 76f3 2773 5f73 38fb 40fb 217b 597b a7b 727b 13fb 6bfb 147b 6c7b dfb 75fb 26fb 5efb 3f7b 477b 3884 4084 2104 5904 a04 7204 1384 6b84 1404 6c04 d84 7584 2684 5e84 3f04 4704 208c 588c 90c 710c 120c 6a0c 3b8c 438c 3c0c 440c 158c 6d8c e8c 768c 270c 5f0c 1094 6894 3914 4114 2214 5a14 b94 7394 c14 7414 2594 5d94 3e94 4694 1714 6f14 89c 709c 111c 691c 3a1c 421c 239c 5b9c 241c 5c1c 3d9c 459c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 3a24 4224 23a4 5ba4 2424 5c24 3da4 45a4 16a4 6ea4 f24 7724 10ac 68ac 392c 412c 222c 5a2c bac 73ac c2c 742c 25ac 5dac 3eac 46ac 172c 6f2c 20b4 58b4 934 7134 1234 6a34 3bb4 43b4 3c34 4434 15b4 6db4 eb4 76b4 2734 5f34 38bc 40bc 213c 593c a3c 723c 13bc 6bbc 143c 6c3c dbc 75bc 26bc 5ebc 3f3c 473c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 1854 6054 31d4 49d4 2d4 7ad4 2b54 5354 2cd4 54d4 554 7d54 3654 4e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 31ec 49ec 2ec 7aec 2b6c 536c 2cec 54ec 56c 7d6c 366c 4e6c 1fec 67ec 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 198d 618d 2a8d 528d 30d 7b0d 48d 7c8d 2d0d 550d 1e0d 660d 378d 4f8d 15 7815 2995 5195 1a95 6295 3315 4b15 3495 4c95 1d15 6515 2e15 5615 795 7f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 2d 782d 29ad 51ad 1aad 62ad 332d 4b2d 34ad 4cad 1d2d 652d 2e2d 562d 7ad 7fad 3035 4835 19b5 61b5 2ab5 52b5 335 7b35 4b5 7cb5 2d35 5535 1e35 6635 37b5 4fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20c5 58c5 3945 4145 1245 6a45 bc5 73c5 c45 7445 15c5 6dc5 3ec5 46c5 2745 5f45 38cd 40cd 114d 694d a4d 724d 23cd 5bcd 244d 5c4d dcd 75cd 16cd 6ecd 3f4d 474d 8d5 70d5 2155 5955 3a55 4255 13d5 6bd5 1455 6c55 3dd5 45d5 26d5 5ed5 f55 7755 10dd 68dd 95d 715d 225d 5a5d 3bdd 43dd 3c5d 445d 25dd 5ddd edd 76dd 175d 6f5d 10e5 68e5 965 7165 2265 5a65 3be5 43e5 3c65 4465 25e5 5de5 ee5 76e5 1765 6f65 8ed 70ed 216d 596d 3a6d 426d 13ed 6bed 146d 6c6d 3ded 45ed 26ed 5eed f6d 776d 38f5 40f5 1175 6975 a75 7275 23f5 5bf5 2475 5c75 df5 75f5 16f5 6ef5 3f75 4775 20fd 58fd 397d 417d 127d 6a7d bfd 73fd c7d 747d 15fd 6dfd 3efd 46fd 277d 5f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 298e 518e 1a8e 628e 330e 4b0e 348e 4c8e 1d0e 650e 2e0e 560e 78e 7f8e 3016 4816 1996 6196 2a96 5296 316 7b16 496 7c96 2d16 5516 1e16 6616 3796 4f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 302e 482e 19ae 61ae 2aae 52ae 32e 7b2e 4ae 7cae 2d2e 552e 1e2e 662e 37ae 4fae 36 7836 29b6 51b6 1ab6 62b6 3336 4b36 34b6 4cb6 1d36 6536 2e36 5636 7b6 7fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 946 7146 2246 5a46 3bc6 43c6 3c46 4446 25c6 5dc6 ec6 76c6 1746 6f46 8ce 70ce 214e 594e 3a4e 424e 13ce 6bce 144e 6c4e 3dce 45ce 26ce 5ece f4e 774e 38d6 40d6 1156 6956 a56 7256 23d6 5bd6 2456 5c56 dd6 75d6 16d6 6ed6 3f56 4756 20de 58de 395e 415e 125e 6a5e bde 73de c5e 745e 15de 6dde 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 1266 6a66 be6 73e6 c66 7466 15e6 6de6 3ee6 46e6 2766 5f66 38ee 40ee 116e 696e a6e 726e 23ee 5bee 246e 5c6e dee 75ee 16ee 6eee 3f6e 476e 8f6 70f6 2176 5976 3a76 4276 13f6 6bf6 1476 6c76 3df6 45f6 26f6 5ef6 f76 7776 10fe 68fe 97e 717e 227e 5a7e 3bfe 43fe 3c7e 447e 25fe 5dfe efe 76fe 177e 6f7e 887 7087 1107 6907 3a07 4207 2387 5b87 2407 5c07 3d87 4587 1687 6e87 f07 7707 108f 688f 390f 410f 220f 5a0f b8f 738f c0f 740f 258f 5d8f 3e8f 468f 170f 6f0f 2097 5897 917 7117 1217 6a17 3b97 4397 3c17 4417 1597 6d97 e97 7697 2717 5f17 389f 409f 211f 591f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 26a7 5ea7 3f27 4727 20af 58af 92f 712f 122f 6a2f 3baf 43af 3c2f 442f 15af 6daf eaf 76af 272f 5f2f 10b7 68b7 3937 4137 2237 5a37 bb7 73b7 c37 7437 25b7 5db7 3eb7 46b7 1737 6f37 8bf 70bf 113f 693f 3a3f 423f 23bf 5bbf 243f 5c3f 3dbf 45bf 16bf 6ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 2857 5057 1d7 79d7 32d7 4ad7 1b57 6357 1cd7 64d7 3557 4d57 657 7e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 1ef 79ef 32ef 4aef 1b6f 636f 1cef 64ef 356f 4d6f 66f 7e6f 2fef 57ef 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
217 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2818 5018 198 7998 3298 4a98 1b18 6318 1c98 6498 3518 4d18 618 7e18 2f98 5798 3010 4810 2990 5190 1a90 6290 310 7b10 490 7c90 1d10 6510 2e10 5610 3790 4f90 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 1a0 79a0 32a0 4aa0 1b20 6320 1ca0 64a0 3520 4d20 620 7e20 2fa0 57a0 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c8 70c8 1148 6948 3a48 4248 23c8 5bc8 2448 5c48 3dc8 45c8 16c8 6ec8 f48 7748 10c0 68c0 3940 4140 2240 5a40 bc0 73c0 c40 7440 25c0 5dc0 3ec0 46c0 1740 6f40 20d0 58d0 950 7150 1250 6a50 3bd0 43d0 3c50 4450 15d0 6dd0 ed0 76d0 2750 5f50 38d8 40d8 2158 5958 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 a60 7260 13e0 6be0 1460 6c60 de0 75e0 26e0 5ee0 3f60 4760 20e8 58e8 968 7168 1268 6a68 3be8 43e8 3c68 4468 15e8 6de8 ee8 76e8 2768 5f68 10f8 68f8 3978 4178 2278 5a78 bf8 73f8 c78 7478 25f8 5df8 3ef8 46f8 1778 6f78 8f0 70f0 1170 6970 3a70 4270 23f0 5bf0 2470 5c70 3df0 45f0 16f0 6ef0 f70 7770 1089 6889 909 7109 2209 5a09 3b89 4389 3c09 4409 2589 5d89 e89 7689 1709 6f09 881 7081 2101 5901 3a01 4201 1381 6b81 1401 6c01 3d81 4581 2681 5e81 f01 7701 3891 4091 1111 6911 a11 7211 2391 5b91 2411 5c11 d91 7591 1691 6e91 3f11 4711 2099 5899 3919 4119 1219 6a19 b99 7399 c19 7419 1599 6d99 3e99 4699 2719 5f19 20a1 58a1 3921 4121 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 3ea1 46a1 2721 5f21 38a9 40a9 1129 6929 a29 7229 23a9 5ba9 2429 5c29 da9 75a9 16a9 6ea9 3f29 4729 8b9 70b9 2139 5939 3a39 4239 13b9 6bb9 1439 6c39 3db9 45b9 26b9 5eb9 f39 7739 10b1 68b1 931 7131 2231 5a31 3bb1 43b1 3c31 4431 25b1 5db1 eb1 76b1 1731 6f31 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 49 7849 29c9 51c9 1ac9 62c9 3349 4b49 34c9 4cc9 1d49 6549 2e49 5649 7c9 7fc9 3059 4859 19d9 61d9 2ad9 52d9 359 7b59 4d9 7cd9 2d59 5559 1e59 6659 37d9 4fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 3061 4861 19e1 61e1 2ae1 52e1 361 7b61 4e1 7ce1 2d61 5561 1e61 6661 37e1 4fe1 71 7871 29f1 51f1 1af1 62f1 3371 4b71 34f1 4cf1 1d71 6571 2e71 5671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 390a 410a 120a 6a0a b8a 738a c0a 740a 158a 6d8a 3e8a 468a 270a 5f0a 3882 4082 1102 6902 a02 7202 2382 5b82 2402 5c02 d82 7582 1682 6e82 3f02 4702 892 7092 2112 5912 3a12 4212 1392 6b92 1412 6c12 3d92 4592 2692 5e92 f12 7712 109a 689a 91a 711a 221a 5a1a 3b9a 439a 3c1a 441a 259a 5d9a e9a 769a 171a 6f1a 10a2 68a2 922 7122 2222 5a22 3ba2 43a2 3c22 4422 25a2 5da2 ea2 76a2 1722 6f22 8aa 70aa 212a 592a 3a2a 422a 13aa 6baa 142a 6c2a 3daa 45aa 26aa 5eaa f2a 772a 38ba 40ba 113a 693a a3a 723a 23ba 5bba 243a 5c3a dba 75ba 16ba 6eba 3f3a 473a 20b2 58b2 3932 4132 1232 6a32 bb2 73b2 c32 7432 15b2 6db2 3eb2 46b2 2732 5f32 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 304a 484a 19ca 61ca 2aca 52ca 34a 7b4a 4ca 7cca 2d4a 554a 1e4a 664a 37ca 4fca 5a 785a 29da 51da 1ada 62da 335a 4b5a 34da 4cda 1d5a 655a 2e5a 565a 7da 7fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 62 7862 29e2 51e2 1ae2 62e2 3362 4b62 34e2 4ce2 1d62 6562 2e62 5662 7e2 7fe2 3072 4872 19f2 61f2 2af2 52f2 372 7b72 4f2 7cf2 2d72 5572 1e72 6672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 181b 601b 319b 499b 29b 7a9b 2b1b 531b 2c9b 549b 51b 7d1b 361b 4e1b 1f9b 679b 13 7813 1993 6193 2a93 5293 3313 4b13 3493 4c93 2d13 5513 1e13 6613 793 7f93 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 31a3 49a3 2a3 7aa3 2b23 5323 2ca3 54a3 523 7d23 3623 4e23 1fa3 67a3 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38cb 40cb 214b 594b a4b 724b 13cb 6bcb 144b 6c4b dcb 75cb 26cb 5ecb 3f4b 474b 20c3 58c3 943 7143 1243 6a43 3bc3 43c3 3c43 4443 15c3 6dc3 ec3 76c3 2743 5f43 10d3 68d3 3953 4153 2253 5a53 bd3 73d3 c53 7453 25d3 5dd3 3ed3 46d3 1753 6f53 8db 70db 115b 695b 3a5b 425b 23db 5bdb 245b 5c5b 3ddb 45db 16db 6edb f5b 775b 8e3 70e3 1163 6963 3a63 4263 23e3 5be3 2463 5c63 3de3 45e3 16e3 6ee3 f63 7763 10eb 68eb 396b 416b 226b 5a6b beb 73eb c6b 746b 25eb 5deb 3eeb 46eb 176b 6f6b 20fb 58fb 97b 717b 127b 6a7b 3bfb 43fb 3c7b 447b 15fb 6dfb efb 76fb 277b 5f7b 38f3 40f3 2173 5973 a73 7273 13f3 6bf3 1473 6c73 df3 75f3 26f3 5ef3 3f73 4773 388c 408c 210c 590c a0c 720c 138c 6b8c 140c 6c0c d8c 758c 268c 5e8c 3f0c 470c 2084 5884 904 7104 1204 6a04 3b84 4384 3c04 4404 1584 6d84 e84 7684 2704 5f04 1094 6894 3914 4114 2214 5a14 b94 7394 c14 7414 2594 5d94 3e94 4694 1714 6f14 89c 709c 111c 691c 3a1c 421c 239c 5b9c 241c 5c1c 3d9c 459c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 3a24 4224 23a4 5ba4 2424 5c24 3da4 45a4 16a4 6ea4 f24 7724 10ac 68ac 392c 412c 222c 5a2c bac 73ac c2c 742c 25ac 5dac 3eac 46ac 172c 6f2c 20bc 58bc 93c 713c 123c 6a3c 3bbc 43bc 3c3c 443c 15bc 6dbc ebc 76bc 273c 5f3c 38b4 40b4 2134 5934 a34 7234 13b4 6bb4 1434 6c34 db4 75b4 26b4 5eb4 3f34 4734 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 185c 605c 31dc 49dc 2dc 7adc 2b5c 535c 2cdc 54dc 55c 7d5c 365c 4e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 6c 786c 19ec 61ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 1e6c 666c 7ec 7fec 1864 6064 31e4 49e4 2e4 7ae4 2b64 5364 2ce4 54e4 564 7d64 3664 4e64 1fe4 67e4 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 198d 618d 2a8d 528d 30d 7b0d 48d 7c8d 2d0d 550d 1e0d 660d 378d 4f8d 1d 781d 299d 519d 1a9d 629d 331d 4b1d 349d 4c9d 1d1d 651d 2e1d 561d 79d 7f9d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 25 7825 29a5 51a5 1aa5 62a5 3325 4b25 34a5 4ca5 1d25 6525 2e25 5625 7a5 7fa5 3035 4835 19b5 61b5 2ab5 52b5 335 7b35 4b5 7cb5 2d35 5535 1e35 6635 37b5 4fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20cd 58cd 394d 414d 124d 6a4d bcd 73cd c4d 744d 15cd 6dcd 3ecd 46cd 274d 5f4d 38c5 40c5 1145 6945 a45 7245 23c5 5bc5 2445 5c45 dc5 75c5 16c5 6ec5 3f45 4745 8d5 70d5 2155 5955 3a55 4255 13d5 6bd5 1455 6c55 3dd5 45d5 26d5 5ed5 f55 7755 10dd 68dd 95d 715d 225d 5a5d 3bdd 43dd 3c5d 445d 25dd 5ddd edd 76dd 175d 6f5d 10e5 68e5 965 7165 2265 5a65 3be5 43e5 3c65 4465 25e5 5de5 ee5 76e5 1765 6f65 8ed 70ed 216d 596d 3a6d 426d 13ed 6bed 146d 6c6d 3ded 45ed 26ed 5eed f6d 776d 38fd 40fd 117d 697d a7d 727d 23fd 5bfd 247d 5c7d dfd 75fd 16fd 6efd 3f7d 477d 20f5 58f5 3975 4175 1275 6a75 bf5 73f5 c75 7475 15f5 6df5 3ef5 46f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 298e 518e 1a8e 628e 330e 4b0e 348e 4c8e 1d0e 650e 2e0e 560e 78e 7f8e 301e 481e 199e 619e 2a9e 529e 31e 7b1e 49e 7c9e 2d1e 551e 1e1e 661e 379e 4f9e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 3026 4826 19a6 61a6 2aa6 52a6 326 7b26 4a6 7ca6 2d26 5526 1e26 6626 37a6 4fa6 36 7836 29b6 51b6 1ab6 62b6 3336 4b36 34b6 4cb6 1d36 6536 2e36 5636 7b6 7fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10ce 68ce 94e 714e 224e 5a4e 3bce 43ce 3c4e 444e 25ce 5dce ece 76ce 174e 6f4e 8c6 70c6 2146 5946 3a46 4246 13c6 6bc6 1446 6c46 3dc6 45c6 26c6 5ec6 f46 7746 38d6 40d6 1156 6956 a56 7256 23d6 5bd6 2456 5c56 dd6 75d6 16d6 6ed6 3f56 4756 20de 58de 395e 415e 125e 6a5e bde 73de c5e 745e 15de 6dde 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 1266 6a66 be6 73e6 c66 7466 15e6 6de6 3ee6 46e6 2766 5f66 38ee 40ee 116e 696e a6e 726e 23ee 5bee 246e 5c6e dee 75ee 16ee 6eee 3f6e 476e 8fe 70fe 217e 597e 3a7e 427e 13fe 6bfe 147e 6c7e 3dfe 45fe 26fe 5efe f7e 777e 10f6 68f6 976 7176 2276 5a76 3bf6 43f6 3c76 4476 25f6 5df6 ef6 76f6 1776 6f76 88f 708f 110f 690f 3a0f 420f 238f 5b8f 240f 5c0f 3d8f 458f 168f 6e8f f0f 770f 1087 6887 3907 4107 2207 5a07 b87 7387 c07 7407 2587 5d87 3e87 4687 1707 6f07 2097 5897 917 7117 1217 6a17 3b97 4397 3c17 4417 1597 6d97 e97 7697 2717 5f17 389f 409f 211f 591f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 26a7 5ea7 3f27 4727 20af 58af 92f 712f 122f 6a2f 3baf 43af 3c2f 442f 15af 6daf eaf 76af 272f 5f2f 10bf 68bf 393f 413f 223f 5a3f bbf 73bf c3f 743f 25bf 5dbf 3ebf 46bf 173f 6f3f 8b7 70b7 1137 6937 3a37 4237 23b7 5bb7 2437 5c37 3db7 45b7 16b7 6eb7 f37 7737 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 285f 505f 1df 79df 32df 4adf 1b5f 635f 1cdf 64df 355f 4d5f 65f 7e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 306f 486f 29ef 51ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 2e6f 566f 37ef 4fef 2867 5067 1e7 79e7 32e7 4ae7 1b67 6367 1ce7 64e7 3567 4d67 667 7e67 2fe7 57e7 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
670 11 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 c8 38c8 1948 2148 51c8 69c8 1248 2a48 5ac8 62c8 4348 7b48 bc8 33c8 5050 6850 18d0 20d0 150 3950 49d0 71d0 a50 3250 42d0 7ad0 5b50 6350 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 1ce8 24e8 568 3d68 4de8 75e8 e68 3668 46e8 7ee8 5f68 6768 17e8 2fe8 4c70 7470 4f0 3cf0 1d70 2570 55f0 6df0 1670 2e70 5ef0 66f0 4770 7f70 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 911 3111 4191 7991 211 3a11 4a91 7291 5311 6b11 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 14a9 2ca9 d29 3529 45a9 7da9 629 3e29 4ea9 76a9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 108a 288a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5732 6f32 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b 18cb 20cb 14b 394b 49cb 71cb a4b 324b 42cb 7acb 5b4b 634b 13cb 2bcb 4853 7053 d3 38d3 1953 2153 51d3 69d3 1253 2a53 5ad3 62d3 4353 7b53 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 4eb 3ceb 1d6b 256b 55eb 6deb 166b 2e6b 5eeb 66eb 476b 7f6b feb 37eb 5473 6c73 1cf3 24f3 573 3d73 4df3 75f3 e73 3673 46f3 7ef3 5f73 6773 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 188c 208c 10c 390c 498c 718c a0c 320c 428c 7a8c 5b0c 630c 138c 2b8c 4814 7014 94 3894 1914 2114 5194 6994 1214 2a14 5a94 6294 4314 7b14 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 4ac 3cac 1d2c 252c 55ac 6dac 162c 2e2c 5eac 66ac 472c 7f2c fac 37ac 5434 6c34 1cb4 24b4 534 3d34 4db4 75b4 e34 3634 46b4 7eb4 5f34 6734 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 10cd 28cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5775 6f75 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 956 3156 41d6 79d6 256 3a56 4ad6 72d6 5356 6b56 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e 14ee 2cee d6e 356e 45ee 7dee 66e 3e6e 4eee 76ee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 8f 388f 190f 210f 518f 698f 120f 2a0f 5a8f 628f 430f 7b0f b8f 338f 5017 6817 1897 2097 117 3917 4997 7197 a17 3217 4297 7a97 5b17 6317 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 1caf 24af 52f 3d2f 4daf 75af e2f 362f 46af 7eaf 5f2f 672f 17af 2faf 4c37 7437 4b7 3cb7 1d37 2537 55b7 6db7 1637 2e37 5eb7 66b7 4737 7f37 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
671 8 0 3800 4880 5100 2180 6200 1280 b00 7480 6d00 1d80 5e00 2e80 3700 4780 7f80 7888 6108 1188 5208 2288 3b08 4b88 7388 c08 3408 4488 5d08 2d88 6e08 1e88 708 6090 7910 990 4a10 3a90 2310 5390 6b90 1410 2c10 5c90 4510 3590 7610 690 1f10 1818 2018 5098 4918 3998 7a18 a98 1318 6c98 7518 598 4618 3698 2f18 5f98 6798 50a0 4920 39a0 7a20 aa0 1320 5ba0 63a0 1c20 2420 6ca0 7520 5a0 4620 36a0 2f20 1028 2828 60a8 7928 9a8 4a28 3aa8 2328 5ca8 4528 35a8 7628 6a8 1f28 57a8 6fa8 830 3030 78b0 6130 11b0 5230 22b0 3b30 44b0 5d30 2db0 6e30 1eb0 730 4fb0 77b0 48b8 5138 21b8 6238 12b8 b38 43b8 7bb8 438 3c38 74b8 6d38 1db8 5e38 2eb8 3738 30c0 2940 59c0 1a40 6ac0 7340 3c0 3bc0 4440 7c40 cc0 1540 65c0 2640 56c0 4f40 4848 7048 c8 1948 69c8 2a48 5ac8 4348 3cc8 2548 55c8 1648 66c8 7f48 fc8 37c8 5050 6850 18d0 150 71d0 3250 42d0 5b50 24d0 3d50 4dd0 e50 7ed0 6750 17d0 2fd0 28d8 3158 41d8 258 72d8 6b58 1bd8 23d8 5c58 6458 14d8 d58 7dd8 3e58 4ed8 5758 5860 6060 28e0 3160 41e0 260 72e0 6b60 14e0 d60 7de0 3e60 4ee0 5760 1fe0 27e0 18e8 168 71e8 3268 42e8 5b68 13e8 2be8 5468 6c68 24e8 3d68 4de8 e68 7ee8 6768 f0 1970 69f0 2a70 5af0 4370 bf0 33f0 4c70 7470 3cf0 2570 55f0 1670 66f0 7f70 4078 7878 30f8 2978 59f8 1a78 6af8 7378 cf8 1578 65f8 2678 56f8 4f78 7f8 3ff8 7001 1901 6981 2a01 5a81 4301 7b01 3381 4c01 481 3c81 2501 5581 1601 6681 f81 4009 889 3089 2909 5989 1a09 6a89 389 7c09 1509 6589 2609 5689 4f09 7709 3f89 5811 1091 2891 3111 4191 211 7291 1b91 6411 d11 7d91 3e11 4e91 5711 6f11 2791 6819 119 7199 3219 4299 5b19 6319 2b99 5419 1c99 2499 3d19 4d99 e19 7e99 1799 6821 18a1 20a1 121 71a1 3221 42a1 2ba1 5421 3d21 4da1 e21 7ea1 5f21 6721 17a1 5829 3129 41a9 229 72a9 5329 6b29 1ba9 6429 14a9 2ca9 d29 7da9 3e29 4ea9 27a9 4031 2931 59b1 1a31 6ab1 4b31 7331 3b1 7c31 cb1 34b1 1531 65b1 2631 56b1 3fb1 7039 b9 38b9 1939 69b9 2a39 5ab9 33b9 4c39 2539 55b9 1639 66b9 4739 7f39 fb9 841 40c1 78c1 6141 11c1 5241 22c1 4bc1 3441 5d41 2dc1 6e41 1ec1 741 3f41 77c1 3849 5149 21c9 6249 12c9 b49 3349 7bc9 449 4cc9 74c9 6d49 1dc9 5e49 2ec9 47c9 2051 4951 39d1 7a51 ad1 1351 2b51 63d1 1c51 54d1 6cd1 7551 5d1 4651 36d1 5fd1 1059 58d9 60d9 7959 9d9 4a59 3ad9 53d9 2c59 4559 35d9 7659 6d9 1f59 2759 6fd9 1061 7961 9e1 4a61 3ae1 1b61 2361 53e1 2c61 5ce1 64e1 4561 35e1 7661 6e1 6fe1 2069 50e9 68e9 4969 39e9 7a69 ae9 63e9 1c69 7569 5e9 4669 36e9 1769 2f69 5fe9 3871 48f1 70f1 5171 21f1 6271 12f1 7bf1 471 6d71 1df1 5e71 2ef1 f71 3771 47f1 879 6179 11f9 5279 22f9 379 3b79 4bf9 3479 44f9 7cf9 5d79 2df9 6e79 1ef9 77f9 6802 1882 7182 3202 4282 7a82 5b02 2b82 5402 2482 502 3d02 4d82 e02 6702 1782 580a 288a 90a 310a 418a 20a 6b0a 1b8a 640a 148a 7d8a 3e0a 4e8a 768a 570a 278a 4012 3092 1112 2912 5992 1a12 7312 392 7c12 c92 6592 2612 5692 6e92 4f12 3f92 701a 9a 699a 2a1a 5a9a 629a 431a 339a 4c1a 3c9a 1d1a 251a 559a 161a 7f1a f9a 7022 a2 1922 2122 69a2 2a22 4322 33a2 4c22 3ca2 55a2 1622 5ea2 66a2 7f22 fa2 402a 30aa 59aa 1a2a 52aa 6aaa 732a 3aa 7c2a caa 152a 2d2a 65aa 262a 4f2a 3faa 5832 28b2 41b2 232 4ab2 72b2 6b32 1bb2 6432 14b2 d32 3532 7db2 3e32 5732 27b2 683a 18ba 13a 393a 71ba 323a 5b3a 2bba 543a 24ba 4dba e3a 46ba 7eba 673a 17ba 1042 60c2 4142 7942 9c2 4a42 2342 53c2 2c42 5cc2 35c2 7642 6c2 3ec2 1f42 6fc2 204a 50ca 39ca 7a4a aca 32ca 134a 63ca 1c4a 6cca 4d4a 754a 5ca 464a 2f4a 5fca 3852 48d2 21d2 6252 12d2 2ad2 b52 7bd2 452 74d2 5552 6d52 1dd2 5e52 3752 47d2 85a 78da 595a 615a 11da 525a 3b5a 4bda 345a 44da 2dda 6e5a 1eda 26da 75a 77da 862 78e2 11e2 5262 1ae2 22e2 3b62 4be2 3462 44e2 5d62 6562 2de2 6e62 762 77e2 386a 48ea 516a 696a 21ea 626a b6a 7bea 46a 74ea 1dea 5e6a 16ea 2eea 376a 47ea 2072 50f2 4972 7172 39f2 7a72 1372 63f2 1c72 6cf2 5f2 4672 ef2 36f2 2f72 5ff2 107a 60fa 9fa 4a7a 2fa 3afa 237a 53fa 2c7a 5cfa 457a 7d7a 35fa 767a 1f7a 6ffa 2003 5083 4903 183 3983 a83 1303 6383 1c03 6c83 7503 4603 7e03 3683 2f03 5f83 100b 608b 790b 4a0b 720b 3a8b 230b 538b 2c0b 5c8b 450b d8b 358b 68b 1f0b 6f8b 813 7893 6113 5213 6a13 2293 3b13 4b93 3413 4493 5d13 1593 2d93 1e93 713 7793 381b 489b 511b 199b 219b 129b b1b 7b9b 41b 749b 6d1b 5e1b 661b 2e9b 371b 479b 3823 48a3 5123 5a23 6223 12a3 b23 7ba3 423 74a3 6d23 1da3 25a3 2ea3 3723 47a3 82b 78ab 612b 11ab 29ab 22ab 3b2b 4bab 342b 44ab 5d2b 562b 6e2b 1eab 72b 77ab 1033 60b3 7933 9b3 31b3 3ab3 2333 53b3 2c33 5cb3 4533 4e33 7633 6b3 1f33 6fb3 203b 50bb 493b 423b 7a3b abb 133b 63bb 1c3b 6cbb 753b 5bb 3dbb 36bb 2f3b 5fbb 5843 28c3 3143 243 3a43 72c3 6b43 1bc3 6443 14c3 d43 45c3 7dc3 4ec3 5743 27c3 684b 18cb 14b 49cb 71cb 42cb 5b4b 2bcb 544b 24cb 3d4b e4b 364b 7ecb 674b 17cb 7053 d3 1953 51d3 69d3 5ad3 4353 33d3 4c53 3cd3 2553 1653 2e53 66d3 7f53 fd3 405b 30db 295b 1a5b 225b 6adb 735b 3db 7c5b cdb 155b 5ddb 65db 56db 4f5b 3fdb 4063 30e3 2963 59e3 61e3 6ae3 7363 3e3 7c63 ce3 1563 1e63 2663 56e3 4f63 3fe3 706b eb 196b 126b 2a6b 5aeb 436b 33eb 4c6b 3ceb 256b 55eb 6deb 66eb 7f6b feb 6873 18f3 173 a73 3273 42f3 5b73 2bf3 5473 24f3 3d73 4df3 75f3 7ef3 6773 17f3 587b 28fb 317b 41fb 79fb 72fb 6b7b 1bfb 647b 14fb d7b 67b 3e7b 4efb 577b 27fb 5804 2884 3104 4184 7984 7284 6b04 1b84 6404 1484 d04 604 3e04 4e84 5704 2784 680c 188c 10c a0c 320c 428c 5b0c 2b8c 540c 248c 3d0c 4d8c 758c 7e8c 670c 178c 7014 94 1914 1214 2a14 5a94 4314 3394 4c14 3c94 2514 5594 6d94 6694 7f14 f94 401c 309c 291c 599c 619c 6a9c 731c 39c 7c1c c9c 151c 1e1c 261c 569c 4f1c 3f9c 4024 30a4 2924 1a24 2224 6aa4 7324 3a4 7c24 ca4 1524 5da4 65a4 56a4 4f24 3fa4 702c ac 192c 51ac 69ac 5aac 432c 33ac 4c2c 3cac 252c 162c 2e2c 66ac 7f2c fac 6834 18b4 134 49b4 71b4 42b4 5b34 2bb4 5434 24b4 3d34 e34 3634 7eb4 6734 17b4 583c 28bc 313c 23c 3a3c 72bc 6b3c 1bbc 643c 14bc d3c 45bc 7dbc 4ebc 573c 27bc 2044 50c4 4944 4244 7a44 ac4 1344 63c4 1c44 6cc4 7544 5c4 3dc4 36c4 2f44 5fc4 104c 60cc 794c 9cc 31cc 3acc 234c 53cc 2c4c 5ccc 454c 4e4c 764c 6cc 1f4c 6fcc 854 78d4 6154 11d4 29d4 22d4 3b54 4bd4 3454 44d4 5d54 5654 6e54 1ed4 754 77d4 385c 48dc 515c 5a5c 625c 12dc b5c 7bdc 45c 74dc 6d5c 1ddc 25dc 2edc 375c 47dc 3864 48e4 5164 19e4 21e4 12e4 b64 7be4 464 74e4 6d64 5e64 6664 2ee4 3764 47e4 86c 78ec 616c 526c 6a6c 22ec 3b6c 4bec 346c 44ec 5d6c 15ec 2dec 1eec 76c 77ec 1074 60f4 7974 4a74 7274 3af4 2374 53f4 2c74 5cf4 4574 df4 35f4 6f4 1f74 6ff4 207c 50fc 497c 1fc 39fc afc 137c 63fc 1c7c 6cfc 757c 467c 7e7c 36fc 2f7c 5ffc 1005 6085 985 4a05 285 3a85 2305 5385 2c05 5c85 4505 7d05 3585 7605 1f05 6f85 200d 508d 490d 710d 398d 7a0d 130d 638d 1c0d 6c8d 58d 460d e8d 368d 2f0d 5f8d 3815 4895 5115 6915 2195 6215 b15 7b95 415 7495 1d95 5e15 1695 2e95 3715 4795 81d 789d 119d 521d 1a9d 229d 3b1d 4b9d 341d 449d 5d1d 651d 2d9d 6e1d 71d 779d 825 78a5 5925 6125 11a5 5225 3b25 4ba5 3425 44a5 2da5 6e25 1ea5 26a5 725 77a5 382d 48ad 21ad 622d 12ad 2aad b2d 7bad 42d 74ad 552d 6d2d 1dad 5e2d 372d 47ad 2035 50b5 39b5 7a35 ab5 32b5 1335 63b5 1c35 6cb5 4d35 7535 5b5 4635 2f35 5fb5 103d 60bd 413d 793d 9bd 4a3d 233d 53bd 2c3d 5cbd 35bd 763d 6bd 3ebd 1f3d 6fbd 6845 18c5 145 3945 71c5 3245 5b45 2bc5 5445 24c5 4dc5 e45 46c5 7ec5 6745 17c5 584d 28cd 41cd 24d 4acd 72cd 6b4d 1bcd 644d 14cd d4d 354d 7dcd 3e4d 574d 27cd 4055 30d5 59d5 1a55 52d5 6ad5 7355 3d5 7c55 cd5 1555 2d55 65d5 2655 4f55 3fd5 705d dd 195d 215d 69dd 2a5d 435d 33dd 4c5d 3cdd 55dd 165d 5edd 66dd 7f5d fdd 7065 e5 69e5 2a65 5ae5 62e5 4365 33e5 4c65 3ce5 1d65 2565 55e5 1665 7f65 fe5 406d 30ed 116d 296d 59ed 1a6d 736d 3ed 7c6d ced 65ed 266d 56ed 6eed 4f6d 3fed 5875 28f5 975 3175 41f5 275 6b75 1bf5 6475 14f5 7df5 3e75 4ef5 76f5 5775 27f5 687d 18fd 71fd 327d 42fd 7afd 5b7d 2bfd 547d 24fd 57d 3d7d 4dfd e7d 677d 17fd 806 6106 1186 5206 2286 306 3b06 4b86 3406 4486 7c86 5d06 2d86 6e06 1e86 7786 380e 488e 708e 510e 218e 620e 128e 7b8e 40e 6d0e 1d8e 5e0e 2e8e f0e 370e 478e 2016 5096 6896 4916 3996 7a16 a96 6396 1c16 7516 596 4616 3696 1716 2f16 5f96 101e 791e 99e 4a1e 3a9e 1b1e 231e 539e 2c1e 5c9e 649e 451e 359e 761e 69e 6f9e 1026 58a6 60a6 7926 9a6 4a26 3aa6 53a6 2c26 4526 35a6 7626 6a6 1f26 2726 6fa6 202e 492e 39ae 7a2e aae 132e 2b2e 63ae 1c2e 54ae 6cae 752e 5ae 462e 36ae 5fae 3836 5136 21b6 6236 12b6 b36 3336 7bb6 436 4cb6 74b6 6d36 1db6 5e36 2eb6 47b6 83e 40be 78be 613e 11be 523e 22be 4bbe 343e 5d3e 2dbe 6e3e 1ebe 73e 3f3e 77be 7046 c6 38c6 1946 69c6 2a46 5ac6 33c6 4c46 2546 55c6 1646 66c6 4746 7f46 fc6 404e 294e 59ce 1a4e 6ace 4b4e 734e 3ce 7c4e cce 34ce 154e 65ce 264e 56ce 3fce 5856 3156 41d6 256 72d6 5356 6b56 1bd6 6456 14d6 2cd6 d56 7dd6 3e56 4ed6 27d6 685e 18de 20de 15e 71de 325e 42de 2bde 545e 3d5e 4dde e5e 7ede 5f5e 675e 17de 6866 166 71e6 3266 42e6 5b66 6366 2be6 5466 1ce6 24e6 3d66 4de6 e66 7ee6 17e6 586e 10ee 28ee 316e 41ee 26e 72ee 1bee 646e d6e 7dee 3e6e 4eee 576e 6f6e 27ee 4076 8f6 30f6 2976 59f6 1a76 6af6 3f6 7c76 1576 65f6 2676 56f6 4f76 7776 3ff6 707e 197e 69fe 2a7e 5afe 437e 7b7e 33fe 4c7e 4fe 3cfe 257e 55fe 167e 66fe ffe 4007 7807 3087 2907 5987 1a07 6a87 7307 c87 1507 6587 2607 5687 4f07 787 3f87 8f 190f 698f 2a0f 5a8f 430f b8f 338f 4c0f 740f 3c8f 250f 558f 160f 668f 7f0f 1897 117 7197 3217 4297 5b17 1397 2b97 5417 6c17 2497 3d17 4d97 e17 7e97 6717 581f 601f 289f 311f 419f 21f 729f 6b1f 149f d1f 7d9f 3e1f 4e9f 571f 1f9f 279f 28a7 3127 41a7 227 72a7 6b27 1ba7 23a7 5c27 6427 14a7 d27 7da7 3e27 4ea7 5727 502f 682f 18af 12f 71af 322f 42af 5b2f 24af 3d2f 4daf e2f 7eaf 672f 17af 2faf 4837 7037 b7 1937 69b7 2a37 5ab7 4337 3cb7 2537 55b7 1637 66b7 7f37 fb7 37b7 30bf 293f 59bf 1a3f 6abf 733f 3bf 3bbf 443f 7c3f cbf 153f 65bf 263f 56bf 4f3f 48c7 5147 21c7 6247 12c7 b47 43c7 7bc7 447 3c47 74c7 6d47 1dc7 5e47 2ec7 3747 84f 304f 78cf 614f 11cf 524f 22cf 3b4f 44cf 5d4f 2dcf 6e4f 1ecf 74f 4fcf 77cf 1057 2857 60d7 7957 9d7 4a57 3ad7 2357 5cd7 4557 35d7 7657 6d7 1f57 57d7 6fd7 50df 495f 39df 7a5f adf 135f 5bdf 63df 1c5f 245f 6cdf 755f 5df 465f 36df 2f5f 1867 2067 50e7 4967 39e7 7a67 ae7 1367 6ce7 7567 5e7 4667 36e7 2f67 5fe7 67e7 60ef 796f 9ef 4a6f 3aef 236f 53ef 6bef 146f 2c6f 5cef 456f 35ef 766f 6ef 1f6f 78f7 6177 11f7 5277 22f7 3b77 4bf7 73f7 c77 3477 44f7 5d77 2df7 6e77 1ef7 777 7f 387f 48ff 517f 21ff 627f 12ff b7f 74ff 6d7f 1dff 5e7f 2eff 377f 47ff 7fff
672 7 0 3800 4880 5100 2180 6200 1280 b00 7b80 7480 6d00 1d80 5e00 2e80 3700 4780 7888 6108 1188 5208 2288 3b08 4b88 c08 3408 4488 5d08 2d88 6e08 1e88 708 7788 6090 7910 990 4a10 3a90 2310 5390 1410 2c10 5c90 4510 3590 7610 690 1f10 6f90 1818 2018 5098 4918 3998 7a18 a98 1318 6398 6c98 7518 598 4618 3698 2f18 5f98 50a0 4920 39a0 7a20 aa0 1320 63a0 1c20 2420 6ca0 7520 5a0 4620 36a0 2f20 5fa0 1028 2828 60a8 7928 9a8 4a28 3aa8 2328 53a8 5ca8 4528 35a8 7628 6a8 1f28 6fa8 830 3030 78b0 6130 11b0 5230 22b0 3b30 4bb0 44b0 5d30 2db0 6e30 1eb0 730 77b0 48b8 5138 21b8 6238 12b8 b38 7bb8 438 3c38 74b8 6d38 1db8 5e38 2eb8 3738 47b8 30c0 2940 59c0 1a40 6ac0 7340 3c0 4440 7c40 cc0 1540 65c0 2640 56c0 4f40 3fc0 4848 7048 c8 1948 69c8 2a48 5ac8 4348 33c8 3cc8 2548 55c8 1648 66c8 7f48 fc8 5050 6850 18d0 150 71d0 3250 42d0 5b50 2bd0 24d0 3d50 4dd0 e50 7ed0 6750 17d0 28d8 3158 41d8 258 72d8 6b58 1bd8 5c58 6458 14d8 d58 7dd8 3e58 4ed8 5758 27d8 5860 6060 28e0 3160 41e0 260 72e0 6b60 1be0 14e0 d60 7de0 3e60 4ee0 5760 27e0 18e8 168 71e8 3268 42e8 5b68 2be8 5468 6c68 24e8 3d68 4de8 e68 7ee8 6768 17e8 f0 1970 69f0 2a70 5af0 4370 33f0 4c70 7470 3cf0 2570 55f0 1670 66f0 7f70 ff0 4078 7878 30f8 2978 59f8 1a78 6af8 7378 3f8 cf8 1578 65f8 2678 56f8 4f78 3ff8 7001 1901 6981 2a01 5a81 4301 3381 4c01 481 3c81 2501 5581 1601 6681 7f01 f81 4009 889 3089 2909 5989 1a09 6a89 7309 389 7c09 1509 6589 2609 5689 4f09 3f89 5811 1091 2891 3111 4191 211 7291 6b11 1b91 6411 d11 7d91 3e11 4e91 5711 2791 6819 119 7199 3219 4299 5b19 2b99 5419 1c99 2499 3d19 4d99 e19 7e99 6719 1799 6821 18a1 20a1 121 71a1 3221 42a1 5b21 2ba1 5421 3d21 4da1 e21 7ea1 6721 17a1 5829 3129 41a9 229 72a9 6b29 1ba9 6429 14a9 2ca9 d29 7da9 3e29 4ea9 5729 27a9 4031 2931 59b1 1a31 6ab1 7331 3b1 7c31 cb1 34b1 1531 65b1 2631 56b1 4f31 3fb1 7039 b9 38b9 1939 69b9 2a39 5ab9 4339 33b9 4c39 2539 55b9 1639 66b9 7f39 fb9 841 40c1 78c1 6141 11c1 5241 22c1 3b41 4bc1 3441 5d41 2dc1 6e41 1ec1 741 77c1 3849 5149 21c9 6249 12c9 b49 7bc9 449 4cc9 74c9 6d49 1dc9 5e49 2ec9 3749 47c9 2051 4951 39d1 7a51 ad1 1351 63d1 1c51 54d1 6cd1 7551 5d1 4651 36d1 2f51 5fd1 1059 58d9 60d9 7959 9d9 4a59 3ad9 2359 53d9 2c59 4559 35d9 7659 6d9 1f59 6fd9 1061 7961 9e1 4a61 3ae1 2361 53e1 2c61 5ce1 64e1 4561 35e1 7661 6e1 1f61 6fe1 2069 50e9 68e9 4969 39e9 7a69 ae9 1369 63e9 1c69 7569 5e9 4669 36e9 2f69 5fe9 3871 48f1 70f1 5171 21f1 6271 12f1 b71 7bf1 471 6d71 1df1 5e71 2ef1 3771 47f1 879 6179 11f9 5279 22f9 3b79 4bf9 3479 44f9 7cf9 5d79 2df9 6e79 1ef9 779 77f9 6802 1882 7182 3202 4282 5b02 2b82 5402 2482 502 3d02 4d82 e02 7e82 6702 1782 580a 288a 90a 310a 418a 20a 728a 6b0a 1b8a 640a 148a 7d8a 3e0a 4e8a 570a 278a 4012 3092 1112 2912 5992 1a12 6a92 7312 392 7c12 c92 6592 2612 5692 4f12 3f92 701a 9a 699a 2a1a 5a9a 431a 339a 4c1a 3c9a 1d1a 251a 559a 161a 669a 7f1a f9a 7022 a2 1922 2122 69a2 2a22 5aa2 4322 33a2 4c22 3ca2 55a2 1622 66a2 7f22 fa2 402a 30aa 59aa 1a2a 6aaa 732a 3aa 7c2a caa 152a 2d2a 65aa 262a 56aa 4f2a 3faa 5832 28b2 41b2 232 72b2 6b32 1bb2 6432 14b2 d32 3532 7db2 3e32 4eb2 5732 27b2 683a 18ba 13a 393a 71ba 323a 42ba 5b3a 2bba 543a 24ba 4dba e3a 7eba 673a 17ba 1042 60c2 4142 7942 9c2 4a42 3ac2 2342 53c2 2c42 5cc2 35c2 7642 6c2 1f42 6fc2 204a 50ca 39ca 7a4a aca 134a 63ca 1c4a 6cca 4d4a 754a 5ca 464a 36ca 2f4a 5fca 3852 48d2 21d2 6252 12d2 b52 7bd2 452 74d2 5552 6d52 1dd2 5e52 2ed2 3752 47d2 85a 78da 595a 615a 11da 525a 22da 3b5a 4bda 345a 44da 2dda 6e5a 1eda 75a 77da 862 78e2 11e2 5262 22e2 3b62 4be2 3462 44e2 5d62 6562 2de2 6e62 1ee2 762 77e2 386a 48ea 516a 696a 21ea 626a 12ea b6a 7bea 46a 74ea 1dea 5e6a 2eea 376a 47ea 2072 50f2 4972 7172 39f2 7a72 af2 1372 63f2 1c72 6cf2 5f2 4672 36f2 2f72 5ff2 107a 60fa 9fa 4a7a 3afa 237a 53fa 2c7a 5cfa 457a 7d7a 35fa 767a 6fa 1f7a 6ffa 2003 5083 4903 183 3983 7a03 a83 1303 6383 1c03 6c83 7503 4603 3683 2f03 5f83 100b 608b 790b 4a0b 3a8b 230b 538b 2c0b 5c8b 450b d8b 358b 760b 68b 1f0b 6f8b 813 7893 6113 5213 2293 3b13 4b93 3413 4493 5d13 1593 2d93 6e13 1e93 713 7793 381b 489b 511b 199b 219b 621b 129b b1b 7b9b 41b 749b 6d1b 5e1b 2e9b 371b 479b 3823 48a3 5123 6223 12a3 b23 7ba3 423 74a3 6d23 1da3 25a3 5e23 2ea3 3723 47a3 82b 78ab 612b 11ab 29ab 522b 22ab 3b2b 4bab 342b 44ab 5d2b 6e2b 1eab 72b 77ab 1033 60b3 7933 9b3 31b3 4a33 3ab3 2333 53b3 2c33 5cb3 4533 7633 6b3 1f33 6fb3 203b 50bb 493b 7a3b abb 133b 63bb 1c3b 6cbb 753b 5bb 3dbb 463b 36bb 2f3b 5fbb 5843 28c3 3143 243 72c3 6b43 1bc3 6443 14c3 d43 45c3 7dc3 3e43 4ec3 5743 27c3 684b 18cb 14b 49cb 71cb 324b 42cb 5b4b 2bcb 544b 24cb 3d4b e4b 7ecb 674b 17cb 7053 d3 1953 51d3 69d3 2a53 5ad3 4353 33d3 4c53 3cd3 2553 1653 66d3 7f53 fd3 405b 30db 295b 1a5b 6adb 735b 3db 7c5b cdb 155b 5ddb 65db 265b 56db 4f5b 3fdb 4063 30e3 2963 59e3 61e3 1a63 6ae3 7363 3e3 7c63 ce3 1563 2663 56e3 4f63 3fe3 706b eb 196b 2a6b 5aeb 436b 33eb 4c6b 3ceb 256b 55eb 6deb 166b 66eb 7f6b feb 6873 18f3 173 3273 42f3 5b73 2bf3 5473 24f3 3d73 4df3 75f3 e73 7ef3 6773 17f3 587b 28fb 317b 41fb 79fb 27b 72fb 6b7b 1bfb 647b 14fb d7b 3e7b 4efb 577b 27fb 5804 2884 3104 4184 7284 6b04 1b84 6404 1484 d04 7d84 604 3e04 4e84 5704 2784 680c 188c 10c 718c a0c 320c 428c 5b0c 2b8c 540c 248c 3d0c 4d8c 7e8c 670c 178c 7014 94 1914 6994 1214 2a14 5a94 4314 3394 4c14 3c94 2514 5594 6694 7f14 f94 401c 309c 291c 599c 6a9c 731c 39c 7c1c c9c 151c 659c 1e1c 261c 569c 4f1c 3f9c 4024 30a4 2924 59a4 1a24 2224 6aa4 7324 3a4 7c24 ca4 1524 65a4 56a4 4f24 3fa4 702c ac 192c 69ac 5aac 432c 33ac 4c2c 3cac 252c 55ac 162c 2e2c 66ac 7f2c fac 6834 18b4 134 71b4 42b4 5b34 2bb4 5434 24b4 3d34 4db4 e34 3634 7eb4 6734 17b4 583c 28bc 313c 41bc 23c 3a3c 72bc 6b3c 1bbc 643c 14bc d3c 7dbc 4ebc 573c 27bc 2044 50c4 4944 39c4 4244 7a44 ac4 1344 63c4 1c44 6cc4 7544 5c4 36c4 2f44 5fc4 104c 60cc 794c 9cc 3acc 234c 53cc 2c4c 5ccc 454c 35cc 4e4c 764c 6cc 1f4c 6fcc 854 78d4 6154 11d4 22d4 3b54 4bd4 3454 44d4 5d54 2dd4 5654 6e54 1ed4 754 77d4 385c 48dc 515c 21dc 5a5c 625c 12dc b5c 7bdc 45c 74dc 6d5c 1ddc 2edc 375c 47dc 3864 48e4 5164 21e4 12e4 b64 7be4 464 74e4 6d64 1de4 5e64 6664 2ee4 3764 47e4 86c 78ec 616c 11ec 526c 6a6c 22ec 3b6c 4bec 346c 44ec 5d6c 2dec 1eec 76c 77ec 1074 60f4 7974 9f4 4a74 7274 3af4 2374 53f4 2c74 5cf4 4574 35f4 6f4 1f74 6ff4 207c 50fc 497c 39fc afc 137c 63fc 1c7c 6cfc 757c 5fc 467c 7e7c 36fc 2f7c 5ffc 1005 6085 7905 985 4a05 285 3a85 2305 5385 2c05 5c85 4505 3585 7605 1f05 6f85 200d 508d 490d 398d 7a0d 130d 638d 1c0d 6c8d 750d 58d 460d e8d 368d 2f0d 5f8d 3815 4895 5115 2195 6215 b15 7b95 415 7495 6d15 1d95 5e15 1695 2e95 3715 4795 81d 789d 611d 119d 521d 1a9d 229d 3b1d 4b9d 341d 449d 5d1d 2d9d 6e1d 71d 779d 825 78a5 6125 11a5 5225 3b25 4ba5 3425 44a5 5d25 2da5 6e25 1ea5 26a5 725 77a5 382d 48ad 512d 21ad 622d 12ad 2aad b2d 7bad 42d 74ad 6d2d 1dad 5e2d 372d 47ad 2035 50b5 4935 39b5 7a35 ab5 32b5 1335 63b5 1c35 6cb5 7535 5b5 4635 2f35 5fb5 103d 60bd 793d 9bd 4a3d 233d 53bd 2c3d 5cbd 453d 35bd 763d 6bd 3ebd 1f3d 6fbd 6845 18c5 145 71c5 3245 5b45 2bc5 5445 24c5 3d45 4dc5 e45 46c5 7ec5 6745 17c5 584d 28cd 314d 41cd 24d 4acd 72cd 6b4d 1bcd 644d 14cd d4d 7dcd 3e4d 574d 27cd 4055 30d5 2955 59d5 1a55 52d5 6ad5 7355 3d5 7c55 cd5 1555 65d5 2655 4f55 3fd5 705d dd 195d 69dd 2a5d 435d 33dd 4c5d 3cdd 255d 55dd 165d 5edd 66dd 7f5d fdd 7065 e5 1965 69e5 2a65 5ae5 62e5 4365 33e5 4c65 3ce5 2565 55e5 1665 7f65 fe5 406d 30ed 296d 59ed 1a6d 736d 3ed 7c6d ced 156d 65ed 266d 56ed 6eed 4f6d 3fed 5875 28f5 3175 41f5 275 6b75 1bf5 6475 14f5 d75 7df5 3e75 4ef5 76f5 5775 27f5 687d 18fd 17d 71fd 327d 42fd 7afd 5b7d 2bfd 547d 24fd 3d7d 4dfd e7d 677d 17fd 806 7886 6106 1186 5206 2286 306 3b06 4b86 3406 4486 5d06 2d86 6e06 1e86 7786 380e 488e 510e 218e 620e 128e 7b8e 40e 748e 6d0e 1d8e 5e0e 2e8e f0e 370e 478e 2016 5096 4916 3996 7a16 a96 6396 1c16 6c96 7516 596 4616 3696 1716 2f16 5f96 101e 609e 791e 99e 4a1e 3a9e 1b1e 231e 539e 2c1e 5c9e 451e 359e 761e 69e 6f9e 1026 60a6 7926 9a6 4a26 3aa6 53a6 2c26 5ca6 4526 35a6 7626 6a6 1f26 2726 6fa6 202e 50ae 492e 39ae 7a2e aae 132e 2b2e 63ae 1c2e 6cae 752e 5ae 462e 36ae 5fae 3836 48b6 5136 21b6 6236 12b6 b36 3336 7bb6 436 74b6 6d36 1db6 5e36 2eb6 47b6 83e 78be 613e 11be 523e 22be 4bbe 343e 44be 5d3e 2dbe 6e3e 1ebe 73e 3f3e 77be 7046 c6 1946 69c6 2a46 5ac6 33c6 4c46 3cc6 2546 55c6 1646 66c6 4746 7f46 fc6 404e 30ce 294e 59ce 1a4e 6ace 4b4e 734e 3ce 7c4e cce 154e 65ce 264e 56ce 3fce 5856 28d6 3156 41d6 256 72d6 5356 6b56 1bd6 6456 14d6 d56 7dd6 3e56 4ed6 27d6 685e 18de 15e 71de 325e 42de 2bde 545e 24de 3d5e 4dde e5e 7ede 5f5e 675e 17de 6866 18e6 166 71e6 3266 42e6 5b66 6366 2be6 5466 24e6 3d66 4de6 e66 7ee6 17e6 586e 28ee 316e 41ee 26e 72ee 1bee 646e 14ee d6e 7dee 3e6e 4eee 576e 6f6e 27ee 4076 30f6 2976 59f6 1a76 6af6 3f6 7c76 cf6 1576 65f6 2676 56f6 4f76 7776 3ff6 707e fe 197e 69fe 2a7e 5afe 437e 7b7e 33fe 4c7e 3cfe 257e 55fe 167e 66fe ffe 4007 3087 2907 5987 1a07 6a87 7307 7c07 c87 1507 6587 2607 5687 4f07 787 3f87 700f 8f 190f 698f 2a0f 5a8f 430f b8f 338f 4c0f 3c8f 250f 558f 160f 668f 7f0f 6817 1897 117 7197 3217 4297 5b17 1397 2b97 5417 2497 3d17 4d97 e17 7e97 6717 581f 289f 311f 419f 21f 729f 6b1f 641f 149f d1f 7d9f 3e1f 4e9f 571f 1f9f 279f 5827 28a7 3127 41a7 227 72a7 6b27 1ba7 23a7 6427 14a7 d27 7da7 3e27 4ea7 5727 682f 18af 12f 71af 322f 42af 5b2f 542f 24af 3d2f 4daf e2f 7eaf 672f 17af 2faf 7037 b7 1937 69b7 2a37 5ab7 4337 4c37 3cb7 2537 55b7 1637 66b7 7f37 fb7 37b7 403f 30bf 293f 59bf 1a3f 6abf 733f 3bf 3bbf 7c3f cbf 153f 65bf 263f 56bf 4f3f 3847 48c7 5147 21c7 6247 12c7 b47 43c7 7bc7 447 74c7 6d47 1dc7 5e47 2ec7 3747 84f 78cf 614f 11cf 524f 22cf 3b4f 344f 44cf 5d4f 2dcf 6e4f 1ecf 74f 4fcf 77cf 1057 60d7 7957 9d7 4a57 3ad7 2357 2c57 5cd7 4557 35d7 7657 6d7 1f57 57d7 6fd7 205f 50df 495f 39df 7a5f adf 135f 5bdf 63df 1c5f 6cdf 755f 5df 465f 36df 2f5f 2067 50e7 4967 39e7 7a67 ae7 1367 1c67 6ce7 7567 5e7 4667 36e7 2f67 5fe7 67e7 106f 60ef 796f 9ef 4a6f 3aef 236f 53ef 6bef 2c6f 5cef 456f 35ef 766f 6ef 1f6f 877 78f7 6177 11f7 5277 22f7 3b77 4bf7 73f7 3477 44f7 5d77 2df7 6e77 1ef7 777 387f 48ff 517f 21ff 627f 12ff b7f 47f 74ff 6d7f 1dff 5e7f 2eff 377f 47ff 7fff
678 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 1d40 2540 4dc0 75c0 e40 3640 5ec0 66c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 1148 2948 41c8 79c8 248 3a48 52c8 6ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 950 3150 59d0 61d0 1a50 2250 4ad0 72d0 4350 7b50 13d0 2bd0 5c58 6458 cd8 34d8 558 3d58 55d8 6dd8 1658 2e58 46d8 7ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 160 3960 51e0 69e0 1260 2a60 42e0 7ae0 4b60 7360 1be0 23e0 5468 6c68 4e8 3ce8 d68 3568 5de8 65e8 1e68 2668 4ee8 76e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 1570 2d70 45f0 7df0 670 3e70 56f0 6ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 1978 2178 49f8 71f8 a78 3278 5af8 62f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 1501 2d01 4581 7d81 601 3e01 5681 6e81 5f01 6701 f81 3781 4009 7809 1089 2889 1909 2109 4989 7189 a09 3209 5a89 6289 5309 6b09 389 3b89 5811 6011 891 3091 111 3911 5191 6991 1211 2a11 4291 7a91 4b11 7311 1b91 2391 5419 6c19 499 3c99 d19 3519 5d99 6599 1e19 2619 4e99 7699 4719 7f19 1799 2f99 5021 6821 a1 38a1 921 3121 59a1 61a1 1a21 2221 4aa1 72a1 4321 7b21 13a1 2ba1 5c29 6429 ca9 34a9 529 3d29 55a9 6da9 1629 2e29 46a9 7ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 1d31 2531 4db1 75b1 e31 3631 5eb1 66b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 1139 2939 41b9 79b9 239 3a39 52b9 6ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 d02 3502 5d82 6582 1e02 2602 4e82 7682 4702 7f02 1782 2f82 580a 600a 88a 308a 10a 390a 518a 698a 120a 2a0a 428a 7a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 1912 2112 4992 7192 a12 3212 5a92 6292 5312 6b12 392 3b92 4c1a 741a 1c9a 249a 151a 2d1a 459a 7d9a 61a 3e1a 569a 6e9a 5f1a 671a f9a 379a 4822 7022 18a2 20a2 1122 2922 41a2 79a2 222 3a22 52a2 6aa2 5b22 6322 ba2 33a2 442a 7c2a 14aa 2caa 1d2a 252a 4daa 75aa e2a 362a 5eaa 66aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 532 3d32 55b2 6db2 1632 2e32 46b2 7eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 93a 313a 59ba 61ba 1a3a 223a 4aba 72ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 543 3d43 55c3 6dc3 1643 2e43 46c3 7ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 94b 314b 59cb 61cb 1a4b 224b 4acb 72cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 1153 2953 41d3 79d3 253 3a53 52d3 6ad3 5b53 6353 bd3 33d3 445b 7c5b 14db 2cdb 1d5b 255b 4ddb 75db e5b 365b 5edb 66db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 1963 2163 49e3 71e3 a63 3263 5ae3 62e3 5363 6b63 3e3 3be3 4c6b 746b 1ceb 24eb 156b 2d6b 45eb 7deb 66b 3e6b 56eb 6eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 d73 3573 5df3 65f3 1e73 2673 4ef3 76f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 17b 397b 51fb 69fb 127b 2a7b 42fb 7afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 504 3d04 5584 6d84 1604 2e04 4684 7e84 4f04 7704 1f84 2784 500c 680c 8c 388c 90c 310c 598c 618c 1a0c 220c 4a8c 728c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 1114 2914 4194 7994 214 3a14 5294 6a94 5b14 6314 b94 3394 441c 7c1c 149c 2c9c 1d1c 251c 4d9c 759c e1c 361c 5e9c 669c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 1924 2124 49a4 71a4 a24 3224 5aa4 62a4 5324 6b24 3a4 3ba4 4c2c 742c 1cac 24ac 152c 2d2c 45ac 7dac 62c 3e2c 56ac 6eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 d34 3534 5db4 65b4 1e34 2634 4eb4 76b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 13c 393c 51bc 69bc 123c 2a3c 42bc 7abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 d45 3545 5dc5 65c5 1e45 2645 4ec5 76c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 14d 394d 51cd 69cd 124d 2a4d 42cd 7acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 1955 2155 49d5 71d5 a55 3255 5ad5 62d5 5355 6b55 3d5 3bd5 4c5d 745d 1cdd 24dd 155d 2d5d 45dd 7ddd 65d 3e5d 56dd 6edd 5f5d 675d fdd 37dd 4865 7065 18e5 20e5 1165 2965 41e5 79e5 265 3a65 52e5 6ae5 5b65 6365 be5 33e5 446d 7c6d 14ed 2ced 1d6d 256d 4ded 75ed e6d 366d 5eed 66ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 575 3d75 55f5 6df5 1675 2e75 46f5 7ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 97d 317d 59fd 61fd 1a7d 227d 4afd 72fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 1546 2d46 45c6 7dc6 646 3e46 56c6 6ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 194e 214e 49ce 71ce a4e 324e 5ace 62ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 156 3956 51d6 69d6 1256 2a56 42d6 7ad6 4b56 7356 1bd6 23d6 545e 6c5e 4de 3cde d5e 355e 5dde 65de 1e5e 265e 4ede 76de 475e 7f5e 17de 2fde 5066 6866 e6 38e6 966 3166 59e6 61e6 1a66 2266 4ae6 72e6 4366 7b66 13e6 2be6 5c6e 646e cee 34ee 56e 3d6e 55ee 6dee 166e 2e6e 46ee 7eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 1d76 2576 4df6 75f6 e76 3676 5ef6 66f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 117e 297e 41fe 79fe 27e 3a7e 52fe 6afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 1d07 2507 4d87 7587 e07 3607 5e87 6687 5707 6f07 787 3f87 480f 700f 188f 208f 110f 290f 418f 798f 20f 3a0f 528f 6a8f 5b0f 630f b8f 338f 5017 6817 97 3897 917 3117 5997 6197 1a17 2217 4a97 7297 4317 7b17 1397 2b97 5c1f 641f c9f 349f 51f 3d1f 559f 6d9f 161f 2e1f 469f 7e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 127 3927 51a7 69a7 1227 2a27 42a7 7aa7 4b27 7327 1ba7 23a7 542f 6c2f 4af 3caf d2f 352f 5daf 65af 1e2f 262f 4eaf 76af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 1537 2d37 45b7 7db7 637 3e37 56b7 6eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 193f 213f 49bf 71bf a3f 323f 5abf 62bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
679 8 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 3d40 4540 15c0 6dc0 1640 6e40 3ec0 46c0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 2148 5948 9c8 71c8 a48 7248 22c8 5ac8 3b48 4348 13c8 6bc8 2050 5850 8d0 70d0 1150 6950 39d0 41d0 3a50 4250 12d0 6ad0 b50 7350 23d0 5bd0 3c58 4458 14d8 6cd8 d58 7558 25d8 5dd8 2658 5e58 ed8 76d8 1758 6f58 3fd8 47d8 3860 4060 10e0 68e0 960 7160 21e0 59e0 2260 5a60 ae0 72e0 1360 6b60 3be0 43e0 2468 5c68 ce8 74e8 1568 6d68 3de8 45e8 3e68 4668 16e8 6ee8 f68 7768 27e8 5fe8 1470 6c70 3cf0 44f0 2570 5d70 df0 75f0 e70 7670 26f0 5ef0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 3978 4178 11f8 69f8 1278 6a78 3af8 42f8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 2501 5d01 d81 7581 e01 7601 2681 5e81 3f01 4701 1781 6f81 809 7009 2089 5889 3909 4109 1189 6989 1209 6a09 3a89 4289 2309 5b09 b89 7389 3811 4011 1091 6891 911 7111 2191 5991 2211 5a11 a91 7291 1311 6b11 3b91 4391 2419 5c19 c99 7499 1519 6d19 3d99 4599 3e19 4619 1699 6e99 f19 7719 2799 5f99 2021 5821 8a1 70a1 1121 6921 39a1 41a1 3a21 4221 12a1 6aa1 b21 7321 23a1 5ba1 3c29 4429 14a9 6ca9 d29 7529 25a9 5da9 2629 5e29 ea9 76a9 1729 6f29 3fa9 47a9 c31 7431 24b1 5cb1 3d31 4531 15b1 6db1 1631 6e31 3eb1 46b1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 2139 5939 9b9 71b9 a39 7239 22b9 5ab9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 1d51 6551 5d1 7dd1 651 7e51 1ed1 66d1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 1969 6169 1e9 79e9 269 7a69 1ae9 62e9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 1502 6d02 3d82 4582 3e02 4602 1682 6e82 f02 7702 2782 5f82 380a 400a 108a 688a 90a 710a 218a 598a 220a 5a0a a8a 728a 130a 6b0a 3b8a 438a 812 7012 2092 5892 3912 4112 1192 6992 1212 6a12 3a92 4292 2312 5b12 b92 7392 141a 6c1a 3c9a 449a 251a 5d1a d9a 759a e1a 761a 269a 5e9a 3f1a 471a 179a 6f9a 1022 6822 38a2 40a2 2122 5922 9a2 71a2 a22 7222 22a2 5aa2 3b22 4322 13a2 6ba2 c2a 742a 24aa 5caa 3d2a 452a 15aa 6daa 162a 6e2a 3eaa 46aa 272a 5f2a faa 77aa 3c32 4432 14b2 6cb2 d32 7532 25b2 5db2 2632 5e32 eb2 76b2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 113a 693a 39ba 41ba 3a3a 423a 12ba 6aba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 452 7c52 1cd2 64d2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 1f52 6752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 6a 786a 18ea 60ea 296a 516a 31ea 49ea 326a 4a6a 2aea 52ea 1b6a 636a 3ea 7bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 d43 7543 25c3 5dc3 2643 5e43 ec3 76c3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 114b 694b 39cb 41cb 3a4b 424b 12cb 6acb b4b 734b 23cb 5bcb 1053 6853 38d3 40d3 2153 5953 9d3 71d3 a53 7253 22d3 5ad3 3b53 4353 13d3 6bd3 c5b 745b 24db 5cdb 3d5b 455b 15db 6ddb 165b 6e5b 3edb 46db 275b 5f5b fdb 77db 863 7063 20e3 58e3 3963 4163 11e3 69e3 1263 6a63 3ae3 42e3 2363 5b63 be3 73e3 146b 6c6b 3ceb 44eb 256b 5d6b deb 75eb e6b 766b 26eb 5eeb 3f6b 476b 17eb 6feb 2473 5c73 cf3 74f3 1573 6d73 3df3 45f3 3e73 4673 16f3 6ef3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 97b 717b 21fb 59fb 227b 5a7b afb 72fb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 d04 7504 2584 5d84 2604 5e04 e84 7684 1704 6f04 3f84 4784 200c 580c 88c 708c 110c 690c 398c 418c 3a0c 420c 128c 6a8c b0c 730c 238c 5b8c 1014 6814 3894 4094 2114 5914 994 7194 a14 7214 2294 5a94 3b14 4314 1394 6b94 c1c 741c 249c 5c9c 3d1c 451c 159c 6d9c 161c 6e1c 3e9c 469c 271c 5f1c f9c 779c 824 7024 20a4 58a4 3924 4124 11a4 69a4 1224 6a24 3aa4 42a4 2324 5b24 ba4 73a4 142c 6c2c 3cac 44ac 252c 5d2c dac 75ac e2c 762c 26ac 5eac 3f2c 472c 17ac 6fac 2434 5c34 cb4 74b4 1534 6d34 3db4 45b4 3e34 4634 16b4 6eb4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 93c 713c 21bc 59bc 223c 5a3c abc 72bc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 415 7c15 1c95 6495 2d15 5515 3595 4d95 3615 4e15 2e95 5695 1f15 6715 795 7f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 1b2d 632d 3ad 7bad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 1545 6d45 3dc5 45c5 3e45 4645 16c5 6ec5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 94d 714d 21cd 59cd 224d 5a4d acd 72cd 134d 6b4d 3bcd 43cd 855 7055 20d5 58d5 3955 4155 11d5 69d5 1255 6a55 3ad5 42d5 2355 5b55 bd5 73d5 145d 6c5d 3cdd 44dd 255d 5d5d ddd 75dd e5d 765d 26dd 5edd 3f5d 475d 17dd 6fdd 1065 6865 38e5 40e5 2165 5965 9e5 71e5 a65 7265 22e5 5ae5 3b65 4365 13e5 6be5 c6d 746d 24ed 5ced 3d6d 456d 15ed 6ded 166d 6e6d 3eed 46ed 276d 5f6d fed 77ed 3c75 4475 14f5 6cf5 d75 7575 25f5 5df5 2675 5e75 ef5 76f5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 117d 697d 39fd 41fd 3a7d 427d 12fd 6afd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 1d16 6516 596 7d96 616 7e16 1e96 6696 2f16 5716 3796 4f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 192e 612e 1ae 79ae 22e 7a2e 1aae 62ae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 2546 5d46 dc6 75c6 e46 7646 26c6 5ec6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 394e 414e 11ce 69ce 124e 6a4e 3ace 42ce 234e 5b4e bce 73ce 3856 4056 10d6 68d6 956 7156 21d6 59d6 2256 5a56 ad6 72d6 1356 6b56 3bd6 43d6 245e 5c5e cde 74de 155e 6d5e 3dde 45de 3e5e 465e 16de 6ede f5e 775e 27de 5fde 2066 5866 8e6 70e6 1166 6966 39e6 41e6 3a66 4266 12e6 6ae6 b66 7366 23e6 5be6 3c6e 446e 14ee 6cee d6e 756e 25ee 5dee 266e 5e6e eee 76ee 176e 6f6e 3fee 47ee c76 7476 24f6 5cf6 3d76 4576 15f6 6df6 1676 6e76 3ef6 46f6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 217e 597e 9fe 71fe a7e 727e 22fe 5afe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 3d07 4507 1587 6d87 1607 6e07 3e87 4687 2707 5f07 f87 7787 100f 680f 388f 408f 210f 590f 98f 718f a0f 720f 228f 5a8f 3b0f 430f 138f 6b8f 2017 5817 897 7097 1117 6917 3997 4197 3a17 4217 1297 6a97 b17 7317 2397 5b97 3c1f 441f 149f 6c9f d1f 751f 259f 5d9f 261f 5e1f e9f 769f 171f 6f1f 3f9f 479f 3827 4027 10a7 68a7 927 7127 21a7 59a7 2227 5a27 aa7 72a7 1327 6b27 3ba7 43a7 242f 5c2f caf 74af 152f 6d2f 3daf 45af 3e2f 462f 16af 6eaf f2f 772f 27af 5faf 1437 6c37 3cb7 44b7 2537 5d37 db7 75b7 e37 7637 26b7 5eb7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 393f 413f 11bf 69bf 123f 6a3f 3abf 42bf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
686 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5488 6c88 5d08 6508 588 3d88 4608 7e08 1e88 2688 1708 2f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 4098 7898 4918 7118 1198 2998 5218 6a18 a98 3298 318 3b18 5b98 6398 1c20 2420 44a0 7ca0 4d20 7520 15a0 2da0 5620 6e20 ea0 36a0 720 3f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 50b0 68b0 5930 6130 1b0 39b0 4230 7a30 1ab0 22b0 1330 2b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 1540 2d40 4dc0 75c0 e40 3640 56c0 6ec0 5f40 6740 7c0 3fc0 4848 7048 10c8 28c8 1948 2148 41c8 79c8 248 3a48 5ac8 62c8 5348 6b48 bc8 33c8 5850 6050 d0 38d0 950 3150 51d0 69d0 1250 2a50 4ad0 72d0 4350 7b50 1bd0 23d0 5458 6c58 cd8 34d8 558 3d58 5dd8 65d8 1e58 2658 46d8 7ed8 4f58 7758 17d8 2fd8 5060 6860 8e0 30e0 160 3960 59e0 61e0 1a60 2260 42e0 7ae0 4b60 7360 13e0 2be0 5c68 6468 4e8 3ce8 d68 3568 55e8 6de8 1668 2e68 4ee8 76e8 4768 7f68 1fe8 27e8 4c70 7470 14f0 2cf0 1d70 2570 45f0 7df0 670 3e70 5ef0 66f0 5770 6f70 ff0 37f0 4078 7878 18f8 20f8 1178 2978 49f8 71f8 a78 3278 52f8 6af8 5b78 6378 3f8 3bf8 4c01 7401 1481 2c81 1d01 2501 4581 7d81 601 3e01 5e81 6681 5701 6f01 f81 3781 4009 7809 1889 2089 1109 2909 4989 7189 a09 3209 5289 6a89 5b09 6309 389 3b89 5011 6811 891 3091 111 3911 5991 6191 1a11 2211 4291 7a91 4b11 7311 1391 2b91 5c19 6419 499 3c99 d19 3519 5599 6d99 1619 2e19 4e99 7699 4719 7f19 1f99 2799 5821 6021 a1 38a1 921 3121 51a1 69a1 1221 2a21 4aa1 72a1 4321 7b21 1ba1 23a1 5429 6c29 ca9 34a9 529 3d29 5da9 65a9 1e29 2629 46a9 7ea9 4f29 7729 17a9 2fa9 4431 7c31 1cb1 24b1 1531 2d31 4db1 75b1 e31 3631 56b1 6eb1 5f31 6731 7b1 3fb1 4839 7039 10b9 28b9 1939 2139 41b9 79b9 239 3a39 5ab9 62b9 5339 6b39 bb9 33b9 841 3041 50c1 68c1 5941 6141 1c1 39c1 4241 7a41 1ac1 22c1 1341 2b41 4bc1 73c1 1449 2c49 5cc9 64c9 4549 7d49 dc9 35c9 4e49 7649 6c9 3ec9 1f49 2749 57c9 6fc9 1c51 2451 44d1 7cd1 4d51 7551 15d1 2dd1 5651 6e51 ed1 36d1 751 3f51 5fd1 67d1 59 3859 48d9 70d9 5159 6959 19d9 21d9 5a59 6259 12d9 2ad9 b59 3359 43d9 7bd9 461 3c61 4ce1 74e1 5561 6d61 1de1 25e1 5e61 6661 16e1 2ee1 f61 3761 47e1 7fe1 1869 2069 40e9 78e9 4969 7169 11e9 29e9 5269 6a69 ae9 32e9 369 3b69 5be9 63e9 1071 2871 58f1 60f1 4171 7971 9f1 31f1 4a71 7271 2f1 3af1 1b71 2371 53f1 6bf1 c79 3479 54f9 6cf9 5d79 6579 5f9 3df9 4679 7e79 1ef9 26f9 1779 2f79 4ff9 77f9 5c02 6402 482 3c82 d02 3502 5582 6d82 1602 2e02 4e82 7682 4702 7f02 1f82 2782 500a 680a 88a 308a 10a 390a 598a 618a 1a0a 220a 428a 7a8a 4b0a 730a 138a 2b8a 4012 7812 1892 2092 1112 2912 4992 7192 a12 3212 5292 6a92 5b12 6312 392 3b92 4c1a 741a 149a 2c9a 1d1a 251a 459a 7d9a 61a 3e1a 5e9a 669a 571a 6f1a f9a 379a 4822 7022 10a2 28a2 1922 2122 41a2 79a2 222 3a22 5aa2 62a2 5322 6b22 ba2 33a2 442a 7c2a 1caa 24aa 152a 2d2a 4daa 75aa e2a 362a 56aa 6eaa 5f2a 672a 7aa 3faa 5432 6c32 cb2 34b2 532 3d32 5db2 65b2 1e32 2632 46b2 7eb2 4f32 7732 17b2 2fb2 583a 603a ba 38ba 93a 313a 51ba 69ba 123a 2a3a 4aba 72ba 433a 7b3a 1bba 23ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 44ca 7cca 4d4a 754a 15ca 2dca 564a 6e4a eca 36ca 74a 3f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 50da 68da 595a 615a 1da 39da 425a 7a5a 1ada 22da 135a 2b5a 4bda 73da c62 3462 54e2 6ce2 5d62 6562 5e2 3de2 4662 7e62 1ee2 26e2 1762 2f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 40f2 78f2 4972 7172 11f2 29f2 5272 6a72 af2 32f2 372 3b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 4083 7883 4903 7103 1183 2983 5203 6a03 a83 3283 303 3b03 5b83 6383 40b 3c0b 4c8b 748b 550b 6d0b 1d8b 258b 5e0b 660b 168b 2e8b f0b 370b 478b 7f8b c13 3413 5493 6c93 5d13 6513 593 3d93 4613 7e13 1e93 2693 1713 2f13 4f93 7793 101b 281b 589b 609b 411b 791b 99b 319b 4a1b 721b 29b 3a9b 1b1b 231b 539b 6b9b 1423 2c23 5ca3 64a3 4523 7d23 da3 35a3 4e23 7623 6a3 3ea3 1f23 2723 57a3 6fa3 82b 302b 50ab 68ab 592b 612b 1ab 39ab 422b 7a2b 1aab 22ab 132b 2b2b 4bab 73ab 33 3833 48b3 70b3 5133 6933 19b3 21b3 5a33 6233 12b3 2ab3 b33 3333 43b3 7bb3 1c3b 243b 44bb 7cbb 4d3b 753b 15bb 2dbb 563b 6e3b ebb 36bb 73b 3f3b 5fbb 67bb 5443 6c43 cc3 34c3 543 3d43 5dc3 65c3 1e43 2643 46c3 7ec3 4f43 7743 17c3 2fc3 584b 604b cb 38cb 94b 314b 51cb 69cb 124b 2a4b 4acb 72cb 434b 7b4b 1bcb 23cb 4853 7053 10d3 28d3 1953 2153 41d3 79d3 253 3a53 5ad3 62d3 5353 6b53 bd3 33d3 445b 7c5b 1cdb 24db 155b 2d5b 4ddb 75db e5b 365b 56db 6edb 5f5b 675b 7db 3fdb 4063 7863 18e3 20e3 1163 2963 49e3 71e3 a63 3263 52e3 6ae3 5b63 6363 3e3 3be3 4c6b 746b 14eb 2ceb 1d6b 256b 45eb 7deb 66b 3e6b 5eeb 66eb 576b 6f6b feb 37eb 5c73 6473 4f3 3cf3 d73 3573 55f3 6df3 1673 2e73 4ef3 76f3 4773 7f73 1ff3 27f3 507b 687b 8fb 30fb 17b 397b 59fb 61fb 1a7b 227b 42fb 7afb 4b7b 737b 13fb 2bfb 5404 6c04 c84 3484 504 3d04 5d84 6584 1e04 2604 4684 7e84 4f04 7704 1784 2f84 580c 600c 8c 388c 90c 310c 518c 698c 120c 2a0c 4a8c 728c 430c 7b0c 1b8c 238c 4814 7014 1094 2894 1914 2114 4194 7994 214 3a14 5a94 6294 5314 6b14 b94 3394 441c 7c1c 1c9c 249c 151c 2d1c 4d9c 759c e1c 361c 569c 6e9c 5f1c 671c 79c 3f9c 4024 7824 18a4 20a4 1124 2924 49a4 71a4 a24 3224 52a4 6aa4 5b24 6324 3a4 3ba4 4c2c 742c 14ac 2cac 1d2c 252c 45ac 7dac 62c 3e2c 5eac 66ac 572c 6f2c fac 37ac 5c34 6434 4b4 3cb4 d34 3534 55b4 6db4 1634 2e34 4eb4 76b4 4734 7f34 1fb4 27b4 503c 683c 8bc 30bc 13c 393c 59bc 61bc 1a3c 223c 42bc 7abc 4b3c 733c 13bc 2bbc 1844 2044 40c4 78c4 4944 7144 11c4 29c4 5244 6a44 ac4 32c4 344 3b44 5bc4 63c4 44c 3c4c 4ccc 74cc 554c 6d4c 1dcc 25cc 5e4c 664c 16cc 2ecc f4c 374c 47cc 7fcc c54 3454 54d4 6cd4 5d54 6554 5d4 3dd4 4654 7e54 1ed4 26d4 1754 2f54 4fd4 77d4 105c 285c 58dc 60dc 415c 795c 9dc 31dc 4a5c 725c 2dc 3adc 1b5c 235c 53dc 6bdc 1464 2c64 5ce4 64e4 4564 7d64 de4 35e4 4e64 7664 6e4 3ee4 1f64 2764 57e4 6fe4 86c 306c 50ec 68ec 596c 616c 1ec 39ec 426c 7a6c 1aec 22ec 136c 2b6c 4bec 73ec 74 3874 48f4 70f4 5174 6974 19f4 21f4 5a74 6274 12f4 2af4 b74 3374 43f4 7bf4 1c7c 247c 44fc 7cfc 4d7c 757c 15fc 2dfc 567c 6e7c efc 36fc 77c 3f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 448d 7c8d 4d0d 750d 158d 2d8d 560d 6e0d e8d 368d 70d 3f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 509d 689d 591d 611d 19d 399d 421d 7a1d 1a9d 229d 131d 2b1d 4b9d 739d c25 3425 54a5 6ca5 5d25 6525 5a5 3da5 4625 7e25 1ea5 26a5 1725 2f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 40b5 78b5 4935 7135 11b5 29b5 5235 6a35 ab5 32b5 335 3b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5c45 6445 4c5 3cc5 d45 3545 55c5 6dc5 1645 2e45 4ec5 76c5 4745 7f45 1fc5 27c5 504d 684d 8cd 30cd 14d 394d 59cd 61cd 1a4d 224d 42cd 7acd 4b4d 734d 13cd 2bcd 4055 7855 18d5 20d5 1155 2955 49d5 71d5 a55 3255 52d5 6ad5 5b55 6355 3d5 3bd5 4c5d 745d 14dd 2cdd 1d5d 255d 45dd 7ddd 65d 3e5d 5edd 66dd 575d 6f5d fdd 37dd 4865 7065 10e5 28e5 1965 2165 41e5 79e5 265 3a65 5ae5 62e5 5365 6b65 be5 33e5 446d 7c6d 1ced 24ed 156d 2d6d 4ded 75ed e6d 366d 56ed 6eed 5f6d 676d 7ed 3fed 5475 6c75 cf5 34f5 575 3d75 5df5 65f5 1e75 2675 46f5 7ef5 4f75 7775 17f5 2ff5 587d 607d fd 38fd 97d 317d 51fd 69fd 127d 2a7d 4afd 72fd 437d 7b7d 1bfd 23fd 806 3006 5086 6886 5906 6106 186 3986 4206 7a06 1a86 2286 1306 2b06 4b86 7386 140e 2c0e 5c8e 648e 450e 7d0e d8e 358e 4e0e 760e 68e 3e8e 1f0e 270e 578e 6f8e 1c16 2416 4496 7c96 4d16 7516 1596 2d96 5616 6e16 e96 3696 716 3f16 5f96 6796 1e 381e 489e 709e 511e 691e 199e 219e 5a1e 621e 129e 2a9e b1e 331e 439e 7b9e 426 3c26 4ca6 74a6 5526 6d26 1da6 25a6 5e26 6626 16a6 2ea6 f26 3726 47a6 7fa6 182e 202e 40ae 78ae 492e 712e 11ae 29ae 522e 6a2e aae 32ae 32e 3b2e 5bae 63ae 1036 2836 58b6 60b6 4136 7936 9b6 31b6 4a36 7236 2b6 3ab6 1b36 2336 53b6 6bb6 c3e 343e 54be 6cbe 5d3e 653e 5be 3dbe 463e 7e3e 1ebe 26be 173e 2f3e 4fbe 77be 4c46 7446 14c6 2cc6 1d46 2546 45c6 7dc6 646 3e46 5ec6 66c6 5746 6f46 fc6 37c6 404e 784e 18ce 20ce 114e 294e 49ce 71ce a4e 324e 52ce 6ace 5b4e 634e 3ce 3bce 5056 6856 8d6 30d6 156 3956 59d6 61d6 1a56 2256 42d6 7ad6 4b56 7356 13d6 2bd6 5c5e 645e 4de 3cde d5e 355e 55de 6dde 165e 2e5e 4ede 76de 475e 7f5e 1fde 27de 5866 6066 e6 38e6 966 3166 51e6 69e6 1266 2a66 4ae6 72e6 4366 7b66 1be6 23e6 546e 6c6e cee 34ee 56e 3d6e 5dee 65ee 1e6e 266e 46ee 7eee 4f6e 776e 17ee 2fee 4476 7c76 1cf6 24f6 1576 2d76 4df6 75f6 e76 3676 56f6 6ef6 5f76 6776 7f6 3ff6 487e 707e 10fe 28fe 197e 217e 41fe 79fe 27e 3a7e 5afe 62fe 537e 6b7e bfe 33fe 4407 7c07 1c87 2487 1507 2d07 4d87 7587 e07 3607 5687 6e87 5f07 6707 787 3f87 480f 700f 108f 288f 190f 210f 418f 798f 20f 3a0f 5a8f 628f 530f 6b0f b8f 338f 5817 6017 97 3897 917 3117 5197 6997 1217 2a17 4a97 7297 4317 7b17 1b97 2397 541f 6c1f c9f 349f 51f 3d1f 5d9f 659f 1e1f 261f 469f 7e9f 4f1f 771f 179f 2f9f 5027 6827 8a7 30a7 127 3927 59a7 61a7 1a27 2227 42a7 7aa7 4b27 7327 13a7 2ba7 5c2f 642f 4af 3caf d2f 352f 55af 6daf 162f 2e2f 4eaf 76af 472f 7f2f 1faf 27af 4c37 7437 14b7 2cb7 1d37 2537 45b7 7db7 637 3e37 5eb7 66b7 5737 6f37 fb7 37b7 403f 783f 18bf 20bf 113f 293f 49bf 71bf a3f 323f 52bf 6abf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 54cf 6ccf 5d4f 654f 5cf 3dcf 464f 7e4f 1ecf 26cf 174f 2f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 40df 78df 495f 715f 11df 29df 525f 6a5f adf 32df 35f 3b5f 5bdf 63df 1c67 2467 44e7 7ce7 4d67 7567 15e7 2de7 5667 6e67 ee7 36e7 767 3f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 50f7 68f7 5977 6177 1f7 39f7 4277 7a77 1af7 22f7 1377 2b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
689 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 5848 6048 10c8 28c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5348 6b48 1bc8 23c8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5c01 6401 1481 2c81 d01 3501 4581 7d81 601 3e01 4e81 7681 5701 6f01 1f81 2781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 4c19 7419 499 3c99 1d19 2519 5599 6d99 1619 2e19 5e99 6699 4719 7f19 f99 3799 4821 7021 a1 38a1 1921 2121 51a1 69a1 1221 2a21 5aa1 62a1 4321 7b21 ba1 33a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 5839 6039 10b9 28b9 939 3139 41b9 79b9 239 3a39 4ab9 72b9 5339 6b39 1bb9 23b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1d02 2502 5582 6d82 1602 2e02 5e82 6682 4702 7f02 f82 3782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 5c1a 641a 149a 2c9a d1a 351a 459a 7d9a 61a 3e1a 4e9a 769a 571a 6f1a 1f9a 279a 5822 6022 10a2 28a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5322 6b22 1ba2 23a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 483a 703a ba 38ba 193a 213a 51ba 69ba 123a 2a3a 5aba 62ba 433a 7b3a bba 33ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 5c6b 646b 14eb 2ceb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 576b 6f6b 1feb 27eb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5814 6014 1094 2894 914 3114 4194 7994 214 3a14 4a94 7294 5314 6b14 1b94 2394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 4c45 7445 4c5 3cc5 1d45 2545 55c5 6dc5 1645 2e45 5ec5 66c5 4745 7f45 fc5 37c5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 5c5d 645d 14dd 2cdd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 575d 6f5d 1fdd 27dd 5865 6065 10e5 28e5 965 3165 41e5 79e5 265 3a65 4ae5 72e5 5365 6b65 1be5 23e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 197d 217d 51fd 69fd 127d 2a7d 5afd 62fd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5c46 6446 14c6 2cc6 d46 3546 45c6 7dc6 646 3e46 4ec6 76c6 5746 6f46 1fc6 27c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 4c5e 745e 4de 3cde 1d5e 255e 55de 6dde 165e 2e5e 5ede 66de 475e 7f5e fde 37de 4866 7066 e6 38e6 1966 2166 51e6 69e6 1266 2a66 5ae6 62e6 4366 7b66 be6 33e6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 587e 607e 10fe 28fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 537e 6b7e 1bfe 23fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5c37 6437 14b7 2cb7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5737 6f37 1fb7 27b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
690 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 d40 3540 55c0 6dc0 1640 2e40 4ec0 76c0 5f40 6740 7c0 3fc0 5048 6848 8c8 30c8 1948 2148 41c8 79c8 248 3a48 5ac8 62c8 4b48 7348 13c8 2bc8 5850 6050 d0 38d0 1150 2950 49d0 71d0 a50 3250 52d0 6ad0 4350 7b50 1bd0 23d0 4c58 7458 14d8 2cd8 558 3d58 5dd8 65d8 1e58 2658 46d8 7ed8 5758 6f58 fd8 37d8 4860 7060 10e0 28e0 160 3960 59e0 61e0 1a60 2260 42e0 7ae0 5360 6b60 be0 33e0 5c68 6468 4e8 3ce8 1568 2d68 4de8 75e8 e68 3668 56e8 6ee8 4768 7f68 1fe8 27e8 5470 6c70 cf0 34f0 1d70 2570 45f0 7df0 670 3e70 5ef0 66f0 4f70 7770 17f0 2ff0 4078 7878 18f8 20f8 978 3178 51f8 69f8 1278 2a78 4af8 72f8 5b78 6378 3f8 3bf8 5401 6c01 c81 3481 1d01 2501 4581 7d81 601 3e01 5e81 6681 4f01 7701 1781 2f81 4009 7809 1889 2089 909 3109 5189 6989 1209 2a09 4a89 7289 5b09 6309 389 3b89 4811 7011 1091 2891 111 3911 5991 6191 1a11 2211 4291 7a91 5311 6b11 b91 3391 5c19 6419 499 3c99 1519 2d19 4d99 7599 e19 3619 5699 6e99 4719 7f19 1f99 2799 5821 6021 a1 38a1 1121 2921 49a1 71a1 a21 3221 52a1 6aa1 4321 7b21 1ba1 23a1 4c29 7429 14a9 2ca9 529 3d29 5da9 65a9 1e29 2629 46a9 7ea9 5729 6f29 fa9 37a9 4431 7c31 1cb1 24b1 d31 3531 55b1 6db1 1631 2e31 4eb1 76b1 5f31 6731 7b1 3fb1 5039 6839 8b9 30b9 1939 2139 41b9 79b9 239 3a39 5ab9 62b9 4b39 7339 13b9 2bb9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5c02 6402 482 3c82 1502 2d02 4d82 7582 e02 3602 5682 6e82 4702 7f02 1f82 2782 480a 700a 108a 288a 10a 390a 598a 618a 1a0a 220a 428a 7a8a 530a 6b0a b8a 338a 4012 7812 1892 2092 912 3112 5192 6992 1212 2a12 4a92 7292 5b12 6312 392 3b92 541a 6c1a c9a 349a 1d1a 251a 459a 7d9a 61a 3e1a 5e9a 669a 4f1a 771a 179a 2f9a 5022 6822 8a2 30a2 1922 2122 41a2 79a2 222 3a22 5aa2 62a2 4b22 7322 13a2 2ba2 442a 7c2a 1caa 24aa d2a 352a 55aa 6daa 162a 2e2a 4eaa 76aa 5f2a 672a 7aa 3faa 4c32 7432 14b2 2cb2 532 3d32 5db2 65b2 1e32 2632 46b2 7eb2 5732 6f32 fb2 37b2 583a 603a ba 38ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 433a 7b3a 1bba 23ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 4c43 7443 14c3 2cc3 543 3d43 5dc3 65c3 1e43 2643 46c3 7ec3 5743 6f43 fc3 37c3 584b 604b cb 38cb 114b 294b 49cb 71cb a4b 324b 52cb 6acb 434b 7b4b 1bcb 23cb 5053 6853 8d3 30d3 1953 2153 41d3 79d3 253 3a53 5ad3 62d3 4b53 7353 13d3 2bd3 445b 7c5b 1cdb 24db d5b 355b 55db 6ddb 165b 2e5b 4edb 76db 5f5b 675b 7db 3fdb 4063 7863 18e3 20e3 963 3163 51e3 69e3 1263 2a63 4ae3 72e3 5b63 6363 3e3 3be3 546b 6c6b ceb 34eb 1d6b 256b 45eb 7deb 66b 3e6b 5eeb 66eb 4f6b 776b 17eb 2feb 5c73 6473 4f3 3cf3 1573 2d73 4df3 75f3 e73 3673 56f3 6ef3 4773 7f73 1ff3 27f3 487b 707b 10fb 28fb 17b 397b 59fb 61fb 1a7b 227b 42fb 7afb 537b 6b7b bfb 33fb 4c04 7404 1484 2c84 504 3d04 5d84 6584 1e04 2604 4684 7e84 5704 6f04 f84 3784 580c 600c 8c 388c 110c 290c 498c 718c a0c 320c 528c 6a8c 430c 7b0c 1b8c 238c 5014 6814 894 3094 1914 2114 4194 7994 214 3a14 5a94 6294 4b14 7314 1394 2b94 441c 7c1c 1c9c 249c d1c 351c 559c 6d9c 161c 2e1c 4e9c 769c 5f1c 671c 79c 3f9c 4024 7824 18a4 20a4 924 3124 51a4 69a4 1224 2a24 4aa4 72a4 5b24 6324 3a4 3ba4 542c 6c2c cac 34ac 1d2c 252c 45ac 7dac 62c 3e2c 5eac 66ac 4f2c 772c 17ac 2fac 5c34 6434 4b4 3cb4 1534 2d34 4db4 75b4 e34 3634 56b4 6eb4 4734 7f34 1fb4 27b4 483c 703c 10bc 28bc 13c 393c 59bc 61bc 1a3c 223c 42bc 7abc 533c 6b3c bbc 33bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5c45 6445 4c5 3cc5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 4745 7f45 1fc5 27c5 484d 704d 10cd 28cd 14d 394d 59cd 61cd 1a4d 224d 42cd 7acd 534d 6b4d bcd 33cd 4055 7855 18d5 20d5 955 3155 51d5 69d5 1255 2a55 4ad5 72d5 5b55 6355 3d5 3bd5 545d 6c5d cdd 34dd 1d5d 255d 45dd 7ddd 65d 3e5d 5edd 66dd 4f5d 775d 17dd 2fdd 5065 6865 8e5 30e5 1965 2165 41e5 79e5 265 3a65 5ae5 62e5 4b65 7365 13e5 2be5 446d 7c6d 1ced 24ed d6d 356d 55ed 6ded 166d 2e6d 4eed 76ed 5f6d 676d 7ed 3fed 4c75 7475 14f5 2cf5 575 3d75 5df5 65f5 1e75 2675 46f5 7ef5 5775 6f75 ff5 37f5 587d 607d fd 38fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 437d 7b7d 1bfd 23fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5446 6c46 cc6 34c6 1d46 2546 45c6 7dc6 646 3e46 5ec6 66c6 4f46 7746 17c6 2fc6 404e 784e 18ce 20ce 94e 314e 51ce 69ce 124e 2a4e 4ace 72ce 5b4e 634e 3ce 3bce 4856 7056 10d6 28d6 156 3956 59d6 61d6 1a56 2256 42d6 7ad6 5356 6b56 bd6 33d6 5c5e 645e 4de 3cde 155e 2d5e 4dde 75de e5e 365e 56de 6ede 475e 7f5e 1fde 27de 5866 6066 e6 38e6 1166 2966 49e6 71e6 a66 3266 52e6 6ae6 4366 7b66 1be6 23e6 4c6e 746e 14ee 2cee 56e 3d6e 5dee 65ee 1e6e 266e 46ee 7eee 576e 6f6e fee 37ee 4476 7c76 1cf6 24f6 d76 3576 55f6 6df6 1676 2e76 4ef6 76f6 5f76 6776 7f6 3ff6 507e 687e 8fe 30fe 197e 217e 41fe 79fe 27e 3a7e 5afe 62fe 4b7e 737e 13fe 2bfe 4407 7c07 1c87 2487 d07 3507 5587 6d87 1607 2e07 4e87 7687 5f07 6707 787 3f87 500f 680f 88f 308f 190f 210f 418f 798f 20f 3a0f 5a8f 628f 4b0f 730f 138f 2b8f 5817 6017 97 3897 1117 2917 4997 7197 a17 3217 5297 6a97 4317 7b17 1b97 2397 4c1f 741f 149f 2c9f 51f 3d1f 5d9f 659f 1e1f 261f 469f 7e9f 571f 6f1f f9f 379f 4827 7027 10a7 28a7 127 3927 59a7 61a7 1a27 2227 42a7 7aa7 5327 6b27 ba7 33a7 5c2f 642f 4af 3caf 152f 2d2f 4daf 75af e2f 362f 56af 6eaf 472f 7f2f 1faf 27af 5437 6c37 cb7 34b7 1d37 2537 45b7 7db7 637 3e37 5eb7 66b7 4f37 7737 17b7 2fb7 403f 783f 18bf 20bf 93f 313f 51bf 69bf 123f 2a3f 4abf 72bf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
691 8 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 290 7a90 1b10 6310 1c90 6490 510 7d10 3610 4e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 3940 4140 1240 6a40 23c0 5bc0 2440 5c40 15c0 6dc0 3ec0 46c0 f40 7740 20c8 58c8 1148 6948 3a48 4248 bc8 73c8 c48 7448 3dc8 45c8 16c8 6ec8 2748 5f48 38d0 40d0 950 7150 2250 5a50 13d0 6bd0 1450 6c50 25d0 5dd0 ed0 76d0 3f50 4750 10d8 68d8 2158 5958 a58 7258 3bd8 43d8 3c58 4458 dd8 75d8 26d8 5ed8 1758 6f58 10e0 68e0 2160 5960 a60 7260 3be0 43e0 3c60 4460 de0 75e0 26e0 5ee0 1760 6f60 38e8 40e8 968 7168 2268 5a68 13e8 6be8 1468 6c68 25e8 5de8 ee8 76e8 3f68 4768 20f0 58f0 1170 6970 3a70 4270 bf0 73f0 c70 7470 3df0 45f0 16f0 6ef0 2770 5f70 8f8 70f8 3978 4178 1278 6a78 23f8 5bf8 2478 5c78 15f8 6df8 3ef8 46f8 f78 7778 2081 5881 1101 6901 3a01 4201 b81 7381 c01 7401 3d81 4581 1681 6e81 2701 5f01 889 7089 3909 4109 1209 6a09 2389 5b89 2409 5c09 1589 6d89 3e89 4689 f09 7709 1091 6891 2111 5911 a11 7211 3b91 4391 3c11 4411 d91 7591 2691 5e91 1711 6f11 3899 4099 919 7119 2219 5a19 1399 6b99 1419 6c19 2599 5d99 e99 7699 3f19 4719 38a1 40a1 921 7121 2221 5a21 13a1 6ba1 1421 6c21 25a1 5da1 ea1 76a1 3f21 4721 10a9 68a9 2129 5929 a29 7229 3ba9 43a9 3c29 4429 da9 75a9 26a9 5ea9 1729 6f29 8b1 70b1 3931 4131 1231 6a31 23b1 5bb1 2431 5c31 15b1 6db1 3eb1 46b1 f31 7731 20b9 58b9 1139 6939 3a39 4239 bb9 73b9 c39 7439 3db9 45b9 16b9 6eb9 2739 5f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 49 7849 19c9 61c9 2ac9 52c9 3349 4b49 34c9 4cc9 2d49 5549 1e49 6649 7c9 7fc9 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 3069 4869 29e9 51e9 1ae9 62e9 369 7b69 4e9 7ce9 1d69 6569 2e69 5669 37e9 4fe9 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 3882 4082 902 7102 2202 5a02 1382 6b82 1402 6c02 2582 5d82 e82 7682 3f02 4702 108a 688a 210a 590a a0a 720a 3b8a 438a 3c0a 440a d8a 758a 268a 5e8a 170a 6f0a 892 7092 3912 4112 1212 6a12 2392 5b92 2412 5c12 1592 6d92 3e92 4692 f12 7712 209a 589a 111a 691a 3a1a 421a b9a 739a c1a 741a 3d9a 459a 169a 6e9a 271a 5f1a 20a2 58a2 1122 6922 3a22 4222 ba2 73a2 c22 7422 3da2 45a2 16a2 6ea2 2722 5f22 8aa 70aa 392a 412a 122a 6a2a 23aa 5baa 242a 5c2a 15aa 6daa 3eaa 46aa f2a 772a 10b2 68b2 2132 5932 a32 7232 3bb2 43b2 3c32 4432 db2 75b2 26b2 5eb2 1732 6f32 38ba 40ba 93a 713a 223a 5a3a 13ba 6bba 143a 6c3a 25ba 5dba eba 76ba 3f3a 473a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 304a 484a 29ca 51ca 1aca 62ca 34a 7b4a 4ca 7cca 1d4a 654a 2e4a 564a 37ca 4fca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 6a 786a 19ea 61ea 2aea 52ea 336a 4b6a 34ea 4cea 2d6a 556a 1e6a 666a 7ea 7fea 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 3293 4a93 2b13 5313 2c93 5493 3513 4d13 613 7e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 10c3 68c3 2143 5943 a43 7243 3bc3 43c3 3c43 4443 dc3 75c3 26c3 5ec3 1743 6f43 38cb 40cb 94b 714b 224b 5a4b 13cb 6bcb 144b 6c4b 25cb 5dcb ecb 76cb 3f4b 474b 20d3 58d3 1153 6953 3a53 4253 bd3 73d3 c53 7453 3dd3 45d3 16d3 6ed3 2753 5f53 8db 70db 395b 415b 125b 6a5b 23db 5bdb 245b 5c5b 15db 6ddb 3edb 46db f5b 775b 8e3 70e3 3963 4163 1263 6a63 23e3 5be3 2463 5c63 15e3 6de3 3ee3 46e3 f63 7763 20eb 58eb 116b 696b 3a6b 426b beb 73eb c6b 746b 3deb 45eb 16eb 6eeb 276b 5f6b 38f3 40f3 973 7173 2273 5a73 13f3 6bf3 1473 6c73 25f3 5df3 ef3 76f3 3f73 4773 10fb 68fb 217b 597b a7b 727b 3bfb 43fb 3c7b 447b dfb 75fb 26fb 5efb 177b 6f7b 1084 6884 2104 5904 a04 7204 3b84 4384 3c04 4404 d84 7584 2684 5e84 1704 6f04 388c 408c 90c 710c 220c 5a0c 138c 6b8c 140c 6c0c 258c 5d8c e8c 768c 3f0c 470c 2094 5894 1114 6914 3a14 4214 b94 7394 c14 7414 3d94 4594 1694 6e94 2714 5f14 89c 709c 391c 411c 121c 6a1c 239c 5b9c 241c 5c1c 159c 6d9c 3e9c 469c f1c 771c 8a4 70a4 3924 4124 1224 6a24 23a4 5ba4 2424 5c24 15a4 6da4 3ea4 46a4 f24 7724 20ac 58ac 112c 692c 3a2c 422c bac 73ac c2c 742c 3dac 45ac 16ac 6eac 272c 5f2c 38b4 40b4 934 7134 2234 5a34 13b4 6bb4 1434 6c34 25b4 5db4 eb4 76b4 3f34 4734 10bc 68bc 213c 593c a3c 723c 3bbc 43bc 3c3c 443c dbc 75bc 26bc 5ebc 173c 6f3c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 1ec 79ec 32ec 4aec 2b6c 536c 2cec 54ec 356c 4d6c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 15 7815 1995 6195 2a95 5295 3315 4b15 3495 4c95 2d15 5515 1e15 6615 795 7f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 3035 4835 29b5 51b5 1ab5 62b5 335 7b35 4b5 7cb5 1d35 6535 2e35 5635 37b5 4fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 38c5 40c5 945 7145 2245 5a45 13c5 6bc5 1445 6c45 25c5 5dc5 ec5 76c5 3f45 4745 10cd 68cd 214d 594d a4d 724d 3bcd 43cd 3c4d 444d dcd 75cd 26cd 5ecd 174d 6f4d 8d5 70d5 3955 4155 1255 6a55 23d5 5bd5 2455 5c55 15d5 6dd5 3ed5 46d5 f55 7755 20dd 58dd 115d 695d 3a5d 425d bdd 73dd c5d 745d 3ddd 45dd 16dd 6edd 275d 5f5d 20e5 58e5 1165 6965 3a65 4265 be5 73e5 c65 7465 3de5 45e5 16e5 6ee5 2765 5f65 8ed 70ed 396d 416d 126d 6a6d 23ed 5bed 246d 5c6d 15ed 6ded 3eed 46ed f6d 776d 10f5 68f5 2175 5975 a75 7275 3bf5 43f5 3c75 4475 df5 75f5 26f5 5ef5 1775 6f75 38fd 40fd 97d 717d 227d 5a7d 13fd 6bfd 147d 6c7d 25fd 5dfd efd 76fd 3f7d 477d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 3016 4816 2996 5196 1a96 6296 316 7b16 496 7c96 1d16 6516 2e16 5616 3796 4f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 36 7836 19b6 61b6 2ab6 52b6 3336 4b36 34b6 4cb6 2d36 5536 1e36 6636 7b6 7fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 20c6 58c6 1146 6946 3a46 4246 bc6 73c6 c46 7446 3dc6 45c6 16c6 6ec6 2746 5f46 8ce 70ce 394e 414e 124e 6a4e 23ce 5bce 244e 5c4e 15ce 6dce 3ece 46ce f4e 774e 10d6 68d6 2156 5956 a56 7256 3bd6 43d6 3c56 4456 dd6 75d6 26d6 5ed6 1756 6f56 38de 40de 95e 715e 225e 5a5e 13de 6bde 145e 6c5e 25de 5dde ede 76de 3f5e 475e 38e6 40e6 966 7166 2266 5a66 13e6 6be6 1466 6c66 25e6 5de6 ee6 76e6 3f66 4766 10ee 68ee 216e 596e a6e 726e 3bee 43ee 3c6e 446e dee 75ee 26ee 5eee 176e 6f6e 8f6 70f6 3976 4176 1276 6a76 23f6 5bf6 2476 5c76 15f6 6df6 3ef6 46f6 f76 7776 20fe 58fe 117e 697e 3a7e 427e bfe 73fe c7e 747e 3dfe 45fe 16fe 6efe 277e 5f7e 887 7087 3907 4107 1207 6a07 2387 5b87 2407 5c07 1587 6d87 3e87 4687 f07 7707 208f 588f 110f 690f 3a0f 420f b8f 738f c0f 740f 3d8f 458f 168f 6e8f 270f 5f0f 3897 4097 917 7117 2217 5a17 1397 6b97 1417 6c17 2597 5d97 e97 7697 3f17 4717 109f 689f 211f 591f a1f 721f 3b9f 439f 3c1f 441f d9f 759f 269f 5e9f 171f 6f1f 10a7 68a7 2127 5927 a27 7227 3ba7 43a7 3c27 4427 da7 75a7 26a7 5ea7 1727 6f27 38af 40af 92f 712f 222f 5a2f 13af 6baf 142f 6c2f 25af 5daf eaf 76af 3f2f 472f 20b7 58b7 1137 6937 3a37 4237 bb7 73b7 c37 7437 3db7 45b7 16b7 6eb7 2737 5f37 8bf 70bf 393f 413f 123f 6a3f 23bf 5bbf 243f 5c3f 15bf 6dbf 3ebf 46bf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 31ef 49ef 2ef 7aef 1b6f 636f 1cef 64ef 56f 7d6f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
692 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 5408 2488 7c88 3d08 6508 1588 4d88 3608 6e08 1e88 4688 708 5f08 2f88 7788 1410 4c10 3c90 6490 2510 7d10 d90 5590 2e10 7610 690 5e90 1f10 4710 3790 6f90 2018 7818 898 5098 1118 4918 3998 6198 1a18 4218 3298 6a98 2b18 7318 398 5b98 2420 7c20 ca0 54a0 1520 4d20 3da0 65a0 1e20 4620 36a0 6ea0 2f20 7720 7a0 5fa0 1028 4828 38a8 60a8 2128 7928 9a8 51a8 2a28 7228 2a8 5aa8 1b28 4328 33a8 6ba8 830 5030 20b0 78b0 3930 6130 11b0 49b0 3230 6a30 1ab0 42b0 330 5b30 2bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 1c40 4440 34c0 6cc0 2d40 7540 5c0 5dc0 2640 7e40 ec0 56c0 1740 4f40 3fc0 67c0 5848 6048 10c8 28c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5348 6b48 1bc8 23c8 2850 7050 d0 58d0 1950 4150 31d0 69d0 1250 4a50 3ad0 62d0 2350 7b50 bd0 53d0 3458 6c58 1cd8 44d8 558 5d58 2dd8 75d8 e58 5658 26d8 7ed8 3f58 6758 17d8 4fd8 3060 6860 18e0 40e0 160 5960 29e0 71e0 a60 5260 22e0 7ae0 3b60 6360 13e0 4be0 2c68 7468 4e8 5ce8 1d68 4568 35e8 6de8 1668 4e68 3ee8 66e8 2768 7f68 fe8 57e8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 1878 4078 30f8 68f8 2978 7178 1f8 59f8 2278 7a78 af8 52f8 1378 4b78 3bf8 63f8 5c01 6401 1481 2c81 d01 3501 4581 7d81 601 3e01 4e81 7681 5701 6f01 1f81 2781 1809 4009 3089 6889 2909 7109 189 5989 2209 7a09 a89 5289 1309 4b09 3b89 6389 3011 6811 1891 4091 111 5911 2991 7191 a11 5211 2291 7a91 3b11 6311 1391 4b91 2c19 7419 499 5c99 1d19 4519 3599 6d99 1619 4e19 3e99 6699 2719 7f19 f99 5799 2821 7021 a1 58a1 1921 4121 31a1 69a1 1221 4a21 3aa1 62a1 2321 7b21 ba1 53a1 3429 6c29 1ca9 44a9 529 5d29 2da9 75a9 e29 5629 26a9 7ea9 3f29 6729 17a9 4fa9 1c31 4431 34b1 6cb1 2d31 7531 5b1 5db1 2631 7e31 eb1 56b1 1731 4f31 3fb1 67b1 5839 6039 10b9 28b9 939 3139 41b9 79b9 239 3a39 4ab9 72b9 5339 6b39 1bb9 23b9 841 5041 20c1 78c1 3941 6141 11c1 49c1 3241 6a41 1ac1 42c1 341 5b41 2bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 2451 7c51 cd1 54d1 1551 4d51 3dd1 65d1 1e51 4651 36d1 6ed1 2f51 7751 7d1 5fd1 1059 4859 38d9 60d9 2159 7959 9d9 51d9 2a59 7259 2d9 5ad9 1b59 4359 33d9 6bd9 1461 4c61 3ce1 64e1 2561 7d61 de1 55e1 2e61 7661 6e1 5ee1 1f61 4761 37e1 6fe1 2069 7869 8e9 50e9 1169 4969 39e9 61e9 1a69 4269 32e9 6ae9 2b69 7369 3e9 5be9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 5479 24f9 7cf9 3d79 6579 15f9 4df9 3679 6e79 1ef9 46f9 779 5f79 2ff9 77f9 2c02 7402 482 5c82 1d02 4502 3582 6d82 1602 4e02 3e82 6682 2702 7f02 f82 5782 300a 680a 188a 408a 10a 590a 298a 718a a0a 520a 228a 7a8a 3b0a 630a 138a 4b8a 1812 4012 3092 6892 2912 7112 192 5992 2212 7a12 a92 5292 1312 4b12 3b92 6392 5c1a 641a 149a 2c9a d1a 351a 459a 7d9a 61a 3e1a 4e9a 769a 571a 6f1a 1f9a 279a 5822 6022 10a2 28a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5322 6b22 1ba2 23a2 1c2a 442a 34aa 6caa 2d2a 752a 5aa 5daa 262a 7e2a eaa 56aa 172a 4f2a 3faa 67aa 3432 6c32 1cb2 44b2 532 5d32 2db2 75b2 e32 5632 26b2 7eb2 3f32 6732 17b2 4fb2 283a 703a ba 58ba 193a 413a 31ba 69ba 123a 4a3a 3aba 62ba 233a 7b3a bba 53ba 1042 4842 38c2 60c2 2142 7942 9c2 51c2 2a42 7242 2c2 5ac2 1b42 4342 33c2 6bc2 244a 7c4a cca 54ca 154a 4d4a 3dca 65ca 1e4a 464a 36ca 6eca 2f4a 774a 7ca 5fca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 505a 20da 78da 395a 615a 11da 49da 325a 6a5a 1ada 42da 35a 5b5a 2bda 73da c62 5462 24e2 7ce2 3d62 6562 15e2 4de2 3662 6e62 1ee2 46e2 762 5f62 2fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 2072 7872 8f2 50f2 1172 4972 39f2 61f2 1a72 4272 32f2 6af2 2b72 7372 3f2 5bf2 147a 4c7a 3cfa 64fa 257a 7d7a dfa 55fa 2e7a 767a 6fa 5efa 1f7a 477a 37fa 6ffa 2003 7803 883 5083 1103 4903 3983 6183 1a03 4203 3283 6a83 2b03 7303 383 5b83 140b 4c0b 3c8b 648b 250b 7d0b d8b 558b 2e0b 760b 68b 5e8b 1f0b 470b 378b 6f8b c13 5413 2493 7c93 3d13 6513 1593 4d93 3613 6e13 1e93 4693 713 5f13 2f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 502b 20ab 78ab 392b 612b 11ab 49ab 322b 6a2b 1aab 42ab 32b 5b2b 2bab 73ab 1033 4833 38b3 60b3 2133 7933 9b3 51b3 2a33 7233 2b3 5ab3 1b33 4333 33b3 6bb3 243b 7c3b cbb 54bb 153b 4d3b 3dbb 65bb 1e3b 463b 36bb 6ebb 2f3b 773b 7bb 5fbb 3443 6c43 1cc3 44c3 543 5d43 2dc3 75c3 e43 5643 26c3 7ec3 3f43 6743 17c3 4fc3 284b 704b cb 58cb 194b 414b 31cb 69cb 124b 4a4b 3acb 62cb 234b 7b4b bcb 53cb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 1c5b 445b 34db 6cdb 2d5b 755b 5db 5ddb 265b 7e5b edb 56db 175b 4f5b 3fdb 67db 1863 4063 30e3 68e3 2963 7163 1e3 59e3 2263 7a63 ae3 52e3 1363 4b63 3be3 63e3 5c6b 646b 14eb 2ceb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 576b 6f6b 1feb 27eb 2c73 7473 4f3 5cf3 1d73 4573 35f3 6df3 1673 4e73 3ef3 66f3 2773 7f73 ff3 57f3 307b 687b 18fb 40fb 17b 597b 29fb 71fb a7b 527b 22fb 7afb 3b7b 637b 13fb 4bfb 3404 6c04 1c84 4484 504 5d04 2d84 7584 e04 5604 2684 7e84 3f04 6704 1784 4f84 280c 700c 8c 588c 190c 410c 318c 698c 120c 4a0c 3a8c 628c 230c 7b0c b8c 538c 5814 6014 1094 2894 914 3114 4194 7994 214 3a14 4a94 7294 5314 6b14 1b94 2394 1c1c 441c 349c 6c9c 2d1c 751c 59c 5d9c 261c 7e1c e9c 569c 171c 4f1c 3f9c 679c 1824 4024 30a4 68a4 2924 7124 1a4 59a4 2224 7a24 aa4 52a4 1324 4b24 3ba4 63a4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 2c34 7434 4b4 5cb4 1d34 4534 35b4 6db4 1634 4e34 3eb4 66b4 2734 7f34 fb4 57b4 303c 683c 18bc 40bc 13c 593c 29bc 71bc a3c 523c 22bc 7abc 3b3c 633c 13bc 4bbc 2044 7844 8c4 50c4 1144 4944 39c4 61c4 1a44 4244 32c4 6ac4 2b44 7344 3c4 5bc4 144c 4c4c 3ccc 64cc 254c 7d4c dcc 55cc 2e4c 764c 6cc 5ecc 1f4c 474c 37cc 6fcc c54 5454 24d4 7cd4 3d54 6554 15d4 4dd4 3654 6e54 1ed4 46d4 754 5f54 2fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 506c 20ec 78ec 396c 616c 11ec 49ec 326c 6a6c 1aec 42ec 36c 5b6c 2bec 73ec 1074 4874 38f4 60f4 2174 7974 9f4 51f4 2a74 7274 2f4 5af4 1b74 4374 33f4 6bf4 247c 7c7c cfc 54fc 157c 4d7c 3dfc 65fc 1e7c 467c 36fc 6efc 2f7c 777c 7fc 5ffc 1005 4805 3885 6085 2105 7905 985 5185 2a05 7205 285 5a85 1b05 4305 3385 6b85 240d 7c0d c8d 548d 150d 4d0d 3d8d 658d 1e0d 460d 368d 6e8d 2f0d 770d 78d 5f8d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 501d 209d 789d 391d 611d 119d 499d 321d 6a1d 1a9d 429d 31d 5b1d 2b9d 739d c25 5425 24a5 7ca5 3d25 6525 15a5 4da5 3625 6e25 1ea5 46a5 725 5f25 2fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 2035 7835 8b5 50b5 1135 4935 39b5 61b5 1a35 4235 32b5 6ab5 2b35 7335 3b5 5bb5 143d 4c3d 3cbd 64bd 253d 7d3d dbd 55bd 2e3d 763d 6bd 5ebd 1f3d 473d 37bd 6fbd 2c45 7445 4c5 5cc5 1d45 4545 35c5 6dc5 1645 4e45 3ec5 66c5 2745 7f45 fc5 57c5 304d 684d 18cd 40cd 14d 594d 29cd 71cd a4d 524d 22cd 7acd 3b4d 634d 13cd 4bcd 1855 4055 30d5 68d5 2955 7155 1d5 59d5 2255 7a55 ad5 52d5 1355 4b55 3bd5 63d5 5c5d 645d 14dd 2cdd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 575d 6f5d 1fdd 27dd 5865 6065 10e5 28e5 965 3165 41e5 79e5 265 3a65 4ae5 72e5 5365 6b65 1be5 23e5 1c6d 446d 34ed 6ced 2d6d 756d 5ed 5ded 266d 7e6d eed 56ed 176d 4f6d 3fed 67ed 3475 6c75 1cf5 44f5 575 5d75 2df5 75f5 e75 5675 26f5 7ef5 3f75 6775 17f5 4ff5 287d 707d fd 58fd 197d 417d 31fd 69fd 127d 4a7d 3afd 62fd 237d 7b7d bfd 53fd 806 5006 2086 7886 3906 6106 1186 4986 3206 6a06 1a86 4286 306 5b06 2b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 2416 7c16 c96 5496 1516 4d16 3d96 6596 1e16 4616 3696 6e96 2f16 7716 796 5f96 101e 481e 389e 609e 211e 791e 99e 519e 2a1e 721e 29e 5a9e 1b1e 431e 339e 6b9e 1426 4c26 3ca6 64a6 2526 7d26 da6 55a6 2e26 7626 6a6 5ea6 1f26 4726 37a6 6fa6 202e 782e 8ae 50ae 112e 492e 39ae 61ae 1a2e 422e 32ae 6aae 2b2e 732e 3ae 5bae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 543e 24be 7cbe 3d3e 653e 15be 4dbe 363e 6e3e 1ebe 46be 73e 5f3e 2fbe 77be 5c46 6446 14c6 2cc6 d46 3546 45c6 7dc6 646 3e46 4ec6 76c6 5746 6f46 1fc6 27c6 184e 404e 30ce 68ce 294e 714e 1ce 59ce 224e 7a4e ace 52ce 134e 4b4e 3bce 63ce 3056 6856 18d6 40d6 156 5956 29d6 71d6 a56 5256 22d6 7ad6 3b56 6356 13d6 4bd6 2c5e 745e 4de 5cde 1d5e 455e 35de 6dde 165e 4e5e 3ede 66de 275e 7f5e fde 57de 2866 7066 e6 58e6 1966 4166 31e6 69e6 1266 4a66 3ae6 62e6 2366 7b66 be6 53e6 346e 6c6e 1cee 44ee 56e 5d6e 2dee 75ee e6e 566e 26ee 7eee 3f6e 676e 17ee 4fee 1c76 4476 34f6 6cf6 2d76 7576 5f6 5df6 2676 7e76 ef6 56f6 1776 4f76 3ff6 67f6 587e 607e 10fe 28fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 537e 6b7e 1bfe 23fe 1c07 4407 3487 6c87 2d07 7507 587 5d87 2607 7e07 e87 5687 1707 4f07 3f87 6787 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 2817 7017 97 5897 1917 4117 3197 6997 1217 4a17 3a97 6297 2317 7b17 b97 5397 341f 6c1f 1c9f 449f 51f 5d1f 2d9f 759f e1f 561f 269f 7e9f 3f1f 671f 179f 4f9f 3027 6827 18a7 40a7 127 5927 29a7 71a7 a27 5227 22a7 7aa7 3b27 6327 13a7 4ba7 2c2f 742f 4af 5caf 1d2f 452f 35af 6daf 162f 4e2f 3eaf 66af 272f 7f2f faf 57af 5c37 6437 14b7 2cb7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5737 6f37 1fb7 27b7 183f 403f 30bf 68bf 293f 713f 1bf 59bf 223f 7a3f abf 52bf 133f 4b3f 3bbf 63bf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 544f 24cf 7ccf 3d4f 654f 15cf 4dcf 364f 6e4f 1ecf 46cf 74f 5f4f 2fcf 77cf 1457 4c57 3cd7 64d7 2557 7d57 dd7 55d7 2e57 7657 6d7 5ed7 1f57 4757 37d7 6fd7 205f 785f 8df 50df 115f 495f 39df 61df 1a5f 425f 32df 6adf 2b5f 735f 3df 5bdf 2467 7c67 ce7 54e7 1567 4d67 3de7 65e7 1e67 4667 36e7 6ee7 2f67 7767 7e7 5fe7 106f 486f 38ef 60ef 216f 796f 9ef 51ef 2a6f 726f 2ef 5aef 1b6f 436f 33ef 6bef 877 5077 20f7 78f7 3977 6177 11f7 49f7 3277 6a77 1af7 42f7 377 5b77 2bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
693 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 2088 4108 7988 7208 4a88 2b08 1388 6c08 5488 3508 d88 608 3e88 5f08 6788 2810 1090 7110 4990 4210 7a90 1b10 2390 5c10 6490 510 3d90 3610 e90 6f10 5790 4818 7098 1118 2998 2218 1a98 7b18 4398 3c18 498 6518 5d98 5618 6e98 f18 3798 4820 70a0 1120 29a0 2220 1aa0 7b20 43a0 3c20 4a0 6520 5da0 5620 6ea0 f20 37a0 2828 10a8 7128 49a8 4228 7aa8 1b28 23a8 5c28 64a8 528 3da8 3628 ea8 6f28 57a8 1830 20b0 4130 79b0 7230 4ab0 2b30 13b0 6c30 54b0 3530 db0 630 3eb0 5f30 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 3040 8c0 6940 51c0 5a40 62c0 340 3bc0 4440 7cc0 1d40 25c0 2e40 16c0 7740 4fc0 38c8 40c8 2148 5948 1248 6a48 bc8 73c8 c48 7448 15c8 6dc8 26c8 5ec8 3f48 4748 5050 68d0 950 31d0 3a50 2d0 6350 5bd0 2450 1cd0 7d50 45d0 4e50 76d0 1750 2fd0 6058 58d8 3958 1d8 a58 32d8 5358 6bd8 1458 2cd8 4d58 75d8 7e58 46d8 2758 1fd8 6060 58e0 3960 1e0 a60 32e0 5360 6be0 1460 2ce0 4d60 75e0 7e60 46e0 2760 1fe0 5068 68e8 968 31e8 3a68 2e8 6368 5be8 2468 1ce8 7d68 45e8 4e68 76e8 1768 2fe8 38f0 40f0 2170 5970 1270 6a70 bf0 73f0 c70 7470 15f0 6df0 26f0 5ef0 3f70 4770 3078 8f8 6978 51f8 5a78 62f8 378 3bf8 4478 7cf8 1d78 25f8 2e78 16f8 7778 4ff8 3881 4081 2101 5901 1201 6a01 b81 7381 c01 7401 1581 6d81 2681 5e81 3f01 4701 3009 889 6909 5189 5a09 6289 309 3b89 4409 7c89 1d09 2589 2e09 1689 7709 4f89 6011 5891 3911 191 a11 3291 5311 6b91 1411 2c91 4d11 7591 7e11 4691 2711 1f91 5019 6899 919 3199 3a19 299 6319 5b99 2419 1c99 7d19 4599 4e19 7699 1719 2f99 5021 68a1 921 31a1 3a21 2a1 6321 5ba1 2421 1ca1 7d21 45a1 4e21 76a1 1721 2fa1 6029 58a9 3929 1a9 a29 32a9 5329 6ba9 1429 2ca9 4d29 75a9 7e29 46a9 2729 1fa9 3031 8b1 6931 51b1 5a31 62b1 331 3bb1 4431 7cb1 1d31 25b1 2e31 16b1 7731 4fb1 38b9 40b9 2139 5939 1239 6a39 bb9 73b9 c39 7439 15b9 6db9 26b9 5eb9 3f39 4739 1841 20c1 4141 79c1 7241 4ac1 2b41 13c1 6c41 54c1 3541 dc1 641 3ec1 5f41 67c1 49 7849 19c9 61c9 2ac9 52c9 3349 4b49 34c9 4cc9 2d49 5549 1e49 6649 7c9 7fc9 4851 70d1 1151 29d1 2251 1ad1 7b51 43d1 3c51 4d1 6551 5dd1 5651 6ed1 f51 37d1 2859 10d9 7159 49d9 4259 7ad9 1b59 23d9 5c59 64d9 559 3dd9 3659 ed9 6f59 57d9 2861 10e1 7161 49e1 4261 7ae1 1b61 23e1 5c61 64e1 561 3de1 3661 ee1 6f61 57e1 4869 70e9 1169 29e9 2269 1ae9 7b69 43e9 3c69 4e9 6569 5de9 5669 6ee9 f69 37e9 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 20f9 4179 79f9 7279 4af9 2b79 13f9 6c79 54f9 3579 df9 679 3ef9 5f79 67f9 5002 6882 902 3182 3a02 282 6302 5b82 2402 1c82 7d02 4582 4e02 7682 1702 2f82 600a 588a 390a 18a a0a 328a 530a 6b8a 140a 2c8a 4d0a 758a 7e0a 468a 270a 1f8a 3012 892 6912 5192 5a12 6292 312 3b92 4412 7c92 1d12 2592 2e12 1692 7712 4f92 389a 409a 211a 591a 121a 6a1a b9a 739a c1a 741a 159a 6d9a 269a 5e9a 3f1a 471a 38a2 40a2 2122 5922 1222 6a22 ba2 73a2 c22 7422 15a2 6da2 26a2 5ea2 3f22 4722 302a 8aa 692a 51aa 5a2a 62aa 32a 3baa 442a 7caa 1d2a 25aa 2e2a 16aa 772a 4faa 6032 58b2 3932 1b2 a32 32b2 5332 6bb2 1432 2cb2 4d32 75b2 7e32 46b2 2732 1fb2 503a 68ba 93a 31ba 3a3a 2ba 633a 5bba 243a 1cba 7d3a 45ba 4e3a 76ba 173a 2fba 2842 10c2 7142 49c2 4242 7ac2 1b42 23c2 5c42 64c2 542 3dc2 3642 ec2 6f42 57c2 484a 70ca 114a 29ca 224a 1aca 7b4a 43ca 3c4a 4ca 654a 5dca 564a 6eca f4a 37ca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 185a 20da 415a 79da 725a 4ada 2b5a 13da 6c5a 54da 355a dda 65a 3eda 5f5a 67da 1862 20e2 4162 79e2 7262 4ae2 2b62 13e2 6c62 54e2 3562 de2 662 3ee2 5f62 67e2 6a 786a 19ea 61ea 2aea 52ea 336a 4b6a 34ea 4cea 2d6a 556a 1e6a 666a 7ea 7fea 4872 70f2 1172 29f2 2272 1af2 7b72 43f2 3c72 4f2 6572 5df2 5672 6ef2 f72 37f2 287a 10fa 717a 49fa 427a 7afa 1b7a 23fa 5c7a 64fa 57a 3dfa 367a efa 6f7a 57fa 4803 7083 1103 2983 2203 1a83 7b03 4383 3c03 483 6503 5d83 5603 6e83 f03 3783 280b 108b 710b 498b 420b 7a8b 1b0b 238b 5c0b 648b 50b 3d8b 360b e8b 6f0b 578b 1813 2093 4113 7993 7213 4a93 2b13 1393 6c13 5493 3513 d93 613 3e93 5f13 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 20ab 412b 79ab 722b 4aab 2b2b 13ab 6c2b 54ab 352b dab 62b 3eab 5f2b 67ab 2833 10b3 7133 49b3 4233 7ab3 1b33 23b3 5c33 64b3 533 3db3 3633 eb3 6f33 57b3 483b 70bb 113b 29bb 223b 1abb 7b3b 43bb 3c3b 4bb 653b 5dbb 563b 6ebb f3b 37bb 6043 58c3 3943 1c3 a43 32c3 5343 6bc3 1443 2cc3 4d43 75c3 7e43 46c3 2743 1fc3 504b 68cb 94b 31cb 3a4b 2cb 634b 5bcb 244b 1ccb 7d4b 45cb 4e4b 76cb 174b 2fcb 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 305b 8db 695b 51db 5a5b 62db 35b 3bdb 445b 7cdb 1d5b 25db 2e5b 16db 775b 4fdb 3063 8e3 6963 51e3 5a63 62e3 363 3be3 4463 7ce3 1d63 25e3 2e63 16e3 7763 4fe3 38eb 40eb 216b 596b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 26eb 5eeb 3f6b 476b 5073 68f3 973 31f3 3a73 2f3 6373 5bf3 2473 1cf3 7d73 45f3 4e73 76f3 1773 2ff3 607b 58fb 397b 1fb a7b 32fb 537b 6bfb 147b 2cfb 4d7b 75fb 7e7b 46fb 277b 1ffb 6004 5884 3904 184 a04 3284 5304 6b84 1404 2c84 4d04 7584 7e04 4684 2704 1f84 500c 688c 90c 318c 3a0c 28c 630c 5b8c 240c 1c8c 7d0c 458c 4e0c 768c 170c 2f8c 3894 4094 2114 5914 1214 6a14 b94 7394 c14 7414 1594 6d94 2694 5e94 3f14 4714 301c 89c 691c 519c 5a1c 629c 31c 3b9c 441c 7c9c 1d1c 259c 2e1c 169c 771c 4f9c 3024 8a4 6924 51a4 5a24 62a4 324 3ba4 4424 7ca4 1d24 25a4 2e24 16a4 7724 4fa4 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 5034 68b4 934 31b4 3a34 2b4 6334 5bb4 2434 1cb4 7d34 45b4 4e34 76b4 1734 2fb4 603c 58bc 393c 1bc a3c 32bc 533c 6bbc 143c 2cbc 4d3c 75bc 7e3c 46bc 273c 1fbc 4844 70c4 1144 29c4 2244 1ac4 7b44 43c4 3c44 4c4 6544 5dc4 5644 6ec4 f44 37c4 284c 10cc 714c 49cc 424c 7acc 1b4c 23cc 5c4c 64cc 54c 3dcc 364c ecc 6f4c 57cc 1854 20d4 4154 79d4 7254 4ad4 2b54 13d4 6c54 54d4 3554 dd4 654 3ed4 5f54 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 20ec 416c 79ec 726c 4aec 2b6c 13ec 6c6c 54ec 356c dec 66c 3eec 5f6c 67ec 2874 10f4 7174 49f4 4274 7af4 1b74 23f4 5c74 64f4 574 3df4 3674 ef4 6f74 57f4 487c 70fc 117c 29fc 227c 1afc 7b7c 43fc 3c7c 4fc 657c 5dfc 567c 6efc f7c 37fc 2805 1085 7105 4985 4205 7a85 1b05 2385 5c05 6485 505 3d85 3605 e85 6f05 5785 480d 708d 110d 298d 220d 1a8d 7b0d 438d 3c0d 48d 650d 5d8d 560d 6e8d f0d 378d 15 7815 1995 6195 2a95 5295 3315 4b15 3495 4c95 2d15 5515 1e15 6615 795 7f95 181d 209d 411d 799d 721d 4a9d 2b1d 139d 6c1d 549d 351d d9d 61d 3e9d 5f1d 679d 1825 20a5 4125 79a5 7225 4aa5 2b25 13a5 6c25 54a5 3525 da5 625 3ea5 5f25 67a5 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 4835 70b5 1135 29b5 2235 1ab5 7b35 43b5 3c35 4b5 6535 5db5 5635 6eb5 f35 37b5 283d 10bd 713d 49bd 423d 7abd 1b3d 23bd 5c3d 64bd 53d 3dbd 363d ebd 6f3d 57bd 5045 68c5 945 31c5 3a45 2c5 6345 5bc5 2445 1cc5 7d45 45c5 4e45 76c5 1745 2fc5 604d 58cd 394d 1cd a4d 32cd 534d 6bcd 144d 2ccd 4d4d 75cd 7e4d 46cd 274d 1fcd 3055 8d5 6955 51d5 5a55 62d5 355 3bd5 4455 7cd5 1d55 25d5 2e55 16d5 7755 4fd5 38dd 40dd 215d 595d 125d 6a5d bdd 73dd c5d 745d 15dd 6ddd 26dd 5edd 3f5d 475d 38e5 40e5 2165 5965 1265 6a65 be5 73e5 c65 7465 15e5 6de5 26e5 5ee5 3f65 4765 306d 8ed 696d 51ed 5a6d 62ed 36d 3bed 446d 7ced 1d6d 25ed 2e6d 16ed 776d 4fed 6075 58f5 3975 1f5 a75 32f5 5375 6bf5 1475 2cf5 4d75 75f5 7e75 46f5 2775 1ff5 507d 68fd 97d 31fd 3a7d 2fd 637d 5bfd 247d 1cfd 7d7d 45fd 4e7d 76fd 177d 2ffd 1806 2086 4106 7986 7206 4a86 2b06 1386 6c06 5486 3506 d86 606 3e86 5f06 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 4816 7096 1116 2996 2216 1a96 7b16 4396 3c16 496 6516 5d96 5616 6e96 f16 3796 281e 109e 711e 499e 421e 7a9e 1b1e 239e 5c1e 649e 51e 3d9e 361e e9e 6f1e 579e 2826 10a6 7126 49a6 4226 7aa6 1b26 23a6 5c26 64a6 526 3da6 3626 ea6 6f26 57a6 482e 70ae 112e 29ae 222e 1aae 7b2e 43ae 3c2e 4ae 652e 5dae 562e 6eae f2e 37ae 36 7836 19b6 61b6 2ab6 52b6 3336 4b36 34b6 4cb6 2d36 5536 1e36 6636 7b6 7fb6 183e 20be 413e 79be 723e 4abe 2b3e 13be 6c3e 54be 353e dbe 63e 3ebe 5f3e 67be 38c6 40c6 2146 5946 1246 6a46 bc6 73c6 c46 7446 15c6 6dc6 26c6 5ec6 3f46 4746 304e 8ce 694e 51ce 5a4e 62ce 34e 3bce 444e 7cce 1d4e 25ce 2e4e 16ce 774e 4fce 6056 58d6 3956 1d6 a56 32d6 5356 6bd6 1456 2cd6 4d56 75d6 7e56 46d6 2756 1fd6 505e 68de 95e 31de 3a5e 2de 635e 5bde 245e 1cde 7d5e 45de 4e5e 76de 175e 2fde 5066 68e6 966 31e6 3a66 2e6 6366 5be6 2466 1ce6 7d66 45e6 4e66 76e6 1766 2fe6 606e 58ee 396e 1ee a6e 32ee 536e 6bee 146e 2cee 4d6e 75ee 7e6e 46ee 276e 1fee 3076 8f6 6976 51f6 5a76 62f6 376 3bf6 4476 7cf6 1d76 25f6 2e76 16f6 7776 4ff6 38fe 40fe 217e 597e 127e 6a7e bfe 73fe c7e 747e 15fe 6dfe 26fe 5efe 3f7e 477e 3007 887 6907 5187 5a07 6287 307 3b87 4407 7c87 1d07 2587 2e07 1687 7707 4f87 388f 408f 210f 590f 120f 6a0f b8f 738f c0f 740f 158f 6d8f 268f 5e8f 3f0f 470f 5017 6897 917 3197 3a17 297 6317 5b97 2417 1c97 7d17 4597 4e17 7697 1717 2f97 601f 589f 391f 19f a1f 329f 531f 6b9f 141f 2c9f 4d1f 759f 7e1f 469f 271f 1f9f 6027 58a7 3927 1a7 a27 32a7 5327 6ba7 1427 2ca7 4d27 75a7 7e27 46a7 2727 1fa7 502f 68af 92f 31af 3a2f 2af 632f 5baf 242f 1caf 7d2f 45af 4e2f 76af 172f 2faf 38b7 40b7 2137 5937 1237 6a37 bb7 73b7 c37 7437 15b7 6db7 26b7 5eb7 3f37 4737 303f 8bf 693f 51bf 5a3f 62bf 33f 3bbf 443f 7cbf 1d3f 25bf 2e3f 16bf 773f 4fbf 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 20cf 414f 79cf 724f 4acf 2b4f 13cf 6c4f 54cf 354f dcf 64f 3ecf 5f4f 67cf 2857 10d7 7157 49d7 4257 7ad7 1b57 23d7 5c57 64d7 557 3dd7 3657 ed7 6f57 57d7 485f 70df 115f 29df 225f 1adf 7b5f 43df 3c5f 4df 655f 5ddf 565f 6edf f5f 37df 4867 70e7 1167 29e7 2267 1ae7 7b67 43e7 3c67 4e7 6567 5de7 5667 6ee7 f67 37e7 286f 10ef 716f 49ef 426f 7aef 1b6f 23ef 5c6f 64ef 56f 3def 366f eef 6f6f 57ef 1877 20f7 4177 79f7 7277 4af7 2b77 13f7 6c77 54f7 3577 df7 677 3ef7 5f77 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
694 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5850 6050 8d0 30d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 4b50 7350 1bd0 23d0 5458 6c58 4d8 3cd8 1d58 2558 4dd8 75d8 e58 3658 5ed8 66d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 1960 2160 49e0 71e0 a60 3260 5ae0 62e0 4360 7b60 13e0 2be0 5c68 6468 ce8 34e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 4f68 7768 1fe8 27e8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 501 3d01 5581 6d81 1601 2e01 4681 7e81 5f01 6701 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5011 6811 91 3891 1911 2111 4991 7191 a11 3211 5a91 6291 4311 7b11 1391 2b91 5c19 6419 c99 3499 1519 2d19 4599 7d99 619 3e19 5699 6e99 4f19 7719 1f99 2799 5821 6021 8a1 30a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 4b21 7321 1ba1 23a1 5429 6c29 4a9 3ca9 1d29 2529 4da9 75a9 e29 3629 5ea9 66a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 1d02 2502 4d82 7582 e02 3602 5e82 6682 4702 7f02 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4812 7012 1892 2092 112 3912 5192 6992 1212 2a12 4292 7a92 5b12 6312 b92 3392 441a 7c1a 149a 2c9a d1a 351a 5d9a 659a 1e1a 261a 4e9a 769a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 922 3122 59a2 61a2 1a22 2222 4aa2 72a2 5322 6b22 3a2 3ba2 4c2a 742a 1caa 24aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 5f2a 672a faa 37aa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 193a 213a 49ba 71ba a3a 323a 5aba 62ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 953 3153 59d3 61d3 1a53 2253 4ad3 72d3 5353 6b53 3d3 3bd3 4c5b 745b 1cdb 24db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 5f5b 675b fdb 37db 4863 7063 18e3 20e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 5b63 6363 be3 33e3 446b 7c6b 14eb 2ceb d6b 356b 5deb 65eb 1e6b 266b 4eeb 76eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 914 3114 5994 6194 1a14 2214 4a94 7294 5314 6b14 394 3b94 4c1c 741c 1c9c 249c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 5f1c 671c f9c 379c 4824 7024 18a4 20a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 5b24 6324 ba4 33a4 442c 7c2c 14ac 2cac d2c 352c 5dac 65ac 1e2c 262c 4eac 76ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 1d45 2545 4dc5 75c5 e45 3645 5ec5 66c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4855 7055 18d5 20d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 5b55 6355 bd5 33d5 445d 7c5d 14dd 2cdd d5d 355d 5ddd 65dd 1e5d 265d 4edd 76dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 965 3165 59e5 61e5 1a65 2265 4ae5 72e5 5365 6b65 3e5 3be5 4c6d 746d 1ced 24ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 5f6d 676d fed 37ed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 197d 217d 49fd 71fd a7d 327d 5afd 62fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 1956 2156 49d6 71d6 a56 3256 5ad6 62d6 4356 7b56 13d6 2bd6 5c5e 645e cde 34de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 4f5e 775e 1fde 27de 5866 6066 8e6 30e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 4b66 7366 1be6 23e6 546e 6c6e 4ee 3cee 1d6e 256e 4dee 75ee e6e 366e 5eee 66ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5817 6017 897 3097 1117 2917 4197 7997 217 3a17 5297 6a97 4b17 7317 1b97 2397 541f 6c1f 49f 3c9f 1d1f 251f 4d9f 759f e1f 361f 5e9f 669f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 1927 2127 49a7 71a7 a27 3227 5aa7 62a7 4327 7b27 13a7 2ba7 5c2f 642f caf 34af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 4f2f 772f 1faf 27af 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
695 8 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 1540 6d40 3dc0 45c0 3e40 4640 16c0 6ec0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 3850 4050 10d0 68d0 2150 5950 9d0 71d0 a50 7250 22d0 5ad0 1350 6b50 3bd0 43d0 2458 5c58 cd8 74d8 3d58 4558 15d8 6dd8 1658 6e58 3ed8 46d8 f58 7758 27d8 5fd8 2060 5860 8e0 70e0 3960 4160 11e0 69e0 1260 6a60 3ae0 42e0 b60 7360 23e0 5be0 3c68 4468 14e8 6ce8 2568 5d68 de8 75e8 e68 7668 26e8 5ee8 1768 6f68 3fe8 47e8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 1178 6978 39f8 41f8 3a78 4278 12f8 6af8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 d01 7501 2581 5d81 2601 5e01 e81 7681 3f01 4701 1781 6f81 809 7009 2089 5889 1109 6909 3989 4189 3a09 4209 1289 6a89 2309 5b09 b89 7389 2011 5811 891 7091 3911 4111 1191 6991 1211 6a11 3a91 4291 b11 7311 2391 5b91 3c19 4419 1499 6c99 2519 5d19 d99 7599 e19 7619 2699 5e99 1719 6f19 3f99 4799 3821 4021 10a1 68a1 2121 5921 9a1 71a1 a21 7221 22a1 5aa1 1321 6b21 3ba1 43a1 2429 5c29 ca9 74a9 3d29 4529 15a9 6da9 1629 6e29 3ea9 46a9 f29 7729 27a9 5fa9 c31 7431 24b1 5cb1 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 939 7139 21b9 59b9 2239 5a39 ab9 72b9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 1d51 6551 5d1 7dd1 651 7e51 1ed1 66d1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 1969 6169 1e9 79e9 269 7a69 1ae9 62e9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 3d02 4502 1582 6d82 1602 6e02 3e82 4682 f02 7702 2782 5f82 380a 400a 108a 688a 210a 590a 98a 718a a0a 720a 228a 5a8a 130a 6b0a 3b8a 438a 1012 6812 3892 4092 912 7112 2192 5992 2212 5a12 a92 7292 3b12 4312 1392 6b92 c1a 741a 249a 5c9a 151a 6d1a 3d9a 459a 3e1a 461a 169a 6e9a 271a 5f1a f9a 779a 822 7022 20a2 58a2 1122 6922 39a2 41a2 3a22 4222 12a2 6aa2 2322 5b22 ba2 73a2 142a 6c2a 3caa 44aa d2a 752a 25aa 5daa 262a 5e2a eaa 76aa 3f2a 472a 17aa 6faa 3c32 4432 14b2 6cb2 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 393a 413a 11ba 69ba 123a 6a3a 3aba 42ba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 452 7c52 1cd2 64d2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 1f52 6752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 6a 786a 18ea 60ea 296a 516a 31ea 49ea 326a 4a6a 2aea 52ea 1b6a 636a 3ea 7bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 2543 5d43 dc3 75c3 e43 7643 26c3 5ec3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 853 7053 20d3 58d3 1153 6953 39d3 41d3 3a53 4253 12d3 6ad3 2353 5b53 bd3 73d3 145b 6c5b 3cdb 44db d5b 755b 25db 5ddb 265b 5e5b edb 76db 3f5b 475b 17db 6fdb 1063 6863 38e3 40e3 963 7163 21e3 59e3 2263 5a63 ae3 72e3 3b63 4363 13e3 6be3 c6b 746b 24eb 5ceb 156b 6d6b 3deb 45eb 3e6b 466b 16eb 6eeb 276b 5f6b feb 77eb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 217b 597b 9fb 71fb a7b 727b 22fb 5afb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 2504 5d04 d84 7584 e04 7604 2684 5e84 1704 6f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 814 7014 2094 5894 1114 6914 3994 4194 3a14 4214 1294 6a94 2314 5b14 b94 7394 141c 6c1c 3c9c 449c d1c 751c 259c 5d9c 261c 5e1c e9c 769c 3f1c 471c 179c 6f9c 1024 6824 38a4 40a4 924 7124 21a4 59a4 2224 5a24 aa4 72a4 3b24 4324 13a4 6ba4 c2c 742c 24ac 5cac 152c 6d2c 3dac 45ac 3e2c 462c 16ac 6eac 272c 5f2c fac 77ac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 213c 593c 9bc 71bc a3c 723c 22bc 5abc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 415 7c15 1c95 6495 2d15 5515 3595 4d95 3615 4e15 2e95 5695 1f15 6715 795 7f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 1b2d 632d 3ad 7bad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 3d45 4545 15c5 6dc5 1645 6e45 3ec5 46c5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 214d 594d 9cd 71cd a4d 724d 22cd 5acd 134d 6b4d 3bcd 43cd 1055 6855 38d5 40d5 955 7155 21d5 59d5 2255 5a55 ad5 72d5 3b55 4355 13d5 6bd5 c5d 745d 24dd 5cdd 155d 6d5d 3ddd 45dd 3e5d 465d 16dd 6edd 275d 5f5d fdd 77dd 865 7065 20e5 58e5 1165 6965 39e5 41e5 3a65 4265 12e5 6ae5 2365 5b65 be5 73e5 146d 6c6d 3ced 44ed d6d 756d 25ed 5ded 266d 5e6d eed 76ed 3f6d 476d 17ed 6fed 3c75 4475 14f5 6cf5 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 397d 417d 11fd 69fd 127d 6a7d 3afd 42fd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 1d16 6516 596 7d96 616 7e16 1e96 6696 2f16 5716 3796 4f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 192e 612e 1ae 79ae 22e 7a2e 1aae 62ae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 d46 7546 25c6 5dc6 2646 5e46 ec6 76c6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 234e 5b4e bce 73ce 2056 5856 8d6 70d6 3956 4156 11d6 69d6 1256 6a56 3ad6 42d6 b56 7356 23d6 5bd6 3c5e 445e 14de 6cde 255e 5d5e dde 75de e5e 765e 26de 5ede 175e 6f5e 3fde 47de 3866 4066 10e6 68e6 2166 5966 9e6 71e6 a66 7266 22e6 5ae6 1366 6b66 3be6 43e6 246e 5c6e cee 74ee 3d6e 456e 15ee 6dee 166e 6e6e 3eee 46ee f6e 776e 27ee 5fee c76 7476 24f6 5cf6 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 97e 717e 21fe 59fe 227e 5a7e afe 72fe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 1507 6d07 3d87 4587 3e07 4607 1687 6e87 2707 5f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 3817 4017 1097 6897 2117 5917 997 7197 a17 7217 2297 5a97 1317 6b17 3b97 4397 241f 5c1f c9f 749f 3d1f 451f 159f 6d9f 161f 6e1f 3e9f 469f f1f 771f 279f 5f9f 2027 5827 8a7 70a7 3927 4127 11a7 69a7 1227 6a27 3aa7 42a7 b27 7327 23a7 5ba7 3c2f 442f 14af 6caf 252f 5d2f daf 75af e2f 762f 26af 5eaf 172f 6f2f 3faf 47af 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 113f 693f 39bf 41bf 3a3f 423f 12bf 6abf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
696 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4d10 7510 590 3d90 4610 7e10 e90 3690 1f10 2710 5790 6f90 1818 2018 5098 6898 4118 7918 998 3198 4a18 7218 298 3a98 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4520 7d20 da0 35a0 4e20 7620 6a0 3ea0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4928 7128 1a8 39a8 4228 7a28 aa8 32a8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5850 6050 8d0 30d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 4b50 7350 1bd0 23d0 5458 6c58 4d8 3cd8 1d58 2558 4dd8 75d8 e58 3658 5ed8 66d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 1960 2160 49e0 71e0 a60 3260 5ae0 62e0 4360 7b60 13e0 2be0 5c68 6468 ce8 34e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 4f68 7768 1fe8 27e8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 501 3d01 5581 6d81 1601 2e01 4681 7e81 5f01 6701 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5011 6811 91 3891 1911 2111 4991 7191 a11 3211 5a91 6291 4311 7b11 1391 2b91 5c19 6419 c99 3499 1519 2d19 4599 7d99 619 3e19 5699 6e99 4f19 7719 1f99 2799 5821 6021 8a1 30a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 4b21 7321 1ba1 23a1 5429 6c29 4a9 3ca9 1d29 2529 4da9 75a9 e29 3629 5ea9 66a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4551 7d51 dd1 35d1 4e51 7651 6d1 3ed1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4959 7159 1d9 39d9 4259 7a59 ad9 32d9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4d61 7561 5e1 3de1 4661 7e61 ee1 36e1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4169 7969 9e9 31e9 4a69 7269 2e9 3ae9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 1d02 2502 4d82 7582 e02 3602 5e82 6682 4702 7f02 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4812 7012 1892 2092 112 3912 5192 6992 1212 2a12 4292 7a92 5b12 6312 b92 3392 441a 7c1a 149a 2c9a d1a 351a 5d9a 659a 1e1a 261a 4e9a 769a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 922 3122 59a2 61a2 1a22 2222 4aa2 72a2 5322 6b22 3a2 3ba2 4c2a 742a 1caa 24aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 5f2a 672a faa 37aa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 193a 213a 49ba 71ba a3a 323a 5aba 62ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5d52 6552 15d2 2dd2 5652 6e52 1ed2 26d2 f52 3752 47d2 7fd2 85a 305a 40da 78da 515a 695a 19da 21da 5a5a 625a 12da 2ada 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5562 6d62 1de2 25e2 5e62 6662 16e2 2ee2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 596a 616a 11ea 29ea 526a 6a6a 1aea 22ea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5513 6d13 1d93 2593 5e13 6613 1693 2e93 713 3f13 4f93 7793 1b 381b 489b 709b 591b 611b 119b 299b 521b 6a1b 1a9b 229b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5d23 6523 15a3 2da3 5623 6e23 1ea3 26a3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 512b 692b 19ab 21ab 5a2b 622b 12ab 2aab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 953 3153 59d3 61d3 1a53 2253 4ad3 72d3 5353 6b53 3d3 3bd3 4c5b 745b 1cdb 24db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 5f5b 675b fdb 37db 4863 7063 18e3 20e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 5b63 6363 be3 33e3 446b 7c6b 14eb 2ceb d6b 356b 5deb 65eb 1e6b 266b 4eeb 76eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 914 3114 5994 6194 1a14 2214 4a94 7294 5314 6b14 394 3b94 4c1c 741c 1c9c 249c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 5f1c 671c f9c 379c 4824 7024 18a4 20a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 5b24 6324 ba4 33a4 442c 7c2c 14ac 2cac d2c 352c 5dac 65ac 1e2c 262c 4eac 76ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5554 6d54 1dd4 25d4 5e54 6654 16d4 2ed4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 595c 615c 11dc 29dc 525c 6a5c 1adc 22dc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5d64 6564 15e4 2de4 5664 6e64 1ee4 26e4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 516c 696c 19ec 21ec 5a6c 626c 12ec 2aec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5d15 6515 1595 2d95 5615 6e15 1e95 2695 f15 3715 4795 7f95 81d 301d 409d 789d 511d 691d 199d 219d 5a1d 621d 129d 2a9d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5525 6d25 1da5 25a5 5e25 6625 16a5 2ea5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 592d 612d 11ad 29ad 522d 6a2d 1aad 22ad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 1d45 2545 4dc5 75c5 e45 3645 5ec5 66c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4855 7055 18d5 20d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 5b55 6355 bd5 33d5 445d 7c5d 14dd 2cdd d5d 355d 5ddd 65dd 1e5d 265d 4edd 76dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 965 3165 59e5 61e5 1a65 2265 4ae5 72e5 5365 6b65 3e5 3be5 4c6d 746d 1ced 24ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 5f6d 676d fed 37ed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 197d 217d 49fd 71fd a7d 327d 5afd 62fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4516 7d16 d96 3596 4e16 7616 696 3e96 1716 2f16 5f96 6796 101e 281e 589e 609e 491e 711e 19e 399e 421e 7a1e a9e 329e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4d26 7526 5a6 3da6 4626 7e26 ea6 36a6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 412e 792e 9ae 31ae 4a2e 722e 2ae 3aae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 1956 2156 49d6 71d6 a56 3256 5ad6 62d6 4356 7b56 13d6 2bd6 5c5e 645e cde 34de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 4f5e 775e 1fde 27de 5866 6066 8e6 30e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 4b66 7366 1be6 23e6 546e 6c6e 4ee 3cee 1d6e 256e 4dee 75ee e6e 366e 5eee 66ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5817 6017 897 3097 1117 2917 4197 7997 217 3a17 5297 6a97 4b17 7317 1b97 2397 541f 6c1f 49f 3c9f 1d1f 251f 4d9f 759f e1f 361f 5e9f 669f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 1927 2127 49a7 71a7 a27 3227 5aa7 62a7 4327 7b27 13a7 2ba7 5c2f 642f caf 34af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 4f2f 772f 1faf 27af 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4d57 7557 5d7 3dd7 4657 7e57 ed7 36d7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 415f 795f 9df 31df 4a5f 725f 2df 3adf 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4567 7d67 de7 35e7 4e67 7667 6e7 3ee7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 496f 716f 1ef 39ef 426f 7a6f aef 32ef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
697 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 1d10 6510 590 7d90 610 7e10 1e90 6690 3710 4f10 2f90 5790 3018 4818 2898 5098 118 7918 1998 6198 1a18 6218 298 7a98 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 520 7d20 1da0 65a0 1e20 6620 6a0 7ea0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 1928 6128 1a8 79a8 228 7a28 1aa8 62a8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 1540 6d40 3dc0 45c0 3e40 4640 16c0 6ec0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 3850 4050 10d0 68d0 2150 5950 9d0 71d0 a50 7250 22d0 5ad0 1350 6b50 3bd0 43d0 2458 5c58 cd8 74d8 3d58 4558 15d8 6dd8 1658 6e58 3ed8 46d8 f58 7758 27d8 5fd8 2060 5860 8e0 70e0 3960 4160 11e0 69e0 1260 6a60 3ae0 42e0 b60 7360 23e0 5be0 3c68 4468 14e8 6ce8 2568 5d68 de8 75e8 e68 7668 26e8 5ee8 1768 6f68 3fe8 47e8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 1178 6978 39f8 41f8 3a78 4278 12f8 6af8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 d01 7501 2581 5d81 2601 5e01 e81 7681 3f01 4701 1781 6f81 809 7009 2089 5889 1109 6909 3989 4189 3a09 4209 1289 6a89 2309 5b09 b89 7389 2011 5811 891 7091 3911 4111 1191 6991 1211 6a11 3a91 4291 b11 7311 2391 5b91 3c19 4419 1499 6c99 2519 5d19 d99 7599 e19 7619 2699 5e99 1719 6f19 3f99 4799 3821 4021 10a1 68a1 2121 5921 9a1 71a1 a21 7221 22a1 5aa1 1321 6b21 3ba1 43a1 2429 5c29 ca9 74a9 3d29 4529 15a9 6da9 1629 6e29 3ea9 46a9 f29 7729 27a9 5fa9 c31 7431 24b1 5cb1 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 939 7139 21b9 59b9 2239 5a39 ab9 72b9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 551 7d51 1dd1 65d1 1e51 6651 6d1 7ed1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 1959 6159 1d9 79d9 259 7a59 1ad9 62d9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 1d61 6561 5e1 7de1 661 7e61 1ee1 66e1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 169 7969 19e9 61e9 1a69 6269 2e9 7ae9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 3d02 4502 1582 6d82 1602 6e02 3e82 4682 f02 7702 2782 5f82 380a 400a 108a 688a 210a 590a 98a 718a a0a 720a 228a 5a8a 130a 6b0a 3b8a 438a 1012 6812 3892 4092 912 7112 2192 5992 2212 5a12 a92 7292 3b12 4312 1392 6b92 c1a 741a 249a 5c9a 151a 6d1a 3d9a 459a 3e1a 461a 169a 6e9a 271a 5f1a f9a 779a 822 7022 20a2 58a2 1122 6922 39a2 41a2 3a22 4222 12a2 6aa2 2322 5b22 ba2 73a2 142a 6c2a 3caa 44aa d2a 752a 25aa 5daa 262a 5e2a eaa 76aa 3f2a 472a 17aa 6faa 3c32 4432 14b2 6cb2 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 393a 413a 11ba 69ba 123a 6a3a 3aba 42ba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 452 7c52 1cd2 64d2 3552 4d52 2dd2 55d2 2e52 5652 36d2 4ed2 1f52 6752 7d2 7fd2 185a 605a da 78da 295a 515a 31da 49da 325a 4a5a 2ada 52da 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 2d62 5562 35e2 4de2 3662 4e62 2ee2 56e2 762 7f62 1fe2 67e2 6a 786a 18ea 60ea 316a 496a 29ea 51ea 2a6a 526a 32ea 4aea 1b6a 636a 3ea 7bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 2d13 5513 3593 4d93 3613 4e13 2e93 5693 713 7f13 1f93 6793 1b 781b 189b 609b 311b 491b 299b 519b 2a1b 521b 329b 4a9b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 3523 4d23 2da3 55a3 2e23 5623 36a3 4ea3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 292b 512b 31ab 49ab 322b 4a2b 2aab 52ab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 2543 5d43 dc3 75c3 e43 7643 26c3 5ec3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 853 7053 20d3 58d3 1153 6953 39d3 41d3 3a53 4253 12d3 6ad3 2353 5b53 bd3 73d3 145b 6c5b 3cdb 44db d5b 755b 25db 5ddb 265b 5e5b edb 76db 3f5b 475b 17db 6fdb 1063 6863 38e3 40e3 963 7163 21e3 59e3 2263 5a63 ae3 72e3 3b63 4363 13e3 6be3 c6b 746b 24eb 5ceb 156b 6d6b 3deb 45eb 3e6b 466b 16eb 6eeb 276b 5f6b feb 77eb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 217b 597b 9fb 71fb a7b 727b 22fb 5afb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 2504 5d04 d84 7584 e04 7604 2684 5e84 1704 6f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 814 7014 2094 5894 1114 6914 3994 4194 3a14 4214 1294 6a94 2314 5b14 b94 7394 141c 6c1c 3c9c 449c d1c 751c 259c 5d9c 261c 5e1c e9c 769c 3f1c 471c 179c 6f9c 1024 6824 38a4 40a4 924 7124 21a4 59a4 2224 5a24 aa4 72a4 3b24 4324 13a4 6ba4 c2c 742c 24ac 5cac 152c 6d2c 3dac 45ac 3e2c 462c 16ac 6eac 272c 5f2c fac 77ac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 213c 593c 9bc 71bc a3c 723c 22bc 5abc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 2d54 5554 35d4 4dd4 3654 4e54 2ed4 56d4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 315c 495c 29dc 51dc 2a5c 525c 32dc 4adc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 3564 4d64 2de4 55e4 2e64 5664 36e4 4ee4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 296c 516c 31ec 49ec 326c 4a6c 2aec 52ec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 415 7c15 1c95 6495 3515 4d15 2d95 5595 2e15 5615 3695 4e95 1f15 6715 795 7f95 181d 601d 9d 789d 291d 511d 319d 499d 321d 4a1d 2a9d 529d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 2d25 5525 35a5 4da5 3625 4e25 2ea5 56a5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 312d 492d 29ad 51ad 2a2d 522d 32ad 4aad 1b2d 632d 3ad 7bad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 3d45 4545 15c5 6dc5 1645 6e45 3ec5 46c5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 214d 594d 9cd 71cd a4d 724d 22cd 5acd 134d 6b4d 3bcd 43cd 1055 6855 38d5 40d5 955 7155 21d5 59d5 2255 5a55 ad5 72d5 3b55 4355 13d5 6bd5 c5d 745d 24dd 5cdd 155d 6d5d 3ddd 45dd 3e5d 465d 16dd 6edd 275d 5f5d fdd 77dd 865 7065 20e5 58e5 1165 6965 39e5 41e5 3a65 4265 12e5 6ae5 2365 5b65 be5 73e5 146d 6c6d 3ced 44ed d6d 756d 25ed 5ded 266d 5e6d eed 76ed 3f6d 476d 17ed 6fed 3c75 4475 14f5 6cf5 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 397d 417d 11fd 69fd 127d 6a7d 3afd 42fd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 516 7d16 1d96 6596 1e16 6616 696 7e96 2f16 5716 3796 4f96 281e 501e 309e 489e 191e 611e 19e 799e 21e 7a1e 1a9e 629e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 1d26 6526 5a6 7da6 626 7e26 1ea6 66a6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 12e 792e 19ae 61ae 1a2e 622e 2ae 7aae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 d46 7546 25c6 5dc6 2646 5e46 ec6 76c6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 234e 5b4e bce 73ce 2056 5856 8d6 70d6 3956 4156 11d6 69d6 1256 6a56 3ad6 42d6 b56 7356 23d6 5bd6 3c5e 445e 14de 6cde 255e 5d5e dde 75de e5e 765e 26de 5ede 175e 6f5e 3fde 47de 3866 4066 10e6 68e6 2166 5966 9e6 71e6 a66 7266 22e6 5ae6 1366 6b66 3be6 43e6 246e 5c6e cee 74ee 3d6e 456e 15ee 6dee 166e 6e6e 3eee 46ee f6e 776e 27ee 5fee c76 7476 24f6 5cf6 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 97e 717e 21fe 59fe 227e 5a7e afe 72fe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 1507 6d07 3d87 4587 3e07 4607 1687 6e87 2707 5f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 3817 4017 1097 6897 2117 5917 997 7197 a17 7217 2297 5a97 1317 6b17 3b97 4397 241f 5c1f c9f 749f 3d1f 451f 159f 6d9f 161f 6e1f 3e9f 469f f1f 771f 279f 5f9f 2027 5827 8a7 70a7 3927 4127 11a7 69a7 1227 6a27 3aa7 42a7 b27 7327 23a7 5ba7 3c2f 442f 14af 6caf 252f 5d2f daf 75af e2f 762f 26af 5eaf 172f 6f2f 3faf 47af 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 113f 693f 39bf 41bf 3a3f 423f 12bf 6abf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 1d57 6557 5d7 7dd7 657 7e57 1ed7 66d7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 15f 795f 19df 61df 1a5f 625f 2df 7adf 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 567 7d67 1de7 65e7 1e67 6667 6e7 7ee7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 196f 616f 1ef 79ef 26f 7a6f 1aef 62ef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
698 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 1a90 6290 310 7b10 490 7c90 1d10 6510 3610 4e10 2f90 5790 3018 4818 2998 5198 298 7a98 1b18 6318 1c98 6498 518 7d18 2e18 5618 3798 4f98 3020 4820 29a0 51a0 2a0 7aa0 1b20 6320 1ca0 64a0 520 7d20 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 2140 5940 1240 6a40 3bc0 43c0 3c40 4440 15c0 6dc0 26c0 5ec0 f40 7740 10c8 68c8 3948 4148 a48 7248 23c8 5bc8 2448 5c48 dc8 75c8 3ec8 46c8 1748 6f48 38d0 40d0 1150 6950 2250 5a50 bd0 73d0 c50 7450 25d0 5dd0 16d0 6ed0 3f50 4750 20d8 58d8 958 7158 3a58 4258 13d8 6bd8 1458 6c58 3dd8 45d8 ed8 76d8 2758 5f58 20e0 58e0 960 7160 3a60 4260 13e0 6be0 1460 6c60 3de0 45e0 ee0 76e0 2760 5f60 38e8 40e8 1168 6968 2268 5a68 be8 73e8 c68 7468 25e8 5de8 16e8 6ee8 3f68 4768 10f0 68f0 3970 4170 a70 7270 23f0 5bf0 2470 5c70 df0 75f0 3ef0 46f0 1770 6f70 8f8 70f8 2178 5978 1278 6a78 3bf8 43f8 3c78 4478 15f8 6df8 26f8 5ef8 f78 7778 1081 6881 3901 4101 a01 7201 2381 5b81 2401 5c01 d81 7581 3e81 4681 1701 6f01 889 7089 2109 5909 1209 6a09 3b89 4389 3c09 4409 1589 6d89 2689 5e89 f09 7709 2091 5891 911 7111 3a11 4211 1391 6b91 1411 6c11 3d91 4591 e91 7691 2711 5f11 3899 4099 1119 6919 2219 5a19 b99 7399 c19 7419 2599 5d99 1699 6e99 3f19 4719 38a1 40a1 1121 6921 2221 5a21 ba1 73a1 c21 7421 25a1 5da1 16a1 6ea1 3f21 4721 20a9 58a9 929 7129 3a29 4229 13a9 6ba9 1429 6c29 3da9 45a9 ea9 76a9 2729 5f29 8b1 70b1 2131 5931 1231 6a31 3bb1 43b1 3c31 4431 15b1 6db1 26b1 5eb1 f31 7731 10b9 68b9 3939 4139 a39 7239 23b9 5bb9 2439 5c39 db9 75b9 3eb9 46b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 49 7849 19c9 61c9 2ac9 52c9 3349 4b49 34c9 4cc9 2d49 5549 1e49 6649 7c9 7fc9 3051 4851 29d1 51d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 2e51 5651 37d1 4fd1 2859 5059 31d9 49d9 1ad9 62d9 359 7b59 4d9 7cd9 1d59 6559 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 1ae1 62e1 361 7b61 4e1 7ce1 1d61 6561 3661 4e61 2fe1 57e1 3069 4869 29e9 51e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 2e69 5669 37e9 4fe9 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 2082 5882 902 7102 3a02 4202 1382 6b82 1402 6c02 3d82 4582 e82 7682 2702 5f02 388a 408a 110a 690a 220a 5a0a b8a 738a c0a 740a 258a 5d8a 168a 6e8a 3f0a 470a 1092 6892 3912 4112 a12 7212 2392 5b92 2412 5c12 d92 7592 3e92 4692 1712 6f12 89a 709a 211a 591a 121a 6a1a 3b9a 439a 3c1a 441a 159a 6d9a 269a 5e9a f1a 771a 8a2 70a2 2122 5922 1222 6a22 3ba2 43a2 3c22 4422 15a2 6da2 26a2 5ea2 f22 7722 10aa 68aa 392a 412a a2a 722a 23aa 5baa 242a 5c2a daa 75aa 3eaa 46aa 172a 6f2a 38b2 40b2 1132 6932 2232 5a32 bb2 73b2 c32 7432 25b2 5db2 16b2 6eb2 3f32 4732 20ba 58ba 93a 713a 3a3a 423a 13ba 6bba 143a 6c3a 3dba 45ba eba 76ba 273a 5f3a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 304a 484a 29ca 51ca 1aca 62ca 34a 7b4a 4ca 7cca 1d4a 654a 2e4a 564a 37ca 4fca 52 7852 19d2 61d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 1e52 6652 7d2 7fd2 185a 605a 1da 79da 2ada 52da 335a 4b5a 34da 4cda 2d5a 555a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 2ae2 52e2 3362 4b62 34e2 4ce2 2d62 5562 662 7e62 1fe2 67e2 6a 786a 19ea 61ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 1e6a 666a 7ea 7fea 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 2a93 5293 3313 4b13 3493 4c93 2d13 5513 613 7e13 1f93 6793 1b 781b 199b 619b 329b 4a9b 2b1b 531b 2c9b 549b 351b 4d1b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 32a3 4aa3 2b23 5323 2ca3 54a3 3523 4d23 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38c3 40c3 1143 6943 2243 5a43 bc3 73c3 c43 7443 25c3 5dc3 16c3 6ec3 3f43 4743 20cb 58cb 94b 714b 3a4b 424b 13cb 6bcb 144b 6c4b 3dcb 45cb ecb 76cb 274b 5f4b 8d3 70d3 2153 5953 1253 6a53 3bd3 43d3 3c53 4453 15d3 6dd3 26d3 5ed3 f53 7753 10db 68db 395b 415b a5b 725b 23db 5bdb 245b 5c5b ddb 75db 3edb 46db 175b 6f5b 10e3 68e3 3963 4163 a63 7263 23e3 5be3 2463 5c63 de3 75e3 3ee3 46e3 1763 6f63 8eb 70eb 216b 596b 126b 6a6b 3beb 43eb 3c6b 446b 15eb 6deb 26eb 5eeb f6b 776b 20f3 58f3 973 7173 3a73 4273 13f3 6bf3 1473 6c73 3df3 45f3 ef3 76f3 2773 5f73 38fb 40fb 117b 697b 227b 5a7b bfb 73fb c7b 747b 25fb 5dfb 16fb 6efb 3f7b 477b 3884 4084 1104 6904 2204 5a04 b84 7384 c04 7404 2584 5d84 1684 6e84 3f04 4704 208c 588c 90c 710c 3a0c 420c 138c 6b8c 140c 6c0c 3d8c 458c e8c 768c 270c 5f0c 894 7094 2114 5914 1214 6a14 3b94 4394 3c14 4414 1594 6d94 2694 5e94 f14 7714 109c 689c 391c 411c a1c 721c 239c 5b9c 241c 5c1c d9c 759c 3e9c 469c 171c 6f1c 10a4 68a4 3924 4124 a24 7224 23a4 5ba4 2424 5c24 da4 75a4 3ea4 46a4 1724 6f24 8ac 70ac 212c 592c 122c 6a2c 3bac 43ac 3c2c 442c 15ac 6dac 26ac 5eac f2c 772c 20b4 58b4 934 7134 3a34 4234 13b4 6bb4 1434 6c34 3db4 45b4 eb4 76b4 2734 5f34 38bc 40bc 113c 693c 223c 5a3c bbc 73bc c3c 743c 25bc 5dbc 16bc 6ebc 3f3c 473c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 32dc 4adc 2b5c 535c 2cdc 54dc 355c 4d5c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 32e4 4ae4 2b64 5364 2ce4 54e4 3564 4d64 1e64 6664 7e4 7fe4 186c 606c 1ec 79ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 15 7815 1995 6195 3295 4a95 2b15 5315 2c95 5495 3515 4d15 1e15 6615 795 7f95 181d 601d 19d 799d 2a9d 529d 331d 4b1d 349d 4c9d 2d1d 551d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 2aa5 52a5 3325 4b25 34a5 4ca5 2d25 5525 625 7e25 1fa5 67a5 2d 782d 19ad 61ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 1e2d 662d 7ad 7fad 3035 4835 29b5 51b5 1ab5 62b5 335 7b35 4b5 7cb5 1d35 6535 2e35 5635 37b5 4fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20c5 58c5 945 7145 3a45 4245 13c5 6bc5 1445 6c45 3dc5 45c5 ec5 76c5 2745 5f45 38cd 40cd 114d 694d 224d 5a4d bcd 73cd c4d 744d 25cd 5dcd 16cd 6ecd 3f4d 474d 10d5 68d5 3955 4155 a55 7255 23d5 5bd5 2455 5c55 dd5 75d5 3ed5 46d5 1755 6f55 8dd 70dd 215d 595d 125d 6a5d 3bdd 43dd 3c5d 445d 15dd 6ddd 26dd 5edd f5d 775d 8e5 70e5 2165 5965 1265 6a65 3be5 43e5 3c65 4465 15e5 6de5 26e5 5ee5 f65 7765 10ed 68ed 396d 416d a6d 726d 23ed 5bed 246d 5c6d ded 75ed 3eed 46ed 176d 6f6d 38f5 40f5 1175 6975 2275 5a75 bf5 73f5 c75 7475 25f5 5df5 16f5 6ef5 3f75 4775 20fd 58fd 97d 717d 3a7d 427d 13fd 6bfd 147d 6c7d 3dfd 45fd efd 76fd 277d 5f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 3016 4816 2996 5196 296 7a96 1b16 6316 1c96 6496 516 7d16 2e16 5616 3796 4f96 281e 501e 319e 499e 1a9e 629e 31e 7b1e 49e 7c9e 1d1e 651e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 1aa6 62a6 326 7b26 4a6 7ca6 1d26 6526 3626 4e26 2fa6 57a6 302e 482e 29ae 51ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 2e2e 562e 37ae 4fae 36 7836 19b6 61b6 2ab6 52b6 3336 4b36 34b6 4cb6 2d36 5536 1e36 6636 7b6 7fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 3946 4146 a46 7246 23c6 5bc6 2446 5c46 dc6 75c6 3ec6 46c6 1746 6f46 8ce 70ce 214e 594e 124e 6a4e 3bce 43ce 3c4e 444e 15ce 6dce 26ce 5ece f4e 774e 20d6 58d6 956 7156 3a56 4256 13d6 6bd6 1456 6c56 3dd6 45d6 ed6 76d6 2756 5f56 38de 40de 115e 695e 225e 5a5e bde 73de c5e 745e 25de 5dde 16de 6ede 3f5e 475e 38e6 40e6 1166 6966 2266 5a66 be6 73e6 c66 7466 25e6 5de6 16e6 6ee6 3f66 4766 20ee 58ee 96e 716e 3a6e 426e 13ee 6bee 146e 6c6e 3dee 45ee eee 76ee 276e 5f6e 8f6 70f6 2176 5976 1276 6a76 3bf6 43f6 3c76 4476 15f6 6df6 26f6 5ef6 f76 7776 10fe 68fe 397e 417e a7e 727e 23fe 5bfe 247e 5c7e dfe 75fe 3efe 46fe 177e 6f7e 887 7087 2107 5907 1207 6a07 3b87 4387 3c07 4407 1587 6d87 2687 5e87 f07 7707 108f 688f 390f 410f a0f 720f 238f 5b8f 240f 5c0f d8f 758f 3e8f 468f 170f 6f0f 3897 4097 1117 6917 2217 5a17 b97 7397 c17 7417 2597 5d97 1697 6e97 3f17 4717 209f 589f 91f 711f 3a1f 421f 139f 6b9f 141f 6c1f 3d9f 459f e9f 769f 271f 5f1f 20a7 58a7 927 7127 3a27 4227 13a7 6ba7 1427 6c27 3da7 45a7 ea7 76a7 2727 5f27 38af 40af 112f 692f 222f 5a2f baf 73af c2f 742f 25af 5daf 16af 6eaf 3f2f 472f 10b7 68b7 3937 4137 a37 7237 23b7 5bb7 2437 5c37 db7 75b7 3eb7 46b7 1737 6f37 8bf 70bf 213f 593f 123f 6a3f 3bbf 43bf 3c3f 443f 15bf 6dbf 26bf 5ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 3657 4e57 2fd7 57d7 305f 485f 29df 51df 2df 7adf 1b5f 635f 1cdf 64df 55f 7d5f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 2e7 7ae7 1b67 6367 1ce7 64e7 567 7d67 2e67 5667 37e7 4fe7 286f 506f 31ef 49ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
701 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4d10 7510 590 3d90 4610 7e10 e90 3690 1f10 2710 5790 6f90 1818 2018 5098 6898 4118 7918 998 3198 4a18 7218 298 3a98 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4520 7d20 da0 35a0 4e20 7620 6a0 3ea0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4928 7128 1a8 39a8 4228 7a28 aa8 32a8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5850 6050 8d0 30d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 4b50 7350 1bd0 23d0 5458 6c58 4d8 3cd8 1d58 2558 4dd8 75d8 e58 3658 5ed8 66d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 1960 2160 49e0 71e0 a60 3260 5ae0 62e0 4360 7b60 13e0 2be0 5c68 6468 ce8 34e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 4f68 7768 1fe8 27e8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 501 3d01 5581 6d81 1601 2e01 4681 7e81 5f01 6701 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5011 6811 91 3891 1911 2111 4991 7191 a11 3211 5a91 6291 4311 7b11 1391 2b91 5c19 6419 c99 3499 1519 2d19 4599 7d99 619 3e19 5699 6e99 4f19 7719 1f99 2799 5821 6021 8a1 30a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 4b21 7321 1ba1 23a1 5429 6c29 4a9 3ca9 1d29 2529 4da9 75a9 e29 3629 5ea9 66a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4551 7d51 dd1 35d1 4e51 7651 6d1 3ed1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4959 7159 1d9 39d9 4259 7a59 ad9 32d9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4d61 7561 5e1 3de1 4661 7e61 ee1 36e1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4169 7969 9e9 31e9 4a69 7269 2e9 3ae9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 1d02 2502 4d82 7582 e02 3602 5e82 6682 4702 7f02 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4812 7012 1892 2092 112 3912 5192 6992 1212 2a12 4292 7a92 5b12 6312 b92 3392 441a 7c1a 149a 2c9a d1a 351a 5d9a 659a 1e1a 261a 4e9a 769a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 922 3122 59a2 61a2 1a22 2222 4aa2 72a2 5322 6b22 3a2 3ba2 4c2a 742a 1caa 24aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 5f2a 672a faa 37aa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 193a 213a 49ba 71ba a3a 323a 5aba 62ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca c52 3452 44d2 7cd2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 752 3f52 4fd2 77d2 5a 385a 48da 70da 595a 615a 11da 29da 525a 6a5a 1ada 22da b5a 335a 43da 7bda 462 3c62 4ce2 74e2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 f62 3762 47e2 7fe2 86a 306a 40ea 78ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea 36a 3b6a 4bea 73ea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b 413 3c13 4c93 7493 5d13 6513 1593 2d93 5613 6e13 1e93 2693 f13 3713 4793 7f93 81b 301b 409b 789b 511b 691b 199b 219b 5a1b 621b 129b 2a9b 31b 3b1b 4b9b 739b c23 3423 44a3 7ca3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 723 3f23 4fa3 77a3 2b 382b 48ab 70ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab b2b 332b 43ab 7bab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 953 3153 59d3 61d3 1a53 2253 4ad3 72d3 5353 6b53 3d3 3bd3 4c5b 745b 1cdb 24db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 5f5b 675b fdb 37db 4863 7063 18e3 20e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 5b63 6363 be3 33e3 446b 7c6b 14eb 2ceb d6b 356b 5deb 65eb 1e6b 266b 4eeb 76eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 914 3114 5994 6194 1a14 2214 4a94 7294 5314 6b14 394 3b94 4c1c 741c 1c9c 249c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 5f1c 671c f9c 379c 4824 7024 18a4 20a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 5b24 6324 ba4 33a4 442c 7c2c 14ac 2cac d2c 352c 5dac 65ac 1e2c 262c 4eac 76ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc 454 3c54 4cd4 74d4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 f54 3754 47d4 7fd4 85c 305c 40dc 78dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc 35c 3b5c 4bdc 73dc c64 3464 44e4 7ce4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 764 3f64 4fe4 77e4 6c 386c 48ec 70ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec b6c 336c 43ec 7bec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d c15 3415 4495 7c95 5515 6d15 1d95 2595 5e15 6615 1695 2e95 715 3f15 4f95 7795 1d 381d 489d 709d 591d 611d 119d 299d 521d 6a1d 1a9d 229d b1d 331d 439d 7b9d 425 3c25 4ca5 74a5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 f25 3725 47a5 7fa5 82d 302d 40ad 78ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad 32d 3b2d 4bad 73ad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 1d45 2545 4dc5 75c5 e45 3645 5ec5 66c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4855 7055 18d5 20d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 5b55 6355 bd5 33d5 445d 7c5d 14dd 2cdd d5d 355d 5ddd 65dd 1e5d 265d 4edd 76dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 965 3165 59e5 61e5 1a65 2265 4ae5 72e5 5365 6b65 3e5 3be5 4c6d 746d 1ced 24ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 5f6d 676d fed 37ed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 197d 217d 49fd 71fd a7d 327d 5afd 62fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4516 7d16 d96 3596 4e16 7616 696 3e96 1716 2f16 5f96 6796 101e 281e 589e 609e 491e 711e 19e 399e 421e 7a1e a9e 329e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4d26 7526 5a6 3da6 4626 7e26 ea6 36a6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 412e 792e 9ae 31ae 4a2e 722e 2ae 3aae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 1956 2156 49d6 71d6 a56 3256 5ad6 62d6 4356 7b56 13d6 2bd6 5c5e 645e cde 34de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 4f5e 775e 1fde 27de 5866 6066 8e6 30e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 4b66 7366 1be6 23e6 546e 6c6e 4ee 3cee 1d6e 256e 4dee 75ee e6e 366e 5eee 66ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5817 6017 897 3097 1117 2917 4197 7997 217 3a17 5297 6a97 4b17 7317 1b97 2397 541f 6c1f 49f 3c9f 1d1f 251f 4d9f 759f e1f 361f 5e9f 669f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 1927 2127 49a7 71a7 a27 3227 5aa7 62a7 4327 7b27 13a7 2ba7 5c2f 642f caf 34af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 4f2f 772f 1faf 27af 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4d57 7557 5d7 3dd7 4657 7e57 ed7 36d7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 415f 795f 9df 31df 4a5f 725f 2df 3adf 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4567 7d67 de7 35e7 4e67 7667 6e7 3ee7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 496f 716f 1ef 39ef 426f 7a6f aef 32ef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
702 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 1d10 6510 590 7d90 610 7e10 1e90 6690 3710 4f10 2f90 5790 3018 4818 2898 5098 118 7918 1998 6198 1a18 6218 298 7a98 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 520 7d20 1da0 65a0 1e20 6620 6a0 7ea0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 1928 6128 1a8 79a8 228 7a28 1aa8 62a8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 1540 6d40 3dc0 45c0 3e40 4640 16c0 6ec0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 3850 4050 10d0 68d0 2150 5950 9d0 71d0 a50 7250 22d0 5ad0 1350 6b50 3bd0 43d0 2458 5c58 cd8 74d8 3d58 4558 15d8 6dd8 1658 6e58 3ed8 46d8 f58 7758 27d8 5fd8 2060 5860 8e0 70e0 3960 4160 11e0 69e0 1260 6a60 3ae0 42e0 b60 7360 23e0 5be0 3c68 4468 14e8 6ce8 2568 5d68 de8 75e8 e68 7668 26e8 5ee8 1768 6f68 3fe8 47e8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 1178 6978 39f8 41f8 3a78 4278 12f8 6af8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 d01 7501 2581 5d81 2601 5e01 e81 7681 3f01 4701 1781 6f81 809 7009 2089 5889 1109 6909 3989 4189 3a09 4209 1289 6a89 2309 5b09 b89 7389 2011 5811 891 7091 3911 4111 1191 6991 1211 6a11 3a91 4291 b11 7311 2391 5b91 3c19 4419 1499 6c99 2519 5d19 d99 7599 e19 7619 2699 5e99 1719 6f19 3f99 4799 3821 4021 10a1 68a1 2121 5921 9a1 71a1 a21 7221 22a1 5aa1 1321 6b21 3ba1 43a1 2429 5c29 ca9 74a9 3d29 4529 15a9 6da9 1629 6e29 3ea9 46a9 f29 7729 27a9 5fa9 c31 7431 24b1 5cb1 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 939 7139 21b9 59b9 2239 5a39 ab9 72b9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 551 7d51 1dd1 65d1 1e51 6651 6d1 7ed1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 1959 6159 1d9 79d9 259 7a59 1ad9 62d9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 1d61 6561 5e1 7de1 661 7e61 1ee1 66e1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 169 7969 19e9 61e9 1a69 6269 2e9 7ae9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 3d02 4502 1582 6d82 1602 6e02 3e82 4682 f02 7702 2782 5f82 380a 400a 108a 688a 210a 590a 98a 718a a0a 720a 228a 5a8a 130a 6b0a 3b8a 438a 1012 6812 3892 4092 912 7112 2192 5992 2212 5a12 a92 7292 3b12 4312 1392 6b92 c1a 741a 249a 5c9a 151a 6d1a 3d9a 459a 3e1a 461a 169a 6e9a 271a 5f1a f9a 779a 822 7022 20a2 58a2 1122 6922 39a2 41a2 3a22 4222 12a2 6aa2 2322 5b22 ba2 73a2 142a 6c2a 3caa 44aa d2a 752a 25aa 5daa 262a 5e2a eaa 76aa 3f2a 472a 17aa 6faa 3c32 4432 14b2 6cb2 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 393a 413a 11ba 69ba 123a 6a3a 3aba 42ba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 1c52 6452 4d2 7cd2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 752 7f52 1fd2 67d2 5a 785a 18da 60da 315a 495a 29da 51da 2a5a 525a 32da 4ada 1b5a 635a 3da 7bda 462 7c62 1ce2 64e2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 1f62 6762 7e2 7fe2 186a 606a ea 78ea 296a 516a 31ea 49ea 326a 4a6a 2aea 52ea 36a 7b6a 1bea 63ea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 413 7c13 1c93 6493 3513 4d13 2d93 5593 2e13 5613 3693 4e93 1f13 6713 793 7f93 181b 601b 9b 789b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 31b 7b1b 1b9b 639b 1c23 6423 4a3 7ca3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 723 7f23 1fa3 67a3 2b 782b 18ab 60ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 1b2b 632b 3ab 7bab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 2543 5d43 dc3 75c3 e43 7643 26c3 5ec3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 853 7053 20d3 58d3 1153 6953 39d3 41d3 3a53 4253 12d3 6ad3 2353 5b53 bd3 73d3 145b 6c5b 3cdb 44db d5b 755b 25db 5ddb 265b 5e5b edb 76db 3f5b 475b 17db 6fdb 1063 6863 38e3 40e3 963 7163 21e3 59e3 2263 5a63 ae3 72e3 3b63 4363 13e3 6be3 c6b 746b 24eb 5ceb 156b 6d6b 3deb 45eb 3e6b 466b 16eb 6eeb 276b 5f6b feb 77eb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 217b 597b 9fb 71fb a7b 727b 22fb 5afb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 2504 5d04 d84 7584 e04 7604 2684 5e84 1704 6f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 814 7014 2094 5894 1114 6914 3994 4194 3a14 4214 1294 6a94 2314 5b14 b94 7394 141c 6c1c 3c9c 449c d1c 751c 259c 5d9c 261c 5e1c e9c 769c 3f1c 471c 179c 6f9c 1024 6824 38a4 40a4 924 7124 21a4 59a4 2224 5a24 aa4 72a4 3b24 4324 13a4 6ba4 c2c 742c 24ac 5cac 152c 6d2c 3dac 45ac 3e2c 462c 16ac 6eac 272c 5f2c fac 77ac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 213c 593c 9bc 71bc a3c 723c 22bc 5abc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 454 7c54 1cd4 64d4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 1f54 6754 7d4 7fd4 185c 605c dc 78dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 35c 7b5c 1bdc 63dc 1c64 6464 4e4 7ce4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 764 7f64 1fe4 67e4 6c 786c 18ec 60ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 1b6c 636c 3ec 7bec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 1c15 6415 495 7c95 2d15 5515 3595 4d95 3615 4e15 2e95 5695 715 7f15 1f95 6795 1d 781d 189d 609d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 1b1d 631d 39d 7b9d 425 7c25 1ca5 64a5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 1f25 6725 7a5 7fa5 182d 602d ad 78ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 32d 7b2d 1bad 63ad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 3d45 4545 15c5 6dc5 1645 6e45 3ec5 46c5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 214d 594d 9cd 71cd a4d 724d 22cd 5acd 134d 6b4d 3bcd 43cd 1055 6855 38d5 40d5 955 7155 21d5 59d5 2255 5a55 ad5 72d5 3b55 4355 13d5 6bd5 c5d 745d 24dd 5cdd 155d 6d5d 3ddd 45dd 3e5d 465d 16dd 6edd 275d 5f5d fdd 77dd 865 7065 20e5 58e5 1165 6965 39e5 41e5 3a65 4265 12e5 6ae5 2365 5b65 be5 73e5 146d 6c6d 3ced 44ed d6d 756d 25ed 5ded 266d 5e6d eed 76ed 3f6d 476d 17ed 6fed 3c75 4475 14f5 6cf5 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 397d 417d 11fd 69fd 127d 6a7d 3afd 42fd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 516 7d16 1d96 6596 1e16 6616 696 7e96 2f16 5716 3796 4f96 281e 501e 309e 489e 191e 611e 19e 799e 21e 7a1e 1a9e 629e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 1d26 6526 5a6 7da6 626 7e26 1ea6 66a6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 12e 792e 19ae 61ae 1a2e 622e 2ae 7aae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 d46 7546 25c6 5dc6 2646 5e46 ec6 76c6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 234e 5b4e bce 73ce 2056 5856 8d6 70d6 3956 4156 11d6 69d6 1256 6a56 3ad6 42d6 b56 7356 23d6 5bd6 3c5e 445e 14de 6cde 255e 5d5e dde 75de e5e 765e 26de 5ede 175e 6f5e 3fde 47de 3866 4066 10e6 68e6 2166 5966 9e6 71e6 a66 7266 22e6 5ae6 1366 6b66 3be6 43e6 246e 5c6e cee 74ee 3d6e 456e 15ee 6dee 166e 6e6e 3eee 46ee f6e 776e 27ee 5fee c76 7476 24f6 5cf6 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 97e 717e 21fe 59fe 227e 5a7e afe 72fe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 1507 6d07 3d87 4587 3e07 4607 1687 6e87 2707 5f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 3817 4017 1097 6897 2117 5917 997 7197 a17 7217 2297 5a97 1317 6b17 3b97 4397 241f 5c1f c9f 749f 3d1f 451f 159f 6d9f 161f 6e1f 3e9f 469f f1f 771f 279f 5f9f 2027 5827 8a7 70a7 3927 4127 11a7 69a7 1227 6a27 3aa7 42a7 b27 7327 23a7 5ba7 3c2f 442f 14af 6caf 252f 5d2f daf 75af e2f 762f 26af 5eaf 172f 6f2f 3faf 47af 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 113f 693f 39bf 41bf 3a3f 423f 12bf 6abf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 1d57 6557 5d7 7dd7 657 7e57 1ed7 66d7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 15f 795f 19df 61df 1a5f 625f 2df 7adf 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 567 7d67 1de7 65e7 1e67 6667 6e7 7ee7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 196f 616f 1ef 79ef 26f 7a6f 1aef 62ef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
703 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1818 6018 198 7998 3298 4a98 2b18 5318 2c98 5498 3518 4d18 618 7e18 1f98 6798 2828 5028 31a8 49a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 3628 4e28 2fa8 57a8 3030 4830 29b0 51b0 2b0 7ab0 1b30 6330 1cb0 64b0 530 7d30 2e30 5630 37b0 4fb0 3048 4848 29c8 51c8 2c8 7ac8 1b48 6348 1cc8 64c8 548 7d48 2e48 5648 37c8 4fc8 2850 5050 31d0 49d0 1ad0 62d0 350 7b50 4d0 7cd0 1d50 6550 3650 4e50 2fd0 57d0 1860 6060 1e0 79e0 32e0 4ae0 2b60 5360 2ce0 54e0 3560 4d60 660 7e60 1fe0 67e0 78 7878 19f8 61f8 2af8 52f8 3378 4b78 34f8 4cf8 2d78 5578 1e78 6678 7f8 7ff8 888 7088 2108 5908 1208 6a08 3b88 4388 3c08 4408 1588 6d88 2688 5e88 f08 7708 1090 6890 3910 4110 a10 7210 2390 5b90 2410 5c10 d90 7590 3e90 4690 1710 6f10 38a0 40a0 1120 6920 2220 5a20 ba0 73a0 c20 7420 25a0 5da0 16a0 6ea0 3f20 4720 20b8 58b8 938 7138 3a38 4238 13b8 6bb8 1438 6c38 3db8 45b8 eb8 76b8 2738 5f38 20c0 58c0 940 7140 3a40 4240 13c0 6bc0 1440 6c40 3dc0 45c0 ec0 76c0 2740 5f40 38d8 40d8 1158 6958 2258 5a58 bd8 73d8 c58 7458 25d8 5dd8 16d8 6ed8 3f58 4758 10e8 68e8 3968 4168 a68 7268 23e8 5be8 2468 5c68 de8 75e8 3ee8 46e8 1768 6f68 8f0 70f0 2170 5970 1270 6a70 3bf0 43f0 3c70 4470 15f0 6df0 26f0 5ef0 f70 7770 1089 6889 3909 4109 a09 7209 2389 5b89 2409 5c09 d89 7589 3e89 4689 1709 6f09 891 7091 2111 5911 1211 6a11 3b91 4391 3c11 4411 1591 6d91 2691 5e91 f11 7711 20a1 58a1 921 7121 3a21 4221 13a1 6ba1 1421 6c21 3da1 45a1 ea1 76a1 2721 5f21 38b9 40b9 1139 6939 2239 5a39 bb9 73b9 c39 7439 25b9 5db9 16b9 6eb9 3f39 4739 38c1 40c1 1141 6941 2241 5a41 bc1 73c1 c41 7441 25c1 5dc1 16c1 6ec1 3f41 4741 20d9 58d9 959 7159 3a59 4259 13d9 6bd9 1459 6c59 3dd9 45d9 ed9 76d9 2759 5f59 8e9 70e9 2169 5969 1269 6a69 3be9 43e9 3c69 4469 15e9 6de9 26e9 5ee9 f69 7769 10f1 68f1 3971 4171 a71 7271 23f1 5bf1 2471 5c71 df1 75f1 3ef1 46f1 1771 6f71 1801 6001 181 7981 3281 4a81 2b01 5301 2c81 5481 3501 4d01 601 7e01 1f81 6781 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 3029 4829 29a9 51a9 2a9 7aa9 1b29 6329 1ca9 64a9 529 7d29 2e29 5629 37a9 4fa9 2831 5031 31b1 49b1 1ab1 62b1 331 7b31 4b1 7cb1 1d31 6531 3631 4e31 2fb1 57b1 2849 5049 31c9 49c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 3649 4e49 2fc9 57c9 3051 4851 29d1 51d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 2e51 5651 37d1 4fd1 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 90a 710a 3a0a 420a 138a 6b8a 140a 6c0a 3d8a 458a e8a 768a 270a 5f0a 3892 4092 1112 6912 2212 5a12 b92 7392 c12 7412 2592 5d92 1692 6e92 3f12 4712 10a2 68a2 3922 4122 a22 7222 23a2 5ba2 2422 5c22 da2 75a2 3ea2 46a2 1722 6f22 8ba 70ba 213a 593a 123a 6a3a 3bba 43ba 3c3a 443a 15ba 6dba 26ba 5eba f3a 773a 8c2 70c2 2142 5942 1242 6a42 3bc2 43c2 3c42 4442 15c2 6dc2 26c2 5ec2 f42 7742 10da 68da 395a 415a a5a 725a 23da 5bda 245a 5c5a dda 75da 3eda 46da 175a 6f5a 38ea 40ea 116a 696a 226a 5a6a bea 73ea c6a 746a 25ea 5dea 16ea 6eea 3f6a 476a 20f2 58f2 972 7172 3a72 4272 13f2 6bf2 1472 6c72 3df2 45f2 ef2 76f2 2772 5f72 2802 5002 3182 4982 282 7a82 1b02 6302 1c82 6482 502 7d02 3602 4e02 2f82 5782 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 182a 602a 1aa 79aa 2aaa 52aa 332a 4b2a 34aa 4caa 2d2a 552a 62a 7e2a 1faa 67aa 32 7832 19b2 61b2 32b2 4ab2 2b32 5332 2cb2 54b2 3532 4d32 1e32 6632 7b2 7fb2 4a 784a 19ca 61ca 32ca 4aca 2b4a 534a 2cca 54ca 354a 4d4a 1e4a 664a 7ca 7fca 1852 6052 1d2 79d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 652 7e52 1fd2 67d2 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 281b 501b 319b 499b 29b 7a9b 1b1b 631b 1c9b 649b 51b 7d1b 361b 4e1b 2f9b 579b 2b 782b 19ab 61ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 1e2b 662b 7ab 7fab 1833 6033 1b3 79b3 2ab3 52b3 3333 4b33 34b3 4cb3 2d33 5533 633 7e33 1fb3 67b3 184b 604b 1cb 79cb 2acb 52cb 334b 4b4b 34cb 4ccb 2d4b 554b 64b 7e4b 1fcb 67cb 53 7853 19d3 61d3 32d3 4ad3 2b53 5353 2cd3 54d3 3553 4d53 1e53 6653 7d3 7fd3 2863 5063 31e3 49e3 2e3 7ae3 1b63 6363 1ce3 64e3 563 7d63 3663 4e63 2fe3 57e3 307b 487b 29fb 51fb 1afb 62fb 37b 7b7b 4fb 7cfb 1d7b 657b 2e7b 567b 37fb 4ffb 388b 408b 110b 690b 220b 5a0b b8b 738b c0b 740b 258b 5d8b 168b 6e8b 3f0b 470b 2093 5893 913 7113 3a13 4213 1393 6b93 1413 6c13 3d93 4593 e93 7693 2713 5f13 8a3 70a3 2123 5923 1223 6a23 3ba3 43a3 3c23 4423 15a3 6da3 26a3 5ea3 f23 7723 10bb 68bb 393b 413b a3b 723b 23bb 5bbb 243b 5c3b dbb 75bb 3ebb 46bb 173b 6f3b 10c3 68c3 3943 4143 a43 7243 23c3 5bc3 2443 5c43 dc3 75c3 3ec3 46c3 1743 6f43 8db 70db 215b 595b 125b 6a5b 3bdb 43db 3c5b 445b 15db 6ddb 26db 5edb f5b 775b 20eb 58eb 96b 716b 3a6b 426b 13eb 6beb 146b 6c6b 3deb 45eb eeb 76eb 276b 5f6b 38f3 40f3 1173 6973 2273 5a73 bf3 73f3 c73 7473 25f3 5df3 16f3 6ef3 3f73 4773 388c 408c 110c 690c 220c 5a0c b8c 738c c0c 740c 258c 5d8c 168c 6e8c 3f0c 470c 2094 5894 914 7114 3a14 4214 1394 6b94 1414 6c14 3d94 4594 e94 7694 2714 5f14 8a4 70a4 2124 5924 1224 6a24 3ba4 43a4 3c24 4424 15a4 6da4 26a4 5ea4 f24 7724 10bc 68bc 393c 413c a3c 723c 23bc 5bbc 243c 5c3c dbc 75bc 3ebc 46bc 173c 6f3c 10c4 68c4 3944 4144 a44 7244 23c4 5bc4 2444 5c44 dc4 75c4 3ec4 46c4 1744 6f44 8dc 70dc 215c 595c 125c 6a5c 3bdc 43dc 3c5c 445c 15dc 6ddc 26dc 5edc f5c 775c 20ec 58ec 96c 716c 3a6c 426c 13ec 6bec 146c 6c6c 3dec 45ec eec 76ec 276c 5f6c 38f4 40f4 1174 6974 2274 5a74 bf4 73f4 c74 7474 25f4 5df4 16f4 6ef4 3f74 4774 3004 4804 2984 5184 1a84 6284 304 7b04 484 7c84 1d04 6504 2e04 5604 3784 4f84 281c 501c 319c 499c 29c 7a9c 1b1c 631c 1c9c 649c 51c 7d1c 361c 4e1c 2f9c 579c 2c 782c 19ac 61ac 32ac 4aac 2b2c 532c 2cac 54ac 352c 4d2c 1e2c 662c 7ac 7fac 1834 6034 1b4 79b4 2ab4 52b4 3334 4b34 34b4 4cb4 2d34 5534 634 7e34 1fb4 67b4 184c 604c 1cc 79cc 2acc 52cc 334c 4b4c 34cc 4ccc 2d4c 554c 64c 7e4c 1fcc 67cc 54 7854 19d4 61d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 1e54 6654 7d4 7fd4 2864 5064 31e4 49e4 2e4 7ae4 1b64 6364 1ce4 64e4 564 7d64 3664 4e64 2fe4 57e4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 182d 602d 1ad 79ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 62d 7e2d 1fad 67ad 35 7835 19b5 61b5 32b5 4ab5 2b35 5335 2cb5 54b5 3535 4d35 1e35 6635 7b5 7fb5 4d 784d 19cd 61cd 32cd 4acd 2b4d 534d 2ccd 54cd 354d 4d4d 1e4d 664d 7cd 7fcd 1855 6055 1d5 79d5 2ad5 52d5 3355 4b55 34d5 4cd5 2d55 5555 655 7e55 1fd5 67d5 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 287d 507d 31fd 49fd 2fd 7afd 1b7d 637d 1cfd 64fd 57d 7d7d 367d 4e7d 2ffd 57fd 208d 588d 90d 710d 3a0d 420d 138d 6b8d 140d 6c0d 3d8d 458d e8d 768d 270d 5f0d 3895 4095 1115 6915 2215 5a15 b95 7395 c15 7415 2595 5d95 1695 6e95 3f15 4715 10a5 68a5 3925 4125 a25 7225 23a5 5ba5 2425 5c25 da5 75a5 3ea5 46a5 1725 6f25 8bd 70bd 213d 593d 123d 6a3d 3bbd 43bd 3c3d 443d 15bd 6dbd 26bd 5ebd f3d 773d 8c5 70c5 2145 5945 1245 6a45 3bc5 43c5 3c45 4445 15c5 6dc5 26c5 5ec5 f45 7745 10dd 68dd 395d 415d a5d 725d 23dd 5bdd 245d 5c5d ddd 75dd 3edd 46dd 175d 6f5d 38ed 40ed 116d 696d 226d 5a6d bed 73ed c6d 746d 25ed 5ded 16ed 6eed 3f6d 476d 20f5 58f5 975 7175 3a75 4275 13f5 6bf5 1475 6c75 3df5 45f5 ef5 76f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 302e 482e 29ae 51ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 2e2e 562e 37ae 4fae 2836 5036 31b6 49b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 3636 4e36 2fb6 57b6 284e 504e 31ce 49ce 1ace 62ce 34e 7b4e 4ce 7cce 1d4e 654e 364e 4e4e 2fce 57ce 3056 4856 29d6 51d6 2d6 7ad6 1b56 6356 1cd6 64d6 556 7d56 2e56 5656 37d6 4fd6 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 187e 607e 1fe 79fe 32fe 4afe 2b7e 537e 2cfe 54fe 357e 4d7e 67e 7e7e 1ffe 67fe 108e 688e 390e 410e a0e 720e 238e 5b8e 240e 5c0e d8e 758e 3e8e 468e 170e 6f0e 896 7096 2116 5916 1216 6a16 3b96 4396 3c16 4416 1596 6d96 2696 5e96 f16 7716 20a6 58a6 926 7126 3a26 4226 13a6 6ba6 1426 6c26 3da6 45a6 ea6 76a6 2726 5f26 38be 40be 113e 693e 223e 5a3e bbe 73be c3e 743e 25be 5dbe 16be 6ebe 3f3e 473e 38c6 40c6 1146 6946 2246 5a46 bc6 73c6 c46 7446 25c6 5dc6 16c6 6ec6 3f46 4746 20de 58de 95e 715e 3a5e 425e 13de 6bde 145e 6c5e 3dde 45de ede 76de 275e 5f5e 8ee 70ee 216e 596e 126e 6a6e 3bee 43ee 3c6e 446e 15ee 6dee 26ee 5eee f6e 776e 10f6 68f6 3976 4176 a76 7276 23f6 5bf6 2476 5c76 df6 75f6 3ef6 46f6 1776 6f76 88f 708f 210f 590f 120f 6a0f 3b8f 438f 3c0f 440f 158f 6d8f 268f 5e8f f0f 770f 1097 6897 3917 4117 a17 7217 2397 5b97 2417 5c17 d97 7597 3e97 4697 1717 6f17 38a7 40a7 1127 6927 2227 5a27 ba7 73a7 c27 7427 25a7 5da7 16a7 6ea7 3f27 4727 20bf 58bf 93f 713f 3a3f 423f 13bf 6bbf 143f 6c3f 3dbf 45bf ebf 76bf 273f 5f3f 20c7 58c7 947 7147 3a47 4247 13c7 6bc7 1447 6c47 3dc7 45c7 ec7 76c7 2747 5f47 38df 40df 115f 695f 225f 5a5f bdf 73df c5f 745f 25df 5ddf 16df 6edf 3f5f 475f 10ef 68ef 396f 416f a6f 726f 23ef 5bef 246f 5c6f def 75ef 3eef 46ef 176f 6f6f 8f7 70f7 2177 5977 1277 6a77 3bf7 43f7 3c77 4477 15f7 6df7 26f7 5ef7 f77 7777 7 7807 1987 6187 2a87 5287 3307 4b07 3487 4c87 2d07 5507 1e07 6607 787 7f87 181f 601f 19f 799f 329f 4a9f 2b1f 531f 2c9f 549f 351f 4d1f 61f 7e1f 1f9f 679f 282f 502f 31af 49af 1aaf 62af 32f 7b2f 4af 7caf 1d2f 652f 362f 4e2f 2faf 57af 3037 4837 29b7 51b7 2b7 7ab7 1b37 6337 1cb7 64b7 537 7d37 2e37 5637 37b7 4fb7 304f 484f 29cf 51cf 2cf 7acf 1b4f 634f 1ccf 64cf 54f 7d4f 2e4f 564f 37cf 4fcf 2857 5057 31d7 49d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 3657 4e57 2fd7 57d7 1867 6067 1e7 79e7 32e7 4ae7 2b67 5367 2ce7 54e7 3567 4d67 667 7e67 1fe7 67e7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
704 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4d10 7510 590 3d90 4610 7e10 e90 3690 1f10 2710 5790 6f90 1818 2018 5098 6898 4118 7918 998 3198 4a18 7218 298 3a98 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4520 7d20 da0 35a0 4e20 7620 6a0 3ea0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4928 7128 1a8 39a8 4228 7a28 aa8 32a8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5850 6050 8d0 30d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 4b50 7350 1bd0 23d0 5458 6c58 4d8 3cd8 1d58 2558 4dd8 75d8 e58 3658 5ed8 66d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 1960 2160 49e0 71e0 a60 3260 5ae0 62e0 4360 7b60 13e0 2be0 5c68 6468 ce8 34e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 4f68 7768 1fe8 27e8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 501 3d01 5581 6d81 1601 2e01 4681 7e81 5f01 6701 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5011 6811 91 3891 1911 2111 4991 7191 a11 3211 5a91 6291 4311 7b11 1391 2b91 5c19 6419 c99 3499 1519 2d19 4599 7d99 619 3e19 5699 6e99 4f19 7719 1f99 2799 5821 6021 8a1 30a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 4b21 7321 1ba1 23a1 5429 6c29 4a9 3ca9 1d29 2529 4da9 75a9 e29 3629 5ea9 66a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4551 7d51 dd1 35d1 4e51 7651 6d1 3ed1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4959 7159 1d9 39d9 4259 7a59 ad9 32d9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4d61 7561 5e1 3de1 4661 7e61 ee1 36e1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4169 7969 9e9 31e9 4a69 7269 2e9 3ae9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 1d02 2502 4d82 7582 e02 3602 5e82 6682 4702 7f02 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4812 7012 1892 2092 112 3912 5192 6992 1212 2a12 4292 7a92 5b12 6312 b92 3392 441a 7c1a 149a 2c9a d1a 351a 5d9a 659a 1e1a 261a 4e9a 769a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 922 3122 59a2 61a2 1a22 2222 4aa2 72a2 5322 6b22 3a2 3ba2 4c2a 742a 1caa 24aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 5f2a 672a faa 37aa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 193a 213a 49ba 71ba a3a 323a 5aba 62ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4942 7142 1c2 39c2 4242 7a42 ac2 32c2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 454a 7d4a dca 35ca 4e4a 764a 6ca 3eca 174a 2f4a 5fca 67ca c52 3452 44d2 7cd2 5d52 6552 15d2 2dd2 5652 6e52 1ed2 26d2 752 3f52 4fd2 77d2 5a 385a 48da 70da 515a 695a 19da 21da 5a5a 625a 12da 2ada b5a 335a 43da 7bda 462 3c62 4ce2 74e2 5562 6d62 1de2 25e2 5e62 6662 16e2 2ee2 f62 3762 47e2 7fe2 86a 306a 40ea 78ea 596a 616a 11ea 29ea 526a 6a6a 1aea 22ea 36a 3b6a 4bea 73ea 1872 2072 50f2 68f2 4172 7972 9f2 31f2 4a72 7272 2f2 3af2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 4d7a 757a 5fa 3dfa 467a 7e7a efa 36fa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4103 7903 983 3183 4a03 7203 283 3a83 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 4d0b 750b 58b 3d8b 460b 7e0b e8b 368b 1f0b 270b 578b 6f8b 413 3c13 4c93 7493 5513 6d13 1d93 2593 5e13 6613 1693 2e93 f13 3713 4793 7f93 81b 301b 409b 789b 591b 611b 119b 299b 521b 6a1b 1a9b 229b 31b 3b1b 4b9b 739b c23 3423 44a3 7ca3 5d23 6523 15a3 2da3 5623 6e23 1ea3 26a3 723 3f23 4fa3 77a3 2b 382b 48ab 70ab 512b 692b 19ab 21ab 5a2b 622b 12ab 2aab b2b 332b 43ab 7bab 1033 2833 58b3 60b3 4933 7133 1b3 39b3 4233 7a33 ab3 32b3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 453b 7d3b dbb 35bb 4e3b 763b 6bb 3ebb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 953 3153 59d3 61d3 1a53 2253 4ad3 72d3 5353 6b53 3d3 3bd3 4c5b 745b 1cdb 24db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 5f5b 675b fdb 37db 4863 7063 18e3 20e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 5b63 6363 be3 33e3 446b 7c6b 14eb 2ceb d6b 356b 5deb 65eb 1e6b 266b 4eeb 76eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 914 3114 5994 6194 1a14 2214 4a94 7294 5314 6b14 394 3b94 4c1c 741c 1c9c 249c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 5f1c 671c f9c 379c 4824 7024 18a4 20a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 5b24 6324 ba4 33a4 442c 7c2c 14ac 2cac d2c 352c 5dac 65ac 1e2c 262c 4eac 76ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4144 7944 9c4 31c4 4a44 7244 2c4 3ac4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 4d4c 754c 5cc 3dcc 464c 7e4c ecc 36cc 1f4c 274c 57cc 6fcc 454 3c54 4cd4 74d4 5554 6d54 1dd4 25d4 5e54 6654 16d4 2ed4 f54 3754 47d4 7fd4 85c 305c 40dc 78dc 595c 615c 11dc 29dc 525c 6a5c 1adc 22dc 35c 3b5c 4bdc 73dc c64 3464 44e4 7ce4 5d64 6564 15e4 2de4 5664 6e64 1ee4 26e4 764 3f64 4fe4 77e4 6c 386c 48ec 70ec 516c 696c 19ec 21ec 5a6c 626c 12ec 2aec b6c 336c 43ec 7bec 1074 2874 58f4 60f4 4974 7174 1f4 39f4 4274 7a74 af4 32f4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 457c 7d7c dfc 35fc 4e7c 767c 6fc 3efc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4905 7105 185 3985 4205 7a05 a85 3285 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 450d 7d0d d8d 358d 4e0d 760d 68d 3e8d 170d 2f0d 5f8d 678d c15 3415 4495 7c95 5d15 6515 1595 2d95 5615 6e15 1e95 2695 715 3f15 4f95 7795 1d 381d 489d 709d 511d 691d 199d 219d 5a1d 621d 129d 2a9d b1d 331d 439d 7b9d 425 3c25 4ca5 74a5 5525 6d25 1da5 25a5 5e25 6625 16a5 2ea5 f25 3725 47a5 7fa5 82d 302d 40ad 78ad 592d 612d 11ad 29ad 522d 6a2d 1aad 22ad 32d 3b2d 4bad 73ad 1835 2035 50b5 68b5 4135 7935 9b5 31b5 4a35 7235 2b5 3ab5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 4d3d 753d 5bd 3dbd 463d 7e3d ebd 36bd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 1d45 2545 4dc5 75c5 e45 3645 5ec5 66c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4855 7055 18d5 20d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 5b55 6355 bd5 33d5 445d 7c5d 14dd 2cdd d5d 355d 5ddd 65dd 1e5d 265d 4edd 76dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 965 3165 59e5 61e5 1a65 2265 4ae5 72e5 5365 6b65 3e5 3be5 4c6d 746d 1ced 24ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 5f6d 676d fed 37ed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 197d 217d 49fd 71fd a7d 327d 5afd 62fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4516 7d16 d96 3596 4e16 7616 696 3e96 1716 2f16 5f96 6796 101e 281e 589e 609e 491e 711e 19e 399e 421e 7a1e a9e 329e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4d26 7526 5a6 3da6 4626 7e26 ea6 36a6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 412e 792e 9ae 31ae 4a2e 722e 2ae 3aae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 1956 2156 49d6 71d6 a56 3256 5ad6 62d6 4356 7b56 13d6 2bd6 5c5e 645e cde 34de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 4f5e 775e 1fde 27de 5866 6066 8e6 30e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 4b66 7366 1be6 23e6 546e 6c6e 4ee 3cee 1d6e 256e 4dee 75ee e6e 366e 5eee 66ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5817 6017 897 3097 1117 2917 4197 7997 217 3a17 5297 6a97 4b17 7317 1b97 2397 541f 6c1f 49f 3c9f 1d1f 251f 4d9f 759f e1f 361f 5e9f 669f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 1927 2127 49a7 71a7 a27 3227 5aa7 62a7 4327 7b27 13a7 2ba7 5c2f 642f caf 34af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 4f2f 772f 1faf 27af 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4d57 7557 5d7 3dd7 4657 7e57 ed7 36d7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 415f 795f 9df 31df 4a5f 725f 2df 3adf 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4567 7d67 de7 35e7 4e67 7667 6e7 3ee7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 496f 716f 1ef 39ef 426f 7a6f aef 32ef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
705 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 1d10 6510 590 7d90 610 7e10 1e90 6690 3710 4f10 2f90 5790 3018 4818 2898 5098 118 7918 1998 6198 1a18 6218 298 7a98 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 520 7d20 1da0 65a0 1e20 6620 6a0 7ea0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 1928 6128 1a8 79a8 228 7a28 1aa8 62a8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 1540 6d40 3dc0 45c0 3e40 4640 16c0 6ec0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 3850 4050 10d0 68d0 2150 5950 9d0 71d0 a50 7250 22d0 5ad0 1350 6b50 3bd0 43d0 2458 5c58 cd8 74d8 3d58 4558 15d8 6dd8 1658 6e58 3ed8 46d8 f58 7758 27d8 5fd8 2060 5860 8e0 70e0 3960 4160 11e0 69e0 1260 6a60 3ae0 42e0 b60 7360 23e0 5be0 3c68 4468 14e8 6ce8 2568 5d68 de8 75e8 e68 7668 26e8 5ee8 1768 6f68 3fe8 47e8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 1178 6978 39f8 41f8 3a78 4278 12f8 6af8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 d01 7501 2581 5d81 2601 5e01 e81 7681 3f01 4701 1781 6f81 809 7009 2089 5889 1109 6909 3989 4189 3a09 4209 1289 6a89 2309 5b09 b89 7389 2011 5811 891 7091 3911 4111 1191 6991 1211 6a11 3a91 4291 b11 7311 2391 5b91 3c19 4419 1499 6c99 2519 5d19 d99 7599 e19 7619 2699 5e99 1719 6f19 3f99 4799 3821 4021 10a1 68a1 2121 5921 9a1 71a1 a21 7221 22a1 5aa1 1321 6b21 3ba1 43a1 2429 5c29 ca9 74a9 3d29 4529 15a9 6da9 1629 6e29 3ea9 46a9 f29 7729 27a9 5fa9 c31 7431 24b1 5cb1 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 939 7139 21b9 59b9 2239 5a39 ab9 72b9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 551 7d51 1dd1 65d1 1e51 6651 6d1 7ed1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 1959 6159 1d9 79d9 259 7a59 1ad9 62d9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 1d61 6561 5e1 7de1 661 7e61 1ee1 66e1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 169 7969 19e9 61e9 1a69 6269 2e9 7ae9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 3d02 4502 1582 6d82 1602 6e02 3e82 4682 f02 7702 2782 5f82 380a 400a 108a 688a 210a 590a 98a 718a a0a 720a 228a 5a8a 130a 6b0a 3b8a 438a 1012 6812 3892 4092 912 7112 2192 5992 2212 5a12 a92 7292 3b12 4312 1392 6b92 c1a 741a 249a 5c9a 151a 6d1a 3d9a 459a 3e1a 461a 169a 6e9a 271a 5f1a f9a 779a 822 7022 20a2 58a2 1122 6922 39a2 41a2 3a22 4222 12a2 6aa2 2322 5b22 ba2 73a2 142a 6c2a 3caa 44aa d2a 752a 25aa 5daa 262a 5e2a eaa 76aa 3f2a 472a 17aa 6faa 3c32 4432 14b2 6cb2 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 393a 413a 11ba 69ba 123a 6a3a 3aba 42ba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 1942 6142 1c2 79c2 242 7a42 1ac2 62c2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 54a 7d4a 1dca 65ca 1e4a 664a 6ca 7eca 2f4a 574a 37ca 4fca 1c52 6452 4d2 7cd2 3552 4d52 2dd2 55d2 2e52 5652 36d2 4ed2 752 7f52 1fd2 67d2 5a 785a 18da 60da 295a 515a 31da 49da 325a 4a5a 2ada 52da 1b5a 635a 3da 7bda 462 7c62 1ce2 64e2 2d62 5562 35e2 4de2 3662 4e62 2ee2 56e2 1f62 6762 7e2 7fe2 186a 606a ea 78ea 316a 496a 29ea 51ea 2a6a 526a 32ea 4aea 36a 7b6a 1bea 63ea 3072 4872 28f2 50f2 172 7972 19f2 61f2 1a72 6272 2f2 7af2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 1d7a 657a 5fa 7dfa 67a 7e7a 1efa 66fa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 103 7903 1983 6183 1a03 6203 283 7a83 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 1d0b 650b 58b 7d8b 60b 7e0b 1e8b 668b 370b 4f0b 2f8b 578b 413 7c13 1c93 6493 2d13 5513 3593 4d93 3613 4e13 2e93 5693 1f13 6713 793 7f93 181b 601b 9b 789b 311b 491b 299b 519b 2a1b 521b 329b 4a9b 31b 7b1b 1b9b 639b 1c23 6423 4a3 7ca3 3523 4d23 2da3 55a3 2e23 5623 36a3 4ea3 723 7f23 1fa3 67a3 2b 782b 18ab 60ab 292b 512b 31ab 49ab 322b 4a2b 2aab 52ab 1b2b 632b 3ab 7bab 2833 5033 30b3 48b3 1933 6133 1b3 79b3 233 7a33 1ab3 62b3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 53b 7d3b 1dbb 65bb 1e3b 663b 6bb 7ebb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 2543 5d43 dc3 75c3 e43 7643 26c3 5ec3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 853 7053 20d3 58d3 1153 6953 39d3 41d3 3a53 4253 12d3 6ad3 2353 5b53 bd3 73d3 145b 6c5b 3cdb 44db d5b 755b 25db 5ddb 265b 5e5b edb 76db 3f5b 475b 17db 6fdb 1063 6863 38e3 40e3 963 7163 21e3 59e3 2263 5a63 ae3 72e3 3b63 4363 13e3 6be3 c6b 746b 24eb 5ceb 156b 6d6b 3deb 45eb 3e6b 466b 16eb 6eeb 276b 5f6b feb 77eb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 217b 597b 9fb 71fb a7b 727b 22fb 5afb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 2504 5d04 d84 7584 e04 7604 2684 5e84 1704 6f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 814 7014 2094 5894 1114 6914 3994 4194 3a14 4214 1294 6a94 2314 5b14 b94 7394 141c 6c1c 3c9c 449c d1c 751c 259c 5d9c 261c 5e1c e9c 769c 3f1c 471c 179c 6f9c 1024 6824 38a4 40a4 924 7124 21a4 59a4 2224 5a24 aa4 72a4 3b24 4324 13a4 6ba4 c2c 742c 24ac 5cac 152c 6d2c 3dac 45ac 3e2c 462c 16ac 6eac 272c 5f2c fac 77ac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 213c 593c 9bc 71bc a3c 723c 22bc 5abc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 144 7944 19c4 61c4 1a44 6244 2c4 7ac4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 1d4c 654c 5cc 7dcc 64c 7e4c 1ecc 66cc 374c 4f4c 2fcc 57cc 454 7c54 1cd4 64d4 2d54 5554 35d4 4dd4 3654 4e54 2ed4 56d4 1f54 6754 7d4 7fd4 185c 605c dc 78dc 315c 495c 29dc 51dc 2a5c 525c 32dc 4adc 35c 7b5c 1bdc 63dc 1c64 6464 4e4 7ce4 3564 4d64 2de4 55e4 2e64 5664 36e4 4ee4 764 7f64 1fe4 67e4 6c 786c 18ec 60ec 296c 516c 31ec 49ec 326c 4a6c 2aec 52ec 1b6c 636c 3ec 7bec 2874 5074 30f4 48f4 1974 6174 1f4 79f4 274 7a74 1af4 62f4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 57c 7d7c 1dfc 65fc 1e7c 667c 6fc 7efc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 1905 6105 185 7985 205 7a05 1a85 6285 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 50d 7d0d 1d8d 658d 1e0d 660d 68d 7e8d 2f0d 570d 378d 4f8d 1c15 6415 495 7c95 3515 4d15 2d95 5595 2e15 5615 3695 4e95 715 7f15 1f95 6795 1d 781d 189d 609d 291d 511d 319d 499d 321d 4a1d 2a9d 529d 1b1d 631d 39d 7b9d 425 7c25 1ca5 64a5 2d25 5525 35a5 4da5 3625 4e25 2ea5 56a5 1f25 6725 7a5 7fa5 182d 602d ad 78ad 312d 492d 29ad 51ad 2a2d 522d 32ad 4aad 32d 7b2d 1bad 63ad 3035 4835 28b5 50b5 135 7935 19b5 61b5 1a35 6235 2b5 7ab5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 1d3d 653d 5bd 7dbd 63d 7e3d 1ebd 66bd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 3d45 4545 15c5 6dc5 1645 6e45 3ec5 46c5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 214d 594d 9cd 71cd a4d 724d 22cd 5acd 134d 6b4d 3bcd 43cd 1055 6855 38d5 40d5 955 7155 21d5 59d5 2255 5a55 ad5 72d5 3b55 4355 13d5 6bd5 c5d 745d 24dd 5cdd 155d 6d5d 3ddd 45dd 3e5d 465d 16dd 6edd 275d 5f5d fdd 77dd 865 7065 20e5 58e5 1165 6965 39e5 41e5 3a65 4265 12e5 6ae5 2365 5b65 be5 73e5 146d 6c6d 3ced 44ed d6d 756d 25ed 5ded 266d 5e6d eed 76ed 3f6d 476d 17ed 6fed 3c75 4475 14f5 6cf5 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 397d 417d 11fd 69fd 127d 6a7d 3afd 42fd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 516 7d16 1d96 6596 1e16 6616 696 7e96 2f16 5716 3796 4f96 281e 501e 309e 489e 191e 611e 19e 799e 21e 7a1e 1a9e 629e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 1d26 6526 5a6 7da6 626 7e26 1ea6 66a6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 12e 792e 19ae 61ae 1a2e 622e 2ae 7aae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 d46 7546 25c6 5dc6 2646 5e46 ec6 76c6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 234e 5b4e bce 73ce 2056 5856 8d6 70d6 3956 4156 11d6 69d6 1256 6a56 3ad6 42d6 b56 7356 23d6 5bd6 3c5e 445e 14de 6cde 255e 5d5e dde 75de e5e 765e 26de 5ede 175e 6f5e 3fde 47de 3866 4066 10e6 68e6 2166 5966 9e6 71e6 a66 7266 22e6 5ae6 1366 6b66 3be6 43e6 246e 5c6e cee 74ee 3d6e 456e 15ee 6dee 166e 6e6e 3eee 46ee f6e 776e 27ee 5fee c76 7476 24f6 5cf6 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 97e 717e 21fe 59fe 227e 5a7e afe 72fe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 1507 6d07 3d87 4587 3e07 4607 1687 6e87 2707 5f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 3817 4017 1097 6897 2117 5917 997 7197 a17 7217 2297 5a97 1317 6b17 3b97 4397 241f 5c1f c9f 749f 3d1f 451f 159f 6d9f 161f 6e1f 3e9f 469f f1f 771f 279f 5f9f 2027 5827 8a7 70a7 3927 4127 11a7 69a7 1227 6a27 3aa7 42a7 b27 7327 23a7 5ba7 3c2f 442f 14af 6caf 252f 5d2f daf 75af e2f 762f 26af 5eaf 172f 6f2f 3faf 47af 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 113f 693f 39bf 41bf 3a3f 423f 12bf 6abf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 1d57 6557 5d7 7dd7 657 7e57 1ed7 66d7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 15f 795f 19df 61df 1a5f 625f 2df 7adf 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 567 7d67 1de7 65e7 1e67 6667 6e7 7ee7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 196f 616f 1ef 79ef 26f 7a6f 1aef 62ef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
722 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 d40 3540 55c0 6dc0 1640 2e40 4ec0 76c0 5f40 6740 7c0 3fc0 4848 7048 10c8 28c8 148 3948 59c8 61c8 1a48 2248 42c8 7ac8 5348 6b48 bc8 33c8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 1558 2d58 4dd8 75d8 e58 3658 56d8 6ed8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 1160 2960 49e0 71e0 a60 3260 52e0 6ae0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4c70 7470 14f0 2cf0 570 3d70 5df0 65f0 1e70 2670 46f0 7ef0 5770 6f70 ff0 37f0 4078 7878 18f8 20f8 978 3178 51f8 69f8 1278 2a78 4af8 72f8 5b78 6378 3f8 3bf8 4c01 7401 1481 2c81 501 3d01 5d81 6581 1e01 2601 4681 7e81 5701 6f01 f81 3781 4009 7809 1889 2089 909 3109 5189 6989 1209 2a09 4a89 7289 5b09 6309 389 3b89 5811 6011 91 3891 1111 2911 4991 7191 a11 3211 5291 6a91 4311 7b11 1b91 2391 5419 6c19 c99 3499 1d19 2519 4599 7d99 619 3e19 5e99 6699 4f19 7719 1799 2f99 5021 6821 8a1 30a1 1921 2121 41a1 79a1 221 3a21 5aa1 62a1 4b21 7321 13a1 2ba1 5c29 6429 4a9 3ca9 1529 2d29 4da9 75a9 e29 3629 56a9 6ea9 4729 7f29 1fa9 27a9 4431 7c31 1cb1 24b1 d31 3531 55b1 6db1 1631 2e31 4eb1 76b1 5f31 6731 7b1 3fb1 4839 7039 10b9 28b9 139 3939 59b9 61b9 1a39 2239 42b9 7ab9 5339 6b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5c02 6402 482 3c82 1502 2d02 4d82 7582 e02 3602 5682 6e82 4702 7f02 1f82 2782 500a 680a 88a 308a 190a 210a 418a 798a 20a 3a0a 5a8a 628a 4b0a 730a 138a 2b8a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 441a 7c1a 1c9a 249a d1a 351a 559a 6d9a 161a 2e1a 4e9a 769a 5f1a 671a 79a 3f9a 4022 7822 18a2 20a2 922 3122 51a2 69a2 1222 2a22 4aa2 72a2 5b22 6322 3a2 3ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5432 6c32 cb2 34b2 1d32 2532 45b2 7db2 632 3e32 5eb2 66b2 4f32 7732 17b2 2fb2 583a 603a ba 38ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 433a 7b3a 1bba 23ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 cc3 34c3 1d43 2543 45c3 7dc3 643 3e43 5ec3 66c3 4f43 7743 17c3 2fc3 584b 604b cb 38cb 114b 294b 49cb 71cb a4b 324b 52cb 6acb 434b 7b4b 1bcb 23cb 4053 7853 18d3 20d3 953 3153 51d3 69d3 1253 2a53 4ad3 72d3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb d6b 356b 55eb 6deb 166b 2e6b 4eeb 76eb 5f6b 676b 7eb 3feb 5c73 6473 4f3 3cf3 1573 2d73 4df3 75f3 e73 3673 56f3 6ef3 4773 7f73 1ff3 27f3 507b 687b 8fb 30fb 197b 217b 41fb 79fb 27b 3a7b 5afb 62fb 4b7b 737b 13fb 2bfb 5404 6c04 c84 3484 1d04 2504 4584 7d84 604 3e04 5e84 6684 4f04 7704 1784 2f84 580c 600c 8c 388c 110c 290c 498c 718c a0c 320c 528c 6a8c 430c 7b0c 1b8c 238c 4014 7814 1894 2094 914 3114 5194 6994 1214 2a14 4a94 7294 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac d2c 352c 55ac 6dac 162c 2e2c 4eac 76ac 5f2c 672c 7ac 3fac 5c34 6434 4b4 3cb4 1534 2d34 4db4 75b4 e34 3634 56b4 6eb4 4734 7f34 1fb4 27b4 503c 683c 8bc 30bc 193c 213c 41bc 79bc 23c 3a3c 5abc 62bc 4b3c 733c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5c45 6445 4c5 3cc5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 4745 7f45 1fc5 27c5 504d 684d 8cd 30cd 194d 214d 41cd 79cd 24d 3a4d 5acd 62cd 4b4d 734d 13cd 2bcd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 445d 7c5d 1cdd 24dd d5d 355d 55dd 6ddd 165d 2e5d 4edd 76dd 5f5d 675d 7dd 3fdd 4065 7865 18e5 20e5 965 3165 51e5 69e5 1265 2a65 4ae5 72e5 5b65 6365 3e5 3be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5475 6c75 cf5 34f5 1d75 2575 45f5 7df5 675 3e75 5ef5 66f5 4f75 7775 17f5 2ff5 587d 607d fd 38fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 437d 7b7d 1bfd 23fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 14c6 2cc6 546 3d46 5dc6 65c6 1e46 2646 46c6 7ec6 5746 6f46 fc6 37c6 404e 784e 18ce 20ce 94e 314e 51ce 69ce 124e 2a4e 4ace 72ce 5b4e 634e 3ce 3bce 5856 6056 d6 38d6 1156 2956 49d6 71d6 a56 3256 52d6 6ad6 4356 7b56 1bd6 23d6 545e 6c5e cde 34de 1d5e 255e 45de 7dde 65e 3e5e 5ede 66de 4f5e 775e 17de 2fde 5066 6866 8e6 30e6 1966 2166 41e6 79e6 266 3a66 5ae6 62e6 4b66 7366 13e6 2be6 5c6e 646e 4ee 3cee 156e 2d6e 4dee 75ee e6e 366e 56ee 6eee 476e 7f6e 1fee 27ee 4476 7c76 1cf6 24f6 d76 3576 55f6 6df6 1676 2e76 4ef6 76f6 5f76 6776 7f6 3ff6 487e 707e 10fe 28fe 17e 397e 59fe 61fe 1a7e 227e 42fe 7afe 537e 6b7e bfe 33fe 4407 7c07 1c87 2487 d07 3507 5587 6d87 1607 2e07 4e87 7687 5f07 6707 787 3f87 480f 700f 108f 288f 10f 390f 598f 618f 1a0f 220f 428f 7a8f 530f 6b0f b8f 338f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f 151f 2d1f 4d9f 759f e1f 361f 569f 6e9f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 1127 2927 49a7 71a7 a27 3227 52a7 6aa7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4c37 7437 14b7 2cb7 537 3d37 5db7 65b7 1e37 2637 46b7 7eb7 5737 6f37 fb7 37b7 403f 783f 18bf 20bf 93f 313f 51bf 69bf 123f 2a3f 4abf 72bf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
723 8 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 3cc0 44c0 1540 6d40 25c0 5dc0 2640 5e40 16c0 6ec0 3f40 4740 fc0 77c0 1048 6848 20c8 58c8 948 7148 39c8 41c8 3a48 4248 ac8 72c8 2348 5b48 13c8 6bc8 2050 5850 10d0 68d0 3950 4150 9d0 71d0 a50 7250 3ad0 42d0 1350 6b50 23d0 5bd0 3c58 4458 cd8 74d8 2558 5d58 15d8 6dd8 1658 6e58 26d8 5ed8 f58 7758 3fd8 47d8 3860 4060 8e0 70e0 2160 5960 11e0 69e0 1260 6a60 22e0 5ae0 b60 7360 3be0 43e0 2468 5c68 14e8 6ce8 3d68 4568 de8 75e8 e68 7668 3ee8 46e8 1768 6f68 27e8 5fe8 1470 6c70 24f0 5cf0 d70 7570 3df0 45f0 3e70 4670 ef0 76f0 2770 5f70 17f0 6ff0 878 7078 38f8 40f8 1178 6978 21f8 59f8 2278 5a78 12f8 6af8 3b78 4378 bf8 73f8 1401 6c01 2481 5c81 d01 7501 3d81 4581 3e01 4601 e81 7681 2701 5f01 1781 6f81 809 7009 3889 4089 1109 6909 2189 5989 2209 5a09 1289 6a89 3b09 4309 b89 7389 3811 4011 891 7091 2111 5911 1191 6991 1211 6a11 2291 5a91 b11 7311 3b91 4391 2419 5c19 1499 6c99 3d19 4519 d99 7599 e19 7619 3e99 4699 1719 6f19 2799 5f99 2021 5821 10a1 68a1 3921 4121 9a1 71a1 a21 7221 3aa1 42a1 1321 6b21 23a1 5ba1 3c29 4429 ca9 74a9 2529 5d29 15a9 6da9 1629 6e29 26a9 5ea9 f29 7729 3fa9 47a9 c31 7431 3cb1 44b1 1531 6d31 25b1 5db1 2631 5e31 16b1 6eb1 3f31 4731 fb1 77b1 1039 6839 20b9 58b9 939 7139 39b9 41b9 3a39 4239 ab9 72b9 2339 5b39 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 1d51 6551 5d1 7dd1 651 7e51 1ed1 66d1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 1969 6169 1e9 79e9 269 7a69 1ae9 62e9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 3c02 4402 c82 7482 2502 5d02 1582 6d82 1602 6e02 2682 5e82 f02 7702 3f82 4782 200a 580a 108a 688a 390a 410a 98a 718a a0a 720a 3a8a 428a 130a 6b0a 238a 5b8a 1012 6812 2092 5892 912 7112 3992 4192 3a12 4212 a92 7292 2312 5b12 1392 6b92 c1a 741a 3c9a 449a 151a 6d1a 259a 5d9a 261a 5e1a 169a 6e9a 3f1a 471a f9a 779a 822 7022 38a2 40a2 1122 6922 21a2 59a2 2222 5a22 12a2 6aa2 3b22 4322 ba2 73a2 142a 6c2a 24aa 5caa d2a 752a 3daa 45aa 3e2a 462a eaa 76aa 272a 5f2a 17aa 6faa 2432 5c32 14b2 6cb2 3d32 4532 db2 75b2 e32 7632 3eb2 46b2 1732 6f32 27b2 5fb2 383a 403a 8ba 70ba 213a 593a 11ba 69ba 123a 6a3a 22ba 5aba b3a 733a 3bba 43ba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 452 7c52 1cd2 64d2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 1f52 6752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 6a 786a 18ea 60ea 296a 516a 31ea 49ea 326a 4a6a 2aea 52ea 1b6a 636a 3ea 7bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 2443 5c43 14c3 6cc3 3d43 4543 dc3 75c3 e43 7643 3ec3 46c3 1743 6f43 27c3 5fc3 384b 404b 8cb 70cb 214b 594b 11cb 69cb 124b 6a4b 22cb 5acb b4b 734b 3bcb 43cb 853 7053 38d3 40d3 1153 6953 21d3 59d3 2253 5a53 12d3 6ad3 3b53 4353 bd3 73d3 145b 6c5b 24db 5cdb d5b 755b 3ddb 45db 3e5b 465b edb 76db 275b 5f5b 17db 6fdb 1063 6863 20e3 58e3 963 7163 39e3 41e3 3a63 4263 ae3 72e3 2363 5b63 13e3 6be3 c6b 746b 3ceb 44eb 156b 6d6b 25eb 5deb 266b 5e6b 16eb 6eeb 3f6b 476b feb 77eb 3c73 4473 cf3 74f3 2573 5d73 15f3 6df3 1673 6e73 26f3 5ef3 f73 7773 3ff3 47f3 207b 587b 10fb 68fb 397b 417b 9fb 71fb a7b 727b 3afb 42fb 137b 6b7b 23fb 5bfb 2404 5c04 1484 6c84 3d04 4504 d84 7584 e04 7604 3e84 4684 1704 6f04 2784 5f84 380c 400c 88c 708c 210c 590c 118c 698c 120c 6a0c 228c 5a8c b0c 730c 3b8c 438c 814 7014 3894 4094 1114 6914 2194 5994 2214 5a14 1294 6a94 3b14 4314 b94 7394 141c 6c1c 249c 5c9c d1c 751c 3d9c 459c 3e1c 461c e9c 769c 271c 5f1c 179c 6f9c 1024 6824 20a4 58a4 924 7124 39a4 41a4 3a24 4224 aa4 72a4 2324 5b24 13a4 6ba4 c2c 742c 3cac 44ac 152c 6d2c 25ac 5dac 262c 5e2c 16ac 6eac 3f2c 472c fac 77ac 3c34 4434 cb4 74b4 2534 5d34 15b4 6db4 1634 6e34 26b4 5eb4 f34 7734 3fb4 47b4 203c 583c 10bc 68bc 393c 413c 9bc 71bc a3c 723c 3abc 42bc 133c 6b3c 23bc 5bbc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 415 7c15 1c95 6495 2d15 5515 3595 4d95 3615 4e15 2e95 5695 1f15 6715 795 7f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 1b2d 632d 3ad 7bad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 3c45 4445 cc5 74c5 2545 5d45 15c5 6dc5 1645 6e45 26c5 5ec5 f45 7745 3fc5 47c5 204d 584d 10cd 68cd 394d 414d 9cd 71cd a4d 724d 3acd 42cd 134d 6b4d 23cd 5bcd 1055 6855 20d5 58d5 955 7155 39d5 41d5 3a55 4255 ad5 72d5 2355 5b55 13d5 6bd5 c5d 745d 3cdd 44dd 155d 6d5d 25dd 5ddd 265d 5e5d 16dd 6edd 3f5d 475d fdd 77dd 865 7065 38e5 40e5 1165 6965 21e5 59e5 2265 5a65 12e5 6ae5 3b65 4365 be5 73e5 146d 6c6d 24ed 5ced d6d 756d 3ded 45ed 3e6d 466d eed 76ed 276d 5f6d 17ed 6fed 2475 5c75 14f5 6cf5 3d75 4575 df5 75f5 e75 7675 3ef5 46f5 1775 6f75 27f5 5ff5 387d 407d 8fd 70fd 217d 597d 11fd 69fd 127d 6a7d 22fd 5afd b7d 737d 3bfd 43fd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 1d16 6516 596 7d96 616 7e16 1e96 6696 2f16 5716 3796 4f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 192e 612e 1ae 79ae 22e 7a2e 1aae 62ae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 24c6 5cc6 d46 7546 3dc6 45c6 3e46 4646 ec6 76c6 2746 5f46 17c6 6fc6 84e 704e 38ce 40ce 114e 694e 21ce 59ce 224e 5a4e 12ce 6ace 3b4e 434e bce 73ce 3856 4056 8d6 70d6 2156 5956 11d6 69d6 1256 6a56 22d6 5ad6 b56 7356 3bd6 43d6 245e 5c5e 14de 6cde 3d5e 455e dde 75de e5e 765e 3ede 46de 175e 6f5e 27de 5fde 2066 5866 10e6 68e6 3966 4166 9e6 71e6 a66 7266 3ae6 42e6 1366 6b66 23e6 5be6 3c6e 446e cee 74ee 256e 5d6e 15ee 6dee 166e 6e6e 26ee 5eee f6e 776e 3fee 47ee c76 7476 3cf6 44f6 1576 6d76 25f6 5df6 2676 5e76 16f6 6ef6 3f76 4776 ff6 77f6 107e 687e 20fe 58fe 97e 717e 39fe 41fe 3a7e 427e afe 72fe 237e 5b7e 13fe 6bfe c07 7407 3c87 4487 1507 6d07 2587 5d87 2607 5e07 1687 6e87 3f07 4707 f87 7787 100f 680f 208f 588f 90f 710f 398f 418f 3a0f 420f a8f 728f 230f 5b0f 138f 6b8f 2017 5817 1097 6897 3917 4117 997 7197 a17 7217 3a97 4297 1317 6b17 2397 5b97 3c1f 441f c9f 749f 251f 5d1f 159f 6d9f 161f 6e1f 269f 5e9f f1f 771f 3f9f 479f 3827 4027 8a7 70a7 2127 5927 11a7 69a7 1227 6a27 22a7 5aa7 b27 7327 3ba7 43a7 242f 5c2f 14af 6caf 3d2f 452f daf 75af e2f 762f 3eaf 46af 172f 6f2f 27af 5faf 1437 6c37 24b7 5cb7 d37 7537 3db7 45b7 3e37 4637 eb7 76b7 2737 5f37 17b7 6fb7 83f 703f 38bf 40bf 113f 693f 21bf 59bf 223f 5a3f 12bf 6abf 3b3f 433f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
724 8 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1818 6018 198 7998 3298 4a98 2b18 5318 2c98 5498 3518 4d18 618 7e18 1f98 6798 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 3030 4830 29b0 51b0 1ab0 62b0 330 7b30 4b0 7cb0 1d30 6530 2e30 5630 37b0 4fb0 3048 4848 29c8 51c8 1ac8 62c8 348 7b48 4c8 7cc8 1d48 6548 2e48 5648 37c8 4fc8 2850 5050 31d0 49d0 2d0 7ad0 1b50 6350 1cd0 64d0 550 7d50 3650 4e50 2fd0 57d0 1860 6060 1e0 79e0 32e0 4ae0 2b60 5360 2ce0 54e0 3560 4d60 660 7e60 1fe0 67e0 78 7878 19f8 61f8 2af8 52f8 3378 4b78 34f8 4cf8 2d78 5578 1e78 6678 7f8 7ff8 888 7088 3908 4108 1208 6a08 2388 5b88 2408 5c08 1588 6d88 3e88 4688 f08 7708 1090 6890 2110 5910 a10 7210 3b90 4390 3c10 4410 d90 7590 2690 5e90 1710 6f10 20a0 58a0 1120 6920 3a20 4220 ba0 73a0 c20 7420 3da0 45a0 16a0 6ea0 2720 5f20 38b8 40b8 938 7138 2238 5a38 13b8 6bb8 1438 6c38 25b8 5db8 eb8 76b8 3f38 4738 38c0 40c0 940 7140 2240 5a40 13c0 6bc0 1440 6c40 25c0 5dc0 ec0 76c0 3f40 4740 20d8 58d8 1158 6958 3a58 4258 bd8 73d8 c58 7458 3dd8 45d8 16d8 6ed8 2758 5f58 10e8 68e8 2168 5968 a68 7268 3be8 43e8 3c68 4468 de8 75e8 26e8 5ee8 1768 6f68 8f0 70f0 3970 4170 1270 6a70 23f0 5bf0 2470 5c70 15f0 6df0 3ef0 46f0 f70 7770 1089 6889 2109 5909 a09 7209 3b89 4389 3c09 4409 d89 7589 2689 5e89 1709 6f09 891 7091 3911 4111 1211 6a11 2391 5b91 2411 5c11 1591 6d91 3e91 4691 f11 7711 38a1 40a1 921 7121 2221 5a21 13a1 6ba1 1421 6c21 25a1 5da1 ea1 76a1 3f21 4721 20b9 58b9 1139 6939 3a39 4239 bb9 73b9 c39 7439 3db9 45b9 16b9 6eb9 2739 5f39 20c1 58c1 1141 6941 3a41 4241 bc1 73c1 c41 7441 3dc1 45c1 16c1 6ec1 2741 5f41 38d9 40d9 959 7159 2259 5a59 13d9 6bd9 1459 6c59 25d9 5dd9 ed9 76d9 3f59 4759 8e9 70e9 3969 4169 1269 6a69 23e9 5be9 2469 5c69 15e9 6de9 3ee9 46e9 f69 7769 10f1 68f1 2171 5971 a71 7271 3bf1 43f1 3c71 4471 df1 75f1 26f1 5ef1 1771 6f71 1801 6001 181 7981 3281 4a81 2b01 5301 2c81 5481 3501 4d01 601 7e01 1f81 6781 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 3029 4829 29a9 51a9 1aa9 62a9 329 7b29 4a9 7ca9 1d29 6529 2e29 5629 37a9 4fa9 2831 5031 31b1 49b1 2b1 7ab1 1b31 6331 1cb1 64b1 531 7d31 3631 4e31 2fb1 57b1 2849 5049 31c9 49c9 2c9 7ac9 1b49 6349 1cc9 64c9 549 7d49 3649 4e49 2fc9 57c9 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 388a 408a 90a 710a 220a 5a0a 138a 6b8a 140a 6c0a 258a 5d8a e8a 768a 3f0a 470a 2092 5892 1112 6912 3a12 4212 b92 7392 c12 7412 3d92 4592 1692 6e92 2712 5f12 10a2 68a2 2122 5922 a22 7222 3ba2 43a2 3c22 4422 da2 75a2 26a2 5ea2 1722 6f22 8ba 70ba 393a 413a 123a 6a3a 23ba 5bba 243a 5c3a 15ba 6dba 3eba 46ba f3a 773a 8c2 70c2 3942 4142 1242 6a42 23c2 5bc2 2442 5c42 15c2 6dc2 3ec2 46c2 f42 7742 10da 68da 215a 595a a5a 725a 3bda 43da 3c5a 445a dda 75da 26da 5eda 175a 6f5a 20ea 58ea 116a 696a 3a6a 426a bea 73ea c6a 746a 3dea 45ea 16ea 6eea 276a 5f6a 38f2 40f2 972 7172 2272 5a72 13f2 6bf2 1472 6c72 25f2 5df2 ef2 76f2 3f72 4772 2802 5002 3182 4982 282 7a82 1b02 6302 1c82 6482 502 7d02 3602 4e02 2f82 5782 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 2a 782a 19aa 61aa 2aaa 52aa 332a 4b2a 34aa 4caa 2d2a 552a 1e2a 662a 7aa 7faa 1832 6032 1b2 79b2 32b2 4ab2 2b32 5332 2cb2 54b2 3532 4d32 632 7e32 1fb2 67b2 184a 604a 1ca 79ca 32ca 4aca 2b4a 534a 2cca 54ca 354a 4d4a 64a 7e4a 1fca 67ca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 281b 501b 319b 499b 29b 7a9b 1b1b 631b 1c9b 649b 51b 7d1b 361b 4e1b 2f9b 579b 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 33 7833 19b3 61b3 2ab3 52b3 3333 4b33 34b3 4cb3 2d33 5533 1e33 6633 7b3 7fb3 4b 784b 19cb 61cb 2acb 52cb 334b 4b4b 34cb 4ccb 2d4b 554b 1e4b 664b 7cb 7fcb 1853 6053 1d3 79d3 32d3 4ad3 2b53 5353 2cd3 54d3 3553 4d53 653 7e53 1fd3 67d3 2863 5063 31e3 49e3 2e3 7ae3 1b63 6363 1ce3 64e3 563 7d63 3663 4e63 2fe3 57e3 307b 487b 29fb 51fb 1afb 62fb 37b 7b7b 4fb 7cfb 1d7b 657b 2e7b 567b 37fb 4ffb 208b 588b 110b 690b 3a0b 420b b8b 738b c0b 740b 3d8b 458b 168b 6e8b 270b 5f0b 3893 4093 913 7113 2213 5a13 1393 6b93 1413 6c13 2593 5d93 e93 7693 3f13 4713 8a3 70a3 3923 4123 1223 6a23 23a3 5ba3 2423 5c23 15a3 6da3 3ea3 46a3 f23 7723 10bb 68bb 213b 593b a3b 723b 3bbb 43bb 3c3b 443b dbb 75bb 26bb 5ebb 173b 6f3b 10c3 68c3 2143 5943 a43 7243 3bc3 43c3 3c43 4443 dc3 75c3 26c3 5ec3 1743 6f43 8db 70db 395b 415b 125b 6a5b 23db 5bdb 245b 5c5b 15db 6ddb 3edb 46db f5b 775b 38eb 40eb 96b 716b 226b 5a6b 13eb 6beb 146b 6c6b 25eb 5deb eeb 76eb 3f6b 476b 20f3 58f3 1173 6973 3a73 4273 bf3 73f3 c73 7473 3df3 45f3 16f3 6ef3 2773 5f73 208c 588c 110c 690c 3a0c 420c b8c 738c c0c 740c 3d8c 458c 168c 6e8c 270c 5f0c 3894 4094 914 7114 2214 5a14 1394 6b94 1414 6c14 2594 5d94 e94 7694 3f14 4714 8a4 70a4 3924 4124 1224 6a24 23a4 5ba4 2424 5c24 15a4 6da4 3ea4 46a4 f24 7724 10bc 68bc 213c 593c a3c 723c 3bbc 43bc 3c3c 443c dbc 75bc 26bc 5ebc 173c 6f3c 10c4 68c4 2144 5944 a44 7244 3bc4 43c4 3c44 4444 dc4 75c4 26c4 5ec4 1744 6f44 8dc 70dc 395c 415c 125c 6a5c 23dc 5bdc 245c 5c5c 15dc 6ddc 3edc 46dc f5c 775c 38ec 40ec 96c 716c 226c 5a6c 13ec 6bec 146c 6c6c 25ec 5dec eec 76ec 3f6c 476c 20f4 58f4 1174 6974 3a74 4274 bf4 73f4 c74 7474 3df4 45f4 16f4 6ef4 2774 5f74 3004 4804 2984 5184 1a84 6284 304 7b04 484 7c84 1d04 6504 2e04 5604 3784 4f84 281c 501c 319c 499c 29c 7a9c 1b1c 631c 1c9c 649c 51c 7d1c 361c 4e1c 2f9c 579c 182c 602c 1ac 79ac 32ac 4aac 2b2c 532c 2cac 54ac 352c 4d2c 62c 7e2c 1fac 67ac 34 7834 19b4 61b4 2ab4 52b4 3334 4b34 34b4 4cb4 2d34 5534 1e34 6634 7b4 7fb4 4c 784c 19cc 61cc 2acc 52cc 334c 4b4c 34cc 4ccc 2d4c 554c 1e4c 664c 7cc 7fcc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 2864 5064 31e4 49e4 2e4 7ae4 1b64 6364 1ce4 64e4 564 7d64 3664 4e64 2fe4 57e4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 1835 6035 1b5 79b5 32b5 4ab5 2b35 5335 2cb5 54b5 3535 4d35 635 7e35 1fb5 67b5 184d 604d 1cd 79cd 32cd 4acd 2b4d 534d 2ccd 54cd 354d 4d4d 64d 7e4d 1fcd 67cd 55 7855 19d5 61d5 2ad5 52d5 3355 4b55 34d5 4cd5 2d55 5555 1e55 6655 7d5 7fd5 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 287d 507d 31fd 49fd 2fd 7afd 1b7d 637d 1cfd 64fd 57d 7d7d 367d 4e7d 2ffd 57fd 388d 408d 90d 710d 220d 5a0d 138d 6b8d 140d 6c0d 258d 5d8d e8d 768d 3f0d 470d 2095 5895 1115 6915 3a15 4215 b95 7395 c15 7415 3d95 4595 1695 6e95 2715 5f15 10a5 68a5 2125 5925 a25 7225 3ba5 43a5 3c25 4425 da5 75a5 26a5 5ea5 1725 6f25 8bd 70bd 393d 413d 123d 6a3d 23bd 5bbd 243d 5c3d 15bd 6dbd 3ebd 46bd f3d 773d 8c5 70c5 3945 4145 1245 6a45 23c5 5bc5 2445 5c45 15c5 6dc5 3ec5 46c5 f45 7745 10dd 68dd 215d 595d a5d 725d 3bdd 43dd 3c5d 445d ddd 75dd 26dd 5edd 175d 6f5d 20ed 58ed 116d 696d 3a6d 426d bed 73ed c6d 746d 3ded 45ed 16ed 6eed 276d 5f6d 38f5 40f5 975 7175 2275 5a75 13f5 6bf5 1475 6c75 25f5 5df5 ef5 76f5 3f75 4775 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 2836 5036 31b6 49b6 2b6 7ab6 1b36 6336 1cb6 64b6 536 7d36 3636 4e36 2fb6 57b6 284e 504e 31ce 49ce 2ce 7ace 1b4e 634e 1cce 64ce 54e 7d4e 364e 4e4e 2fce 57ce 3056 4856 29d6 51d6 1ad6 62d6 356 7b56 4d6 7cd6 1d56 6556 2e56 5656 37d6 4fd6 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 187e 607e 1fe 79fe 32fe 4afe 2b7e 537e 2cfe 54fe 357e 4d7e 67e 7e7e 1ffe 67fe 108e 688e 210e 590e a0e 720e 3b8e 438e 3c0e 440e d8e 758e 268e 5e8e 170e 6f0e 896 7096 3916 4116 1216 6a16 2396 5b96 2416 5c16 1596 6d96 3e96 4696 f16 7716 38a6 40a6 926 7126 2226 5a26 13a6 6ba6 1426 6c26 25a6 5da6 ea6 76a6 3f26 4726 20be 58be 113e 693e 3a3e 423e bbe 73be c3e 743e 3dbe 45be 16be 6ebe 273e 5f3e 20c6 58c6 1146 6946 3a46 4246 bc6 73c6 c46 7446 3dc6 45c6 16c6 6ec6 2746 5f46 38de 40de 95e 715e 225e 5a5e 13de 6bde 145e 6c5e 25de 5dde ede 76de 3f5e 475e 8ee 70ee 396e 416e 126e 6a6e 23ee 5bee 246e 5c6e 15ee 6dee 3eee 46ee f6e 776e 10f6 68f6 2176 5976 a76 7276 3bf6 43f6 3c76 4476 df6 75f6 26f6 5ef6 1776 6f76 88f 708f 390f 410f 120f 6a0f 238f 5b8f 240f 5c0f 158f 6d8f 3e8f 468f f0f 770f 1097 6897 2117 5917 a17 7217 3b97 4397 3c17 4417 d97 7597 2697 5e97 1717 6f17 20a7 58a7 1127 6927 3a27 4227 ba7 73a7 c27 7427 3da7 45a7 16a7 6ea7 2727 5f27 38bf 40bf 93f 713f 223f 5a3f 13bf 6bbf 143f 6c3f 25bf 5dbf ebf 76bf 3f3f 473f 38c7 40c7 947 7147 2247 5a47 13c7 6bc7 1447 6c47 25c7 5dc7 ec7 76c7 3f47 4747 20df 58df 115f 695f 3a5f 425f bdf 73df c5f 745f 3ddf 45df 16df 6edf 275f 5f5f 10ef 68ef 216f 596f a6f 726f 3bef 43ef 3c6f 446f def 75ef 26ef 5eef 176f 6f6f 8f7 70f7 3977 4177 1277 6a77 23f7 5bf7 2477 5c77 15f7 6df7 3ef7 46f7 f77 7777 7 7807 1987 6187 2a87 5287 3307 4b07 3487 4c87 2d07 5507 1e07 6607 787 7f87 181f 601f 19f 799f 329f 4a9f 2b1f 531f 2c9f 549f 351f 4d1f 61f 7e1f 1f9f 679f 282f 502f 31af 49af 2af 7aaf 1b2f 632f 1caf 64af 52f 7d2f 362f 4e2f 2faf 57af 3037 4837 29b7 51b7 1ab7 62b7 337 7b37 4b7 7cb7 1d37 6537 2e37 5637 37b7 4fb7 304f 484f 29cf 51cf 1acf 62cf 34f 7b4f 4cf 7ccf 1d4f 654f 2e4f 564f 37cf 4fcf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 1867 6067 1e7 79e7 32e7 4ae7 2b67 5367 2ce7 54e7 3567 4d67 667 7e67 1fe7 67e7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
730 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 d40 3540 55c0 6dc0 1640 2e40 4ec0 76c0 5f40 6740 7c0 3fc0 4848 7048 10c8 28c8 148 3948 59c8 61c8 1a48 2248 42c8 7ac8 5348 6b48 bc8 33c8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 1558 2d58 4dd8 75d8 e58 3658 56d8 6ed8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 1160 2960 49e0 71e0 a60 3260 52e0 6ae0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4c70 7470 14f0 2cf0 570 3d70 5df0 65f0 1e70 2670 46f0 7ef0 5770 6f70 ff0 37f0 4078 7878 18f8 20f8 978 3178 51f8 69f8 1278 2a78 4af8 72f8 5b78 6378 3f8 3bf8 4c01 7401 1481 2c81 501 3d01 5d81 6581 1e01 2601 4681 7e81 5701 6f01 f81 3781 4009 7809 1889 2089 909 3109 5189 6989 1209 2a09 4a89 7289 5b09 6309 389 3b89 5811 6011 91 3891 1111 2911 4991 7191 a11 3211 5291 6a91 4311 7b11 1b91 2391 5419 6c19 c99 3499 1d19 2519 4599 7d99 619 3e19 5e99 6699 4f19 7719 1799 2f99 5021 6821 8a1 30a1 1921 2121 41a1 79a1 221 3a21 5aa1 62a1 4b21 7321 13a1 2ba1 5c29 6429 4a9 3ca9 1529 2d29 4da9 75a9 e29 3629 56a9 6ea9 4729 7f29 1fa9 27a9 4431 7c31 1cb1 24b1 d31 3531 55b1 6db1 1631 2e31 4eb1 76b1 5f31 6731 7b1 3fb1 4839 7039 10b9 28b9 139 3939 59b9 61b9 1a39 2239 42b9 7ab9 5339 6b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 449 3c49 54c9 6cc9 4d49 7549 1dc9 25c9 5e49 6649 ec9 36c9 1749 2f49 47c9 7fc9 1c51 2451 4cd1 74d1 5551 6d51 5d1 3dd1 4651 7e51 16d1 2ed1 f51 3751 5fd1 67d1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 1869 2069 48e9 70e9 5169 6969 1e9 39e9 4269 7a69 12e9 2ae9 b69 3369 5be9 63e9 71 3871 50f1 68f1 4971 7171 19f1 21f1 5a71 6271 af1 32f1 1371 2b71 43f1 7bf1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5c02 6402 482 3c82 1502 2d02 4d82 7582 e02 3602 5682 6e82 4702 7f02 1f82 2782 500a 680a 88a 308a 190a 210a 418a 798a 20a 3a0a 5a8a 628a 4b0a 730a 138a 2b8a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 441a 7c1a 1c9a 249a d1a 351a 559a 6d9a 161a 2e1a 4e9a 769a 5f1a 671a 79a 3f9a 4022 7822 18a2 20a2 922 3122 51a2 69a2 1222 2a22 4aa2 72a2 5b22 6322 3a2 3ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5432 6c32 cb2 34b2 1d32 2532 45b2 7db2 632 3e32 5eb2 66b2 4f32 7732 17b2 2fb2 583a 603a ba 38ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 433a 7b3a 1bba 23ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 1c4a 244a 4cca 74ca 554a 6d4a 5ca 3dca 464a 7e4a 16ca 2eca f4a 374a 5fca 67ca 452 3c52 54d2 6cd2 4d52 7552 1dd2 25d2 5e52 6652 ed2 36d2 1752 2f52 47d2 7fd2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 6a 386a 50ea 68ea 496a 716a 19ea 21ea 5a6a 626a aea 32ea 136a 2b6a 43ea 7bea 1872 2072 48f2 70f2 5172 6972 1f2 39f2 4272 7a72 12f2 2af2 b72 3372 5bf2 63f2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 cc3 34c3 1d43 2543 45c3 7dc3 643 3e43 5ec3 66c3 4f43 7743 17c3 2fc3 584b 604b cb 38cb 114b 294b 49cb 71cb a4b 324b 52cb 6acb 434b 7b4b 1bcb 23cb 4053 7853 18d3 20d3 953 3153 51d3 69d3 1253 2a53 4ad3 72d3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb d6b 356b 55eb 6deb 166b 2e6b 4eeb 76eb 5f6b 676b 7eb 3feb 5c73 6473 4f3 3cf3 1573 2d73 4df3 75f3 e73 3673 56f3 6ef3 4773 7f73 1ff3 27f3 507b 687b 8fb 30fb 197b 217b 41fb 79fb 27b 3a7b 5afb 62fb 4b7b 737b 13fb 2bfb 5404 6c04 c84 3484 1d04 2504 4584 7d84 604 3e04 5e84 6684 4f04 7704 1784 2f84 580c 600c 8c 388c 110c 290c 498c 718c a0c 320c 528c 6a8c 430c 7b0c 1b8c 238c 4014 7814 1894 2094 914 3114 5194 6994 1214 2a14 4a94 7294 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac d2c 352c 55ac 6dac 162c 2e2c 4eac 76ac 5f2c 672c 7ac 3fac 5c34 6434 4b4 3cb4 1534 2d34 4db4 75b4 e34 3634 56b4 6eb4 4734 7f34 1fb4 27b4 503c 683c 8bc 30bc 193c 213c 41bc 79bc 23c 3a3c 5abc 62bc 4b3c 733c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 1c0d 240d 4c8d 748d 550d 6d0d 58d 3d8d 460d 7e0d 168d 2e8d f0d 370d 5f8d 678d 415 3c15 5495 6c95 4d15 7515 1d95 2595 5e15 6615 e95 3695 1715 2f15 4795 7f95 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 2d 382d 50ad 68ad 492d 712d 19ad 21ad 5a2d 622d aad 32ad 132d 2b2d 43ad 7bad 1835 2035 48b5 70b5 5135 6935 1b5 39b5 4235 7a35 12b5 2ab5 b35 3335 5bb5 63b5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5c45 6445 4c5 3cc5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 4745 7f45 1fc5 27c5 504d 684d 8cd 30cd 194d 214d 41cd 79cd 24d 3a4d 5acd 62cd 4b4d 734d 13cd 2bcd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 445d 7c5d 1cdd 24dd d5d 355d 55dd 6ddd 165d 2e5d 4edd 76dd 5f5d 675d 7dd 3fdd 4065 7865 18e5 20e5 965 3165 51e5 69e5 1265 2a65 4ae5 72e5 5b65 6365 3e5 3be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5475 6c75 cf5 34f5 1d75 2575 45f5 7df5 675 3e75 5ef5 66f5 4f75 7775 17f5 2ff5 587d 607d fd 38fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 437d 7b7d 1bfd 23fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 40e 3c0e 548e 6c8e 4d0e 750e 1d8e 258e 5e0e 660e e8e 368e 170e 2f0e 478e 7f8e 1c16 2416 4c96 7496 5516 6d16 596 3d96 4616 7e16 1696 2e96 f16 3716 5f96 6796 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 182e 202e 48ae 70ae 512e 692e 1ae 39ae 422e 7a2e 12ae 2aae b2e 332e 5bae 63ae 36 3836 50b6 68b6 4936 7136 19b6 21b6 5a36 6236 ab6 32b6 1336 2b36 43b6 7bb6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 14c6 2cc6 546 3d46 5dc6 65c6 1e46 2646 46c6 7ec6 5746 6f46 fc6 37c6 404e 784e 18ce 20ce 94e 314e 51ce 69ce 124e 2a4e 4ace 72ce 5b4e 634e 3ce 3bce 5856 6056 d6 38d6 1156 2956 49d6 71d6 a56 3256 52d6 6ad6 4356 7b56 1bd6 23d6 545e 6c5e cde 34de 1d5e 255e 45de 7dde 65e 3e5e 5ede 66de 4f5e 775e 17de 2fde 5066 6866 8e6 30e6 1966 2166 41e6 79e6 266 3a66 5ae6 62e6 4b66 7366 13e6 2be6 5c6e 646e 4ee 3cee 156e 2d6e 4dee 75ee e6e 366e 56ee 6eee 476e 7f6e 1fee 27ee 4476 7c76 1cf6 24f6 d76 3576 55f6 6df6 1676 2e76 4ef6 76f6 5f76 6776 7f6 3ff6 487e 707e 10fe 28fe 17e 397e 59fe 61fe 1a7e 227e 42fe 7afe 537e 6b7e bfe 33fe 4407 7c07 1c87 2487 d07 3507 5587 6d87 1607 2e07 4e87 7687 5f07 6707 787 3f87 480f 700f 108f 288f 10f 390f 598f 618f 1a0f 220f 428f 7a8f 530f 6b0f b8f 338f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f 151f 2d1f 4d9f 759f e1f 361f 569f 6e9f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 1127 2927 49a7 71a7 a27 3227 52a7 6aa7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4c37 7437 14b7 2cb7 537 3d37 5db7 65b7 1e37 2637 46b7 7eb7 5737 6f37 fb7 37b7 403f 783f 18bf 20bf 93f 313f 51bf 69bf 123f 2a3f 4abf 72bf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
731 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 3cc0 44c0 1540 6d40 25c0 5dc0 2640 5e40 16c0 6ec0 3f40 4740 fc0 77c0 1048 6848 20c8 58c8 948 7148 39c8 41c8 3a48 4248 ac8 72c8 2348 5b48 13c8 6bc8 2050 5850 10d0 68d0 3950 4150 9d0 71d0 a50 7250 3ad0 42d0 1350 6b50 23d0 5bd0 3c58 4458 cd8 74d8 2558 5d58 15d8 6dd8 1658 6e58 26d8 5ed8 f58 7758 3fd8 47d8 3860 4060 8e0 70e0 2160 5960 11e0 69e0 1260 6a60 22e0 5ae0 b60 7360 3be0 43e0 2468 5c68 14e8 6ce8 3d68 4568 de8 75e8 e68 7668 3ee8 46e8 1768 6f68 27e8 5fe8 1470 6c70 24f0 5cf0 d70 7570 3df0 45f0 3e70 4670 ef0 76f0 2770 5f70 17f0 6ff0 878 7078 38f8 40f8 1178 6978 21f8 59f8 2278 5a78 12f8 6af8 3b78 4378 bf8 73f8 1401 6c01 2481 5c81 d01 7501 3d81 4581 3e01 4601 e81 7681 2701 5f01 1781 6f81 809 7009 3889 4089 1109 6909 2189 5989 2209 5a09 1289 6a89 3b09 4309 b89 7389 3811 4011 891 7091 2111 5911 1191 6991 1211 6a11 2291 5a91 b11 7311 3b91 4391 2419 5c19 1499 6c99 3d19 4519 d99 7599 e19 7619 3e99 4699 1719 6f19 2799 5f99 2021 5821 10a1 68a1 3921 4121 9a1 71a1 a21 7221 3aa1 42a1 1321 6b21 23a1 5ba1 3c29 4429 ca9 74a9 2529 5d29 15a9 6da9 1629 6e29 26a9 5ea9 f29 7729 3fa9 47a9 c31 7431 3cb1 44b1 1531 6d31 25b1 5db1 2631 5e31 16b1 6eb1 3f31 4731 fb1 77b1 1039 6839 20b9 58b9 939 7139 39b9 41b9 3a39 4239 ab9 72b9 2339 5b39 13b9 6bb9 1841 6041 30c1 48c1 141 7941 29c1 51c1 2a41 5241 2c1 7ac1 3341 4b41 1bc1 63c1 449 7c49 2cc9 54c9 1d49 6549 35c9 4dc9 3649 4e49 1ec9 66c9 2f49 5749 7c9 7fc9 3451 4c51 1cd1 64d1 2d51 5551 5d1 7dd1 651 7e51 2ed1 56d1 1f51 6751 37d1 4fd1 2859 5059 d9 78d9 3159 4959 19d9 61d9 1a59 6259 32d9 4ad9 359 7b59 2bd9 53d9 2c61 5461 4e1 7ce1 3561 4d61 1de1 65e1 1e61 6661 36e1 4ee1 761 7f61 2fe1 57e1 3069 4869 18e9 60e9 2969 5169 1e9 79e9 269 7a69 2ae9 52e9 1b69 6369 33e9 4be9 71 7871 28f1 50f1 1971 6171 31f1 49f1 3271 4a71 1af1 62f1 2b71 5371 3f1 7bf1 1c79 6479 34f9 4cf9 579 7d79 2df9 55f9 2e79 5679 6f9 7ef9 3779 4f79 1ff9 67f9 3c02 4402 c82 7482 2502 5d02 1582 6d82 1602 6e02 2682 5e82 f02 7702 3f82 4782 200a 580a 108a 688a 390a 410a 98a 718a a0a 720a 3a8a 428a 130a 6b0a 238a 5b8a 1012 6812 2092 5892 912 7112 3992 4192 3a12 4212 a92 7292 2312 5b12 1392 6b92 c1a 741a 3c9a 449a 151a 6d1a 259a 5d9a 261a 5e1a 169a 6e9a 3f1a 471a f9a 779a 822 7022 38a2 40a2 1122 6922 21a2 59a2 2222 5a22 12a2 6aa2 3b22 4322 ba2 73a2 142a 6c2a 24aa 5caa d2a 752a 3daa 45aa 3e2a 462a eaa 76aa 272a 5f2a 17aa 6faa 2432 5c32 14b2 6cb2 3d32 4532 db2 75b2 e32 7632 3eb2 46b2 1732 6f32 27b2 5fb2 383a 403a 8ba 70ba 213a 593a 11ba 69ba 123a 6a3a 22ba 5aba b3a 733a 3bba 43ba 2842 5042 c2 78c2 3142 4942 19c2 61c2 1a42 6242 32c2 4ac2 342 7b42 2bc2 53c2 344a 4c4a 1cca 64ca 2d4a 554a 5ca 7dca 64a 7e4a 2eca 56ca 1f4a 674a 37ca 4fca 452 7c52 2cd2 54d2 1d52 6552 35d2 4dd2 3652 4e52 1ed2 66d2 2f52 5752 7d2 7fd2 185a 605a 30da 48da 15a 795a 29da 51da 2a5a 525a 2da 7ada 335a 4b5a 1bda 63da 1c62 6462 34e2 4ce2 562 7d62 2de2 55e2 2e62 5662 6e2 7ee2 3762 4f62 1fe2 67e2 6a 786a 28ea 50ea 196a 616a 31ea 49ea 326a 4a6a 1aea 62ea 2b6a 536a 3ea 7bea 3072 4872 18f2 60f2 2972 5172 1f2 79f2 272 7a72 2af2 52f2 1b72 6372 33f2 4bf2 2c7a 547a 4fa 7cfa 357a 4d7a 1dfa 65fa 1e7a 667a 36fa 4efa 77a 7f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 2443 5c43 14c3 6cc3 3d43 4543 dc3 75c3 e43 7643 3ec3 46c3 1743 6f43 27c3 5fc3 384b 404b 8cb 70cb 214b 594b 11cb 69cb 124b 6a4b 22cb 5acb b4b 734b 3bcb 43cb 853 7053 38d3 40d3 1153 6953 21d3 59d3 2253 5a53 12d3 6ad3 3b53 4353 bd3 73d3 145b 6c5b 24db 5cdb d5b 755b 3ddb 45db 3e5b 465b edb 76db 275b 5f5b 17db 6fdb 1063 6863 20e3 58e3 963 7163 39e3 41e3 3a63 4263 ae3 72e3 2363 5b63 13e3 6be3 c6b 746b 3ceb 44eb 156b 6d6b 25eb 5deb 266b 5e6b 16eb 6eeb 3f6b 476b feb 77eb 3c73 4473 cf3 74f3 2573 5d73 15f3 6df3 1673 6e73 26f3 5ef3 f73 7773 3ff3 47f3 207b 587b 10fb 68fb 397b 417b 9fb 71fb a7b 727b 3afb 42fb 137b 6b7b 23fb 5bfb 2404 5c04 1484 6c84 3d04 4504 d84 7584 e04 7604 3e84 4684 1704 6f04 2784 5f84 380c 400c 88c 708c 210c 590c 118c 698c 120c 6a0c 228c 5a8c b0c 730c 3b8c 438c 814 7014 3894 4094 1114 6914 2194 5994 2214 5a14 1294 6a94 3b14 4314 b94 7394 141c 6c1c 249c 5c9c d1c 751c 3d9c 459c 3e1c 461c e9c 769c 271c 5f1c 179c 6f9c 1024 6824 20a4 58a4 924 7124 39a4 41a4 3a24 4224 aa4 72a4 2324 5b24 13a4 6ba4 c2c 742c 3cac 44ac 152c 6d2c 25ac 5dac 262c 5e2c 16ac 6eac 3f2c 472c fac 77ac 3c34 4434 cb4 74b4 2534 5d34 15b4 6db4 1634 6e34 26b4 5eb4 f34 7734 3fb4 47b4 203c 583c 10bc 68bc 393c 413c 9bc 71bc a3c 723c 3abc 42bc 133c 6b3c 23bc 5bbc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 85 7885 3105 4905 1985 6185 1a05 6205 3285 4a85 305 7b05 2b85 5385 340d 4c0d 1c8d 648d 2d0d 550d 58d 7d8d 60d 7e0d 2e8d 568d 1f0d 670d 378d 4f8d 415 7c15 2c95 5495 1d15 6515 3595 4d95 3615 4e15 1e95 6695 2f15 5715 795 7f95 181d 601d 309d 489d 11d 791d 299d 519d 2a1d 521d 29d 7a9d 331d 4b1d 1b9d 639d 1c25 6425 34a5 4ca5 525 7d25 2da5 55a5 2e25 5625 6a5 7ea5 3725 4f25 1fa5 67a5 2d 782d 28ad 50ad 192d 612d 31ad 49ad 322d 4a2d 1aad 62ad 2b2d 532d 3ad 7bad 3035 4835 18b5 60b5 2935 5135 1b5 79b5 235 7a35 2ab5 52b5 1b35 6335 33b5 4bb5 2c3d 543d 4bd 7cbd 353d 4d3d 1dbd 65bd 1e3d 663d 36bd 4ebd 73d 7f3d 2fbd 57bd 3c45 4445 cc5 74c5 2545 5d45 15c5 6dc5 1645 6e45 26c5 5ec5 f45 7745 3fc5 47c5 204d 584d 10cd 68cd 394d 414d 9cd 71cd a4d 724d 3acd 42cd 134d 6b4d 23cd 5bcd 1055 6855 20d5 58d5 955 7155 39d5 41d5 3a55 4255 ad5 72d5 2355 5b55 13d5 6bd5 c5d 745d 3cdd 44dd 155d 6d5d 25dd 5ddd 265d 5e5d 16dd 6edd 3f5d 475d fdd 77dd 865 7065 38e5 40e5 1165 6965 21e5 59e5 2265 5a65 12e5 6ae5 3b65 4365 be5 73e5 146d 6c6d 24ed 5ced d6d 756d 3ded 45ed 3e6d 466d eed 76ed 276d 5f6d 17ed 6fed 2475 5c75 14f5 6cf5 3d75 4575 df5 75f5 e75 7675 3ef5 46f5 1775 6f75 27f5 5ff5 387d 407d 8fd 70fd 217d 597d 11fd 69fd 127d 6a7d 22fd 5afd b7d 737d 3bfd 43fd 1806 6006 3086 4886 106 7906 2986 5186 2a06 5206 286 7a86 3306 4b06 1b86 6386 40e 7c0e 2c8e 548e 1d0e 650e 358e 4d8e 360e 4e0e 1e8e 668e 2f0e 570e 78e 7f8e 3416 4c16 1c96 6496 2d16 5516 596 7d96 616 7e16 2e96 5696 1f16 6716 3796 4f96 281e 501e 9e 789e 311e 491e 199e 619e 1a1e 621e 329e 4a9e 31e 7b1e 2b9e 539e 2c26 5426 4a6 7ca6 3526 4d26 1da6 65a6 1e26 6626 36a6 4ea6 726 7f26 2fa6 57a6 302e 482e 18ae 60ae 292e 512e 1ae 79ae 22e 7a2e 2aae 52ae 1b2e 632e 33ae 4bae 36 7836 28b6 50b6 1936 6136 31b6 49b6 3236 4a36 1ab6 62b6 2b36 5336 3b6 7bb6 1c3e 643e 34be 4cbe 53e 7d3e 2dbe 55be 2e3e 563e 6be 7ebe 373e 4f3e 1fbe 67be 1446 6c46 24c6 5cc6 d46 7546 3dc6 45c6 3e46 4646 ec6 76c6 2746 5f46 17c6 6fc6 84e 704e 38ce 40ce 114e 694e 21ce 59ce 224e 5a4e 12ce 6ace 3b4e 434e bce 73ce 3856 4056 8d6 70d6 2156 5956 11d6 69d6 1256 6a56 22d6 5ad6 b56 7356 3bd6 43d6 245e 5c5e 14de 6cde 3d5e 455e dde 75de e5e 765e 3ede 46de 175e 6f5e 27de 5fde 2066 5866 10e6 68e6 3966 4166 9e6 71e6 a66 7266 3ae6 42e6 1366 6b66 23e6 5be6 3c6e 446e cee 74ee 256e 5d6e 15ee 6dee 166e 6e6e 26ee 5eee f6e 776e 3fee 47ee c76 7476 3cf6 44f6 1576 6d76 25f6 5df6 2676 5e76 16f6 6ef6 3f76 4776 ff6 77f6 107e 687e 20fe 58fe 97e 717e 39fe 41fe 3a7e 427e afe 72fe 237e 5b7e 13fe 6bfe c07 7407 3c87 4487 1507 6d07 2587 5d87 2607 5e07 1687 6e87 3f07 4707 f87 7787 100f 680f 208f 588f 90f 710f 398f 418f 3a0f 420f a8f 728f 230f 5b0f 138f 6b8f 2017 5817 1097 6897 3917 4117 997 7197 a17 7217 3a97 4297 1317 6b17 2397 5b97 3c1f 441f c9f 749f 251f 5d1f 159f 6d9f 161f 6e1f 269f 5e9f f1f 771f 3f9f 479f 3827 4027 8a7 70a7 2127 5927 11a7 69a7 1227 6a27 22a7 5aa7 b27 7327 3ba7 43a7 242f 5c2f 14af 6caf 3d2f 452f daf 75af e2f 762f 3eaf 46af 172f 6f2f 27af 5faf 1437 6c37 24b7 5cb7 d37 7537 3db7 45b7 3e37 4637 eb7 76b7 2737 5f37 17b7 6fb7 83f 703f 38bf 40bf 113f 693f 21bf 59bf 223f 5a3f 12bf 6abf 3b3f 433f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
747 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 d40 3540 55c0 6dc0 1640 2e40 4ec0 76c0 5f40 6740 7c0 3fc0 4848 7048 10c8 28c8 148 3948 59c8 61c8 1a48 2248 42c8 7ac8 5348 6b48 bc8 33c8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 1558 2d58 4dd8 75d8 e58 3658 56d8 6ed8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 1160 2960 49e0 71e0 a60 3260 52e0 6ae0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4c70 7470 14f0 2cf0 570 3d70 5df0 65f0 1e70 2670 46f0 7ef0 5770 6f70 ff0 37f0 4078 7878 18f8 20f8 978 3178 51f8 69f8 1278 2a78 4af8 72f8 5b78 6378 3f8 3bf8 4c01 7401 1481 2c81 501 3d01 5d81 6581 1e01 2601 4681 7e81 5701 6f01 f81 3781 4009 7809 1889 2089 909 3109 5189 6989 1209 2a09 4a89 7289 5b09 6309 389 3b89 5811 6011 91 3891 1111 2911 4991 7191 a11 3211 5291 6a91 4311 7b11 1b91 2391 5419 6c19 c99 3499 1d19 2519 4599 7d99 619 3e19 5e99 6699 4f19 7719 1799 2f99 5021 6821 8a1 30a1 1921 2121 41a1 79a1 221 3a21 5aa1 62a1 4b21 7321 13a1 2ba1 5c29 6429 4a9 3ca9 1529 2d29 4da9 75a9 e29 3629 56a9 6ea9 4729 7f29 1fa9 27a9 4431 7c31 1cb1 24b1 d31 3531 55b1 6db1 1631 2e31 4eb1 76b1 5f31 6731 7b1 3fb1 4839 7039 10b9 28b9 139 3939 59b9 61b9 1a39 2239 42b9 7ab9 5339 6b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5c02 6402 482 3c82 1502 2d02 4d82 7582 e02 3602 5682 6e82 4702 7f02 1f82 2782 500a 680a 88a 308a 190a 210a 418a 798a 20a 3a0a 5a8a 628a 4b0a 730a 138a 2b8a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 441a 7c1a 1c9a 249a d1a 351a 559a 6d9a 161a 2e1a 4e9a 769a 5f1a 671a 79a 3f9a 4022 7822 18a2 20a2 922 3122 51a2 69a2 1222 2a22 4aa2 72a2 5b22 6322 3a2 3ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5432 6c32 cb2 34b2 1d32 2532 45b2 7db2 632 3e32 5eb2 66b2 4f32 7732 17b2 2fb2 583a 603a ba 38ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 433a 7b3a 1bba 23ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 cc3 34c3 1d43 2543 45c3 7dc3 643 3e43 5ec3 66c3 4f43 7743 17c3 2fc3 584b 604b cb 38cb 114b 294b 49cb 71cb a4b 324b 52cb 6acb 434b 7b4b 1bcb 23cb 4053 7853 18d3 20d3 953 3153 51d3 69d3 1253 2a53 4ad3 72d3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb d6b 356b 55eb 6deb 166b 2e6b 4eeb 76eb 5f6b 676b 7eb 3feb 5c73 6473 4f3 3cf3 1573 2d73 4df3 75f3 e73 3673 56f3 6ef3 4773 7f73 1ff3 27f3 507b 687b 8fb 30fb 197b 217b 41fb 79fb 27b 3a7b 5afb 62fb 4b7b 737b 13fb 2bfb 5404 6c04 c84 3484 1d04 2504 4584 7d84 604 3e04 5e84 6684 4f04 7704 1784 2f84 580c 600c 8c 388c 110c 290c 498c 718c a0c 320c 528c 6a8c 430c 7b0c 1b8c 238c 4014 7814 1894 2094 914 3114 5194 6994 1214 2a14 4a94 7294 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac d2c 352c 55ac 6dac 162c 2e2c 4eac 76ac 5f2c 672c 7ac 3fac 5c34 6434 4b4 3cb4 1534 2d34 4db4 75b4 e34 3634 56b4 6eb4 4734 7f34 1fb4 27b4 503c 683c 8bc 30bc 193c 213c 41bc 79bc 23c 3a3c 5abc 62bc 4b3c 733c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5c45 6445 4c5 3cc5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 4745 7f45 1fc5 27c5 504d 684d 8cd 30cd 194d 214d 41cd 79cd 24d 3a4d 5acd 62cd 4b4d 734d 13cd 2bcd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 445d 7c5d 1cdd 24dd d5d 355d 55dd 6ddd 165d 2e5d 4edd 76dd 5f5d 675d 7dd 3fdd 4065 7865 18e5 20e5 965 3165 51e5 69e5 1265 2a65 4ae5 72e5 5b65 6365 3e5 3be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5475 6c75 cf5 34f5 1d75 2575 45f5 7df5 675 3e75 5ef5 66f5 4f75 7775 17f5 2ff5 587d 607d fd 38fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 437d 7b7d 1bfd 23fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 14c6 2cc6 546 3d46 5dc6 65c6 1e46 2646 46c6 7ec6 5746 6f46 fc6 37c6 404e 784e 18ce 20ce 94e 314e 51ce 69ce 124e 2a4e 4ace 72ce 5b4e 634e 3ce 3bce 5856 6056 d6 38d6 1156 2956 49d6 71d6 a56 3256 52d6 6ad6 4356 7b56 1bd6 23d6 545e 6c5e cde 34de 1d5e 255e 45de 7dde 65e 3e5e 5ede 66de 4f5e 775e 17de 2fde 5066 6866 8e6 30e6 1966 2166 41e6 79e6 266 3a66 5ae6 62e6 4b66 7366 13e6 2be6 5c6e 646e 4ee 3cee 156e 2d6e 4dee 75ee e6e 366e 56ee 6eee 476e 7f6e 1fee 27ee 4476 7c76 1cf6 24f6 d76 3576 55f6 6df6 1676 2e76 4ef6 76f6 5f76 6776 7f6 3ff6 487e 707e 10fe 28fe 17e 397e 59fe 61fe 1a7e 227e 42fe 7afe 537e 6b7e bfe 33fe 4407 7c07 1c87 2487 d07 3507 5587 6d87 1607 2e07 4e87 7687 5f07 6707 787 3f87 480f 700f 108f 288f 10f 390f 598f 618f 1a0f 220f 428f 7a8f 530f 6b0f b8f 338f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f 151f 2d1f 4d9f 759f e1f 361f 569f 6e9f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 1127 2927 49a7 71a7 a27 3227 52a7 6aa7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4c37 7437 14b7 2cb7 537 3d37 5db7 65b7 1e37 2637 46b7 7eb7 5737 6f37 fb7 37b7 403f 783f 18bf 20bf 93f 313f 51bf 69bf 123f 2a3f 4abf 72bf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
748 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2810 5010 190 7990 3290 4a90 1b10 6310 1c90 6490 3510 4d10 610 7e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 1a8 79a8 32a8 4aa8 1b28 6328 1ca8 64a8 3528 4d28 628 7e28 2fa8 57a8 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 3940 4140 1240 6a40 23c0 5bc0 2440 5c40 15c0 6dc0 3ec0 46c0 f40 7740 10c8 68c8 2148 5948 a48 7248 3bc8 43c8 3c48 4448 dc8 75c8 26c8 5ec8 1748 6f48 20d0 58d0 1150 6950 3a50 4250 bd0 73d0 c50 7450 3dd0 45d0 16d0 6ed0 2750 5f50 38d8 40d8 958 7158 2258 5a58 13d8 6bd8 1458 6c58 25d8 5dd8 ed8 76d8 3f58 4758 38e0 40e0 960 7160 2260 5a60 13e0 6be0 1460 6c60 25e0 5de0 ee0 76e0 3f60 4760 20e8 58e8 1168 6968 3a68 4268 be8 73e8 c68 7468 3de8 45e8 16e8 6ee8 2768 5f68 10f0 68f0 2170 5970 a70 7270 3bf0 43f0 3c70 4470 df0 75f0 26f0 5ef0 1770 6f70 8f8 70f8 3978 4178 1278 6a78 23f8 5bf8 2478 5c78 15f8 6df8 3ef8 46f8 f78 7778 1081 6881 2101 5901 a01 7201 3b81 4381 3c01 4401 d81 7581 2681 5e81 1701 6f01 889 7089 3909 4109 1209 6a09 2389 5b89 2409 5c09 1589 6d89 3e89 4689 f09 7709 3891 4091 911 7111 2211 5a11 1391 6b91 1411 6c11 2591 5d91 e91 7691 3f11 4711 2099 5899 1119 6919 3a19 4219 b99 7399 c19 7419 3d99 4599 1699 6e99 2719 5f19 20a1 58a1 1121 6921 3a21 4221 ba1 73a1 c21 7421 3da1 45a1 16a1 6ea1 2721 5f21 38a9 40a9 929 7129 2229 5a29 13a9 6ba9 1429 6c29 25a9 5da9 ea9 76a9 3f29 4729 8b1 70b1 3931 4131 1231 6a31 23b1 5bb1 2431 5c31 15b1 6db1 3eb1 46b1 f31 7731 10b9 68b9 2139 5939 a39 7239 3bb9 43b9 3c39 4439 db9 75b9 26b9 5eb9 1739 6f39 1841 6041 31c1 49c1 2c1 7ac1 2b41 5341 2cc1 54c1 541 7d41 3641 4e41 1fc1 67c1 49 7849 19c9 61c9 2ac9 52c9 3349 4b49 34c9 4cc9 2d49 5549 1e49 6649 7c9 7fc9 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 2859 5059 1d9 79d9 32d9 4ad9 1b59 6359 1cd9 64d9 3559 4d59 659 7e59 2fd9 57d9 2861 5061 1e1 79e1 32e1 4ae1 1b61 6361 1ce1 64e1 3561 4d61 661 7e61 2fe1 57e1 3069 4869 29e9 51e9 1ae9 62e9 369 7b69 4e9 7ce9 1d69 6569 2e69 5669 37e9 4fe9 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 31f9 49f9 2f9 7af9 2b79 5379 2cf9 54f9 579 7d79 3679 4e79 1ff9 67f9 3882 4082 902 7102 2202 5a02 1382 6b82 1402 6c02 2582 5d82 e82 7682 3f02 4702 208a 588a 110a 690a 3a0a 420a b8a 738a c0a 740a 3d8a 458a 168a 6e8a 270a 5f0a 1092 6892 2112 5912 a12 7212 3b92 4392 3c12 4412 d92 7592 2692 5e92 1712 6f12 89a 709a 391a 411a 121a 6a1a 239a 5b9a 241a 5c1a 159a 6d9a 3e9a 469a f1a 771a 8a2 70a2 3922 4122 1222 6a22 23a2 5ba2 2422 5c22 15a2 6da2 3ea2 46a2 f22 7722 10aa 68aa 212a 592a a2a 722a 3baa 43aa 3c2a 442a daa 75aa 26aa 5eaa 172a 6f2a 20b2 58b2 1132 6932 3a32 4232 bb2 73b2 c32 7432 3db2 45b2 16b2 6eb2 2732 5f32 38ba 40ba 93a 713a 223a 5a3a 13ba 6bba 143a 6c3a 25ba 5dba eba 76ba 3f3a 473a 2842 5042 1c2 79c2 32c2 4ac2 1b42 6342 1cc2 64c2 3542 4d42 642 7e42 2fc2 57c2 304a 484a 29ca 51ca 1aca 62ca 34a 7b4a 4ca 7cca 1d4a 654a 2e4a 564a 37ca 4fca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 185a 605a 31da 49da 2da 7ada 2b5a 535a 2cda 54da 55a 7d5a 365a 4e5a 1fda 67da 1862 6062 31e2 49e2 2e2 7ae2 2b62 5362 2ce2 54e2 562 7d62 3662 4e62 1fe2 67e2 6a 786a 19ea 61ea 2aea 52ea 336a 4b6a 34ea 4cea 2d6a 556a 1e6a 666a 7ea 7fea 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 1fa 79fa 32fa 4afa 1b7a 637a 1cfa 64fa 357a 4d7a 67a 7e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 1813 6013 3193 4993 293 7a93 2b13 5313 2c93 5493 513 7d13 3613 4e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 31ab 49ab 2ab 7aab 2b2b 532b 2cab 54ab 52b 7d2b 362b 4e2b 1fab 67ab 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 20c3 58c3 1143 6943 3a43 4243 bc3 73c3 c43 7443 3dc3 45c3 16c3 6ec3 2743 5f43 38cb 40cb 94b 714b 224b 5a4b 13cb 6bcb 144b 6c4b 25cb 5dcb ecb 76cb 3f4b 474b 8d3 70d3 3953 4153 1253 6a53 23d3 5bd3 2453 5c53 15d3 6dd3 3ed3 46d3 f53 7753 10db 68db 215b 595b a5b 725b 3bdb 43db 3c5b 445b ddb 75db 26db 5edb 175b 6f5b 10e3 68e3 2163 5963 a63 7263 3be3 43e3 3c63 4463 de3 75e3 26e3 5ee3 1763 6f63 8eb 70eb 396b 416b 126b 6a6b 23eb 5beb 246b 5c6b 15eb 6deb 3eeb 46eb f6b 776b 38f3 40f3 973 7173 2273 5a73 13f3 6bf3 1473 6c73 25f3 5df3 ef3 76f3 3f73 4773 20fb 58fb 117b 697b 3a7b 427b bfb 73fb c7b 747b 3dfb 45fb 16fb 6efb 277b 5f7b 2084 5884 1104 6904 3a04 4204 b84 7384 c04 7404 3d84 4584 1684 6e84 2704 5f04 388c 408c 90c 710c 220c 5a0c 138c 6b8c 140c 6c0c 258c 5d8c e8c 768c 3f0c 470c 894 7094 3914 4114 1214 6a14 2394 5b94 2414 5c14 1594 6d94 3e94 4694 f14 7714 109c 689c 211c 591c a1c 721c 3b9c 439c 3c1c 441c d9c 759c 269c 5e9c 171c 6f1c 10a4 68a4 2124 5924 a24 7224 3ba4 43a4 3c24 4424 da4 75a4 26a4 5ea4 1724 6f24 8ac 70ac 392c 412c 122c 6a2c 23ac 5bac 242c 5c2c 15ac 6dac 3eac 46ac f2c 772c 38b4 40b4 934 7134 2234 5a34 13b4 6bb4 1434 6c34 25b4 5db4 eb4 76b4 3f34 4734 20bc 58bc 113c 693c 3a3c 423c bbc 73bc c3c 743c 3dbc 45bc 16bc 6ebc 273c 5f3c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 1854 6054 31d4 49d4 2d4 7ad4 2b54 5354 2cd4 54d4 554 7d54 3654 4e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 31ec 49ec 2ec 7aec 2b6c 536c 2cec 54ec 56c 7d6c 366c 4e6c 1fec 67ec 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 185 7985 3285 4a85 1b05 6305 1c85 6485 3505 4d05 605 7e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 15 7815 1995 6195 2a95 5295 3315 4b15 3495 4c95 2d15 5515 1e15 6615 795 7f95 181d 601d 319d 499d 29d 7a9d 2b1d 531d 2c9d 549d 51d 7d1d 361d 4e1d 1f9d 679d 1825 6025 31a5 49a5 2a5 7aa5 2b25 5325 2ca5 54a5 525 7d25 3625 4e25 1fa5 67a5 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 3035 4835 29b5 51b5 1ab5 62b5 335 7b35 4b5 7cb5 1d35 6535 2e35 5635 37b5 4fb5 283d 503d 1bd 79bd 32bd 4abd 1b3d 633d 1cbd 64bd 353d 4d3d 63d 7e3d 2fbd 57bd 38c5 40c5 945 7145 2245 5a45 13c5 6bc5 1445 6c45 25c5 5dc5 ec5 76c5 3f45 4745 20cd 58cd 114d 694d 3a4d 424d bcd 73cd c4d 744d 3dcd 45cd 16cd 6ecd 274d 5f4d 10d5 68d5 2155 5955 a55 7255 3bd5 43d5 3c55 4455 dd5 75d5 26d5 5ed5 1755 6f55 8dd 70dd 395d 415d 125d 6a5d 23dd 5bdd 245d 5c5d 15dd 6ddd 3edd 46dd f5d 775d 8e5 70e5 3965 4165 1265 6a65 23e5 5be5 2465 5c65 15e5 6de5 3ee5 46e5 f65 7765 10ed 68ed 216d 596d a6d 726d 3bed 43ed 3c6d 446d ded 75ed 26ed 5eed 176d 6f6d 20f5 58f5 1175 6975 3a75 4275 bf5 73f5 c75 7475 3df5 45f5 16f5 6ef5 2775 5f75 38fd 40fd 97d 717d 227d 5a7d 13fd 6bfd 147d 6c7d 25fd 5dfd efd 76fd 3f7d 477d 1806 6006 3186 4986 286 7a86 2b06 5306 2c86 5486 506 7d06 3606 4e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 3016 4816 2996 5196 1a96 6296 316 7b16 496 7c96 1d16 6516 2e16 5616 3796 4f96 281e 501e 19e 799e 329e 4a9e 1b1e 631e 1c9e 649e 351e 4d1e 61e 7e1e 2f9e 579e 2826 5026 1a6 79a6 32a6 4aa6 1b26 6326 1ca6 64a6 3526 4d26 626 7e26 2fa6 57a6 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 36 7836 19b6 61b6 2ab6 52b6 3336 4b36 34b6 4cb6 2d36 5536 1e36 6636 7b6 7fb6 183e 603e 31be 49be 2be 7abe 2b3e 533e 2cbe 54be 53e 7d3e 363e 4e3e 1fbe 67be 10c6 68c6 2146 5946 a46 7246 3bc6 43c6 3c46 4446 dc6 75c6 26c6 5ec6 1746 6f46 8ce 70ce 394e 414e 124e 6a4e 23ce 5bce 244e 5c4e 15ce 6dce 3ece 46ce f4e 774e 38d6 40d6 956 7156 2256 5a56 13d6 6bd6 1456 6c56 25d6 5dd6 ed6 76d6 3f56 4756 20de 58de 115e 695e 3a5e 425e bde 73de c5e 745e 3dde 45de 16de 6ede 275e 5f5e 20e6 58e6 1166 6966 3a66 4266 be6 73e6 c66 7466 3de6 45e6 16e6 6ee6 2766 5f66 38ee 40ee 96e 716e 226e 5a6e 13ee 6bee 146e 6c6e 25ee 5dee eee 76ee 3f6e 476e 8f6 70f6 3976 4176 1276 6a76 23f6 5bf6 2476 5c76 15f6 6df6 3ef6 46f6 f76 7776 10fe 68fe 217e 597e a7e 727e 3bfe 43fe 3c7e 447e dfe 75fe 26fe 5efe 177e 6f7e 887 7087 3907 4107 1207 6a07 2387 5b87 2407 5c07 1587 6d87 3e87 4687 f07 7707 108f 688f 210f 590f a0f 720f 3b8f 438f 3c0f 440f d8f 758f 268f 5e8f 170f 6f0f 2097 5897 1117 6917 3a17 4217 b97 7397 c17 7417 3d97 4597 1697 6e97 2717 5f17 389f 409f 91f 711f 221f 5a1f 139f 6b9f 141f 6c1f 259f 5d9f e9f 769f 3f1f 471f 38a7 40a7 927 7127 2227 5a27 13a7 6ba7 1427 6c27 25a7 5da7 ea7 76a7 3f27 4727 20af 58af 112f 692f 3a2f 422f baf 73af c2f 742f 3daf 45af 16af 6eaf 272f 5f2f 10b7 68b7 2137 5937 a37 7237 3bb7 43b7 3c37 4437 db7 75b7 26b7 5eb7 1737 6f37 8bf 70bf 393f 413f 123f 6a3f 23bf 5bbf 243f 5c3f 15bf 6dbf 3ebf 46bf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 2857 5057 1d7 79d7 32d7 4ad7 1b57 6357 1cd7 64d7 3557 4d57 657 7e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 1ef 79ef 32ef 4aef 1b6f 636f 1cef 64ef 356f 4d6f 66f 7e6f 2fef 57ef 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
754 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1d40 2540 55c0 6dc0 1640 2e40 5ec0 66c0 4f40 7740 7c0 3fc0 5848 6048 10c8 28c8 148 3948 49c8 71c8 a48 3248 42c8 7ac8 5348 6b48 1bc8 23c8 5050 6850 18d0 20d0 950 3150 41d0 79d0 250 3a50 4ad0 72d0 5b50 6350 13d0 2bd0 4c58 7458 4d8 3cd8 1558 2d58 5dd8 65d8 1e58 2658 56d8 6ed8 4758 7f58 fd8 37d8 4860 7060 e0 38e0 1160 2960 59e0 61e0 1a60 2260 52e0 6ae0 4360 7b60 be0 33e0 5468 6c68 1ce8 24e8 d68 3568 45e8 7de8 668 3e68 4ee8 76e8 5f68 6768 17e8 2fe8 5c70 6470 14f0 2cf0 570 3d70 4df0 75f0 e70 3670 46f0 7ef0 5770 6f70 1ff0 27f0 4078 7878 8f8 30f8 1978 2178 51f8 69f8 1278 2a78 5af8 62f8 4b78 7378 3f8 3bf8 5c01 6401 1481 2c81 501 3d01 4d81 7581 e01 3601 4681 7e81 5701 6f01 1f81 2781 4009 7809 889 3089 1909 2109 5189 6989 1209 2a09 5a89 6289 4b09 7309 389 3b89 4811 7011 91 3891 1111 2911 5991 6191 1a11 2211 5291 6a91 4311 7b11 b91 3391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 4c29 7429 4a9 3ca9 1529 2d29 5da9 65a9 1e29 2629 56a9 6ea9 4729 7f29 fa9 37a9 4431 7c31 cb1 34b1 1d31 2531 55b1 6db1 1631 2e31 5eb1 66b1 4f31 7731 7b1 3fb1 5839 6039 10b9 28b9 139 3939 49b9 71b9 a39 3239 42b9 7ab9 5339 6b39 1bb9 23b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1502 2d02 5d82 6582 1e02 2602 5682 6e82 4702 7f02 f82 3782 500a 680a 188a 208a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 5b0a 630a 138a 2b8a 5812 6012 1092 2892 112 3912 4992 7192 a12 3212 4292 7a92 5312 6b12 1b92 2392 441a 7c1a c9a 349a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 4f1a 771a 79a 3f9a 4022 7822 8a2 30a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4b22 7322 3a2 3ba2 5c2a 642a 14aa 2caa 52a 3d2a 4daa 75aa e2a 362a 46aa 7eaa 572a 6f2a 1faa 27aa 5432 6c32 1cb2 24b2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5f32 6732 17b2 2fb2 483a 703a ba 38ba 113a 293a 59ba 61ba 1a3a 223a 52ba 6aba 433a 7b3a bba 33ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 1cc3 24c3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 114b 294b 59cb 61cb 1a4b 224b 52cb 6acb 434b 7b4b bcb 33cb 4053 7853 8d3 30d3 1953 2153 51d3 69d3 1253 2a53 5ad3 62d3 4b53 7353 3d3 3bd3 5c5b 645b 14db 2cdb 55b 3d5b 4ddb 75db e5b 365b 46db 7edb 575b 6f5b 1fdb 27db 5863 6063 10e3 28e3 163 3963 49e3 71e3 a63 3263 42e3 7ae3 5363 6b63 1be3 23e3 446b 7c6b ceb 34eb 1d6b 256b 55eb 6deb 166b 2e6b 5eeb 66eb 4f6b 776b 7eb 3feb 4c73 7473 4f3 3cf3 1573 2d73 5df3 65f3 1e73 2673 56f3 6ef3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 d04 3504 4584 7d84 604 3e04 4e84 7684 5f04 6704 1784 2f84 480c 700c 8c 388c 110c 290c 598c 618c 1a0c 220c 528c 6a8c 430c 7b0c b8c 338c 4014 7814 894 3094 1914 2114 5194 6994 1214 2a14 5a94 6294 4b14 7314 394 3b94 5c1c 641c 149c 2c9c 51c 3d1c 4d9c 759c e1c 361c 469c 7e9c 571c 6f1c 1f9c 279c 5824 6024 10a4 28a4 124 3924 49a4 71a4 a24 3224 42a4 7aa4 5324 6b24 1ba4 23a4 442c 7c2c cac 34ac 1d2c 252c 55ac 6dac 162c 2e2c 5eac 66ac 4f2c 772c 7ac 3fac 4c34 7434 4b4 3cb4 1534 2d34 5db4 65b4 1e34 2634 56b4 6eb4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 5b3c 633c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 4c45 7445 4c5 3cc5 1545 2d45 5dc5 65c5 1e45 2645 56c5 6ec5 4745 7f45 fc5 37c5 504d 684d 18cd 20cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 5b4d 634d 13cd 2bcd 5855 6055 10d5 28d5 155 3955 49d5 71d5 a55 3255 42d5 7ad5 5355 6b55 1bd5 23d5 445d 7c5d cdd 34dd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 4f5d 775d 7dd 3fdd 4065 7865 8e5 30e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4b65 7365 3e5 3be5 5c6d 646d 14ed 2ced 56d 3d6d 4ded 75ed e6d 366d 46ed 7eed 576d 6f6d 1fed 27ed 5475 6c75 1cf5 24f5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 117d 297d 59fd 61fd 1a7d 227d 52fd 6afd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5c46 6446 14c6 2cc6 546 3d46 4dc6 75c6 e46 3646 46c6 7ec6 5746 6f46 1fc6 27c6 404e 784e 8ce 30ce 194e 214e 51ce 69ce 124e 2a4e 5ace 62ce 4b4e 734e 3ce 3bce 4856 7056 d6 38d6 1156 2956 59d6 61d6 1a56 2256 52d6 6ad6 4356 7b56 bd6 33d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 4c6e 746e 4ee 3cee 156e 2d6e 5dee 65ee 1e6e 266e 56ee 6eee 476e 7f6e fee 37ee 4476 7c76 cf6 34f6 1d76 2576 55f6 6df6 1676 2e76 5ef6 66f6 4f76 7776 7f6 3ff6 587e 607e 10fe 28fe 17e 397e 49fe 71fe a7e 327e 42fe 7afe 537e 6b7e 1bfe 23fe 4407 7c07 c87 3487 1d07 2507 5587 6d87 1607 2e07 5e87 6687 4f07 7707 787 3f87 580f 600f 108f 288f 10f 390f 498f 718f a0f 320f 428f 7a8f 530f 6b0f 1b8f 238f 5017 6817 1897 2097 917 3117 4197 7997 217 3a17 4a97 7297 5b17 6317 1397 2b97 4c1f 741f 49f 3c9f 151f 2d1f 5d9f 659f 1e1f 261f 569f 6e9f 471f 7f1f f9f 379f 4827 7027 a7 38a7 1127 2927 59a7 61a7 1a27 2227 52a7 6aa7 4327 7b27 ba7 33a7 542f 6c2f 1caf 24af d2f 352f 45af 7daf 62f 3e2f 4eaf 76af 5f2f 672f 17af 2faf 5c37 6437 14b7 2cb7 537 3d37 4db7 75b7 e37 3637 46b7 7eb7 5737 6f37 1fb7 27b7 403f 783f 8bf 30bf 193f 213f 51bf 69bf 123f 2a3f 5abf 62bf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
770 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 1d40 2540 4dc0 75c0 e40 3640 5ec0 66c0 5740 6f40 7c0 3fc0 5848 6048 8c8 30c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 4b48 7348 1bc8 23c8 4850 7050 18d0 20d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 5b50 6350 bd0 33d0 5458 6c58 4d8 3cd8 d58 3558 5dd8 65d8 1e58 2658 4ed8 76d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 960 3160 59e0 61e0 1a60 2260 4ae0 72e0 4360 7b60 13e0 2be0 4c68 7468 1ce8 24e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 5f68 6768 fe8 37e8 5c70 6470 cf0 34f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 4f70 7770 1ff0 27f0 4078 7878 10f8 28f8 1978 2178 49f8 71f8 a78 3278 5af8 62f8 5378 6b78 3f8 3bf8 5c01 6401 c81 3481 501 3d01 5581 6d81 1601 2e01 4681 7e81 4f01 7701 1f81 2781 4009 7809 1089 2889 1909 2109 4989 7189 a09 3209 5a89 6289 5309 6b09 389 3b89 5011 6811 91 3891 911 3111 5991 6191 1a11 2211 4a91 7291 4311 7b11 1391 2b91 4c19 7419 1c99 2499 1519 2d19 4599 7d99 619 3e19 5699 6e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 5b21 6321 ba1 33a1 5429 6c29 4a9 3ca9 d29 3529 5da9 65a9 1e29 2629 4ea9 76a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 1d31 2531 4db1 75b1 e31 3631 5eb1 66b1 5731 6f31 7b1 3fb1 5839 6039 8b9 30b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 4b39 7339 1bb9 23b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 d02 3502 5d82 6582 1e02 2602 4e82 7682 4702 7f02 1782 2f82 480a 700a 188a 208a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 5b0a 630a b8a 338a 5812 6012 892 3092 112 3912 5192 6992 1212 2a12 4292 7a92 4b12 7312 1b92 2392 441a 7c1a 149a 2c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 5322 6b22 3a2 3ba2 5c2a 642a caa 34aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 4f2a 772a 1faa 27aa 4c32 7432 1cb2 24b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 5f32 6732 fb2 37b2 503a 683a ba 38ba 93a 313a 59ba 61ba 1a3a 223a 4aba 72ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 4c43 7443 1cc3 24c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 5f43 6743 fc3 37c3 504b 684b cb 38cb 94b 314b 59cb 61cb 1a4b 224b 4acb 72cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 1953 2153 49d3 71d3 a53 3253 5ad3 62d3 5353 6b53 3d3 3bd3 5c5b 645b cdb 34db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 4f5b 775b 1fdb 27db 5863 6063 8e3 30e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 4b63 7363 1be3 23e3 446b 7c6b 14eb 2ceb 1d6b 256b 4deb 75eb e6b 366b 5eeb 66eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 d73 3573 5df3 65f3 1e73 2673 4ef3 76f3 4773 7f73 17f3 2ff3 487b 707b 18fb 20fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 5b7b 637b bfb 33fb 4c04 7404 1c84 2484 1504 2d04 4584 7d84 604 3e04 5684 6e84 5f04 6704 f84 3784 500c 680c 8c 388c 90c 310c 598c 618c 1a0c 220c 4a8c 728c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 1914 2114 4994 7194 a14 3214 5a94 6294 5314 6b14 394 3b94 5c1c 641c c9c 349c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 4f1c 771c 1f9c 279c 5824 6024 8a4 30a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 4b24 7324 1ba4 23a4 442c 7c2c 14ac 2cac 1d2c 252c 4dac 75ac e2c 362c 5eac 66ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 d34 3534 5db4 65b4 1e34 2634 4eb4 76b4 4734 7f34 17b4 2fb4 483c 703c 18bc 20bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 5b3c 633c bbc 33bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 d45 3545 5dc5 65c5 1e45 2645 4ec5 76c5 4745 7f45 17c5 2fc5 484d 704d 18cd 20cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 5b4d 634d bcd 33cd 5855 6055 8d5 30d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 4b55 7355 1bd5 23d5 445d 7c5d 14dd 2cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 5365 6b65 3e5 3be5 5c6d 646d ced 34ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 4f6d 776d 1fed 27ed 4c75 7475 1cf5 24f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 5f75 6775 ff5 37f5 507d 687d fd 38fd 97d 317d 59fd 61fd 1a7d 227d 4afd 72fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5c46 6446 cc6 34c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 4f46 7746 1fc6 27c6 404e 784e 10ce 28ce 194e 214e 49ce 71ce a4e 324e 5ace 62ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 956 3156 59d6 61d6 1a56 2256 4ad6 72d6 4356 7b56 13d6 2bd6 4c5e 745e 1cde 24de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 5b66 6366 be6 33e6 546e 6c6e 4ee 3cee d6e 356e 5dee 65ee 1e6e 266e 4eee 76ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 1d76 2576 4df6 75f6 e76 3676 5ef6 66f6 5776 6f76 7f6 3ff6 587e 607e 8fe 30fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 4b7e 737e 1bfe 23fe 4407 7c07 1487 2c87 1d07 2507 4d87 7587 e07 3607 5e87 6687 5707 6f07 787 3f87 580f 600f 88f 308f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 4b0f 730f 1b8f 238f 4817 7017 1897 2097 1117 2917 4197 7997 217 3a17 5297 6a97 5b17 6317 b97 3397 541f 6c1f 49f 3c9f d1f 351f 5d9f 659f 1e1f 261f 4e9f 769f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 927 3127 59a7 61a7 1a27 2227 4aa7 72a7 4327 7b27 13a7 2ba7 4c2f 742f 1caf 24af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 5f2f 672f faf 37af 5c37 6437 cb7 34b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 4f37 7737 1fb7 27b7 403f 783f 10bf 28bf 193f 213f 49bf 71bf a3f 323f 5abf 62bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
771 8 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1818 6018 198 7998 3298 4a98 2b18 5318 2c98 5498 3518 4d18 618 7e18 1f98 6798 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 3030 4830 29b0 51b0 1ab0 62b0 330 7b30 4b0 7cb0 1d30 6530 2e30 5630 37b0 4fb0 3048 4848 29c8 51c8 1ac8 62c8 348 7b48 4c8 7cc8 1d48 6548 2e48 5648 37c8 4fc8 2850 5050 31d0 49d0 2d0 7ad0 1b50 6350 1cd0 64d0 550 7d50 3650 4e50 2fd0 57d0 1860 6060 1e0 79e0 32e0 4ae0 2b60 5360 2ce0 54e0 3560 4d60 660 7e60 1fe0 67e0 78 7878 19f8 61f8 2af8 52f8 3378 4b78 34f8 4cf8 2d78 5578 1e78 6678 7f8 7ff8 888 7088 2108 5908 3a08 4208 1388 6b88 1408 6c08 3d88 4588 2688 5e88 f08 7708 3890 4090 1110 6910 a10 7210 2390 5b90 2410 5c10 d90 7590 1690 6e90 3f10 4710 10a0 68a0 3920 4120 2220 5a20 ba0 73a0 c20 7420 25a0 5da0 3ea0 46a0 1720 6f20 20b8 58b8 938 7138 1238 6a38 3bb8 43b8 3c38 4438 15b8 6db8 eb8 76b8 2738 5f38 20c0 58c0 940 7140 1240 6a40 3bc0 43c0 3c40 4440 15c0 6dc0 ec0 76c0 2740 5f40 10d8 68d8 3958 4158 2258 5a58 bd8 73d8 c58 7458 25d8 5dd8 3ed8 46d8 1758 6f58 38e8 40e8 1168 6968 a68 7268 23e8 5be8 2468 5c68 de8 75e8 16e8 6ee8 3f68 4768 8f0 70f0 2170 5970 3a70 4270 13f0 6bf0 1470 6c70 3df0 45f0 26f0 5ef0 f70 7770 3889 4089 1109 6909 a09 7209 2389 5b89 2409 5c09 d89 7589 1689 6e89 3f09 4709 891 7091 2111 5911 3a11 4211 1391 6b91 1411 6c11 3d91 4591 2691 5e91 f11 7711 20a1 58a1 921 7121 1221 6a21 3ba1 43a1 3c21 4421 15a1 6da1 ea1 76a1 2721 5f21 10b9 68b9 3939 4139 2239 5a39 bb9 73b9 c39 7439 25b9 5db9 3eb9 46b9 1739 6f39 10c1 68c1 3941 4141 2241 5a41 bc1 73c1 c41 7441 25c1 5dc1 3ec1 46c1 1741 6f41 20d9 58d9 959 7159 1259 6a59 3bd9 43d9 3c59 4459 15d9 6dd9 ed9 76d9 2759 5f59 8e9 70e9 2169 5969 3a69 4269 13e9 6be9 1469 6c69 3de9 45e9 26e9 5ee9 f69 7769 38f1 40f1 1171 6971 a71 7271 23f1 5bf1 2471 5c71 df1 75f1 16f1 6ef1 3f71 4771 1801 6001 181 7981 3281 4a81 2b01 5301 2c81 5481 3501 4d01 601 7e01 1f81 6781 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 3029 4829 29a9 51a9 1aa9 62a9 329 7b29 4a9 7ca9 1d29 6529 2e29 5629 37a9 4fa9 2831 5031 31b1 49b1 2b1 7ab1 1b31 6331 1cb1 64b1 531 7d31 3631 4e31 2fb1 57b1 2849 5049 31c9 49c9 2c9 7ac9 1b49 6349 1cc9 64c9 549 7d49 3649 4e49 2fc9 57c9 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 90a 710a 120a 6a0a 3b8a 438a 3c0a 440a 158a 6d8a e8a 768a 270a 5f0a 1092 6892 3912 4112 2212 5a12 b92 7392 c12 7412 2592 5d92 3e92 4692 1712 6f12 38a2 40a2 1122 6922 a22 7222 23a2 5ba2 2422 5c22 da2 75a2 16a2 6ea2 3f22 4722 8ba 70ba 213a 593a 3a3a 423a 13ba 6bba 143a 6c3a 3dba 45ba 26ba 5eba f3a 773a 8c2 70c2 2142 5942 3a42 4242 13c2 6bc2 1442 6c42 3dc2 45c2 26c2 5ec2 f42 7742 38da 40da 115a 695a a5a 725a 23da 5bda 245a 5c5a dda 75da 16da 6eda 3f5a 475a 10ea 68ea 396a 416a 226a 5a6a bea 73ea c6a 746a 25ea 5dea 3eea 46ea 176a 6f6a 20f2 58f2 972 7172 1272 6a72 3bf2 43f2 3c72 4472 15f2 6df2 ef2 76f2 2772 5f72 2802 5002 3182 4982 282 7a82 1b02 6302 1c82 6482 502 7d02 3602 4e02 2f82 5782 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 2a 782a 19aa 61aa 2aaa 52aa 332a 4b2a 34aa 4caa 2d2a 552a 1e2a 662a 7aa 7faa 1832 6032 1b2 79b2 32b2 4ab2 2b32 5332 2cb2 54b2 3532 4d32 632 7e32 1fb2 67b2 184a 604a 1ca 79ca 32ca 4aca 2b4a 534a 2cca 54ca 354a 4d4a 64a 7e4a 1fca 67ca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 281b 501b 319b 499b 29b 7a9b 1b1b 631b 1c9b 649b 51b 7d1b 361b 4e1b 2f9b 579b 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 33 7833 19b3 61b3 2ab3 52b3 3333 4b33 34b3 4cb3 2d33 5533 1e33 6633 7b3 7fb3 4b 784b 19cb 61cb 2acb 52cb 334b 4b4b 34cb 4ccb 2d4b 554b 1e4b 664b 7cb 7fcb 1853 6053 1d3 79d3 32d3 4ad3 2b53 5353 2cd3 54d3 3553 4d53 653 7e53 1fd3 67d3 2863 5063 31e3 49e3 2e3 7ae3 1b63 6363 1ce3 64e3 563 7d63 3663 4e63 2fe3 57e3 307b 487b 29fb 51fb 1afb 62fb 37b 7b7b 4fb 7cfb 1d7b 657b 2e7b 567b 37fb 4ffb 108b 688b 390b 410b 220b 5a0b b8b 738b c0b 740b 258b 5d8b 3e8b 468b 170b 6f0b 2093 5893 913 7113 1213 6a13 3b93 4393 3c13 4413 1593 6d93 e93 7693 2713 5f13 8a3 70a3 2123 5923 3a23 4223 13a3 6ba3 1423 6c23 3da3 45a3 26a3 5ea3 f23 7723 38bb 40bb 113b 693b a3b 723b 23bb 5bbb 243b 5c3b dbb 75bb 16bb 6ebb 3f3b 473b 38c3 40c3 1143 6943 a43 7243 23c3 5bc3 2443 5c43 dc3 75c3 16c3 6ec3 3f43 4743 8db 70db 215b 595b 3a5b 425b 13db 6bdb 145b 6c5b 3ddb 45db 26db 5edb f5b 775b 20eb 58eb 96b 716b 126b 6a6b 3beb 43eb 3c6b 446b 15eb 6deb eeb 76eb 276b 5f6b 10f3 68f3 3973 4173 2273 5a73 bf3 73f3 c73 7473 25f3 5df3 3ef3 46f3 1773 6f73 108c 688c 390c 410c 220c 5a0c b8c 738c c0c 740c 258c 5d8c 3e8c 468c 170c 6f0c 2094 5894 914 7114 1214 6a14 3b94 4394 3c14 4414 1594 6d94 e94 7694 2714 5f14 8a4 70a4 2124 5924 3a24 4224 13a4 6ba4 1424 6c24 3da4 45a4 26a4 5ea4 f24 7724 38bc 40bc 113c 693c a3c 723c 23bc 5bbc 243c 5c3c dbc 75bc 16bc 6ebc 3f3c 473c 38c4 40c4 1144 6944 a44 7244 23c4 5bc4 2444 5c44 dc4 75c4 16c4 6ec4 3f44 4744 8dc 70dc 215c 595c 3a5c 425c 13dc 6bdc 145c 6c5c 3ddc 45dc 26dc 5edc f5c 775c 20ec 58ec 96c 716c 126c 6a6c 3bec 43ec 3c6c 446c 15ec 6dec eec 76ec 276c 5f6c 10f4 68f4 3974 4174 2274 5a74 bf4 73f4 c74 7474 25f4 5df4 3ef4 46f4 1774 6f74 3004 4804 2984 5184 1a84 6284 304 7b04 484 7c84 1d04 6504 2e04 5604 3784 4f84 281c 501c 319c 499c 29c 7a9c 1b1c 631c 1c9c 649c 51c 7d1c 361c 4e1c 2f9c 579c 182c 602c 1ac 79ac 32ac 4aac 2b2c 532c 2cac 54ac 352c 4d2c 62c 7e2c 1fac 67ac 34 7834 19b4 61b4 2ab4 52b4 3334 4b34 34b4 4cb4 2d34 5534 1e34 6634 7b4 7fb4 4c 784c 19cc 61cc 2acc 52cc 334c 4b4c 34cc 4ccc 2d4c 554c 1e4c 664c 7cc 7fcc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 2864 5064 31e4 49e4 2e4 7ae4 1b64 6364 1ce4 64e4 564 7d64 3664 4e64 2fe4 57e4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 1835 6035 1b5 79b5 32b5 4ab5 2b35 5335 2cb5 54b5 3535 4d35 635 7e35 1fb5 67b5 184d 604d 1cd 79cd 32cd 4acd 2b4d 534d 2ccd 54cd 354d 4d4d 64d 7e4d 1fcd 67cd 55 7855 19d5 61d5 2ad5 52d5 3355 4b55 34d5 4cd5 2d55 5555 1e55 6655 7d5 7fd5 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 287d 507d 31fd 49fd 2fd 7afd 1b7d 637d 1cfd 64fd 57d 7d7d 367d 4e7d 2ffd 57fd 208d 588d 90d 710d 120d 6a0d 3b8d 438d 3c0d 440d 158d 6d8d e8d 768d 270d 5f0d 1095 6895 3915 4115 2215 5a15 b95 7395 c15 7415 2595 5d95 3e95 4695 1715 6f15 38a5 40a5 1125 6925 a25 7225 23a5 5ba5 2425 5c25 da5 75a5 16a5 6ea5 3f25 4725 8bd 70bd 213d 593d 3a3d 423d 13bd 6bbd 143d 6c3d 3dbd 45bd 26bd 5ebd f3d 773d 8c5 70c5 2145 5945 3a45 4245 13c5 6bc5 1445 6c45 3dc5 45c5 26c5 5ec5 f45 7745 38dd 40dd 115d 695d a5d 725d 23dd 5bdd 245d 5c5d ddd 75dd 16dd 6edd 3f5d 475d 10ed 68ed 396d 416d 226d 5a6d bed 73ed c6d 746d 25ed 5ded 3eed 46ed 176d 6f6d 20f5 58f5 975 7175 1275 6a75 3bf5 43f5 3c75 4475 15f5 6df5 ef5 76f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 2836 5036 31b6 49b6 2b6 7ab6 1b36 6336 1cb6 64b6 536 7d36 3636 4e36 2fb6 57b6 284e 504e 31ce 49ce 2ce 7ace 1b4e 634e 1cce 64ce 54e 7d4e 364e 4e4e 2fce 57ce 3056 4856 29d6 51d6 1ad6 62d6 356 7b56 4d6 7cd6 1d56 6556 2e56 5656 37d6 4fd6 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 187e 607e 1fe 79fe 32fe 4afe 2b7e 537e 2cfe 54fe 357e 4d7e 67e 7e7e 1ffe 67fe 388e 408e 110e 690e a0e 720e 238e 5b8e 240e 5c0e d8e 758e 168e 6e8e 3f0e 470e 896 7096 2116 5916 3a16 4216 1396 6b96 1416 6c16 3d96 4596 2696 5e96 f16 7716 20a6 58a6 926 7126 1226 6a26 3ba6 43a6 3c26 4426 15a6 6da6 ea6 76a6 2726 5f26 10be 68be 393e 413e 223e 5a3e bbe 73be c3e 743e 25be 5dbe 3ebe 46be 173e 6f3e 10c6 68c6 3946 4146 2246 5a46 bc6 73c6 c46 7446 25c6 5dc6 3ec6 46c6 1746 6f46 20de 58de 95e 715e 125e 6a5e 3bde 43de 3c5e 445e 15de 6dde ede 76de 275e 5f5e 8ee 70ee 216e 596e 3a6e 426e 13ee 6bee 146e 6c6e 3dee 45ee 26ee 5eee f6e 776e 38f6 40f6 1176 6976 a76 7276 23f6 5bf6 2476 5c76 df6 75f6 16f6 6ef6 3f76 4776 88f 708f 210f 590f 3a0f 420f 138f 6b8f 140f 6c0f 3d8f 458f 268f 5e8f f0f 770f 3897 4097 1117 6917 a17 7217 2397 5b97 2417 5c17 d97 7597 1697 6e97 3f17 4717 10a7 68a7 3927 4127 2227 5a27 ba7 73a7 c27 7427 25a7 5da7 3ea7 46a7 1727 6f27 20bf 58bf 93f 713f 123f 6a3f 3bbf 43bf 3c3f 443f 15bf 6dbf ebf 76bf 273f 5f3f 20c7 58c7 947 7147 1247 6a47 3bc7 43c7 3c47 4447 15c7 6dc7 ec7 76c7 2747 5f47 10df 68df 395f 415f 225f 5a5f bdf 73df c5f 745f 25df 5ddf 3edf 46df 175f 6f5f 38ef 40ef 116f 696f a6f 726f 23ef 5bef 246f 5c6f def 75ef 16ef 6eef 3f6f 476f 8f7 70f7 2177 5977 3a77 4277 13f7 6bf7 1477 6c77 3df7 45f7 26f7 5ef7 f77 7777 7 7807 1987 6187 2a87 5287 3307 4b07 3487 4c87 2d07 5507 1e07 6607 787 7f87 181f 601f 19f 799f 329f 4a9f 2b1f 531f 2c9f 549f 351f 4d1f 61f 7e1f 1f9f 679f 282f 502f 31af 49af 2af 7aaf 1b2f 632f 1caf 64af 52f 7d2f 362f 4e2f 2faf 57af 3037 4837 29b7 51b7 1ab7 62b7 337 7b37 4b7 7cb7 1d37 6537 2e37 5637 37b7 4fb7 304f 484f 29cf 51cf 1acf 62cf 34f 7b4f 4cf 7ccf 1d4f 654f 2e4f 564f 37cf 4fcf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 1867 6067 1e7 79e7 32e7 4ae7 2b67 5367 2ce7 54e7 3567 4d67 667 7e67 1fe7 67e7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
4485 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 5018 6818 1898 2098 918 3118 4198 7998 218 3a18 4a98 7298 5b18 6318 1398 2b98 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 4c38 7438 4b8 3cb8 1538 2d38 5db8 65b8 1e38 2638 56b8 6eb8 4738 7f38 fb8 37b8 4440 7c40 cc0 34c0 1d40 2540 55c0 6dc0 1640 2e40 5ec0 66c0 4f40 7740 7c0 3fc0 1848 2048 50c8 68c8 4948 7148 1c8 39c8 4248 7a48 ac8 32c8 1348 2b48 5bc8 63c8 4850 7050 d0 38d0 1150 2950 59d0 61d0 1a50 2250 52d0 6ad0 4350 7b50 bd0 33d0 5c58 6458 14d8 2cd8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5360 6b60 1be0 23e0 468 3c68 4ce8 74e8 5568 6d68 1de8 25e8 5e68 6668 16e8 2ee8 f68 3768 47e8 7fe8 5470 6c70 1cf0 24f0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5f70 6770 17f0 2ff0 4078 7878 8f8 30f8 1978 2178 51f8 69f8 1278 2a78 5af8 62f8 4b78 7378 3f8 3bf8 5401 6c01 1c81 2481 d01 3501 4581 7d81 601 3e01 4e81 7681 5f01 6701 1781 2f81 4009 7809 889 3089 1909 2109 5189 6989 1209 2a09 5a89 6289 4b09 7309 389 3b89 5811 6011 1091 2891 111 3911 4991 7191 a11 3211 4291 7a91 5311 6b11 1b91 2391 419 3c19 4c99 7499 5519 6d19 1d99 2599 5e19 6619 1699 2e99 f19 3719 4799 7f99 4821 7021 a1 38a1 1121 2921 59a1 61a1 1a21 2221 52a1 6aa1 4321 7b21 ba1 33a1 5c29 6429 14a9 2ca9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1d31 2531 55b1 6db1 1631 2e31 5eb1 66b1 4f31 7731 7b1 3fb1 1839 2039 50b9 68b9 4939 7139 1b9 39b9 4239 7a39 ab9 32b9 1339 2b39 5bb9 63b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 4c49 7449 4c9 3cc9 1549 2d49 5dc9 65c9 1e49 2649 56c9 6ec9 4749 7f49 fc9 37c9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 5069 6869 18e9 20e9 969 3169 41e9 79e9 269 3a69 4ae9 72e9 5b69 6369 13e9 2be9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1502 2d02 5d82 6582 1e02 2602 5682 6e82 4702 7f02 f82 3782 580a 600a 108a 288a 10a 390a 498a 718a a0a 320a 428a 7a8a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1912 2112 5192 6992 1212 2a12 5a92 6292 4b12 7312 392 3b92 1c1a 241a 549a 6c9a 4d1a 751a 59a 3d9a 461a 7e1a e9a 369a 171a 2f1a 5f9a 679a 5022 6822 18a2 20a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5b22 6322 13a2 2ba2 442a 7c2a caa 34aa 1d2a 252a 55aa 6daa 162a 2e2a 5eaa 66aa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5732 6f32 1fb2 27b2 3a 383a 48ba 70ba 513a 693a 19ba 21ba 5a3a 623a 12ba 2aba b3a 333a 43ba 7bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 544a 6c4a 1cca 24ca d4a 354a 45ca 7dca 64a 3e4a 4eca 76ca 5f4a 674a 17ca 2fca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 486a 706a ea 38ea 116a 296a 59ea 61ea 1a6a 226a 52ea 6aea 436a 7b6a bea 33ea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 481b 701b 9b 389b 111b 291b 599b 619b 1a1b 221b 529b 6a9b 431b 7b1b b9b 339b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 543b 6c3b 1cbb 24bb d3b 353b 45bb 7dbb 63b 3e3b 4ebb 76bb 5f3b 673b 17bb 2fbb 5c43 6443 14c3 2cc3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5743 6f43 1fc3 27c3 4b 384b 48cb 70cb 514b 694b 19cb 21cb 5a4b 624b 12cb 2acb b4b 334b 43cb 7bcb 5053 6853 18d3 20d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5b53 6353 13d3 2bd3 445b 7c5b cdb 34db 1d5b 255b 55db 6ddb 165b 2e5b 5edb 66db 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1963 2163 51e3 69e3 1263 2a63 5ae3 62e3 4b63 7363 3e3 3be3 1c6b 246b 54eb 6ceb 4d6b 756b 5eb 3deb 466b 7e6b eeb 36eb 176b 2f6b 5feb 67eb 4c73 7473 4f3 3cf3 1573 2d73 5df3 65f3 1e73 2673 56f3 6ef3 4773 7f73 ff3 37f3 587b 607b 10fb 28fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 504 3d04 4d84 7584 e04 3604 4684 7e84 5704 6f04 1f84 2784 480c 700c 8c 388c 110c 290c 598c 618c 1a0c 220c 528c 6a8c 430c 7b0c b8c 338c 1814 2014 5094 6894 4914 7114 194 3994 4214 7a14 a94 3294 1314 2b14 5b94 6394 441c 7c1c c9c 349c 1d1c 251c 559c 6d9c 161c 2e1c 5e9c 669c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1924 2124 51a4 69a4 1224 2a24 5aa4 62a4 4b24 7324 3a4 3ba4 542c 6c2c 1cac 24ac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 5f2c 672c 17ac 2fac 434 3c34 4cb4 74b4 5534 6d34 1db4 25b4 5e34 6634 16b4 2eb4 f34 3734 47b4 7fb4 583c 603c 10bc 28bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 533c 6b3c 1bbc 23bc 5044 6844 18c4 20c4 944 3144 41c4 79c4 244 3a44 4ac4 72c4 5b44 6344 13c4 2bc4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 4c64 7464 4e4 3ce4 1564 2d64 5de4 65e4 1e64 2664 56e4 6ee4 4764 7f64 fe4 37e4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 4c15 7415 495 3c95 1515 2d15 5d95 6595 1e15 2615 5695 6e95 4715 7f15 f95 3795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 5035 6835 18b5 20b5 935 3135 41b5 79b5 235 3a35 4ab5 72b5 5b35 6335 13b5 2bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 445 3c45 4cc5 74c5 5545 6d45 1dc5 25c5 5e45 6645 16c5 2ec5 f45 3745 47c5 7fc5 584d 604d 10cd 28cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1955 2155 51d5 69d5 1255 2a55 5ad5 62d5 4b55 7355 3d5 3bd5 545d 6c5d 1cdd 24dd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 5f5d 675d 17dd 2fdd 1865 2065 50e5 68e5 4965 7165 1e5 39e5 4265 7a65 ae5 32e5 1365 2b65 5be5 63e5 446d 7c6d ced 34ed 1d6d 256d 55ed 6ded 166d 2e6d 5eed 66ed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5775 6f75 1ff5 27f5 487d 707d fd 38fd 117d 297d 59fd 61fd 1a7d 227d 52fd 6afd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 5416 6c16 1c96 2496 d16 3516 4596 7d96 616 3e16 4e96 7696 5f16 6716 1796 2f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 4836 7036 b6 38b6 1136 2936 59b6 61b6 1a36 2236 52b6 6ab6 4336 7b36 bb6 33b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 1c46 2446 54c6 6cc6 4d46 7546 5c6 3dc6 4646 7e46 ec6 36c6 1746 2f46 5fc6 67c6 404e 784e 8ce 30ce 194e 214e 51ce 69ce 124e 2a4e 5ace 62ce 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5356 6b56 1bd6 23d6 4c5e 745e 4de 3cde 155e 2d5e 5dde 65de 1e5e 265e 56de 6ede 475e 7f5e fde 37de 66 3866 48e6 70e6 5166 6966 19e6 21e6 5a66 6266 12e6 2ae6 b66 3366 43e6 7be6 5c6e 646e 14ee 2cee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1d76 2576 55f6 6df6 1676 2e76 5ef6 66f6 4f76 7776 7f6 3ff6 507e 687e 18fe 20fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 5b7e 637e 13fe 2bfe 4407 7c07 c87 3487 1d07 2507 5587 6d87 1607 2e07 5e87 6687 4f07 7707 787 3f87 500f 680f 188f 208f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 5b0f 630f 138f 2b8f 17 3817 4897 7097 5117 6917 1997 2197 5a17 6217 1297 2a97 b17 3317 4397 7b97 5c1f 641f 149f 2c9f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5327 6b27 1ba7 23a7 4c2f 742f 4af 3caf 152f 2d2f 5daf 65af 1e2f 262f 56af 6eaf 472f 7f2f faf 37af 1c37 2437 54b7 6cb7 4d37 7537 5b7 3db7 4637 7e37 eb7 36b7 1737 2f37 5fb7 67b7 403f 783f 8bf 30bf 193f 213f 51bf 69bf 123f 2a3f 5abf 62bf 4b3f 733f 3bf 3bbf 4847 7047 c7 38c7 1147 2947 59c7 61c7 1a47 2247 52c7 6ac7 4347 7b47 bc7 33c7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 5467 6c67 1ce7 24e7 d67 3567 45e7 7de7 667 3e67 4ee7 76e7 5f67 6767 17e7 2fe7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
4486 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 2018 5818 3898 4098 1118 6918 998 7198 a18 7218 1298 6a98 3b18 4318 2398 5b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 1438 6c38 cb8 74b8 2538 5d38 3db8 45b8 3e38 4638 26b8 5eb8 f38 7738 17b8 6fb8 c40 7440 14c0 6cc0 3d40 4540 25c0 5dc0 2640 5e40 3ec0 46c0 1740 6f40 fc0 77c0 3048 4848 28c8 50c8 1948 6148 1c8 79c8 248 7a48 1ac8 62c8 2b48 5348 33c8 4bc8 1050 6850 8d0 70d0 2150 5950 39d0 41d0 3a50 4250 22d0 5ad0 b50 7350 13d0 6bd0 3c58 4458 24d8 5cd8 d58 7558 15d8 6dd8 1658 6e58 ed8 76d8 2758 5f58 3fd8 47d8 3860 4060 20e0 58e0 960 7160 11e0 69e0 1260 6a60 ae0 72e0 2360 5b60 3be0 43e0 468 7c68 1ce8 64e8 2d68 5568 35e8 4de8 3668 4e68 2ee8 56e8 1f68 6768 7e8 7fe8 2470 5c70 3cf0 44f0 1570 6d70 df0 75f0 e70 7670 16f0 6ef0 3f70 4770 27f0 5ff0 878 7078 10f8 68f8 3978 4178 21f8 59f8 2278 5a78 3af8 42f8 1378 6b78 bf8 73f8 2401 5c01 3c81 4481 1501 6d01 d81 7581 e01 7601 1681 6e81 3f01 4701 2781 5f81 809 7009 1089 6889 3909 4109 2189 5989 2209 5a09 3a89 4289 1309 6b09 b89 7389 3811 4011 2091 5891 911 7111 1191 6991 1211 6a11 a91 7291 2311 5b11 3b91 4391 419 7c19 1c99 6499 2d19 5519 3599 4d99 3619 4e19 2e99 5699 1f19 6719 799 7f99 1021 6821 8a1 70a1 2121 5921 39a1 41a1 3a21 4221 22a1 5aa1 b21 7321 13a1 6ba1 3c29 4429 24a9 5ca9 d29 7529 15a9 6da9 1629 6e29 ea9 76a9 2729 5f29 3fa9 47a9 c31 7431 14b1 6cb1 3d31 4531 25b1 5db1 2631 5e31 3eb1 46b1 1731 6f31 fb1 77b1 3039 4839 28b9 50b9 1939 6139 1b9 79b9 239 7a39 1ab9 62b9 2b39 5339 33b9 4bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 1449 6c49 cc9 74c9 2549 5d49 3dc9 45c9 3e49 4649 26c9 5ec9 f49 7749 17c9 6fc9 3451 4c51 2cd1 54d1 1d51 6551 5d1 7dd1 651 7e51 1ed1 66d1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 2069 5869 38e9 40e9 1169 6969 9e9 71e9 a69 7269 12e9 6ae9 3b69 4369 23e9 5be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 1402 6c02 c82 7482 2502 5d02 3d82 4582 3e02 4602 2682 5e82 f02 7702 1782 6f82 380a 400a 208a 588a 90a 710a 118a 698a 120a 6a0a a8a 728a 230a 5b0a 3b8a 438a 812 7012 1092 6892 3912 4112 2192 5992 2212 5a12 3a92 4292 1312 6b12 b92 7392 341a 4c1a 2c9a 549a 1d1a 651a 59a 7d9a 61a 7e1a 1e9a 669a 2f1a 571a 379a 4f9a 2022 5822 38a2 40a2 1122 6922 9a2 71a2 a22 7222 12a2 6aa2 3b22 4322 23a2 5ba2 c2a 742a 14aa 6caa 3d2a 452a 25aa 5daa 262a 5e2a 3eaa 46aa 172a 6f2a faa 77aa 3c32 4432 24b2 5cb2 d32 7532 15b2 6db2 1632 6e32 eb2 76b2 2732 5f32 3fb2 47b2 3a 783a 18ba 60ba 293a 513a 31ba 49ba 323a 4a3a 2aba 52ba 1b3a 633a 3ba 7bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 244a 5c4a 3cca 44ca 154a 6d4a dca 75ca e4a 764a 16ca 6eca 3f4a 474a 27ca 5fca 452 7c52 1cd2 64d2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 1f52 6752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 106a 686a 8ea 70ea 216a 596a 39ea 41ea 3a6a 426a 22ea 5aea b6a 736a 13ea 6bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 101b 681b 89b 709b 211b 591b 399b 419b 3a1b 421b 229b 5a9b b1b 731b 139b 6b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 243b 5c3b 3cbb 44bb 153b 6d3b dbb 75bb e3b 763b 16bb 6ebb 3f3b 473b 27bb 5fbb 3c43 4443 24c3 5cc3 d43 7543 15c3 6dc3 1643 6e43 ec3 76c3 2743 5f43 3fc3 47c3 4b 784b 18cb 60cb 294b 514b 31cb 49cb 324b 4a4b 2acb 52cb 1b4b 634b 3cb 7bcb 2053 5853 38d3 40d3 1153 6953 9d3 71d3 a53 7253 12d3 6ad3 3b53 4353 23d3 5bd3 c5b 745b 14db 6cdb 3d5b 455b 25db 5ddb 265b 5e5b 3edb 46db 175b 6f5b fdb 77db 863 7063 10e3 68e3 3963 4163 21e3 59e3 2263 5a63 3ae3 42e3 1363 6b63 be3 73e3 346b 4c6b 2ceb 54eb 1d6b 656b 5eb 7deb 66b 7e6b 1eeb 66eb 2f6b 576b 37eb 4feb 1473 6c73 cf3 74f3 2573 5d73 3df3 45f3 3e73 4673 26f3 5ef3 f73 7773 17f3 6ff3 387b 407b 20fb 58fb 97b 717b 11fb 69fb 127b 6a7b afb 72fb 237b 5b7b 3bfb 43fb 3c04 4404 2484 5c84 d04 7504 1584 6d84 1604 6e04 e84 7684 2704 5f04 3f84 4784 100c 680c 88c 708c 210c 590c 398c 418c 3a0c 420c 228c 5a8c b0c 730c 138c 6b8c 3014 4814 2894 5094 1914 6114 194 7994 214 7a14 1a94 6294 2b14 5314 3394 4b94 c1c 741c 149c 6c9c 3d1c 451c 259c 5d9c 261c 5e1c 3e9c 469c 171c 6f1c f9c 779c 824 7024 10a4 68a4 3924 4124 21a4 59a4 2224 5a24 3aa4 42a4 1324 6b24 ba4 73a4 242c 5c2c 3cac 44ac 152c 6d2c dac 75ac e2c 762c 16ac 6eac 3f2c 472c 27ac 5fac 434 7c34 1cb4 64b4 2d34 5534 35b4 4db4 3634 4e34 2eb4 56b4 1f34 6734 7b4 7fb4 383c 403c 20bc 58bc 93c 713c 11bc 69bc 123c 6a3c abc 72bc 233c 5b3c 3bbc 43bc 2044 5844 38c4 40c4 1144 6944 9c4 71c4 a44 7244 12c4 6ac4 3b44 4344 23c4 5bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 1464 6c64 ce4 74e4 2564 5d64 3de4 45e4 3e64 4664 26e4 5ee4 f64 7764 17e4 6fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 1415 6c15 c95 7495 2515 5d15 3d95 4595 3e15 4615 2695 5e95 f15 7715 1795 6f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 1b2d 632d 3ad 7bad 2035 5835 38b5 40b5 1135 6935 9b5 71b5 a35 7235 12b5 6ab5 3b35 4335 23b5 5bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 445 7c45 1cc5 64c5 2d45 5545 35c5 4dc5 3645 4e45 2ec5 56c5 1f45 6745 7c5 7fc5 384d 404d 20cd 58cd 94d 714d 11cd 69cd 124d 6a4d acd 72cd 234d 5b4d 3bcd 43cd 855 7055 10d5 68d5 3955 4155 21d5 59d5 2255 5a55 3ad5 42d5 1355 6b55 bd5 73d5 245d 5c5d 3cdd 44dd 155d 6d5d ddd 75dd e5d 765d 16dd 6edd 3f5d 475d 27dd 5fdd 3065 4865 28e5 50e5 1965 6165 1e5 79e5 265 7a65 1ae5 62e5 2b65 5365 33e5 4be5 c6d 746d 14ed 6ced 3d6d 456d 25ed 5ded 266d 5e6d 3eed 46ed 176d 6f6d fed 77ed 3c75 4475 24f5 5cf5 d75 7575 15f5 6df5 1675 6e75 ef5 76f5 2775 5f75 3ff5 47f5 107d 687d 8fd 70fd 217d 597d 39fd 41fd 3a7d 427d 22fd 5afd b7d 737d 13fd 6bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 2416 5c16 3c96 4496 1516 6d16 d96 7596 e16 7616 1696 6e96 3f16 4716 2796 5f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 192e 612e 1ae 79ae 22e 7a2e 1aae 62ae 2b2e 532e 33ae 4bae 1036 6836 8b6 70b6 2136 5936 39b6 41b6 3a36 4236 22b6 5ab6 b36 7336 13b6 6bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 3446 4c46 2cc6 54c6 1d46 6546 5c6 7dc6 646 7e46 1ec6 66c6 2f46 5746 37c6 4fc6 84e 704e 10ce 68ce 394e 414e 21ce 59ce 224e 5a4e 3ace 42ce 134e 6b4e bce 73ce 3856 4056 20d6 58d6 956 7156 11d6 69d6 1256 6a56 ad6 72d6 2356 5b56 3bd6 43d6 145e 6c5e cde 74de 255e 5d5e 3dde 45de 3e5e 465e 26de 5ede f5e 775e 17de 6fde 66 7866 18e6 60e6 2966 5166 31e6 49e6 3266 4a66 2ae6 52e6 1b66 6366 3e6 7be6 3c6e 446e 24ee 5cee d6e 756e 15ee 6dee 166e 6e6e eee 76ee 276e 5f6e 3fee 47ee c76 7476 14f6 6cf6 3d76 4576 25f6 5df6 2676 5e76 3ef6 46f6 1776 6f76 ff6 77f6 207e 587e 38fe 40fe 117e 697e 9fe 71fe a7e 727e 12fe 6afe 3b7e 437e 23fe 5bfe c07 7407 1487 6c87 3d07 4507 2587 5d87 2607 5e07 3e87 4687 1707 6f07 f87 7787 200f 580f 388f 408f 110f 690f 98f 718f a0f 720f 128f 6a8f 3b0f 430f 238f 5b8f 17 7817 1897 6097 2917 5117 3197 4997 3217 4a17 2a97 5297 1b17 6317 397 7b97 3c1f 441f 249f 5c9f d1f 751f 159f 6d9f 161f 6e1f e9f 769f 271f 5f1f 3f9f 479f 3827 4027 20a7 58a7 927 7127 11a7 69a7 1227 6a27 aa7 72a7 2327 5b27 3ba7 43a7 142f 6c2f caf 74af 252f 5d2f 3daf 45af 3e2f 462f 26af 5eaf f2f 772f 17af 6faf 3437 4c37 2cb7 54b7 1d37 6537 5b7 7db7 637 7e37 1eb7 66b7 2f37 5737 37b7 4fb7 83f 703f 10bf 68bf 393f 413f 21bf 59bf 223f 5a3f 3abf 42bf 133f 6b3f bbf 73bf 1047 6847 8c7 70c7 2147 5947 39c7 41c7 3a47 4247 22c7 5ac7 b47 7347 13c7 6bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 2467 5c67 3ce7 44e7 1567 6d67 de7 75e7 e67 7667 16e7 6ee7 3f67 4767 27e7 5fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
4517 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 5818 6018 1098 2898 918 3118 4198 7998 218 3a18 4a98 7298 5318 6b18 1b98 2398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 4c38 7438 4b8 3cb8 1d38 2538 55b8 6db8 1638 2e38 5eb8 66b8 4738 7f38 fb8 37b8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 1848 2048 50c8 68c8 4948 7148 1c8 39c8 4248 7a48 ac8 32c8 1348 2b48 5bc8 63c8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 468 3c68 4ce8 74e8 5568 6d68 1de8 25e8 5e68 6668 16e8 2ee8 f68 3768 47e8 7fe8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5c01 6401 1481 2c81 d01 3501 4581 7d81 601 3e01 4e81 7681 5701 6f01 1f81 2781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 419 3c19 4c99 7499 5519 6d19 1d99 2599 5e19 6619 1699 2e99 f19 3719 4799 7f99 4821 7021 a1 38a1 1921 2121 51a1 69a1 1221 2a21 5aa1 62a1 4321 7b21 ba1 33a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 1839 2039 50b9 68b9 4939 7139 1b9 39b9 4239 7a39 ab9 32b9 1339 2b39 5bb9 63b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 4c49 7449 4c9 3cc9 1d49 2549 55c9 6dc9 1649 2e49 5ec9 66c9 4749 7f49 fc9 37c9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 5869 6069 10e9 28e9 969 3169 41e9 79e9 269 3a69 4ae9 72e9 5369 6b69 1be9 23e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1d02 2502 5582 6d82 1602 2e02 5e82 6682 4702 7f02 f82 3782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 1c1a 241a 549a 6c9a 4d1a 751a 59a 3d9a 461a 7e1a e9a 369a 171a 2f1a 5f9a 679a 5822 6022 10a2 28a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5322 6b22 1ba2 23a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 3a 383a 48ba 70ba 513a 693a 19ba 21ba 5a3a 623a 12ba 2aba b3a 333a 43ba 7bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 5c4a 644a 14ca 2cca d4a 354a 45ca 7dca 64a 3e4a 4eca 76ca 574a 6f4a 1fca 27ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 486a 706a ea 38ea 196a 216a 51ea 69ea 126a 2a6a 5aea 62ea 436a 7b6a bea 33ea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 481b 701b 9b 389b 191b 211b 519b 699b 121b 2a1b 5a9b 629b 431b 7b1b b9b 339b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 5c3b 643b 14bb 2cbb d3b 353b 45bb 7dbb 63b 3e3b 4ebb 76bb 573b 6f3b 1fbb 27bb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 4b 384b 48cb 70cb 514b 694b 19cb 21cb 5a4b 624b 12cb 2acb b4b 334b 43cb 7bcb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 1c6b 246b 54eb 6ceb 4d6b 756b 5eb 3deb 466b 7e6b eeb 36eb 176b 2f6b 5feb 67eb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 1814 2014 5094 6894 4914 7114 194 3994 4214 7a14 a94 3294 1314 2b14 5b94 6394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 434 3c34 4cb4 74b4 5534 6d34 1db4 25b4 5e34 6634 16b4 2eb4 f34 3734 47b4 7fb4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 5844 6044 10c4 28c4 944 3144 41c4 79c4 244 3a44 4ac4 72c4 5344 6b44 1bc4 23c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 4c64 7464 4e4 3ce4 1d64 2564 55e4 6de4 1664 2e64 5ee4 66e4 4764 7f64 fe4 37e4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 4c15 7415 495 3c95 1d15 2515 5595 6d95 1615 2e15 5e95 6695 4715 7f15 f95 3795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 5835 6035 10b5 28b5 935 3135 41b5 79b5 235 3a35 4ab5 72b5 5335 6b35 1bb5 23b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 445 3c45 4cc5 74c5 5545 6d45 1dc5 25c5 5e45 6645 16c5 2ec5 f45 3745 47c5 7fc5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 5c5d 645d 14dd 2cdd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 575d 6f5d 1fdd 27dd 1865 2065 50e5 68e5 4965 7165 1e5 39e5 4265 7a65 ae5 32e5 1365 2b65 5be5 63e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 197d 217d 51fd 69fd 127d 2a7d 5afd 62fd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 5c16 6416 1496 2c96 d16 3516 4596 7d96 616 3e16 4e96 7696 5716 6f16 1f96 2796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 4836 7036 b6 38b6 1936 2136 51b6 69b6 1236 2a36 5ab6 62b6 4336 7b36 bb6 33b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 1c46 2446 54c6 6cc6 4d46 7546 5c6 3dc6 4646 7e46 ec6 36c6 1746 2f46 5fc6 67c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 4c5e 745e 4de 3cde 1d5e 255e 55de 6dde 165e 2e5e 5ede 66de 475e 7f5e fde 37de 66 3866 48e6 70e6 5166 6966 19e6 21e6 5a66 6266 12e6 2ae6 b66 3366 43e6 7be6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 587e 607e 10fe 28fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 537e 6b7e 1bfe 23fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 17 3817 4897 7097 5117 6917 1997 2197 5a17 6217 1297 2a97 b17 3317 4397 7b97 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 1c37 2437 54b7 6cb7 4d37 7537 5b7 3db7 4637 7e37 eb7 36b7 1737 2f37 5fb7 67b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 4847 7047 c7 38c7 1947 2147 51c7 69c7 1247 2a47 5ac7 62c7 4347 7b47 bc7 33c7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 5c67 6467 14e7 2ce7 d67 3567 45e7 7de7 667 3e67 4ee7 76e7 5767 6f67 1fe7 27e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
4518 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 290 7a90 1b10 6310 1c90 6490 510 7d10 3610 4e10 2f90 5790 3898 4098 2118 5918 1218 6a18 b98 7398 c18 7418 1598 6d98 2698 5e98 3f18 4718 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 10b8 68b8 938 7138 3a38 4238 23b8 5bb8 2438 5c38 3db8 45b8 eb8 76b8 1738 6f38 8c0 70c0 1140 6940 2240 5a40 3bc0 43c0 3c40 4440 25c0 5dc0 16c0 6ec0 f40 7740 3048 4848 29c8 51c8 1ac8 62c8 348 7b48 4c8 7cc8 1d48 6548 2e48 5648 37c8 4fc8 10d0 68d0 950 7150 3a50 4250 23d0 5bd0 2450 5c50 3dd0 45d0 ed0 76d0 1750 6f50 20d8 58d8 3958 4158 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 3ed8 46d8 2758 5f58 20e0 58e0 3960 4160 a60 7260 13e0 6be0 1460 6c60 de0 75e0 3ee0 46e0 2760 5f60 68 7868 19e8 61e8 2ae8 52e8 3368 4b68 34e8 4ce8 2d68 5568 1e68 6668 7e8 7fe8 38f0 40f0 2170 5970 1270 6a70 bf0 73f0 c70 7470 15f0 6df0 26f0 5ef0 3f70 4770 8f8 70f8 1178 6978 2278 5a78 3bf8 43f8 3c78 4478 25f8 5df8 16f8 6ef8 f78 7778 3881 4081 2101 5901 1201 6a01 b81 7381 c01 7401 1581 6d81 2681 5e81 3f01 4701 889 7089 1109 6909 2209 5a09 3b89 4389 3c09 4409 2589 5d89 1689 6e89 f09 7709 2091 5891 3911 4111 a11 7211 1391 6b91 1411 6c11 d91 7591 3e91 4691 2711 5f11 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 10a1 68a1 921 7121 3a21 4221 23a1 5ba1 2421 5c21 3da1 45a1 ea1 76a1 1721 6f21 20a9 58a9 3929 4129 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 3ea9 46a9 2729 5f29 8b1 70b1 1131 6931 2231 5a31 3bb1 43b1 3c31 4431 25b1 5db1 16b1 6eb1 f31 7731 3039 4839 29b9 51b9 1ab9 62b9 339 7b39 4b9 7cb9 1d39 6539 2e39 5639 37b9 4fb9 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 10c9 68c9 949 7149 3a49 4249 23c9 5bc9 2449 5c49 3dc9 45c9 ec9 76c9 1749 6f49 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 38e9 40e9 2169 5969 1269 6a69 be9 73e9 c69 7469 15e9 6de9 26e9 5ee9 3f69 4769 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 1082 6882 902 7102 3a02 4202 2382 5b82 2402 5c02 3d82 4582 e82 7682 1702 6f02 208a 588a 390a 410a a0a 720a 138a 6b8a 140a 6c0a d8a 758a 3e8a 468a 270a 5f0a 892 7092 1112 6912 2212 5a12 3b92 4392 3c12 4412 2592 5d92 1692 6e92 f12 7712 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 38a2 40a2 2122 5922 1222 6a22 ba2 73a2 c22 7422 15a2 6da2 26a2 5ea2 3f22 4722 8aa 70aa 112a 692a 222a 5a2a 3baa 43aa 3c2a 442a 25aa 5daa 16aa 6eaa f2a 772a 20b2 58b2 3932 4132 a32 7232 13b2 6bb2 1432 6c32 db2 75b2 3eb2 46b2 2732 5f32 3a 783a 19ba 61ba 2aba 52ba 333a 4b3a 34ba 4cba 2d3a 553a 1e3a 663a 7ba 7fba 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 38ca 40ca 214a 594a 124a 6a4a bca 73ca c4a 744a 15ca 6dca 26ca 5eca 3f4a 474a 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 10ea 68ea 96a 716a 3a6a 426a 23ea 5bea 246a 5c6a 3dea 45ea eea 76ea 176a 6f6a 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 3293 4a93 2b13 5313 2c93 5493 3513 4d13 613 7e13 1f93 6793 109b 689b 91b 711b 3a1b 421b 239b 5b9b 241b 5c1b 3d9b 459b e9b 769b 171b 6f1b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 38bb 40bb 213b 593b 123b 6a3b bbb 73bb c3b 743b 15bb 6dbb 26bb 5ebb 3f3b 473b 20c3 58c3 3943 4143 a43 7243 13c3 6bc3 1443 6c43 dc3 75c3 3ec3 46c3 2743 5f43 4b 784b 19cb 61cb 2acb 52cb 334b 4b4b 34cb 4ccb 2d4b 554b 1e4b 664b 7cb 7fcb 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 306b 486b 29eb 51eb 1aeb 62eb 36b 7b6b 4eb 7ceb 1d6b 656b 2e6b 566b 37eb 4feb 10f3 68f3 973 7173 3a73 4273 23f3 5bf3 2473 5c73 3df3 45f3 ef3 76f3 1773 6f73 20fb 58fb 397b 417b a7b 727b 13fb 6bfb 147b 6c7b dfb 75fb 3efb 46fb 277b 5f7b 2084 5884 3904 4104 a04 7204 1384 6b84 1404 6c04 d84 7584 3e84 4684 2704 5f04 108c 688c 90c 710c 3a0c 420c 238c 5b8c 240c 5c0c 3d8c 458c e8c 768c 170c 6f0c 3014 4814 2994 5194 1a94 6294 314 7b14 494 7c94 1d14 6514 2e14 5614 3794 4f94 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 34 7834 19b4 61b4 2ab4 52b4 3334 4b34 34b4 4cb4 2d34 5534 1e34 6634 7b4 7fb4 20bc 58bc 393c 413c a3c 723c 13bc 6bbc 143c 6c3c dbc 75bc 3ebc 46bc 273c 5f3c 38c4 40c4 2144 5944 1244 6a44 bc4 73c4 c44 7444 15c4 6dc4 26c4 5ec4 3f44 4744 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 10e4 68e4 964 7164 3a64 4264 23e4 5be4 2464 5c64 3de4 45e4 ee4 76e4 1764 6f64 186c 606c 1ec 79ec 32ec 4aec 2b6c 536c 2cec 54ec 356c 4d6c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 1095 6895 915 7115 3a15 4215 2395 5b95 2415 5c15 3d95 4595 e95 7695 1715 6f15 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 38b5 40b5 2135 5935 1235 6a35 bb5 73b5 c35 7435 15b5 6db5 26b5 5eb5 3f35 4735 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 45 7845 19c5 61c5 2ac5 52c5 3345 4b45 34c5 4cc5 2d45 5545 1e45 6645 7c5 7fc5 20cd 58cd 394d 414d a4d 724d 13cd 6bcd 144d 6c4d dcd 75cd 3ecd 46cd 274d 5f4d 8d5 70d5 1155 6955 2255 5a55 3bd5 43d5 3c55 4455 25d5 5dd5 16d5 6ed5 f55 7755 38dd 40dd 215d 595d 125d 6a5d bdd 73dd c5d 745d 15dd 6ddd 26dd 5edd 3f5d 475d 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 8ed 70ed 116d 696d 226d 5a6d 3bed 43ed 3c6d 446d 25ed 5ded 16ed 6eed f6d 776d 20f5 58f5 3975 4175 a75 7275 13f5 6bf5 1475 6c75 df5 75f5 3ef5 46f5 2775 5f75 10fd 68fd 97d 717d 3a7d 427d 23fd 5bfd 247d 5c7d 3dfd 45fd efd 76fd 177d 6f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 3896 4096 2116 5916 1216 6a16 b96 7396 c16 7416 1596 6d96 2696 5e96 3f16 4716 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 10b6 68b6 936 7136 3a36 4236 23b6 5bb6 2436 5c36 3db6 45b6 eb6 76b6 1736 6f36 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 3046 4846 29c6 51c6 1ac6 62c6 346 7b46 4c6 7cc6 1d46 6546 2e46 5646 37c6 4fc6 8ce 70ce 114e 694e 224e 5a4e 3bce 43ce 3c4e 444e 25ce 5dce 16ce 6ece f4e 774e 20d6 58d6 3956 4156 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 3ed6 46d6 2756 5f56 10de 68de 95e 715e 3a5e 425e 23de 5bde 245e 5c5e 3dde 45de ede 76de 175e 6f5e 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 20ee 58ee 396e 416e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 3eee 46ee 276e 5f6e 8f6 70f6 1176 6976 2276 5a76 3bf6 43f6 3c76 4476 25f6 5df6 16f6 6ef6 f76 7776 38fe 40fe 217e 597e 127e 6a7e bfe 73fe c7e 747e 15fe 6dfe 26fe 5efe 3f7e 477e 887 7087 1107 6907 2207 5a07 3b87 4387 3c07 4407 2587 5d87 1687 6e87 f07 7707 388f 408f 210f 590f 120f 6a0f b8f 738f c0f 740f 158f 6d8f 268f 5e8f 3f0f 470f 17 7817 1997 6197 2a97 5297 3317 4b17 3497 4c97 2d17 5517 1e17 6617 797 7f97 209f 589f 391f 411f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 3e9f 469f 271f 5f1f 20a7 58a7 3927 4127 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 3ea7 46a7 2727 5f27 10af 68af 92f 712f 3a2f 422f 23af 5baf 242f 5c2f 3daf 45af eaf 76af 172f 6f2f 3037 4837 29b7 51b7 1ab7 62b7 337 7b37 4b7 7cb7 1d37 6537 2e37 5637 37b7 4fb7 8bf 70bf 113f 693f 223f 5a3f 3bbf 43bf 3c3f 443f 25bf 5dbf 16bf 6ebf f3f 773f 10c7 68c7 947 7147 3a47 4247 23c7 5bc7 2447 5c47 3dc7 45c7 ec7 76c7 1747 6f47 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 38e7 40e7 2167 5967 1267 6a67 be7 73e7 c67 7467 15e7 6de7 26e7 5ee7 3f67 4767 286f 506f 31ef 49ef 2ef 7aef 1b6f 636f 1cef 64ef 56f 7d6f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
4519 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2818 5018 3198 4998 298 7a98 1b18 6318 1c98 6498 518 7d18 3618 4e18 2f98 5798 3890 4090 2110 5910 1210 6a10 b90 7390 c10 7410 1590 6d90 2690 5e90 3f10 4710 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 31a0 49a0 2a0 7aa0 1b20 6320 1ca0 64a0 520 7d20 3620 4e20 2fa0 57a0 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 10b8 68b8 938 7138 3a38 4238 23b8 5bb8 2438 5c38 3db8 45b8 eb8 76b8 1738 6f38 8c8 70c8 1148 6948 2248 5a48 3bc8 43c8 3c48 4448 25c8 5dc8 16c8 6ec8 f48 7748 3040 4840 29c0 51c0 1ac0 62c0 340 7b40 4c0 7cc0 1d40 6540 2e40 5640 37c0 4fc0 10d0 68d0 950 7150 3a50 4250 23d0 5bd0 2450 5c50 3dd0 45d0 ed0 76d0 1750 6f50 20d8 58d8 3958 4158 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 3ed8 46d8 2758 5f58 20e0 58e0 3960 4160 a60 7260 13e0 6be0 1460 6c60 de0 75e0 3ee0 46e0 2760 5f60 68 7868 19e8 61e8 2ae8 52e8 3368 4b68 34e8 4ce8 2d68 5568 1e68 6668 7e8 7fe8 38f8 40f8 2178 5978 1278 6a78 bf8 73f8 c78 7478 15f8 6df8 26f8 5ef8 3f78 4778 8f0 70f0 1170 6970 2270 5a70 3bf0 43f0 3c70 4470 25f0 5df0 16f0 6ef0 f70 7770 3889 4089 2109 5909 1209 6a09 b89 7389 c09 7409 1589 6d89 2689 5e89 3f09 4709 881 7081 1101 6901 2201 5a01 3b81 4381 3c01 4401 2581 5d81 1681 6e81 f01 7701 2091 5891 3911 4111 a11 7211 1391 6b91 1411 6c11 d91 7591 3e91 4691 2711 5f11 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 10a1 68a1 921 7121 3a21 4221 23a1 5ba1 2421 5c21 3da1 45a1 ea1 76a1 1721 6f21 20a9 58a9 3929 4129 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 3ea9 46a9 2729 5f29 8b9 70b9 1139 6939 2239 5a39 3bb9 43b9 3c39 4439 25b9 5db9 16b9 6eb9 f39 7739 3031 4831 29b1 51b1 1ab1 62b1 331 7b31 4b1 7cb1 1d31 6531 2e31 5631 37b1 4fb1 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 10c9 68c9 949 7149 3a49 4249 23c9 5bc9 2449 5c49 3dc9 45c9 ec9 76c9 1749 6f49 3059 4859 29d9 51d9 1ad9 62d9 359 7b59 4d9 7cd9 1d59 6559 2e59 5659 37d9 4fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 38e1 40e1 2161 5961 1261 6a61 be1 73e1 c61 7461 15e1 6de1 26e1 5ee1 3f61 4761 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 108a 688a 90a 710a 3a0a 420a 238a 5b8a 240a 5c0a 3d8a 458a e8a 768a 170a 6f0a 2082 5882 3902 4102 a02 7202 1382 6b82 1402 6c02 d82 7582 3e82 4682 2702 5f02 892 7092 1112 6912 2212 5a12 3b92 4392 3c12 4412 2592 5d92 1692 6e92 f12 7712 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 38a2 40a2 2122 5922 1222 6a22 ba2 73a2 c22 7422 15a2 6da2 26a2 5ea2 3f22 4722 8aa 70aa 112a 692a 222a 5a2a 3baa 43aa 3c2a 442a 25aa 5daa 16aa 6eaa f2a 772a 20ba 58ba 393a 413a a3a 723a 13ba 6bba 143a 6c3a dba 75ba 3eba 46ba 273a 5f3a 32 7832 19b2 61b2 2ab2 52b2 3332 4b32 34b2 4cb2 2d32 5532 1e32 6632 7b2 7fb2 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 38ca 40ca 214a 594a 124a 6a4a bca 73ca c4a 744a 15ca 6dca 26ca 5eca 3f4a 474a 5a 785a 19da 61da 2ada 52da 335a 4b5a 34da 4cda 2d5a 555a 1e5a 665a 7da 7fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 10e2 68e2 962 7162 3a62 4262 23e2 5be2 2462 5c62 3de2 45e2 ee2 76e2 1762 6f62 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 181b 601b 19b 799b 329b 4a9b 2b1b 531b 2c9b 549b 351b 4d1b 61b 7e1b 1f9b 679b 1093 6893 913 7113 3a13 4213 2393 5b93 2413 5c13 3d93 4593 e93 7693 1713 6f13 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 1a3 79a3 32a3 4aa3 2b23 5323 2ca3 54a3 3523 4d23 623 7e23 1fa3 67a3 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 38bb 40bb 213b 593b 123b 6a3b bbb 73bb c3b 743b 15bb 6dbb 26bb 5ebb 3f3b 473b 20cb 58cb 394b 414b a4b 724b 13cb 6bcb 144b 6c4b dcb 75cb 3ecb 46cb 274b 5f4b 43 7843 19c3 61c3 2ac3 52c3 3343 4b43 34c3 4cc3 2d43 5543 1e43 6643 7c3 7fc3 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 306b 486b 29eb 51eb 1aeb 62eb 36b 7b6b 4eb 7ceb 1d6b 656b 2e6b 566b 37eb 4feb 10fb 68fb 97b 717b 3a7b 427b 23fb 5bfb 247b 5c7b 3dfb 45fb efb 76fb 177b 6f7b 20f3 58f3 3973 4173 a73 7273 13f3 6bf3 1473 6c73 df3 75f3 3ef3 46f3 2773 5f73 208c 588c 390c 410c a0c 720c 138c 6b8c 140c 6c0c d8c 758c 3e8c 468c 270c 5f0c 1084 6884 904 7104 3a04 4204 2384 5b84 2404 5c04 3d84 4584 e84 7684 1704 6f04 3014 4814 2994 5194 1a94 6294 314 7b14 494 7c94 1d14 6514 2e14 5614 3794 4f94 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 3c 783c 19bc 61bc 2abc 52bc 333c 4b3c 34bc 4cbc 2d3c 553c 1e3c 663c 7bc 7fbc 20b4 58b4 3934 4134 a34 7234 13b4 6bb4 1434 6c34 db4 75b4 3eb4 46b4 2734 5f34 38c4 40c4 2144 5944 1244 6a44 bc4 73c4 c44 7444 15c4 6dc4 26c4 5ec4 3f44 4744 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 185c 605c 1dc 79dc 32dc 4adc 2b5c 535c 2cdc 54dc 355c 4d5c 65c 7e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 10ec 68ec 96c 716c 3a6c 426c 23ec 5bec 246c 5c6c 3dec 45ec eec 76ec 176c 6f6c 1864 6064 1e4 79e4 32e4 4ae4 2b64 5364 2ce4 54e4 3564 4d64 664 7e64 1fe4 67e4 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 109d 689d 91d 711d 3a1d 421d 239d 5b9d 241d 5c1d 3d9d 459d e9d 769d 171d 6f1d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 25 7825 19a5 61a5 2aa5 52a5 3325 4b25 34a5 4ca5 2d25 5525 1e25 6625 7a5 7fa5 38b5 40b5 2135 5935 1235 6a35 bb5 73b5 c35 7435 15b5 6db5 26b5 5eb5 3f35 4735 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 4d 784d 19cd 61cd 2acd 52cd 334d 4b4d 34cd 4ccd 2d4d 554d 1e4d 664d 7cd 7fcd 20c5 58c5 3945 4145 a45 7245 13c5 6bc5 1445 6c45 dc5 75c5 3ec5 46c5 2745 5f45 8d5 70d5 1155 6955 2255 5a55 3bd5 43d5 3c55 4455 25d5 5dd5 16d5 6ed5 f55 7755 38dd 40dd 215d 595d 125d 6a5d bdd 73dd c5d 745d 15dd 6ddd 26dd 5edd 3f5d 475d 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 8ed 70ed 116d 696d 226d 5a6d 3bed 43ed 3c6d 446d 25ed 5ded 16ed 6eed f6d 776d 20fd 58fd 397d 417d a7d 727d 13fd 6bfd 147d 6c7d dfd 75fd 3efd 46fd 277d 5f7d 10f5 68f5 975 7175 3a75 4275 23f5 5bf5 2475 5c75 3df5 45f5 ef5 76f5 1775 6f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 389e 409e 211e 591e 121e 6a1e b9e 739e c1e 741e 159e 6d9e 269e 5e9e 3f1e 471e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 3026 4826 29a6 51a6 1aa6 62a6 326 7b26 4a6 7ca6 1d26 6526 2e26 5626 37a6 4fa6 10b6 68b6 936 7136 3a36 4236 23b6 5bb6 2436 5c36 3db6 45b6 eb6 76b6 1736 6f36 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 304e 484e 29ce 51ce 1ace 62ce 34e 7b4e 4ce 7cce 1d4e 654e 2e4e 564e 37ce 4fce 8c6 70c6 1146 6946 2246 5a46 3bc6 43c6 3c46 4446 25c6 5dc6 16c6 6ec6 f46 7746 20d6 58d6 3956 4156 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 3ed6 46d6 2756 5f56 10de 68de 95e 715e 3a5e 425e 23de 5bde 245e 5c5e 3dde 45de ede 76de 175e 6f5e 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 20ee 58ee 396e 416e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 3eee 46ee 276e 5f6e 8fe 70fe 117e 697e 227e 5a7e 3bfe 43fe 3c7e 447e 25fe 5dfe 16fe 6efe f7e 777e 38f6 40f6 2176 5976 1276 6a76 bf6 73f6 c76 7476 15f6 6df6 26f6 5ef6 3f76 4776 88f 708f 110f 690f 220f 5a0f 3b8f 438f 3c0f 440f 258f 5d8f 168f 6e8f f0f 770f 3887 4087 2107 5907 1207 6a07 b87 7387 c07 7407 1587 6d87 2687 5e87 3f07 4707 17 7817 1997 6197 2a97 5297 3317 4b17 3497 4c97 2d17 5517 1e17 6617 797 7f97 209f 589f 391f 411f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 3e9f 469f 271f 5f1f 20a7 58a7 3927 4127 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 3ea7 46a7 2727 5f27 10af 68af 92f 712f 3a2f 422f 23af 5baf 242f 5c2f 3daf 45af eaf 76af 172f 6f2f 303f 483f 29bf 51bf 1abf 62bf 33f 7b3f 4bf 7cbf 1d3f 653f 2e3f 563f 37bf 4fbf 8b7 70b7 1137 6937 2237 5a37 3bb7 43b7 3c37 4437 25b7 5db7 16b7 6eb7 f37 7737 10c7 68c7 947 7147 3a47 4247 23c7 5bc7 2447 5c47 3dc7 45c7 ec7 76c7 1747 6f47 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 285f 505f 31df 49df 2df 7adf 1b5f 635f 1cdf 64df 55f 7d5f 365f 4e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 38ef 40ef 216f 596f 126f 6a6f bef 73ef c6f 746f 15ef 6def 26ef 5eef 3f6f 476f 2867 5067 31e7 49e7 2e7 7ae7 1b67 6367 1ce7 64e7 567 7d67 3667 4e67 2fe7 57e7 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
4753 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 6018 2898 5098 3118 4918 198 7998 218 7a18 3298 4a98 2b18 5318 1b98 6398 2420 5c20 14a0 6ca0 d20 7520 3da0 45a0 3e20 4620 ea0 76a0 1720 6f20 27a0 5fa0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 2048 5848 10c8 68c8 948 7148 39c8 41c8 3a48 4248 ac8 72c8 1348 6b48 23c8 5bc8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 1c70 6470 2cf0 54f0 3570 4d70 5f0 7df0 670 7e70 36f0 4ef0 2f70 5770 1ff0 67f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 1c01 6401 2c81 5481 3501 4d01 581 7d81 601 7e01 3681 4e81 2f01 5701 1f81 6781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 4c19 7419 499 3c99 1d19 2519 5599 6d99 1619 2e19 5e99 6699 4719 7f19 f99 3799 4821 7021 a1 38a1 1921 2121 51a1 69a1 1221 2a21 5aa1 62a1 4321 7b21 ba1 33a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 2039 5839 10b9 68b9 939 7139 39b9 41b9 3a39 4239 ab9 72b9 1339 6b39 23b9 5bb9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 2451 5c51 14d1 6cd1 d51 7551 3dd1 45d1 3e51 4651 ed1 76d1 1751 6f51 27d1 5fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 6069 28e9 50e9 3169 4969 1e9 79e9 269 7a69 32e9 4ae9 2b69 5369 1be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1d02 2502 5582 6d82 1602 2e02 5e82 6682 4702 7f02 f82 3782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 241a 5c1a 149a 6c9a d1a 751a 3d9a 459a 3e1a 461a e9a 769a 171a 6f1a 279a 5f9a 1822 6022 28a2 50a2 3122 4922 1a2 79a2 222 7a22 32a2 4aa2 2b22 5322 1ba2 63a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 483a 703a ba 38ba 193a 213a 51ba 69ba 123a 2a3a 5aba 62ba 433a 7b3a bba 33ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 644a 2cca 54ca 354a 4d4a 5ca 7dca 64a 7e4a 36ca 4eca 2f4a 574a 1fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 2072 5872 10f2 68f2 972 7172 39f2 41f2 3a72 4272 af2 72f2 1372 6b72 23f2 5bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 2003 5803 1083 6883 903 7103 3983 4183 3a03 4203 a83 7283 1303 6b03 2383 5b83 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 643b 2cbb 54bb 353b 4d3b 5bb 7dbb 63b 7e3b 36bb 4ebb 2f3b 573b 1fbb 67bb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 1853 6053 28d3 50d3 3153 4953 1d3 79d3 253 7a53 32d3 4ad3 2b53 5353 1bd3 63d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 246b 5c6b 14eb 6ceb d6b 756b 3deb 45eb 3e6b 466b eeb 76eb 176b 6f6b 27eb 5feb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 2014 5814 1094 6894 914 7114 3994 4194 3a14 4214 a94 7294 1314 6b14 2394 5b94 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 1c2c 642c 2cac 54ac 352c 4d2c 5ac 7dac 62c 7e2c 36ac 4eac 2f2c 572c 1fac 67ac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 1844 6044 28c4 50c4 3144 4944 1c4 79c4 244 7a44 32c4 4ac4 2b44 5344 1bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 247c 5c7c 14fc 6cfc d7c 757c 3dfc 45fc 3e7c 467c efc 76fc 177c 6f7c 27fc 5ffc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 240d 5c0d 148d 6c8d d0d 750d 3d8d 458d 3e0d 460d e8d 768d 170d 6f0d 278d 5f8d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 6035 28b5 50b5 3135 4935 1b5 79b5 235 7a35 32b5 4ab5 2b35 5335 1bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 4c45 7445 4c5 3cc5 1d45 2545 55c5 6dc5 1645 2e45 5ec5 66c5 4745 7f45 fc5 37c5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 1c5d 645d 2cdd 54dd 355d 4d5d 5dd 7ddd 65d 7e5d 36dd 4edd 2f5d 575d 1fdd 67dd 2065 5865 10e5 68e5 965 7165 39e5 41e5 3a65 4265 ae5 72e5 1365 6b65 23e5 5be5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 197d 217d 51fd 69fd 127d 2a7d 5afd 62fd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 6416 2c96 5496 3516 4d16 596 7d96 616 7e16 3696 4e96 2f16 5716 1f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 202e 582e 10ae 68ae 92e 712e 39ae 41ae 3a2e 422e aae 72ae 132e 6b2e 23ae 5bae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 2446 5c46 14c6 6cc6 d46 7546 3dc6 45c6 3e46 4646 ec6 76c6 1746 6f46 27c6 5fc6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 4c5e 745e 4de 3cde 1d5e 255e 55de 6dde 165e 2e5e 5ede 66de 475e 7f5e fde 37de 4866 7066 e6 38e6 1966 2166 51e6 69e6 1266 2a66 5ae6 62e6 4366 7b66 be6 33e6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 187e 607e 28fe 50fe 317e 497e 1fe 79fe 27e 7a7e 32fe 4afe 2b7e 537e 1bfe 63fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 180f 600f 288f 508f 310f 490f 18f 798f 20f 7a0f 328f 4a8f 2b0f 530f 1b8f 638f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 2437 5c37 14b7 6cb7 d37 7537 3db7 45b7 3e37 4637 eb7 76b7 1737 6f37 27b7 5fb7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 205f 585f 10df 68df 95f 715f 39df 41df 3a5f 425f adf 72df 135f 6b5f 23df 5bdf 1c67 6467 2ce7 54e7 3567 4d67 5e7 7de7 667 7e67 36e7 4ee7 2f67 5767 1fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
5296 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 4018 7818 898 3098 1118 2918 5998 6198 1a18 2218 5298 6a98 4b18 7318 398 3b98 4420 7c20 ca0 34a0 1520 2d20 5da0 65a0 1e20 2620 56a0 6ea0 4f20 7720 7a0 3fa0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 1c40 2440 54c0 6cc0 4d40 7540 5c0 3dc0 4640 7e40 ec0 36c0 1740 2f40 5fc0 67c0 5848 6048 10c8 28c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5348 6b48 1bc8 23c8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 1878 2078 50f8 68f8 4978 7178 1f8 39f8 4278 7a78 af8 32f8 1378 2b78 5bf8 63f8 5c01 6401 1481 2c81 d01 3501 4581 7d81 601 3e01 4e81 7681 5701 6f01 1f81 2781 1809 2009 5089 6889 4909 7109 189 3989 4209 7a09 a89 3289 1309 2b09 5b89 6389 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 4c19 7419 499 3c99 1d19 2519 5599 6d99 1619 2e19 5e99 6699 4719 7f19 f99 3799 4821 7021 a1 38a1 1921 2121 51a1 69a1 1221 2a21 5aa1 62a1 4321 7b21 ba1 33a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 1c31 2431 54b1 6cb1 4d31 7531 5b1 3db1 4631 7e31 eb1 36b1 1731 2f31 5fb1 67b1 5839 6039 10b9 28b9 939 3139 41b9 79b9 239 3a39 4ab9 72b9 5339 6b39 1bb9 23b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 4451 7c51 cd1 34d1 1551 2d51 5dd1 65d1 1e51 2651 56d1 6ed1 4f51 7751 7d1 3fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 4069 7869 8e9 30e9 1169 2969 59e9 61e9 1a69 2269 52e9 6ae9 4b69 7369 3e9 3be9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1d02 2502 5582 6d82 1602 2e02 5e82 6682 4702 7f02 f82 3782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 1812 2012 5092 6892 4912 7112 192 3992 4212 7a12 a92 3292 1312 2b12 5b92 6392 5c1a 641a 149a 2c9a d1a 351a 459a 7d9a 61a 3e1a 4e9a 769a 571a 6f1a 1f9a 279a 5822 6022 10a2 28a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5322 6b22 1ba2 23a2 1c2a 242a 54aa 6caa 4d2a 752a 5aa 3daa 462a 7e2a eaa 36aa 172a 2f2a 5faa 67aa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 483a 703a ba 38ba 193a 213a 51ba 69ba 123a 2a3a 5aba 62ba 433a 7b3a bba 33ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 444a 7c4a cca 34ca 154a 2d4a 5dca 65ca 1e4a 264a 56ca 6eca 4f4a 774a 7ca 3fca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 4072 7872 8f2 30f2 1172 2972 59f2 61f2 1a72 2272 52f2 6af2 4b72 7372 3f2 3bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 4003 7803 883 3083 1103 2903 5983 6183 1a03 2203 5283 6a83 4b03 7303 383 3b83 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 443b 7c3b cbb 34bb 153b 2d3b 5dbb 65bb 1e3b 263b 56bb 6ebb 4f3b 773b 7bb 3fbb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 1c5b 245b 54db 6cdb 4d5b 755b 5db 3ddb 465b 7e5b edb 36db 175b 2f5b 5fdb 67db 1863 2063 50e3 68e3 4963 7163 1e3 39e3 4263 7a63 ae3 32e3 1363 2b63 5be3 63e3 5c6b 646b 14eb 2ceb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 576b 6f6b 1feb 27eb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5814 6014 1094 2894 914 3114 4194 7994 214 3a14 4a94 7294 5314 6b14 1b94 2394 1c1c 241c 549c 6c9c 4d1c 751c 59c 3d9c 461c 7e1c e9c 369c 171c 2f1c 5f9c 679c 1824 2024 50a4 68a4 4924 7124 1a4 39a4 4224 7a24 aa4 32a4 1324 2b24 5ba4 63a4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 4044 7844 8c4 30c4 1144 2944 59c4 61c4 1a44 2244 52c4 6ac4 4b44 7344 3c4 3bc4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 447c 7c7c cfc 34fc 157c 2d7c 5dfc 65fc 1e7c 267c 56fc 6efc 4f7c 777c 7fc 3ffc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 440d 7c0d c8d 348d 150d 2d0d 5d8d 658d 1e0d 260d 568d 6e8d 4f0d 770d 78d 3f8d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 4035 7835 8b5 30b5 1135 2935 59b5 61b5 1a35 2235 52b5 6ab5 4b35 7335 3b5 3bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 4c45 7445 4c5 3cc5 1d45 2545 55c5 6dc5 1645 2e45 5ec5 66c5 4745 7f45 fc5 37c5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 1855 2055 50d5 68d5 4955 7155 1d5 39d5 4255 7a55 ad5 32d5 1355 2b55 5bd5 63d5 5c5d 645d 14dd 2cdd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 575d 6f5d 1fdd 27dd 5865 6065 10e5 28e5 965 3165 41e5 79e5 265 3a65 4ae5 72e5 5365 6b65 1be5 23e5 1c6d 246d 54ed 6ced 4d6d 756d 5ed 3ded 466d 7e6d eed 36ed 176d 2f6d 5fed 67ed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 197d 217d 51fd 69fd 127d 2a7d 5afd 62fd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 4416 7c16 c96 3496 1516 2d16 5d96 6596 1e16 2616 5696 6e96 4f16 7716 796 3f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 402e 782e 8ae 30ae 112e 292e 59ae 61ae 1a2e 222e 52ae 6aae 4b2e 732e 3ae 3bae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5c46 6446 14c6 2cc6 d46 3546 45c6 7dc6 646 3e46 4ec6 76c6 5746 6f46 1fc6 27c6 184e 204e 50ce 68ce 494e 714e 1ce 39ce 424e 7a4e ace 32ce 134e 2b4e 5bce 63ce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 4c5e 745e 4de 3cde 1d5e 255e 55de 6dde 165e 2e5e 5ede 66de 475e 7f5e fde 37de 4866 7066 e6 38e6 1966 2166 51e6 69e6 1266 2a66 5ae6 62e6 4366 7b66 be6 33e6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 1c76 2476 54f6 6cf6 4d76 7576 5f6 3df6 4676 7e76 ef6 36f6 1776 2f76 5ff6 67f6 587e 607e 10fe 28fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 537e 6b7e 1bfe 23fe 1c07 2407 5487 6c87 4d07 7507 587 3d87 4607 7e07 e87 3687 1707 2f07 5f87 6787 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5c37 6437 14b7 2cb7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5737 6f37 1fb7 27b7 183f 203f 50bf 68bf 493f 713f 1bf 39bf 423f 7a3f abf 32bf 133f 2b3f 5bbf 63bf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 405f 785f 8df 30df 115f 295f 59df 61df 1a5f 225f 52df 6adf 4b5f 735f 3df 3bdf 4467 7c67 ce7 34e7 1567 2d67 5de7 65e7 1e67 2667 56e7 6ee7 4f67 7767 7e7 3fe7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff


==> anc/code/binary/support/d7_d8_codes/verification/reproduce_fuglede8.py <==
#!/usr/bin/env python3
"""Verify the packet; --full also downloads and repeats both complete scans.

Default: Python 3.10+ standard library, no downloads or compiler.
Full: additionally a C++17 compiler, zlib development files, ~250 MB disk.
--audit adds the independent NumPy/Walsh audit after --full.
"""
import argparse
import hashlib
import shutil
import subprocess
import sys
import tarfile
import tempfile
import urllib.request
from pathlib import Path

ROOT=Path(__file__).resolve().parent
HAD_SHA='e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520'
CODE_SHA='3bcb77324a7770c44f64b785d67d8da0f003113451575e06ca24852c7e5084f3'


def sha(path):
    with path.open('rb') as f:
        return hashlib.file_digest(f,'sha256').hexdigest() if hasattr(hashlib,'file_digest') else hashlib.sha256(f.read()).hexdigest()


def download(url,path,expected=None):
    if not path.exists():
        print('Downloading',path.name,flush=True)
        partial=path.with_suffix(path.suffix+'.partial')
        with urllib.request.urlopen(url,timeout=120) as response,partial.open('wb') as f:
            shutil.copyfileobj(response,f)
        partial.replace(path)
    if expected is not None and sha(path)!=expected:
        raise RuntimeError('Input checksum mismatch: '+str(path))


def run(*args):
    subprocess.run([str(a) for a in args],check=True,cwd=ROOT)


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--full',action='store_true')
    parser.add_argument('--audit',action='store_true')
    args=parser.parse_args()
    if args.audit and not args.full:
        parser.error('--audit requires --full')
    if not __debug__:
        raise RuntimeError('Do not disable Python assertions with -O.')
    with tempfile.TemporaryDirectory(prefix='fuglede8_') as tmp:
        temp=Path(tmp)
        if args.full:
            data=ROOT/'data';data.mkdir(exist_ok=True)
            had=data/'had32_tr.txt.gz'
            download('https://users.cecs.anu.edu.au/~bdm/data/hadamard/had32_tr.txt.gz',had,HAD_SHA)
            archive=data/'perfect15_source.tar'
            download('https://arxiv.org/e-print/0806.2513v3',archive)
            code=data/'perfect15'
            if not code.exists():
                with tarfile.open(archive) as tar,code.open('wb') as f:
                    member=tar.extractfile('anc/perfect15')
                    if member is None:raise RuntimeError('Missing ancillary data')
                    with member:shutil.copyfileobj(member,f)
            if sha(code)!=CODE_SHA:raise RuntimeError('Perfect-code checksum mismatch')
            compiler=shutil.which('g++') or shutil.which('clang++')
            if compiler is None:raise RuntimeError('A C++17 compiler is required for --full')
            run(compiler,'-O3','-std=c++17','fuglede8_scan.cpp','-lz','-o',temp/'had_scan')
            run(compiler,'-O3','-std=c++17','fuglede8_perfect_scan.cpp','-o',temp/'code_scan')
            run(temp/'had_scan',had,temp/'had.txt')
            run(temp/'code_scan',code,temp/'code.txt')
            assert sha(temp/'had.txt')==sha(ROOT/'had32_rank_le8.txt')
            assert sha(temp/'code.txt')==sha(ROOT/'perfect15_kernel_ge7.txt')
            print('Both complete source extractions exactly match the packet.',flush=True)
            if args.audit:
                run(compiler,'-O3','-std=c++17','audit_hadamard8_scan.cpp','-lz','-o',temp/'had_audit')
                run(temp/'had_audit',had,temp/'had_independent.txt')
                assert sha(temp/'had_independent.txt')==sha(ROOT/'had32_rank_le8.txt')
        run(sys.executable,'-c','from verify_fuglede7 import check_order16;check_order16()')
        run(sys.executable,'verify_fuglede8.py','had32_rank_le8.txt',temp/'had_certificates.json')
        run(sys.executable,'verify_fuglede8_tiles16.py','perfect15_kernel_ge7.txt',temp/'tile_certificates.json')
        # Check all arithmetic exclusions used in the written proof.
        from math import comb
        exponents=sorted(k for k in range(9) for _ in range(comb(8,k)))
        survivors=[m for m in range(4,129,4)
                   if m//2*((m&-m).bit_length()-1)>=sum(exponents[:m])]
        assert survivors==[4,8,16,32,64,128]
        if args.audit:run(sys.executable,'audit_fuglede8.py',code)
    print('ALL FUGLEDE-8 FINITE CHECKS PASSED.',flush=True)
    print('Classification completeness and the mathematical reductions remain explicit proof dependencies.',flush=True)


if __name__=='__main__':main()


==> anc/code/binary/support/d7_d8_codes/verification/tiles16_certificates.json <==
{
  "kernel_histogram": {
    "9": 3,
    "7": 48,
    "8": 17,
    "11": 1
  },
  "cases": 69,
  "subgroup_failures": 0,
  "results": [
    {
      "record": 2,
      "kernel_dimension": 9,
      "code_rank": 12,
      "kernel_basis": [
        14336,
        8195,
        8216,
        26657,
        8260,
        140,
        8460,
        25088,
        24572
      ],
      "quotient_map": [
        92,
        408,
        1059,
        6147,
        10933,
        16899
      ],
      "points": [
        0,
        60,
        44,
        17,
        3,
        19,
        20,
        1,
        18,
        2,
        48,
        4,
        24,
        8,
        16,
        32
      ],
      "known_tiling_complement": [
        0,
        31,
        37,
        42
      ],
      "subgroup_complement_basis": [
        37,
        14
      ]
    },
    {
      "record": 3,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        25088,
        14336,
        8195,
        16920,
        9248,
        18431,
        8260
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        37,
        50,
        78,
        87,
        107,
        124,
        131,
        148,
        168,
        177,
        191,
        205,
        218,
        230
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 4,
      "kernel_dimension": 8,
      "code_rank": 12,
      "kernel_basis": [
        25088,
        19457,
        8195,
        12925,
        29697,
        7227,
        15776,
        16920
      ],
      "quotient_map": [
        24,
        68,
        384,
        1059,
        6147,
        10925,
        16899
      ],
      "points": [
        0,
        120,
        88,
        34,
        33,
        1,
        40,
        2,
        36,
        4,
        96,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        25,
        39,
        62,
        74,
        83,
        84,
        109
      ],
      "subgroup_complement_basis": [
        81,
        74,
        28
      ]
    },
    {
      "record": 5,
      "kernel_dimension": 8,
      "code_rank": 12,
      "kernel_basis": [
        17409,
        1538,
        10243,
        4099,
        32380,
        16282,
        15776,
        31770
      ],
      "quotient_map": [
        24,
        68,
        384,
        1059,
        6830,
        10240,
        16899
      ],
      "points": [
        0,
        72,
        88,
        18,
        17,
        1,
        24,
        2,
        20,
        4,
        80,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        14,
        39,
        41,
        83,
        93,
        100,
        122
      ],
      "subgroup_complement_basis": [
        105,
        98,
        44
      ]
    },
    {
      "record": 6,
      "kernel_dimension": 9,
      "code_rank": 12,
      "kernel_basis": [
        14336,
        8195,
        10245,
        8216,
        26657,
        2113,
        8576,
        25088,
        22522
      ],
      "quotient_map": [
        24,
        384,
        1127,
        6147,
        10925,
        16967
      ],
      "points": [
        0,
        60,
        44,
        52,
        17,
        1,
        20,
        36,
        18,
        2,
        48,
        4,
        24,
        8,
        16,
        32
      ],
      "known_tiling_complement": [
        0,
        13,
        42,
        55
      ],
      "subgroup_complement_basis": [
        41,
        14
      ]
    },
    {
      "record": 7,
      "kernel_dimension": 9,
      "code_rank": 12,
      "kernel_basis": [
        30720,
        18435,
        10245,
        18456,
        24641,
        8353,
        8185,
        18688,
        27169
      ],
      "quotient_map": [
        24,
        711,
        1127,
        6574,
        10669,
        18500
      ],
      "points": [
        0,
        22,
        14,
        62,
        25,
        1,
        28,
        38,
        26,
        24,
        2,
        4,
        56,
        8,
        16,
        32
      ],
      "known_tiling_complement": [
        0,
        31,
        42,
        45
      ],
      "subgroup_complement_basis": [
        45,
        42
      ]
    },
    {
      "record": 8,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        25088,
        14336,
        8195,
        16920,
        9248,
        18431,
        8260
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        37,
        50,
        60,
        78,
        87,
        107,
        131,
        141,
        148,
        166,
        168,
        177,
        218,
        255
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 9,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        30720,
        18435,
        18456,
        19488,
        18500,
        19072,
        18688
      ],
      "quotient_map": [
        3,
        24,
        68,
        640,
        1056,
        6573,
        10669,
        18432
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        112,
        4,
        104,
        96,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        13,
        46,
        52,
        57,
        67,
        119,
        122,
        139,
        145,
        156,
        165,
        168,
        178,
        223,
        230
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 10,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        25088,
        14336,
        8195,
        16920,
        9248,
        18431,
        8260
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        37,
        50,
        60,
        78,
        87,
        107,
        131,
        141,
        148,
        166,
        168,
        177,
        191,
        218
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 11,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        30720,
        18435,
        18456,
        18464,
        18500,
        19584,
        19200
      ],
      "quotient_map": [
        3,
        24,
        68,
        768,
        1152,
        6573,
        10669,
        18432
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        96,
        4,
        112,
        104,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        26,
        43,
        49,
        54,
        76,
        103,
        125,
        142,
        147,
        148,
        162,
        165,
        216,
        223,
        233
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 12,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        30720,
        18435,
        18448,
        18472,
        18500,
        19584,
        19200
      ],
      "quotient_map": [
        3,
        40,
        68,
        768,
        1152,
        6557,
        10653,
        18432
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        96,
        2,
        4,
        112,
        104,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        26,
        46,
        73,
        83,
        84,
        103,
        125,
        139,
        162,
        165,
        216,
        223,
        236,
        241,
        246
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 14,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        25088,
        14336,
        8195,
        16920,
        9248,
        18431,
        8260
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        23,
        25,
        37,
        50,
        78,
        107,
        124,
        131,
        148,
        166,
        168,
        191,
        205,
        218,
        241
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 17,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        25088,
        14336,
        8195,
        16920,
        9248,
        18431,
        8260
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        37,
        43,
        50,
        60,
        78,
        87,
        131,
        148,
        154,
        166,
        168,
        191,
        205,
        241
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 18,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        18944,
        12800,
        515,
        536,
        1532,
        1568,
        580
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6829,
        10925,
        18432
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        112,
        4,
        104,
        8,
        96,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        26,
        49,
        70,
        75,
        92,
        109,
        119,
        142,
        165,
        168,
        178,
        191,
        227,
        244,
        249
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 19,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        25088,
        14336,
        8195,
        16920,
        9248,
        18431,
        8260
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        37,
        43,
        50,
        60,
        78,
        87,
        131,
        148,
        166,
        168,
        205,
        218,
        241,
        255
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 20,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        25088,
        14336,
        8195,
        16920,
        9248,
        18431,
        8260
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        37,
        43,
        50,
        60,
        78,
        87,
        131,
        148,
        166,
        168,
        191,
        205,
        218,
        241
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 51,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        8195,
        8216,
        9248,
        8260,
        18560,
        24572
      ],
      "quotient_map": [
        3,
        24,
        68,
        768,
        1056,
        6528,
        10669,
        16512
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        224,
        104,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        37,
        43,
        50,
        60,
        78,
        87,
        131,
        148,
        159,
        177,
        200,
        230,
        237,
        250
      ],
      "subgroup_complement_basis": [
        177,
        146,
        52,
        168
      ]
    },
    {
      "record": 52,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        18435,
        18456,
        19488,
        18500,
        24704,
        25344
      ],
      "quotient_map": [
        3,
        24,
        68,
        768,
        1056,
        6189,
        10669,
        18816
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        112,
        4,
        192,
        200,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        31,
        38,
        75,
        81,
        92,
        104,
        119,
        142,
        165,
        178,
        205,
        218,
        227,
        244,
        249
      ],
      "subgroup_complement_basis": [
        177,
        146,
        52,
        104
      ]
    },
    {
      "record": 53,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        26112,
        30720,
        18435,
        18456,
        18464,
        18500,
        20476
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1536,
        6189,
        10925,
        19072
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        96,
        4,
        200,
        8,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        26,
        29,
        43,
        44,
        83,
        84,
        103,
        137,
        150,
        162,
        165,
        184,
        223,
        238,
        241
      ],
      "subgroup_complement_basis": [
        161,
        146,
        52,
        120
      ]
    },
    {
      "record": 54,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        26112,
        30720,
        18435,
        18448,
        18472,
        18500,
        20476
      ],
      "quotient_map": [
        3,
        40,
        68,
        384,
        1536,
        6173,
        10909,
        19072
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        96,
        2,
        4,
        200,
        8,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        26,
        29,
        49,
        54,
        73,
        78,
        103,
        140,
        147,
        162,
        165,
        184,
        223,
        235,
        244
      ],
      "subgroup_complement_basis": [
        161,
        146,
        52,
        120
      ]
    },
    {
      "record": 80,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        19457,
        29697,
        19482,
        18466,
        19526,
        18560,
        2816
      ],
      "quotient_map": [
        24,
        46,
        68,
        768,
        1037,
        6531,
        10627,
        16515
      ],
      "points": [
        0,
        240,
        226,
        22,
        19,
        1,
        2,
        4,
        224,
        104,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        31,
        45,
        49,
        82,
        92,
        99,
        110,
        148,
        153,
        171,
        183,
        198,
        200,
        229,
        250
      ],
      "subgroup_complement_basis": [
        177,
        114,
        164,
        56
      ]
    },
    {
      "record": 81,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        27649,
        21505,
        27674,
        26658,
        27718,
        24704,
        5118
      ],
      "quotient_map": [
        24,
        46,
        68,
        768,
        1037,
        6147,
        10624,
        16515
      ],
      "points": [
        0,
        176,
        162,
        22,
        19,
        1,
        2,
        4,
        192,
        72,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        13,
        46,
        50,
        67,
        92,
        113,
        127,
        151,
        153,
        165,
        168,
        198,
        218,
        235,
        244
      ],
      "subgroup_complement_basis": [
        161,
        82,
        148,
        56
      ]
    },
    {
      "record": 85,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        25088,
        14336,
        25115,
        1059,
        18431,
        71,
        18560
      ],
      "quotient_map": [
        3,
        24,
        45,
        68,
        1037,
        6528,
        10880,
        17280
      ],
      "points": [
        0,
        21,
        1,
        28,
        22,
        2,
        4,
        8,
        224,
        160,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        15,
        41,
        50,
        84,
        91,
        102,
        125,
        131,
        152,
        172,
        183,
        209,
        222,
        229,
        234
      ],
      "subgroup_complement_basis": [
        177,
        146,
        84,
        56
      ]
    },
    {
      "record": 86,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        26112,
        30720,
        26139,
        35,
        71,
        10880,
        6655
      ],
      "quotient_map": [
        3,
        24,
        45,
        68,
        1920,
        6528,
        10880,
        19200
      ],
      "points": [
        0,
        5,
        1,
        12,
        6,
        2,
        4,
        8,
        112,
        176,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        15,
        55,
        60,
        85,
        90,
        100,
        107,
        147,
        152,
        162,
        169,
        198,
        205,
        241,
        254
      ],
      "subgroup_complement_basis": [
        161,
        146,
        84,
        56
      ]
    },
    {
      "record": 87,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        26112,
        30720,
        19,
        43,
        71,
        10880,
        6655
      ],
      "quotient_map": [
        3,
        29,
        40,
        68,
        1920,
        6528,
        10880,
        19200
      ],
      "points": [
        0,
        3,
        1,
        10,
        6,
        2,
        4,
        8,
        112,
        176,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        15,
        49,
        60,
        85,
        90,
        98,
        109,
        147,
        158,
        164,
        169,
        198,
        203,
        247,
        248
      ],
      "subgroup_complement_basis": [
        97,
        146,
        84,
        56
      ]
    },
    {
      "record": 160,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        8195,
        8216,
        9248,
        8260,
        19597,
        24572
      ],
      "quotient_map": [
        27,
        71,
        387,
        643,
        1059,
        6147,
        10285,
        16512
      ],
      "points": [
        0,
        127,
        63,
        66,
        65,
        1,
        80,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        29,
        39,
        49,
        75,
        86,
        108,
        122,
        143,
        146,
        164,
        190,
        200,
        213,
        227,
        249
      ],
      "subgroup_complement_basis": [
        161,
        146,
        196,
        56
      ]
    },
    {
      "record": 161,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        18435,
        18456,
        19488,
        18500,
        25741,
        26381
      ],
      "quotient_map": [
        27,
        71,
        387,
        643,
        1059,
        6190,
        10285,
        18435
      ],
      "points": [
        0,
        223,
        191,
        98,
        97,
        1,
        112,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        29,
        35,
        58,
        71,
        94,
        104,
        117,
        139,
        150,
        164,
        177,
        204,
        217,
        239,
        242
      ],
      "subgroup_complement_basis": [
        161,
        146,
        100,
        56
      ]
    },
    {
      "record": 214,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        8195,
        10245,
        8216,
        9248,
        2113,
        22522
      ],
      "quotient_map": [
        24,
        71,
        384,
        640,
        1056,
        6147,
        10285,
        16512
      ],
      "points": [
        0,
        98,
        34,
        66,
        65,
        1,
        80,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        29,
        49,
        58,
        75,
        86,
        103,
        108,
        143,
        146,
        163,
        164,
        200,
        213,
        249,
        254
      ],
      "subgroup_complement_basis": [
        161,
        146,
        116,
        56
      ]
    },
    {
      "record": 215,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        18435,
        10245,
        18456,
        19488,
        24641,
        22522
      ],
      "quotient_map": [
        24,
        71,
        384,
        640,
        1056,
        6190,
        10285,
        18435
      ],
      "points": [
        0,
        194,
        162,
        98,
        97,
        1,
        112,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        29,
        39,
        62,
        67,
        90,
        104,
        117,
        139,
        150,
        164,
        177,
        204,
        217,
        239,
        242
      ],
      "subgroup_complement_basis": [
        177,
        50,
        164,
        104
      ]
    },
    {
      "record": 216,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        18435,
        10245,
        18456,
        18464,
        24641,
        22522
      ],
      "quotient_map": [
        24,
        71,
        384,
        640,
        1152,
        6190,
        10285,
        18435
      ],
      "points": [
        0,
        194,
        162,
        98,
        97,
        1,
        96,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        38,
        43,
        82,
        95,
        108,
        117,
        138,
        147,
        161,
        180,
        205,
        216,
        231,
        254
      ],
      "subgroup_complement_basis": [
        177,
        50,
        164,
        120
      ]
    },
    {
      "record": 217,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        18435,
        10245,
        18448,
        18472,
        24641,
        22522
      ],
      "quotient_map": [
        40,
        71,
        384,
        640,
        1152,
        6174,
        10269,
        18435
      ],
      "points": [
        0,
        194,
        162,
        98,
        97,
        96,
        1,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        51,
        62,
        71,
        74,
        108,
        117,
        134,
        159,
        161,
        180,
        205,
        216,
        235,
        242
      ],
      "subgroup_complement_basis": [
        177,
        50,
        164,
        120
      ]
    },
    {
      "record": 670,
      "kernel_dimension": 11,
      "code_rank": 11,
      "kernel_basis": [
        8195,
        16393,
        24593,
        16420,
        8260,
        24709,
        16645,
        25088,
        25604,
        10245,
        4101
      ],
      "quotient_map": [
        1151,
        6555,
        10925,
        17351
      ],
      "points": [
        0,
        15,
        11,
        13,
        7,
        3,
        5,
        9,
        14,
        10,
        12,
        1,
        6,
        2,
        4,
        8
      ],
      "known_tiling_complement": [
        0
      ],
      "subgroup_complement_basis": []
    },
    {
      "record": 671,
      "kernel_dimension": 8,
      "code_rank": 12,
      "kernel_basis": [
        32259,
        1540,
        3080,
        5136,
        9248,
        17472,
        1153,
        31489
      ],
      "quotient_map": [
        387,
        645,
        1278,
        2185,
        4241,
        8353,
        16577
      ],
      "points": [
        0,
        123,
        5,
        6,
        12,
        20,
        36,
        68,
        127,
        1,
        2,
        4,
        8,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        11,
        55,
        56,
        81,
        94,
        98,
        109
      ],
      "subgroup_complement_basis": [
        81,
        74,
        60
      ]
    },
    {
      "record": 672,
      "kernel_dimension": 7,
      "code_rank": 12,
      "kernel_basis": [
        1540,
        3080,
        5136,
        9248,
        17472,
        1153,
        1282
      ],
      "quotient_map": [
        129,
        258,
        516,
        1151,
        2056,
        4112,
        8224,
        16448
      ],
      "points": [
        0,
        9,
        10,
        12,
        24,
        40,
        72,
        136,
        1,
        2,
        4,
        8,
        16,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        22,
        37,
        59,
        67,
        93,
        110,
        112,
        143,
        145,
        162,
        188,
        196,
        218,
        233,
        247
      ],
      "subgroup_complement_basis": [
        177,
        162,
        148,
        120
      ]
    },
    {
      "record": 678,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        8195,
        10245,
        3080,
        11280,
        9248,
        2113,
        22522
      ],
      "quotient_map": [
        71,
        384,
        640,
        1080,
        6171,
        10285,
        16512
      ],
      "points": [
        0,
        49,
        17,
        33,
        56,
        24,
        40,
        1,
        70,
        2,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        43,
        54,
        61,
        73,
        82,
        95,
        100
      ],
      "subgroup_complement_basis": [
        73,
        98,
        84
      ]
    },
    {
      "record": 679,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        18435,
        10245,
        25608,
        11280,
        19488,
        24641,
        8126
      ],
      "quotient_map": [
        71,
        384,
        640,
        1080,
        6198,
        10285,
        18459
      ],
      "points": [
        0,
        97,
        81,
        49,
        104,
        88,
        56,
        1,
        6,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        29,
        47,
        52,
        75,
        82,
        102,
        121
      ],
      "subgroup_complement_basis": [
        25,
        82,
        52
      ]
    },
    {
      "record": 686,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        19982,
        1045,
        20003,
        71,
        10880,
        26880
      ],
      "quotient_map": [
        27,
        45,
        71,
        645,
        1038,
        6533,
        10245,
        16645
      ],
      "points": [
        0,
        239,
        21,
        254,
        19,
        1,
        2,
        4,
        40,
        160,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        31,
        45,
        49,
        78,
        82,
        99,
        124,
        139,
        148,
        166,
        186,
        197,
        200,
        247,
        249
      ],
      "subgroup_complement_basis": [
        49,
        194,
        148,
        88
      ]
    },
    {
      "record": 689,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        25088,
        14336,
        1038,
        1045,
        1059,
        18431,
        71,
        18560
      ],
      "quotient_map": [
        27,
        45,
        71,
        1038,
        6528,
        10880,
        17280
      ],
      "points": [
        0,
        7,
        13,
        14,
        11,
        1,
        2,
        4,
        112,
        80,
        96,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        25,
        42,
        51,
        76,
        86,
        111,
        117
      ],
      "subgroup_complement_basis": [
        73,
        42,
        28
      ]
    },
    {
      "record": 690,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        18949,
        19979,
        19984,
        1059,
        19010,
        26755,
        11011
      ],
      "quotient_map": [
        71,
        429,
        694,
        1080,
        6198,
        10267,
        16539
      ],
      "points": [
        0,
        99,
        117,
        23,
        106,
        124,
        30,
        1,
        70,
        2,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        29,
        54,
        59,
        73,
        82,
        100,
        111
      ],
      "subgroup_complement_basis": [
        73,
        114,
        84
      ]
    },
    {
      "record": 691,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        11779,
        11789,
        21,
        11808,
        11844,
        20988,
        25733
      ],
      "quotient_map": [
        71,
        411,
        694,
        1197,
        6189,
        10267,
        18486
      ],
      "points": [
        0,
        59,
        103,
        93,
        58,
        102,
        92,
        1,
        14,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        21,
        41,
        54,
        67,
        90,
        108,
        127
      ],
      "subgroup_complement_basis": [
        25,
        106,
        60
      ]
    },
    {
      "record": 692,
      "kernel_dimension": 7,
      "code_rank": 14,
      "kernel_basis": [
        25088,
        1038,
        1045,
        1059,
        71,
        28800,
        26880
      ],
      "quotient_map": [
        27,
        45,
        71,
        1038,
        2304,
        4224,
        9088,
        17280
      ],
      "points": [
        0,
        7,
        13,
        14,
        11,
        1,
        2,
        4,
        224,
        208,
        192,
        8,
        16,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        19,
        41,
        60,
        74,
        85,
        102,
        112,
        140,
        153,
        163,
        191,
        207,
        214,
        229,
        250
      ],
      "subgroup_complement_basis": [
        137,
        74,
        44,
        112
      ]
    },
    {
      "record": 693,
      "kernel_dimension": 7,
      "code_rank": 14,
      "kernel_basis": [
        7680,
        14,
        21,
        35,
        71,
        19584,
        11520
      ],
      "quotient_map": [
        27,
        45,
        71,
        1920,
        2944,
        4608,
        8448,
        16512
      ],
      "points": [
        0,
        7,
        5,
        6,
        3,
        1,
        2,
        4,
        152,
        88,
        56,
        8,
        16,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        31,
        46,
        51,
        77,
        81,
        100,
        122,
        140,
        146,
        165,
        185,
        198,
        219,
        239,
        240
      ],
      "subgroup_complement_basis": [
        145,
        82,
        52,
        232
      ]
    },
    {
      "record": 694,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        25088,
        14336,
        8195,
        10245,
        3080,
        12723,
        31346,
        6212
      ],
      "quotient_map": [
        48,
        71,
        384,
        1032,
        6171,
        10909,
        16896
      ],
      "points": [
        0,
        50,
        18,
        34,
        56,
        49,
        1,
        2,
        36,
        4,
        96,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        39,
        41,
        62,
        74,
        83,
        84,
        125
      ],
      "subgroup_complement_basis": [
        25,
        74,
        84
      ]
    },
    {
      "record": 695,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        18944,
        12800,
        515,
        25093,
        25608,
        31346,
        7230,
        12726
      ],
      "quotient_map": [
        48,
        71,
        384,
        1032,
        6790,
        10909,
        18459
      ],
      "points": [
        0,
        98,
        82,
        50,
        104,
        97,
        1,
        2,
        52,
        4,
        48,
        8,
        112,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        30,
        35,
        57,
        71,
        84,
        109,
        122
      ],
      "subgroup_complement_basis": [
        57,
        26,
        84
      ]
    },
    {
      "record": 696,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        8195,
        10245,
        3080,
        2096,
        2113,
        22522
      ],
      "quotient_map": [
        48,
        71,
        384,
        640,
        1032,
        6171,
        10269,
        16512
      ],
      "points": [
        0,
        98,
        34,
        66,
        112,
        97,
        1,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        61,
        71,
        81,
        90,
        107,
        108,
        118,
        143,
        146,
        149,
        163,
        164,
        190,
        200,
        249
      ],
      "subgroup_complement_basis": [
        161,
        146,
        84,
        56
      ]
    },
    {
      "record": 697,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        18435,
        10245,
        25608,
        24624,
        24641,
        22522
      ],
      "quotient_map": [
        48,
        71,
        384,
        640,
        1032,
        6150,
        10269,
        18459
      ],
      "points": [
        0,
        194,
        162,
        98,
        208,
        193,
        1,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        21,
        43,
        54,
        67,
        94,
        104,
        113,
        135,
        154,
        164,
        189,
        204,
        217,
        239,
        242
      ],
      "subgroup_complement_basis": [
        113,
        50,
        164,
        104
      ]
    },
    {
      "record": 698,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        18435,
        10245,
        24584,
        24624,
        24641,
        22522
      ],
      "quotient_map": [
        48,
        71,
        384,
        640,
        1152,
        6150,
        10269,
        18459
      ],
      "points": [
        0,
        194,
        162,
        98,
        192,
        193,
        1,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        21,
        42,
        51,
        70,
        95,
        97,
        108,
        139,
        146,
        180,
        185,
        205,
        216,
        231,
        254
      ],
      "subgroup_complement_basis": [
        113,
        50,
        164,
        104
      ]
    },
    {
      "record": 701,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        16899,
        18949,
        3080,
        2096,
        2113,
        29687
      ],
      "quotient_map": [
        48,
        71,
        384,
        646,
        1032,
        6171,
        10267,
        16518
      ],
      "points": [
        0,
        98,
        234,
        138,
        112,
        97,
        1,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        61,
        71,
        81,
        90,
        107,
        108,
        118,
        143,
        146,
        149,
        163,
        164,
        190,
        200,
        249
      ],
      "subgroup_complement_basis": [
        49,
        162,
        228,
        152
      ]
    },
    {
      "record": 702,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        515,
        25093,
        25608,
        24624,
        6209,
        7159
      ],
      "quotient_map": [
        48,
        71,
        384,
        646,
        1032,
        6144,
        10267,
        18459
      ],
      "points": [
        0,
        194,
        202,
        10,
        208,
        193,
        1,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        21,
        43,
        54,
        67,
        94,
        104,
        113,
        135,
        154,
        164,
        189,
        204,
        217,
        239,
        242
      ],
      "subgroup_complement_basis": [
        113,
        82,
        196,
        56
      ]
    },
    {
      "record": 703,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        24577,
        30720,
        24582,
        24600,
        6240,
        25730,
        8185
      ],
      "quotient_map": [
        24,
        96,
        390,
        646,
        1152,
        6144,
        10283,
        18475
      ],
      "points": [
        0,
        192,
        204,
        12,
        193,
        1,
        194,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        15,
        50,
        61,
        81,
        94,
        108,
        123,
        133,
        138,
        163,
        180,
        215,
        216,
        230,
        233
      ],
      "subgroup_complement_basis": [
        81,
        50,
        212,
        104
      ]
    },
    {
      "record": 704,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        2054,
        3080,
        26131,
        28195,
        2113,
        29687
      ],
      "quotient_map": [
        54,
        71,
        384,
        646,
        1038,
        6173,
        10267,
        16518
      ],
      "points": [
        0,
        98,
        219,
        187,
        112,
        97,
        1,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        61,
        71,
        81,
        90,
        107,
        108,
        118,
        143,
        146,
        149,
        163,
        164,
        190,
        200,
        249
      ],
      "subgroup_complement_basis": [
        161,
        146,
        84,
        56
      ]
    },
    {
      "record": 705,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        24582,
        25608,
        19987,
        11811,
        24641,
        7159
      ],
      "quotient_map": [
        54,
        71,
        384,
        646,
        1038,
        6150,
        10267,
        18461
      ],
      "points": [
        0,
        194,
        123,
        187,
        208,
        193,
        1,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        21,
        43,
        54,
        67,
        94,
        104,
        113,
        135,
        154,
        164,
        189,
        204,
        217,
        239,
        242
      ],
      "subgroup_complement_basis": [
        97,
        82,
        196,
        56
      ]
    },
    {
      "record": 722,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        16899,
        18949,
        3080,
        11280,
        9248,
        2113,
        32654
      ],
      "quotient_map": [
        71,
        384,
        646,
        1080,
        6171,
        10283,
        16518
      ],
      "points": [
        0,
        49,
        117,
        69,
        56,
        24,
        40,
        1,
        70,
        2,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        29,
        54,
        59,
        73,
        82,
        100,
        111
      ],
      "subgroup_complement_basis": [
        81,
        114,
        76
      ]
    },
    {
      "record": 723,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        515,
        25093,
        25608,
        11280,
        19488,
        24641,
        7159
      ],
      "quotient_map": [
        71,
        384,
        646,
        1080,
        6192,
        10283,
        18459
      ],
      "points": [
        0,
        97,
        101,
        5,
        104,
        88,
        56,
        1,
        6,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        27,
        45,
        52,
        79,
        82,
        102,
        121
      ],
      "subgroup_complement_basis": [
        41,
        98,
        28
      ]
    },
    {
      "record": 724,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        24577,
        30720,
        24582,
        24600,
        10280,
        18504,
        25730,
        8185
      ],
      "quotient_map": [
        120,
        390,
        646,
        1152,
        6168,
        10283,
        18483
      ],
      "points": [
        0,
        96,
        102,
        6,
        49,
        81,
        97,
        1,
        14,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        25,
        37,
        54,
        79,
        90,
        108,
        115
      ],
      "subgroup_complement_basis": [
        25,
        106,
        52
      ]
    },
    {
      "record": 730,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        16899,
        3080,
        11280,
        9248,
        16964,
        29687
      ],
      "quotient_map": [
        3,
        68,
        384,
        645,
        1080,
        6168,
        10280,
        16517
      ],
      "points": [
        0,
        137,
        1,
        138,
        112,
        48,
        80,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        15,
        35,
        53,
        58,
        108,
        118,
        121,
        146,
        157,
        164,
        199,
        200,
        209,
        222,
        235
      ],
      "subgroup_complement_basis": [
        225,
        194,
        164,
        152
      ]
    },
    {
      "record": 731,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        515,
        25608,
        11280,
        19488,
        580,
        7159
      ],
      "quotient_map": [
        3,
        68,
        384,
        645,
        1080,
        6192,
        10280,
        18456
      ],
      "points": [
        0,
        9,
        1,
        10,
        208,
        176,
        112,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        15,
        54,
        57,
        85,
        90,
        103,
        104,
        145,
        158,
        163,
        164,
        203,
        204,
        242,
        253
      ],
      "subgroup_complement_basis": [
        193,
        146,
        84,
        56
      ]
    },
    {
      "record": 747,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        16899,
        17933,
        26133,
        9248,
        16964,
        17280
      ],
      "quotient_map": [
        27,
        71,
        384,
        646,
        1059,
        6144,
        10283,
        16518
      ],
      "points": [
        0,
        83,
        219,
        138,
        65,
        1,
        80,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        11,
        29,
        49,
        58,
        71,
        108,
        118,
        146,
        163,
        164,
        200,
        213,
        222,
        239,
        249
      ],
      "subgroup_complement_basis": [
        113,
        194,
        164,
        152
      ]
    },
    {
      "record": 748,
      "kernel_dimension": 7,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        14,
        18454,
        18464,
        71,
        1155,
        771
      ],
      "quotient_map": [
        27,
        71,
        390,
        646,
        1152,
        6187,
        10283,
        18432
      ],
      "points": [
        0,
        99,
        111,
        14,
        97,
        1,
        96,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        25,
        39,
        42,
        82,
        95,
        108,
        117,
        134,
        139,
        161,
        180,
        205,
        216,
        243,
        254
      ],
      "subgroup_complement_basis": [
        193,
        82,
        180,
        56
      ]
    },
    {
      "record": 754,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        16899,
        17933,
        11280,
        28197,
        16964,
        18560,
        2816
      ],
      "quotient_map": [
        43,
        71,
        774,
        1043,
        6555,
        10624,
        16518
      ],
      "points": [
        0,
        27,
        95,
        70,
        17,
        24,
        1,
        2,
        112,
        52,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        30,
        39,
        41,
        74,
        77,
        100,
        115
      ],
      "subgroup_complement_basis": [
        41,
        82,
        76
      ]
    },
    {
      "record": 770,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        14336,
        16899,
        10245,
        28168,
        27184,
        27201,
        4599,
        25744
      ],
      "quotient_map": [
        71,
        432,
        669,
        1080,
        6187,
        10288,
        16557
      ],
      "points": [
        0,
        85,
        17,
        69,
        92,
        46,
        122,
        1,
        70,
        2,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        43,
        54,
        61,
        73,
        82,
        95,
        100
      ],
      "subgroup_complement_basis": [
        73,
        82,
        100
      ]
    },
    {
      "record": 771,
      "kernel_dimension": 8,
      "code_rank": 13,
      "kernel_basis": [
        30720,
        10242,
        10245,
        25,
        20008,
        20041,
        11393,
        22522
      ],
      "quotient_map": [
        120,
        429,
        693,
        1176,
        6195,
        10264,
        18475
      ],
      "points": [
        0,
        86,
        80,
        6,
        107,
        61,
        87,
        1,
        14,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        21,
        47,
        54,
        73,
        90,
        108,
        115
      ],
      "subgroup_complement_basis": [
        25,
        58,
        92
      ]
    },
    {
      "record": 4485,
      "kernel_dimension": 7,
      "code_rank": 14,
      "kernel_basis": [
        14336,
        8195,
        9229,
        9248,
        9297,
        18560,
        24572
      ],
      "quotient_map": [
        12,
        23,
        71,
        768,
        1059,
        6528,
        10657,
        16512
      ],
      "points": [
        0,
        86,
        22,
        7,
        1,
        2,
        80,
        4,
        224,
        104,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        11,
        50,
        60,
        69,
        78,
        113,
        127,
        141,
        148,
        163,
        185,
        200,
        215,
        230,
        250
      ],
      "subgroup_complement_basis": [
        177,
        194,
        164,
        152
      ]
    },
    {
      "record": 4486,
      "kernel_dimension": 7,
      "code_rank": 14,
      "kernel_basis": [
        30720,
        18435,
        19469,
        19488,
        19537,
        24704,
        25344
      ],
      "quotient_map": [
        12,
        23,
        71,
        768,
        1059,
        6177,
        10657,
        18816
      ],
      "points": [
        0,
        118,
        22,
        7,
        1,
        2,
        112,
        4,
        192,
        200,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        13,
        38,
        63,
        67,
        92,
        101,
        104,
        142,
        151,
        178,
        185,
        209,
        218,
        235,
        244
      ],
      "subgroup_complement_basis": [
        97,
        146,
        84,
        56
      ]
    },
    {
      "record": 4517,
      "kernel_dimension": 7,
      "code_rank": 14,
      "kernel_basis": [
        25088,
        14336,
        1038,
        1059,
        18431,
        1106,
        18560
      ],
      "quotient_map": [
        12,
        23,
        33,
        71,
        1026,
        6528,
        10880,
        17280
      ],
      "points": [
        0,
        14,
        26,
        11,
        1,
        2,
        4,
        8,
        224,
        160,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        29,
        37,
        50,
        73,
        84,
        102,
        113,
        143,
        152,
        172,
        187,
        195,
        222,
        234,
        247
      ],
      "subgroup_complement_basis": [
        113,
        146,
        84,
        56
      ]
    },
    {
      "record": 4518,
      "kernel_dimension": 7,
      "code_rank": 14,
      "kernel_basis": [
        26112,
        30720,
        14,
        35,
        82,
        10880,
        6655
      ],
      "quotient_map": [
        12,
        23,
        33,
        71,
        1920,
        6528,
        10880,
        19200
      ],
      "points": [
        0,
        14,
        10,
        11,
        1,
        2,
        4,
        8,
        112,
        176,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        13,
        59,
        60,
        87,
        90,
        100,
        105,
        152,
        159,
        162,
        165,
        193,
        198,
        243,
        254
      ],
      "subgroup_complement_basis": [
        97,
        146,
        84,
        56
      ]
    },
    {
      "record": 4519,
      "kernel_dimension": 7,
      "code_rank": 14,
      "kernel_basis": [
        26112,
        30720,
        14,
        37,
        84,
        10880,
        6655
      ],
      "quotient_map": [
        10,
        23,
        33,
        71,
        1920,
        6528,
        10880,
        19200
      ],
      "points": [
        0,
        14,
        11,
        10,
        1,
        2,
        4,
        8,
        112,
        176,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        13,
        59,
        60,
        87,
        90,
        101,
        104,
        153,
        158,
        163,
        164,
        193,
        198,
        242,
        255
      ],
      "subgroup_complement_basis": [
        97,
        146,
        84,
        56
      ]
    },
    {
      "record": 4753,
      "kernel_dimension": 7,
      "code_rank": 14,
      "kernel_basis": [
        25088,
        1038,
        15381,
        1059,
        14407,
        18560,
        20736
      ],
      "quotient_map": [
        27,
        45,
        71,
        1038,
        2188,
        4364,
        8716,
        17280
      ],
      "points": [
        0,
        7,
        13,
        126,
        123,
        1,
        2,
        4,
        144,
        160,
        192,
        8,
        16,
        32,
        64,
        128
      ],
      "known_tiling_complement": [
        0,
        19,
        41,
        63,
        74,
        89,
        99,
        112,
        140,
        149,
        166,
        186,
        207,
        214,
        229,
        252
      ],
      "subgroup_complement_basis": [
        209,
        98,
        84,
        56
      ]
    },
    {
      "record": 5296,
      "kernel_dimension": 8,
      "code_rank": 14,
      "kernel_basis": [
        25088,
        14336,
        1038,
        1045,
        1059,
        18431,
        71,
        18560
      ],
      "quotient_map": [
        27,
        45,
        71,
        1038,
        6528,
        10880,
        17280
      ],
      "points": [
        0,
        7,
        13,
        14,
        11,
        1,
        2,
        4,
        112,
        80,
        96,
        8,
        48,
        16,
        32,
        64
      ],
      "known_tiling_complement": [
        0,
        25,
        44,
        51,
        74,
        86,
        111,
        117
      ],
      "subgroup_complement_basis": [
        73,
        42,
        28
      ]
    }
  ]
}


==> anc/code/binary/support/d7_d8_codes/verification/verify_fuglede7.py <==
#!/usr/bin/env python3
"""Small exact checks for a proposed proof of Fuglede in F_2^7.

Run: python verify_fuglede7.py
Dependencies: Python 3.10+ standard library only. No SAT solver or downloads.

SCOPE AND COVERAGE ARGUMENT
===========================
The main computation verifies that EVERY 16-point tile in F_2^7 has a
3-dimensional subgroup tiling complement. The following reduction explains
why the finite list checked by the program covers every such tile.

1. Let E + T tile F_2^7, with |E|=16 and |T|=8. Every 8-point binary tile
   is a graph over F_2^3. To justify this, its affine span has dimension <=7.
   In dimension <=6 use Ferguson--Sothanaphan's published Fuglede theorem
   and uniqueness of the order-8 Hadamard matrix: every 8-point spectral
   set projects bijectively to F_2^3. In dimension 7 the eight points are
   an affine basis, which also projects bijectively to F_2^3 (send the
   seven basis directions to the seven distinct nonzero 3-bit vectors).
   These are mathematical dependencies, not claims checked from scratch
   by this file.

2. Write T={(x,f(x)):x in F_2^3}. A linear shear and translation remove
   the affine parts of the component functions f. The quotient of the
   eight-dimensional Boolean function space by affine functions has basis
       x1*x2, x1*x3, x2*x3, x1*x2*x3.
   A change of basis in the output reduces f to a basis of a subspace W
   of this four-dimensional quotient. Every W is enumerated, without
   assuming a classification under domain permutations: there are
       1+15+35+15+1 = 67
   subspaces. If dim(W)=q, the canonical T has affine span dimension 3+q;
   embed this span into F_2^7 by padding zero coordinates. Affine changes
   preserve tiling and the existence of a subgroup complement.

3. If T+T contains a 3-dimensional subspace K, E+K is automatically a
   tiling, since (E+E) intersects (T+T) only at zero. Of the 67 canonical
   graph sets, 65 have an explicit such K, verified here.

4. The remaining graph sets are exactly:
       T6={0,1,2,11,4,21,38,63} in F_2^6;
       T7={0,1,2,11,4,21,38,127} in F_2^7.
   For T7, translate E to contain zero. Exact-cover enumeration gives all
   30 possible E, and each is checked to tile by a subgroup.
   For T6, split E into its two F_2^6-coset fibers A and 64+B. Each fiber
   tiles F_2^6 by T6. Translate E to put zero in A. Enumerate all 30 such
   A and all 240 unrestricted B, then verify all 7,200 fiber pairs.

5. Exact-cover enumeration is exhaustive: at each node choose an uncovered
   group element g. Every completion must contain exactly one translate
   T+e covering g. Branch over ALL compatible such e. Discard a branch
   only when an uncovered element has no compatible covering translate.
   No timeouts, random sampling, heuristic exclusions, or unproved rank
   filters are used. Every returned tiling and every subgroup certificate
   is verified with integer/XOR operations.

The file also checks the five order-16 Hadamard projection certificates
used in the proposed spectral-to-tiling proof. Data source:
https://users.cecs.anu.edu.au/~bdm/data/hadamard/had16.txt
The completeness of those five classes is a classical external theorem.

OTHER INGREDIENTS FOR THE PROPOSED FULL DIMENSION-7 PROOF
=======================================================
* Quarter-density equivalence: for a spectral E of density 1/4 with
  spectrum Lambda, let a be the normalized Fourier transform of 1_Lambda.
  The identity 1_Lambda^2=1_Lambda gives, for s!=0,
      (1-2*a(0))*a(s) = sum_{t!=0,s} a(t)*a(s+t).
  Pick s with a(s)!=0. This yields nonzero coefficients at s,t,s+t.
  By spectral duality their span K has (E+E) intersect K={0}; |K|=4
  and |E|=|G|/4 give E+K=G. The same argument excludes spectral densities
  strictly between 1/4 and 1/2 (and between 1/2 and 1).
* The converse quarter-density implication follows by classifying a
  four-point tiling complement: it is either a plane or {0,a,b,c} with
  a,b,c independent. In the latter case each E-fiber in their span is
  a pair differing by a+b+c, so a plane complementary to that line tiles E.
* A nontrivial binary Hadamard order is a multiple of four. At orders
  12,20,24,28, dephased phase ranks are 10,18,11,26 respectively. These
  follow from the classical formulas r=m-2 for m=4 mod8 and r=m/2-1
  for m=8 mod16. Consequently none occurs as a spectral cardinality
  in F_2^7. Remaining spectral cardinalities are 1,2,4,8,16,32,64,128.
* Small orders <=8, the checked order-16 certificates, quarter density,
  half density and the whole-group case settle spectral -> tiling.
* For tiling -> spectral, the only missing cardinality was 16. An
  8-point tile is already covered by the graph argument in item 1.

Together these mathematical ingredients and the finite checks constitute
a PROPOSED proof of the dimension-7 equivalence. This script does not
establish novelty or replace an independent audit of the reduction and
the external classification/dependency statements above.
"""

import itertools
import time


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def subspace_bases(n, k):
    """Every k-space exactly once, by its reduced row-echelon basis."""
    for pivots in itertools.combinations(range(n), k):
        free = [(i, j) for i, p in enumerate(pivots)
                for j in range(p + 1, n) if j not in pivots]
        for mask in range(1 << len(free)):
            basis = [1 << p for p in pivots]
            for a, (i, j) in enumerate(free):
                if mask >> a & 1:
                    basis[i] ^= 1 << j
            yield basis


def span(basis):
    points = [0]
    for v in basis:
        points += [x ^ v for x in points]
    return points


def difference_set(points):
    return {x ^ y for x in points for y in points}


def subgroup_inside(D):
    for a, b, c in itertools.combinations(sorted(D - {0}), 3):
        K = set(span([a, b, c]))
        if len(K) == 8 and K <= D:
            return K
    return None


def canonical_graph(W):
    T = []
    for x in range(8):
        a, b, c = (x >> i & 1 for i in range(3))
        nonlinear = a*b | (a*c << 1) | (b*c << 2) | (a*b*c << 3)
        output = sum(((nonlinear & w).bit_count() % 2) << (3+i)
                     for i, w in enumerate(W))
        T.append(x | output)
    return T


def enumerate_complements(T, order, contains_zero):
    """Enumerate ALL translation complements by exact cover."""
    full = (1 << order) - 1
    footprints = [sum(1 << (e ^ t) for t in T) for e in range(order)]
    D = difference_set(T)
    compatible = [sum(1 << j for j in range(order) if (j ^ e) not in D)
                  for e in range(order)]
    covering = [sum(1 << (g ^ t) for t in T) for g in range(order)]
    solutions = []
    nodes = 0

    def visit(covered, available, chosen):
        nonlocal nodes
        nodes += 1
        if covered == full:
            E = tuple(sorted(chosen))
            require(len(E) * len(T) == order, 'Wrong tiling size')
            require(len({e ^ t for e in E for t in T}) == order,
                    'Invalid exact-cover solution')
            solutions.append(E)
            return
        uncovered = full ^ covered
        best, smallest = 0, len(T) + 1
        while uncovered:
            bit = uncovered & -uncovered
            uncovered ^= bit
            candidates = covering[bit.bit_length()-1] & available
            size = candidates.bit_count()
            if size < smallest:
                best, smallest = candidates, size
                if size <= 1:
                    break
        while best:
            bit = best & -best
            best ^= bit
            e = bit.bit_length() - 1
            require(not (covered & footprints[e]), 'Overlapping branch')
            visit(covered | footprints[e], available & compatible[e],
                  chosen + [e])

    if contains_zero:
        visit(footprints[0], compatible[0], [0])
    else:
        visit(0, full, [])
    require(len(set(solutions)) == len(solutions), 'Duplicate solutions')
    print(f'  order {order}, zero={contains_zero}: '
          f'{len(solutions)} complements; {nodes} search nodes')
    return solutions


H16_DATA = '''FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A5A5 A55A 9999 9966 9696 9669
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A5A5 A55A 9996 9969 9699 9666
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A599 A566 9996 9969 96A5 965A
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA A995 A659 A566 9A56 9969 96A5 959A
FFFF FF00 F0F0 F00F CCCC CC33 C3AA C355 AAC3 AA3C A599 A566 9996 9969 96A5 965A'''


def check_order16():
    columns = [(0,1,2,4,8), (0,1,2,8,12), (0,1,8,10,12),
               (0,1,8,10,12), (0,8,9,10,12)]
    for line, C in zip(H16_DATA.splitlines(), columns):
        H = [[1 if int(v, 16) >> (15-j) & 1 else -1
              for j in range(16)] for v in line.split()]
        require(len(H) == 16, 'Incomplete Hadamard data')
        for i in range(16):
            for j in range(16):
                require(sum(a*b for a,b in zip(H[i], H[j])) ==
                        (16 if i == j else 0), 'Not Hadamard')
        patterns = {tuple(row[c] * row[C[0]] for c in C[1:]) for row in H}
        require(len(patterns) == 16, 'Failed order-16 projection certificate')
    print('All five order-16 Hadamard projection certificates passed.')


def main():
    start = time.perf_counter()
    check_order16()
    remaining, counts = [], []
    for q in range(5):
        count = 0
        for W in subspace_bases(4, q):
            count += 1
            T = canonical_graph(W)
            D = difference_set(T)
            K = subgroup_inside(D)
            if K is None:
                remaining.append((W, T))
            else:
                require(len(K) == 8 and K <= D and difference_set(K) == K,
                        'Invalid direct subgroup certificate')
        counts.append(count)
    require(counts == [1,15,35,15,1], 'Incomplete graph enumeration')
    require([W for W,T in remaining] == [[1,2,4], [1,2,4,8]],
            'Unexpected exceptional graph types')
    print('67 graph types covered: 65 direct certificates; 2 exceptions.')

    subgroups = [set(span(b)) for b in subspace_bases(7, 3)]
    require(len(subgroups) == 11811 and
            len({tuple(sorted(K)) for K in subgroups}) == 11811,
            'Incomplete subgroup list')
    subgroup_masks = [sum(1 << v for v in K if v) for K in subgroups]

    def certify(E, T):
        require(len(E) == len(set(E)) == 16, 'Wrong E cardinality')
        require(len({e ^ t for e in E for t in T}) == 128, 'Not a tiling')
        D = difference_set(E)
        mask = sum(1 << v for v in D if v)
        require(any(not (K & mask) for K in subgroup_masks),
                f'No subgroup certificate for {E}')

    for W, T in remaining:
        if len(W) == 3:
            A = enumerate_complements(T, 64, True)
            B = enumerate_complements(T, 64, False)
            require(len(A) == 30 and len(B) == 240, 'Unexpected counts')
            require(all(difference_set(a) == set(a) for a in A),
                    'A normalized complement is nonlinear')
            translated = {tuple(sorted(x ^ t for x in a))
                          for a in A for t in range(64)}
            require(translated == set(B), 'Translation normalization mismatch')
            for a, b in itertools.product(A, B):
                certify(a + tuple(x + 64 for x in b), T)
            print('  All 7,200 rank-six fiber pairs have subgroup complements.')
        else:
            C = enumerate_complements(T, 128, True)
            require(len(C) == 30, 'Unexpected rank-seven count')
            for E in C:
                require(difference_set(E) == set(E),
                        'A rank-seven normalized complement is nonlinear')
                certify(E, T)
            print('  All 30 rank-seven normalized complements are subgroups.')
    print(f'ALL FINITE CHECKS PASSED in {time.perf_counter()-start:.3f}s.')
    print('Read the module docstring for the exhaustive coverage argument,')
    print('external dependencies, and proposed full dimension-seven deduction.')


if __name__ == '__main__':
    main()


==> anc/code/binary/support/d7_d8_codes/verification/verify_fuglede8.py <==
#!/usr/bin/env python3
"""Exact subgroup certificates for order-32 log-Hadamard matrices of rank <=8.

Usage: python verify_fuglede8.py had32_rank_le8.txt fuglede8_certificates.json
The input is produced by fuglede8_scan.cpp from McKay's complete extended
classification. A failure to find a SUBGROUP complement is not a non-tiling
certificate. Both matrix orientations are checked. No solver is required.
"""
import itertools
import json
import sys
import time
from pathlib import Path


def span(basis):
    points = [0]
    for v in basis:
        points += [x ^ v for x in points]
    return points


def independent_basis(rows):
    pivots = {}
    basis = []
    for row in rows:
        v = row
        while v:
            j = v.bit_length()-1
            if j in pivots:
                v ^= pivots[j]
            else:
                pivots[j] = v
                basis.append(row)
                break
    return basis


def subspace_bases(n, k):
    for pivots in itertools.combinations(range(n), k):
        free = [(i,j) for i,p in enumerate(pivots)
                for j in range(p+1,n) if j not in pivots]
        for mask in range(1 << len(free)):
            basis = [1 << p for p in pivots]
            for a,(i,j) in enumerate(free):
                if mask >> a & 1:
                    basis[i] ^= 1 << j
            yield basis


def canonical_columns(rows):
    basis = independent_basis(rows)
    E = [sum(((b >> j)&1) << k for k,b in enumerate(basis))
         for j in range(32)]
    assert len(set(E)) == 32
    return E, len(basis)


def difference_mask(E):
    return sum(1 << x for x in {a ^ b for a in E for b in E} if x)


def main(source, target):
    start = time.perf_counter()
    spaces = {}
    for rank in range(5,9):
        spaces[rank] = [(basis, sum(1 << x for x in span(basis) if x))
                        for basis in subspace_bases(rank,rank-5)]
    assert len(spaces[8]) == 97155
    results = []
    histogram = {}
    for line in Path(source).read_text().splitlines():
        record, rank, *tokens = line.split()
        record, rank = int(record),int(rank)
        assert len(tokens) == 32
        H = [int(t,16) for t in tokens]
        assert all((H[i]^H[j]).bit_count()==16
                   for i in range(32) for j in range(i))
        L = [h ^ H[0] for h in H]
        L = [v ^ (0xffffffff if v&1 else 0) for v in L]
        assert len(independent_basis(L)) == rank
        histogram[rank] = histogram.get(rank,0)+1
        LT = [sum(((v >> j)&1) << i for i,v in enumerate(L))
              for j in range(32)]
        for orientation, matrix in [('columns',L),('rows',LT)]:
            E, r = canonical_columns(matrix)
            assert r == rank
            D = difference_mask(E)
            K = next((b for b,m in spaces[r] if not m&D),None)
            if K is not None:
                elements = span(K)
                assert len(elements) == 1 << (r-5)
                assert len({e ^ k for e in E for k in elements}) == 1 << r
            results.append(dict(record=record,rank=rank,orientation=orientation,
                                points=E,complement_basis=K))
    assert histogram == {5:1,6:2,7:13,8:150}, histogram
    failures = [r for r in results if r['complement_basis'] is None]
    output = dict(input=str(source),histogram=histogram,oriented_cases=len(results),
                  subgroup_failures=len(failures),results=results)
    Path(target).write_text(json.dumps(output,indent=2)+'\n')
    print('Classes by rank:',histogram,flush=True)
    print('Oriented cases:',len(results),'subgroup failures:',len(failures),flush=True)
    for r in failures:
        print('NO SUBGROUP CERTIFICATE:',r['record'],r['orientation'],flush=True)
    print('Seconds:',round(time.perf_counter()-start,3),flush=True)


if __name__ == '__main__':
    main(*sys.argv[1:])


==> anc/code/binary/support/d7_d8_codes/verification/verify_fuglede8_tiles16.py <==
#!/usr/bin/env python3
"""Check canonical 16-point tiles coming from perfect-code kernels.

Usage: python verify_fuglede8_tiles16.py perfect15_kernel_ge7.txt tiles16_certificates.json

Coverage: normalize E to contain zero and restrict a tiling to its span V,
of dimension r<=8. Let H:F2^15->V have the 15 nonzero points of E as
columns. C=H^{-1}(T intersect V) is a perfect length-15 code, and ker(H),
of dimension 15-r>=7, lies in M=Ker(C). The image of the radius-one
ball modulo M has 16 distinct points: M contains no words of weight 1
or 2. The quotient V->F2^15/M is injective on E. A subgroup complement
for the ball image therefore pulls back to a subgroup complement for E.
Coordinate permutations and translations of C preserve this quotient
configuration up to linear equivalence. Thus the 69 classes with kernel
dimension >=7 in the complete 5983-code classification cover EVERY
16-point tile in dimension <=8. No dimension-seven Fuglede theorem is
needed in this reduction. The 48 dimension-seven kernels are the largest
quotient cases; all 21 larger-kernel cases are checked as well.
The external completeness theorem is Ostergard--Pottonen, arXiv:0806.2513.
"""
import json
import sys
import time
from pathlib import Path
from verify_fuglede8 import independent_basis, span, subspace_bases, difference_mask


def annihilator(basis,n):
    return independent_basis(v for v in range(1<<n)
                             if all((v&b).bit_count()%2==0 for b in basis))


def main(source,target):
    start=time.perf_counter()
    spaces={r:[(b,sum(1<<v for v in span(b) if v))
               for b in subspace_bases(r,r-4)] for r in range(4,9)}
    assert len(spaces[8])==200787
    output=[]
    histogram={}
    for line in Path(source).read_text().splitlines():
        record,k,*tokens=line.split()
        record,k=int(record),int(k)
        C={int(t,16) for t in tokens}
        assert len(tokens)==len(C)==2048 and 0 in C
        assert all(0<=x<32768 for x in C)
        balls={x^v for x in C for v in [0]+[1<<i for i in range(15)]}
        assert len(balls)==32768
        M={p for p in C if all(x^p in C for x in C)}
        assert len(M)==1<<k
        mbasis=independent_basis(M)
        assert len(mbasis)==k and set(span(mbasis))==M
        H=annihilator(mbasis,15)
        r=len(H)
        assert r==15-k
        def syndrome(x):
            return sum(((x&h).bit_count()%2)<<i for i,h in enumerate(H))
        E=[0]+[syndrome(1<<i) for i in range(15)]
        assert len(set(E))==16
        T=sorted({syndrome(c) for c in C})
        assert len(T)==1<<(r-4)
        assert len({e^t for e in E for t in T})==1<<r
        D=difference_mask(E)
        K=next((b for b,m in spaces[r] if not m&D),None)
        if K is not None:
            assert len({e^v for e in E for v in span(K)})==1<<r
        histogram[k]=histogram.get(k,0)+1
        output.append(dict(record=record,kernel_dimension=k,code_rank=len(independent_basis(C)),
                           kernel_basis=mbasis,quotient_map=H,points=E,
                           known_tiling_complement=T,subgroup_complement_basis=K))
        print('code',record,'kernel',k,'subgroup certificate',K,flush=True)
    assert histogram=={7:48,8:17,9:3,11:1},histogram
    failures=[o for o in output if o['subgroup_complement_basis'] is None]
    Path(target).write_text(json.dumps(dict(kernel_histogram=histogram,
        cases=len(output),subgroup_failures=len(failures),results=output),indent=2)+'\n')
    print('Cases',len(output),'failures',len(failures),'seconds',round(time.perf_counter()-start,3),flush=True)


if __name__=='__main__':
    main(*sys.argv[1:])


==> anc/code/binary/support/d7_d8_reductions/README.txt <==
FUGLEDE IN F_2^7 AND F_2^8: REDUCTIONS AND PROOF RECORD
Packaged 20 October 2026

READING ORDER
1. STATUS_AND_DEPENDENCIES.txt: what the computations establish and what
   remains a mathematical or external dependency.
2. d7/dimension7_reductions.txt: the complete coverage and deduction argument
   preserved from the dimension-7 verifier's module docstring.
3. d8/fuglede8_proof.pdf: the existing candidate dimension-8 proof manuscript.
   d8/fuglede8_proof.tex is its editable LaTeX source.
4. provenance/ORIGINAL_READ_ME_FUGLEDE8.txt: original packet instructions and
   recorded results, preserved for provenance. Its mixed file layout refers
   to the earlier packet; use the new code archive README for current paths.

The executable programs, certificate JSON files and all input data are in
fuglede_d7_d8_codes.zip. This archive contains mathematical documentation.
The dimension-8 PDF and TeX are unchanged from the earlier packet; there was
no separate dimension-7 manuscript among the recovered project artifacts.
Its argument is supplied here as a readable text extraction, without edits.
SHA256SUMS records all other files in this archive.


==> anc/code/binary/support/d7_d8_reductions/SHA256SUMS <==
93c87ea2d6f3bca6a862d5ec4c3d896adea92cea3a17b8496ee7af95cd21408e  README.txt
308a5e3939b3520d04999a0cf874c60384104cdd513d76e0aaf9fccdaa512736  STATUS_AND_DEPENDENCIES.txt
9caee91c64f05c5310399bf0b2009d5b6e22237a08a43990e011ebc02832d9ff  d7/dimension7_reductions.txt
37bc8e437c8077958f21937c01b4a276f3ad2d256e4fd472995132dfa45c19bf  d8/fuglede8_proof.pdf
fa47ad95de2fd870b2ebd88993a0100cb97af73323fd60bcb88336bc155c3bd3  d8/fuglede8_proof.tex
7f2a857ac5c3be139b47824782fe1d16e7d6bbb3f311d0c960530c4c552590a1  provenance/ORIGINAL_READ_ME_FUGLEDE8.txt


==> anc/code/binary/support/d7_d8_reductions/STATUS_AND_DEPENDENCIES.txt <==
STATUS AND DEPENDENCY MAP

This is an organized snapshot of existing d=7 and d=8 work. The arguments
remain candidate computer-assisted proofs. Packaging and successful finite
checks are not an independent mathematical audit, a novelty determination,
or a proof of external classification completeness.

DIMENSION 7
The central finite task is the subgroup tiling complement for every 16-point
tile. The reduction puts its eight-point complement into a canonical graph
form, enumerates all 67 subspaces of a four-dimensional Boolean-function
quotient, handles 65 by direct subgroup certificates, and handles two
exceptions by exhaustive exact cover and fiber checks.
The full argument and the reasoning for exhaustive coverage are preserved
in d7/dimension7_reductions.txt. Other ingredients include the published
F_2^6 result, small-order Hadamard uniqueness, the five-class order-16
classification, the quoted binary-rank formulas, and Fourier density lemmas.
The script verifies the finite certificates; it does not independently prove
these cited results or the reduction itself.

DIMENSION 8
The manuscript combines:
* Fourier density reductions and Smith-form cardinality restrictions;
* order-16 projections and the complete order-32 classification restricted
  to binary phase rank at most eight (166 classes, 332 orientations);
* a reduction of 16-point tiles to length-15 binary perfect codes whose
  translation kernels have dimension at least seven (69 classes);
* small tiling-complement arguments to handle the larger tile sizes.
The proof aims at subgroup tiling complements as well as spectral/tiling
equivalence. Consult the manuscript for the exact statements and deductions.

The complete order-16/order-32 Hadamard classifications and the length-15
perfect-code classification are external mathematical dependencies. A scan
can validate and filter the supplied lists; it cannot establish that those
lists contain every equivalence class without the classification theorem.
The proof manuscript contains the bibliography and input checksums.

WHAT WAS CHECKED FOR THIS REPACKAGING
* Original d=8 packet files compared byte-for-byte with working files.
* Full Hadamard and perfect-code input data matched their recorded SHA-256s.
* The standalone d=7 verifier and default d=8 verification driver were rerun.
* Archive integrity and checksum manifests were checked after ZIP creation.
The corresponding finite-check log is in the codes archive. Full C++ scans
and independent NumPy audits are supplied for reproduction; no new run of
those longer stages is claimed by this packaging operation.

PRIMARY DATA LOCATIONS RECORDED IN THE PROJECT
Hadamard data: https://users.cecs.anu.edu.au/~bdm/data/hadamard.html
Order-16 data: https://users.cecs.anu.edu.au/~bdm/data/hadamard/had16.txt
Perfect-code classification/data: https://arxiv.org/abs/0806.2513v3
The existing manuscript's bibliography, including its external manuscript
attribution, is preserved as written and was not reverified during packaging.

BOUNDARY
This pair of archives covers d=7 and d=8. Dimension-9 searches, order-48
solver runs, order-64 follow-up work and unrelated papers are excluded.


==> anc/code/binary/support/d7_d8_reductions/d7/dimension7_reductions.txt <==
DIMENSION 7: PRESERVED REDUCTION AND COVERAGE ARGUMENT
Extracted verbatim from the module docstring of verify_fuglede7.py.
The executable is supplied in the companion codes archive.

Small exact checks for a proposed proof of Fuglede in F_2^7.

Run: python verify_fuglede7.py
Dependencies: Python 3.10+ standard library only. No SAT solver or downloads.

SCOPE AND COVERAGE ARGUMENT
===========================
The main computation verifies that EVERY 16-point tile in F_2^7 has a
3-dimensional subgroup tiling complement. The following reduction explains
why the finite list checked by the program covers every such tile.

1. Let E + T tile F_2^7, with |E|=16 and |T|=8. Every 8-point binary tile
   is a graph over F_2^3. To justify this, its affine span has dimension <=7.
   In dimension <=6 use Ferguson--Sothanaphan's published Fuglede theorem
   and uniqueness of the order-8 Hadamard matrix: every 8-point spectral
   set projects bijectively to F_2^3. In dimension 7 the eight points are
   an affine basis, which also projects bijectively to F_2^3 (send the
   seven basis directions to the seven distinct nonzero 3-bit vectors).
   These are mathematical dependencies, not claims checked from scratch
   by this file.

2. Write T={(x,f(x)):x in F_2^3}. A linear shear and translation remove
   the affine parts of the component functions f. The quotient of the
   eight-dimensional Boolean function space by affine functions has basis
       x1*x2, x1*x3, x2*x3, x1*x2*x3.
   A change of basis in the output reduces f to a basis of a subspace W
   of this four-dimensional quotient. Every W is enumerated, without
   assuming a classification under domain permutations: there are
       1+15+35+15+1 = 67
   subspaces. If dim(W)=q, the canonical T has affine span dimension 3+q;
   embed this span into F_2^7 by padding zero coordinates. Affine changes
   preserve tiling and the existence of a subgroup complement.

3. If T+T contains a 3-dimensional subspace K, E+K is automatically a
   tiling, since (E+E) intersects (T+T) only at zero. Of the 67 canonical
   graph sets, 65 have an explicit such K, verified here.

4. The remaining graph sets are exactly:
       T6={0,1,2,11,4,21,38,63} in F_2^6;
       T7={0,1,2,11,4,21,38,127} in F_2^7.
   For T7, translate E to contain zero. Exact-cover enumeration gives all
   30 possible E, and each is checked to tile by a subgroup.
   For T6, split E into its two F_2^6-coset fibers A and 64+B. Each fiber
   tiles F_2^6 by T6. Translate E to put zero in A. Enumerate all 30 such
   A and all 240 unrestricted B, then verify all 7,200 fiber pairs.

5. Exact-cover enumeration is exhaustive: at each node choose an uncovered
   group element g. Every completion must contain exactly one translate
   T+e covering g. Branch over ALL compatible such e. Discard a branch
   only when an uncovered element has no compatible covering translate.
   No timeouts, random sampling, heuristic exclusions, or unproved rank
   filters are used. Every returned tiling and every subgroup certificate
   is verified with integer/XOR operations.

The file also checks the five order-16 Hadamard projection certificates
used in the proposed spectral-to-tiling proof. Data source:
https://users.cecs.anu.edu.au/~bdm/data/hadamard/had16.txt
The completeness of those five classes is a classical external theorem.

OTHER INGREDIENTS FOR THE PROPOSED FULL DIMENSION-7 PROOF
=======================================================
* Quarter-density equivalence: for a spectral E of density 1/4 with
  spectrum Lambda, let a be the normalized Fourier transform of 1_Lambda.
  The identity 1_Lambda^2=1_Lambda gives, for s!=0,
      (1-2*a(0))*a(s) = sum_{t!=0,s} a(t)*a(s+t).
  Pick s with a(s)!=0. This yields nonzero coefficients at s,t,s+t.
  By spectral duality their span K has (E+E) intersect K={0}; |K|=4
  and |E|=|G|/4 give E+K=G. The same argument excludes spectral densities
  strictly between 1/4 and 1/2 (and between 1/2 and 1).
* The converse quarter-density implication follows by classifying a
  four-point tiling complement: it is either a plane or {0,a,b,c} with
  a,b,c independent. In the latter case each E-fiber in their span is
  a pair differing by a+b+c, so a plane complementary to that line tiles E.
* A nontrivial binary Hadamard order is a multiple of four. At orders
  12,20,24,28, dephased phase ranks are 10,18,11,26 respectively. These
  follow from the classical formulas r=m-2 for m=4 mod8 and r=m/2-1
  for m=8 mod16. Consequently none occurs as a spectral cardinality
  in F_2^7. Remaining spectral cardinalities are 1,2,4,8,16,32,64,128.
* Small orders <=8, the checked order-16 certificates, quarter density,
  half density and the whole-group case settle spectral -> tiling.
* For tiling -> spectral, the only missing cardinality was 16. An
  8-point tile is already covered by the graph argument in item 1.

Together these mathematical ingredients and the finite checks constitute
a PROPOSED proof of the dimension-7 equivalence. This script does not
establish novelty or replace an independent audit of the reduction and
the external classification/dependency statements above.



==> anc/code/binary/support/d7_d8_reductions/provenance/ORIGINAL_READ_ME_FUGLEDE8.txt <==
CANDIDATE COMPUTER-ASSISTED PROOF OF FUGLEDE IN F_2^8
20 October 2026

This is a proposed complete proof, not an externally reviewed theorem or a
claim of established priority. Read fuglede8_proof.pdf (or its LaTeX source)
for the mathematical reductions and the exact external dependencies.

QUICK VERIFICATION (no downloads; Python 3.10+ standard library):
    python reproduce_fuglede8.py

FULL REPRODUCTION (downloads the published classification data and repeats
both complete exact scans; C++17 compiler and zlib required):
    python reproduce_fuglede8.py --full

INDEPENDENT KERNEL AUDIT (also needs NumPy):
    python reproduce_fuglede8.py --full --audit

Do not use Python's -O option: the verifiers use assertions.

RESULTS IN THIS ENVIRONMENT
* Complete order-32 Hadamard source: 6,857,010 extended classes.
  Retained by dephased rank <=8: 166 (ranks 5,6,7,8: 1,2,13,150).
  Both orientations: 332 subgroup tiling certificates, all passing.
  The complete streaming extraction took about 8 seconds; certificate
  generation/verification about 1 second.
* Complete length-15 perfect-code source: 5,983 classes.
  All codes independently validated as perfect by their radius-one balls.
  Kernel dimensions >=7: 69 classes (dimensions 7,8,9,11: 48,17,3,1).
  All 69 radius-one-ball quotient sets have subgroup tiling certificates.
  Kernel extraction took <1 second; certificate checks about 4 seconds.
* A different kernel algorithm, using exact integer Walsh transforms rather
  than code translations, reproduced the full kernel-size distribution,
  the same 69 selected records, and their kernel subspaces. It also checked
  all 332 Hadamard certificates by direct sums. About 10 seconds.
These are measurements here, not hardware-independent time guarantees.

THE TWO KEY NEW CHECKS
1. Every spectral 32-point set in F_2^8 has a subgroup complement, by all
   rank <=8 Hadamard certificates and the projection/lifting argument.
2. Every 16-point tile of affine dimension <=8 has a subgroup complement.
   Its associated length-15 perfect code has a kernel of dimension >=7.
   Quotienting by that FULL kernel reduces it to one of the 69 positively
   certified configurations. The map is injective on the 16-point tile.
   This reduction does not assume a dimension-seven Fuglede theorem.

The other cardinalities are handled by the Walsh-minor divisibility bound,
the quarter-density lemma, small-tile results, and an explicit universal
spectrum construction for complements of size <=8. These mathematical
steps are written out in the proof and must be reviewed as mathematics;
passing the code alone is not a proof of the reduction's coverage.

FILES
fuglede8_proof.tex / .pdf        Proof and external dependencies
fuglede8_scan.cpp               Complete Hadamard rank extraction
fuglede8_perfect_scan.cpp       Complete perfect-code kernel extraction
verify_fuglede8.py              Hadamard Gram tests and subgroup certificates
verify_fuglede8_tiles16.py      Perfect-code quotients and subgroup certificates
audit_fuglede8.py               Independent Walsh-kernel audit (NumPy)
audit_hadamard8_scan.cpp        Independent column-space rank extraction
reproduce_fuglede8.py           Driver, checksums, optional full downloads/scans
verify_fuglede7.py              Earlier checker, used here for its five H16 checks
had32_rank_le8.txt              166 selected primary Hadamard records
perfect15_kernel_ge7.txt        69 selected primary perfect-code records
fuglede8_certificates.json      332 oriented Hadamard certificates
tiles16_certificates.json       69 kernel-quotient certificates

PRIMARY DATA SOURCES
Hadamard classification: H. Kharaghani and B. Tayfeh-Rezaie (2013), distributed
by B. McKay at https://users.cecs.anu.edu.au/~bdm/data/hadamard.html .
Perfect-code classification: P. R. J. Ostergard and O. Pottonen (2009),
ancillary perfect15 at https://arxiv.org/abs/0806.2513v3 .

The packet does NOT re-prove either classification's completeness. It
extracts the needed cases from their complete data and verifies explicit
positive certificates with exact arithmetic. The full source files are
downloaded only for --full; they are not included in this small packet.


==> anc/code/binary/support/d9_finite/READ_ME_FUGLEDE9.txt <==
FUGLEDE IN F_2^9: VERIFIED EXTENSIONS AND REMAINING CASES
20 October 2026

This packet extends two finite parts of our dimension-eight candidate proof.
It does NOT contain a complete proof of Fuglede in dimension nine. The
statements below use published complete classifications and the explicit
projection/lifting reductions described here. Independent human review and
an originality assessment are still needed.

QUICK CHECK (Python 3.10+, standard library, no downloads/compiler):
    python audit_fuglede9.py

FULL REPRODUCTION (C++17 compiler, zlib and NumPy):
    python reproduce_fuglede9.py --full
The full run downloads about 158 MB compressed, validates the source hashes,
repeats both full case extractions, repeats an independent Hadamard extraction,
finds the subgroup complements again, and audits all perfect-code kernel
dimensions using integer Walsh transforms. Do not use Python's -O option.

NEW FINITE RESULTS

1. Every spectral set of size 32 in F_2^9 has a subgroup tiling complement.

The full order-32 Hadamard classification has 6,857,010 classes when
transposition is allowed. All classes of dephased binary rank <=9 were
extracted. Counts by rank 5,6,7,8,9 are 1,2,13,150,1874, respectively.
This gives 2,040 classes, or 4,080 oriented cases. Every canonical column
set has a subgroup tiling complement. All certificates are checked by
enumerating their distinct sums, independently of the search algorithm.

Coverage argument: dephase a spectral-pair matrix to L. Its binary rank
r is <=9. Choose a row basis R of L; its columns form a 32-point set in
F_2^r. The original spectral set projects bijectively onto this canonical
set, using the frequencies of the chosen row basis. A subgroup complement
of the image pulls back to a subgroup complement of the original set.
Hadamard equivalence changes the canonical set by an affine map. Since
the data identify transposes, both orientations of every record are checked.

2. Every sixteen-point tile of affine dimension <=9 has a subgroup tiling
complement, hence is spectral.

For a normalized sixteen-point tile E spanning V=F_2^r (r<=9), use the 15
nonzero points of E as the columns of H:F_2^15 -> V. Restrict a tiling
complement to V and call it A. Then C=H^{-1}(A) is a perfect binary code
of length 15: the radius-one ball S={0,e_1,...,e_15} tiles by C. The
translation kernel M of C contains ker(H), whose dimension is 15-r>=6.
No nonzero element of M has weight 1 or 2. Therefore the natural linear
map V=F_2^15/ker(H) -> F_2^15/M is injective on E, and its image is S/M.

The complete 5,983-code classification contains 374 codes with kernel
dimension >=6: counts in dimensions 6,7,8,9,11 are 305,48,17,3,1.
Every one of the 374 ball images S/M has a subgroup complement. These
pull back through the injective projection, giving the claimed complements
for all sixteen-point tiles. Coordinate permutations of the code preserve S;
code translations preserve its translation kernel. Thus equivalence in the
published code classification preserves the quotient configuration up to
linear equivalence. The reduction covers all labels and all relevant codes.

TOTAL POSITIVE CERTIFICATES: 4,080 + 374 = 4,454; all passed.
The pruned RREF search took about 1.5 seconds here after case preparation.
This timing excludes extraction, preparation and independent audits.
It is a measurement in this environment, not a hardware-independent promise.

INDEPENDENT AUDITS

* A second complete Hadamard scan computes column ranks with lowest pivots,
  rather than row ranks with highest pivots. It yields the same 2,040 records.
* Integer Walsh transforms recover the kernels of all 5,983 codes as the
  annihilators of the span of their nonzero Fourier coefficients. This
  reproduces all 374 selected records and their kernel subspaces.
* The default verifier checks every selected code is perfect, computes its
  kernel by translation tests, verifies its quotient map, and verifies all
  4,454 subgroup tiling certificates by direct sums.

WHAT REMAINS FOR A COMPLETE DIMENSION-NINE PROOF

The quarter-density Fourier lemma and Walsh Smith-minor divisibility bound
leave spectral cardinalities
    1,2,4,8,16,32,48,64,96,128,256,512.
All non-power-of-two candidates except 48 and 96 are excluded. Quarter
density handles 128; half density handles 256. Small sets, the H16
certificates, and result 1 above handle the other positive cases through 32.

The unresolved implications in this packet are:
    spectral size 48 -> impossible (or a counterexample exists);
    spectral size 96 -> impossible (or a counterexample exists);
    spectral size 64 -> tile;
    tile size 32 -> spectral.

Sizes 48 and 96 do not divide 512, so a spectral example at either size
would be an immediate counterexample. Both a putative spectral set and its
spectrum must span dimension nine: a smaller span or a projection along a
smaller spectral span reduces to dimension eight, whose spectral sizes are
powers of two. Their dephased phase rank is therefore exactly nine.

The same projection reasoning shows that a 64-point spectral counterexample
must have dephased rank exactly nine. The order-32 classification gives no
coverage for this order-64 problem. A failed subgroup certificate alone
would not establish non-tiling here.

For tile -> spectral, sizes <=8 use the small binary tile theorem, size 16
is result 2, and sizes >=64 use the universal-spectrum construction for a
tiling complement of size <=8. Only size 32 remains.

There is a useful further structural reduction for size 32. If E has a
nonzero period, quotient by it to a sixteen-point tile in dimension eight.
If its complement T has a nonzero period, the quotient is injective on E
and reduces to dimension eight. If E lies in a hyperplane, restrict to it.
These cases are already spectral, using the dimension-eight candidate proof.

For a remaining E of full affine span nine, Ostergard--Vardy's theorem
that full-rank tilings do not exist in F_2^9 forces its sixteen-point
complement T to lie in a hyperplane H=F_2^8. Write
    E = A union (v+B),   v outside H.
Then A and B both have 16 points and both tile H by the SAME T. Each is
individually spectral by dimension eight. A shared spectrum, or a shared
four-dimensional subgroup complement, would settle this gluing instance.
We have not proved that such a shared choice always exists. Individual
spectrality of the two fibers is insufficient to make that assertion.

PRIMARY SOURCES

Hadamard classification: Kharaghani--Tayfeh-Rezaie (2013), McKay database:
https://users.cecs.anu.edu.au/~bdm/data/hadamard.html
Input had32_tr.txt.gz SHA-256:
e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520

Perfect codes: Ostergard--Pottonen, IEEE Trans. Inf. Theory 55 (2009),
4657-4660; ancillary perfect15 in https://arxiv.org/abs/0806.2513v3
Input perfect15 SHA-256:
3bcb77324a7770c44f64b785d67d8da0f003113451575e06ca24852c7e5084f3

No full-rank tilings in dimension nine: Ostergard--Vardy,
SIAM J. Discrete Math. 18 (2004), 382-387.
https://doi.org/10.1137/S0895480104435804

Classification completeness is used as a published theorem. The programs
verify extraction and certificates; they do not regenerate the complete
Hadamard or perfect-code classifications from first principles.


==> anc/code/binary/support/d9_finite/audit_fuglede9.py <==
#!/usr/bin/env python3
"""Independent positive-certificate audit; --codes-source adds a Walsh scan.

Default requires only the standard library. Full Walsh audit needs NumPy.
No classification completeness is inferred merely from these positive tests:
the source datasets and published complete classifications are dependencies.
"""
import argparse
import json
from collections import Counter
from pathlib import Path


def rank(vectors):
    rows=[]
    for v in vectors:
        for b in rows:v=min(v,v^b)
        if v:rows.append(v);rows.sort(reverse=True)
    return len(rows)


def elements(basis):
    K={0}
    for b in basis:K|={v^b for v in K.copy()}
    return K


def main(source=None):
    packet=json.loads(Path('fuglede9_cases.json').read_text())
    cases={c['id']:c for c in packet['cases']}
    assert len(cases)==4454
    records={}
    for line in Path('fuglede9_subgroup_results.txt').read_text().splitlines():
        ident,status,*tokens=line.split()
        assert ident in cases and ident not in records and status=='OK'
        c=cases[ident];basis=list(map(int,tokens));K=elements(basis)
        assert len(basis)==c['k'] and len(K)==1<<c['k']
        E=c['points'];assert len(E)==len(set(E))==1<<(c['n']-c['k'])
        assert len({e^k for e in E for k in K})==1<<c['n']
        records[ident]=basis
    assert len(records)==len(cases)
    print('All 4454 subgroup certificates independently pass by direct sums.',flush=True)
    had={}
    for line in Path('had32_rank_le9.txt').read_text().splitlines():
        rec,r,*tokens=line.split();rec,r=int(rec),int(r);H=[int(x,16) for x in tokens]
        assert len(H)==32
        assert all((a^b).bit_count()==16 for i,a in enumerate(H) for b in H[:i])
        L=[x^H[0]^((0xffffffff) if (x^H[0])&1 else 0) for x in H]
        assert rank(L)==r
        for orient,M in [('columns',L),('rows',[sum(((x>>j)&1)<<i for i,x in enumerate(L)) for j in range(32)])]:
            c=cases[f'H{rec}_{orient}'];E=c['points']
            erows=[sum(((x>>i)&1)<<j for j,x in enumerate(E)) for i in range(r)]
            assert rank(erows)==r and rank(erows+M)==r
        had[r]=had.get(r,0)+1
    assert had=={5:1,6:2,7:13,8:150,9:1874}
    print('All Hadamard Gram matrices, ranks, and canonical factorizations pass.',flush=True)
    code_hist=Counter();code_ids=set()
    for line in Path('perfect15_kernel_ge6.txt').read_text().splitlines():
        rec,k,*tokens=line.split();rec,k=int(rec),int(k)
        c=cases[f'C{rec}'];assert rec not in code_ids;code_ids.add(rec)
        C={int(x,16) for x in tokens}
        assert len(tokens)==len(C)==2048 and 0 in C
        assert len({a^s for a in C for s in [0]+[1<<i for i in range(15)]})==32768
        M={p for p in C if all(x^p in C for x in C)}
        assert len(M)==1<<k and elements(c['kernel_basis'])==M
        Q=c['quotient_map'];assert len(Q)==rank(Q)==15-k
        assert all((m&q).bit_count()%2==0 for m in M for q in Q)
        E=[0]+[sum(((q>>j)&1)<<i for i,q in enumerate(Q)) for j in range(15)]
        assert E==c['points']
        code_hist[k]+=1
    assert dict(code_hist)=={6:305,7:48,8:17,9:3,11:1}
    print('All 374 selected codes, translation kernels, and quotient maps pass.',flush=True)
    if source:
        import numpy as np
        def walsh(a):
            a=a.copy();h=1
            while h<len(a):
                z=a.reshape(-1,2*h);u=z[:,:h].copy();v=z[:,h:].copy()
                z[:,:h]=u+v;z[:,h:]=u-v;h*=2
            return a
        expected={c['record']:c for c in cases.values() if c['family']=='tile16'}
        hist=Counter();number=0
        for number,line in enumerate(Path(source).open(),1):
            raw=[int(x,16) for x in line.split()]
            assert len(raw)==2048 and all(x&8==0 for x in raw)
            C=[(x&7)|((x>>4)<<3) for x in raw]
            f=np.zeros(32768,dtype=np.int32);f[C]=1
            support=np.flatnonzero(walsh(f)).tolist()
            k=15-rank(support);hist[k]+=1
            assert (k>=6)==(number in expected)
            if k>=6:
                c=expected[number];M=elements(c['kernel_basis'])
                assert len(M)==1<<k
                # Recover a small independent basis for Fourier support.
                B=[]
                for b in support:
                    if rank(B+[b])>len(B):B.append(b)
                assert len(B)==15-k
                assert all((m&b).bit_count()%2==0 for m in M for b in B)
                Q=c['quotient_map'];assert len(Q)==rank(Q)==15-k
                assert all((m&q).bit_count()%2==0 for m in M for q in Q)
                E=[0]+[sum(((q>>j)&1)<<i for i,q in enumerate(Q)) for j in range(15)]
                assert E==c['points']
            if number%1000==0:print('Independent code Fourier scan:',number,flush=True)
        assert number==5983
        assert dict(hist)=={1:19,2:177,3:1295,4:2896,5:1222,6:305,7:48,8:17,9:3,11:1},hist
        print('Full Fourier audit reproduces all 374 large-kernel cases.',flush=True)
    output=dict(status='all_direct_extension_certificates_pass',families=dict(Counter(c['family'] for c in cases.values())),
                hadamard_ranks=had,results=[dict(**c,subgroup_complement_basis=records[c['id']]) for c in cases.values()])
    Path('fuglede9_certificates.json').write_text(json.dumps(output,indent=2)+'\n')
    print('Saved complete positive certificates. This does not settle all of Fuglede9.',flush=True)


if __name__=='__main__':
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('--codes-source')
    main(p.parse_args().codes_source)


==> anc/code/binary/support/d9_finite/audit_fuglede9_scan.cpp <==
// Independent extraction using columns and lowest pivots, with cutoff nine.
#include <zlib.h>
#include <array>
#include <cstdlib>
#include <fstream>
#include <iostream>
int main(int argc,char**argv){
 if(argc!=3)return 2;gzFile f=gzopen(argv[1],"rb");if(!f)return 3;
 gzbuffer(f,1<<20);std::ofstream out(argv[2]);char line[2048];unsigned count=0,kept=0;
 while(gzgets(f,line,sizeof(line))){
  ++count;char*p=line;std::array<unsigned,32>rows{},piv{};
  for(int i=0;i<32;i++){char*e;unsigned long x=strtoul(p,&e,16);if(e==p||x>0xffffffffUL)return 4;rows[i]=x;p=e;}
  int r=0;
  for(int j=1;j<32&&r<10;j++){
   unsigned col=0;
   for(int i=0;i<32;i++){unsigned b=((rows[i]>>j)^rows[i]^(rows[0]>>j)^rows[0])&1U;col|=b<<i;}
   for(int k=0;k<32&&col;k++)if(col&(1U<<k)){
    if(piv[k])col^=piv[k];else{piv[k]=col;++r;break;}
   }
  }
  if(r<=9){out<<count<<" "<<r<<" "<<line;++kept;}
 }
 int error;gzerror(f,&error);if(error!=Z_OK&&error!=Z_STREAM_END)return 5;
 if(gzclose(f)!=Z_OK||count!=6857010||kept!=2040||!out)return 6;
 std::cout<<"Independent extraction: "<<count<<" classes; "<<kept<<" selected.\n";
}


==> anc/code/binary/support/d9_finite/fuglede9_cases.txt <==
H25418_columns 5 0 0 16 8 24 4 20 12 28 2 18 10 26 6 22 14 30 1 17 9 25 5 21 13 29 3 19 11 27 7 23 15 31
H25418_rows 5 0 0 16 8 24 4 20 12 28 2 18 10 26 6 22 14 30 1 17 9 25 5 21 13 29 3 19 11 27 7 23 15 31
H25419_columns 6 1 0 48 40 24 36 20 12 60 34 18 10 58 38 22 14 62 33 17 9 57 37 21 13 61 35 19 11 59 39 23 15 63
H25419_rows 6 1 0 32 24 56 20 52 12 44 2 34 26 58 22 54 14 46 1 33 25 57 21 53 13 45 63 31 39 7 43 11 51 19
H25420_columns 7 2 0 112 104 24 36 84 76 60 34 82 74 58 102 22 14 126 33 81 73 57 101 21 13 125 35 83 75 59 103 23 15 127
H25420_rows 7 2 0 96 88 56 20 116 76 44 2 98 90 58 22 118 78 46 1 97 89 57 21 117 77 45 127 31 39 71 19 115 75 43
H25421_columns 6 1 0 48 40 24 4 52 44 28 34 18 10 58 38 22 14 62 33 17 9 57 37 21 13 61 35 19 11 59 39 23 15 63
H25421_rows 6 1 0 48 40 24 4 52 44 28 2 50 42 26 6 54 46 30 1 49 41 25 5 53 45 29 59 11 19 35 63 15 23 39
H25422_columns 7 2 0 112 40 88 68 52 108 28 66 50 106 26 6 118 46 94 33 81 105 25 69 53 13 125 67 51 11 123 103 23 47 95
H25422_rows 7 2 0 112 8 120 68 52 76 60 34 82 42 90 102 22 110 30 1 113 9 121 69 53 51 67 109 29 27 107 87 39 95 47
H25423_columns 7 2 0 112 40 88 100 20 76 60 98 18 74 58 38 86 14 126 1 113 73 57 101 21 45 93 99 19 43 91 71 55 15 127
H25423_rows 7 2 0 96 24 120 20 116 12 108 66 34 90 58 86 54 78 46 1 97 25 121 21 117 31 127 77 45 71 39 75 43 83 51
H25424_columns 8 3 0 240 168 88 100 148 204 60 98 146 202 58 166 86 14 254 129 113 73 185 229 21 45 221 99 147 171 91 199 55 15 255
H25424_rows 8 3 0 224 152 120 20 244 140 108 66 162 218 58 86 182 206 46 1 225 153 121 21 245 159 127 205 45 71 167 51 211 171 75
H25425_columns 9 4 0 496 424 88 100 404 460 60 226 274 330 186 294 214 142 382 257 241 201 313 485 21 45 477 99 403 427 91 327 183 143 383
H25425_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 214 310 462 46 1 481 281 249 149 373 415 127 461 45 203 299 179 339 423 71
H25426_columns 8 3 0 240 200 56 100 148 172 92 162 82 10 250 102 150 206 62 161 81 73 185 37 213 205 61 99 147 235 27 7 247 143 127
H25426_rows 8 3 0 192 56 248 36 228 28 220 146 82 170 106 182 118 142 78 1 193 57 249 37 109 167 239 75 139 115 179 213 157 87 31
H25427_columns 9 4 0 496 456 56 356 148 172 348 418 82 266 250 102 406 206 318 161 337 73 441 293 213 461 61 355 147 235 283 7 503 399 127
H25427_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 313 249 37 365 423 239 75 395 371 179 287 87 157 469
H25428_columns 7 2 0 112 104 24 68 52 44 92 66 50 10 122 102 22 46 94 65 49 9 121 101 21 45 93 67 51 11 123 103 23 47 95
H25428_rows 7 2 0 64 56 120 36 100 28 92 18 82 42 106 54 118 14 78 1 65 57 121 35 99 27 91 111 47 87 23 77 13 117 53
H25429_columns 8 3 0 240 104 152 196 52 172 92 66 178 138 122 230 22 46 222 65 177 137 121 229 21 45 221 67 179 139 123 231 23 47 223
H25429_rows 8 3 0 192 184 120 36 228 156 92 18 210 170 106 54 246 142 78 1 193 185 121 35 227 155 91 239 47 87 151 53 245 141 77
H25430_columns 8 3 0 240 104 152 196 52 172 92 194 50 10 250 102 150 174 94 193 49 9 249 229 21 45 221 67 179 139 123 103 151 175 95
H25430_rows 8 3 0 192 56 248 164 100 156 92 18 210 42 234 182 118 142 78 1 193 57 249 163 99 155 91 239 47 205 13 87 151 117 181
H25431_columns 9 4 0 496 104 408 452 52 428 92 194 306 266 250 358 150 174 350 193 305 265 249 485 21 45 477 67 435 395 123 359 151 175 351
H25431_rows 9 4 0 448 312 248 164 356 412 92 18 466 298 234 182 374 398 78 1 449 313 249 163 355 411 91 495 47 205 269 181 373 407 87
H25432_columns 7 2 0 112 40 88 68 52 108 28 66 50 10 122 102 22 46 94 65 49 9 121 101 21 45 93 67 51 11 123 103 23 47 95
H25432_rows 7 2 0 96 88 56 4 100 92 60 18 114 74 42 22 118 78 46 1 97 89 57 3 99 91 59 109 13 53 85 111 15 55 87
H25433_columns 8 3 0 240 168 88 196 52 108 156 66 178 138 122 230 22 46 222 65 177 137 121 101 149 173 93 195 51 11 251 231 23 47 223
H25433_rows 8 3 0 224 152 120 68 164 220 60 18 242 138 106 86 182 206 46 1 225 153 121 67 163 219 59 237 13 151 119 175 79 213 53
H25434_columns 7 2 0 112 40 88 68 52 108 28 66 50 10 122 38 86 110 30 1 113 73 57 37 85 109 29 3 115 75 59 39 87 111 31
H25434_rows 7 2 0 64 56 120 36 100 28 92 18 82 42 106 54 118 14 78 1 65 57 121 35 99 27 91 13 77 53 117 47 111 23 87
H25435_columns 8 3 0 240 168 88 196 52 108 156 66 178 138 122 38 214 238 30 129 113 73 185 37 213 237 29 131 115 75 187 39 215 239 31
H25435_rows 8 3 0 192 184 120 36 228 156 92 18 210 170 106 54 246 142 78 1 193 185 121 35 227 155 91 13 205 181 117 215 23 111 175
H25436_columns 8 3 0 240 40 216 196 52 236 28 194 50 10 250 166 86 110 158 1 241 201 57 165 85 109 157 131 115 75 187 167 87 111 159
H25436_rows 8 3 0 192 56 248 164 100 156 92 18 210 42 234 182 118 142 78 1 193 57 249 163 99 155 91 13 173 85 245 207 111 151 55
H25437_columns 9 4 0 496 296 216 452 52 236 284 194 306 266 250 422 86 110 414 1 497 457 57 165 341 365 157 387 115 75 443 167 343 367 159
H25437_rows 9 4 0 448 312 248 164 356 412 92 18 466 298 234 182 374 398 78 1 449 313 249 163 355 411 91 13 429 341 245 311 151 111 463
H25438_columns 7 2 0 112 104 24 68 52 44 92 2 114 74 58 102 22 46 94 65 49 9 121 101 21 45 93 67 51 11 123 103 23 47 95
H25438_rows 7 2 0 96 24 120 68 36 92 60 18 114 10 106 86 54 78 46 1 97 25 121 67 35 91 59 119 23 111 15 53 85 45 77
H25439_columns 8 3 0 240 104 152 196 52 172 92 130 114 74 186 230 22 46 222 65 177 137 121 229 21 45 221 67 179 139 123 231 23 47 223
H25439_rows 8 3 0 224 152 120 68 164 220 60 18 242 138 106 86 182 206 46 1 225 153 121 67 163 219 59 247 23 111 143 77 173 213 53
H25440_columns 8 3 0 240 168 88 196 52 108 156 2 242 202 58 166 86 110 158 193 49 73 185 165 85 45 221 131 115 11 251 231 23 111 159
H25440_rows 8 3 0 224 24 248 132 100 156 124 82 178 74 170 214 54 206 46 1 225 25 249 131 99 117 149 183 87 175 79 219 59 45 205
H25441_columns 9 4 0 496 424 88 324 180 236 284 130 370 458 58 294 214 110 414 321 177 201 313 165 341 301 221 387 115 11 507 487 23 111 415
H25441_rows 9 4 0 480 280 248 388 100 156 380 82 434 330 170 470 54 206 302 1 481 281 249 387 99 373 149 475 59 311 215 429 77 175 335
H25443_columns 9 4 0 496 232 280 324 180 428 92 450 50 138 378 102 406 302 222 385 113 9 505 485 21 109 413 195 307 331 187 167 343 303 223
H25443_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 57 505 291 227 303 239 347 155 333 141 87 407 117 437
H25444_columns 9 4 0 496 232 280 452 52 300 220 322 178 138 378 102 406 430 94 257 241 137 377 357 149 237 285 67 435 459 59 39 471 431 95
H25444_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 57 505 291 227 303 239 151 343 333 141 437 117 91 411
H25445_columns 8 3 0 240 104 152 196 52 172 92 194 50 10 250 102 150 174 94 1 241 137 121 101 149 237 29 67 179 203 59 39 215 175 95
H25445_rows 8 3 0 192 56 248 36 228 28 220 146 82 170 106 182 118 142 78 1 193 57 249 35 227 47 239 141 77 181 117 155 91 151 87
H25446_columns 9 4 0 496 360 152 452 52 172 348 194 306 266 250 102 406 430 94 257 241 137 377 101 405 493 29 323 179 203 315 39 471 431 95
H25446_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 313 249 35 483 303 239 141 333 437 117 343 151 91 411
H25447_columns 8 3 0 240 232 24 68 180 172 92 194 50 138 122 102 150 46 222 1 241 137 121 229 21 109 157 195 51 75 187 167 87 47 223
H25447_rows 8 3 0 192 56 248 36 228 28 220 146 82 170 106 182 118 142 78 1 193 57 249 35 227 47 239 155 91 151 87 141 77 181 117
H25448_columns 9 4 0 496 232 280 324 180 428 92 194 306 394 122 358 150 46 478 257 241 137 377 485 21 109 413 195 307 331 187 423 87 47 479
H25448_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 313 249 35 483 303 239 411 91 151 343 117 437 333 141
H25449_columns 9 4 0 496 232 280 324 180 428 92 450 50 138 378 102 406 302 222 1 497 393 121 485 21 109 413 195 307 331 187 167 343 303 223
H25449_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 57 505 291 227 303 239 411 91 397 77 151 343 181 373
H25451_columns 9 4 0 496 424 88 324 180 236 284 450 50 138 378 294 214 110 414 193 305 329 185 165 341 301 221 387 115 11 507 487 23 111 415
H25451_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 57 505 291 227 205 269 347 155 175 367 437 117 407 87
H25453_columns 9 4 0 496 424 88 324 180 236 284 450 50 138 378 294 214 110 414 321 177 201 313 165 341 301 221 387 115 11 507 487 23 111 415
H25453_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 57 505 291 227 205 269 411 91 111 431 373 181 343 151
H25454_columns 8 3 0 240 168 88 68 180 236 28 194 50 138 122 38 214 110 158 65 177 201 57 165 85 45 221 131 115 11 251 231 23 111 159
H25454_rows 8 3 0 192 56 248 36 228 28 220 146 82 170 106 182 118 142 78 1 193 57 249 35 227 205 13 155 91 117 181 111 175 87 151
H25455_columns 9 4 0 496 424 88 324 180 236 284 194 306 394 122 38 470 366 158 65 433 457 57 165 341 301 221 387 115 11 507 231 279 367 159
H25455_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 313 249 35 483 205 269 411 91 373 181 407 87 175 367
H25456_columns 8 3 0 240 232 24 68 180 172 92 130 114 202 58 102 150 46 222 129 113 9 249 229 21 109 157 195 51 75 187 167 87 47 223
H25456_rows 8 3 0 224 24 248 132 100 156 124 82 178 74 170 214 54 206 46 1 225 25 249 131 99 151 119 187 91 175 79 53 213 45 205
H25458_columns 9 4 0 496 232 280 324 180 428 92 130 370 458 58 102 406 302 222 1 497 393 121 485 21 109 413 195 307 331 187 167 343 303 223
H25458_rows 9 4 0 480 280 248 132 356 412 124 82 434 330 170 214 310 462 46 1 481 281 249 131 355 407 119 475 59 213 309 335 175 77 429
H25459_columns 8 3 0 240 232 24 68 180 172 92 130 114 202 58 102 150 46 222 1 241 137 121 229 21 109 157 195 51 75 187 167 87 47 223
H25459_rows 8 3 0 224 152 120 4 228 156 124 82 178 202 42 86 182 206 46 1 225 153 121 3 227 151 119 219 59 79 175 213 53 77 173
H25460_columns 9 4 0 496 232 280 324 180 428 92 386 114 202 314 358 150 46 478 257 241 137 377 485 21 109 413 195 307 331 187 423 87 47 479
H25460_rows 9 4 0 480 408 120 260 228 156 380 82 434 458 42 342 182 206 302 1 481 409 121 259 227 151 375 475 59 79 431 301 205 181 341
H25461_columns 9 4 0 496 232 280 388 116 364 156 322 178 10 506 230 278 430 94 321 177 137 377 101 405 429 93 195 307 459 59 39 471 303 223
H25461_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 313 249 35 363 423 239 77 397 373 181 211 411 343 31
H25463_columns 9 4 0 496 360 152 388 116 236 284 386 114 202 314 358 150 46 478 193 305 265 249 485 21 45 477 323 179 75 443 423 87 175 351
H25463_rows 9 4 0 448 312 248 36 484 284 220 402 82 170 362 438 118 142 334 1 449 313 249 35 371 93 269 175 367 407 87 459 155 437 229
H25465_columns 9 4 0 496 232 280 388 116 364 156 2 498 330 186 230 278 430 94 321 177 137 377 101 405 429 93 195 307 459 59 39 471 303 223
H25465_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 57 505 291 371 167 247 85 405 109 429 203 155 335 287
H25467_columns 7 2 0 112 72 56 100 20 44 92 34 82 106 26 70 54 14 126 97 17 41 89 69 53 13 125 99 19 43 91 71 55 15 127
H25467_rows 7 2 0 112 72 56 36 84 108 28 2 114 74 58 38 86 110 30 1 113 73 57 93 45 21 101 119 7 63 79 43 91 99 19
H25468_columns 8 3 0 240 72 184 228 20 172 92 98 146 42 218 198 54 142 126 161 81 41 217 69 181 205 61 99 147 235 27 7 247 143 127
H25468_rows 8 3 0 224 152 120 20 244 140 108 66 162 218 58 86 182 206 46 1 225 153 121 237 13 159 127 53 213 71 167 51 211 171 75
H25469_columns 9 4 0 496 328 184 228 276 428 92 354 146 42 474 198 310 398 126 161 337 297 217 325 181 205 317 99 403 491 27 7 503 399 127
H25469_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 214 310 462 46 1 481 281 249 365 141 415 127 53 469 203 299 327 167 83 435
H25470_columns 9 4 0 496 328 184 228 276 428 92 354 146 42 474 198 310 398 126 161 337 297 217 325 181 205 317 99 403 491 27 7 503 399 127
H25470_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 214 310 462 46 1 481 281 249 365 141 415 127 53 469 203 299 179 339 423 71
H25471_columns 9 4 0 496 392 120 228 276 364 156 290 210 106 410 134 374 462 62 289 209 233 281 5 501 461 61 163 339 427 91 71 439 335 191
H25471_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 313 249 477 149 423 239 75 395 371 179 287 87 357 45
H25472_columns 7 2 0 112 104 24 68 52 44 92 2 114 106 26 70 54 46 94 65 49 9 121 101 21 45 93 67 51 11 123 103 23 47 95
H25472_rows 7 2 0 112 8 120 68 52 76 60 34 82 42 90 102 22 110 30 1 113 9 121 67 51 75 59 87 39 95 47 21 101 29 109
H25473_columns 8 3 0 240 232 24 196 52 44 220 2 242 106 154 198 54 174 94 193 49 9 249 101 149 173 93 67 179 139 123 103 151 175 95
H25473_rows 8 3 0 224 24 248 132 100 156 124 82 178 74 170 214 54 206 46 1 225 25 249 147 115 139 107 183 39 223 79 85 197 61 173
H25474_columns 9 4 0 496 232 280 452 52 300 220 258 242 106 410 198 310 430 94 449 49 9 505 357 149 173 349 67 435 395 123 359 151 175 351
H25474_rows 9 4 0 480 280 248 132 356 412 124 82 434 330 170 214 310 462 46 1 481 281 249 147 371 395 107 439 39 223 335 173 317 453 85
H25475_columns 7 2 0 112 104 24 68 52 44 92 66 50 106 26 6 118 46 94 1 113 73 57 101 21 45 93 67 51 11 123 103 23 47 95
H25475_rows 7 2 0 96 24 120 4 100 28 124 82 50 74 42 86 54 78 46 1 97 25 121 19 115 11 107 95 63 71 39 77 45 85 53
H25476_columns 8 3 0 240 104 152 196 52 172 92 66 178 234 26 134 118 46 222 129 113 73 185 229 21 45 221 67 179 139 123 231 23 47 223
H25476_rows 8 3 0 224 152 120 4 228 156 124 82 178 202 42 86 182 206 46 1 225 153 121 19 243 139 107 223 63 71 167 53 213 173 77
H25477_columns 8 3 0 240 104 152 196 52 172 92 194 50 106 154 6 246 174 94 1 241 201 57 229 21 45 221 67 179 139 123 103 151 175 95
H25477_rows 8 3 0 224 24 248 132 100 156 124 82 178 74 170 214 54 206 46 1 225 25 249 147 115 139 107 223 63 205 45 71 167 85 181
H25478_columns 8 3 0 240 104 152 132 116 236 28 194 50 106 154 6 246 174 94 193 49 9 249 101 149 173 93 67 179 203 59 39 215 175 95
H25478_rows 8 3 0 192 56 248 36 228 28 220 146 82 170 106 182 118 142 78 1 193 57 249 19 91 163 235 77 141 117 181 215 159 103 47
H25479_columns 9 4 0 496 488 24 388 116 108 412 2 498 234 282 326 182 430 94 449 49 137 377 101 405 301 221 195 307 331 187 167 343 303 223
H25479_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 57 505 275 371 139 235 215 103 415 303 181 421 93 333
H25482_columns 9 4 0 496 488 24 388 116 108 412 130 370 106 410 326 182 430 94 449 49 9 505 229 277 301 221 195 307 331 187 167 343 303 223
H25482_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 57 505 275 371 139 235 335 103 415 183 213 93 421 301
H25483_columns 8 3 0 240 232 24 132 116 108 156 130 114 234 26 70 182 46 222 65 177 137 121 229 21 45 221 195 51 75 187 167 87 47 223
H25483_rows 8 3 0 192 56 248 36 228 28 220 146 82 170 106 182 118 142 78 1 193 57 249 19 115 139 235 159 95 167 103 45 77 181 213
H25484_columns 9 4 0 496 232 280 388 116 364 156 130 370 490 26 70 438 302 222 321 177 393 121 229 277 45 477 195 307 331 187 423 87 47 479
H25484_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 313 249 19 371 395 235 415 95 167 359 213 437 333 45
H25485_columns 7 2 0 112 40 88 100 20 76 60 98 18 10 122 38 86 78 62 33 81 105 25 5 117 77 61 35 83 107 27 7 119 79 63
H25485_rows 7 2 0 64 56 120 36 100 28 92 18 82 42 106 54 118 14 78 1 65 57 121 111 47 87 23 13 77 53 117 99 35 91 27
H25486_columns 8 3 0 240 168 88 100 148 204 60 226 18 138 122 38 214 78 190 33 209 233 25 133 117 77 189 35 211 235 27 135 119 79 191
H25486_rows 8 3 0 192 184 120 36 228 156 92 18 210 170 106 54 246 142 78 1 193 185 121 239 47 87 151 13 205 181 117 27 219 163 99
H25487_columns 7 2 0 112 104 24 36 84 76 60 34 82 10 122 102 22 78 62 97 17 41 89 5 117 77 61 35 83 107 27 7 119 79 63
H25487_rows 7 2 0 64 56 120 36 100 28 92 18 82 42 106 54 118 14 78 1 65 57 121 111 47 87 23 99 35 91 27 13 77 53 117
H25488_columns 8 3 0 240 104 152 164 84 204 60 34 210 138 122 230 22 78 190 225 17 41 217 133 117 77 189 35 211 235 27 135 119 79 191
H25488_rows 8 3 0 192 184 120 36 228 156 92 18 210 170 106 54 246 142 78 1 193 185 121 239 47 87 151 99 163 219 27 117 181 205 13
H25489_columns 8 3 0 240 104 152 164 84 204 60 162 82 10 250 102 150 206 62 97 145 169 89 133 117 77 189 35 211 235 27 7 247 207 63
H25489_rows 8 3 0 192 56 248 164 100 156 92 18 210 42 234 182 118 142 78 1 193 57 249 111 175 87 151 99 163 141 77 219 27 53 245
H25490_columns 9 4 0 496 104 408 420 84 460 60 162 338 266 250 358 150 206 318 353 145 169 345 389 117 77 445 35 467 491 27 263 247 207 319
H25490_rows 9 4 0 448 312 248 164 356 412 92 18 466 298 234 182 374 398 78 1 449 313 249 367 175 87 407 99 419 141 333 245 309 27 475
H25492_columns 9 4 0 496 104 408 484 20 396 124 354 146 394 122 166 342 78 446 33 465 489 25 261 245 205 317 291 211 171 347 327 183 207 319
H25492_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 57 505 239 143 375 279 181 413 101 333 211 91 419 299
H25493_columns 8 3 0 240 104 152 100 148 172 92 194 50 10 250 198 54 174 94 1 241 137 121 197 53 237 29 67 179 107 155 167 87 47 223
H25493_rows 8 3 0 192 48 240 44 236 28 220 138 74 186 122 166 102 150 86 1 193 49 15 211 237 55 247 185 135 93 157 107 171 91 101
H25494_columns 9 4 0 496 360 152 100 404 428 92 194 306 266 250 454 54 174 350 257 241 137 377 197 309 493 29 323 179 107 411 423 87 47 479
H25494_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 49 15 211 237 311 247 441 391 107 427 349 157 347 357
H25495_columns 9 4 0 496 168 344 100 404 492 28 450 50 138 378 262 246 366 158 193 305 265 249 453 53 301 221 67 435 107 411 423 87 175 351
H25495_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 15 435 157 187 107 345 295 215 343 493 317 459 229
H25496_columns 8 3 0 240 40 216 100 148 172 92 194 50 74 186 134 118 238 30 193 49 73 185 133 117 237 29 3 243 107 155 167 87 47 223
H25496_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 113 15 181 203 59 187 217 167 87 215 109 237 29 99
H25497_columns 9 4 0 496 40 472 356 148 428 92 194 306 330 186 390 118 238 286 193 305 329 185 133 373 493 29 259 243 107 411 423 87 47 479
H25497_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 113 15 181 203 315 187 473 423 109 493 343 215 285 355
H25498_columns 9 4 0 496 424 88 356 148 44 476 322 178 202 314 390 118 238 286 193 305 329 185 133 373 493 29 259 243 107 411 423 87 47 479
H25498_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 113 15 181 203 315 187 483 413 87 471 365 237 295 345
H25499_columns 8 3 0 240 168 88 100 148 44 220 66 178 202 58 134 118 238 30 193 49 73 185 133 117 237 29 3 243 107 155 167 87 47 223
H25499_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 113 15 181 203 59 187 227 157 109 237 87 215 39 89
H25500_columns 9 4 0 496 424 88 356 148 44 476 322 178 202 314 134 374 494 30 193 305 329 185 389 117 237 285 259 243 107 411 423 87 47 479
H25500_rows 9 4 0 384 368 240 332 204 60 444 42 426 346 218 358 230 22 406 1 385 369 271 181 203 59 443 483 279 103 365 477 215 173 89
H25501_columns 8 3 0 240 40 216 100 148 172 92 66 178 202 58 134 118 238 30 193 49 73 185 133 117 237 29 3 243 107 155 167 87 47 223
H25501_rows 8 3 0 192 48 240 140 76 188 124 42 234 26 218 166 102 150 86 1 193 49 15 117 75 187 123 233 215 39 231 157 93 173 147
H25502_columns 9 4 0 496 424 88 228 276 44 476 194 306 330 186 390 118 366 158 321 177 73 441 389 117 493 29 131 371 235 283 295 215 47 479
H25502_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 15 437 459 87 471 227 157 365 237 315 187 295 345
H25503_columns 9 4 0 496 168 344 228 276 300 220 450 50 74 442 390 118 366 158 65 433 329 185 389 117 493 29 131 371 235 283 295 215 47 479
H25503_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 15 437 459 87 471 345 295 187 315 237 365 157 227
H25506_columns 9 4 0 496 424 88 228 276 44 476 322 178 202 314 390 118 366 158 65 433 329 185 389 117 493 29 131 371 235 283 295 215 47 479
H25506_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 15 245 203 295 231 403 429 93 413 379 187 343 361
H25507_columns 9 4 0 496 40 472 228 276 428 92 322 178 202 314 390 118 366 158 65 433 329 185 389 117 493 29 131 371 235 283 295 215 47 479
H25507_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 15 437 459 109 493 345 295 215 343 187 315 157 227
H25511_columns 9 4 0 496 168 344 228 276 300 220 450 50 394 122 70 438 366 158 65 433 329 185 389 117 493 29 131 371 235 283 295 215 47 479
H25511_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 15 213 235 311 247 441 391 91 411 365 173 349 355
H25512_columns 9 4 0 496 40 472 356 148 428 92 322 178 138 378 198 310 494 30 193 305 329 185 389 117 237 285 259 243 107 411 423 87 47 479
H25512_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 15 213 235 283 219 361 413 119 381 173 423 327 435
H25513_columns 9 4 0 496 40 472 356 148 428 92 322 178 138 378 198 310 494 30 193 305 329 185 389 117 237 285 259 243 107 411 423 87 47 479
H25513_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 15 213 235 283 219 361 413 429 167 375 125 327 435
H25514_columns 9 4 0 496 296 216 356 148 172 348 450 50 138 378 70 438 494 30 321 177 201 313 389 117 237 285 259 243 107 411 423 87 47 479
H25514_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 15 213 235 283 219 441 343 439 167 365 125 397 355
H25515_columns 9 4 0 496 40 472 356 148 428 92 194 306 394 122 326 182 238 286 65 433 457 57 389 117 237 285 3 499 363 155 167 343 303 223
H25515_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 15 213 235 283 219 441 333 429 167 375 125 407 355
H25516_columns 8 3 0 240 40 216 100 148 172 92 194 50 138 122 70 182 238 30 65 177 201 57 133 117 237 29 3 243 107 155 167 87 47 223
H25516_rows 8 3 0 192 48 240 12 204 60 252 170 106 154 90 166 102 150 86 1 193 49 15 213 235 27 219 185 135 119 183 109 173 93 99
H25519_columns 9 4 0 496 168 344 100 404 428 92 450 50 266 250 70 438 494 30 193 305 329 185 389 117 365 157 131 371 235 283 295 215 47 479
H25519_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 15 469 155 363 475 313 327 183 311 93 237 429 227
H25521_columns 9 4 0 496 424 88 36 468 236 284 194 306 394 122 326 182 366 158 321 177 73 441 389 117 493 29 131 371 235 283 295 215 47 479
H25521_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 15 473 423 59 443 227 157 365 237 343 215 331 309
H25522_columns 9 4 0 496 168 344 292 212 236 284 450 50 394 122 70 438 366 158 65 433 329 185 389 117 493 29 131 371 235 283 295 215 47 479
H25522_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 15 473 423 59 443 309 331 215 343 237 365 157 227
H25524_columns 8 3 0 240 168 88 36 212 108 156 66 178 138 122 198 54 238 30 193 49 73 185 133 117 237 29 3 243 107 155 167 87 47 223
H25524_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 113 15 217 167 87 215 227 157 109 237 59 187 75 53
H25526_columns 9 4 0 496 424 88 36 468 364 156 322 178 138 378 198 310 494 30 193 305 329 185 389 117 237 285 259 243 107 411 423 87 47 479
H25526_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 15 473 423 87 471 227 283 363 365 189 187 205 309
H25528_columns 8 3 0 240 40 216 164 84 108 156 194 50 138 122 70 182 238 30 65 177 201 57 133 117 237 29 3 243 107 155 167 87 47 223
H25528_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 113 15 217 167 87 215 53 75 187 59 237 109 157 227
H25529_columns 9 4 0 496 40 472 420 84 364 156 194 306 394 122 326 182 238 286 321 177 201 313 133 373 493 29 259 243 107 411 423 87 47 479
H25529_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 113 15 217 167 343 215 309 331 237 365 443 59 413 483
H25532_columns 9 4 0 496 168 344 68 436 460 60 290 210 106 410 422 86 462 62 353 145 169 345 357 149 397 125 227 275 203 315 263 247 15 511
H25532_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 305 499 271 365 395 235 89 59 445 221 343 151 103 165
H25533_columns 8 3 0 240 40 216 68 180 140 124 226 18 106 154 166 86 206 62 225 17 105 153 165 85 205 61 35 211 75 187 135 119 15 255
H25533_rows 8 3 0 192 176 112 12 204 188 124 42 234 154 90 38 230 150 86 1 193 177 243 117 55 71 135 89 27 107 171 45 237 157 223
H25534_columns 9 4 0 496 40 472 324 180 396 124 226 274 362 154 422 86 206 318 225 273 361 153 165 341 461 61 291 211 75 443 391 119 15 511
H25534_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 305 499 117 183 71 391 217 27 301 237 363 171 413 351
H25536_columns 9 4 0 496 424 88 196 308 396 124 226 274 362 154 38 470 334 190 353 145 233 281 293 213 77 445 163 339 459 59 7 503 399 127
H25536_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 305 499 117 183 71 391 287 477 235 299 173 365 91 153
H25537_columns 8 3 0 240 168 88 196 52 140 124 226 18 106 154 38 214 78 190 97 145 233 25 37 213 77 189 163 83 203 59 7 247 143 127
H25537_rows 8 3 0 192 48 240 140 76 188 124 42 234 26 218 166 102 150 86 1 193 49 243 117 183 71 135 31 221 45 237 107 171 91 153
H25539_columns 9 4 0 496 424 88 196 308 396 124 226 274 362 154 294 214 78 446 353 145 233 281 37 469 333 189 163 339 459 59 7 503 399 127
H25539_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 113 499 181 311 199 327 31 235 155 109 477 299 429 345
H25542_columns 9 4 0 496 424 88 324 180 396 124 354 146 234 282 38 470 206 318 225 273 489 25 37 469 77 445 291 211 331 187 135 375 399 127
H25542_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 499 245 311 235 299 159 349 173 365 71 391 91 409
H25543_columns 9 4 0 496 296 216 452 52 396 124 226 274 362 154 166 342 78 446 353 145 105 409 165 341 205 317 419 83 459 59 7 503 271 255
H25543_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 499 437 55 93 477 175 301 327 199 283 155 363 233
H25545_columns 9 4 0 496 424 88 324 180 396 124 226 274 362 154 38 470 206 318 481 17 233 281 37 469 77 445 291 211 331 187 135 375 399 127
H25545_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 499 437 55 411 27 175 301 221 349 327 199 363 233
H25546_columns 9 4 0 496 40 472 196 308 396 124 354 146 234 282 422 86 334 190 353 145 105 409 421 85 461 61 163 339 203 315 263 247 15 511
H25546_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 305 499 245 55 301 237 89 155 107 427 327 135 413 351
H25547_columns 9 4 0 496 296 216 452 52 396 124 354 146 234 282 166 342 78 446 97 401 361 153 165 341 205 317 419 83 459 59 7 503 271 255
H25547_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 499 245 311 301 237 159 349 327 135 107 427 91 409
H25551_columns 9 4 0 496 168 344 388 116 76 444 354 146 298 218 230 278 462 62 225 273 489 25 293 213 333 189 35 467 75 443 391 119 143 383
H25551_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 499 217 283 199 263 437 119 427 107 365 173 349 159
H25552_columns 8 3 0 240 168 88 132 116 204 60 98 146 42 218 230 22 78 190 97 145 233 25 37 213 77 189 163 83 203 59 7 247 143 127
H25552_rows 8 3 0 224 144 112 12 236 156 124 74 170 218 58 70 166 214 54 1 225 145 243 121 27 107 139 207 173 221 61 183 87 39 69
H25553_columns 9 4 0 496 424 88 388 116 204 316 354 146 42 474 230 278 334 190 353 145 233 281 293 213 77 445 163 339 459 59 7 503 399 127
H25553_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 273 499 121 155 107 395 335 429 183 343 221 317 39 197
H25554_columns 9 4 0 496 168 344 388 116 460 60 354 146 42 474 230 278 334 190 97 401 489 25 293 213 77 445 419 83 203 315 263 247 143 383
H25554_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 305 499 217 27 235 299 399 413 365 125 71 343 183 165
H25556_columns 9 4 0 496 40 472 388 116 332 188 354 146 426 90 230 278 206 318 225 273 361 153 165 341 461 61 291 211 75 443 391 119 15 511
H25556_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 273 499 121 155 107 395 165 71 349 189 311 215 461 303
H25557_columns 8 3 0 240 40 216 132 116 76 188 98 146 170 90 230 22 206 62 225 17 105 153 165 85 205 61 35 211 75 187 135 119 15 255
H25557_rows 8 3 0 224 16 240 140 108 156 124 74 170 90 186 198 38 214 54 1 225 17 243 121 155 107 139 165 71 183 87 221 61 205 47
H25559_columns 9 4 0 496 40 472 388 116 332 188 354 146 170 346 230 278 462 62 225 273 361 153 421 85 205 317 291 211 75 443 391 119 15 511
H25559_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 499 217 283 235 299 357 413 429 343 135 125 183 79
H25561_columns 9 4 0 496 296 216 388 116 76 444 226 274 426 90 358 150 206 318 97 401 489 25 165 341 461 61 35 467 331 187 135 375 271 255
H25561_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 499 217 283 235 299 437 167 71 343 365 125 397 159
H25562_columns 9 4 0 496 40 472 388 116 332 188 226 274 170 346 358 150 462 62 353 145 233 281 421 85 205 317 291 211 75 443 391 119 15 511
H25562_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 305 499 217 27 235 299 181 333 135 125 429 343 103 415
H25563_columns 8 3 0 240 40 216 132 116 76 188 226 18 170 90 102 150 206 62 97 145 233 25 165 85 205 61 35 211 75 187 135 119 15 255
H25563_rows 8 3 0 192 48 240 12 204 60 252 170 106 154 90 166 102 150 86 1 193 49 243 217 27 235 43 181 119 135 71 109 173 93 159
H25564_columns 9 4 0 496 40 472 388 116 332 188 226 274 426 90 358 150 206 318 353 145 233 281 165 341 461 61 291 211 75 443 391 119 15 511
H25564_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 49 499 217 283 235 299 437 119 109 429 135 327 349 159
H25565_columns 9 4 0 496 424 88 388 116 332 188 226 274 42 474 358 150 206 318 225 273 489 25 37 469 77 445 291 211 331 187 135 375 399 127
H25565_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 273 499 121 155 119 407 335 429 171 331 221 317 39 197
H25568_columns 9 4 0 496 168 344 260 244 204 316 354 146 426 90 230 278 334 190 97 401 489 25 293 213 461 61 35 467 75 443 391 119 143 383
H25568_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 499 473 363 155 43 309 183 327 199 93 237 429 287
H25569_columns 9 4 0 496 296 216 388 116 460 60 98 402 170 346 358 150 206 318 225 273 361 153 165 341 77 445 419 83 459 59 7 503 271 255
H25569_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 305 499 217 365 93 235 399 59 445 267 343 151 103 165
H25572_columns 9 4 0 496 40 472 388 116 204 316 354 146 426 90 102 406 462 62 225 273 361 153 421 85 333 189 163 339 203 315 263 247 15 511
H25572_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 113 499 473 173 221 427 309 183 327 199 27 365 107 287
H25574_columns 8 3 0 240 200 56 132 116 172 92 66 178 42 218 230 22 110 158 129 113 9 249 197 53 77 189 163 83 43 219 231 23 111 159
H25574_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 83 211 59 187 207 79 167 39 157 29 245 117
H25575_columns 9 4 0 496 200 312 388 116 172 348 322 178 298 218 486 22 110 414 129 369 265 249 453 53 77 445 163 339 299 219 487 23 111 415
H25575_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 83 467 315 187 463 79 167 295 117 501 285 157
H25576_columns 9 4 0 496 200 312 388 116 428 92 322 178 42 474 230 278 366 158 385 113 9 505 453 53 77 445 163 339 299 219 231 279 367 159
H25576_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 211 315 187 463 79 413 29 167 295 245 373
H25578_columns 9 4 0 496 200 312 388 116 172 348 322 178 298 218 486 22 110 414 129 369 265 249 197 309 333 189 419 83 43 475 487 23 111 415
H25578_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 211 315 187 463 79 117 501 157 285 295 167
H25579_columns 9 4 0 496 456 56 388 116 428 92 66 434 42 474 230 278 366 158 385 113 9 505 197 309 333 189 163 339 299 219 231 279 367 159
H25579_rows 9 4 0 384 368 240 332 204 60 444 42 426 346 218 358 230 22 406 1 385 361 233 339 211 59 443 463 143 103 295 93 285 501 181
H25584_columns 8 3 0 240 200 56 132 116 44 220 66 178 170 90 102 150 238 30 1 241 137 121 69 181 205 61 35 211 171 91 103 151 239 31
H25584_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 83 211 59 187 39 167 79 207 117 245 29 157
H25585_columns 9 4 0 496 200 312 388 116 300 220 322 178 170 346 102 406 494 30 257 241 137 377 325 181 205 317 35 467 427 91 103 407 495 31
H25585_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 211 315 187 39 423 413 29 373 245 207 335
H25586_columns 9 4 0 496 456 56 388 116 44 476 66 434 426 90 358 150 238 286 1 497 393 121 325 181 205 317 291 211 171 347 359 151 239 287
H25586_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 83 467 315 187 39 359 399 207 181 501 285 93
H25588_columns 8 3 0 240 72 184 132 116 172 92 194 50 42 218 230 22 110 158 129 113 9 249 197 53 77 189 163 83 43 219 231 23 111 159
H25588_rows 8 3 0 192 176 112 12 204 188 124 42 234 154 90 38 230 150 86 1 193 169 105 19 211 187 123 221 29 117 181 207 15 103 167
H25589_columns 9 4 0 496 328 184 388 116 172 348 194 306 298 218 486 22 110 414 129 369 265 249 197 309 333 189 419 83 43 475 487 23 111 415
H25589_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 297 233 147 339 443 123 477 29 295 231 335 143 437 117
H25590_columns 9 4 0 496 328 184 388 116 428 92 194 306 42 474 230 278 366 158 385 113 9 505 453 53 77 445 163 339 299 219 231 279 367 159
H25590_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 297 233 147 339 443 123 477 29 207 271 373 181 103 423
H25591_columns 9 4 0 496 72 440 388 116 428 92 450 50 42 474 230 278 366 158 385 113 9 505 197 309 333 189 163 339 299 219 231 279 367 159
H25591_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 83 467 315 187 477 157 117 309 335 15 231 423
H25594_columns 8 3 0 240 200 56 132 116 44 220 66 178 170 90 230 22 110 158 129 113 9 249 197 53 77 189 163 83 43 219 231 23 111 159
H25594_rows 8 3 0 192 48 240 140 76 188 124 42 234 26 218 166 102 150 86 1 193 41 233 147 83 187 123 231 39 207 15 117 181 93 157
H25595_columns 9 4 0 496 456 56 388 116 44 476 66 434 426 90 230 278 366 158 385 113 9 505 197 309 333 189 163 339 299 219 231 279 367 159
H25595_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 211 315 187 487 167 335 15 117 309 221 413
H25596_columns 8 3 0 240 72 184 132 116 44 220 194 50 170 90 230 22 110 158 129 113 9 249 197 53 77 189 163 83 43 219 231 23 111 159
H25596_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 83 211 59 187 245 117 157 29 167 39 207 79
H25597_columns 9 4 0 496 72 440 388 116 44 476 450 50 426 90 230 278 366 158 385 113 9 505 197 309 333 189 163 339 299 219 231 279 367 159
H25597_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 211 315 187 501 181 349 29 103 295 207 399
H25598_columns 8 3 0 240 72 184 132 116 44 220 194 50 170 90 102 150 238 30 129 113 9 249 69 181 205 61 35 211 171 91 103 151 239 31
H25598_rows 8 3 0 192 48 240 140 76 188 124 42 234 26 218 166 102 150 86 1 193 41 233 147 83 187 123 117 181 93 157 231 39 207 15
H25599_columns 9 4 0 496 328 184 388 116 300 220 194 306 170 346 102 406 494 30 129 369 265 249 69 437 461 61 291 211 171 347 103 407 495 31
H25599_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 297 233 147 339 443 123 117 437 349 157 271 207 39 487
H25601_columns 9 4 0 496 328 184 388 116 300 220 194 306 170 346 102 406 494 30 129 369 265 249 325 181 205 317 35 467 427 91 103 407 495 31
H25601_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 297 233 147 339 443 123 117 437 143 335 231 295 29 477
H25602_columns 8 3 0 240 200 56 132 116 172 92 66 178 42 218 230 22 110 158 1 241 137 121 197 53 77 189 163 83 43 219 231 23 111 159
H25602_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 83 211 59 187 79 207 39 167 29 157 117 245
H25603_columns 9 4 0 496 200 312 388 116 172 348 322 178 298 218 486 22 110 414 257 241 137 377 453 53 77 445 163 339 299 219 487 23 111 415
H25603_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 83 467 315 187 335 207 39 423 245 373 413 29
H25604_columns 9 4 0 496 200 312 388 116 172 348 322 178 298 218 486 22 110 414 257 241 137 377 197 309 333 189 419 83 43 475 487 23 111 415
H25604_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 211 315 187 335 207 245 373 29 413 423 39
H25605_columns 9 4 0 496 72 440 388 116 300 220 450 50 170 346 358 150 238 286 385 113 137 377 325 181 77 445 291 211 43 475 487 23 239 287
H25605_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 297 233 19 467 245 309 349 157 443 123 335 143 103 423
H25610_columns 9 4 0 496 328 184 132 372 300 220 450 50 426 90 102 406 238 286 129 369 393 121 325 181 77 445 291 211 43 475 487 23 239 287
H25610_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 275 211 245 309 443 123 93 413 359 167 335 143
H25623_columns 9 4 0 496 200 312 388 116 172 348 322 178 298 218 486 22 110 414 257 241 9 505 453 53 205 317 419 83 171 347 359 151 111 415
H25623_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 83 467 79 463 245 373 157 285 167 295 187 315
H25624_columns 9 4 0 496 456 56 132 372 428 92 322 178 298 218 230 278 110 414 1 497 265 249 453 53 205 317 419 83 171 347 359 151 111 415
H25624_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 83 467 79 463 315 187 295 167 285 157 373 245
H25631_columns 9 4 0 496 456 56 132 372 300 220 322 178 426 90 102 406 238 286 129 369 393 121 325 181 77 445 291 211 43 475 487 23 239 287
H25631_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 83 467 423 39 315 187 207 335 245 373 157 285
H25634_columns 9 4 0 496 328 184 132 372 428 92 450 50 298 218 230 278 110 414 257 241 9 505 453 53 205 317 419 83 171 347 359 151 111 415
H25634_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 297 233 19 467 285 221 379 187 117 437 335 143 103 423
H25635_columns 9 4 0 496 328 184 388 116 172 348 194 306 298 218 486 22 110 414 257 241 9 505 453 53 205 317 419 83 171 347 359 151 111 415
H25635_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 275 211 285 221 359 167 335 143 117 437 123 443
H25637_columns 9 4 0 496 328 184 132 372 428 92 450 50 298 218 230 278 110 414 1 497 265 249 453 53 205 317 419 83 171 347 359 151 111 415
H25637_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 275 211 285 221 443 123 437 117 143 335 167 359
H25642_columns 9 4 0 496 328 184 132 372 428 92 450 50 298 218 102 406 238 286 129 369 393 121 325 181 77 445 291 211 43 475 487 23 239 287
H25642_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 83 467 413 29 315 187 245 373 207 335 167 295
H25643_columns 9 4 0 496 456 56 388 116 172 348 66 434 298 218 358 150 238 286 385 113 137 377 325 181 77 445 291 211 43 475 487 23 239 287
H25643_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 275 211 207 271 359 167 187 379 117 437 93 413
H25644_columns 9 4 0 496 456 56 388 116 172 348 66 434 298 218 358 150 238 286 385 113 137 377 325 181 77 445 291 211 43 475 487 23 239 287
H25644_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 275 211 207 271 359 167 157 349 117 437 123 443
H25646_columns 9 4 0 496 456 56 132 372 428 92 322 178 298 218 102 406 238 286 129 369 393 121 325 181 77 445 291 211 43 475 487 23 239 287
H25646_rows 9 4 0 448 304 240 268 204 60 508 170 362 410 90 422 102 150 342 1 449 297 233 275 211 463 15 443 123 359 167 349 157 117 437
H25650_columns 9 4 0 496 456 56 260 244 428 92 194 306 298 218 230 278 110 414 129 369 9 505 453 53 333 189 163 339 427 91 103 407 367 159
H25650_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 83 475 307 187 47 423 335 199 117 501 285 157
H25653_columns 9 4 0 496 200 312 260 244 172 348 450 50 42 474 486 22 366 158 385 113 265 249 197 309 77 445 419 83 171 347 359 151 111 415
H25653_rows 9 4 0 448 432 112 12 460 444 124 298 234 154 346 294 230 150 342 1 449 425 105 19 475 435 123 213 285 373 189 207 271 359 167
H25658_columns 9 4 0 496 200 312 260 244 428 92 450 50 42 474 230 278 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25658_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 83 475 307 187 157 285 501 117 199 335 423 47
H25659_columns 9 4 0 496 456 56 260 244 172 348 194 306 298 218 486 22 110 414 129 369 265 249 453 53 77 445 419 83 171 347 359 151 111 415
H25659_rows 9 4 0 448 432 112 12 460 444 124 298 234 154 346 294 230 150 342 1 449 425 105 19 475 435 123 167 359 271 207 189 373 285 213
H25672_columns 9 4 0 496 200 312 260 244 300 220 450 50 426 90 230 278 110 414 129 369 9 505 453 53 333 189 163 339 427 91 103 407 367 159
H25672_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 83 499 283 187 61 413 373 213 79 463 295 167
H25675_columns 9 4 0 496 456 56 260 244 44 476 194 306 170 346 486 22 366 158 385 113 265 249 197 309 77 445 419 83 171 347 359 151 111 415
H25675_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 499 27 187 199 103 399 303 181 309 221 349
H25680_columns 9 4 0 496 456 56 260 244 300 220 194 306 426 90 230 278 110 414 129 369 9 505 453 53 333 189 163 339 427 91 103 407 367 159
H25680_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 499 27 187 303 399 103 199 349 221 309 181
H25692_columns 9 4 0 496 200 312 260 244 44 476 450 50 426 90 230 278 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25692_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 499 27 187 181 309 221 349 199 103 399 303
H25694_columns 9 4 0 496 456 56 260 244 300 220 194 306 170 346 486 22 110 414 129 369 265 249 453 53 77 445 419 83 171 347 359 151 111 415
H25694_rows 9 4 0 384 368 240 76 460 316 188 298 170 90 474 358 230 22 406 1 385 361 233 83 499 283 187 79 463 295 167 61 413 373 213
H25726_columns 9 4 0 496 328 184 388 116 428 92 194 306 170 346 358 150 110 414 1 497 393 121 325 181 205 317 291 211 43 475 487 23 239 287
H25726_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 83 317 341 59 335 207 295 167 499 157 245 411
H25727_columns 9 4 0 496 328 184 388 116 172 348 194 306 426 90 358 150 110 414 1 497 393 121 325 181 205 317 291 211 43 475 487 23 239 287
H25727_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 297 233 19 189 405 315 423 103 143 335 219 117 349 499
H25735_columns 9 4 0 496 200 312 388 116 44 476 322 178 298 218 230 278 494 30 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25735_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 455 431 315 181 309 221 349 243 103 15 155
H25737_columns 9 4 0 496 200 312 388 116 300 220 322 178 42 474 230 278 494 30 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25737_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 83 199 175 59 157 285 245 373 475 335 295 435
H25739_columns 9 4 0 496 200 312 260 244 428 92 450 50 42 474 230 278 366 158 1 497 393 121 197 309 333 189 163 339 427 91 103 407 367 159
H25739_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 347 179 187 29 413 117 501 199 207 295 303
H25743_columns 9 4 0 496 456 56 260 244 172 348 194 306 298 218 486 22 110 414 257 241 137 377 453 53 77 445 419 83 171 347 359 151 111 415
H25743_rows 9 4 0 448 304 240 140 332 444 124 298 234 26 474 422 102 150 342 1 449 297 233 147 411 371 123 231 295 463 15 189 437 349 85
H25748_columns 9 4 0 496 456 56 260 244 428 92 194 306 42 474 230 278 366 158 1 497 393 121 197 309 333 189 163 339 427 91 103 407 367 159
H25748_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 297 233 147 411 371 123 15 463 295 231 85 349 437 189
H25752_columns 9 4 0 496 200 312 260 244 172 348 450 50 298 218 486 22 110 414 257 241 137 377 453 53 77 445 419 83 171 347 359 151 111 415
H25752_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 339 347 179 187 501 117 413 29 303 295 207 199
H25770_columns 9 4 0 496 200 312 260 244 300 220 450 50 170 346 486 22 110 414 257 241 137 377 453 53 77 445 419 83 171 347 359 151 111 415
H25770_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 83 371 411 187 477 93 181 309 303 15 231 455
H25772_columns 8 3 0 240 72 184 196 52 44 220 130 114 170 90 102 150 238 30 129 113 9 249 69 181 205 61 35 211 171 91 103 151 239 31
H25772_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 71 199 47 175 181 53 221 93 243 115 155 27
H25775_columns 8 3 0 240 200 56 68 180 44 220 130 114 170 90 102 150 238 30 129 113 9 249 69 181 205 61 35 211 171 91 103 151 239 31
H25775_rows 8 3 0 192 48 240 140 76 188 124 42 234 26 218 166 102 150 86 1 193 41 233 135 71 175 111 115 179 91 155 245 53 221 29
H25779_columns 9 4 0 496 328 184 452 52 300 220 130 370 426 90 102 406 238 286 129 369 393 121 325 181 77 445 291 211 43 475 487 23 239 287
H25779_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 71 455 437 53 303 175 221 349 243 371 155 283
H25782_columns 9 4 0 496 328 184 452 52 300 220 130 370 426 90 230 278 110 414 1 497 265 249 453 53 205 317 419 83 171 347 359 151 111 415
H25782_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 297 233 7 455 309 245 431 111 157 349 435 115 155 347
H25786_columns 9 4 0 496 200 312 452 52 428 92 258 242 42 474 230 278 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25786_rows 9 4 0 384 368 240 332 204 60 444 42 426 346 218 358 230 22 406 1 385 361 233 327 207 39 431 157 285 501 117 467 91 179 315
H25787_columns 9 4 0 496 456 56 196 308 428 92 258 242 42 474 230 278 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25787_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 71 463 295 175 155 283 499 115 213 349 437 61
H25793_columns 9 4 0 496 456 56 196 308 300 220 258 242 426 90 230 278 110 414 129 369 9 505 453 53 333 189 163 339 427 91 103 407 367 159
H25793_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 327 487 15 175 315 411 115 211 349 221 309 181
H25798_columns 9 4 0 496 200 312 452 52 44 476 258 242 170 346 486 22 366 158 385 113 265 249 197 309 77 445 419 83 171 347 359 151 111 415
H25798_rows 9 4 0 448 304 240 140 332 444 124 298 234 26 474 422 102 150 342 1 449 297 233 135 487 271 111 85 309 477 189 115 435 347 155
H25807_columns 9 4 0 496 200 312 452 52 44 476 258 242 426 90 230 278 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25807_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 327 487 15 175 181 309 221 349 211 115 411 315
H25821_columns 9 4 0 496 328 184 196 308 172 348 386 114 426 90 102 406 366 158 257 241 137 377 69 437 461 61 35 467 299 219 231 279 495 31
H25821_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 263 189 149 303 115 435 91 411 207 373 349 231
H25822_columns 9 4 0 496 328 184 196 308 428 92 386 114 170 346 102 406 366 158 257 241 137 377 69 437 461 61 35 467 299 219 231 279 495 31
H25822_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 71 317 341 47 155 283 243 371 423 221 181 463
H25824_columns 9 4 0 496 200 312 324 180 172 348 386 114 426 90 102 406 366 158 257 241 137 377 69 437 461 61 35 467 299 219 231 279 495 31
H25824_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 71 315 339 47 181 309 221 349 399 243 155 487
H25825_columns 9 4 0 496 200 312 324 180 428 92 386 114 170 346 102 406 366 158 257 241 137 377 69 437 461 61 35 467 299 219 231 279 495 31
H25825_rows 9 4 0 384 368 240 332 204 60 444 42 426 346 218 358 230 22 406 1 385 361 233 327 315 83 47 157 285 501 117 423 475 179 207
H25826_columns 9 4 0 496 200 312 452 52 428 92 258 242 42 474 230 278 366 158 1 497 393 121 197 309 333 189 163 339 427 91 103 407 367 159
H25826_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 327 335 167 175 29 413 117 501 211 219 307 315
H25834_columns 8 3 0 240 136 120 196 52 108 156 66 178 234 26 166 86 46 222 193 49 73 185 133 117 13 253 227 19 107 155 167 87 47 223
H25834_rows 8 3 0 224 144 112 76 172 220 60 10 234 154 122 70 166 214 54 1 225 137 105 189 93 53 213 231 7 111 143 91 187 211 51
H25835_columns 9 4 0 496 392 120 452 52 108 412 66 434 490 26 166 342 302 222 449 49 73 441 133 373 269 253 227 275 363 155 167 343 303 223
H25835_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 297 233 349 157 117 437 487 71 175 271 219 379 403 51
H25836_columns 8 3 0 240 136 120 68 180 108 156 194 50 234 26 38 214 174 94 193 49 73 185 5 245 141 125 99 147 235 27 39 215 175 95
H25836_rows 8 3 0 224 144 112 76 172 220 60 10 234 154 122 70 166 214 54 1 225 137 105 189 93 53 213 51 211 187 91 143 111 7 231
H25837_columns 9 4 0 496 392 120 324 180 108 412 194 306 490 26 294 214 174 350 449 49 73 441 5 501 397 125 355 147 235 283 295 215 175 351
H25837_rows 9 4 0 480 400 112 332 172 220 316 10 490 410 122 326 166 214 310 1 481 393 105 189 349 309 213 51 467 423 71 143 367 283 251
H25838_columns 9 4 0 496 392 120 324 180 364 156 194 306 234 282 38 470 430 94 193 305 329 185 261 245 141 381 99 403 491 27 39 471 431 95
H25838_rows 9 4 0 480 400 112 332 172 220 316 10 490 410 122 326 166 214 310 1 481 393 105 189 349 309 213 51 467 79 431 379 155 263 231
H25839_columns 8 3 0 240 136 120 196 52 236 28 66 178 106 154 166 86 46 222 65 177 201 57 133 117 13 253 227 19 107 155 167 87 47 223
H25839_rows 8 3 0 192 176 112 44 236 156 92 10 202 186 122 38 230 150 86 1 193 169 105 221 29 117 181 175 111 7 199 115 179 219 27
H25840_columns 9 4 0 496 392 120 196 308 492 28 322 178 106 410 166 342 302 222 65 433 457 57 389 117 13 509 227 275 363 155 167 343 303 223
H25840_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 297 233 349 157 117 437 431 111 155 347 243 307 455 7
H25841_columns 9 4 0 496 392 120 196 308 236 284 322 178 362 154 422 86 46 478 321 177 201 313 133 373 269 253 483 19 107 411 423 87 47 479
H25841_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 297 233 349 157 117 437 431 111 371 179 263 199 475 27
H25842_columns 9 4 0 496 392 120 324 180 108 412 194 306 490 26 294 214 174 350 449 49 201 313 261 245 13 509 355 147 107 411 423 87 175 351
H25842_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 233 381 157 115 403 423 71 175 335 219 315 469 53
H25843_columns 9 4 0 496 392 120 324 180 364 156 194 306 234 282 38 470 430 94 193 305 457 57 5 501 269 253 99 403 363 155 167 343 431 95
H25843_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 233 381 157 115 403 79 431 327 167 309 213 59 475
H25844_columns 9 4 0 496 136 376 324 180 108 412 450 50 234 282 294 214 430 94 449 49 201 313 5 501 269 253 99 403 363 155 167 343 431 95
H25844_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 233 381 157 115 403 53 469 315 219 335 175 71 423
H25847_columns 9 4 0 496 136 376 452 52 236 284 322 178 106 410 422 86 302 222 321 177 73 441 133 373 397 125 227 275 491 27 39 471 303 223
H25847_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 233 477 29 303 239 117 437 135 327 115 435 347 155
H25850_columns 9 4 0 496 136 376 452 52 108 412 322 178 234 282 294 214 430 94 449 49 201 313 5 501 269 253 99 403 363 155 167 343 431 95
H25850_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 233 477 29 199 263 117 437 367 175 411 91 179 371
H25854_columns 9 4 0 496 392 120 324 180 236 284 194 306 362 154 422 86 46 478 321 177 73 441 389 117 141 381 483 19 235 283 295 215 47 479
H25854_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 233 381 157 411 123 423 71 175 335 309 213 467 51
H25855_columns 9 4 0 496 392 120 324 180 492 28 194 306 106 410 166 342 302 222 65 433 329 185 133 373 397 125 227 275 491 27 39 471 303 223
H25855_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 233 381 157 411 123 79 431 327 167 307 211 469 53
H25856_columns 9 4 0 496 136 376 324 180 236 284 450 50 106 410 422 86 302 222 321 177 73 441 133 373 397 125 227 275 491 27 39 471 303 223
H25856_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 233 381 157 411 123 53 469 211 307 167 327 431 79
H25858_columns 9 4 0 496 264 248 452 52 108 412 194 306 490 26 294 214 174 350 65 433 457 57 261 245 141 381 355 147 107 411 423 87 175 351
H25858_rows 9 4 0 448 432 112 268 204 188 380 42 490 410 90 294 230 150 342 1 449 425 105 253 309 349 149 423 103 15 463 339 155 243 315
H25863_columns 9 4 0 496 264 248 452 52 236 284 194 306 106 410 294 214 430 94 321 177 457 57 5 501 141 381 355 147 107 411 423 87 175 351
H25863_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 297 233 381 29 245 405 327 39 207 431 155 347 435 115
H25866_columns 9 4 0 496 264 248 452 52 492 28 194 306 362 154 38 470 174 350 65 433 201 313 261 245 397 125 99 403 363 155 167 343 431 95
H25866_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 297 233 381 29 245 405 175 463 295 71 371 179 91 411
H25871_columns 9 4 0 496 264 248 452 52 492 28 194 306 106 410 294 214 174 350 65 433 457 57 261 245 141 381 355 147 107 411 423 87 175 351
H25871_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 445 29 245 341 335 207 39 423 211 371 411 59
H25878_columns 8 3 0 240 200 56 132 116 172 92 66 178 106 154 38 214 238 30 1 241 137 121 69 181 205 61 35 211 171 91 103 151 239 31
H25878_rows 8 3 0 224 16 240 140 108 156 124 74 170 90 186 198 38 214 54 1 225 9 233 147 115 155 123 79 175 71 167 221 61 213 53
H25879_columns 9 4 0 496 456 56 388 116 428 92 66 434 362 154 38 470 238 286 1 497 393 121 325 181 205 317 291 211 171 347 359 151 239 287
H25879_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 307 243 283 219 143 431 71 359 349 125 405 181
H25880_columns 8 3 0 240 200 56 132 116 172 92 66 178 234 26 38 214 110 158 1 241 137 121 197 53 77 189 163 83 43 219 231 23 111 159
H25880_rows 8 3 0 192 48 240 12 204 60 252 170 106 154 90 166 102 150 86 1 193 41 233 51 243 27 219 175 111 135 71 157 93 181 117
H25881_columns 9 4 0 496 200 312 388 116 172 348 322 178 490 26 294 214 110 414 257 241 137 377 453 53 77 445 163 339 299 219 487 23 111 415
H25881_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 297 233 51 499 283 219 431 111 135 327 117 437 349 157
H25882_columns 9 4 0 496 200 312 388 116 428 92 322 178 234 282 38 470 366 158 1 497 393 121 453 53 77 445 163 339 299 219 231 279 367 159
H25882_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 307 243 283 219 431 111 413 93 135 327 181 373
H25884_columns 9 4 0 496 200 312 260 244 428 92 450 50 234 282 38 470 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25884_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 51 187 339 475 157 285 245 373 423 303 199 79
H25886_columns 9 4 0 496 456 56 260 244 44 476 194 306 490 26 166 342 366 158 385 113 265 249 197 309 77 445 419 83 171 347 359 151 111 415
H25886_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 275 371 155 251 199 167 335 303 117 437 93 413
H25895_columns 9 4 0 496 200 312 260 244 44 476 450 50 234 282 422 86 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25895_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 275 371 155 251 117 437 93 413 199 167 335 303
H25897_columns 9 4 0 496 456 56 260 244 300 220 194 306 490 26 166 342 110 414 129 369 265 249 453 53 77 445 419 83 171 347 359 151 111 415
H25897_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 51 243 283 475 303 175 327 199 93 157 373 437
H25906_columns 9 4 0 496 456 56 260 244 172 348 194 306 490 26 294 214 110 414 257 241 137 377 453 53 77 445 419 83 171 347 359 151 111 415
H25906_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 307 443 83 219 359 167 335 143 285 405 125 245
H25911_columns 9 4 0 496 200 312 260 244 300 220 450 50 234 282 166 342 366 158 1 497 393 121 453 53 77 445 419 83 171 347 359 151 111 415
H25911_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 51 371 155 475 341 285 245 189 423 303 199 79
H25913_columns 8 3 0 240 72 184 196 52 236 28 130 114 42 218 102 150 174 94 65 177 201 57 5 245 141 125 99 147 235 27 39 215 175 95
H25913_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 207 79 167 39 29 157 117 245 211 83 187 59
H25914_columns 9 4 0 496 72 440 452 52 492 28 386 114 298 218 102 406 174 350 65 433 457 57 261 245 141 381 355 147 235 283 295 215 175 351
H25914_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 463 79 423 39 285 317 213 245 371 339 187 155
H25915_columns 9 4 0 496 328 184 196 308 108 412 386 114 298 218 486 22 174 350 449 49 73 441 261 245 141 381 99 403 491 27 295 215 175 351
H25915_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 233 495 47 199 263 117 437 349 157 115 435 347 155
H25916_columns 9 4 0 496 328 184 196 308 364 156 386 114 42 474 230 278 430 94 193 305 329 185 261 245 141 381 99 403 491 27 39 471 431 95
H25916_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 239 303 199 263 117 437 411 91 349 157 179 371
H25918_columns 8 3 0 240 200 56 68 180 108 156 130 114 42 218 230 22 174 94 193 49 73 185 5 245 141 125 99 147 235 27 39 215 175 95
H25918_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 207 79 167 39 211 83 187 59 29 157 117 245
H25919_columns 9 4 0 496 200 312 324 180 108 412 386 114 298 218 486 22 174 350 449 49 73 441 261 245 141 381 99 403 491 27 295 215 175 351
H25919_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 463 79 167 295 211 339 443 59 245 373 413 29
H25920_columns 9 4 0 496 200 312 324 180 364 156 386 114 42 474 230 278 430 94 193 305 329 185 261 245 141 381 99 403 491 27 39 471 431 95
H25920_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 207 335 167 295 211 339 285 157 443 59 117 501
H25922_columns 9 4 0 496 200 312 324 180 236 284 386 114 42 474 358 150 430 94 449 49 201 313 5 501 269 253 99 403 363 155 167 343 431 95
H25922_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 239 303 219 283 117 437 93 413 135 327 179 371
H25924_columns 9 4 0 496 200 312 324 180 236 284 386 114 42 474 358 150 430 94 449 49 201 313 5 501 269 253 99 403 363 155 167 343 431 95
H25924_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 239 303 219 283 117 437 391 71 349 157 179 371
H25925_columns 9 4 0 496 200 312 452 52 364 156 258 242 42 474 230 278 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H25925_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 463 327 175 39 157 285 245 373 91 211 315 435
H25927_columns 9 4 0 496 456 56 196 308 364 156 258 242 42 474 230 278 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H25927_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 463 327 175 39 155 283 243 371 93 213 317 437
H25929_columns 9 4 0 496 200 312 452 52 492 28 258 242 42 474 358 150 174 350 65 433 201 313 261 245 397 125 99 403 363 155 167 343 431 95
H25929_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 207 15 487 295 349 413 117 181 211 339 187 315
H25940_columns 9 4 0 496 200 312 452 52 236 284 258 242 42 474 358 150 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H25940_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 239 143 359 263 117 437 93 413 315 347 179 211
H25949_columns 9 4 0 496 328 184 196 308 236 284 386 114 42 474 486 22 302 222 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H25949_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 463 349 309 423 211 339 187 315 15 157 245 103
H25951_columns 9 4 0 496 328 184 196 308 492 28 386 114 42 474 230 278 302 222 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H25951_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 463 349 309 423 155 283 243 371 71 213 189 47
H25953_columns 9 4 0 496 200 312 324 180 236 284 386 114 42 474 486 22 302 222 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H25953_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 233 495 187 403 199 117 437 349 157 271 91 371 39
H25955_columns 8 3 0 240 72 184 196 52 44 220 130 114 106 154 166 86 238 30 129 113 9 249 69 181 205 61 35 211 171 91 103 151 239 31
H25955_rows 8 3 0 192 48 240 44 236 28 220 138 74 186 122 166 102 150 86 1 193 41 233 7 199 47 239 117 181 93 157 115 179 91 155
H25956_columns 9 4 0 496 328 184 196 308 300 220 386 114 106 410 166 342 494 30 129 369 265 249 325 181 205 317 35 467 427 91 103 407 495 31
H25956_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 263 199 303 239 117 437 411 91 371 179 157 349
H25957_columns 9 4 0 496 328 184 196 308 44 476 386 114 362 154 422 86 238 286 385 113 9 505 69 437 461 61 291 211 171 347 359 151 239 287
H25957_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 263 199 303 239 117 437 115 435 349 157 347 155
H25959_columns 8 3 0 240 200 56 68 180 44 220 130 114 106 154 166 86 238 30 129 113 9 249 69 181 205 61 35 211 171 91 103 151 239 31
H25959_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 39 167 79 207 211 83 187 59 245 117 157 29
H25960_columns 9 4 0 496 200 312 324 180 300 220 386 114 106 410 166 342 494 30 129 369 265 249 325 181 205 317 35 467 427 91 103 407 495 31
H25960_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 295 167 335 207 211 339 285 157 501 117 59 443
H25961_columns 9 4 0 496 200 312 324 180 44 476 386 114 362 154 422 86 238 286 385 113 9 505 69 437 461 61 291 211 171 347 359 151 239 287
H25961_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 295 167 335 207 211 339 245 373 443 59 413 29
H25963_columns 9 4 0 496 200 312 324 180 44 476 386 114 234 282 422 86 366 158 257 241 9 505 197 309 461 61 163 339 427 91 103 407 367 159
H25963_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 263 199 307 243 117 437 93 413 367 175 347 155
H25964_columns 9 4 0 496 200 312 324 180 44 476 386 114 234 282 422 86 366 158 257 241 9 505 197 309 461 61 163 339 427 91 103 407 367 159
H25964_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 263 199 307 243 117 437 111 431 349 157 347 155
H25966_columns 9 4 0 496 200 312 452 52 428 92 258 242 234 282 38 470 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25966_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 39 175 327 463 157 285 245 373 435 315 211 91
H25967_columns 9 4 0 496 456 56 196 308 428 92 258 242 234 282 38 470 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25967_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 39 175 327 463 155 283 243 371 437 317 213 93
H25973_columns 9 4 0 496 200 312 452 52 44 476 258 242 234 282 422 86 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H25973_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 263 359 143 239 117 437 93 413 211 179 347 315
H25976_columns 9 4 0 496 328 184 196 308 172 348 386 114 106 410 422 86 366 158 257 241 137 377 69 437 461 61 35 467 299 219 231 279 495 31
H25976_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 39 349 309 79 211 339 187 315 399 245 157 487
H25977_columns 9 4 0 496 328 184 196 308 428 92 386 114 106 410 166 342 366 158 257 241 137 377 69 437 461 61 35 467 299 219 231 279 495 31
H25977_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 39 349 309 79 155 283 243 371 455 189 213 431
H25978_columns 9 4 0 496 200 312 324 180 172 348 386 114 106 410 422 86 366 158 257 241 137 377 69 437 461 61 35 467 299 219 231 279 495 31
H25978_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 233 7 187 403 303 117 437 349 157 207 115 347 487
H25979_columns 8 3 0 240 72 184 132 116 108 156 194 50 42 218 230 22 174 94 193 49 73 185 5 245 141 125 99 147 235 27 39 215 175 95
H25979_rows 8 3 0 224 16 240 140 108 156 124 74 170 90 186 198 38 214 54 1 225 9 233 123 155 115 147 53 213 61 221 79 175 71 167
H25980_columns 9 4 0 496 328 184 388 116 108 412 194 306 298 218 486 22 174 350 449 49 73 441 5 501 397 125 355 147 235 283 295 215 175 351
H25980_rows 9 4 0 480 272 240 396 108 156 380 74 426 346 186 454 38 214 310 1 481 265 233 123 411 371 147 53 469 295 199 79 431 349 189
H25981_columns 9 4 0 496 328 184 388 116 364 156 194 306 42 474 230 278 430 94 193 305 329 185 261 245 141 381 99 403 491 27 39 471 431 95
H25981_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 233 379 155 115 403 53 469 207 303 189 349 71 423
H25983_columns 9 4 0 496 200 312 388 116 492 28 322 178 170 346 102 406 302 222 65 433 457 57 389 117 13 509 227 275 363 155 167 343 303 223
H25983_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 219 283 243 307 431 111 413 93 373 181 327 135
H25984_columns 9 4 0 496 200 312 388 116 236 284 322 178 426 90 358 150 46 478 321 177 201 313 133 373 269 253 483 19 107 411 423 87 47 479
H25984_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 219 283 243 307 431 111 117 437 135 327 349 157
H25986_columns 9 4 0 496 200 312 388 116 236 284 322 178 42 474 358 150 430 94 449 49 201 313 5 501 269 253 99 403 363 155 167 343 431 95
H25986_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 233 379 155 111 399 53 469 211 307 189 349 71 423
H25987_columns 9 4 0 496 200 312 260 244 364 156 450 50 42 474 230 278 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H25987_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 475 339 187 51 157 285 245 373 79 199 303 423
H25988_columns 9 4 0 496 456 56 260 244 108 412 194 306 298 218 486 22 174 350 65 433 457 57 261 245 141 381 355 147 107 411 423 87 175 351
H25988_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 297 233 475 147 123 307 423 103 143 335 245 445 341 29
H25992_columns 9 4 0 496 200 312 260 244 236 284 450 50 42 474 358 150 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H25992_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 251 155 371 275 117 437 93 413 303 335 167 199
H25993_columns 9 4 0 496 456 56 260 244 492 28 194 306 298 218 102 406 174 350 65 433 457 57 261 245 141 381 355 147 107 411 423 87 175 351
H25993_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 475 283 243 51 303 175 327 199 437 373 157 93
H25995_columns 9 4 0 496 200 312 260 244 236 284 450 50 298 218 358 150 174 350 449 49 73 441 5 501 397 125 99 403 363 155 167 343 431 95
H25995_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 475 155 371 51 189 245 285 341 423 303 199 79
H25996_columns 8 3 0 240 136 120 196 52 172 92 66 178 42 218 230 22 110 158 1 241 201 57 133 117 77 189 163 83 43 219 231 23 111 159
H25996_rows 8 3 0 192 48 240 44 236 28 220 138 74 186 122 166 102 150 86 1 193 41 233 181 117 157 93 175 111 135 71 27 219 51 243
H25997_columns 9 4 0 496 392 120 196 308 172 348 322 178 298 218 486 22 110 414 257 241 457 57 133 373 77 445 163 339 299 219 487 23 111 415
H25997_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 233 181 373 413 93 431 111 135 327 243 307 475 27
H26000_columns 9 4 0 496 392 120 196 308 172 348 322 178 298 218 486 22 110 414 257 241 201 313 133 373 333 189 419 83 43 475 487 23 111 415
H26000_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 181 373 157 349 431 111 115 435 283 219 199 263
H26001_columns 9 4 0 496 136 376 452 52 428 92 322 178 298 218 230 278 110 414 1 497 457 57 261 245 205 317 419 83 171 347 359 151 111 415
H26001_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 489 181 373 175 367 413 93 391 71 283 219 307 243
H26010_columns 9 4 0 496 392 120 196 308 428 92 322 178 42 474 230 278 366 158 257 241 201 313 5 501 461 61 163 339 427 91 103 407 367 159
H26010_rows 9 4 0 448 304 240 44 492 284 220 394 74 186 378 422 102 150 342 1 449 297 233 181 373 431 111 347 155 115 435 477 29 199 263
H26014_columns 9 4 0 496 392 120 196 308 300 220 322 178 170 346 102 406 494 30 385 113 73 441 133 373 333 189 35 467 299 219 231 279 495 31
H26014_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 233 181 373 71 391 91 411 371 179 239 303 29 477
H26033_columns 8 3 0 240 200 56 132 116 172 92 66 178 42 218 230 22 110 158 1 241 201 57 133 117 77 189 163 83 43 219 231 23 111 159
H26033_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 83 211 59 187 79 207 39 167 29 157 117 245
H26034_columns 9 4 0 496 200 312 388 116 428 92 322 178 42 474 230 278 366 158 1 497 457 57 389 117 77 445 163 339 299 219 231 279 367 159
H26034_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 339 211 315 187 335 207 285 157 39 423 117 501
H26037_columns 9 4 0 496 200 312 388 116 172 348 322 178 298 218 486 22 110 414 257 241 201 313 133 373 333 189 419 83 43 475 487 23 111 415
H26037_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 339 211 315 187 335 207 245 373 29 413 423 39
H26038_columns 8 3 0 240 72 184 132 116 172 92 194 50 42 218 102 150 238 30 129 113 73 185 5 245 205 61 35 211 171 91 103 151 239 31
H26038_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 83 211 59 187 157 29 245 117 207 79 167 39
H26039_columns 9 4 0 496 328 184 388 116 172 348 194 306 298 218 102 406 494 30 129 369 73 441 261 245 461 61 291 211 171 347 103 407 495 31
H26039_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 83 467 315 187 157 285 501 117 295 167 79 463
H26044_columns 9 4 0 496 200 312 388 116 428 92 322 178 42 474 230 278 366 158 257 241 201 313 5 501 461 61 163 339 427 91 103 407 367 159
H26044_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 339 211 335 207 157 285 245 373 443 59 423 39
H26051_columns 9 4 0 496 200 312 388 116 300 220 322 178 170 346 102 406 494 30 385 113 73 441 133 373 333 189 35 467 299 219 231 279 495 31
H26051_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 339 211 167 295 157 285 245 373 463 79 59 443
H26057_columns 8 3 0 240 72 184 196 52 108 156 130 114 234 26 38 214 174 94 193 49 9 249 69 181 141 125 99 147 235 27 39 215 175 95
H26057_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 175 47 199 71 181 53 221 93 27 155 115 243
H26058_columns 9 4 0 496 328 184 196 308 108 412 386 114 490 26 294 214 174 350 449 49 265 249 69 437 141 381 99 403 491 27 295 215 175 351
H26058_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 233 431 47 199 327 181 309 477 93 243 371 411 27
H26059_columns 8 3 0 240 72 184 196 52 236 28 130 114 106 154 38 214 174 94 193 49 9 249 69 181 141 125 99 147 235 27 39 215 175 95
H26059_rows 8 3 0 192 48 240 12 204 60 252 170 106 154 90 166 102 150 86 1 193 41 233 111 175 71 135 93 157 117 181 51 243 27 219
H26060_columns 9 4 0 496 328 184 196 308 492 28 386 114 106 410 294 214 174 350 449 49 265 249 69 437 141 381 99 403 491 27 295 215 175 351
H26060_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 297 233 367 175 71 391 93 413 373 181 219 283 499 51
H26061_columns 9 4 0 496 328 184 452 52 236 284 130 370 106 410 294 214 430 94 449 49 9 505 197 309 269 253 99 403 363 155 167 343 431 95
H26061_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 367 175 349 157 71 391 117 437 307 243 283 219
H26066_columns 9 4 0 496 328 184 452 52 108 412 130 370 234 282 422 86 302 222 321 177 137 377 69 437 397 125 227 275 491 27 39 471 303 223
H26066_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 489 367 175 181 373 71 391 413 93 219 283 243 307
H26071_columns 8 3 0 240 72 184 196 52 44 220 130 114 106 154 230 22 174 94 193 49 9 249 69 181 141 125 99 147 235 27 39 215 175 95
H26071_rows 8 3 0 224 16 240 140 108 156 124 74 170 90 186 198 38 214 54 1 225 9 233 167 71 175 79 53 213 61 221 147 115 155 123
H26072_columns 9 4 0 496 328 184 196 308 300 220 386 114 106 410 486 22 174 350 449 49 265 249 69 437 141 381 99 403 491 27 295 215 175 351
H26072_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 233 423 71 175 335 53 469 317 221 123 411 371 147
H26073_columns 9 4 0 496 200 312 196 308 428 92 322 178 42 474 422 86 366 158 1 497 265 249 389 117 461 61 163 339 235 283 359 151 111 415
H26073_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 23 203 245 303 239 441 391 93 413 371 179 347 357
H26138_columns 9 4 0 496 72 440 196 308 428 92 322 178 298 218 166 342 494 30 129 369 393 121 261 245 461 61 35 467 235 283 359 151 111 415
H26138_rows 9 4 0 448 48 496 268 204 316 252 426 106 410 90 166 358 150 342 1 449 41 279 461 243 283 219 441 135 367 175 117 437 93 355
H26151_columns 9 4 0 496 328 184 68 436 172 348 194 306 298 218 422 86 494 30 385 113 137 377 261 245 461 61 35 467 235 283 359 151 111 415
H26151_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 473 423 79 463 227 157 373 245 315 187 339 301
H26158_columns 9 4 0 496 328 184 68 436 428 92 194 306 298 218 166 342 494 30 129 369 393 121 261 245 461 61 35 467 235 283 359 151 111 415
H26158_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 23 249 199 303 239 395 437 93 413 371 179 347 357
H26162_columns 9 4 0 496 72 440 324 180 428 92 194 306 298 218 166 342 494 30 129 369 393 121 261 245 461 61 35 467 235 283 359 151 111 415
H26162_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 473 423 79 463 301 339 187 315 245 373 157 227
H26217_columns 9 4 0 496 328 184 452 52 172 348 66 434 426 90 294 214 238 286 129 369 9 505 389 117 461 61 291 211 235 283 359 151 111 415
H26217_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 23 365 339 187 379 203 245 295 231 413 93 399 433
H26222_columns 9 4 0 496 72 440 196 308 172 348 322 178 426 90 294 214 494 30 385 113 265 249 133 373 461 61 35 467 235 283 359 151 111 415
H26222_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 23 365 339 187 379 241 207 295 231 413 93 437 395
H26228_columns 9 4 0 496 72 440 196 308 428 92 322 178 170 346 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H26228_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 173 211 315 187 345 295 207 335 501 117 413 483
H26230_columns 9 4 0 496 328 184 196 308 172 348 66 434 426 90 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H26230_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 173 211 315 187 355 285 245 373 463 79 423 473
H26239_columns 9 4 0 496 72 440 324 180 172 348 194 306 426 90 294 214 494 30 385 113 265 249 133 373 461 61 35 467 235 283 359 151 111 415
H26239_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 185 199 303 175 485 411 115 499 349 221 309 331
H26240_columns 9 4 0 496 328 184 68 436 428 92 194 306 170 346 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H26240_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 185 199 303 175 331 309 221 349 499 115 411 485
H26246_columns 9 4 0 496 72 440 324 180 172 348 194 306 426 90 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H26246_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 185 199 303 175 357 283 243 371 477 93 437 459
H26257_columns 9 4 0 496 200 312 4 500 364 156 386 114 234 282 358 150 430 94 193 305 457 57 325 181 269 253 99 403 43 475 423 87 175 351
H26257_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 491 311 245 211 275 441 123 93 413 143 335 167 357
H26259_columns 9 4 0 496 200 312 388 116 364 156 2 498 234 282 358 150 430 94 193 305 457 57 325 181 269 253 99 403 43 475 423 87 175 351
H26259_rows 9 4 0 448 48 496 300 236 284 220 394 74 442 122 166 358 150 342 1 449 41 235 55 245 199 263 429 367 349 157 411 91 435 369
H26324_columns 9 4 0 496 328 184 260 244 236 284 386 114 106 410 486 22 174 350 193 305 457 57 69 437 141 381 355 147 427 91 39 471 303 223
H26324_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 491 249 59 211 275 439 373 413 93 335 143 103 165
H26334_columns 9 4 0 496 328 184 260 244 236 284 386 114 106 410 486 22 174 350 449 49 201 313 69 437 141 381 355 147 427 91 39 471 303 223
H26334_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 491 249 315 211 275 119 437 93 413 143 335 167 357
H26338_columns 9 4 0 496 72 440 260 244 492 28 130 370 362 154 230 278 430 94 193 305 457 57 325 181 397 125 99 403 171 347 295 215 47 479
H26338_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 473 91 435 51 301 175 327 199 245 373 157 287
H26370_columns 9 4 0 496 72 440 260 244 364 156 130 370 490 26 230 278 430 94 449 49 201 313 325 181 397 125 99 403 171 347 295 215 47 479
H26370_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 491 241 371 155 283 429 47 455 71 349 221 309 183
H26376_columns 9 4 0 496 328 184 260 244 108 412 386 114 234 282 486 22 174 350 449 49 201 313 69 437 141 381 355 147 427 91 39 471 303 223
H26376_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 491 241 307 219 283 119 437 93 413 135 327 175 365
H26377_columns 9 4 0 496 72 440 260 244 364 156 130 370 490 26 230 278 430 94 193 305 457 57 325 181 397 125 99 403 171 347 295 215 47 479
H26377_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 491 241 371 155 283 301 175 327 199 477 93 437 55
H26451_columns 9 4 0 496 328 184 388 116 492 28 258 242 234 282 102 406 174 350 193 305 73 441 453 53 141 381 355 147 427 91 39 471 303 223
H26451_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 491 429 47 455 71 287 157 373 245 179 307 219 345
H26460_columns 9 4 0 496 328 184 388 116 236 284 258 242 490 26 102 406 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26460_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 491 429 47 455 71 183 309 221 349 283 155 371 241
H26465_columns 9 4 0 496 72 440 132 372 492 28 258 242 234 282 358 150 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H26465_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 491 429 47 455 71 345 219 307 179 245 373 157 287
H26471_columns 9 4 0 496 328 184 388 116 492 28 258 242 234 282 102 406 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26471_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 173 303 199 327 159 285 245 373 51 435 91 473
H26476_columns 9 4 0 496 72 440 132 372 236 284 258 242 490 26 358 150 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H26476_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 173 303 199 327 369 243 283 155 477 93 437 55
H26530_columns 9 4 0 496 328 184 260 244 236 284 386 114 490 26 102 406 174 350 193 305 73 441 453 53 141 381 355 147 427 91 39 471 303 223
H26530_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 491 185 59 211 339 311 437 349 221 399 15 231 101
H26538_columns 9 4 0 496 72 440 260 244 236 284 130 370 490 26 358 150 430 94 449 49 329 185 197 309 397 125 99 403 171 347 295 215 47 479
H26538_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 185 315 211 339 485 103 399 15 349 221 309 183
H26544_columns 9 4 0 496 328 184 260 244 236 284 386 114 490 26 102 406 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26544_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 185 315 211 339 183 309 221 349 15 399 103 485
H26549_columns 9 4 0 496 72 440 260 244 492 28 130 370 234 282 358 150 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H26549_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 185 315 211 339 333 207 295 167 501 117 413 31
H26555_columns 9 4 0 496 328 184 260 244 492 28 386 114 234 282 102 406 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26555_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 105 235 441 315 211 339 159 29 501 117 295 167 335 461
H26616_columns 9 4 0 496 200 312 388 116 108 412 130 370 490 26 358 150 302 222 321 177 457 57 69 437 269 253 227 275 43 475 423 87 175 351
H26616_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 311 181 349 221 485 103 399 15 211 339 187 313
H26625_columns 9 4 0 496 200 312 388 116 364 156 130 370 490 26 102 406 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26625_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 491 55 437 93 477 301 175 327 199 283 155 371 241
H26630_columns 9 4 0 496 200 312 132 372 364 156 386 114 490 26 102 406 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26630_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 311 181 349 221 313 187 339 211 15 399 103 485
H26635_columns 9 4 0 496 200 312 388 116 108 412 130 370 490 26 358 150 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26635_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 361 491 311 437 349 221 101 231 15 399 339 211 59 185
H26640_columns 9 4 0 496 200 312 132 372 108 412 386 114 490 26 358 150 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26640_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 311 181 349 221 369 243 283 155 71 455 47 429
H26683_columns 9 4 0 496 328 184 388 116 492 28 258 242 106 410 230 278 174 350 193 305 73 441 453 53 141 381 355 147 427 91 39 471 303 223
H26683_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 205 335 167 295 31 413 117 501 211 339 187 313
H26688_columns 9 4 0 496 72 440 132 372 236 284 258 242 362 154 486 22 430 94 449 49 329 185 197 309 397 125 99 403 171 347 295 215 47 479
H26688_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 491 365 175 327 135 241 307 219 283 413 93 437 119
H26690_columns 9 4 0 496 328 184 388 116 236 284 258 242 106 410 486 22 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26690_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 491 365 175 327 135 119 437 93 413 283 219 307 241
H26695_columns 9 4 0 496 328 184 388 116 492 28 258 242 106 410 230 278 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26695_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 205 335 167 295 159 285 245 373 83 467 59 441
H26719_columns 9 4 0 496 72 440 260 244 236 284 130 370 362 154 486 22 430 94 449 49 329 185 197 309 397 125 99 403 171 347 295 215 47 479
H26719_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 491 121 187 83 403 229 39 207 271 157 349 437 375
H26725_columns 9 4 0 496 328 184 260 244 236 284 386 114 106 410 486 22 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26725_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 166 358 406 86 1 449 297 491 121 187 83 403 375 437 349 157 271 207 39 229
H26745_columns 9 4 0 496 200 312 388 116 492 28 130 370 362 154 102 406 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26745_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 287 157 373 245 301 175 327 199 51 435 91 473
H26762_columns 9 4 0 496 328 184 388 116 108 412 258 242 234 282 486 22 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26762_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 491 357 167 335 143 119 437 93 413 275 211 315 249
H26782_columns 9 4 0 496 136 376 260 244 364 156 66 434 490 26 230 278 430 94 193 305 457 57 325 181 397 125 99 403 171 347 295 215 47 479
H26782_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 505 483 115 411 27 301 189 341 213 207 335 167 311
H26819_columns 9 4 0 496 392 120 132 372 364 156 194 306 106 410 486 22 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26819_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 505 87 455 47 431 331 219 307 179 285 157 373 229
H26824_columns 9 4 0 496 136 376 388 116 364 156 194 306 106 410 486 22 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26824_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 505 343 199 303 175 333 221 309 181 27 411 115 483
H26830_columns 9 4 0 496 392 120 132 372 108 412 194 306 362 154 486 22 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26830_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 105 249 87 199 303 175 355 499 27 411 309 181 349 461
H26834_columns 9 4 0 496 136 376 388 116 108 412 194 306 362 154 486 22 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26834_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 505 343 199 303 175 357 245 285 157 51 435 91 459
H26862_columns 9 4 0 496 392 120 260 244 236 284 66 434 490 26 358 150 174 350 193 305 73 441 453 53 397 125 355 147 171 347 295 215 47 479
H26862_rows 9 4 0 448 48 496 268 204 316 252 426 106 410 90 166 358 150 342 1 449 41 249 363 443 83 403 461 285 295 231 373 181 143 95
H26864_columns 9 4 0 496 392 120 260 244 236 284 322 178 490 26 102 406 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26864_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 105 249 427 315 211 339 183 39 463 79 285 157 373 485
H26870_columns 9 4 0 496 136 376 260 244 236 284 66 434 490 26 358 150 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H26870_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 105 249 427 315 211 339 357 501 29 413 207 335 167 55
H26887_columns 9 4 0 496 264 248 388 116 236 284 66 434 490 26 358 150 174 350 193 305 73 441 453 53 397 125 355 147 171 347 295 215 47 479
H26887_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 505 365 189 341 149 203 283 295 231 115 435 399 95
H26890_columns 9 4 0 496 264 248 388 116 236 284 322 178 490 26 102 406 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26890_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 505 173 317 213 341 183 295 207 335 27 411 115 483
H26894_columns 9 4 0 496 264 248 132 372 236 284 66 434 490 26 358 150 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H26894_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 505 173 317 213 341 355 243 283 155 463 79 423 55
H26918_columns 9 4 0 496 392 120 132 372 492 28 194 306 362 154 102 406 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26918_rows 9 4 0 448 48 496 396 76 444 124 298 234 282 218 166 358 150 342 1 449 41 249 31 207 295 231 427 379 147 339 437 117 413 333
H26922_columns 9 4 0 496 136 376 388 116 492 28 194 306 362 154 102 406 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26922_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 505 159 335 167 359 429 125 405 85 307 243 283 203
H26926_columns 9 4 0 496 392 120 132 372 492 28 194 306 106 410 358 150 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26926_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 297 505 287 463 295 231 139 91 179 371 405 85 189 109
H26929_columns 9 4 0 496 136 376 388 116 492 28 194 306 106 410 358 150 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H26929_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 505 159 335 167 359 397 93 437 117 275 211 315 235
H26941_columns 9 4 0 496 392 120 260 244 108 412 322 178 234 282 486 22 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26941_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 105 249 483 371 155 283 215 71 431 47 309 181 349 461
H26943_columns 9 4 0 496 136 376 260 244 364 156 66 434 490 26 230 278 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H26943_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 505 227 371 155 283 301 189 341 213 463 79 423 55
H26954_columns 9 4 0 496 136 376 260 244 428 92 66 434 490 26 230 278 366 158 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H26954_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 105 241 491 371 155 283 301 437 477 93 327 199 175 55
H26955_columns 9 4 0 496 392 120 260 244 172 348 322 178 490 26 230 278 110 414 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H26955_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 105 241 491 371 155 283 183 47 71 455 221 349 309 429
H26959_columns 9 4 0 496 264 248 132 372 428 92 66 434 490 26 358 150 238 286 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H26959_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 105 241 429 309 349 221 363 499 27 411 327 199 175 55
H26973_columns 9 4 0 496 328 184 196 308 428 92 66 434 298 218 166 342 494 30 129 369 393 121 453 53 269 253 35 467 235 283 359 151 111 415
H26973_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 265 151 237 371 411 123 203 445 93 341 303 39 455 177
H26979_columns 9 4 0 496 328 184 68 436 428 92 194 306 298 218 166 342 494 30 129 369 393 121 453 53 269 253 35 467 235 283 359 151 111 415
H26979_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 279 505 199 303 239 395 349 157 181 91 115 435 357
H27009_columns 9 4 0 496 72 440 196 308 428 92 322 178 170 346 294 214 494 30 129 369 265 249 453 53 397 125 35 467 235 283 359 151 111 415
H27009_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 173 315 187 211 345 207 335 295 501 117 413 483
H27013_columns 9 4 0 496 72 440 196 308 172 348 322 178 426 90 294 214 494 30 129 369 265 249 453 53 397 125 35 467 235 283 359 151 111 415
H27013_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 279 365 443 123 83 433 359 167 143 221 285 245 459
H27022_columns 9 4 0 496 72 440 324 180 428 92 194 306 170 346 294 214 494 30 129 369 265 249 453 53 397 125 35 467 235 283 359 151 111 415
H27022_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 297 23 121 431 111 327 141 347 155 435 245 309 477 227
H27034_columns 9 4 0 496 328 184 68 436 428 92 194 306 298 218 166 342 494 30 129 369 265 249 453 53 397 125 35 467 235 283 359 151 111 415
H27034_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 279 377 431 111 71 395 349 157 181 243 307 219 485
H27042_columns 9 4 0 496 328 184 196 308 428 92 66 434 170 346 294 214 494 30 257 241 393 121 453 53 141 381 35 467 235 283 359 151 111 415
H27042_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 166 358 406 86 1 449 297 23 173 379 187 403 203 501 285 221 335 103 423 113
H27044_columns 9 4 0 496 72 440 196 308 428 92 322 178 170 346 294 214 494 30 257 241 393 121 453 53 141 381 35 467 235 283 359 151 111 415
H27044_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 301 187 315 339 473 423 79 463 157 245 373 227
H27049_columns 9 4 0 496 328 184 196 308 172 348 66 434 426 90 294 214 494 30 257 241 393 121 453 53 141 381 35 467 235 283 359 151 111 415
H27049_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 301 187 315 339 483 413 117 501 167 207 335 217
H27054_columns 9 4 0 496 72 440 196 308 172 348 322 178 426 90 294 214 494 30 257 241 393 121 453 53 141 381 35 467 235 283 359 151 111 415
H27054_rows 9 4 0 448 48 496 268 204 316 252 426 106 410 90 166 358 150 342 1 449 41 23 429 123 443 403 241 207 295 231 373 349 157 331
H27078_columns 9 4 0 496 72 440 324 180 172 348 194 306 426 90 294 214 494 30 257 241 393 121 453 53 141 381 35 467 235 283 359 151 111 415
H27078_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 23 313 175 303 327 485 411 115 499 181 221 349 203
H27088_columns 9 4 0 496 328 184 388 116 236 284 2 498 490 26 102 406 430 94 193 305 457 57 133 373 333 189 99 403 171 347 295 215 303 223
H27088_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 429 295 207 71 345 59 179 467 157 245 373 287
H27094_columns 9 4 0 496 328 184 260 244 236 284 130 370 106 410 486 22 430 94 193 305 457 57 389 117 77 445 355 147 171 347 295 215 47 479
H27094_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 473 91 435 51 215 189 327 303 285 143 373 229
H27096_columns 9 4 0 496 72 440 260 244 492 28 130 370 362 154 230 278 430 94 193 305 457 57 389 117 333 189 99 403 171 347 295 215 47 479
H27096_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 473 91 435 51 301 327 199 175 157 245 373 287
H27105_columns 9 4 0 496 328 184 4 500 492 28 386 114 106 410 230 278 430 94 449 49 201 313 133 373 333 189 99 403 171 347 295 215 303 223
H27105_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 235 505 91 435 275 119 349 157 181 199 399 303 357
H27111_columns 9 4 0 496 200 312 388 116 364 156 386 114 106 410 486 22 46 478 321 177 201 313 261 245 77 445 483 19 299 219 167 343 175 351
H27111_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 491 343 221 189 309 345 179 211 315 15 399 103 485
H27140_columns 9 4 0 496 328 184 260 244 236 284 386 114 106 410 486 22 174 350 449 49 73 441 133 373 205 317 355 147 427 91 39 471 303 223
H27140_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 41 235 377 83 403 443 119 349 157 181 271 207 295 485
H27142_columns 9 4 0 496 72 440 260 244 492 28 130 370 362 154 230 278 430 94 193 305 329 185 389 117 461 61 99 403 171 347 295 215 47 479
H27142_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 235 473 179 307 347 301 71 455 431 245 373 157 31
H27168_columns 9 4 0 496 264 248 68 436 236 284 130 370 490 26 358 150 430 94 321 177 457 57 389 117 205 317 99 403 171 347 295 215 47 479
H27168_rows 9 4 0 448 48 496 268 204 316 252 170 362 154 346 422 102 406 86 1 449 41 237 441 149 341 381 483 295 207 271 115 91 411 183
H27173_columns 9 4 0 496 136 376 228 276 108 412 450 50 330 186 422 86 302 222 321 177 73 441 133 373 397 125 227 275 491 27 39 471 303 223
H27173_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 214 310 462 46 1 481 277 245 365 141 415 127 57 473 203 299 179 339 423 71
H27174_columns 9 4 0 496 136 376 228 276 108 412 450 50 330 186 422 86 302 222 321 177 73 441 133 373 397 125 227 275 491 27 39 471 303 223
H27174_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 214 310 462 46 1 481 277 245 365 141 415 127 57 473 307 211 327 167 427 75
H27175_columns 9 4 0 496 264 248 100 404 492 28 194 306 458 58 294 214 174 350 65 433 457 57 261 245 141 381 355 147 107 411 423 87 175 351
H27175_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 349 25 245 433 143 427 327 99 311 151 123 475
H27176_columns 9 4 0 496 264 248 356 148 236 284 194 306 458 58 38 470 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H27176_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 349 25 245 433 355 71 171 399 311 151 123 475
H27177_columns 9 4 0 496 264 248 356 148 236 284 194 306 458 58 38 470 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H27177_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 349 25 245 433 71 391 363 171 415 219 55 371
H27179_columns 8 3 0 240 72 184 164 84 236 28 130 114 202 58 38 214 110 158 129 113 9 249 197 53 77 189 163 83 43 219 231 23 111 159
H27179_rows 8 3 0 240 136 120 68 180 204 60 34 210 170 90 102 150 238 30 1 241 133 117 67 179 199 55 221 45 89 169 159 111 27 235
H27180_columns 9 4 0 496 72 440 420 84 236 284 386 114 458 58 38 470 366 158 385 113 9 505 197 309 333 189 163 339 299 219 231 279 367 159
H27180_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 269 237 139 363 391 103 445 53 217 337 351 215 59 435
H27181_columns 9 4 0 496 72 440 420 84 236 284 386 114 458 58 38 470 366 158 385 113 9 505 197 309 333 189 163 339 299 219 231 279 367 159
H27181_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 269 237 139 363 391 103 445 53 223 343 345 209 59 435
H27182_columns 8 3 0 240 200 56 164 84 236 28 130 114 74 186 38 214 110 158 1 241 137 121 197 53 77 189 163 83 43 219 231 23 111 159
H27182_rows 8 3 0 224 16 240 140 108 156 124 74 170 90 186 198 38 214 54 1 225 13 237 139 107 135 103 223 63 211 51 85 181 89 185
H27183_columns 9 4 0 496 200 312 164 340 492 28 386 114 330 186 294 214 110 414 257 241 137 377 453 53 77 445 163 339 299 219 487 23 111 415
H27183_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 198 294 470 54 1 481 269 237 139 363 391 103 479 63 211 307 185 345 437 85
H27188_columns 9 4 0 496 200 312 420 84 236 284 258 242 458 58 38 470 366 158 385 113 9 505 197 309 333 189 163 339 427 91 103 407 367 159
H27188_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 45 493 267 335 163 231 85 405 121 441 219 159 371 311
H27193_columns 9 4 0 496 456 56 292 212 492 28 258 242 202 314 166 342 110 414 129 369 265 249 453 53 77 445 419 83 171 347 359 151 111 415
H27193_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 45 493 267 363 135 231 311 415 115 219 341 93 433 185
H27195_columns 9 4 0 496 456 56 292 212 492 28 258 242 202 314 166 342 110 414 129 369 265 249 453 53 77 445 419 83 171 347 359 151 111 415
H27195_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 45 493 267 363 135 231 415 95 435 115 309 341 185 217
H27198_columns 9 4 0 496 200 312 292 212 236 284 258 242 458 58 166 342 366 158 1 497 393 121 453 53 77 445 419 83 171 347 359 151 111 415
H27198_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 45 493 267 427 71 231 177 405 121 349 219 159 371 311
H27200_columns 9 4 0 496 328 184 100 404 300 220 194 306 394 122 486 22 174 350 449 49 73 441 261 245 141 381 99 403 491 27 295 215 175 351
H27200_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 214 310 462 46 1 481 277 245 383 159 107 395 57 473 301 205 179 339 423 71
H27201_columns 9 4 0 496 328 184 100 404 300 220 194 306 394 122 486 22 174 350 449 49 73 441 5 501 397 125 355 147 235 283 295 215 175 351
H27201_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 214 310 462 46 1 481 277 245 383 159 107 395 57 473 307 211 327 167 77 429
H27202_columns 8 3 0 240 200 56 100 148 44 220 66 178 138 122 230 22 174 94 193 49 73 185 5 245 141 125 99 147 235 27 39 215 175 95
H27202_rows 8 3 0 192 48 240 172 108 156 92 10 202 58 250 166 102 150 86 1 193 45 237 119 183 91 155 99 163 79 143 21 213 57 249
H27203_columns 9 4 0 496 200 312 100 404 300 220 322 178 394 122 486 22 174 350 449 49 73 441 261 245 141 381 99 403 491 27 295 215 175 351
H27203_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 375 183 91 411 99 419 335 143 249 313 469 21
H27204_columns 9 4 0 496 200 312 100 404 300 220 322 178 394 122 486 22 174 350 449 49 73 441 261 245 141 381 99 403 491 27 295 215 175 351
H27204_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 375 183 91 411 99 419 149 341 249 313 15 463
H27205_columns 9 4 0 496 200 312 100 404 300 220 322 178 394 122 486 22 174 350 449 49 73 441 5 501 397 125 355 147 235 283 295 215 175 351
H27205_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 375 183 91 411 99 419 377 185 277 213 15 463
H27206_columns 9 4 0 496 456 56 356 148 44 476 194 306 266 250 230 278 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H27206_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 45 493 247 179 351 283 71 391 107 427 309 369 157 217
H27208_columns 9 4 0 496 72 440 420 84 44 476 386 114 458 58 230 278 366 158 385 113 201 313 5 501 333 189 163 339 299 219 231 279 367 159
H27208_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 35 483 271 207 373 85 185 409 439 151 123 347
H27209_columns 9 4 0 496 328 184 164 340 300 220 386 114 202 314 230 278 366 158 129 369 457 57 261 245 77 445 419 83 43 475 487 23 111 415
H27209_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 35 483 271 207 373 411 183 89 441 343 123 149
H27210_columns 8 3 0 240 72 184 164 84 44 220 130 114 202 58 102 150 238 30 129 113 73 185 5 245 205 61 35 211 171 91 103 151 239 31
H27210_rows 8 3 0 192 48 240 172 108 156 92 10 202 58 250 166 102 150 86 1 193 45 237 35 227 15 207 85 149 121 185 119 183 91 155
H27211_columns 9 4 0 496 328 184 164 340 300 220 386 114 202 314 102 406 494 30 129 369 73 441 261 245 461 61 291 211 171 347 103 407 495 31
H27211_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 35 483 271 207 85 405 377 185 411 91 183 375
H27212_columns 8 3 0 240 200 56 164 84 44 220 130 114 74 186 230 22 110 158 1 241 201 57 133 117 77 189 163 83 43 219 231 23 111 159
H27212_rows 8 3 0 192 48 240 172 108 156 92 10 202 58 250 166 102 150 86 1 193 45 237 35 227 15 207 183 119 155 91 149 85 185 121
H27213_columns 9 4 0 496 200 312 164 340 300 220 386 114 330 186 486 22 110 414 257 241 457 57 133 373 77 445 163 339 299 219 487 23 111 415
H27213_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 166 358 406 86 1 449 301 237 35 483 271 207 439 119 155 347 121 441 341 149
H27214_columns 9 4 0 496 328 184 420 84 44 476 386 114 202 314 358 150 238 286 129 369 329 185 389 117 77 445 291 211 43 475 487 23 239 287
H27214_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 45 493 163 355 341 149 439 119 411 91 207 271 313 249
H27217_columns 9 4 0 496 200 312 292 212 172 348 258 242 458 58 230 278 366 158 1 497 457 57 389 117 77 445 419 83 171 347 359 151 111 415
H27217_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 45 493 163 427 71 335 281 405 121 245 311 371 159 219
H27220_columns 9 4 0 496 200 312 36 468 428 92 258 242 458 58 486 22 110 414 257 241 201 313 133 373 333 189 163 339 427 91 103 407 367 159
H27220_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 45 493 163 427 71 335 217 121 405 309 283 371 159 247
H27231_columns 9 4 0 496 328 184 292 212 428 92 194 306 74 442 166 342 494 30 129 369 393 121 261 245 461 61 35 467 235 283 359 151 111 415
H27231_rows 9 4 0 448 48 496 300 236 284 220 138 330 186 378 422 102 406 86 1 449 45 19 249 199 299 235 399 433 93 413 375 183 347 357
H27232_columns 9 4 0 496 72 440 292 212 428 92 194 306 330 186 166 342 494 30 129 369 393 121 261 245 461 61 35 467 235 283 359 151 111 415
H27232_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 77 51 217 167 363 235 301 339 159 287 501 117 441 455
H27238_columns 9 4 0 496 72 440 420 84 172 348 450 50 330 186 38 470 494 30 129 369 265 249 389 117 205 317 291 211 235 283 359 151 111 415
H27238_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 77 51 413 483 47 431 199 309 249 245 343 347 155 361
H27241_columns 9 4 0 496 328 184 164 340 428 92 194 306 74 442 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27241_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 77 51 413 483 47 431 331 309 249 377 215 343 155 229
H27242_columns 9 4 0 496 72 440 420 84 172 348 194 306 330 186 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27242_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 77 51 413 483 47 431 357 283 215 343 249 377 181 203
H27249_columns 9 4 0 496 328 184 420 84 172 348 66 434 202 314 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27249_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 77 51 429 467 31 415 327 313 245 373 235 363 167 217
H27263_columns 9 4 0 496 328 184 228 276 492 28 386 114 266 250 102 406 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H27263_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 77 463 413 31 467 83 187 313 245 373 295 167 363 233
H27264_columns 9 4 0 496 72 440 228 276 492 28 130 370 266 250 358 150 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H27264_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 77 463 413 31 467 83 361 235 295 167 245 373 185 315
H27272_columns 9 4 0 496 136 376 484 20 364 156 66 434 266 250 230 278 430 94 193 305 457 57 325 181 397 125 99 403 171 347 295 215 47 479
H27272_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 37 493 231 303 203 267 405 93 441 121 371 179 343 159
H27279_columns 9 4 0 496 392 120 356 148 108 412 194 306 138 378 486 22 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H27279_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 77 477 115 483 47 431 327 215 283 155 309 181 377 233
H27289_columns 9 4 0 496 136 376 484 20 364 156 66 434 266 250 230 278 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H27289_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 37 493 359 175 331 139 405 93 441 121 243 307 215 287
H27292_columns 9 4 0 496 392 120 484 20 236 284 322 178 10 506 358 150 174 350 65 433 457 57 197 309 397 125 99 403 171 347 295 215 303 223
H27292_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 77 477 271 87 211 411 59 355 175 487 309 181 377 233
H27297_columns 9 4 0 496 136 376 484 20 364 156 66 434 266 250 230 278 430 94 321 177 393 121 197 309 461 61 99 403 171 347 295 215 47 479
H27297_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 37 365 423 267 203 239 213 121 441 413 371 179 343 31
H27299_columns 8 3 0 240 104 152 68 180 236 28 194 50 138 122 38 214 174 94 193 49 73 185 5 245 141 125 99 147 235 27 39 215 175 95
H27299_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 75 203 159 31 213 85 185 57 243 115 39 167 109 237
H27300_columns 9 4 0 496 232 280 324 180 108 412 450 50 138 378 422 86 302 222 321 177 73 441 133 373 397 125 227 275 491 27 39 471 303 223
H27300_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 459 415 31 115 499 213 341 313 185 237 365 167 295
H27301_columns 9 4 0 496 360 152 452 52 236 284 194 306 266 250 38 470 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H27301_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 459 159 29 471 341 167 295 237 365 315 441 115 241
H27303_columns 9 4 0 496 232 280 196 308 364 156 450 50 266 250 38 470 430 94 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H27303_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 459 159 23 477 341 185 313 243 371 303 423 109 229
H27304_columns 9 4 0 496 488 24 324 180 236 284 194 306 394 122 38 470 302 222 321 177 201 313 5 501 397 125 99 403 363 155 167 343 431 95
H27304_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 459 415 315 369 469 167 295 237 365 29 185 243 87
H27305_columns 9 4 0 496 360 152 196 308 236 284 450 50 266 250 294 214 174 350 449 49 73 441 5 501 397 125 99 403 363 155 167 343 431 95
H27305_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 459 159 157 343 341 505 243 313 51 229 109 423 303
H27306_columns 9 4 0 496 168 344 388 116 300 220 194 306 330 186 486 22 110 414 257 241 457 57 133 373 77 445 163 339 299 219 487 23 111 415
H27306_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 291 227 185 377 411 91 431 111 141 333 245 309 471 23
H27307_columns 9 4 0 496 424 88 132 372 300 220 450 50 330 186 230 278 110 414 1 497 457 57 261 245 205 317 419 83 171 347 359 151 111 415
H27307_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 35 483 185 377 175 367 411 91 397 77 279 215 309 245
H27312_columns 9 4 0 496 424 88 388 116 44 476 194 306 330 186 230 278 366 158 257 241 201 313 5 501 461 61 163 339 427 91 103 407 367 159
H27312_rows 9 4 0 448 56 504 292 228 284 220 146 338 170 362 438 118 398 78 1 449 35 483 185 377 175 367 87 407 117 437 219 283 205 269
H27315_columns 9 4 0 496 424 88 260 244 44 476 450 50 202 314 486 22 110 414 257 241 201 313 133 373 333 189 163 339 427 91 103 407 367 159
H27315_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 459 369 371 185 187 407 215 285 93 39 229 303 493
H27317_columns 8 3 0 240 168 88 68 180 44 220 130 114 202 58 102 150 238 30 129 113 73 185 5 245 205 61 35 211 171 91 103 151 239 31
H27317_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 75 203 101 229 47 175 179 51 249 121 215 87 157 29
H27318_columns 9 4 0 496 168 344 324 180 300 220 386 114 202 314 102 406 494 30 129 369 73 441 261 245 461 61 291 211 171 347 103 407 495 31
H27318_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 331 203 101 485 303 175 179 307 505 121 285 157 87 471
H27319_columns 9 4 0 496 424 88 324 180 300 220 130 370 458 58 102 406 238 286 129 369 329 185 389 117 77 445 291 211 43 475 487 23 239 287
H27319_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 459 101 485 435 51 303 175 249 377 215 343 157 285
H27321_columns 9 4 0 496 424 88 324 180 44 476 386 114 202 314 358 150 238 286 129 369 329 185 389 117 77 445 291 211 43 475 487 23 239 287
H27321_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 459 357 229 179 307 343 215 285 157 431 47 121 505
H27323_columns 9 4 0 496 296 216 196 308 172 348 258 242 458 58 230 278 366 158 1 497 457 57 389 117 77 445 419 83 171 347 359 151 111 415
H27323_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 459 357 365 167 175 57 307 249 499 87 213 287 413
H27325_columns 8 3 0 240 168 88 196 52 236 28 130 114 74 186 38 214 110 158 1 241 201 57 133 117 77 189 163 83 43 219 231 23 111 159
H27325_rows 8 3 0 192 48 240 140 76 188 124 42 234 26 218 166 102 150 86 1 193 11 203 45 237 39 231 159 95 149 85 179 115 185 121
H27326_columns 9 4 0 496 168 344 196 308 492 28 386 114 330 186 294 214 110 414 257 241 457 57 133 373 77 445 163 339 299 219 487 23 111 415
H27326_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 166 358 406 86 1 449 267 203 45 493 295 231 415 95 149 341 121 441 371 179
H27330_columns 9 4 0 496 104 408 324 180 300 220 194 306 394 122 486 22 174 350 449 49 265 249 69 437 141 381 99 403 491 27 295 215 175 351
H27330_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 291 227 367 175 77 397 121 441 347 155 245 309 471 23
H27331_columns 8 3 0 240 104 152 196 52 44 220 66 178 138 122 230 22 174 94 193 49 9 249 69 181 141 125 99 147 235 27 39 215 175 95
H27331_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 75 203 215 87 157 29 229 101 175 47 51 179 121 249
H27332_columns 9 4 0 496 104 408 196 308 300 220 322 178 394 122 486 22 174 350 449 49 265 249 69 437 141 381 99 403 491 27 295 215 175 351
H27332_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 385 331 203 471 87 157 285 229 357 431 47 249 377 435 51
H27333_columns 9 4 0 496 104 408 196 308 172 348 322 178 394 122 486 22 302 222 321 177 137 377 69 437 397 125 227 275 491 27 39 471 303 223
H27333_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 182 374 398 78 1 449 291 227 367 175 437 117 121 441 347 155 269 205 471 23
H27351_columns 9 4 0 496 168 344 196 308 428 92 322 178 74 442 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27351_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 53 143 241 315 187 345 295 237 365 471 87 413 483
H27352_columns 9 4 0 496 424 88 196 308 172 348 66 434 330 186 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27352_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 53 143 241 315 187 355 285 215 343 493 109 423 473
H27357_columns 9 4 0 496 168 344 324 180 428 92 450 50 74 442 38 470 494 30 129 369 265 249 389 117 205 317 291 211 235 283 359 151 111 415
H27357_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 75 309 411 229 303 175 455 29 87 371 249 477 179 361
H27359_columns 9 4 0 496 424 88 68 436 172 348 194 306 330 186 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27359_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 75 309 411 229 303 175 355 29 471 87 249 377 179 461
H27362_columns 9 4 0 496 168 344 68 436 428 92 322 178 202 314 294 214 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27362_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 75 309 427 213 287 159 345 39 493 109 243 371 185 455
H27375_columns 9 4 0 496 296 216 324 180 428 92 194 306 74 442 166 342 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27375_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 53 217 167 365 237 271 369 187 315 471 87 413 483
H27376_columns 9 4 0 496 296 216 68 436 428 92 194 306 330 186 166 342 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27376_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 53 473 423 109 493 299 341 159 287 243 371 185 199
H27378_columns 9 4 0 496 296 216 68 436 172 348 194 306 330 186 422 86 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27378_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 53 473 423 109 493 355 285 215 343 187 315 241 143
H27381_columns 9 4 0 496 296 216 68 436 428 92 322 178 202 314 166 342 494 30 129 369 265 249 389 117 461 61 35 467 235 283 359 151 111 415
H27381_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 53 489 407 93 477 283 357 175 303 243 371 185 199
H27396_columns 9 4 0 496 360 152 196 308 108 412 386 114 138 378 486 22 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H27396_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 463 373 241 315 187 339 215 285 157 39 423 109 489
H27397_columns 9 4 0 496 104 408 196 308 364 156 130 370 394 122 486 22 302 222 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H27397_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 463 373 241 315 187 361 237 295 167 29 413 87 467
H27404_columns 9 4 0 496 232 280 324 180 492 28 386 114 266 250 102 406 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H27404_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 463 155 287 213 341 189 313 243 371 39 423 109 489
H27407_columns 9 4 0 496 488 24 324 180 236 284 258 242 394 122 102 406 174 350 449 49 73 441 197 309 141 381 355 147 427 91 39 471 303 223
H27407_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 75 207 427 303 229 357 183 51 505 121 285 157 343 467
H27414_columns 9 4 0 496 232 280 68 436 364 156 130 370 266 250 486 22 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H27414_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 463 467 87 413 29 361 237 295 167 187 315 241 373
H27417_columns 9 4 0 496 488 24 68 436 364 156 258 242 138 378 230 278 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H27417_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 463 483 103 429 45 283 159 341 213 249 377 179 311
H27427_columns 9 4 0 496 232 280 4 500 492 28 386 114 330 186 358 150 174 350 449 49 73 441 197 309 397 125 99 403 171 347 295 215 303 223
H27427_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 491 155 249 307 369 455 103 429 45 287 349 213 183
H27432_columns 9 4 0 496 232 280 132 372 364 156 258 242 74 442 486 22 430 94 193 305 329 185 453 53 397 125 99 403 171 347 295 215 47 479
H27432_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 75 491 455 103 429 45 345 249 307 179 159 287 213 373
H27436_columns 9 4 0 496 360 152 452 52 108 412 130 370 394 122 38 470 494 30 321 177 201 313 69 437 269 253 227 275 299 219 167 343 431 95
H27436_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 399 309 241 315 187 467 167 343 103 493 221 29 361
H27437_columns 9 4 0 496 104 408 196 308 364 156 386 114 138 378 294 214 494 30 65 433 457 57 325 181 269 253 227 275 43 475 423 87 175 351
H27437_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 75 399 309 241 315 187 345 157 215 343 493 109 39 483
H27438_columns 9 4 0 496 200 312 388 116 172 348 322 178 298 218 486 22 110 414 257 241 457 57 133 373 173 349 67 435 299 219 487 23 111 415
H27438_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 361 233 83 467 315 187 335 207 39 423 245 373 413 29
H27440_columns 8 3 0 240 200 56 132 116 44 220 66 178 170 90 102 150 238 30 129 113 73 185 5 245 45 221 195 51 171 91 103 151 239 31
H27440_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 83 211 59 187 167 39 207 79 245 117 157 29
H27441_columns 9 4 0 496 200 312 388 116 300 220 322 178 170 346 102 406 494 30 129 369 329 185 261 245 45 477 195 307 427 91 103 407 495 31
H27441_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 339 211 315 187 167 295 285 157 501 117 79 463
H27444_columns 9 4 0 496 456 56 388 116 172 348 66 434 298 218 230 278 366 158 257 241 201 313 5 501 173 349 451 51 427 91 103 407 367 159
H27444_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 385 105 489 83 467 79 463 167 295 187 315 245 373 157 285
H27450_columns 9 4 0 496 200 312 388 116 300 220 322 178 42 474 230 278 494 30 1 497 201 313 389 117 429 93 323 179 171 347 103 407 367 159
H27450_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 361 233 83 327 47 315 437 167 463 221 285 155 499 117
H27451_columns 8 3 0 240 72 184 196 52 108 156 130 114 234 26 38 214 174 94 193 49 9 249 69 181 109 157 131 115 235 27 39 215 175 95
H27451_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 175 47 199 71 181 53 221 93 27 155 115 243
H27452_columns 9 4 0 496 328 184 196 308 108 412 386 114 490 26 294 214 174 350 449 49 265 249 69 437 109 413 131 371 491 27 295 215 175 351
H27452_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 361 233 431 47 199 327 181 309 477 93 243 371 411 27
H27453_columns 9 4 0 496 328 184 196 308 108 412 386 114 490 26 294 214 174 350 449 49 9 505 69 437 365 157 387 115 235 283 295 215 175 351
H27453_rows 9 4 0 384 112 496 76 460 60 444 298 170 346 218 358 230 278 150 1 385 105 489 175 303 199 327 181 309 243 371 27 411 93 477
H27454_columns 8 3 0 240 200 56 68 180 236 28 130 114 106 154 38 214 174 94 193 49 9 249 69 181 109 157 131 115 235 27 39 215 175 95
H27454_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 105 233 175 47 199 71 155 27 243 115 53 181 93 221
H27476_columns 9 4 0 496 136 376 68 436 364 156 386 114 490 26 230 278 302 222 449 49 329 185 389 117 237 285 67 435 171 347 295 215 47 479
H27476_rows 9 4 0 384 112 496 332 204 316 188 298 170 346 218 102 486 22 406 1 385 361 493 499 115 415 283 185 327 47 213 309 203 167 93
H27477_columns 8 3 0 240 72 184 164 84 204 60 130 114 42 218 102 150 238 30 129 113 73 185 5 245 45 221 195 51 171 91 103 151 239 31
H27477_rows 8 3 0 128 112 240 76 204 60 188 42 170 90 218 102 230 22 150 1 129 101 229 75 203 47 175 157 29 249 121 215 87 179 51
H27483_columns 9 4 0 496 392 120 260 244 332 188 130 370 74 442 454 54 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H27483_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 339 467 59 187 207 79 423 295 413 285 245 117
H27512_columns 9 4 0 496 392 120 260 244 76 444 130 370 330 186 198 310 46 478 449 49 297 217 165 341 429 93 99 403 363 155 231 279 495 31
H27512_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 339 467 59 187 295 423 79 207 117 245 285 413
H27526_columns 9 4 0 496 136 376 260 244 332 188 386 114 74 442 454 54 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H27526_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 38 422 342 214 1 321 425 233 147 467 315 123 349 29 245 437 463 143 103 295
H27549_columns 9 4 0 496 392 120 260 244 76 444 130 370 330 186 454 54 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H27549_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 169 489 403 211 315 123 359 39 463 143 245 437 93 285
H27559_columns 9 4 0 496 392 120 260 244 332 188 130 370 74 442 198 310 46 478 449 49 297 217 165 341 429 93 99 403 363 155 231 279 495 31
H27559_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 169 489 403 211 315 123 143 463 39 359 285 93 437 245
H27563_columns 9 4 0 496 136 376 260 244 76 444 386 114 330 186 454 54 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H27563_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 339 467 59 187 245 117 413 285 423 295 207 79
H27568_columns 9 4 0 496 136 376 260 244 76 444 386 114 330 186 198 310 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H27568_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 169 489 403 211 315 123 245 437 93 285 359 39 463 143
H27573_columns 9 4 0 496 392 120 260 244 332 188 130 370 74 442 454 54 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H27573_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 339 467 59 187 79 207 295 423 285 413 117 245
H27578_columns 9 4 0 496 392 120 260 244 76 444 130 370 330 186 198 310 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H27578_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 339 467 59 187 423 295 207 79 245 117 413 285
H27581_columns 9 4 0 496 136 376 260 244 332 188 386 114 74 442 454 54 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H27581_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 169 489 403 211 315 123 285 93 437 245 143 463 39 359
H27585_columns 9 4 0 496 392 120 260 244 332 188 130 370 74 442 198 310 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H27585_rows 9 4 0 384 368 240 332 204 60 444 106 490 282 154 294 166 86 470 1 321 425 233 403 211 59 379 207 399 359 39 349 29 245 437
H27586_columns 9 4 0 496 136 376 260 244 76 444 386 114 330 186 454 54 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H27586_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 339 467 59 187 117 245 285 413 295 423 79 207
H29089_columns 9 4 0 496 392 120 132 372 332 188 258 242 74 442 454 54 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H29089_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 38 422 342 214 1 321 425 233 135 455 303 111 347 27 243 435 477 157 117 309
H29096_columns 9 4 0 496 392 120 132 372 76 444 258 242 330 186 454 54 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H29096_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 327 455 47 175 243 115 411 283 437 309 221 93
H29098_columns 9 4 0 496 136 376 388 116 76 444 258 242 330 186 198 310 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H29098_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 327 455 47 175 437 309 221 93 243 115 411 283
H29101_columns 9 4 0 496 392 120 132 372 76 444 258 242 330 186 198 310 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H29101_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 169 489 391 199 303 111 243 435 91 283 373 53 477 157
H29102_columns 9 4 0 496 392 120 132 372 76 444 258 242 330 186 454 54 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H29102_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 327 455 47 175 115 243 283 411 309 437 93 221
H29560_columns 9 4 0 496 264 248 132 372 460 60 386 114 202 314 70 438 174 350 321 177 425 89 37 469 301 221 227 275 491 27 103 407 367 159
H29560_rows 9 4 0 384 368 240 108 492 284 156 74 458 314 186 38 422 342 214 1 321 425 233 349 29 245 437 155 475 307 115 455 135 111 303
H29563_columns 9 4 0 496 264 248 388 116 204 316 130 370 458 58 326 182 430 94 65 433 169 345 293 213 45 477 483 19 235 283 359 151 111 415
H29563_rows 9 4 0 448 304 240 172 364 412 92 42 490 282 218 134 326 438 118 1 417 329 233 317 157 117 469 423 7 239 335 155 315 467 115
H29569_columns 9 4 0 496 264 248 388 116 460 60 130 370 202 314 326 182 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H29569_rows 9 4 0 384 368 240 108 492 284 156 74 458 314 186 38 422 342 214 1 321 425 233 349 29 245 437 303 111 135 455 115 307 475 155
H29570_columns 9 4 0 496 264 248 388 116 204 316 130 370 458 58 70 438 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H29570_rows 9 4 0 384 368 240 108 492 284 156 74 458 314 186 38 422 342 214 1 321 425 233 349 29 245 437 199 391 367 47 411 219 51 371
H29740_columns 9 4 0 496 264 248 388 116 332 188 130 370 458 58 70 438 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H29740_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 309 437 93 221 175 47 455 327 411 283 243 115
H29742_columns 9 4 0 496 264 248 132 372 332 188 386 114 458 58 70 438 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H29742_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 38 422 342 214 1 321 425 233 181 501 285 93 379 59 211 403 463 143 103 295
H29747_columns 9 4 0 496 264 248 388 116 76 444 130 370 458 58 326 182 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H29747_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 169 489 437 245 285 93 359 39 463 143 211 403 123 315
H29751_columns 9 4 0 496 264 248 388 116 332 188 130 370 458 58 70 438 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H29751_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 309 437 93 221 47 175 327 455 283 411 115 243
H29753_columns 9 4 0 496 264 248 388 116 76 444 130 370 202 314 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H29753_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 309 437 93 221 455 327 175 47 243 115 411 283
H30013_columns 9 4 0 496 136 376 260 244 332 188 386 114 458 58 70 438 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H30013_rows 9 4 0 448 304 240 44 492 284 220 170 362 410 90 134 326 438 118 1 417 329 233 83 499 283 187 317 157 117 469 367 207 39 391
H30029_columns 9 4 0 496 392 120 260 244 76 444 130 370 458 58 326 182 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H30029_rows 9 4 0 448 48 496 300 236 284 220 170 362 154 346 390 70 438 118 1 417 73 489 339 243 283 187 295 135 367 207 117 469 61 413
H30036_columns 9 4 0 496 392 120 260 244 332 188 130 370 202 314 70 438 46 478 449 49 297 217 165 341 429 93 99 403 363 155 231 279 495 31
H30036_rows 9 4 0 448 48 496 300 236 284 220 170 362 154 346 390 70 438 118 1 417 73 489 339 243 283 187 207 367 135 295 413 61 469 117
H30041_columns 9 4 0 496 136 376 260 244 76 444 386 114 458 58 326 182 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H30041_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 179 499 27 347 117 309 221 413 199 391 111 303
H30043_columns 9 4 0 496 392 120 260 244 332 188 130 370 458 58 70 438 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H30043_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 179 499 27 347 303 111 391 199 413 221 309 117
H30049_columns 9 4 0 496 392 120 260 244 76 444 130 370 202 314 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H30049_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 179 499 27 347 199 391 111 303 117 309 221 413
H30052_columns 9 4 0 496 136 376 260 244 332 188 386 114 202 314 70 438 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H30052_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 179 499 27 347 221 413 117 309 111 303 199 391
H30054_columns 9 4 0 496 136 376 260 244 76 444 386 114 458 58 326 182 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H30054_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 179 499 27 347 309 117 413 221 391 199 303 111
H30501_columns 9 4 0 496 392 120 132 372 460 60 258 242 330 186 198 310 430 94 65 433 169 345 293 213 45 477 483 19 235 283 359 151 111 415
H30501_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 207 79 423 295 187 59 467 339 117 245 285 413
H30510_columns 9 4 0 496 136 376 388 116 460 60 258 242 74 442 198 310 174 350 321 177 425 89 37 469 301 221 227 275 491 27 103 407 367 159
H30510_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 207 79 423 295 285 413 117 245 467 339 187 59
H30526_columns 9 4 0 496 392 120 132 372 204 316 258 242 74 442 454 54 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H30526_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 207 79 423 295 467 339 187 59 285 413 117 245
H30532_columns 9 4 0 496 392 120 132 372 460 60 258 242 330 186 198 310 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H30532_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 207 79 423 295 59 187 339 467 245 117 413 285
H30536_columns 9 4 0 496 136 376 388 116 460 60 258 242 74 442 198 310 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H30536_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 207 79 423 295 413 285 245 117 339 467 59 187
H30539_columns 9 4 0 496 136 376 388 116 204 316 258 242 330 186 454 54 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H30539_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 207 79 423 295 117 245 285 413 187 59 467 339
H30930_columns 9 4 0 496 136 376 388 116 332 188 258 242 202 314 70 438 46 478 449 49 297 217 165 341 429 93 99 403 363 155 231 279 495 31
H30930_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 295 423 79 207 285 413 117 245 59 187 339 467
H30940_columns 9 4 0 496 392 120 132 372 76 444 258 242 458 58 326 182 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H30940_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 135 455 47 367 115 307 219 411 245 437 93 285
H30946_columns 9 4 0 496 136 376 388 116 76 444 258 242 202 314 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H30946_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 135 455 47 367 245 437 93 285 115 307 219 411
H30949_columns 9 4 0 496 392 120 132 372 76 444 258 242 202 314 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H30949_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 295 423 79 207 467 339 187 59 245 117 413 285
H30952_columns 9 4 0 496 136 376 388 116 332 188 258 242 458 58 70 438 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H30952_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 135 455 47 367 285 93 437 245 411 219 307 115
H30955_columns 9 4 0 496 136 376 388 116 332 188 258 242 202 314 70 438 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H30955_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 295 423 79 207 413 285 245 117 187 59 467 339
H30956_columns 9 4 0 496 392 120 132 372 332 188 258 242 202 314 70 438 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H30956_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 135 455 47 367 219 411 115 307 93 285 245 437
H30957_columns 9 4 0 496 392 120 132 372 76 444 258 242 458 58 326 182 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H30957_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 135 455 47 367 307 115 411 219 437 245 285 93
H31207_columns 9 4 0 496 136 376 260 244 460 60 386 114 330 186 198 310 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H31207_rows 9 4 0 448 48 496 300 236 284 220 170 362 154 346 390 70 438 118 1 417 73 489 187 283 243 339 413 61 469 117 295 135 367 207
H31374_columns 9 4 0 496 264 248 388 116 204 316 130 370 74 442 454 54 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H31374_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 221 93 437 309 455 327 175 47 283 411 115 243
H31435_columns 9 4 0 496 136 376 260 244 204 316 386 114 74 442 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H31435_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 155 475 51 371 245 437 93 285 111 303 199 391
H31437_columns 9 4 0 496 392 120 260 244 460 60 130 370 330 186 70 438 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H31437_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 283 411 115 243 47 175 327 455 309 437 93 221
H31441_columns 9 4 0 496 392 120 260 244 204 316 130 370 74 442 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H31441_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 283 411 115 243 455 327 175 47 221 93 437 309
H31443_columns 9 4 0 496 136 376 260 244 460 60 386 114 330 186 70 438 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H31443_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 155 475 51 371 285 93 437 245 391 199 303 111
H31445_columns 9 4 0 496 136 376 260 244 204 316 386 114 330 186 70 438 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H31445_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 283 411 115 243 437 309 221 93 175 47 455 327
H31447_columns 9 4 0 496 392 120 260 244 460 60 130 370 74 442 326 182 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H31447_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 155 475 51 371 303 111 391 199 437 245 285 93
H31448_columns 9 4 0 496 392 120 260 244 204 316 130 370 330 186 70 438 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H31448_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 155 475 51 371 199 391 111 303 93 285 245 437
H31449_columns 9 4 0 496 136 376 260 244 460 60 386 114 74 442 326 182 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H31449_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 283 411 115 243 93 221 309 437 327 455 47 175
H31523_columns 9 4 0 496 136 376 388 116 76 444 258 242 202 314 454 54 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H31523_rows 9 4 0 448 304 240 44 492 284 220 170 362 410 90 134 326 438 118 1 417 329 233 423 7 239 335 117 469 317 157 467 115 155 315
H31524_columns 9 4 0 496 136 376 388 116 332 188 258 242 458 58 198 310 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H31524_rows 9 4 0 448 304 240 300 236 28 476 170 362 410 90 390 70 182 374 1 417 329 233 167 263 495 79 413 61 213 373 315 155 115 467
H31525_columns 9 4 0 496 136 376 388 116 76 444 258 242 458 58 198 310 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H31525_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 359 39 463 143 245 437 93 285 403 211 315 123
H31526_columns 9 4 0 496 136 376 388 116 332 188 258 242 202 314 454 54 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H31526_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 359 39 463 143 285 93 437 245 123 315 211 403
H31609_columns 9 4 0 496 136 376 388 116 204 316 258 242 74 442 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H31609_rows 9 4 0 448 304 240 300 236 28 476 170 362 410 90 390 70 182 374 1 417 329 233 335 239 7 423 117 469 317 157 315 155 115 467
H31610_columns 9 4 0 496 136 376 388 116 460 60 258 242 74 442 326 182 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H31610_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 143 463 39 359 285 93 437 245 403 211 315 123
H31660_columns 9 4 0 496 392 120 260 244 332 188 130 370 458 58 198 310 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H31660_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 243 115 411 283 47 175 327 455 221 93 437 309
H31661_columns 9 4 0 496 392 120 260 244 76 444 130 370 202 314 454 54 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H31661_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 243 115 411 283 455 327 175 47 309 437 93 221
H31718_columns 9 4 0 496 136 376 260 244 332 188 386 114 74 442 454 54 302 222 193 305 425 89 37 469 173 349 355 147 107 411 487 23 239 287
H31718_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 38 422 342 214 1 321 425 233 147 467 315 123 349 29 245 437 463 143 103 295
H31739_columns 9 4 0 496 392 120 260 244 332 188 130 370 74 442 454 54 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H31739_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 339 467 59 187 79 207 295 423 285 413 117 245
H31741_columns 9 4 0 496 392 120 260 244 76 444 130 370 330 186 198 310 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H31741_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 339 467 59 187 423 295 207 79 245 117 413 285
H31793_columns 9 4 0 496 136 376 388 116 204 316 258 242 458 58 70 438 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H31793_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 175 47 455 327 437 309 221 93 283 411 115 243
H31795_columns 9 4 0 496 136 376 388 116 460 60 258 242 202 314 326 182 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H31795_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 175 47 455 327 93 221 309 437 243 115 411 283
H31796_columns 9 4 0 496 136 376 388 116 460 60 258 242 202 314 70 438 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H31796_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 111 303 199 391 221 413 117 309 179 499 27 347
H31798_columns 9 4 0 496 136 376 388 116 204 316 258 242 458 58 326 182 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H31798_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 111 303 199 391 309 117 413 221 347 27 499 179
H31852_columns 9 4 0 496 136 376 388 116 76 444 258 242 330 186 198 310 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H31852_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 327 455 47 175 437 309 221 93 243 115 411 283
H31853_columns 9 4 0 496 136 376 388 116 332 188 258 242 74 442 198 310 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H31853_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 169 489 391 199 303 111 221 413 117 309 347 27 499 179
H31879_columns 9 4 0 496 392 120 260 244 460 60 130 370 202 314 326 182 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H31879_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 187 59 467 339 79 207 295 423 245 117 413 285
H31900_columns 9 4 0 496 392 120 260 244 76 444 130 370 202 314 326 182 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H31900_rows 9 4 0 384 368 240 76 460 316 188 362 234 26 410 294 166 86 470 1 321 425 233 179 499 283 91 455 135 111 303 373 53 221 413
H31925_columns 9 4 0 496 136 376 388 116 204 316 258 242 74 442 454 54 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H31925_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 111 303 199 391 245 437 93 285 155 475 51 371
H31927_columns 9 4 0 496 136 376 388 116 460 60 258 242 330 186 198 310 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H31927_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 111 303 199 391 285 93 437 245 371 51 475 155
H31928_columns 9 4 0 496 136 376 388 116 460 60 258 242 74 442 198 310 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H31928_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 207 79 423 295 413 285 245 117 339 467 59 187
H31930_columns 9 4 0 496 136 376 388 116 204 316 258 242 330 186 454 54 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H31930_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 207 79 423 295 117 245 285 413 187 59 467 339
H31948_columns 9 4 0 496 136 376 388 116 76 444 258 242 202 314 326 182 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H31948_rows 9 4 0 384 112 496 108 492 28 412 330 202 314 186 294 166 342 214 1 321 169 489 391 199 303 111 245 437 93 285 371 51 475 155
H31949_columns 9 4 0 496 136 376 388 116 332 188 258 242 202 314 70 438 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H31949_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 295 423 79 207 413 285 245 117 187 59 467 339
H31953_columns 9 4 0 496 392 120 260 244 460 60 130 370 330 186 198 310 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H31953_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 38 422 342 214 1 321 425 233 347 27 243 435 303 111 135 455 117 309 477 157
H31964_columns 9 4 0 496 392 120 260 244 460 60 130 370 330 186 70 438 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H31964_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 283 411 115 243 47 175 327 455 309 437 93 221
H31966_columns 9 4 0 496 392 120 260 244 204 316 130 370 74 442 326 182 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H31966_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 283 411 115 243 455 327 175 47 221 93 437 309
H37685_columns 9 4 0 496 264 248 452 52 204 316 386 114 138 378 326 182 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H37685_rows 9 4 0 448 312 248 180 372 396 76 34 482 282 218 150 342 430 110 1 417 341 245 301 141 121 473 415 63 203 363 179 275 487 71
H37712_columns 9 4 0 496 136 376 324 180 460 60 258 242 394 122 70 438 302 222 193 305 41 473 421 85 173 349 355 147 107 411 487 23 239 287
H37712_rows 9 4 0 480 280 248 148 372 396 108 82 434 330 170 198 294 478 62 1 465 293 245 163 371 391 87 413 77 185 361 319 239 27 459
H37719_columns 9 4 0 496 392 120 324 180 460 60 258 242 138 378 70 438 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H37719_rows 9 4 0 448 48 496 300 236 284 220 170 362 154 346 390 70 438 118 1 417 77 493 331 235 263 167 415 63 467 115 213 373 153 313
H37722_columns 9 4 0 496 392 120 68 436 204 316 258 242 138 378 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H37722_rows 9 4 0 448 48 496 300 236 284 220 170 362 154 346 390 70 438 118 1 417 77 493 331 235 263 167 115 467 63 415 313 153 373 213
H37723_columns 9 4 0 496 136 376 68 436 460 60 258 242 394 122 326 182 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H37723_rows 9 4 0 448 48 496 300 236 284 220 170 362 154 346 390 70 438 118 1 417 77 493 331 235 263 167 409 57 469 117 211 371 159 319
H37813_columns 9 4 0 496 392 120 196 308 76 444 130 370 266 250 454 54 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H37813_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 119 311 219 411 227 419 79 271 149 469 57 377
H37817_columns 9 4 0 496 392 120 452 52 332 188 130 370 266 250 198 310 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H37817_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 119 311 219 411 271 79 419 227 377 57 469 149
H37818_columns 9 4 0 496 136 376 196 308 332 188 386 114 266 250 454 54 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H37818_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 119 311 219 411 313 121 405 213 335 15 483 163
H37839_columns 9 4 0 496 136 376 68 436 332 188 258 242 394 122 198 310 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H37839_rows 9 4 0 448 48 496 300 236 284 220 170 362 154 346 390 70 438 118 1 417 77 493 195 355 143 303 121 473 53 405 187 283 247 343
H37840_columns 9 4 0 496 136 376 324 180 76 444 258 242 394 122 198 310 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H37840_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 163 483 15 335 213 405 121 313 119 311 219 411
H37842_columns 9 4 0 496 392 120 324 180 76 444 258 242 138 378 454 54 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H37842_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 163 483 15 335 311 119 411 219 405 213 313 121
H37844_columns 9 4 0 496 392 120 68 436 332 188 258 242 138 378 198 310 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H37844_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 163 483 15 335 219 411 119 311 121 313 213 405
H37845_columns 9 4 0 496 136 376 68 436 332 188 258 242 394 122 454 54 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H37845_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 163 483 15 335 313 121 405 213 411 219 311 119
H37861_columns 9 4 0 496 136 376 68 436 332 188 386 114 266 250 198 310 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H37861_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 179 499 31 351 217 409 117 309 107 299 199 391
H37862_columns 9 4 0 496 136 376 324 180 76 444 386 114 266 250 198 310 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H37862_rows 9 4 0 448 48 496 300 236 284 220 170 362 154 346 390 70 438 118 1 417 77 493 211 371 159 319 117 469 57 409 167 263 235 331
H37863_columns 9 4 0 496 392 120 68 436 332 188 130 370 266 250 454 54 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H37863_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 179 499 31 351 299 107 391 199 409 217 309 117
H37864_columns 9 4 0 496 136 376 324 180 76 444 386 114 266 250 454 54 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H37864_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 179 499 31 351 309 117 409 217 391 199 299 107
H37870_columns 9 4 0 496 264 248 68 436 204 316 386 114 138 378 326 182 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H37870_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 153 473 53 373 243 435 95 287 107 299 199 391
H37871_columns 9 4 0 496 264 248 68 436 460 60 130 370 394 122 326 182 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H37871_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 153 473 53 373 299 107 391 199 435 243 287 95
H37877_columns 9 4 0 496 136 376 452 52 76 444 386 114 266 250 198 310 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H37877_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 375 55 475 155 213 405 121 313 419 227 271 79
H37879_columns 9 4 0 496 136 376 196 308 332 188 386 114 266 250 454 54 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H37879_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 375 55 475 155 313 121 405 213 79 271 227 419
H37883_columns 9 4 0 496 136 376 68 436 460 60 386 114 266 250 326 182 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H37883_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 155 475 55 375 313 121 405 213 419 227 271 79
H37888_columns 9 4 0 496 264 248 452 52 332 188 386 114 138 378 198 310 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H37888_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 373 53 473 153 287 95 435 243 107 299 199 391
H37889_columns 9 4 0 496 264 248 196 308 332 188 130 370 394 122 454 54 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H37889_rows 9 4 0 384 112 496 364 236 284 156 74 458 58 442 294 166 342 214 1 321 173 493 373 53 473 153 299 107 391 199 95 287 243 435
H38500_columns 9 4 0 496 200 312 132 372 460 60 386 114 266 250 70 438 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H38500_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 159 31 469 341 441 313 243 115 295 423 109 237
H38501_columns 9 4 0 496 456 56 388 116 204 316 130 370 266 250 70 438 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H38501_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 159 31 469 341 423 295 237 109 313 441 115 243
H38502_columns 9 4 0 496 200 312 132 372 460 60 386 114 266 250 326 182 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H38502_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 139 459 95 287 213 405 313 121 435 243 359 39 493 173
H38525_columns 9 4 0 496 72 440 260 244 204 316 130 370 394 122 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H38525_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 139 459 441 249 307 115 229 421 111 303 349 29 471 151
H38526_columns 9 4 0 496 328 184 260 244 460 60 386 114 138 378 70 438 46 478 193 305 297 217 421 85 173 349 355 147 107 411 487 23 239 287
H38526_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 313 441 115 243 31 159 341 469 295 423 109 237
H38527_columns 9 4 0 496 72 440 260 244 204 316 386 114 138 378 326 182 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H38527_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 313 441 115 243 469 341 159 31 237 109 423 295
H38528_columns 9 4 0 496 328 184 260 244 204 316 130 370 394 122 70 438 302 222 449 49 41 473 165 341 429 93 99 403 363 155 231 279 495 31
H38528_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 313 441 115 243 423 295 237 109 159 31 469 341
H38538_columns 9 4 0 496 200 312 388 116 76 444 130 370 266 250 454 54 430 94 321 177 169 345 37 469 301 221 227 275 491 27 103 407 367 159
H38538_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 215 87 413 285 485 357 175 47 307 435 121 249
H38539_columns 9 4 0 496 200 312 132 372 332 188 386 114 266 250 454 54 174 350 65 433 425 89 293 213 45 477 483 19 235 283 359 151 111 415
H38539_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 215 87 413 285 121 249 307 435 175 47 485 357
H38558_columns 9 4 0 496 328 184 132 372 76 444 258 242 394 122 198 310 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H38558_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 357 485 47 175 435 307 249 121 215 87 413 285
H38560_columns 9 4 0 496 328 184 388 116 76 444 258 242 138 378 454 54 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H38560_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 357 485 47 175 87 215 285 413 307 435 121 249
H38562_columns 9 4 0 496 72 440 132 372 332 188 258 242 394 122 454 54 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H38562_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 357 485 47 175 121 249 307 435 285 413 87 215
H38574_columns 9 4 0 496 200 312 132 372 460 60 386 114 266 250 70 438 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H38574_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 159 31 469 341 441 313 243 115 295 423 109 237
H38575_columns 9 4 0 496 456 56 388 116 204 316 130 370 266 250 70 438 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H38575_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 159 31 469 341 423 295 237 109 313 441 115 243
H38576_columns 9 4 0 496 200 312 388 116 460 60 130 370 266 250 326 182 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H38576_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 159 31 469 341 109 237 295 423 243 115 441 313
H38577_columns 9 4 0 496 456 56 132 372 204 316 386 114 266 250 326 182 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H38577_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 159 31 469 341 115 243 313 441 237 109 423 295
H38584_columns 9 4 0 496 72 440 260 244 204 316 386 114 138 378 326 182 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H38584_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 313 441 115 243 469 341 159 31 237 109 423 295
H38585_columns 9 4 0 496 72 440 260 244 460 60 130 370 394 122 326 182 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H38585_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 313 441 115 243 109 237 295 423 341 469 31 159
H38586_columns 9 4 0 496 200 312 260 244 76 444 130 370 394 122 326 182 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H38586_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 307 435 121 249 485 357 175 47 215 87 413 285
H38587_columns 9 4 0 496 200 312 260 244 332 188 386 114 138 378 70 438 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H38587_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 307 435 121 249 413 285 215 87 175 47 485 357
H38592_columns 9 4 0 496 72 440 388 116 204 316 258 242 138 378 326 182 302 222 449 49 169 345 37 469 429 93 99 403 363 155 231 279 495 31
H38592_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 139 459 173 493 39 359 213 405 95 287 121 313 243 435
H38593_columns 9 4 0 496 72 440 132 372 460 60 258 242 394 122 326 182 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H38593_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 139 459 173 493 39 359 313 121 435 243 405 213 287 95
H38603_columns 9 4 0 496 200 312 388 116 76 444 130 370 266 250 454 54 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H38603_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 215 87 413 285 485 357 175 47 307 435 121 249
H38604_columns 9 4 0 496 456 56 388 116 332 188 130 370 266 250 198 310 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H38604_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 215 87 413 285 47 175 357 485 249 121 435 307
H38605_columns 9 4 0 496 456 56 132 372 76 444 386 114 266 250 198 310 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H38605_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 215 87 413 285 435 307 249 121 357 485 47 175
H38606_columns 9 4 0 496 200 312 132 372 332 188 386 114 266 250 454 54 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H38606_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 215 87 413 285 121 249 307 435 175 47 485 357
H38611_columns 9 4 0 496 456 56 388 116 332 188 258 242 138 378 70 438 46 478 193 305 425 89 293 213 173 349 355 147 107 411 487 23 239 287
H38611_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 295 423 109 237 31 159 341 469 313 441 115 243
H38613_columns 9 4 0 496 72 440 388 116 204 316 130 370 266 250 454 54 430 94 321 177 41 473 165 341 301 221 227 275 491 27 103 407 367 159
H38613_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 139 459 349 29 471 151 229 421 111 303 441 249 307 115
H38615_columns 9 4 0 496 328 184 132 372 204 316 386 114 266 250 454 54 174 350 65 433 297 217 421 85 45 477 483 19 235 283 359 151 111 415
H38615_rows 9 4 0 384 112 496 332 204 316 188 106 490 26 410 294 166 342 214 1 321 139 459 349 29 471 151 307 115 441 249 111 303 229 421
H38626_columns 9 4 0 496 328 184 388 116 76 444 258 242 138 378 454 54 430 94 193 305 297 217 37 469 173 349 355 147 107 411 487 23 239 287
H38626_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 485 357 175 47 215 87 413 285 307 435 121 249
H38629_columns 9 4 0 496 72 440 388 116 332 188 258 242 138 378 198 310 174 350 449 49 41 473 293 213 429 93 99 403 363 155 231 279 495 31
H38629_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 485 357 175 47 285 413 87 215 249 121 435 307
H38636_columns 9 4 0 496 456 56 388 116 204 316 130 370 266 250 70 438 46 478 321 177 169 345 421 85 301 221 227 275 491 27 103 407 367 159
H38636_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 31 159 341 469 295 423 109 237 313 441 115 243
H38638_columns 9 4 0 496 456 56 388 116 204 316 130 370 266 250 326 182 302 222 65 433 425 89 165 341 45 477 483 19 235 283 359 151 111 415
H38638_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 321 139 459 287 95 405 213 359 39 493 173 121 313 243 435
H38644_columns 9 4 0 496 72 440 260 244 204 316 386 114 138 378 326 182 174 350 449 49 41 473 293 213 429 93 99 403 363 155 231 279 495 31
H38644_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 441 313 243 115 341 469 31 159 237 109 423 295
H38652_columns 9 4 0 496 200 312 132 372 332 188 258 242 394 122 70 438 174 350 449 49 41 473 293 213 429 93 99 403 363 155 231 279 495 31
H38652_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 331 459 423 295 237 109 313 441 115 243 159 31 469 341
H38893_columns 9 4 0 496 264 248 132 372 76 444 386 114 458 58 326 182 46 478 193 305 425 89 293 213 365 157 163 339 107 411 487 23 239 287
H38893_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 309 437 93 221 115 243 283 411 327 455 47 175
H38894_columns 9 4 0 496 136 376 388 116 460 60 258 242 74 442 198 310 430 94 321 177 41 473 165 341 237 285 291 211 491 27 103 407 367 159
H38894_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 361 489 207 79 423 295 413 285 245 117 339 467 59 187
H38896_columns 9 4 0 496 136 376 68 436 268 252 386 114 330 186 198 310 302 222 449 49 169 345 37 469 109 413 419 83 363 155 231 279 495 31
H38896_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 339 467 55 183 441 313 221 93 235 107 399 271
H38897_columns 9 4 0 496 392 120 68 436 268 252 130 370 330 186 454 54 46 478 193 305 425 89 293 213 365 157 163 339 107 411 487 23 239 287
H38897_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 339 467 55 183 107 235 271 399 313 441 93 221
H38906_columns 9 4 0 496 392 120 196 308 140 380 258 242 458 58 70 438 430 94 321 177 41 473 165 341 237 285 291 211 491 27 103 407 367 159
H38906_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 175 47 459 331 435 307 215 87 285 413 121 249
H38907_columns 9 4 0 496 392 120 452 52 140 380 258 242 202 314 326 182 174 350 65 433 297 217 421 85 493 29 35 467 235 283 359 151 111 415
H38907_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 175 47 459 331 87 215 307 435 249 121 413 285
H38911_columns 9 4 0 496 392 120 68 436 140 380 258 242 330 186 198 310 302 222 449 49 169 345 37 469 109 413 419 83 363 155 231 279 495 31
H38911_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 331 459 47 175 435 307 215 87 249 121 413 285
H38913_columns 9 4 0 496 136 376 324 180 396 124 258 242 74 442 198 310 302 222 449 49 169 345 37 469 109 413 419 83 363 155 231 279 495 31
H38913_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 331 459 47 175 413 285 249 121 215 87 435 307
H38914_columns 9 4 0 496 136 376 68 436 396 124 258 242 330 186 454 54 46 478 193 305 425 89 293 213 365 157 163 339 107 411 487 23 239 287
H38914_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 331 459 47 175 121 249 285 413 307 435 87 215
H38915_columns 9 4 0 496 136 376 452 52 268 252 386 114 202 314 326 182 174 350 65 433 297 217 421 85 493 29 35 467 235 283 359 151 111 415
H38915_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 183 55 467 339 93 221 313 441 235 107 399 271
H38916_columns 9 4 0 496 392 120 452 52 268 252 130 370 202 314 70 438 430 94 321 177 41 473 165 341 237 285 291 211 491 27 103 407 367 159
H38916_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 183 55 467 339 399 271 235 107 313 441 93 221
H38918_columns 9 4 0 496 392 120 68 436 268 252 130 370 202 314 326 182 302 222 449 49 169 345 37 469 109 413 419 83 363 155 231 279 495 31
H38918_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 307 435 87 215 459 331 175 47 249 121 413 285
H38921_columns 9 4 0 496 136 376 196 308 396 124 258 242 330 186 70 438 302 222 449 49 169 345 37 469 109 413 419 83 363 155 231 279 495 31
H38921_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 357 485 271 399 107 235 441 313 221 93 183 55 467 339
H38926_columns 9 4 0 496 328 184 260 244 140 380 66 434 394 122 198 310 174 350 449 49 41 473 293 213 109 413 419 83 363 155 231 279 495 31
H38926_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 129 339 467 489 361 187 59 295 423 117 245 207 79 413 285
H38927_columns 9 4 0 496 136 376 324 180 460 60 258 242 394 122 294 214 46 478 65 433 201 313 421 85 173 349 355 147 107 411 487 23 239 287
H38927_rows 9 4 0 448 312 248 180 372 396 76 34 482 282 218 150 342 430 110 1 433 325 245 131 307 455 119 413 45 217 361 287 175 91 491
H38945_columns 9 4 0 496 72 440 260 244 332 188 386 114 138 378 294 214 430 94 449 49 201 313 37 469 173 349 355 147 107 411 487 23 239 287
H38945_rows 9 4 0 384 376 248 100 484 284 156 82 466 298 170 54 438 334 206 1 353 387 227 217 441 347 59 493 141 111 271 309 85 183 471
H38952_columns 9 4 0 496 328 184 132 372 76 444 258 242 394 122 294 214 430 94 449 49 201 313 37 469 173 349 355 147 107 411 487 23 239 287
H38952_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 102 486 278 150 1 321 395 203 165 485 303 111 499 179 121 313 343 23 221 413
H38957_columns 9 4 0 496 72 440 388 116 460 60 258 242 138 378 294 214 430 94 321 177 201 313 37 469 173 349 355 147 107 411 487 23 239 287
H38957_rows 9 4 0 384 120 504 356 228 284 156 82 466 42 426 310 182 334 206 1 353 131 483 85 309 215 439 237 397 111 271 185 473 59 347
H38960_columns 9 4 0 496 328 184 388 116 204 316 258 242 138 378 38 470 174 350 65 433 457 57 293 213 429 93 99 403 363 155 231 279 495 31
H38960_rows 9 4 0 384 120 504 356 228 284 156 82 466 42 426 310 182 334 206 1 353 131 483 85 309 215 439 271 111 397 237 347 59 473 185
H38961_columns 9 4 0 496 328 184 388 116 460 60 258 242 138 378 38 470 430 94 65 433 201 313 293 213 173 349 355 147 107 411 487 23 239 287
H38961_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 321 139 459 45 365 167 487 287 95 405 213 307 115 441 249
H38966_columns 9 4 0 496 328 184 388 116 204 316 130 370 266 250 422 86 302 222 449 49 73 441 165 341 45 477 483 19 235 283 359 151 111 415
H38966_rows 9 4 0 384 120 504 356 228 284 156 82 466 42 426 310 182 334 206 1 353 131 483 429 205 303 79 247 407 117 277 347 59 473 185
H39002_columns 9 4 0 496 328 184 132 372 76 444 258 242 458 58 294 214 430 94 385 113 201 313 37 469 173 349 355 147 107 411 487 23 239 287
H39002_rows 9 4 0 384 368 240 108 492 284 156 74 458 314 186 38 422 342 214 1 353 267 107 197 421 463 175 499 147 249 409 311 87 61 349
H39004_columns 9 4 0 496 200 312 132 372 460 60 386 114 74 442 422 86 46 478 257 241 329 185 165 341 301 221 227 275 491 27 103 407 367 159
H39004_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 193 43 235 95 159 117 181 345 409 371 435 263 455 301 493
H39005_columns 9 4 0 496 200 312 388 116 76 444 130 370 458 58 422 86 46 478 257 241 329 185 165 341 301 221 227 275 491 27 103 407 367 159
H39005_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 193 43 235 119 183 93 157 357 421 335 399 275 467 313 505
H39006_columns 9 4 0 496 328 184 388 116 76 444 258 242 458 58 422 86 46 478 129 369 201 313 293 213 173 349 355 147 107 411 487 23 239 287
H39006_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 193 43 235 357 421 335 399 119 183 93 157 275 467 313 505
H39020_columns 9 4 0 496 392 120 68 436 268 252 130 370 330 186 38 470 174 350 193 305 457 57 293 213 109 413 419 83 363 155 231 279 495 31
H39020_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 193 293 485 403 339 183 119 43 235 271 463 441 377 157 93
H39026_columns 9 4 0 496 392 120 68 436 140 380 258 242 330 186 38 470 174 350 193 305 457 57 293 213 109 413 419 83 363 155 231 279 495 31
H39026_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 193 293 485 395 331 175 111 51 243 279 471 441 377 157 93
H39028_columns 9 4 0 496 72 440 260 244 396 124 130 370 330 186 294 214 430 94 449 49 201 313 37 469 365 157 163 339 107 411 487 23 239 287
H39028_rows 9 4 0 384 112 496 332 204 316 188 42 426 90 474 358 230 278 150 1 321 163 483 153 473 59 379 237 429 79 271 117 309 215 407
H39029_columns 9 4 0 496 72 440 260 244 396 124 130 370 330 186 294 214 174 350 193 305 457 57 37 469 109 413 419 83 363 155 231 279 495 31
H39029_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 193 291 483 409 345 187 123 109 173 335 399 501 309 215 23
H39030_columns 9 4 0 496 200 312 324 180 140 380 450 50 234 282 70 438 494 30 385 113 265 249 101 405 365 157 163 339 427 91 39 471 303 223
H39030_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 161 247 87 443 283 333 493 405 309 355 451 47 143 217 121
H39031_columns 9 4 0 496 456 56 68 436 140 380 194 306 490 26 326 182 238 286 385 113 265 249 101 405 365 157 163 339 427 91 39 471 303 223
H39031_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 161 247 87 443 283 333 493 355 451 405 309 217 121 47 143
H39032_columns 9 4 0 496 72 440 324 180 140 380 194 306 362 154 454 54 238 286 257 241 393 121 101 405 493 29 35 467 299 219 167 343 431 95
H39032_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 161 247 87 217 121 47 143 357 453 403 307 445 285 331 491
H39034_columns 9 4 0 496 328 184 68 436 140 380 194 306 362 154 454 54 238 286 257 241 393 121 101 405 493 29 35 467 299 219 167 343 431 95
H39034_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 161 247 87 217 121 47 143 355 451 405 309 443 283 333 493
H39036_columns 9 4 0 496 72 440 324 180 140 380 450 50 362 154 198 310 238 286 257 241 393 121 101 405 493 29 35 467 299 219 167 343 431 95
H39036_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 161 247 87 217 121 47 143 309 405 451 355 493 333 283 443
H39037_columns 9 4 0 496 200 312 452 52 140 380 322 178 490 26 70 438 110 414 385 113 265 249 229 277 365 157 163 339 427 91 39 471 303 223
H39037_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 161 247 87 303 399 473 377 309 405 451 355 27 187 237 77
H39039_columns 9 4 0 496 392 120 196 308 76 444 130 370 426 90 454 54 174 350 257 241 329 185 37 469 301 221 227 275 491 27 103 407 367 159
H39039_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 161 77 237 247 87 187 27 355 451 303 399 405 309 473 377
H39040_columns 9 4 0 496 392 120 196 308 76 444 130 370 426 90 454 54 46 478 257 241 329 185 165 341 301 221 227 275 491 27 103 407 367 159
H39040_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 161 77 237 119 215 59 155 355 451 303 399 277 437 345 505
H39041_columns 9 4 0 496 72 440 196 308 268 252 322 178 362 154 134 374 238 286 449 49 393 121 101 405 493 29 35 467 299 219 167 343 431 95
H39041_rows 9 4 0 256 240 496 204 460 60 316 170 426 90 346 102 358 150 406 1 161 439 279 453 357 115 211 313 409 143 47 253 93 331 491
H39042_columns 9 4 0 496 392 120 68 436 268 252 130 370 426 90 198 310 174 350 449 49 329 185 37 469 237 285 291 211 491 27 103 407 367 159
H39042_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 97 389 485 243 147 375 279 427 459 47 79 345 313 221 189
H39043_columns 9 4 0 496 392 120 68 436 140 380 258 242 42 474 326 182 174 350 193 305 457 57 293 213 109 413 419 83 363 155 231 279 495 31
H39043_rows 9 4 0 384 112 496 76 460 60 444 362 234 282 154 294 166 342 214 1 97 389 485 459 427 79 47 275 371 151 247 217 185 349 317
H39044_columns 8 3 0 208 232 56 100 180 140 92 98 178 138 90 198 22 46 254 129 97 89 185 213 53 13 237 83 179 139 107 199 39 31 255
H39044_rows 8 3 0 224 152 120 20 244 140 108 2 226 154 122 22 246 129 97 78 174 217 57 85 181 205 45 223 63 71 167 51 211 171 75
H39045_columns 9 4 0 464 488 56 100 436 396 92 226 306 266 218 326 150 174 382 257 225 217 313 469 53 13 493 83 435 395 107 327 167 159 383
H39045_rows 9 4 0 480 280 248 148 372 396 108 2 482 282 250 150 374 385 97 78 430 345 185 213 309 461 45 479 63 203 299 179 339 423 71
H39046_columns 8 3 0 208 104 184 228 52 140 92 226 50 138 90 70 150 46 254 1 225 153 121 213 53 77 173 211 51 75 171 135 103 31 255
H39046_rows 8 3 0 224 24 248 20 244 12 236 130 98 154 122 150 118 129 97 78 174 89 185 85 181 95 191 205 45 199 39 203 43 211 51
H39047_columns 9 4 0 464 360 184 228 308 396 92 226 306 394 90 326 150 46 510 257 225 153 377 469 53 77 429 211 307 331 171 391 103 31 511
H39047_rows 9 4 0 480 280 248 20 500 268 236 130 354 410 122 150 374 385 97 78 430 345 185 85 437 351 191 461 45 199 295 51 467 299 203
H39048_columns 9 4 0 464 360 184 228 308 396 92 482 50 138 346 70 406 302 254 1 481 409 121 469 53 77 429 211 307 331 171 135 359 287 255
H39048_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 406 118 385 97 78 430 89 441 341 181 351 191 461 45 459 43 199 295 211 307
H39050_columns 8 3 0 208 168 120 100 180 204 28 98 178 138 90 198 22 46 254 65 161 153 121 213 53 13 237 211 51 75 171 135 103 31 255
H39050_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 165 109 149 93 155 179 75 99 87 119 143 175
H39051_columns 8 3 0 208 168 120 228 52 76 156 98 178 10 218 198 22 174 126 193 33 153 121 85 181 13 237 211 51 75 171 135 103 31 255
H39051_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 165 109 149 93 103 175 87 159 75 139 115 179
H39052_columns 9 4 0 464 424 120 228 308 332 156 98 434 266 218 454 22 174 382 193 289 409 121 341 181 13 493 211 307 331 171 391 103 31 511
H39052_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 165 365 405 93 359 175 87 415 179 371 395 75
H39053_columns 9 4 0 464 424 120 484 52 76 412 354 178 10 474 198 278 430 126 449 33 153 377 85 437 269 237 211 307 331 171 135 359 287 255
H39053_rows 9 4 0 448 312 248 292 228 28 476 18 466 298 234 310 246 1 449 142 334 441 121 421 109 149 349 359 79 183 415 171 395 371 83
H39055_columns 9 4 0 464 424 120 100 436 460 28 354 178 10 474 198 278 430 126 449 33 153 377 85 437 269 237 211 307 331 171 135 359 287 255
H39055_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 165 365 405 93 355 75 179 411 87 375 399 175
H39056_columns 9 4 0 464 424 120 100 436 460 28 354 178 10 474 198 278 430 126 449 33 153 377 85 437 269 237 211 307 331 171 135 359 287 255
H39056_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 165 365 405 93 355 75 179 411 431 143 119 343
H39057_columns 8 3 0 208 168 120 100 180 204 28 226 50 10 218 70 150 174 126 193 33 25 249 85 181 141 109 83 179 203 43 7 231 159 127
H39057_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 165 109 149 93 83 75 179 171 103 119 143 159
H39058_columns 8 3 0 208 168 120 100 180 204 28 226 50 10 218 70 150 174 126 193 33 25 249 85 181 141 109 83 179 203 43 7 231 159 127
H39058_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 165 109 149 93 75 139 115 179 103 175 87 159
H39059_columns 9 4 0 464 424 120 356 180 204 284 482 50 266 218 70 406 174 382 193 289 25 505 341 181 397 109 339 179 203 299 7 487 415 127
H39059_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 165 365 405 93 75 395 371 179 415 87 175 359
H39060_columns 9 4 0 464 424 120 228 308 332 156 354 178 10 474 198 278 430 126 321 161 153 377 85 437 397 109 211 307 459 43 7 487 287 255
H39060_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 165 109 423 367 75 395 115 435 341 413 87 159
H39062_columns 9 4 0 464 424 120 228 308 332 156 290 242 74 410 454 22 174 382 193 289 409 121 341 181 13 493 211 307 331 171 391 103 31 511
H39062_rows 9 4 0 480 280 248 132 356 412 124 18 498 266 234 150 374 385 97 78 430 345 185 197 437 333 61 295 87 175 479 203 299 467 51
H39063_columns 9 4 0 464 424 120 484 52 76 412 34 498 330 154 198 278 430 126 449 33 153 377 85 437 269 237 211 307 331 171 135 359 287 255
H39063_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 421 373 141 93 103 87 431 415 179 403 107 331
H39066_columns 9 4 0 464 424 120 484 52 76 412 162 370 330 154 70 406 430 126 449 33 25 505 213 309 269 237 211 307 331 171 135 359 287 255
H39066_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 421 373 141 93 335 87 431 183 99 107 403 411
H39067_columns 8 3 0 208 168 120 228 52 76 156 162 114 74 154 198 22 46 254 65 161 153 121 213 53 13 237 211 51 75 171 135 103 31 255
H39067_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 165 117 141 93 175 111 151 87 155 75 179 99
H39068_columns 9 4 0 464 424 120 228 308 332 156 162 370 74 410 454 22 302 254 321 161 409 121 213 309 13 493 211 307 331 171 391 103 31 511
H39068_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 165 373 397 93 431 111 151 343 99 435 331 155
H39069_columns 9 4 0 464 168 376 484 52 332 156 290 242 74 410 198 278 430 126 321 161 409 121 85 437 141 365 467 51 203 299 263 231 31 511
H39069_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 406 118 385 97 78 430 89 441 325 309 199 183 173 221 303 351 51 467 43 459
H39072_columns 9 4 0 464 424 120 484 52 76 412 290 242 330 154 198 278 174 382 65 417 153 377 341 181 397 109 211 307 459 43 7 487 287 255
H39072_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 406 118 385 97 78 430 89 441 325 309 199 183 351 303 221 173 459 43 467 51
H39073_columns 9 4 0 464 360 184 420 116 204 284 290 242 138 346 454 22 110 446 1 481 409 121 213 309 333 173 403 115 11 491 199 295 351 191
H39073_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 355 411 91 149 437 333 109 431 143 119 343
H39074_columns 8 3 0 208 232 56 164 116 76 156 162 114 10 218 198 22 110 190 129 97 25 249 213 53 77 173 147 115 11 235 199 39 95 191
H39074_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 163 99 155 91 111 175 87 151 77 141 117 181
H39075_columns 9 4 0 464 232 312 420 116 332 156 162 370 266 218 454 22 110 446 129 353 281 249 469 53 77 429 147 371 267 235 455 39 95 447
H39075_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 355 411 91 367 175 87 407 181 373 397 77
H39076_columns 9 4 0 464 488 56 420 116 76 412 418 114 10 474 198 278 366 190 385 97 25 505 213 309 333 173 147 371 267 235 199 295 351 191
H39076_rows 9 4 0 448 312 248 292 228 28 476 18 466 298 234 310 246 1 449 142 334 441 121 419 99 155 347 367 79 183 407 173 397 373 85
H39078_columns 8 3 0 208 104 184 164 116 204 28 162 114 10 218 198 22 110 190 129 97 25 249 213 53 77 173 147 115 11 235 199 39 95 191
H39078_rows 8 3 0 224 152 120 4 228 156 124 18 242 138 106 22 246 129 97 78 174 217 57 67 163 219 59 173 77 53 213 175 79 55 215
H39079_columns 9 4 0 464 104 440 420 116 460 28 418 114 10 474 198 278 366 190 385 97 25 505 213 309 333 173 147 371 267 235 199 295 351 191
H39079_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 355 411 91 365 77 181 405 431 143 119 343
H39080_columns 8 3 0 208 104 184 164 116 204 28 162 114 10 218 70 150 238 62 1 225 153 121 85 181 205 45 19 243 139 107 71 167 223 63
H39080_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 163 99 155 91 141 77 181 117 175 111 151 87
H39081_columns 9 4 0 464 360 184 420 116 204 284 162 370 266 218 70 406 494 62 257 225 153 377 85 437 461 45 275 243 139 363 71 423 479 63
H39081_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 355 411 91 141 333 437 117 343 151 111 431
H39082_columns 9 4 0 464 104 440 420 116 460 28 418 114 10 474 326 150 238 318 1 481 409 121 341 181 205 301 275 243 139 363 327 167 223 319
H39082_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 419 99 411 91 141 429 85 373 335 111 407 183
H39084_columns 9 4 0 464 488 56 420 116 76 412 34 498 394 90 198 278 366 190 385 97 25 505 213 309 333 173 147 371 267 235 199 295 351 191
H39084_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 419 99 411 91 375 87 431 143 181 405 109 333
H39086_columns 8 3 0 208 104 184 164 116 204 28 34 242 138 90 70 150 238 62 129 97 25 249 85 181 205 45 19 243 139 107 71 167 223 63
H39086_rows 8 3 0 224 24 248 132 100 156 124 18 242 10 234 150 118 129 97 78 174 89 185 195 35 219 59 53 213 45 205 183 87 175 79
H39087_columns 9 4 0 464 360 184 420 116 204 284 290 242 138 346 70 406 494 62 129 353 281 249 85 437 461 45 275 243 139 363 71 423 479 63
H39087_rows 9 4 0 480 280 248 132 356 412 124 18 498 266 234 150 374 385 97 78 430 345 185 195 291 475 59 53 469 301 205 335 175 87 439
H39088_columns 9 4 0 464 360 184 420 116 204 284 34 498 394 90 326 150 238 318 385 97 25 505 85 437 461 45 275 243 139 363 327 167 223 319
H39088_rows 9 4 0 480 280 248 388 100 156 380 18 498 266 234 406 118 129 353 78 430 345 185 451 35 219 315 53 469 311 215 429 77 175 335
H39090_columns 8 3 0 208 232 56 164 116 76 156 162 114 10 218 198 22 110 190 1 225 153 121 213 53 77 173 147 115 11 235 199 39 95 191
H39090_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 163 99 155 91 175 111 151 87 141 77 181 117
H39091_columns 9 4 0 464 232 312 420 116 332 156 162 370 266 218 454 22 110 446 257 225 153 377 469 53 77 429 147 371 267 235 455 39 95 447
H39091_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 355 411 91 431 111 151 343 117 437 333 141
H39092_columns 9 4 0 464 232 312 420 116 332 156 418 114 10 474 198 278 366 190 1 481 409 121 469 53 77 429 147 371 267 235 199 295 351 191
H39092_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 419 99 411 91 431 111 397 77 151 343 181 373
H39096_columns 9 4 0 464 232 312 420 116 332 156 418 114 10 474 198 278 366 190 1 481 281 249 213 309 461 45 147 371 395 107 71 423 351 191
H39096_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 163 355 175 367 397 77 437 117 411 91 407 87
H39097_columns 9 4 0 464 488 56 164 372 332 156 418 114 266 218 198 278 110 446 1 481 281 249 469 53 205 301 403 115 139 363 327 167 95 447
H39097_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 163 355 175 367 411 91 407 87 397 77 437 117
H39105_columns 9 4 0 464 360 184 164 372 460 28 418 114 266 218 70 406 238 318 129 353 409 121 341 181 77 429 275 243 11 491 455 39 223 319
H39105_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 163 355 333 141 411 91 117 437 111 431 87 407
H39110_columns 9 4 0 464 488 56 164 372 332 156 290 242 394 90 198 278 110 446 1 481 281 249 469 53 205 301 403 115 139 363 327 167 95 447
H39110_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 150 374 385 97 78 430 345 185 67 419 343 183 475 59 207 303 469 53 205 301
H39116_columns 9 4 0 464 232 312 292 244 460 28 418 114 10 474 198 278 366 190 385 97 25 505 213 309 333 173 147 371 395 107 71 423 351 191
H39116_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 363 403 91 77 397 373 181 103 431 343 159
H39122_columns 9 4 0 464 488 56 292 244 204 284 34 498 138 346 454 22 366 190 385 97 281 249 213 309 77 429 403 115 139 363 327 167 95 447
H39122_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 419 371 139 91 103 183 335 415 85 405 109 429
H39130_columns 9 4 0 464 232 312 292 244 460 28 34 498 394 90 198 278 366 190 385 97 25 505 213 309 333 173 147 371 395 107 71 423 351 191
H39130_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 419 371 139 91 85 405 109 429 103 183 335 415
H39132_columns 9 4 0 464 488 56 292 244 204 284 290 242 138 346 454 22 110 446 129 353 281 249 469 53 77 429 403 115 139 363 327 167 95 447
H39132_rows 9 4 0 448 312 248 36 484 284 220 274 210 42 490 310 246 1 449 142 334 441 121 163 371 395 91 175 367 407 87 157 333 437 101
H39143_columns 9 4 0 464 360 184 420 116 204 284 418 114 138 346 326 150 110 446 1 481 409 121 341 181 205 301 275 243 11 491 455 39 223 319
H39143_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 163 413 421 155 431 111 407 87 371 77 117 331
H39149_columns 9 4 0 464 232 312 420 116 332 156 34 498 266 218 198 278 494 62 385 97 25 505 213 309 333 173 147 371 395 107 71 423 351 191
H39149_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 419 359 351 411 85 405 109 429 115 183 143 75
H39151_columns 9 4 0 464 232 312 420 116 332 156 290 242 10 474 198 278 494 62 385 97 25 505 213 309 333 173 147 371 395 107 71 423 351 191
H39151_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 163 103 95 155 77 397 117 437 363 431 407 339
H39153_columns 9 4 0 464 232 312 292 244 460 28 418 114 10 474 198 278 366 190 1 481 409 121 213 309 333 173 147 371 395 107 71 423 351 191
H39153_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 419 427 83 91 141 333 181 373 103 111 407 415
H39157_columns 9 4 0 464 488 56 292 244 204 284 162 370 266 218 454 22 110 446 257 225 153 377 469 53 77 429 403 115 139 363 327 167 95 447
H39157_rows 9 4 0 480 280 248 132 356 412 124 274 242 10 490 406 118 129 353 78 430 345 185 195 459 307 59 183 343 431 79 221 469 301 37
H39160_columns 9 4 0 464 232 312 292 244 460 28 290 242 138 346 198 278 366 190 1 481 409 121 469 53 77 429 403 115 139 363 327 167 95 447
H39160_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 435 331 91 149 397 373 109 103 431 343 159
H39164_columns 8 3 0 208 168 120 228 52 76 156 226 50 74 154 134 86 46 254 65 161 217 57 149 117 13 237 211 51 75 171 135 103 31 255
H39164_rows 8 3 0 224 152 120 20 244 140 108 2 226 154 122 22 246 129 97 78 174 217 57 173 77 53 213 223 63 71 167 51 211 171 75
H39165_columns 9 4 0 464 424 120 228 308 332 156 482 50 74 410 134 342 302 254 65 417 473 57 405 117 13 493 211 307 331 171 135 359 287 255
H39165_rows 9 4 0 480 280 248 148 372 396 108 2 482 282 250 150 374 385 97 78 430 345 185 301 205 53 469 479 63 203 299 327 167 83 435
H39166_columns 9 4 0 464 424 120 228 308 332 156 482 50 74 410 134 342 302 254 65 417 473 57 405 117 13 493 211 307 331 171 135 359 287 255
H39166_rows 9 4 0 480 280 248 148 372 396 108 2 482 282 250 150 374 385 97 78 430 345 185 301 205 53 469 479 63 203 299 179 339 423 71
H39167_columns 9 4 0 464 168 376 484 52 332 156 226 306 74 410 390 86 302 254 321 161 89 441 149 373 397 109 211 307 459 43 7 487 287 255
H39167_rows 9 4 0 480 280 248 20 500 268 236 130 354 410 122 150 374 385 97 78 430 345 185 429 77 351 191 53 469 199 295 459 43 211 307
H39168_columns 9 4 0 464 168 376 484 52 332 156 226 306 74 410 390 86 302 254 321 161 89 441 149 373 397 109 211 307 459 43 7 487 287 255
H39168_rows 9 4 0 480 280 248 20 500 268 236 130 354 410 122 150 374 385 97 78 430 345 185 429 77 351 191 53 469 199 295 51 467 299 203
H39172_columns 9 4 0 464 296 248 228 308 460 28 98 434 458 26 262 214 174 382 65 417 473 57 277 245 141 365 339 179 75 427 391 103 159 383
H39172_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 349 149 109 421 155 435 331 99 431 143 119 343
H39173_columns 9 4 0 464 296 248 228 308 460 28 354 178 202 282 6 470 430 126 321 161 217 313 21 501 397 109 83 435 331 171 135 359 415 127
H39173_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 349 149 109 421 355 75 179 411 431 143 119 343
H39174_columns 9 4 0 464 296 248 228 308 460 28 354 178 202 282 6 470 430 126 321 161 217 313 21 501 397 109 83 435 331 171 135 359 415 127
H39174_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 349 149 109 421 75 395 371 179 103 431 343 159
H39175_columns 9 4 0 464 296 248 228 308 460 28 354 178 202 282 6 470 430 126 321 161 217 313 21 501 397 109 83 435 331 171 135 359 415 127
H39175_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 349 149 109 421 75 395 371 179 415 87 175 359
H39178_columns 9 4 0 464 296 248 484 52 204 284 226 306 74 410 262 214 430 126 321 161 473 57 21 501 141 365 339 179 75 427 391 103 159 383
H39178_rows 9 4 0 480 280 248 132 356 412 124 18 498 266 234 150 374 385 97 78 430 345 185 317 77 181 453 295 87 175 479 203 299 467 51
H39183_columns 9 4 0 464 296 248 484 52 204 284 482 50 74 410 262 214 174 382 65 417 473 57 277 245 141 365 339 179 75 427 391 103 159 383
H39183_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 349 141 117 421 431 111 151 343 411 75 179 355
H39184_columns 9 4 0 464 296 248 484 52 204 284 482 50 74 410 262 214 174 382 65 417 473 57 277 245 141 365 339 179 75 427 391 103 159 383
H39184_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 349 141 117 421 431 111 151 343 99 435 331 155
H39187_columns 9 4 0 464 488 56 420 116 76 412 34 498 202 282 390 86 366 190 385 97 25 505 213 309 333 173 147 371 267 235 199 295 351 191
H39187_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 406 118 385 97 78 430 89 441 339 179 331 171 311 39 479 207 213 453 61 301
H39189_columns 8 3 0 208 232 56 164 116 76 156 162 114 202 26 6 214 110 190 1 225 153 121 213 53 77 173 147 115 11 235 199 39 95 191
H39189_rows 8 3 0 224 24 248 4 228 28 252 146 114 138 106 150 118 129 97 78 174 89 185 83 179 75 171 223 63 199 39 205 45 213 53
H39190_columns 9 4 0 464 232 312 420 116 332 156 162 370 458 26 262 214 110 446 257 225 153 377 469 53 77 429 147 371 267 235 455 39 95 447
H39190_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 150 374 385 97 78 430 345 185 83 435 331 171 479 63 199 295 53 469 301 205
H39191_columns 9 4 0 464 232 312 420 116 332 156 418 114 202 282 6 470 366 190 1 481 409 121 469 53 77 429 147 371 267 235 199 295 351 191
H39191_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 406 118 385 97 78 430 89 441 339 179 331 171 479 63 461 45 199 295 213 309
H39193_columns 9 4 0 464 232 312 292 244 460 28 418 114 202 282 6 470 366 190 385 97 25 505 213 309 333 173 147 371 395 107 71 423 351 191
H39193_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 147 91 419 363 77 397 117 437 343 415 103 175
H39199_columns 9 4 0 464 488 56 292 244 204 284 290 242 458 26 134 342 110 446 129 353 281 249 469 53 77 429 403 115 139 363 327 167 95 447
H39199_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 147 115 395 363 415 95 423 103 173 77 437 341
H39201_columns 9 4 0 464 232 312 292 244 460 28 290 242 202 282 134 342 366 190 1 481 409 121 469 53 77 429 403 115 139 363 327 167 95 447
H39201_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 147 435 75 363 421 397 117 93 343 415 103 175
H39205_columns 8 3 0 208 104 184 228 52 140 92 226 50 10 218 70 150 174 126 65 161 217 57 21 245 141 109 83 179 203 43 7 231 159 127
H39205_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 111 175 87 151 141 77 181 117 99 163 91 155
H39206_columns 9 4 0 464 360 184 228 308 396 92 482 50 266 218 70 406 174 382 65 417 473 57 277 245 141 365 83 435 459 43 263 231 159 383
H39206_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 367 175 87 407 141 333 437 117 155 347 419 99
H39207_columns 9 4 0 464 104 440 484 52 396 92 482 50 266 218 70 406 174 382 65 417 473 57 277 245 141 365 339 179 203 299 263 231 159 383
H39207_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 367 175 343 151 397 413 101 117 435 419 91 75
H39209_columns 9 4 0 464 360 184 228 308 396 92 98 434 266 218 454 22 174 382 449 33 89 441 277 245 141 365 83 435 459 43 263 231 159 383
H39209_rows 9 4 0 480 280 248 20 500 268 236 130 354 410 122 150 374 385 97 78 430 345 185 447 95 167 327 53 469 301 205 51 467 299 203
H39210_columns 9 4 0 464 360 184 228 308 396 92 354 178 10 474 198 278 430 126 193 289 345 185 277 245 141 365 83 435 459 43 7 487 415 127
H39210_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 406 118 385 97 78 430 89 441 191 351 167 327 53 469 459 43 301 205 211 307
H39212_columns 8 3 0 208 232 56 100 180 140 92 98 178 10 218 198 22 174 126 193 33 89 185 21 245 141 109 83 179 203 43 7 231 159 127
H39212_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 111 175 87 151 99 163 91 155 141 77 181 117
H39213_columns 9 4 0 464 232 312 356 180 396 92 98 434 266 218 454 22 174 382 449 33 89 441 277 245 141 365 83 435 459 43 263 231 159 383
H39213_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 367 175 87 407 99 419 347 155 117 437 333 141
H39214_columns 9 4 0 464 232 312 356 180 396 92 354 178 10 474 198 278 430 126 193 289 345 185 277 245 141 365 83 435 459 43 7 487 415 127
H39214_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 185 377 111 431 87 407 99 419 397 77 347 155 181 373
H39216_columns 9 4 0 464 232 312 356 180 396 92 226 306 10 474 326 150 430 126 449 33 217 313 21 501 269 237 83 435 331 171 135 359 415 127
H39216_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 406 118 385 97 78 430 89 441 191 351 171 331 53 469 455 39 301 205 211 307
H39220_columns 9 4 0 464 232 312 484 52 268 220 354 178 10 474 198 278 430 126 321 161 217 313 21 501 397 109 83 435 331 171 135 359 415 127
H39220_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 367 423 95 151 77 397 117 437 171 99 411 339
H39222_columns 9 4 0 464 488 56 228 308 268 220 354 178 10 474 198 278 430 126 321 161 217 313 21 501 397 109 83 435 331 171 135 359 415 127
H39222_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 367 423 95 151 75 395 115 435 173 101 413 341
H39229_columns 9 4 0 464 360 184 228 308 396 92 482 50 10 474 198 278 302 254 321 161 217 313 21 501 397 109 83 435 331 171 135 359 415 127
H39229_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 367 429 405 343 75 395 115 435 167 101 93 159
H39231_columns 8 3 0 208 232 56 164 116 76 156 162 114 10 218 198 22 110 190 1 225 217 57 149 117 77 173 147 115 11 235 199 39 95 191
H39231_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 163 99 155 91 175 111 151 87 141 77 181 117
H39232_columns 9 4 0 464 232 312 420 116 332 156 162 370 266 218 454 22 110 446 257 225 473 57 149 373 77 429 147 371 267 235 455 39 95 447
H39232_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 355 411 91 431 111 151 343 117 437 333 141
H39233_columns 9 4 0 464 232 312 420 116 332 156 418 114 10 474 198 278 366 190 1 481 473 57 405 117 77 429 147 371 267 235 199 295 351 191
H39233_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 419 99 411 91 431 111 397 77 151 343 181 373
H39235_columns 8 3 0 208 104 184 164 116 204 28 162 114 10 218 70 150 238 62 129 97 89 185 21 245 205 45 19 243 139 107 71 167 223 63
H39235_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 163 99 155 91 77 141 117 181 111 175 87 151
H39236_columns 9 4 0 464 360 184 420 116 204 284 162 370 266 218 70 406 494 62 129 353 89 441 277 245 461 45 275 243 139 363 71 423 479 63
H39236_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 355 411 91 77 397 373 181 407 87 175 367
H39242_columns 9 4 0 464 232 312 420 116 332 156 418 114 10 474 198 278 366 190 257 225 217 313 21 501 461 45 147 371 395 107 71 423 351 191
H39242_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 419 99 431 111 77 397 117 437 347 155 343 151
H39245_columns 9 4 0 464 232 312 292 244 460 28 290 242 138 346 198 278 366 190 1 481 473 57 405 117 77 429 403 115 139 363 327 167 95 447
H39245_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 185 377 419 435 75 91 149 397 117 365 175 103 415 343
H39248_columns 9 4 0 464 488 56 420 116 76 412 290 242 10 474 454 22 238 318 257 225 217 313 149 373 333 173 147 371 395 107 71 423 351 191
H39248_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 423 159 411 149 111 343 429 117 75 371 333
H39249_columns 9 4 0 464 488 56 420 116 76 412 290 242 10 474 454 22 238 318 257 225 217 313 149 373 333 173 147 371 395 107 71 423 351 191
H39249_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 423 159 411 149 111 343 429 77 115 331 373
H39250_columns 9 4 0 464 232 312 420 116 332 156 290 242 10 474 454 22 238 318 257 225 473 57 149 373 77 429 403 115 139 363 327 167 95 447
H39250_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 163 423 159 411 365 111 343 85 437 115 331 141
H39251_columns 8 3 0 208 232 56 164 116 76 156 34 242 10 218 198 22 238 62 1 225 217 57 149 117 77 173 147 115 139 107 71 167 95 191
H39251_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 163 167 159 155 85 87 111 109 181 115 75 141
H39252_columns 8 3 0 208 104 184 228 52 140 92 98 178 202 26 6 214 174 126 193 33 25 249 85 181 141 109 83 179 203 43 7 231 159 127
H39252_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 54 246 1 193 142 78 185 121 95 159 103 167 85 149 109 173 139 75 179 115
H39253_columns 9 4 0 464 360 184 228 308 396 92 98 434 458 26 262 214 174 382 449 33 281 249 85 437 141 365 83 435 459 43 263 231 159 383
H39253_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 54 502 257 193 142 334 441 121 351 159 103 423 85 405 365 173 115 435 331 139
H39258_columns 9 4 0 464 232 312 228 308 332 156 418 114 10 474 390 86 366 190 1 481 281 249 405 117 461 45 147 371 203 299 327 167 95 447
H39258_rows 9 4 0 448 48 496 44 492 28 476 266 202 314 250 294 230 257 193 150 342 177 143 339 365 183 375 441 391 93 413 107 427 91 101
H39260_columns 9 4 0 464 104 440 484 52 204 284 162 370 266 218 262 214 494 62 385 97 25 505 405 117 333 173 147 371 203 299 327 167 95 447
H39260_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 179 157 365 189 229 203 235 315 343 215 295 345
H39262_columns 9 4 0 464 104 440 228 308 460 28 162 370 266 218 262 214 494 62 385 97 25 505 405 117 333 173 147 371 203 299 327 167 95 447
H39262_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 294 230 257 193 150 342 177 143 115 349 173 125 361 71 359 439 411 91 427 405
H39265_columns 9 4 0 464 104 440 228 308 460 28 418 114 10 474 262 214 494 62 129 353 281 249 405 117 333 173 147 371 203 299 327 167 95 447
H39265_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 179 157 365 189 345 295 215 343 315 235 203 229
H39269_columns 9 4 0 464 360 184 228 308 460 28 290 242 138 346 6 470 494 62 129 353 281 249 405 117 77 429 403 115 203 299 327 167 95 447
H39269_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 179 173 349 189 213 283 235 219 311 359 199 361
H39270_columns 9 4 0 464 104 440 484 52 204 284 34 498 394 90 262 214 494 62 129 353 281 249 405 117 333 173 147 371 203 299 327 167 95 447
H39270_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 179 173 349 189 357 283 235 363 311 215 199 217
H39271_columns 9 4 0 464 104 440 228 308 332 156 418 114 138 346 262 214 494 62 385 97 153 377 277 245 461 45 19 499 203 299 327 167 95 447
H39271_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 203 315 187 217 167 343 215 365 237 285 355
H39276_columns 9 4 0 464 360 184 228 308 76 412 162 370 394 90 262 214 494 62 385 97 153 377 277 245 461 45 19 499 203 299 327 167 95 447
H39276_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 203 315 187 227 157 365 237 343 215 295 345
H39279_columns 9 4 0 464 104 440 228 308 332 156 162 370 394 90 262 214 494 62 385 97 153 377 277 245 461 45 19 499 203 299 327 167 95 447
H39279_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 294 230 257 193 150 342 177 143 117 75 443 123 361 343 167 359 413 93 429 403
H39286_columns 9 4 0 464 360 184 228 308 76 412 418 114 138 346 262 214 494 62 129 353 409 121 277 245 461 45 19 499 203 299 327 167 95 447
H39286_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 294 230 257 193 150 342 177 143 117 75 443 123 403 429 93 413 359 167 343 361
H39290_columns 9 4 0 464 104 440 228 308 332 156 418 114 138 346 262 214 494 62 129 353 409 121 277 245 461 45 19 499 203 299 327 167 95 447
H39290_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 203 315 187 345 173 215 221 365 359 279 227
H39291_columns 9 4 0 464 104 440 228 308 332 156 418 114 138 346 262 214 494 62 129 353 409 121 277 245 461 45 19 499 203 299 327 167 95 447
H39291_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 203 315 187 345 295 215 343 237 365 157 227
H39340_columns 9 4 0 464 104 440 228 308 332 156 418 114 266 218 134 342 494 62 129 353 409 121 277 245 461 45 19 499 203 299 327 167 95 447
H39340_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 294 230 257 193 150 342 177 143 341 363 155 347 441 77 119 125 429 423 407 99
H39342_columns 9 4 0 464 104 440 228 308 332 156 418 114 266 218 134 342 494 62 129 353 409 121 277 245 461 45 19 499 203 299 327 167 95 447
H39342_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 294 230 257 193 150 342 177 143 341 363 155 347 441 391 119 439 109 429 93 99
H39355_columns 9 4 0 464 360 184 100 436 204 284 162 370 266 218 390 86 494 62 385 97 153 377 277 245 461 45 19 499 203 299 327 167 95 447
H39355_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 217 167 343 215 227 157 365 237 315 187 331 309
H39361_columns 9 4 0 464 360 184 100 436 204 284 418 114 266 218 134 342 494 62 129 353 409 121 277 245 461 45 19 499 203 299 327 167 95 447
H39361_rows 9 4 0 448 48 496 44 492 28 476 266 202 314 250 294 230 257 193 150 342 177 143 377 327 183 375 403 429 93 413 107 427 91 101
H39365_columns 9 4 0 464 104 440 356 180 204 284 418 114 266 218 134 342 494 62 129 353 409 121 277 245 461 45 19 499 203 299 327 167 95 447
H39365_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 217 167 343 215 309 331 187 315 237 365 157 227
H39390_columns 9 4 0 464 104 440 228 308 332 156 418 114 138 346 262 214 494 62 129 353 281 249 405 117 461 45 19 499 203 299 327 167 95 447
H39390_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 205 315 189 345 171 215 219 365 359 279 227
H39391_columns 9 4 0 464 104 440 228 308 332 156 418 114 138 346 262 214 494 62 129 353 281 249 405 117 461 45 19 499 203 299 327 167 95 447
H39391_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 205 315 189 345 295 215 343 365 235 155 227
H39392_columns 9 4 0 464 104 440 228 308 332 156 418 114 138 346 262 214 494 62 129 353 281 249 405 117 461 45 19 499 203 299 327 167 95 447
H39392_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 203 315 187 345 295 215 343 237 365 157 227
H39396_columns 9 4 0 464 360 184 228 308 76 412 162 370 394 90 262 214 494 62 129 353 281 249 405 117 461 45 19 499 203 299 327 167 95 447
H39396_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 203 315 187 355 173 365 349 215 231 279 217
H39398_columns 9 4 0 464 360 184 228 308 76 412 162 370 394 90 262 214 494 62 129 353 281 249 405 117 461 45 19 499 203 299 327 167 95 447
H39398_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 203 315 187 355 285 237 365 215 343 167 217
H39403_columns 9 4 0 464 360 184 484 52 76 412 162 370 138 346 262 214 494 62 129 353 281 249 405 117 205 301 275 243 459 43 71 423 95 447
H39403_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 181 327 311 315 345 173 215 221 365 235 155 227
H39410_columns 9 4 0 464 360 184 100 436 204 284 418 114 138 346 262 214 494 62 129 353 281 249 405 117 461 45 19 499 203 299 327 167 95 447
H39410_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 271 185 199 311 183 339 301 221 349 235 363 155 229
H39415_columns 9 4 0 464 232 312 36 500 396 92 354 178 202 282 326 150 430 126 449 33 217 313 341 181 269 237 83 435 11 491 391 103 159 383
H39415_rows 9 4 0 480 272 240 12 492 284 252 138 362 410 122 134 358 385 97 86 438 337 435 335 429 171 331 57 219 477 61 311 215 39 197
H39417_columns 9 4 0 464 232 312 420 116 12 476 354 178 202 282 326 150 430 126 193 289 473 57 341 181 269 237 83 435 11 491 391 103 159 383
H39417_rows 9 4 0 448 48 496 44 492 28 476 266 202 314 250 294 230 257 193 150 342 177 371 175 365 327 135 437 119 93 413 411 91 427 105
H39419_columns 9 4 0 464 104 440 420 116 140 348 226 306 330 154 326 150 430 126 449 33 89 441 469 53 269 237 211 307 139 363 263 231 31 511
H39419_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 294 230 257 193 150 342 177 371 399 349 173 125 357 439 151 71 107 427 91 409
H39421_columns 9 4 0 464 104 440 420 116 140 348 482 50 74 410 326 150 430 126 193 289 345 185 469 53 269 237 211 307 139 363 263 231 31 511
H39421_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 243 335 157 365 189 341 215 295 167 203 283 315 233
H39425_columns 9 4 0 464 104 440 164 372 268 220 482 50 202 282 326 150 430 126 449 33 217 313 341 181 397 109 83 435 139 363 263 231 31 511
H39425_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 38 486 257 193 150 342 433 371 117 183 71 391 89 155 107 427 173 365 413 351
H39430_columns 9 4 0 464 360 184 420 116 268 220 482 50 202 282 70 406 174 382 193 289 473 57 85 437 141 365 339 179 395 107 7 487 287 255
H39430_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 294 230 257 193 150 342 177 371 117 439 71 391 159 349 173 365 107 427 91 409
H39436_columns 9 4 0 464 360 184 420 116 268 220 226 306 458 26 70 406 174 382 449 33 217 313 85 437 141 365 339 179 395 107 7 487 287 255
H39436_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 243 181 311 199 327 175 301 221 349 283 155 363 233
H39470_columns 9 4 0 464 360 184 292 244 396 92 226 306 74 410 454 22 174 382 193 289 473 57 85 437 141 365 339 179 395 107 7 487 287 255
H39470_rows 9 4 0 480 272 240 12 492 284 252 138 362 410 122 134 358 385 97 86 438 337 435 185 91 171 331 463 301 477 61 311 215 39 197
H39475_columns 9 4 0 464 104 440 292 244 140 348 226 306 330 154 454 22 430 126 449 33 217 313 341 181 397 109 83 435 139 363 263 231 31 511
H39475_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 390 102 385 97 86 438 81 435 185 347 171 331 293 199 311 215 477 61 461 47
H39481_columns 9 4 0 464 104 440 292 244 140 348 482 50 330 154 198 278 430 126 193 289 473 57 341 181 397 109 83 435 139 363 263 231 31 511
H39481_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 294 230 257 193 150 342 177 371 345 155 363 171 437 119 391 71 109 429 93 415
H39511_columns 9 4 0 464 360 184 292 244 396 92 226 306 458 26 70 406 174 382 193 289 89 441 469 53 141 365 339 179 395 107 7 487 287 255
H39511_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 38 486 257 193 150 342 433 371 121 187 75 395 431 365 413 93 343 151 103 165
H39517_columns 9 4 0 464 104 440 292 244 140 348 226 306 458 26 326 150 430 126 449 33 345 185 213 309 397 109 83 435 139 363 263 231 31 511
H39517_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 294 230 257 193 150 342 177 371 121 443 75 395 357 167 343 151 413 93 429 111
H39524_columns 9 4 0 464 104 440 292 244 140 348 482 50 202 282 326 150 430 126 193 289 345 185 469 53 397 109 83 435 139 363 263 231 31 511
H39524_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 243 185 315 203 331 341 215 295 167 237 365 157 287
H39530_columns 9 4 0 464 360 184 292 244 396 92 482 50 202 282 70 406 174 382 449 33 89 441 213 309 141 365 339 179 395 107 7 487 287 255
H39530_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 369 243 185 315 203 331 159 285 237 365 295 167 343 213
H39543_columns 9 4 0 464 168 376 292 244 332 156 418 114 458 26 70 406 238 318 129 353 409 121 277 245 13 493 339 179 75 427 455 39 223 319
H39543_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 390 102 385 97 86 438 73 425 341 181 179 339 477 61 59 475 295 199 303 207
H39547_columns 9 4 0 464 168 376 420 116 460 28 290 242 330 154 198 278 110 446 257 225 25 505 405 117 141 365 467 51 203 299 327 167 95 447
H39547_rows 9 4 0 448 48 496 44 492 28 476 266 202 314 250 294 230 257 193 150 342 169 361 181 373 175 367 93 413 71 391 91 411 115 435
H39548_columns 9 4 0 464 168 376 420 116 460 28 290 242 330 154 198 278 110 446 1 481 281 249 405 117 141 365 467 51 203 299 327 167 95 447
H39548_rows 9 4 0 448 48 496 44 492 28 476 266 202 314 250 294 230 257 193 150 342 169 361 181 373 175 367 413 93 391 71 411 91 435 115
H39553_columns 9 4 0 464 168 376 420 116 332 156 290 242 458 26 70 406 238 318 129 353 409 121 277 245 13 493 339 179 75 427 455 39 223 319
H39553_rows 9 4 0 448 48 496 44 492 28 476 266 202 314 250 294 230 257 193 150 342 169 361 181 373 327 135 413 93 111 431 115 435 91 411
H39557_columns 9 4 0 464 168 376 292 244 460 28 418 114 330 154 198 278 110 446 1 481 281 249 405 117 141 365 467 51 203 299 327 167 95 447
H39557_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 390 102 385 97 86 438 73 425 341 181 347 187 477 61 467 51 207 303 199 295
H39590_columns 9 4 0 464 424 120 292 244 332 156 162 370 74 410 454 22 238 318 257 225 25 505 405 117 141 365 339 179 75 427 455 39 223 319
H39590_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 211 315 187 207 335 167 295 157 285 245 373
H39600_columns 9 4 0 464 424 120 292 244 76 412 162 370 330 154 198 278 494 62 1 481 281 249 149 373 397 109 83 435 331 171 199 295 479 63
H39600_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 211 315 187 295 167 335 207 373 245 285 157
H39606_columns 9 4 0 464 168 376 292 244 332 156 418 114 74 410 454 22 238 318 257 225 25 505 405 117 141 365 339 179 75 427 455 39 223 319
H39606_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 38 486 257 193 150 342 425 105 147 339 443 123 349 157 117 437 335 143 103 423
H39611_columns 9 4 0 464 424 120 292 244 76 412 162 370 330 154 454 22 238 318 257 225 25 505 405 117 141 365 339 179 75 427 455 39 223 319
H39611_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 294 230 257 193 150 342 169 361 403 83 443 123 359 167 335 143 117 437 93 413
H39616_columns 9 4 0 464 168 376 292 244 76 412 418 114 330 154 454 22 238 318 257 225 25 505 405 117 141 365 339 179 75 427 455 39 223 319
H39616_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 211 315 187 245 373 157 285 167 295 207 335
H39621_columns 9 4 0 464 168 376 292 244 76 412 418 114 330 154 198 278 494 62 257 225 25 505 149 373 397 109 83 435 331 171 199 295 479 63
H39621_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 294 230 257 193 150 342 169 361 403 83 443 123 117 437 93 413 359 167 335 143
H39625_columns 9 4 0 464 424 120 292 244 332 156 162 370 74 410 454 22 238 318 1 481 281 249 405 117 141 365 339 179 75 427 455 39 223 319
H39625_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 211 315 187 335 207 295 167 285 157 373 245
H39843_columns 9 4 0 464 168 376 420 116 76 412 290 242 330 154 198 278 494 62 257 225 25 505 149 373 397 109 83 435 331 171 199 295 479 63
H39843_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 327 199 303 175 181 309 221 349 243 371 155 283
H39847_columns 9 4 0 464 424 120 164 372 76 412 290 242 330 154 198 278 494 62 257 225 25 505 149 373 397 109 83 435 331 171 199 295 479 63
H39847_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 294 230 257 193 150 342 169 361 391 71 431 111 115 435 91 411 373 181 349 157
H39982_columns 9 4 0 464 296 248 420 116 204 284 162 370 458 26 326 150 110 446 385 97 153 377 277 245 13 493 467 51 203 299 327 167 95 447
H39982_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 134 358 385 97 86 438 329 169 317 221 53 469 423 71 175 335 219 315 467 51
H39984_columns 9 4 0 464 296 248 164 372 204 284 418 114 458 26 70 406 366 190 385 97 153 377 21 501 269 237 211 307 459 43 71 423 351 191
H39984_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 134 358 385 97 86 438 329 169 317 221 53 469 51 467 315 219 335 175 71 423
H39988_columns 9 4 0 464 296 248 420 116 460 28 162 370 202 282 326 150 110 446 129 353 409 121 277 245 13 493 467 51 203 299 327 167 95 447
H39988_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 38 486 257 193 150 342 425 105 349 157 117 437 431 111 135 327 411 91 179 371
H39989_columns 9 4 0 464 296 248 420 116 460 28 162 370 202 282 326 150 110 446 129 353 409 121 277 245 13 493 467 51 203 299 327 167 95 447
H39989_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 38 486 257 193 150 342 425 105 349 157 117 437 431 111 135 327 115 435 347 155
H40055_columns 9 4 0 464 424 120 292 244 332 156 162 370 202 282 70 406 494 62 1 481 281 249 149 373 397 109 83 435 331 171 199 295 479 63
H40055_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 390 102 385 97 86 438 73 425 339 179 347 187 207 303 199 295 477 61 469 53
H40057_columns 9 4 0 464 424 120 292 244 332 156 162 370 458 26 70 406 238 318 1 481 281 249 405 117 141 365 339 179 75 427 455 39 223 319
H40057_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 294 230 257 193 150 342 169 361 179 371 155 347 431 111 391 71 413 93 437 117
H40114_columns 9 4 0 464 168 376 420 116 460 28 290 242 74 410 198 278 366 190 129 353 409 121 21 501 269 237 211 307 459 43 71 423 351 191
H40114_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 207 335 167 295 285 157 373 245 211 339 187 315
H40120_columns 9 4 0 464 424 120 164 372 204 284 290 242 74 410 454 22 366 190 385 97 153 377 21 501 269 237 211 307 459 43 71 423 351 191
H40120_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 207 335 167 295 211 339 187 315 285 157 373 245
H40186_columns 9 4 0 464 168 376 420 116 76 412 290 242 202 282 326 150 494 62 257 225 25 505 149 373 397 109 83 435 331 171 199 295 479 63
H40186_rows 9 4 0 448 48 496 44 492 28 476 266 202 314 250 294 230 257 193 150 342 169 361 135 327 175 367 117 437 93 413 115 435 91 411
H40192_columns 9 4 0 464 424 120 164 372 76 412 290 242 202 282 326 150 494 62 257 225 25 505 149 373 397 109 83 435 331 171 199 295 479 63
H40192_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 295 167 335 207 211 339 187 315 245 373 157 285
H40257_columns 9 4 0 464 168 376 292 244 204 284 418 114 74 410 454 22 366 190 385 97 153 377 21 501 269 237 211 307 459 43 71 423 351 191
H40257_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 390 102 385 97 86 438 73 425 187 347 179 339 53 469 61 477 207 303 199 295
H40302_columns 9 4 0 464 296 248 420 116 332 156 162 370 74 410 454 22 238 318 1 481 409 121 277 245 141 365 339 179 75 427 455 39 223 319
H40302_rows 9 4 0 448 48 496 44 492 28 476 266 202 314 250 294 230 257 193 150 342 169 361 437 117 413 93 431 111 391 71 155 347 179 371
H40360_columns 9 4 0 464 424 120 292 244 332 156 162 370 74 410 454 22 238 318 1 481 409 121 277 245 141 365 339 179 75 427 455 39 223 319
H40360_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 211 315 187 335 207 295 167 285 157 373 245
H40368_columns 9 4 0 464 168 376 292 244 332 156 418 114 74 410 198 278 494 62 257 225 153 377 21 501 397 109 83 435 331 171 199 295 479 63
H40368_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 211 315 187 157 285 245 373 207 335 167 295
H40402_columns 9 4 0 464 424 120 292 244 76 412 162 370 74 410 454 22 494 62 1 481 409 121 277 245 141 365 339 179 331 171 199 295 223 319
H40402_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 327 303 315 181 167 207 221 373 243 155 285
H40403_columns 9 4 0 464 168 376 420 116 204 284 290 242 458 26 70 406 366 190 385 97 25 505 149 373 269 237 211 307 459 43 71 423 351 191
H40403_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 175 303 199 327 181 309 221 349 283 155 371 243
H40409_columns 9 4 0 464 168 376 420 116 460 28 290 242 202 282 70 406 366 190 385 97 25 505 149 373 269 237 211 307 459 43 71 423 351 191
H40409_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 294 230 257 193 150 342 169 361 111 431 71 391 93 413 117 437 179 371 155 347
H40429_columns 9 4 0 464 168 376 420 116 76 412 290 242 202 282 454 22 366 190 385 97 25 505 149 373 269 237 211 307 459 43 71 423 351 191
H40429_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 390 102 385 97 86 438 73 425 295 199 303 207 53 469 61 477 339 179 347 187
H41695_columns 9 4 0 464 168 376 484 52 332 156 418 114 266 218 198 278 110 446 1 481 281 249 405 117 141 365 467 51 203 299 327 167 95 447
H41695_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 406 118 385 97 78 430 85 437 345 185 351 191 461 45 455 39 203 299 211 307
H41697_columns 9 4 0 464 168 376 484 52 332 156 418 114 266 218 198 278 110 446 1 481 281 249 405 117 141 365 467 51 203 299 327 167 95 447
H41697_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 406 118 385 97 78 430 85 437 345 185 351 191 461 45 459 43 199 295 211 307
H41711_columns 9 4 0 464 296 248 484 52 204 284 418 114 138 346 326 150 110 446 129 353 409 121 277 245 13 493 467 51 203 299 327 167 95 447
H41711_rows 9 4 0 480 280 248 148 372 396 108 2 482 282 250 150 374 385 97 78 430 341 181 301 205 57 473 479 63 199 295 179 339 427 75
H41712_columns 9 4 0 464 296 248 484 52 204 284 418 114 138 346 326 150 110 446 129 353 409 121 277 245 13 493 467 51 203 299 327 167 95 447
H41712_rows 9 4 0 480 280 248 148 372 396 108 2 482 282 250 150 374 385 97 78 430 341 181 301 205 57 473 479 63 203 299 179 339 423 71
H41718_columns 9 4 0 464 40 504 228 308 460 28 418 114 394 90 70 406 366 190 129 353 409 121 21 501 269 237 211 307 203 299 327 167 351 191
H41718_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 134 358 385 97 86 438 333 173 317 89 181 465 291 71 171 463 311 215 59 475
H41731_columns 9 4 0 464 424 120 356 180 460 28 290 242 138 346 70 406 238 318 1 481 281 249 405 117 141 365 339 179 75 427 455 39 223 319
H41731_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 390 102 385 97 86 438 77 429 331 171 327 167 479 63 467 51 213 309 217 313
H41733_columns 9 4 0 464 424 120 356 180 460 28 290 242 138 346 70 406 238 318 1 481 281 249 405 117 141 365 339 179 75 427 455 39 223 319
H41733_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 390 102 385 97 86 438 77 429 331 171 327 167 479 63 469 53 211 307 217 313
H41753_columns 9 4 0 464 168 376 228 308 76 412 418 114 266 218 454 22 366 190 385 97 153 377 21 501 269 237 211 307 459 43 71 423 351 191
H41753_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 406 118 385 97 78 430 85 437 191 351 167 327 57 473 45 461 203 299 211 307
H41755_columns 9 4 0 464 168 376 228 308 76 412 418 114 266 218 454 22 366 190 385 97 153 377 21 501 269 237 211 307 459 43 71 423 351 191
H41755_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 406 118 385 97 78 430 85 437 191 351 167 327 57 473 459 43 301 205 211 307
H41759_columns 9 4 0 464 168 376 484 52 76 412 418 114 266 218 198 278 366 190 129 353 409 121 21 501 269 237 211 307 459 43 71 423 351 191
H41759_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 294 230 257 193 150 342 173 365 119 439 91 411 149 341 355 163 441 121 79 399
H41766_columns 9 4 0 464 424 120 228 308 76 412 162 370 266 218 454 22 366 190 385 97 153 377 21 501 269 237 211 307 459 43 71 423 351 191
H41766_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 294 230 257 193 150 342 173 365 119 439 91 411 99 419 79 399 149 341 185 377
H41768_columns 9 4 0 464 424 120 228 308 76 412 162 370 266 218 454 22 366 190 385 97 153 377 21 501 269 237 211 307 459 43 71 423 351 191
H41768_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 294 230 257 193 150 342 173 365 119 439 91 411 99 419 405 85 335 143 185 377
H41776_columns 9 4 0 464 424 120 356 180 76 412 290 242 138 346 198 278 494 62 257 225 409 121 21 501 141 365 83 435 331 171 199 295 479 63
H41776_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 390 102 385 97 86 438 77 429 195 291 207 303 345 185 183 343 475 59 53 469
H41786_columns 9 4 0 464 168 376 356 180 76 412 290 242 394 90 198 278 494 62 257 225 153 377 21 501 397 109 83 435 331 171 199 295 479 63
H41786_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 294 230 257 193 150 342 173 365 163 355 143 335 85 405 121 441 119 439 91 411
H41788_columns 9 4 0 464 424 120 356 180 76 412 290 242 138 346 454 22 238 318 1 481 409 121 277 245 141 365 339 179 75 427 455 39 223 319
H41788_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 294 230 257 193 150 342 173 365 163 355 143 335 439 119 411 91 405 85 441 121
H41818_columns 9 4 0 464 424 120 100 436 76 412 290 242 138 346 454 22 494 62 1 481 409 121 277 245 141 365 339 179 331 171 199 295 223 319
H41818_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 294 230 257 193 150 342 173 365 163 435 415 143 89 91 119 117 441 363 327 405
H41965_columns 9 4 0 464 232 312 164 372 460 28 418 114 266 218 70 406 366 190 385 97 153 377 21 501 269 237 211 307 459 43 71 423 351 191
H41965_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 331 203 159 287 213 341 185 313 243 371 295 167 365 237
H41987_columns 9 4 0 464 232 312 164 372 76 412 418 114 266 218 454 22 366 190 385 97 153 377 21 501 269 237 211 307 459 43 71 423 351 191
H41987_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 163 355 367 175 343 151 121 441 91 411 397 77 437 117
H41993_columns 9 4 0 464 360 184 292 244 76 412 162 370 394 90 454 22 238 318 257 225 409 121 21 501 141 365 339 179 75 427 455 39 223 319
H41993_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 150 374 385 97 78 430 323 163 217 313 475 59 439 87 175 335 309 213 45 461
H41994_columns 9 4 0 464 360 184 292 244 76 412 162 370 394 90 454 22 238 318 257 225 409 121 21 501 141 365 339 179 75 427 455 39 223 319
H41994_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 150 374 385 97 78 430 323 163 217 313 475 59 439 87 175 335 205 301 469 53
H41999_columns 8 3 0 208 104 184 36 244 76 156 162 114 138 90 198 22 238 62 1 225 153 121 21 245 141 109 83 179 75 171 199 39 223 63
H41999_rows 8 3 0 224 24 248 4 228 28 252 146 114 138 106 150 118 129 97 78 174 67 163 217 57 219 59 79 175 87 183 205 45 213 53
H42000_columns 9 4 0 464 360 184 292 244 76 412 418 114 138 346 454 22 238 318 1 481 409 121 277 245 141 365 339 179 75 427 455 39 223 319
H42000_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 163 355 441 121 411 91 143 431 87 375 333 109 405 181
H42001_columns 9 4 0 464 104 440 292 244 332 156 162 370 394 90 454 22 238 318 257 225 153 377 21 501 397 109 83 435 331 171 199 295 479 63
H42001_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 163 355 441 121 411 91 143 117 77 183 343 429 405 367
H42002_columns 9 4 0 464 360 184 292 244 76 412 418 114 138 346 454 22 238 318 1 481 409 121 277 245 141 365 339 179 75 427 455 39 223 319
H42002_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 163 355 441 121 411 91 431 111 407 87 141 333 181 373
H42006_columns 9 4 0 464 104 440 292 244 332 156 418 114 138 346 198 278 494 62 257 225 153 377 21 501 397 109 83 435 331 171 199 295 479 63
H42006_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 163 355 441 121 411 91 77 397 117 437 367 175 343 151
H42040_columns 9 4 0 464 360 184 164 372 76 412 290 242 394 90 198 278 494 62 257 225 153 377 21 501 397 109 83 435 331 171 199 295 479 63
H42040_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 331 203 357 229 303 175 179 307 249 377 215 343 157 285
H42086_columns 9 4 0 464 360 184 420 116 460 28 290 242 138 346 70 406 238 318 1 481 409 121 277 245 141 365 339 179 75 427 455 39 223 319
H42086_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 294 230 257 193 150 342 139 331 173 365 167 359 415 95 405 85 435 115 441 121
H42093_columns 9 4 0 464 232 312 164 372 76 412 418 114 266 218 454 22 366 190 385 97 25 505 149 373 269 237 211 307 459 43 71 423 351 191
H42093_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 310 246 257 193 142 334 163 355 111 431 87 407 121 441 91 411 141 333 181 373
H42097_columns 9 4 0 464 232 312 420 116 332 156 418 114 10 474 198 278 366 190 385 97 25 505 149 373 269 237 211 307 459 43 71 423 351 191
H42097_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 310 246 257 193 142 334 163 355 367 175 343 151 77 397 117 437 441 121 411 91
H42102_columns 9 4 0 464 232 312 420 116 76 412 162 370 266 218 454 22 366 190 385 97 25 505 149 373 269 237 211 307 459 43 71 423 351 191
H42102_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 331 203 215 343 157 285 229 357 175 303 307 179 377 249
H42285_columns 9 4 0 464 424 120 292 244 332 156 162 370 74 410 454 22 238 318 1 481 409 121 277 245 333 173 147 371 75 427 455 39 223 319
H42285_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 211 315 187 335 207 295 167 285 157 373 245
H42288_columns 9 4 0 464 424 120 292 244 76 412 162 370 330 154 198 278 494 62 257 225 153 377 21 501 77 429 403 115 331 171 199 295 479 63
H42288_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 211 315 187 167 295 207 335 245 373 157 285
H42310_columns 9 4 0 464 424 120 292 244 76 412 162 370 74 410 454 22 494 62 1 481 409 121 277 245 333 173 147 371 331 171 199 295 223 319
H42310_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 327 303 315 181 167 207 221 373 243 155 285
H42311_columns 9 4 0 464 424 120 292 244 332 156 162 370 330 154 198 278 238 318 257 225 153 377 21 501 77 429 403 115 75 427 455 39 479 63
H42311_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 339 175 199 315 181 335 295 221 285 155 243 373
H42312_columns 9 4 0 464 168 376 420 116 204 284 290 242 458 26 70 406 366 190 385 97 25 505 149 373 205 301 275 243 459 43 71 423 351 191
H42312_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 175 303 199 327 181 309 221 349 283 155 371 243
H42316_columns 9 4 0 464 424 120 164 372 460 28 290 242 202 282 70 406 366 190 385 97 25 505 149 373 205 301 275 243 459 43 71 423 351 191
H42316_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 361 233 175 303 199 327 155 283 243 371 309 181 349 221
H42368_columns 9 4 0 464 168 376 356 180 396 92 290 242 74 410 198 278 494 62 257 225 153 377 21 501 77 429 403 115 331 171 199 295 479 63
H42368_rows 9 4 0 384 112 496 76 460 60 444 42 426 90 474 102 486 1 385 278 150 357 229 331 203 303 175 157 285 249 377 215 343 179 307
H42375_columns 9 4 0 416 472 120 212 372 268 172 322 146 234 314 486 54 78 414 225 337 297 153 421 21 109 477 179 371 267 203 391 71 63 511
H42375_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 134 342 417 113 110 446 329 153 213 309 461 45 439 87 175 335 203 299 467 51
H42376_columns 9 4 0 416 472 120 340 244 140 300 66 402 490 58 358 182 206 286 225 337 425 25 37 405 365 221 307 243 11 459 391 71 191 383
H42376_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 390 86 417 113 110 446 73 409 341 181 179 339 301 205 215 311 459 43 463 47
H42387_columns 9 4 0 416 472 120 340 244 140 300 322 146 106 442 486 54 206 286 353 209 41 409 421 21 237 349 307 243 11 459 391 71 191 383
H42387_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 102 278 225 401 494 158 361 25 339 211 299 171 207 335 183 311 141 269 245 373
H42390_columns 9 4 0 416 216 376 340 244 396 44 322 146 106 442 230 310 462 30 97 465 297 153 165 277 493 93 51 499 267 203 135 327 447 127
H42390_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 102 278 225 401 494 158 361 25 339 211 299 171 269 141 373 245 335 207 311 183
H42394_columns 9 4 0 416 472 120 340 244 140 300 66 402 362 186 486 54 206 286 353 209 41 409 421 21 237 349 307 243 11 459 391 71 191 383
H42394_rows 9 4 0 448 56 504 260 196 316 252 34 482 26 474 294 150 353 209 238 350 169 281 403 83 427 107 375 183 335 143 117 437 77 397
H42437_columns 9 4 0 416 344 248 468 116 140 300 194 274 490 58 358 182 78 414 481 81 169 281 293 149 109 477 435 115 139 331 263 199 63 511
H42437_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 134 342 417 113 110 446 329 153 301 205 53 469 439 87 175 335 203 299 467 51
H42445_columns 9 4 0 416 472 120 340 244 140 300 66 402 490 58 358 182 206 286 353 209 41 409 421 21 237 349 307 243 11 459 391 71 191 383
H42445_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 390 86 417 113 110 446 73 409 339 179 331 171 311 215 303 207 53 469 45 461
H42449_columns 9 4 0 416 472 120 340 244 140 300 322 146 490 58 102 438 206 286 97 465 297 153 421 21 237 349 307 243 11 459 391 71 191 383
H42449_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 294 150 353 209 238 350 169 281 179 371 139 331 431 111 407 87 397 77 437 117
H42456_columns 9 4 0 416 472 120 340 244 140 300 66 402 490 58 358 182 206 286 97 465 41 409 421 21 493 93 307 243 267 203 135 327 191 383
H42456_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 390 86 417 113 110 446 73 409 339 179 343 183 207 303 205 301 459 43 469 53
H42470_columns 9 4 0 416 216 376 468 116 268 172 450 18 106 442 230 310 334 158 225 337 425 25 37 405 365 221 179 371 395 75 7 455 319 255
H42470_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 102 278 225 401 494 158 361 25 207 335 183 311 269 141 373 245 211 339 171 299
H42472_columns 9 4 0 416 472 120 212 372 268 172 194 274 106 442 486 54 334 158 481 81 169 281 37 405 365 221 179 371 395 75 7 455 319 255
H42472_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 102 278 225 401 494 158 361 25 207 335 183 311 211 339 171 299 269 141 373 245
H42478_columns 9 4 0 416 344 248 340 244 140 300 66 402 490 58 486 54 206 286 97 465 297 153 37 405 493 93 307 243 139 331 391 71 191 383
H42478_rows 9 4 0 448 48 496 268 204 316 252 10 458 58 506 262 166 321 225 214 374 305 169 405 109 413 93 147 363 167 359 411 91 87 431
H42721_columns 9 4 0 240 424 344 452 308 108 156 386 242 74 314 38 342 494 158 449 81 425 57 37 437 77 477 243 275 235 267 359 135 383 159
H42721_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 145 337 169 361 275 211 245 309 351 159 334 142 423 103 438 118 427 107 77 397
H42726_columns 9 4 0 240 424 344 452 308 108 156 386 242 74 314 38 342 494 158 449 81 41 441 421 53 77 477 243 275 235 267 359 135 383 159
H42726_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 145 337 169 361 275 211 245 309 95 415 78 398 167 359 182 374 427 107 77 397
H42783_columns 9 4 0 496 392 120 164 340 300 220 194 50 330 442 486 278 110 158 385 49 201 377 69 501 269 189 211 275 491 43 103 423 351 159
H42783_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 145 337 181 373 297 233 269 205 111 431 87 407 99 419 398 78 347 155 182 374
H43323_columns 8 3 0 208 232 56 164 116 76 156 178 82 42 202 230 6 126 158 177 81 41 201 229 5 125 157 179 83 43 203 231 7 127 159
H43323_rows 8 3 0 128 120 248 68 196 60 188 34 162 90 218 153 25 225 97 238 110 150 22 83 211 43 171 207 79 183 55 141 13 245 117
H43324_columns 9 4 0 464 232 312 420 116 332 156 178 338 298 202 486 6 126 414 177 337 297 201 485 5 125 413 179 339 299 203 487 7 127 415
H43324_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 409 25 225 353 494 110 150 278 83 467 299 171 463 79 183 311 117 501 269 141
H43325_columns 9 4 0 464 232 312 420 116 332 156 434 82 42 458 230 262 382 158 433 81 41 457 485 5 125 413 179 339 299 203 231 263 383 159
H43325_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 406 22 339 211 299 171 463 79 397 13 183 311 245 373
H43329_columns 8 3 0 208 104 184 164 116 204 28 178 82 42 202 230 6 126 158 177 81 41 201 229 5 125 157 179 83 43 203 231 7 127 159
H43329_rows 8 3 0 192 184 120 4 196 188 124 34 226 154 90 217 25 97 161 238 46 86 150 19 211 171 107 205 13 117 181 207 15 119 183
H43330_columns 9 4 0 464 360 184 420 116 204 284 178 338 298 202 486 6 126 414 177 337 297 201 229 261 381 157 435 83 43 459 487 7 127 415
H43330_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 214 278 147 339 427 107 461 13 311 247 335 143 437 117
H43332_columns 8 3 0 208 104 184 164 116 204 28 178 82 42 202 102 134 254 30 49 209 169 73 101 133 253 29 51 211 171 75 103 135 255 31
H43332_rows 8 3 0 128 120 248 68 196 60 188 34 162 90 218 153 25 225 97 238 110 150 22 83 211 43 171 13 141 117 245 79 207 55 183
H43333_columns 9 4 0 464 360 184 420 116 204 284 178 338 298 202 102 390 510 30 305 209 169 329 101 389 509 29 307 211 171 331 103 391 511 31
H43333_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 409 25 225 353 494 110 150 278 83 467 299 171 13 397 373 245 439 55 207 335
H43334_columns 9 4 0 464 104 440 420 116 460 28 434 82 42 458 358 134 254 286 49 465 425 73 357 133 253 285 307 211 171 331 359 135 255 287
H43334_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 406 22 339 211 299 171 13 333 181 501 399 207 311 119
H43336_columns 8 3 0 208 232 56 164 116 76 156 50 210 170 74 230 6 126 158 177 81 41 201 229 5 125 157 179 83 43 203 231 7 127 159
H43336_rows 8 3 0 192 56 248 132 68 188 124 34 226 26 218 89 153 97 161 238 46 214 22 147 83 171 107 247 55 207 15 117 181 77 141
H43337_columns 9 4 0 464 232 312 420 116 332 156 306 210 170 330 486 6 126 414 177 337 297 201 485 5 125 413 179 339 299 203 487 7 127 415
H43337_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 214 278 147 339 427 107 503 55 207 271 141 333 437 117
H43338_columns 9 4 0 464 488 56 420 116 76 412 50 466 426 74 230 262 382 158 433 81 41 457 229 261 381 157 179 339 299 203 231 263 383 159
H43338_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 406 22 339 211 299 171 503 183 335 15 117 309 205 397
H43339_columns 9 4 0 464 104 440 420 116 460 28 306 210 170 330 358 134 254 286 433 81 169 329 357 133 125 413 307 211 43 459 487 7 255 287
H43339_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 214 278 19 467 245 309 333 141 427 107 335 143 119 439
H43340_columns 9 4 0 464 360 184 420 116 204 284 50 466 426 74 358 134 254 286 433 81 169 329 357 133 125 413 307 211 43 459 487 7 255 287
H43340_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 470 22 275 211 245 309 375 183 335 143 427 107 77 397
H43342_columns 9 4 0 464 360 184 164 372 460 28 306 210 426 74 102 390 254 286 177 337 425 73 357 133 125 413 307 211 43 459 487 7 255 287
H43342_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 470 22 275 211 245 309 427 107 77 397 375 183 335 143
H43348_columns 9 4 0 464 232 312 420 116 332 156 434 82 42 458 230 262 382 158 49 465 297 201 229 261 509 29 179 339 427 75 103 391 383 159
H43348_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 83 467 79 463 269 141 373 245 299 171 311 183
H43350_columns 9 4 0 464 488 56 164 372 332 156 434 82 298 202 230 262 126 414 49 465 297 201 485 5 253 285 435 83 171 331 359 135 127 415
H43350_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 83 467 79 463 299 171 311 183 269 141 373 245
H43355_columns 9 4 0 464 360 184 164 372 460 28 434 82 298 202 102 390 254 286 433 81 169 329 357 133 125 413 307 211 43 459 487 7 255 287
H43355_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 83 467 397 13 171 299 373 245 335 207 311 183
H43359_columns 9 4 0 464 360 184 164 372 460 28 434 82 298 202 102 390 254 286 177 337 425 73 357 133 125 413 307 211 43 459 487 7 255 287
H43359_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 83 467 397 13 299 171 245 373 207 335 183 311
H43361_columns 9 4 0 464 488 56 164 372 332 156 306 210 426 74 230 262 126 414 305 209 41 457 485 5 253 285 435 83 171 331 359 135 127 415
H43361_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 470 22 275 211 311 247 363 171 335 143 117 437 77 397
H43365_columns 9 4 0 464 488 56 164 372 332 156 306 210 426 74 230 262 126 414 49 465 297 201 485 5 253 285 435 83 171 331 359 135 127 415
H43365_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 214 278 19 467 311 247 427 107 143 335 437 117 141 333
H43376_columns 8 3 0 208 168 120 100 180 204 28 242 18 106 138 38 198 190 94 113 145 233 9 37 197 189 93 115 147 235 11 39 199 191 95
H43376_rows 8 3 0 192 184 120 36 228 156 92 2 194 186 122 217 25 97 161 238 46 86 150 205 13 117 181 11 203 179 115 215 23 111 175
H43377_columns 9 4 0 464 424 120 100 436 460 28 498 18 106 394 294 198 190 350 113 401 489 9 293 197 189 349 371 147 235 267 295 199 191 351
H43377_rows 9 4 0 448 312 248 164 356 412 92 2 450 314 250 345 153 97 417 494 46 214 278 333 141 117 437 11 427 339 243 207 367 407 55
H43378_columns 9 4 0 464 424 120 100 436 460 28 498 18 106 394 294 198 190 350 113 401 489 9 293 197 189 349 371 147 235 267 295 199 191 351
H43378_rows 9 4 0 448 312 248 164 356 412 92 2 450 314 250 345 153 97 417 494 46 214 278 333 141 117 437 11 427 339 243 311 151 111 463
H43379_columns 8 3 0 208 168 120 228 52 76 156 114 146 234 10 166 70 62 222 241 17 105 137 165 69 61 221 243 19 107 139 167 71 63 223
H43379_rows 8 3 0 224 152 120 68 164 220 60 2 226 154 122 185 89 33 193 238 14 118 150 173 77 53 213 247 23 111 143 75 171 211 51
H43380_columns 9 4 0 464 424 120 484 52 76 412 114 402 490 10 166 326 318 222 497 17 105 393 165 325 317 221 243 275 363 139 167 327 319 223
H43380_rows 9 4 0 448 312 248 164 356 412 92 2 450 314 250 345 153 97 417 494 46 214 278 333 141 117 437 503 87 175 271 203 363 403 51
H43381_columns 9 4 0 464 168 376 356 180 460 28 114 402 234 266 294 198 446 94 497 17 233 265 37 453 317 221 115 403 363 139 167 327 447 95
H43381_rows 9 4 0 480 280 248 132 356 412 124 66 418 346 186 313 217 33 449 494 14 246 278 365 141 115 403 53 469 299 203 335 175 87 439
H43384_columns 9 4 0 464 424 120 228 308 332 156 498 18 106 394 166 326 318 222 113 401 361 137 165 325 445 93 243 275 491 11 39 455 319 223
H43384_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 345 153 97 417 494 46 214 278 461 13 303 239 139 331 435 115 343 151 437 117
H43385_columns 9 4 0 464 168 376 484 52 332 156 242 274 106 394 422 70 318 222 369 145 105 393 165 325 445 93 243 275 491 11 39 455 319 223
H43385_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 345 153 97 417 494 46 214 278 461 13 303 239 117 437 151 343 115 435 331 139
H43390_columns 8 3 0 208 168 120 228 52 76 156 50 210 234 10 166 70 126 158 177 81 41 201 229 5 125 157 179 83 43 203 231 7 127 159
H43390_rows 8 3 0 192 56 248 132 68 188 124 34 226 26 218 89 153 97 161 238 46 214 22 181 117 141 77 247 55 207 15 83 147 107 171
H43391_columns 9 4 0 464 424 120 228 308 332 156 306 210 490 10 166 326 126 414 177 337 297 201 485 5 125 413 179 339 299 203 487 7 127 415
H43391_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 214 278 181 373 397 77 503 55 207 271 171 363 403 83
H43392_columns 9 4 0 464 424 120 484 52 76 412 50 466 234 266 422 70 382 158 433 81 41 457 229 261 381 157 179 339 299 203 231 263 383 159
H43392_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 406 22 309 181 333 205 503 215 303 15 115 339 171 395
H43394_columns 8 3 0 208 168 120 100 180 204 28 50 210 106 138 166 70 254 30 177 81 41 201 101 133 253 29 51 211 171 75 103 135 255 31
H43394_rows 8 3 0 192 56 248 132 68 188 124 34 226 26 218 89 153 97 161 238 46 214 22 181 117 141 77 83 147 107 171 247 55 207 15
H43395_columns 9 4 0 464 424 120 356 180 204 284 306 210 106 394 166 326 510 30 177 337 297 201 101 389 509 29 307 211 171 331 103 391 511 31
H43395_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 214 278 181 373 397 77 83 403 363 171 271 207 55 503
H43396_columns 9 4 0 464 424 120 356 180 204 284 50 466 362 138 422 70 254 286 433 81 41 457 101 389 509 29 307 211 171 331 359 135 255 287
H43396_rows 9 4 0 448 312 248 388 68 188 380 34 482 282 218 89 409 353 161 494 46 214 278 437 117 141 333 83 403 375 183 491 43 207 271
H43398_columns 8 3 0 208 168 120 228 52 76 156 178 82 234 10 38 198 126 158 49 209 169 73 229 5 125 157 179 83 43 203 231 7 127 159
H43398_rows 8 3 0 128 120 248 68 196 60 188 34 162 90 218 153 25 225 97 238 110 150 22 53 181 77 205 47 175 87 215 11 139 115 243
H43399_columns 9 4 0 464 424 120 228 308 332 156 178 338 490 10 294 198 126 414 305 209 169 329 485 5 125 413 179 339 299 203 487 7 127 415
H43399_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 409 25 225 353 494 110 150 278 53 437 333 205 303 175 87 471 243 371 395 11
H43400_columns 9 4 0 464 424 120 228 308 332 156 434 82 234 266 38 454 382 158 49 465 425 73 485 5 125 413 179 339 299 203 231 263 383 159
H43400_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 406 22 309 181 333 205 303 175 267 139 87 471 115 499
H43403_columns 9 4 0 464 424 120 356 180 204 284 434 82 362 138 38 454 254 286 177 337 425 73 357 133 125 413 307 211 43 459 487 7 255 287
H43403_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 53 437 395 11 303 175 343 215 205 333 371 243
H43407_columns 9 4 0 464 424 120 228 308 332 156 50 466 234 266 422 70 382 158 305 209 41 457 229 261 509 29 179 339 427 75 103 391 383 159
H43407_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 470 22 309 245 311 247 83 403 107 427 333 141 335 143
H43411_columns 9 4 0 464 296 248 228 308 460 28 434 82 234 266 38 454 382 158 433 81 41 457 229 261 381 157 179 339 427 75 103 391 383 159
H43411_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 53 173 341 461 139 267 243 371 439 303 215 79
H43415_columns 9 4 0 464 296 248 484 52 204 284 50 466 490 10 166 326 382 158 433 81 297 201 229 261 125 413 435 83 171 331 359 135 127 415
H43415_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 406 22 309 501 13 205 183 119 399 335 211 339 171 299
H43423_columns 9 4 0 464 296 248 228 308 460 28 50 466 234 266 422 70 382 158 433 81 41 457 229 261 381 157 179 339 427 75 103 391 383 159
H43423_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 406 22 309 501 13 205 211 339 171 299 183 119 399 335
H43425_columns 9 4 0 464 296 248 484 52 204 284 306 210 490 10 166 326 126 414 177 337 297 201 485 5 125 413 435 83 171 331 359 135 127 415
H43425_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 53 245 269 461 303 175 343 215 75 139 371 435
H43433_columns 9 4 0 464 424 120 356 180 204 284 434 82 362 138 166 326 126 414 49 465 425 73 357 133 253 285 307 211 43 459 487 7 255 287
H43433_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 409 25 225 353 494 110 150 278 53 75 307 333 303 175 87 471 245 139 499 397
H43437_columns 9 4 0 464 424 120 228 308 332 156 306 210 234 266 38 454 510 30 433 81 41 457 229 261 381 157 179 339 427 75 103 391 383 159
H43437_rows 9 4 0 384 376 248 68 452 316 188 290 162 90 474 153 281 481 97 494 110 150 278 53 439 207 333 395 11 243 371 429 47 343 213
H43441_columns 9 4 0 464 296 248 228 308 460 28 306 210 234 266 166 326 382 158 49 465 425 73 485 5 125 413 435 83 171 331 359 135 127 415
H43441_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 53 373 141 461 339 267 243 171 439 303 215 79
H43445_columns 8 3 0 208 232 56 164 116 76 156 50 210 234 10 166 70 126 158 177 81 41 201 229 5 125 157 179 83 43 203 231 7 127 159
H43445_rows 8 3 0 224 24 248 132 100 156 124 66 162 90 186 57 217 33 193 238 14 246 22 147 115 139 107 183 87 175 79 53 213 45 205
H43446_columns 9 4 0 464 232 312 420 116 332 156 306 210 490 10 166 326 126 414 177 337 297 201 485 5 125 413 179 339 299 203 487 7 127 415
H43446_rows 9 4 0 480 280 248 132 356 412 124 66 418 346 186 313 217 33 449 494 14 246 278 147 371 395 107 439 87 175 335 205 301 469 53
H43447_columns 9 4 0 464 488 56 420 116 76 412 50 466 234 266 422 70 382 158 433 81 41 457 229 261 381 157 179 339 299 203 231 263 383 159
H43447_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 470 22 307 243 267 203 375 87 431 143 181 405 109 333
H43449_columns 8 3 0 208 232 56 164 116 76 156 178 82 234 10 38 198 126 158 49 209 169 73 229 5 125 157 179 83 43 203 231 7 127 159
H43449_rows 8 3 0 192 56 248 4 196 60 252 162 98 154 90 89 153 97 161 238 46 214 22 51 243 11 203 175 111 151 87 141 77 181 117
H43450_columns 9 4 0 464 232 312 420 116 332 156 178 338 490 10 294 198 126 414 305 209 169 329 485 5 125 413 179 339 299 203 487 7 127 415
H43450_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 214 278 51 499 267 203 431 111 151 343 117 437 333 141
H43451_columns 9 4 0 464 232 312 420 116 332 156 434 82 234 266 38 454 382 158 49 465 425 73 485 5 125 413 179 339 299 203 231 263 383 159
H43451_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 470 22 307 243 267 203 431 111 397 77 151 343 181 373
H43453_columns 9 4 0 464 232 312 292 244 460 28 434 82 234 266 38 454 382 158 433 81 41 457 229 261 381 157 179 339 427 75 103 391 383 159
H43453_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 51 171 339 459 141 269 245 373 439 303 215 79
H43459_columns 9 4 0 464 488 56 292 244 204 284 306 210 490 10 166 326 126 414 177 337 297 201 485 5 125 413 435 83 171 331 359 135 127 415
H43459_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 51 243 267 459 303 175 343 215 77 141 373 437
H43461_columns 9 4 0 464 360 184 420 116 204 284 434 82 362 138 166 326 126 414 49 465 425 73 357 133 253 285 307 211 43 459 487 7 255 287
H43461_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 51 333 309 75 303 175 343 215 499 141 245 395
H43465_columns 9 4 0 464 232 312 420 116 332 156 306 210 234 266 38 454 510 30 433 81 41 457 229 261 381 157 179 339 427 75 103 391 383 159
H43465_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 51 183 207 75 141 269 245 373 427 303 343 467
H43467_columns 9 4 0 464 232 312 292 244 460 28 306 210 234 266 166 326 382 158 49 465 425 73 485 5 125 413 435 83 171 331 359 135 127 415
H43467_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 406 22 51 371 139 459 341 269 245 173 439 303 215 79
H43471_columns 8 3 0 208 104 184 228 52 140 92 242 18 42 202 102 134 190 94 113 145 233 9 37 197 189 93 115 147 235 11 39 199 191 95
H43471_rows 8 3 0 128 120 248 68 196 60 188 34 162 90 218 153 25 225 97 238 110 150 22 207 79 183 55 13 141 117 245 211 83 171 43
H43472_columns 9 4 0 464 360 184 228 308 396 92 498 18 298 202 102 390 190 350 113 401 489 9 293 197 189 349 115 403 491 11 295 199 191 351
H43472_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 409 25 225 353 494 110 150 278 463 79 183 311 13 397 373 245 43 427 339 211
H43473_columns 8 3 0 208 232 56 100 180 140 92 114 146 42 202 230 6 190 94 241 17 105 137 37 197 189 93 115 147 235 11 39 199 191 95
H43473_rows 8 3 0 128 120 248 68 196 60 188 34 162 90 218 153 25 225 97 238 110 150 22 207 79 183 55 211 83 171 43 13 141 117 245
H43474_columns 9 4 0 464 232 312 356 180 396 92 114 402 298 202 486 6 190 350 497 17 105 393 293 197 189 349 115 403 491 11 295 199 191 351
H43474_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 409 25 225 353 494 110 150 278 463 79 183 311 211 339 427 43 245 373 397 13
H43475_columns 9 4 0 464 232 312 356 180 396 92 370 146 42 458 230 262 446 94 241 273 361 137 293 197 189 349 115 403 491 11 39 455 447 95
H43475_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 406 22 207 335 183 311 211 339 269 141 427 43 117 501
H43479_columns 9 4 0 464 488 56 228 308 268 220 242 274 42 458 358 134 446 94 369 145 233 265 37 453 445 93 115 403 363 139 167 327 447 95
H43479_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 406 22 207 15 503 311 211 339 171 299 333 397 117 181
H43481_columns 8 3 0 208 168 120 100 180 204 28 114 146 42 202 166 70 254 30 177 81 105 137 37 197 253 29 51 211 171 75 103 135 255 31
H43481_rows 8 3 0 128 120 248 68 196 60 188 34 162 90 218 153 25 225 97 238 110 150 22 13 141 117 245 211 83 171 43 207 79 183 55
H43482_columns 9 4 0 464 424 120 356 180 204 284 114 402 298 202 166 326 510 30 177 337 105 393 293 197 509 29 307 211 171 331 103 391 511 31
H43482_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 409 25 225 353 494 110 150 278 13 397 373 245 211 339 427 43 311 183 79 463
H43483_columns 8 3 0 208 168 120 228 52 76 156 242 18 170 74 38 198 126 158 49 209 233 9 165 69 125 157 179 83 43 203 231 7 127 159
H43483_rows 8 3 0 192 56 248 4 196 60 252 162 98 154 90 89 153 97 161 238 46 214 22 141 77 181 117 175 111 151 87 51 243 11 203
H43484_columns 9 4 0 464 424 120 228 308 332 156 498 18 170 330 294 198 126 414 305 209 489 9 165 325 125 413 179 339 299 203 487 7 127 415
H43484_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 214 278 141 333 437 117 431 111 151 343 203 267 499 51
H43485_columns 9 4 0 464 168 376 356 180 460 28 306 210 426 74 102 390 254 286 177 337 425 73 293 197 61 477 371 147 107 395 487 7 255 287
H43485_rows 9 4 0 480 280 248 388 100 156 380 66 418 346 186 57 473 289 193 494 14 277 245 118 406 371 147 461 45 311 215 427 75 175 335
H43489_columns 9 4 0 464 168 376 484 52 332 156 434 82 298 202 230 262 126 414 49 465 297 201 421 69 189 349 499 19 235 267 359 135 127 415
H43489_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 214 278 303 239 397 77 395 75 151 343 179 371
H43497_columns 9 4 0 208 424 376 356 436 204 28 50 466 170 330 102 390 254 286 49 465 297 201 421 69 189 349 371 147 107 395 487 7 255 287
H43497_rows 9 4 0 480 280 248 388 100 156 380 66 418 346 186 57 473 289 193 494 14 277 245 403 115 151 375 470 54 301 205 427 75 175 335
H43504_columns 9 4 0 464 424 120 100 436 460 28 50 466 426 74 358 134 254 286 305 209 41 457 421 69 189 349 371 147 363 139 231 263 255 287
H43504_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 275 371 139 235 303 335 183 215 397 77 86 406
H43508_columns 9 4 0 464 424 120 100 436 460 28 50 466 426 74 358 134 254 286 305 209 41 457 421 69 189 349 371 147 363 139 231 263 255 287
H43508_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 275 371 151 247 303 335 171 203 397 77 86 406
H43515_columns 9 4 0 464 424 120 100 436 460 28 50 466 426 74 358 134 254 286 49 465 297 201 421 69 189 349 371 147 363 139 231 263 255 287
H43515_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 275 435 87 247 342 150 141 333 203 107 399 303
H43518_columns 9 4 0 208 424 376 484 308 76 156 178 338 42 458 230 262 126 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H43518_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 239 303 203 267 406 86 77 397 151 343 179 371
H43534_columns 9 4 0 336 424 248 484 180 76 284 306 210 42 458 102 390 382 158 433 81 297 201 165 325 61 477 243 275 491 11 103 391 383 159
H43534_rows 9 4 0 480 280 248 132 356 412 124 66 418 346 186 313 217 33 449 494 14 277 245 438 86 333 173 147 371 111 399 203 299 55 471
H43535_columns 9 4 0 336 424 248 484 180 76 284 306 210 42 458 102 390 382 158 433 81 297 201 165 325 61 477 243 275 491 11 103 391 383 159
H43535_rows 9 4 0 480 280 248 132 356 412 124 66 418 346 186 313 217 33 449 494 14 277 245 438 86 333 173 147 371 111 399 215 311 43 459
H43536_columns 9 4 0 336 424 248 484 180 76 284 50 466 298 202 102 390 382 158 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H43536_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 342 150 141 333 275 407 431 299 243 119 79 203
H43537_columns 9 4 0 336 424 248 484 180 76 284 306 210 42 458 358 134 126 414 433 81 297 201 165 325 61 477 499 19 235 267 359 135 127 415
H43537_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 342 150 141 333 239 303 203 267 87 407 115 435
H43544_columns 9 4 0 336 424 248 228 436 332 28 50 466 298 202 102 390 382 158 433 81 41 457 165 325 317 221 243 275 491 11 103 391 383 159
H43544_rows 9 4 0 480 280 248 388 100 156 380 66 418 346 186 57 473 289 193 494 14 277 245 182 342 77 429 51 467 311 215 363 139 111 399
H43548_columns 9 4 0 336 424 248 484 180 76 284 306 210 42 458 358 134 126 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H43548_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 342 150 141 333 431 111 395 75 279 215 307 243
H43591_columns 9 4 0 464 424 120 100 436 460 28 306 210 170 330 358 134 254 286 305 209 425 73 37 453 189 349 371 147 107 395 487 7 255 287
H43591_rows 9 4 0 480 280 248 132 356 412 124 322 162 90 442 57 473 289 193 494 14 277 245 83 435 343 183 107 395 367 143 470 54 301 205
H43592_columns 9 4 0 208 424 376 356 436 204 28 50 466 170 330 102 390 254 286 49 465 425 73 293 197 189 349 371 147 107 395 487 7 255 287
H43592_rows 9 4 0 480 280 248 132 356 412 124 322 162 90 442 57 473 289 193 494 14 277 245 83 435 343 183 214 310 45 461 363 139 111 399
H43598_columns 9 4 0 464 424 120 484 52 76 412 178 338 298 202 230 262 382 158 177 337 41 457 421 69 317 221 243 275 491 11 103 391 383 159
H43598_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 367 175 331 139 279 215 307 243 406 86 77 397
H43599_columns 9 4 0 208 424 376 484 308 76 156 178 338 42 458 230 262 126 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H43599_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 367 175 331 139 406 86 77 397 279 215 307 243
H43605_columns 9 4 0 464 40 504 484 52 460 28 178 338 298 202 230 262 382 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H43605_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 277 461 117 173 406 86 299 499 311 247 335 143 75 147
H43606_columns 9 4 0 464 40 504 484 52 460 28 178 338 298 202 230 262 382 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H43606_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 277 461 117 173 406 86 299 499 207 271 183 375 75 147
H43609_columns 9 4 0 464 40 504 484 52 460 28 178 338 298 202 230 262 382 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H43609_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 277 461 117 173 406 86 211 11 311 247 335 143 435 363
H43610_columns 9 4 0 464 40 504 484 52 460 28 178 338 298 202 230 262 382 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H43610_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 277 461 117 173 406 86 211 11 207 271 183 375 435 363
H43654_columns 9 4 0 464 296 248 228 308 460 28 178 338 42 458 486 6 382 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H43654_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 21 461 211 267 207 271 171 371 183 375 406 86 109 437
H43665_columns 9 4 0 464 40 504 484 52 460 28 178 338 298 202 230 262 382 158 433 81 169 329 421 69 317 221 243 275 363 139 103 391 127 415
H43665_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 21 461 373 173 150 342 211 267 207 271 439 119 435 107
H43742_columns 9 4 0 464 40 504 484 52 460 28 178 338 298 202 230 262 382 158 177 337 425 73 421 69 317 221 243 275 363 139 103 391 127 415
H43742_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 21 461 437 109 86 406 171 371 183 375 271 207 267 211
H43783_columns 8 3 0 208 40 248 228 52 204 28 178 82 42 202 230 6 126 158 177 81 41 201 165 69 189 93 243 19 107 139 103 135 127 159
H43783_rows 8 3 0 192 56 248 132 68 188 124 34 226 26 218 89 153 97 161 238 46 21 205 181 86 150 109 43 243 55 247 139 143 79 83
H43784_columns 9 4 0 464 296 248 484 52 204 284 178 338 42 458 486 6 382 158 433 81 297 201 421 69 189 349 243 275 107 395 359 135 127 415
H43784_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 85 461 309 150 278 173 471 79 395 11 183 243 371 303
H43785_columns 9 4 0 464 296 248 228 308 460 28 178 338 42 458 486 6 382 158 433 81 297 201 421 69 189 349 243 275 107 395 359 135 127 415
H43785_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 277 461 181 342 150 109 211 11 207 271 371 119 439 427
H43786_columns 9 4 0 464 296 248 228 308 460 28 434 82 298 202 230 262 126 414 177 337 41 457 421 69 189 349 499 19 363 139 103 391 383 159
H43786_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 277 461 181 342 150 109 427 439 119 371 271 207 11 211
H43801_columns 9 4 0 464 296 248 228 308 460 28 178 338 42 458 486 6 382 158 177 337 297 201 421 69 445 93 243 275 363 139 103 391 127 415
H43801_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 21 333 403 271 207 203 43 371 183 375 429 86 406 245
H43815_columns 9 4 0 208 360 440 420 372 204 28 50 466 170 330 102 390 254 286 49 465 297 201 421 69 189 349 371 147 107 395 487 7 255 287
H43815_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 19 467 309 245 311 247 406 86 107 427 333 141 335 143
H43837_columns 9 4 0 208 488 312 420 372 76 156 178 338 42 458 230 262 126 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H43837_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 463 79 397 13 278 150 171 299 311 183 373 245
H43859_columns 9 4 0 336 488 184 420 244 76 284 306 210 42 458 102 390 382 158 433 81 297 201 165 325 61 477 243 275 491 11 103 391 383 159
H43859_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 275 211 342 150 427 107 53 501 207 271 141 333 119 439
H43860_columns 9 4 0 336 488 184 420 244 76 284 306 210 42 458 102 390 382 158 433 81 297 201 165 325 61 477 243 275 491 11 103 391 383 159
H43860_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 275 211 342 150 427 107 53 501 207 271 183 375 77 397
H43861_columns 9 4 0 336 488 184 420 244 76 284 306 210 42 458 358 134 126 414 433 81 297 201 165 325 61 477 499 19 235 267 359 135 127 415
H43861_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 150 278 299 171 463 79 397 13 183 311 245 373
H43866_columns 9 4 0 336 232 440 420 244 332 28 306 210 42 458 358 134 126 414 433 81 297 201 165 325 61 477 499 19 235 267 359 135 127 415
H43866_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 275 211 342 150 427 107 461 13 207 271 373 181 119 439
H43867_columns 9 4 0 336 232 440 420 244 332 28 50 466 298 202 102 390 382 158 433 81 41 457 165 325 317 221 243 275 491 11 103 391 383 159
H43867_rows 9 4 0 448 312 248 260 196 60 508 162 354 410 90 89 409 353 161 494 46 275 211 86 406 171 363 117 437 375 183 461 13 207 271
H43871_columns 9 4 0 336 488 184 420 244 76 284 306 210 42 458 358 134 126 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H43871_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 150 278 299 171 335 207 269 141 55 439 117 501
H43902_columns 9 4 0 208 360 440 420 372 204 28 50 466 170 330 102 390 254 286 49 465 425 73 293 197 189 349 371 147 107 395 487 7 255 287
H43902_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 19 467 181 373 183 375 406 86 107 427 205 269 207 271
H43906_columns 9 4 0 464 104 440 420 116 460 28 306 210 170 330 358 134 254 286 49 465 425 73 293 197 189 349 371 147 107 395 487 7 255 287
H43906_rows 9 4 0 448 312 248 132 324 444 124 34 482 282 218 345 153 97 417 494 46 275 211 53 501 311 247 397 77 143 335 86 406 171 363
H43916_columns 9 4 0 464 488 56 420 116 76 412 178 338 298 202 230 262 382 158 177 337 41 457 421 69 317 221 243 275 491 11 103 391 383 159
H43916_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 207 335 141 269 55 439 117 501 278 150 171 299
H43918_columns 9 4 0 208 488 312 420 372 76 156 178 338 42 458 230 262 126 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H43918_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 207 335 141 269 278 150 171 299 55 439 117 501
H43920_columns 9 4 0 464 488 56 420 116 76 412 178 338 298 202 230 262 382 158 433 81 41 457 165 325 317 221 243 275 491 11 103 391 383 159
H43920_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 83 467 463 79 397 13 183 311 245 373 150 278 299 171
H43930_columns 9 4 0 336 232 440 420 244 332 28 50 466 298 202 102 390 382 158 49 465 425 73 165 325 317 221 243 275 491 11 103 391 383 159
H43930_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 19 467 406 86 107 427 181 373 183 375 205 269 207 271
H43934_columns 9 4 0 336 488 184 420 244 76 284 306 210 42 458 358 134 126 414 305 209 169 329 421 69 61 477 499 19 235 267 359 135 127 415
H43934_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 278 150 171 299 207 335 141 269 55 439 117 501
H43938_columns 9 4 0 208 360 440 420 372 204 28 50 466 170 330 102 390 254 286 433 81 41 457 293 197 189 349 371 147 107 395 487 7 255 287
H43938_rows 9 4 0 448 312 248 4 452 316 252 418 98 154 346 89 409 353 161 494 46 275 211 117 437 375 183 86 406 171 363 461 13 207 271
H43942_columns 9 4 0 208 488 312 420 372 76 156 178 338 42 458 230 262 126 414 305 209 169 329 421 69 61 477 499 19 235 267 359 135 127 415
H43942_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 335 207 269 141 150 278 299 171 55 439 117 501
H43995_columns 9 4 0 464 488 56 36 500 460 28 178 338 298 202 230 262 382 158 433 81 169 329 421 69 317 221 243 275 363 139 103 391 127 415
H43995_rows 9 4 0 448 56 504 260 196 316 252 418 98 410 90 345 153 353 161 494 46 19 203 371 427 406 86 469 269 207 271 183 375 181 109
H44083_columns 9 4 0 464 488 56 36 500 460 28 306 210 170 330 230 262 382 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H44083_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 83 499 139 299 278 150 471 119 437 53 333 205 271 175
H44094_columns 9 4 0 464 488 56 292 244 204 284 50 466 170 330 486 6 382 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H44094_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 499 471 119 437 53 139 299 278 150 333 205 271 175
H44106_columns 9 4 0 464 488 56 36 500 460 28 306 210 170 330 230 262 382 158 433 81 169 329 421 69 317 221 243 275 363 139 103 391 127 415
H44106_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 499 139 299 278 150 471 119 437 53 333 205 271 175
H44169_columns 9 4 0 464 488 56 36 500 460 28 306 210 170 330 358 134 254 286 433 81 169 329 421 69 317 221 243 275 363 139 103 391 127 415
H44169_rows 9 4 0 448 56 504 260 196 316 252 418 98 410 90 345 153 353 161 494 46 19 243 331 427 406 86 45 205 207 271 183 375 373 405
H44186_columns 7 2 0 16 104 120 100 116 12 28 50 82 42 74 38 70 62 94 113 17 105 9 101 5 61 93 115 19 43 75 39 71 63 95
H44186_rows 7 2 0 96 24 120 68 36 92 60 66 34 90 58 121 25 97 1 110 14 54 86 21 117 77 45 19 115 75 43 23 119 79 47
H44187_columns 8 3 0 144 232 120 228 116 12 156 178 82 42 202 38 198 190 94 241 17 105 137 101 133 189 93 243 19 43 203 39 199 191 95
H44187_rows 8 3 0 224 152 120 68 164 220 60 66 162 218 58 249 25 97 129 238 14 182 86 149 117 205 45 147 115 203 43 239 15 183 87
H44188_columns 9 4 0 400 488 120 484 116 12 412 306 210 170 330 166 326 318 222 369 145 233 265 101 389 445 93 499 19 43 459 167 327 319 223
H44188_rows 9 4 0 480 280 248 196 292 476 60 130 354 410 122 441 89 161 321 494 14 374 150 341 181 461 45 275 243 407 119 431 79 299 203
H44189_columns 9 4 0 400 488 120 228 372 268 156 434 82 42 458 294 198 190 350 241 273 361 137 485 5 61 477 115 403 427 75 295 199 191 351
H44189_rows 9 4 0 480 280 248 196 292 476 60 130 354 410 122 441 89 161 321 494 14 374 150 341 181 461 45 275 243 111 399 75 427 311 215
H44190_columns 8 3 0 144 232 120 228 116 12 156 178 82 42 202 38 198 190 94 241 17 105 137 229 5 61 221 115 147 171 75 39 199 191 95
H44190_rows 8 3 0 224 24 248 196 36 220 60 130 98 154 122 185 89 161 65 238 14 118 150 85 181 205 45 19 243 111 143 87 183 43 203
H44191_columns 8 3 0 144 232 120 228 116 12 156 178 82 42 202 166 70 62 222 241 17 105 137 229 5 189 93 115 147 43 203 167 71 63 223
H44191_rows 8 3 0 192 56 248 164 100 156 92 130 66 186 122 217 25 225 33 238 46 86 150 53 245 141 77 239 47 87 151 203 11 115 179
H44192_columns 9 4 0 400 488 120 228 372 268 156 178 338 298 202 422 70 62 478 241 273 361 137 485 5 189 349 115 403 299 203 423 71 63 479
H44192_rows 9 4 0 448 312 248 164 356 412 92 130 322 442 122 473 25 225 289 494 46 342 150 309 245 397 77 239 303 87 407 51 499 139 331
H44193_columns 9 4 0 400 488 120 228 372 268 156 434 82 42 458 166 326 318 222 497 17 105 393 485 5 189 349 115 403 299 203 167 327 319 223
H44193_rows 9 4 0 448 56 504 420 100 412 92 258 194 314 250 345 153 353 161 494 46 214 278 181 373 397 77 495 47 203 267 343 151 115 435
H44196_columns 9 4 0 400 488 120 228 372 268 156 178 338 298 202 422 70 62 478 241 273 361 137 229 261 445 93 371 147 43 459 423 71 63 479
H44196_rows 9 4 0 448 56 504 420 100 412 92 258 194 314 250 345 153 353 161 494 46 214 278 181 373 397 77 495 47 307 243 331 139 407 87
H44199_columns 8 3 0 144 232 120 100 244 140 28 178 82 42 202 166 70 62 222 241 17 105 137 229 5 189 93 115 147 43 203 167 71 63 223
H44199_rows 8 3 0 224 152 120 68 164 220 60 66 162 218 58 249 25 97 129 238 14 182 86 149 117 205 45 107 139 51 211 239 15 183 87
H44200_columns 9 4 0 400 488 120 356 244 140 284 178 338 298 202 422 70 62 478 241 273 361 137 229 261 445 93 371 147 43 459 423 71 63 479
H44200_rows 9 4 0 480 280 248 196 292 476 60 130 354 410 122 441 89 161 321 494 14 374 150 341 181 461 45 235 267 407 119 431 79 211 307
H44201_columns 9 4 0 400 488 120 356 244 140 284 434 82 42 458 166 326 318 222 497 17 105 393 485 5 189 349 115 403 299 203 167 327 319 223
H44201_rows 9 4 0 480 280 248 196 292 476 60 130 354 410 122 441 89 161 321 494 14 374 150 341 181 461 45 235 267 111 399 435 83 311 215
H44202_columns 8 3 0 144 232 120 100 244 140 28 178 82 42 202 38 198 190 94 113 145 233 9 101 133 61 221 243 19 171 75 39 199 191 95
H44202_rows 8 3 0 192 56 248 164 100 156 92 130 66 186 122 217 25 225 33 238 46 86 150 53 245 141 77 11 203 179 115 47 239 151 87
H44203_columns 9 4 0 400 488 120 356 244 140 284 178 338 298 202 38 454 446 94 369 145 233 265 101 389 317 221 499 19 171 331 39 455 447 95
H44203_rows 9 4 0 448 312 248 164 356 412 92 130 322 442 122 473 25 225 289 494 46 342 150 309 245 397 77 267 203 435 115 471 23 367 175
H44204_columns 9 4 0 400 488 120 356 244 140 284 434 82 42 458 38 454 446 94 113 401 489 9 357 133 317 221 243 275 171 331 295 199 191 351
H44204_rows 9 4 0 448 312 248 420 100 156 348 130 322 442 122 217 281 481 33 494 46 86 406 309 245 141 333 11 399 55 435 363 239 343 211
H44205_columns 8 3 0 144 232 120 228 116 12 156 50 210 170 74 166 70 62 222 241 17 105 137 229 5 189 93 115 147 43 203 167 71 63 223
H44205_rows 8 3 0 224 24 248 196 36 220 60 130 98 154 122 185 89 161 65 238 14 118 150 85 181 205 45 247 23 111 143 179 83 43 203
H44206_columns 8 3 0 144 232 120 228 116 12 156 178 82 42 202 166 70 62 222 113 145 233 9 229 5 189 93 115 147 43 203 167 71 63 223
H44206_rows 8 3 0 192 56 248 164 100 156 92 130 66 186 122 217 25 225 33 238 46 86 150 53 245 141 77 175 111 23 215 139 75 51 243
H44207_columns 9 4 0 400 488 120 228 372 268 156 178 338 298 202 422 70 62 478 369 145 233 265 485 5 189 349 115 403 299 203 423 71 63 479
H44207_rows 9 4 0 448 312 248 164 356 412 92 130 322 442 122 473 25 225 289 494 46 342 150 309 245 397 77 175 367 23 471 115 435 203 267
H44210_columns 9 4 0 400 488 120 228 372 268 156 178 338 298 202 422 70 62 478 369 145 233 265 229 261 445 93 371 147 43 459 423 71 63 479
H44210_rows 9 4 0 448 56 504 420 100 412 92 258 194 314 250 345 153 353 161 494 46 214 278 181 373 397 77 431 111 371 179 267 203 471 23
H44211_columns 9 4 0 400 488 120 356 244 140 284 306 210 170 330 38 454 446 94 497 17 233 265 101 389 317 221 371 147 43 459 167 327 447 95
H44211_rows 9 4 0 480 280 248 132 356 412 124 194 290 474 58 441 89 161 321 494 14 374 150 277 245 115 403 173 333 459 43 431 79 311 215
H44212_columns 9 4 0 400 488 120 356 244 140 284 50 466 426 74 294 198 190 350 241 273 489 9 101 389 317 221 371 147 43 459 423 71 191 351
H44212_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 115 403 429 77 343 183 203 299 463 47
H44215_columns 9 4 0 400 488 120 356 244 140 284 306 210 170 330 38 454 446 94 497 17 233 265 357 133 61 477 115 403 299 203 167 327 447 95
H44215_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 115 403 429 77 175 335 215 311 43 459
H44216_columns 9 4 0 400 488 120 100 500 396 28 306 210 170 330 294 198 190 350 497 17 233 265 357 133 317 221 115 403 43 459 423 71 191 351
H44216_rows 9 4 0 480 280 248 132 356 412 124 194 290 474 58 441 89 161 321 494 14 374 150 277 245 115 403 171 331 461 45 431 79 311 215
H44223_columns 9 4 0 400 488 120 356 244 140 284 50 466 426 74 294 198 190 350 497 17 233 265 357 133 317 221 115 403 43 459 423 71 191 351
H44223_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 115 403 439 87 175 335 205 301 43 459
H44229_columns 9 4 0 400 488 120 356 244 140 284 306 210 170 330 38 454 446 94 241 273 489 9 101 389 61 477 371 147 299 203 167 327 447 95
H44229_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 115 403 79 431 343 183 203 299 45 461
H44230_columns 9 4 0 400 232 376 356 244 396 28 306 210 426 74 38 454 190 350 241 273 489 9 357 133 317 221 115 403 43 459 423 71 191 351
H44230_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 115 403 461 45 299 203 183 343 431 79
H44237_columns 9 4 0 400 488 120 100 500 396 28 306 210 170 330 294 198 190 350 241 273 489 9 357 133 317 221 115 403 43 459 423 71 191 351
H44237_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 115 403 459 43 301 205 335 175 87 439
H44242_columns 9 4 0 400 232 376 484 116 268 156 434 82 298 202 166 326 62 478 369 145 105 393 485 5 445 93 243 275 171 331 295 199 63 479
H44242_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 345 153 353 161 494 46 214 278 53 501 303 239 333 141 87 407 331 139 115 435
H44249_columns 9 4 0 400 488 120 484 116 12 412 178 338 298 202 166 326 318 222 113 401 361 137 229 261 189 349 499 19 427 75 39 455 319 223
H44249_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 345 153 353 161 494 46 214 278 53 501 303 239 151 343 397 77 179 371 395 75
H44258_columns 9 4 0 400 488 120 228 372 268 156 434 82 42 458 166 326 318 222 113 401 361 137 229 261 189 349 499 19 427 75 39 455 319 223
H44258_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 345 153 353 161 494 46 214 278 53 501 303 239 139 331 435 115 141 333 407 87
H44262_columns 9 4 0 400 488 120 228 372 268 156 178 338 298 202 422 70 62 478 369 145 105 393 485 5 445 93 243 275 171 331 295 199 63 479
H44262_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 345 153 353 161 494 46 214 278 53 501 303 239 371 179 75 395 343 151 77 397
H44263_columns 9 4 0 400 232 376 484 116 268 156 434 82 298 202 166 326 62 478 113 401 361 137 485 5 445 93 243 275 171 331 295 199 63 479
H44263_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 345 153 353 161 494 46 214 278 53 501 303 239 397 77 151 343 395 75 179 371
H44270_columns 9 4 0 400 488 120 484 116 12 412 178 338 298 202 166 326 318 222 369 145 105 393 229 261 189 349 499 19 427 75 39 455 319 223
H44270_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 345 153 353 161 494 46 214 278 53 501 303 239 87 407 333 141 115 435 331 139
H44275_columns 9 4 0 400 232 376 356 244 396 28 434 82 298 202 166 326 62 478 369 145 105 393 485 5 445 93 243 275 171 331 295 199 63 479
H44275_rows 9 4 0 480 280 248 132 356 412 124 194 290 474 58 441 89 161 321 494 14 374 150 277 245 395 107 173 333 51 467 431 79 311 215
H44279_columns 9 4 0 400 488 120 356 244 140 284 178 338 298 202 422 70 62 478 113 401 361 137 229 261 445 93 499 19 171 331 295 199 63 479
H44279_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 395 107 83 435 343 183 205 301 463 47
H44280_columns 9 4 0 400 488 120 356 244 140 284 178 338 298 202 422 70 62 478 369 145 105 393 485 5 445 93 243 275 171 331 295 199 63 479
H44280_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 395 107 439 87 175 335 307 211 45 461
H44281_columns 9 4 0 400 488 120 356 244 140 284 434 82 42 458 166 326 318 222 113 401 361 137 229 261 189 349 499 19 427 75 39 455 319 223
H44281_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 395 107 79 431 333 173 215 311 467 51
H44282_columns 9 4 0 400 488 120 356 244 140 284 434 82 42 458 166 326 318 222 113 401 361 137 229 261 189 349 499 19 427 75 39 455 319 223
H44282_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 395 107 79 431 343 183 205 301 467 51
H44285_columns 9 4 0 400 232 376 356 244 396 28 434 82 298 202 166 326 62 478 113 401 361 137 485 5 445 93 243 275 171 331 295 199 63 479
H44285_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 149 373 395 107 461 45 211 307 335 175 87 439
H44294_columns 9 4 0 400 360 248 484 116 140 284 178 338 42 458 422 70 318 222 497 17 361 137 229 261 445 93 115 403 171 331 295 199 63 479
H44294_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 85 461 309 173 471 79 183 303 395 11 243 371
H44296_columns 9 4 0 400 360 248 484 116 140 284 178 338 298 202 422 70 62 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H44296_rows 9 4 0 448 312 248 132 324 444 124 162 354 410 90 473 25 225 289 494 46 342 150 277 205 437 109 183 375 15 463 427 115 267 211
H44297_columns 9 4 0 400 360 248 484 116 140 284 434 82 42 458 166 326 318 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H44297_rows 9 4 0 448 312 248 388 68 188 380 162 354 410 90 217 281 481 33 494 46 86 406 277 205 181 365 79 399 503 55 339 139 243 299
H44310_columns 9 4 0 400 360 248 228 372 396 28 306 210 426 74 166 326 62 478 241 273 105 393 485 5 189 349 371 147 427 75 39 455 319 223
H44310_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 85 501 269 173 43 395 371 211 79 463 311 183
H44312_columns 9 4 0 400 360 248 484 116 140 284 50 466 170 330 422 70 318 222 497 17 361 137 229 261 445 93 115 403 171 331 295 199 63 479
H44312_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 149 501 269 109 343 55 207 431 371 179 75 395
H44317_columns 9 4 0 400 360 248 484 116 140 284 306 210 426 74 166 326 62 478 241 273 105 393 485 5 189 349 371 147 427 75 39 455 319 223
H44317_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 149 501 269 109 175 463 311 87 139 331 435 115
H44323_columns 9 4 0 400 360 248 228 372 396 28 50 466 426 74 166 326 318 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H44323_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 149 501 269 109 115 435 331 139 87 311 463 175
H44325_columns 9 4 0 400 360 248 484 116 140 284 306 210 170 330 422 70 62 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H44325_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 85 501 269 173 335 207 55 439 299 139 115 467
H44328_columns 9 4 0 400 360 248 228 372 396 28 306 210 170 330 422 70 62 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H44328_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 149 501 269 109 395 75 179 371 431 207 55 343
H44360_columns 9 4 0 400 488 120 356 244 140 284 306 210 42 458 422 70 190 350 369 145 105 393 485 5 317 221 243 275 43 459 423 71 191 351
H44360_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 83 467 299 171 463 79 183 311 397 13 245 373
H44373_columns 9 4 0 400 232 376 356 244 396 28 306 210 42 458 422 70 190 350 369 145 105 393 485 5 317 221 243 275 43 459 423 71 191 351
H44373_rows 9 4 0 448 312 248 132 324 444 124 162 354 410 90 473 25 225 289 494 46 342 150 275 211 427 107 205 269 117 437 463 15 375 183
H44377_columns 9 4 0 400 232 376 356 244 396 28 306 210 42 458 166 326 446 94 113 401 361 137 229 261 61 477 499 19 299 203 167 327 447 95
H44377_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 83 467 299 171 13 397 373 245 79 463 311 183
H44382_columns 9 4 0 400 488 120 356 244 140 284 50 466 298 202 422 70 190 350 369 145 105 393 485 5 317 221 243 275 43 459 423 71 191 351
H44382_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 147 339 427 107 503 55 207 271 373 181 77 397
H44384_columns 9 4 0 400 488 120 356 244 140 284 306 210 42 458 166 326 446 94 113 401 361 137 229 261 61 477 499 19 299 203 167 327 447 95
H44384_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 147 339 427 107 15 463 311 247 141 333 437 117
H44385_columns 9 4 0 400 232 376 356 244 396 28 50 466 298 202 166 326 446 94 369 145 105 393 229 261 61 477 499 19 299 203 167 327 447 95
H44385_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 147 339 427 107 117 437 333 141 247 311 463 15
H44391_columns 9 4 0 400 488 120 356 244 140 284 306 210 42 458 422 70 190 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H44391_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 83 467 299 171 335 207 55 439 269 141 117 501
H44397_columns 9 4 0 400 232 376 356 244 396 28 306 210 42 458 422 70 190 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H44397_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 147 339 427 107 397 77 181 373 271 207 55 503
H44672_columns 9 4 0 400 360 248 228 372 396 28 434 82 170 330 38 454 318 222 241 273 489 9 101 389 189 349 371 147 427 75 39 455 319 223
H44672_rows 9 4 0 448 312 248 164 356 412 92 130 322 442 122 473 25 225 289 494 46 342 150 205 269 117 437 267 203 435 115 471 23 367 175
H44674_columns 9 4 0 400 360 248 484 116 140 284 178 338 426 74 294 198 62 478 497 17 233 265 357 133 445 93 115 403 171 331 295 199 63 479
H44674_rows 9 4 0 480 280 248 196 292 476 60 130 354 410 122 441 89 161 321 494 14 374 150 173 333 53 469 247 279 111 399 75 427 211 307
H44675_columns 9 4 0 400 360 248 228 372 396 28 178 338 426 74 38 454 318 222 497 17 233 265 101 389 189 349 371 147 427 75 39 455 319 223
H44675_rows 9 4 0 480 280 248 196 292 476 60 130 354 410 122 441 89 161 321 494 14 374 150 173 333 53 469 307 211 427 75 399 111 279 247
H44679_columns 9 4 0 400 360 248 484 116 140 284 434 82 170 330 294 198 62 478 241 273 489 9 357 133 445 93 115 403 171 331 295 199 63 479
H44679_rows 9 4 0 448 312 248 164 356 412 92 130 322 442 122 473 25 225 289 494 46 342 150 205 269 117 437 175 367 23 471 115 435 203 267
H44748_columns 9 4 0 400 360 248 228 372 396 28 306 210 170 330 38 454 446 94 113 401 361 137 229 261 61 477 499 19 299 203 167 327 447 95
H44748_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 53 437 333 205 11 395 371 243 47 431 343 215
H44753_columns 9 4 0 400 360 248 484 116 140 284 50 466 426 74 294 198 190 350 369 145 105 393 485 5 317 221 243 275 43 459 423 71 191 351
H44753_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 181 373 397 77 503 55 207 271 339 147 107 427
H44757_columns 9 4 0 400 360 248 484 116 140 284 306 210 170 330 38 454 446 94 113 401 361 137 229 261 61 477 499 19 299 203 167 327 447 95
H44757_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 181 373 397 77 15 463 311 247 171 363 403 83
H44759_columns 9 4 0 400 360 248 228 372 396 28 50 466 170 330 294 198 446 94 369 145 105 393 229 261 61 477 499 19 299 203 167 327 447 95
H44759_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 181 373 397 77 83 403 363 171 247 311 463 15
H44765_columns 9 4 0 400 360 248 484 116 140 284 306 210 426 74 38 454 190 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H44765_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 53 437 333 205 303 175 87 471 267 139 115 499
H44771_columns 9 4 0 400 360 248 228 372 396 28 306 210 426 74 38 454 190 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H44771_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 214 278 181 373 397 77 427 107 147 339 271 207 55 503
H44895_columns 9 4 0 400 488 120 356 244 140 284 50 466 426 74 294 198 190 350 369 145 105 393 485 5 317 221 243 275 43 459 423 71 191 351
H44895_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 147 371 395 107 439 87 175 335 309 213 45 461
H44899_columns 9 4 0 400 488 120 356 244 140 284 306 210 170 330 38 454 446 94 113 401 361 137 229 261 61 477 499 19 299 203 167 327 447 95
H44899_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 147 371 395 107 79 431 343 183 205 301 469 53
H44901_columns 9 4 0 400 232 376 356 244 396 28 50 466 170 330 294 198 446 94 369 145 105 393 229 261 61 477 499 19 299 203 167 327 447 95
H44901_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 147 371 395 107 53 469 301 205 183 343 431 79
H44907_columns 9 4 0 400 488 120 356 244 140 284 306 210 426 74 38 454 190 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H44907_rows 9 4 0 448 56 504 260 196 316 252 418 98 410 90 345 153 353 161 494 46 214 278 51 499 267 203 431 111 151 343 397 77 181 373
H44913_columns 9 4 0 400 232 376 356 244 396 28 306 210 426 74 38 454 190 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H44913_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 147 371 395 107 461 45 213 309 335 175 87 439
H44916_columns 9 4 0 400 488 120 356 244 140 284 50 466 426 74 294 198 190 350 113 401 105 393 485 5 317 221 499 19 299 203 167 327 191 351
H44916_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 147 371 407 119 79 431 333 173 203 299 469 53
H44992_columns 9 4 0 400 232 376 484 116 268 156 434 82 42 458 166 326 318 222 241 273 489 9 101 389 189 349 371 147 427 75 39 455 319 223
H44992_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 463 79 183 311 13 397 373 245 467 83 171 299
H45001_columns 9 4 0 400 488 120 228 372 268 156 178 338 42 458 422 70 318 222 497 17 233 265 101 389 189 349 371 147 427 75 39 455 319 223
H45001_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 463 79 183 311 211 339 427 43 269 141 117 501
H45007_columns 9 4 0 400 232 376 484 116 268 156 434 82 298 202 166 326 62 478 241 273 489 9 357 133 445 93 115 403 171 331 295 199 63 479
H45007_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 345 153 353 161 494 46 214 278 495 47 215 279 397 77 181 373 115 435 331 139
H45097_columns 9 4 0 400 232 376 356 244 396 28 434 82 298 202 166 326 62 478 241 273 489 9 357 133 445 93 115 403 171 331 295 199 63 479
H45097_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 363 139 115 403 461 45 213 309 183 343 431 79
H45120_columns 9 4 0 400 360 248 228 372 396 28 50 466 298 202 166 326 446 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H45120_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 85 437 333 173 51 467 299 203 119 407 367 143
H45126_columns 9 4 0 400 360 248 484 116 140 284 306 210 42 458 422 70 190 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H45126_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 345 153 353 161 494 46 214 278 181 373 397 77 431 111 151 343 267 203 51 499
H45132_columns 9 4 0 400 360 248 228 372 396 28 306 210 42 458 422 70 190 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H45132_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 85 437 333 173 459 43 211 307 399 111 151 375
H45135_columns 9 4 0 400 360 248 228 372 396 28 306 210 42 458 166 326 446 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H45135_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 345 153 353 161 494 46 214 278 181 373 397 77 75 395 371 179 239 303 471 23
H45137_columns 9 4 0 400 360 248 484 116 140 284 50 466 298 202 422 70 190 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H45137_rows 9 4 0 480 280 248 132 356 412 124 194 290 474 58 441 89 161 321 494 14 374 150 341 181 461 45 215 311 79 431 403 115 267 235
H45139_columns 9 4 0 400 360 248 484 116 140 284 306 210 42 458 166 326 446 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H45139_rows 9 4 0 480 280 248 388 100 156 380 194 290 474 58 185 345 417 65 494 14 118 406 341 181 205 301 47 463 439 87 363 139 243 275
H45219_columns 9 4 0 400 488 120 356 244 140 284 306 210 42 458 422 70 190 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H45219_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 83 467 299 171 335 207 55 439 269 141 117 501
H45225_columns 9 4 0 400 232 376 356 244 396 28 306 210 42 458 422 70 190 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H45225_rows 9 4 0 448 56 504 260 196 316 252 418 98 410 90 345 153 353 161 494 46 214 278 147 339 427 107 397 77 181 373 271 207 55 503
H45227_columns 9 4 0 400 232 376 356 244 396 28 306 210 42 458 166 326 446 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H45227_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 83 467 299 171 141 269 501 117 207 335 439 55
H45229_columns 9 4 0 400 488 120 356 244 140 284 50 466 298 202 422 70 190 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H45229_rows 9 4 0 448 312 248 132 324 444 124 162 354 410 90 473 25 225 289 494 46 342 150 275 211 427 107 183 375 15 463 437 117 269 205
H45268_columns 9 4 0 400 232 376 484 116 268 156 178 338 426 74 38 454 318 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H45268_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 431 47 215 343 181 309 461 77 267 139 115 499
H45270_columns 9 4 0 400 232 376 484 116 268 156 434 82 170 330 38 454 318 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H45270_rows 9 4 0 448 56 504 260 196 316 252 418 98 410 90 345 153 353 161 494 46 214 278 367 175 87 407 77 397 373 181 307 243 11 459
H45272_columns 9 4 0 400 232 376 484 116 268 156 178 338 426 74 294 198 62 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H45272_rows 9 4 0 448 56 504 260 196 316 252 418 98 410 90 345 153 353 161 494 46 214 278 367 175 87 407 437 117 141 333 203 267 499 51
H45286_columns 9 4 0 400 360 248 484 116 140 284 178 338 426 74 294 198 62 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H45286_rows 9 4 0 480 280 248 132 356 412 124 194 290 474 58 441 89 161 321 494 14 374 150 173 333 53 469 215 311 79 431 107 395 243 275
H45290_columns 9 4 0 400 360 248 228 372 396 28 178 338 42 458 294 198 446 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H45290_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 409 25 481 97 494 110 150 278 13 397 373 245 211 339 427 43 207 335 439 55
H45292_columns 9 4 0 400 360 248 484 116 140 284 434 82 298 202 38 454 190 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H45292_rows 9 4 0 448 56 504 260 196 316 252 418 98 410 90 345 153 353 161 494 46 214 278 141 333 437 117 431 111 151 343 307 243 11 459
H45294_columns 9 4 0 400 360 248 484 116 140 284 178 338 42 458 294 198 446 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H45294_rows 9 4 0 448 56 504 260 196 316 252 418 98 410 90 345 153 353 161 494 46 214 278 141 333 437 117 87 407 367 175 203 267 499 51
H45295_columns 9 4 0 400 232 376 484 116 268 156 50 466 170 330 422 70 318 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H45295_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 439 87 175 335 53 469 301 205 403 115 139 363
H45297_columns 9 4 0 400 232 376 484 116 268 156 178 338 42 458 294 198 446 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H45297_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 246 278 79 431 343 183 53 469 301 205 107 395 371 147
H45309_columns 9 4 0 464 168 376 356 180 460 28 306 210 426 74 102 390 254 286 49 465 297 201 421 69 381 157 179 339 107 395 487 7 255 287
H45309_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 277 245 147 371 407 119 461 45 310 214 335 175 75 427
H45336_columns 9 4 0 464 168 376 484 52 332 156 434 82 298 202 230 262 126 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H45336_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 239 303 203 267 397 77 86 406 371 179 343 151
H45366_columns 9 4 0 464 168 376 356 180 460 28 434 82 298 202 230 262 126 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H45366_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 277 245 363 139 111 399 461 45 310 214 183 343 435 83
H45374_columns 9 4 0 464 424 120 100 436 460 28 434 82 42 458 230 262 382 158 433 81 169 329 37 453 253 285 307 211 235 267 359 135 383 159
H45374_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 235 75 431 271 333 141 150 342 215 119 403 307
H45375_columns 9 4 0 464 424 120 356 180 204 284 178 338 298 202 230 262 382 158 177 337 425 73 293 197 509 29 51 467 491 11 103 391 127 415
H45375_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 235 407 435 207 333 141 150 342 267 119 83 303
H45376_columns 9 4 0 464 296 248 228 308 460 28 178 338 426 74 102 390 382 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H45376_rows 9 4 0 480 280 248 132 356 412 124 66 418 346 186 313 217 33 449 494 14 21 501 173 333 342 182 403 115 407 119 303 207 299 203
H45377_columns 9 4 0 464 296 248 228 308 460 28 178 338 426 74 102 390 382 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H45377_rows 9 4 0 480 280 248 132 356 412 124 66 418 346 186 313 217 33 449 494 14 21 501 173 333 342 182 403 115 111 399 215 311 299 203
H45385_columns 9 4 0 464 296 248 484 52 204 284 434 82 170 330 358 134 126 414 433 81 297 201 165 325 509 29 51 467 235 267 359 135 127 415
H45385_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 333 141 150 342 239 303 203 267 435 115 407 87
H45397_columns 8 3 0 208 40 248 228 52 204 28 178 82 170 74 102 134 126 158 177 81 41 201 165 69 253 29 51 211 235 11 103 135 127 159
H45397_rows 8 3 0 224 24 248 132 100 156 124 66 162 90 186 57 217 33 193 238 14 21 245 173 77 86 182 107 139 111 143 215 55 211 51
H45399_columns 9 4 0 464 296 248 228 308 460 28 434 82 170 330 102 390 382 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H45399_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 333 141 150 342 235 75 431 271 215 119 403 307
H45400_columns 9 4 0 464 296 248 228 308 460 28 434 82 170 330 102 390 382 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H45400_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 333 141 150 342 267 203 303 239 87 407 115 435
H45410_columns 9 4 0 464 296 248 228 308 460 28 178 338 426 74 102 390 382 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H45410_rows 9 4 0 480 280 248 388 100 156 380 66 418 346 186 57 473 289 193 494 14 277 245 173 333 86 438 51 467 311 215 143 367 395 107
H45412_columns 9 4 0 464 296 248 484 52 204 284 434 82 170 330 358 134 126 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H45412_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 333 141 150 342 431 111 395 75 243 307 215 279
H45414_columns 9 4 0 464 296 248 228 308 460 28 434 82 170 330 358 134 126 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H45414_rows 9 4 0 480 280 248 132 356 412 124 66 418 346 186 313 217 33 449 494 14 21 501 173 333 342 182 203 299 207 303 119 407 115 403
H45415_columns 9 4 0 464 296 248 228 308 460 28 434 82 170 330 102 390 382 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H45415_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 333 141 150 342 75 395 111 431 279 215 307 243
H45417_columns 9 4 0 464 296 248 484 52 204 284 178 338 426 74 358 134 126 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H45417_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 277 245 429 77 342 182 471 55 211 307 107 395 367 143
H45440_columns 9 4 0 464 296 248 484 52 204 284 178 338 426 74 358 134 126 414 177 337 297 201 165 325 509 29 307 211 491 11 103 391 127 415
H45440_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 277 245 429 77 343 183 363 139 111 399 214 310 467 51
H45443_columns 9 4 0 464 296 248 484 52 204 284 434 82 170 330 102 390 382 158 433 81 41 457 421 69 253 285 51 467 235 267 359 135 383 159
H45443_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 277 245 429 77 175 335 363 139 406 118 215 311 467 51
H45445_columns 9 4 0 464 168 376 356 180 460 28 306 210 426 74 102 390 254 286 49 465 425 73 293 197 381 157 179 339 107 395 487 7 255 287
H45445_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 277 245 83 435 343 183 461 45 310 214 399 111 139 363
H45446_columns 9 4 0 464 168 376 484 52 332 156 434 82 298 202 230 262 126 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H45446_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 89 409 97 417 494 46 53 501 367 175 331 139 397 77 86 406 243 307 215 279
H45594_columns 9 4 0 464 488 56 164 372 332 156 434 82 298 202 230 262 126 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H45594_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 463 79 397 13 299 171 150 278 245 373 183 311
H45607_columns 9 4 0 464 104 440 420 116 460 28 434 82 42 458 230 262 382 158 433 81 169 329 37 453 253 285 307 211 235 267 359 135 383 159
H45607_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 461 141 335 15 171 299 278 150 439 247 309 117
H45608_columns 9 4 0 464 360 184 164 372 460 28 434 82 298 202 102 390 254 286 49 465 297 201 421 69 381 157 179 339 107 395 487 7 255 287
H45608_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 13 397 79 463 299 171 150 278 311 183 373 245
H45619_columns 9 4 0 464 488 56 164 372 332 156 306 210 426 74 230 262 126 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H45619_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 19 467 247 311 245 309 427 107 86 406 333 141 335 143
H45623_columns 9 4 0 464 232 312 292 244 460 28 178 338 426 74 102 390 382 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H45623_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 19 467 107 427 406 86 309 245 311 247 335 143 333 141
H45624_columns 9 4 0 464 232 312 292 244 460 28 178 338 426 74 102 390 382 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H45624_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 19 467 107 427 406 86 309 245 207 271 183 375 333 141
H45628_columns 9 4 0 464 488 56 292 244 204 284 434 82 170 330 358 134 126 414 433 81 297 201 165 325 509 29 51 467 235 267 359 135 127 415
H45628_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 171 299 278 150 463 79 397 13 373 245 311 183
H45633_columns 8 3 0 208 232 56 36 244 204 28 178 82 170 74 102 134 126 158 177 81 41 201 165 69 253 29 51 211 235 11 103 135 127 159
H45633_rows 8 3 0 192 56 248 4 196 60 252 162 98 154 90 89 153 97 161 238 46 19 211 107 171 150 86 205 13 207 15 183 119 181 117
H45634_columns 9 4 0 464 232 312 292 244 460 28 434 82 170 330 102 390 382 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H45634_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 171 299 278 150 461 141 335 15 439 247 309 117
H45638_columns 9 4 0 464 232 312 292 244 460 28 178 338 426 74 102 390 382 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H45638_rows 9 4 0 448 312 248 260 196 60 508 162 354 410 90 89 409 353 161 494 46 275 211 107 427 150 342 117 437 375 183 15 463 269 205
H45640_columns 9 4 0 464 488 56 292 244 204 284 434 82 170 330 358 134 126 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H45640_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 171 299 278 150 335 207 269 141 501 117 439 55
H45642_columns 9 4 0 464 232 312 292 244 460 28 434 82 170 330 358 134 126 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H45642_rows 9 4 0 448 312 248 4 452 316 252 162 354 410 90 345 153 97 417 494 46 19 467 107 427 406 86 141 333 143 335 247 311 245 309
H45643_columns 9 4 0 464 232 312 292 244 460 28 434 82 170 330 102 390 382 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H45643_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 153 281 225 353 494 110 83 467 171 299 278 150 141 269 207 335 55 439 117 501
H45658_columns 9 4 0 464 488 56 292 244 204 284 178 338 426 74 358 134 126 414 177 337 297 201 165 325 509 29 307 211 491 11 103 391 127 415
H45658_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 19 467 363 171 183 375 205 269 207 271 406 86 437 117
H45662_columns 9 4 0 464 488 56 292 244 204 284 434 82 170 330 102 390 382 158 433 81 41 457 421 69 253 285 51 467 235 267 359 135 383 159
H45662_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 19 467 363 171 335 143 205 269 278 214 439 119 437 117
H45672_columns 9 4 0 464 488 56 420 116 76 412 178 338 298 202 230 262 382 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H45672_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 153 281 225 353 494 110 83 467 463 79 397 13 183 311 245 373 150 278 299 171
H45681_columns 9 4 0 464 488 56 164 372 332 156 306 210 426 74 230 262 126 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H45681_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 19 467 375 183 373 181 427 107 86 406 205 269 207 271
H45683_columns 9 4 0 464 488 56 420 116 76 412 306 210 170 330 230 262 382 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H45683_rows 9 4 0 448 56 504 388 68 444 124 290 226 282 218 345 153 353 161 494 46 275 211 503 55 245 309 79 399 333 141 86 406 171 363
H45685_columns 9 4 0 464 488 56 292 244 204 284 178 338 426 74 358 134 126 414 305 209 169 329 421 69 509 29 51 467 235 267 359 135 127 415
H45685_rows 9 4 0 448 56 504 260 196 316 252 162 354 154 346 89 409 97 417 494 46 19 467 427 107 86 406 375 183 373 181 205 269 207 271
H45689_columns 9 4 0 464 488 56 292 244 204 284 178 338 298 202 486 6 126 414 433 81 297 201 165 325 509 29 179 339 107 395 359 135 127 415
H45689_rows 9 4 0 448 56 504 260 196 316 252 418 98 410 90 345 153 353 161 494 46 275 331 79 399 213 141 503 55 365 309 86 406 171 243
H45690_columns 8 3 0 208 40 248 228 52 204 28 114 146 106 138 166 70 190 94 113 145 233 9 101 133 61 221 243 19 43 203 167 71 191 95
H45690_rows 8 3 0 224 24 248 132 100 156 124 66 162 90 186 57 217 33 193 238 14 237 13 85 181 86 182 147 115 111 143 215 55 43 203
H45691_columns 9 4 0 464 296 248 228 308 460 28 114 402 362 138 166 326 446 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H45691_rows 9 4 0 480 280 248 132 356 412 124 66 418 346 186 313 217 33 449 494 14 493 13 341 181 342 182 307 211 207 303 119 407 395 107
H45692_columns 9 4 0 464 296 248 484 52 204 284 370 146 106 394 166 326 446 94 369 145 233 265 357 133 61 477 243 275 43 459 423 71 447 95
H45692_rows 9 4 0 480 24 504 388 100 412 124 322 162 346 186 313 217 289 193 494 14 237 269 85 437 175 335 147 371 406 118 215 311 43 459
H47483_columns 9 4 0 272 488 248 484 244 12 284 370 146 106 394 102 390 446 94 369 145 169 329 165 325 317 221 435 83 43 459 39 455 319 223
H47483_rows 9 4 0 448 312 248 164 356 412 92 162 354 410 90 505 57 193 257 494 78 310 150 341 245 397 45 339 243 395 43 495 79 311 151
H47490_columns 9 4 0 272 488 248 228 500 268 28 370 146 106 394 102 390 190 350 369 145 425 73 165 325 61 477 435 83 299 203 39 455 319 223
H47490_rows 9 4 0 384 120 504 356 228 284 156 322 194 314 186 473 89 417 33 494 174 86 278 181 501 269 77 139 459 307 115 47 367 407 215
H47498_columns 9 4 0 272 488 248 228 500 268 28 114 402 362 138 358 134 446 94 113 401 169 329 421 69 317 221 179 339 43 459 295 199 63 479
H47498_rows 9 4 0 384 120 504 356 228 284 156 322 194 314 186 473 89 417 33 494 174 86 278 181 501 269 77 371 51 203 395 471 151 111 303
H47499_columns 9 4 0 272 488 248 228 500 268 28 114 402 362 138 102 390 446 94 369 145 169 329 165 325 61 477 435 83 299 203 39 455 319 223
H47499_rows 9 4 0 448 56 504 420 100 412 92 290 226 282 218 377 185 321 129 494 78 182 278 213 373 397 45 115 467 299 139 183 279 495 79
H48791_columns 9 4 0 272 232 504 484 244 268 28 114 402 362 138 102 390 190 350 369 145 169 329 421 69 61 477 435 83 43 459 295 199 319 223
H48791_rows 9 4 0 384 120 504 324 196 316 188 354 226 282 154 473 89 417 33 494 174 86 278 181 501 269 77 147 467 299 107 55 375 399 207
H50804_columns 9 4 0 272 232 504 484 244 268 28 370 146 106 394 358 134 446 94 113 401 425 73 165 325 317 221 179 339 299 203 39 455 63 479
H50804_rows 9 4 0 384 120 504 324 196 316 188 354 226 282 154 473 89 417 33 494 174 86 278 333 13 245 437 363 43 211 403 55 375 399 207
H51351_columns 9 4 0 272 232 504 484 244 268 28 114 402 106 394 358 134 190 350 369 145 425 73 165 325 61 477 435 83 43 459 295 199 319 223
H51351_rows 9 4 0 448 56 504 292 228 284 220 418 98 410 90 377 185 321 129 494 78 182 278 213 373 397 45 83 499 267 171 151 311 463 111
H51738_columns 9 4 0 400 360 248 228 372 396 28 114 402 362 138 230 262 62 478 497 17 41 457 293 197 189 349 307 211 171 331 423 71 447 95
H51738_rows 9 4 0 448 56 504 292 228 284 220 162 354 154 346 121 441 65 385 494 78 85 501 339 243 279 183 207 367 139 299 397 45 54 406
H52320_columns 9 4 0 144 360 504 484 372 140 28 114 402 106 394 230 262 62 478 241 273 297 201 293 197 445 93 51 467 427 75 167 327 191 351
H52320_rows 9 4 0 448 56 504 292 228 284 220 162 354 154 346 121 441 65 385 494 78 85 501 406 54 45 397 207 367 139 299 183 279 243 339
H53217_columns 9 4 0 400 488 120 100 500 396 28 370 146 362 138 230 262 318 222 241 273 41 457 293 197 445 93 51 467 427 75 167 327 191 351
H53217_rows 9 4 0 384 120 504 68 452 60 444 354 226 282 154 217 345 161 289 494 174 147 467 107 299 278 86 333 13 463 143 311 119 437 245
H53292_columns 9 4 0 400 232 376 356 244 396 28 370 146 106 394 486 6 318 222 241 273 41 457 293 197 445 93 51 467 427 75 167 327 191 351
H53292_rows 9 4 0 384 120 504 324 196 316 188 98 482 26 410 217 345 161 289 494 174 147 467 333 13 463 143 107 299 278 86 311 119 437 245
H53605_columns 9 4 0 400 488 120 484 116 12 412 242 274 234 266 358 134 446 94 369 145 169 329 165 325 61 477 435 83 43 459 295 199 319 223
H53605_rows 9 4 0 384 120 504 68 452 60 444 354 226 282 154 217 345 161 289 494 174 367 47 215 407 86 278 117 309 267 75 179 499 461 141
H53640_columns 9 4 0 400 488 120 228 372 268 156 114 402 362 138 230 262 62 478 497 17 41 457 293 197 189 349 307 211 171 331 423 71 447 95
H53640_rows 9 4 0 384 120 504 68 452 60 444 354 226 282 154 217 345 161 289 494 174 151 471 179 499 53 373 397 205 267 75 303 111 86 278
H53669_columns 9 4 0 144 488 376 484 372 12 156 114 402 106 394 230 262 62 478 241 273 297 201 293 197 445 93 51 467 427 75 167 327 191 351
H53669_rows 9 4 0 384 120 504 68 452 60 444 354 226 282 154 217 345 161 289 494 174 151 471 278 86 111 303 397 205 267 75 373 53 499 179
H53685_columns 9 4 0 400 488 120 100 500 396 28 242 274 234 266 358 134 190 350 369 145 425 73 165 325 61 477 435 83 43 459 295 199 319 223
H53685_rows 9 4 0 384 120 504 68 452 60 444 354 226 282 154 217 345 161 289 494 174 363 43 403 211 278 86 181 501 463 143 311 119 77 269
H53710_columns 9 4 0 400 104 504 484 116 396 28 242 274 234 266 358 134 190 350 369 145 425 73 165 325 61 477 435 83 43 459 295 199 319 223
H53710_rows 9 4 0 448 56 504 292 228 284 220 162 354 154 346 121 441 65 385 494 78 429 13 213 373 150 310 339 243 239 335 407 55 43 395
H53718_columns 9 4 0 400 360 248 228 372 396 28 242 274 490 10 102 390 190 350 369 145 425 73 165 325 61 477 435 83 43 459 295 199 319 223
H53718_rows 9 4 0 448 56 504 420 100 412 92 290 226 282 218 377 185 321 129 494 78 173 269 83 499 239 335 213 373 406 54 151 311 43 395
H53721_columns 9 4 0 400 360 248 228 372 396 28 242 274 362 138 102 390 62 478 497 17 41 457 293 197 189 349 307 211 171 331 423 71 447 95
H53721_rows 9 4 0 384 120 504 68 452 60 444 354 226 282 154 217 345 161 289 494 174 141 461 179 499 47 367 407 215 267 75 309 117 86 278
H53727_columns 9 4 0 400 488 120 228 372 268 156 114 402 490 10 230 262 190 350 369 145 169 329 421 69 61 477 435 83 43 459 295 199 319 223
H53727_rows 9 4 0 448 312 248 36 484 284 220 162 354 410 90 377 185 65 385 494 78 439 23 339 243 245 341 45 397 395 43 367 207 310 150
H53728_columns 9 4 0 400 488 120 228 372 268 156 114 402 490 10 230 262 190 350 369 145 169 329 421 69 61 477 435 83 43 459 295 199 319 223
H53728_rows 9 4 0 448 312 248 36 484 284 220 162 354 410 90 377 185 65 385 494 78 439 23 339 243 269 173 469 117 395 43 367 207 310 150
H53729_columns 9 4 0 400 232 376 484 116 268 156 498 18 106 394 358 134 318 222 241 273 297 201 37 453 445 93 51 467 427 75 167 327 191 351
H53729_rows 9 4 0 384 120 504 68 452 60 444 354 226 282 154 217 345 161 289 494 174 143 463 333 13 467 147 107 299 245 437 311 119 86 278
H55087_columns 9 4 0 336 424 248 484 180 76 284 178 338 42 458 294 198 254 286 433 81 297 201 37 453 125 413 499 19 363 139 103 391 383 159
H55087_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 409 25 225 353 494 277 398 373 54 205 86 173 299 471 331 439 243 15 147 111
H55113_columns 9 4 0 336 424 248 484 180 76 284 306 210 42 458 294 198 254 286 433 81 169 329 37 453 125 413 499 19 363 139 103 391 383 159
H55113_rows 9 4 0 384 376 248 100 484 284 156 66 450 314 186 473 89 161 289 494 341 470 365 14 181 54 141 275 431 299 407 243 79 203 119
H55118_columns 9 4 0 464 424 120 292 244 140 348 50 402 490 74 358 198 190 286 497 49 73 393 69 389 509 61 339 147 235 299 359 167 223 287
H55118_rows 9 4 0 480 280 248 388 100 156 380 2 482 282 250 121 409 366 142 417 65 182 342 469 53 205 301 51 467 311 215 427 75 175 335
H55119_columns 9 4 0 464 424 120 164 372 268 220 178 274 362 202 486 70 62 414 369 177 201 265 453 5 125 445 211 275 363 171 487 39 95 415
H55119_rows 9 4 0 448 312 248 36 484 284 220 2 450 314 250 473 25 238 302 353 161 86 406 181 373 397 77 431 111 151 343 115 435 331 139
H55120_columns 9 4 0 464 424 120 164 372 268 220 434 18 106 458 230 326 318 158 113 433 457 9 453 5 125 445 211 275 363 171 231 295 351 159
H55120_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 217 281 238 302 353 161 342 150 437 117 397 77 431 111 395 75 151 343 179 371
H55238_columns 9 4 0 464 296 248 420 116 140 348 434 18 234 330 358 198 62 414 241 305 457 9 325 133 125 445 467 19 235 299 359 167 95 415
H55238_rows 9 4 0 448 312 248 36 484 284 220 2 450 314 250 473 25 238 302 353 161 86 406 333 141 117 437 431 111 151 343 115 435 331 139
H55261_columns 9 4 0 464 424 120 292 244 140 348 306 146 490 74 102 454 190 286 113 433 329 137 453 5 253 317 339 147 107 427 487 39 223 287
H55261_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 238 302 353 161 342 150 179 371 139 331 431 111 407 87 397 77 437 117
H55286_columns 9 4 0 464 168 376 420 116 268 220 434 18 106 458 230 326 318 158 241 305 457 9 69 389 381 189 211 275 491 43 103 423 351 159
H55286_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 494 110 225 353 150 278 207 335 183 311 269 141 373 245 211 339 171 299
H55292_columns 9 4 0 464 424 120 164 372 268 220 178 274 106 458 486 70 318 158 497 49 201 265 69 389 381 189 211 275 491 43 103 423 351 159
H55292_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 494 110 225 353 150 278 207 335 183 311 211 339 171 299 269 141 373 245
H55352_columns 9 4 0 464 424 120 292 244 140 348 306 146 106 458 486 70 190 286 113 433 457 9 325 133 253 317 339 147 107 427 487 39 223 287
H55352_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 494 110 225 353 150 278 339 211 299 171 335 207 311 183 269 141 373 245
H55356_columns 9 4 0 464 168 376 292 244 396 92 306 146 106 458 230 326 446 30 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H55356_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 494 110 225 353 150 278 339 211 299 171 141 269 245 373 207 335 183 311
H55374_columns 9 4 0 464 168 376 420 116 268 220 178 274 490 74 102 454 318 158 497 49 73 393 197 261 381 189 211 275 491 43 103 423 351 159
H55374_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 494 110 225 353 150 278 175 303 215 343 181 309 205 333 267 139 371 243
H55376_columns 9 4 0 464 168 376 420 116 268 220 434 18 234 330 102 454 318 158 497 49 73 393 197 261 381 189 211 275 491 43 103 423 351 159
H55376_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 238 302 353 161 342 150 111 431 87 407 77 397 117 437 179 371 139 331
H55386_columns 9 4 0 464 168 376 420 116 268 220 50 402 234 330 486 70 318 158 497 49 73 393 197 261 381 189 211 275 491 43 103 423 351 159
H55386_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 110 398 417 65 438 86 311 215 303 207 53 469 45 461 339 179 331 171
H55389_columns 9 4 0 464 296 248 420 116 140 348 306 146 106 458 486 70 190 286 113 433 329 137 325 133 125 445 467 19 235 299 487 39 223 287
H55389_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 217 281 238 302 353 161 181 373 86 406 397 77 431 111 395 75 151 343 179 371
H55506_columns 9 4 0 208 296 504 420 372 140 92 50 402 106 458 230 326 190 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H55506_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 110 398 417 65 85 437 310 214 205 301 339 179 343 183 459 43 463 47
H55888_columns 9 4 0 464 40 504 420 116 396 92 306 146 106 458 486 70 190 286 369 177 73 393 325 133 381 189 467 19 235 299 231 295 223 287
H55888_rows 9 4 0 448 56 504 260 196 316 252 34 482 26 474 217 281 238 302 353 161 149 333 437 86 406 109 171 371 183 375 395 399 79 83
H56068_columns 9 4 0 208 424 376 292 500 140 92 50 402 106 458 230 326 190 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H56068_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 238 302 353 161 147 339 86 406 427 107 181 373 183 375 397 77 399 79
H56606_columns 9 4 0 336 424 248 420 244 12 348 306 146 106 458 102 454 318 158 497 49 201 265 453 5 125 445 211 275 363 171 103 423 351 159
H56606_rows 9 4 0 480 24 504 388 100 412 124 258 226 282 250 377 153 366 142 417 65 182 342 213 309 461 45 83 435 175 335 215 311 43 459
H56607_columns 9 4 0 336 424 248 164 500 268 92 50 402 362 202 358 198 62 414 241 305 457 9 453 5 381 189 211 275 107 427 359 167 95 415
H56607_rows 9 4 0 448 56 504 292 228 284 220 258 194 314 250 473 25 494 46 353 161 86 406 181 373 397 77 147 435 331 107 87 375 399 175
H58396_columns 9 4 0 464 40 504 420 116 396 92 306 146 362 202 230 326 190 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H58396_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 110 398 417 65 85 437 301 205 214 310 171 331 175 335 471 55 467 51
H58914_columns 9 4 0 464 424 120 36 500 396 92 306 146 362 202 230 326 190 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H58914_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 238 302 353 161 147 339 107 427 406 86 333 141 335 143 439 119 437 117
H59037_columns 9 4 0 464 40 504 420 116 396 92 178 274 234 330 358 198 318 158 241 305 457 9 197 261 125 445 467 19 107 427 359 167 351 159
H59037_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 110 398 417 65 429 77 213 309 214 310 339 179 175 335 471 55 43 459
H59042_columns 9 4 0 496 392 120 164 340 300 220 306 146 234 330 486 70 62 414 241 305 329 137 453 5 125 445 211 275 363 171 487 39 95 415
H59042_rows 9 4 0 448 312 248 36 484 284 220 2 450 314 250 473 25 237 301 353 161 85 405 182 374 398 78 375 183 79 399 171 363 403 83
H59043_columns 9 4 0 496 392 120 292 212 172 348 306 146 234 330 102 454 446 30 241 305 329 137 69 389 509 61 339 147 235 299 103 423 479 31
H59043_rows 9 4 0 448 312 248 36 484 284 220 2 450 314 250 473 25 237 301 353 161 85 405 182 374 398 78 83 403 363 171 399 79 183 375
H59044_columns 9 4 0 496 392 120 292 212 172 348 50 402 490 74 358 198 190 286 497 49 73 393 69 389 509 61 339 147 235 299 359 167 223 287
H59044_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 217 281 237 301 353 161 341 149 438 118 398 78 83 403 119 439 363 171 335 143
H59046_columns 9 4 0 496 392 120 164 340 300 220 178 274 362 202 486 70 62 414 369 177 201 265 453 5 125 445 211 275 363 171 487 39 95 415
H59046_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 377 153 109 397 417 65 181 341 214 310 462 46 463 47 215 311 179 339 427 75
H59047_columns 9 4 0 496 392 120 164 340 300 220 434 18 106 458 230 326 318 158 113 433 457 9 453 5 125 445 211 275 363 171 231 295 351 159
H59047_rows 9 4 0 480 280 248 388 100 156 380 2 482 282 250 121 409 365 141 417 65 181 341 470 54 206 302 463 47 203 299 87 439 339 179
H59058_columns 9 4 0 368 392 248 420 212 44 348 434 18 106 458 230 326 318 158 497 49 73 393 197 261 381 189 211 275 491 43 103 423 351 159
H59058_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 342 206 310 174 215 143 375 303 331 267 243 179
H59063_columns 9 4 0 368 392 248 420 212 44 348 178 274 362 202 486 70 62 414 241 305 329 137 453 5 125 445 467 19 235 299 359 167 95 415
H59063_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 342 206 310 174 335 375 143 183 299 267 243 211
H59084_columns 9 4 0 496 392 120 292 212 172 348 306 146 106 458 230 326 446 30 369 177 73 393 197 261 509 61 83 403 363 171 231 295 479 31
H59084_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 339 211 299 171 207 143 375 311 334 270 246 182
H59121_columns 9 4 0 496 392 120 36 468 428 92 306 146 106 458 486 70 190 286 369 177 73 393 453 5 253 317 339 147 363 171 231 295 223 287
H59121_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 339 203 307 171 215 335 183 303 142 270 246 374
H59201_columns 9 4 0 368 392 248 420 212 44 348 178 274 490 74 358 198 62 414 497 49 201 265 325 133 125 445 467 19 235 299 359 167 95 415
H59201_rows 9 4 0 448 312 248 36 484 284 220 2 450 314 250 473 25 237 301 353 161 85 405 334 142 118 438 375 183 79 399 171 363 403 83
H59202_columns 9 4 0 368 392 248 164 468 300 92 178 274 490 74 102 454 318 158 497 49 201 265 69 389 381 189 211 275 491 43 103 423 351 159
H59202_rows 9 4 0 448 312 248 36 484 284 220 2 450 314 250 473 25 237 301 353 161 85 405 334 142 118 438 83 403 363 171 399 79 183 375
H59205_columns 9 4 0 368 392 248 420 212 44 348 434 18 234 330 358 198 62 414 241 305 457 9 325 133 125 445 467 19 235 299 359 167 95 415
H59205_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 377 153 109 397 417 65 181 341 302 206 54 470 463 47 215 311 179 339 427 75
H59218_columns 9 4 0 112 392 504 420 468 44 92 178 274 490 74 102 454 318 158 241 305 457 9 69 389 381 189 211 275 235 299 359 167 351 159
H59218_rows 9 4 0 448 312 248 4 452 316 252 34 482 282 218 473 25 237 301 353 161 85 405 366 182 78 406 343 143 119 431 179 371 395 75
H59250_columns 9 4 0 368 392 248 420 212 44 348 306 146 234 330 102 454 446 30 369 177 73 393 197 261 509 61 83 403 363 171 231 295 479 31
H59250_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 310 182 334 206 175 143 375 343 299 267 243 211
H59341_columns 9 4 0 112 392 504 420 468 44 92 50 402 490 74 358 198 190 286 113 433 329 137 453 5 253 317 339 147 363 171 231 295 223 287
H59341_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 310 374 142 206 175 303 215 343 331 267 243 179
H59364_columns 9 4 0 240 392 376 292 468 172 92 306 146 234 330 102 454 446 30 113 433 329 137 197 261 509 61 83 403 363 171 231 295 479 31
H59364_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 307 179 331 203 270 142 374 246 303 175 343 215
H59368_columns 9 4 0 496 392 120 292 212 172 348 50 402 490 74 358 198 190 286 369 177 73 393 453 5 253 317 339 147 107 427 487 39 223 287
H59368_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 217 281 237 301 353 161 341 149 147 339 171 363 119 439 79 399 118 438 78 398
H59372_columns 9 4 0 240 392 376 292 468 172 92 50 402 234 330 358 198 446 30 369 177 73 393 197 261 509 61 83 403 363 171 231 295 479 31
H59372_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 217 281 237 301 353 161 341 149 147 339 171 363 118 438 78 398 119 439 79 399
H59376_columns 9 4 0 496 392 120 292 212 172 348 306 146 490 74 102 454 190 286 113 433 329 137 453 5 253 317 339 147 107 427 487 39 223 287
H59376_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 307 179 331 203 303 175 343 215 270 142 374 246
H59452_columns 9 4 0 240 392 376 420 340 44 220 178 274 362 202 486 70 62 414 241 305 457 9 325 133 125 445 467 19 235 299 359 167 95 415
H59452_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 341 149 335 143 375 183 406 438 78 110 427 395 115 83
H59470_columns 9 4 0 240 392 376 420 340 44 220 434 18 106 458 230 326 318 158 241 305 457 9 69 389 381 189 211 275 491 43 103 423 351 159
H59470_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 341 149 335 143 375 183 398 78 438 118 83 403 107 427
H59476_columns 9 4 0 240 392 376 420 340 44 220 178 274 106 458 486 70 318 158 497 49 201 265 69 389 381 189 211 275 491 43 103 423 351 159
H59476_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 109 397 417 65 437 85 175 335 183 343 54 470 46 462 203 299 211 307
H59480_columns 9 4 0 496 392 120 164 340 300 220 178 274 106 458 486 70 318 158 497 49 201 265 69 389 381 189 211 275 491 43 103 423 351 159
H59480_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 341 149 335 143 375 183 83 403 107 427 398 78 438 118
H59559_columns 9 4 0 496 392 120 420 84 44 476 434 18 106 458 230 326 318 158 497 49 201 265 69 389 381 189 211 275 235 299 359 167 351 159
H59559_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 217 281 237 301 353 161 341 149 367 79 439 151 438 118 398 78 171 395 115 339
H59577_columns 9 4 0 368 392 248 164 468 300 92 306 146 106 458 230 326 446 30 369 177 457 9 69 389 253 317 83 403 363 171 231 295 479 31
H59577_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 109 397 417 65 437 85 214 310 206 302 175 335 171 331 55 471 51 467
H59579_columns 9 4 0 368 392 248 420 212 44 348 306 146 106 458 230 326 446 30 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H59579_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 217 281 237 301 353 161 341 149 438 118 398 78 367 79 439 151 171 395 115 339
H59647_columns 9 4 0 368 392 248 164 468 300 92 306 146 106 458 230 326 446 30 369 177 201 265 325 133 253 317 83 403 107 427 487 39 479 31
H59647_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 109 397 417 65 437 85 214 310 299 203 175 335 183 343 462 46 51 467
H59707_columns 9 4 0 112 392 504 420 468 44 92 50 402 362 202 486 70 190 286 113 433 457 9 325 133 253 317 339 147 363 171 231 295 223 287
H59707_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 341 149 406 438 78 110 335 143 375 183 427 395 115 83
H59763_columns 9 4 0 240 392 376 292 468 172 92 306 146 106 458 230 326 446 30 113 433 201 265 325 133 509 61 83 403 363 171 231 295 479 31
H59763_rows 9 4 0 448 56 504 260 196 316 252 34 482 26 474 217 281 237 301 353 161 341 149 147 339 171 363 398 78 438 118 399 79 439 119
H59773_columns 9 4 0 240 392 376 292 468 172 92 50 402 362 202 230 326 446 30 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H59773_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 339 211 299 171 182 310 206 334 247 375 143 271
H59777_columns 9 4 0 496 392 120 292 212 172 348 306 146 106 458 486 70 190 286 113 433 457 9 325 133 253 317 339 147 107 427 487 39 223 287
H59777_rows 9 4 0 448 56 504 260 196 316 252 34 482 26 474 217 281 237 301 353 161 341 149 147 339 171 363 399 79 439 119 398 78 438 118
H59781_columns 9 4 0 240 392 376 292 468 172 92 306 146 106 458 230 326 446 30 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H59781_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 341 149 403 83 427 107 78 398 118 438 335 143 375 183
H59783_columns 9 4 0 496 392 120 292 212 172 348 50 402 362 202 486 70 190 286 113 433 457 9 325 133 253 317 339 147 107 427 487 39 223 287
H59783_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 339 211 299 171 375 247 271 143 310 182 334 206
H59921_columns 9 4 0 496 392 120 164 340 300 220 434 18 234 330 102 454 318 158 497 49 329 137 197 261 125 445 211 275 491 43 103 423 351 159
H59921_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 341 149 111 431 87 407 182 374 331 139 398 78 115 435
H59923_columns 9 4 0 240 392 376 420 340 44 220 178 274 490 74 358 198 62 414 241 305 329 137 453 5 125 445 467 19 235 299 359 167 95 415
H59923_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 175 303 215 343 310 374 142 206 331 267 243 179
H59937_columns 9 4 0 240 392 376 420 340 44 220 434 18 234 330 102 454 318 158 241 305 73 393 453 5 381 189 211 275 491 43 103 423 351 159
H59937_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 175 303 215 343 270 142 374 246 179 307 203 331
H59947_columns 9 4 0 240 392 376 420 340 44 220 178 274 490 74 102 454 318 158 497 49 73 393 197 261 381 189 211 275 491 43 103 423 351 159
H59947_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 341 149 111 431 87 407 118 438 78 398 139 331 179 371
H59951_columns 9 4 0 496 392 120 164 340 300 220 178 274 490 74 102 454 318 158 497 49 73 393 197 261 381 189 211 275 491 43 103 423 351 159
H59951_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 175 303 215 343 179 307 203 331 270 142 374 246
H59955_columns 9 4 0 240 392 376 420 340 44 220 434 18 234 330 102 454 318 158 497 49 73 393 197 261 381 189 211 275 491 43 103 423 351 159
H59955_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 175 303 215 343 142 270 246 374 307 179 331 203
H59957_columns 9 4 0 496 392 120 164 340 300 220 434 18 234 330 102 454 318 158 497 49 73 393 197 261 381 189 211 275 491 43 103 423 351 159
H59957_rows 9 4 0 448 312 248 4 452 316 252 34 482 282 218 473 25 237 301 353 161 85 405 367 175 87 407 75 395 371 179 438 118 142 334
H60021_columns 9 4 0 496 392 120 164 340 300 220 434 18 234 330 102 454 318 158 497 49 73 393 453 5 125 445 211 275 235 299 359 167 351 159
H60021_rows 9 4 0 448 56 504 260 196 316 252 34 482 26 474 217 281 237 301 353 161 341 149 367 175 331 139 438 118 398 78 87 407 115 435
H60061_columns 9 4 0 496 392 120 420 84 44 476 434 18 234 330 102 454 318 158 497 49 73 393 197 261 381 189 211 275 235 299 359 167 351 159
H60061_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 175 143 375 343 310 182 334 206 299 267 243 211
H60083_columns 9 4 0 496 392 120 164 340 300 220 434 18 490 74 102 454 62 414 497 49 73 393 197 261 381 189 211 275 235 299 359 167 351 159
H60083_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 175 171 211 215 310 335 311 334 246 267 371 142
H60104_columns 9 4 0 496 392 120 164 340 300 220 434 18 490 74 102 454 62 414 497 49 73 393 197 261 381 189 211 275 235 299 359 167 351 159
H60104_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 175 171 211 215 182 331 307 206 374 271 375 270
H60125_columns 9 4 0 240 392 376 292 468 172 92 306 146 234 330 102 454 446 30 113 433 201 265 325 133 509 61 83 403 363 171 231 295 479 31
H60125_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 307 179 331 203 270 142 374 246 303 175 343 215
H60129_columns 9 4 0 240 392 376 292 468 172 92 50 402 234 330 358 198 446 30 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H60129_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 217 281 237 301 353 161 341 149 403 83 427 107 118 438 78 398 375 183 335 143
H60141_columns 9 4 0 240 392 376 420 340 44 220 434 18 106 458 230 326 318 158 241 305 73 393 453 5 381 189 211 275 491 43 103 423 351 159
H60141_rows 9 4 0 448 312 248 4 452 316 252 290 226 26 474 217 281 493 45 353 161 85 405 335 143 119 439 398 78 182 374 83 403 363 171
H60155_columns 9 4 0 368 392 248 164 468 300 92 178 274 106 458 358 198 446 30 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H60155_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 341 149 398 78 438 118 83 403 107 427 335 143 375 183
H60157_columns 9 4 0 368 392 248 420 212 44 348 434 18 362 202 102 454 190 286 113 433 457 9 325 133 253 317 339 147 107 427 487 39 223 287
H60157_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 409 25 493 109 225 353 149 277 270 142 374 246 303 175 343 215 307 179 331 203
H60159_columns 9 4 0 240 392 376 292 468 172 92 178 274 106 458 358 198 446 30 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H60159_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 109 397 417 65 437 85 203 299 211 307 54 470 46 462 175 335 183 343
H60161_columns 9 4 0 240 392 376 420 340 44 220 50 402 234 330 486 70 318 158 497 49 73 393 197 261 381 189 211 275 491 43 103 423 351 159
H60161_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 217 281 237 301 353 161 341 149 119 439 79 399 118 438 78 398 147 339 171 363
H60164_columns 9 4 0 368 392 248 164 468 300 92 50 402 362 202 230 326 446 30 369 177 73 393 69 389 381 189 211 275 491 43 231 295 479 31
H60164_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 217 281 237 301 353 161 182 374 85 405 398 78 83 403 119 439 363 171 335 143
H60758_columns 9 4 0 112 392 504 420 468 44 92 306 146 106 458 486 70 190 286 369 177 73 393 325 133 381 189 467 19 235 299 231 295 223 287
H60758_rows 9 4 0 448 56 504 260 196 316 252 34 482 26 474 217 281 237 301 353 161 150 334 438 85 405 110 343 143 331 139 119 115 435 431
H61362_columns 9 4 0 496 136 376 292 212 428 92 50 402 106 458 230 326 190 286 113 433 329 137 325 133 125 445 467 19 491 43 231 295 223 287
H61362_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 147 339 405 85 107 427 79 399 119 439 142 334 182 374
H61364_columns 9 4 0 496 136 376 292 212 428 92 50 402 106 458 230 326 190 286 113 433 329 137 325 133 125 445 467 19 491 43 231 295 223 287
H61364_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 147 339 405 85 107 427 79 399 78 398 183 375 182 374
H62235_columns 9 4 0 368 136 504 420 212 300 92 50 402 234 330 102 454 190 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H62235_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 182 374 85 405 398 78 367 175 343 151 75 395 115 435
H62237_columns 9 4 0 368 136 504 420 212 300 92 50 402 234 330 102 454 190 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H62237_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 182 374 85 405 398 78 367 175 331 139 87 407 115 435
H63240_columns 9 4 0 496 136 376 292 212 428 92 50 402 234 330 102 454 190 286 113 433 329 137 325 133 125 445 467 19 235 299 487 39 223 287
H63240_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 217 281 237 301 353 161 147 339 182 374 183 375 405 85 107 427 78 398 79 399
H64529_columns 9 4 0 496 136 376 420 84 300 220 178 274 106 458 230 326 62 414 497 49 201 265 453 5 253 317 339 147 363 171 103 423 95 415
H64529_rows 9 4 0 480 280 248 4 484 284 252 386 98 154 378 121 409 365 141 417 65 175 335 309 213 55 471 342 182 78 430 43 459 307 211
H64531_columns 9 4 0 496 136 376 420 84 300 220 178 274 106 458 230 326 62 414 497 49 201 265 453 5 253 317 339 147 363 171 103 423 95 415
H64531_rows 9 4 0 480 280 248 4 484 284 252 386 98 154 378 121 409 365 141 417 65 175 335 309 213 55 471 342 182 427 75 462 46 307 211
H64916_columns 9 4 0 240 392 376 420 340 44 220 178 274 106 458 486 70 318 158 497 49 201 265 197 261 509 61 83 403 107 427 359 167 351 159
H64916_rows 9 4 0 480 280 248 4 484 284 252 386 98 154 378 121 409 365 141 417 65 175 335 54 470 203 299 53 469 311 215 430 78 339 179
H64943_columns 9 4 0 496 392 120 164 340 300 220 178 274 106 458 486 70 318 158 497 49 201 265 197 261 509 61 83 403 107 427 359 167 351 159
H64943_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 335 143 83 403 398 78 85 405 119 439 363 171 182 374
H65545_columns 9 4 0 496 392 120 420 84 44 476 178 274 106 458 486 70 318 158 241 305 201 265 453 5 253 317 83 403 363 171 359 167 351 159
H65545_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 335 151 142 342 331 139 111 85 405 439 430 115 435 118
H65685_columns 9 4 0 496 392 120 420 84 44 476 434 18 106 458 230 326 318 158 241 305 201 265 453 5 253 317 83 403 363 171 359 167 351 159
H65685_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 217 281 237 301 353 161 367 143 339 179 142 334 119 85 405 407 75 438 118 427
H65730_columns 9 4 0 496 264 248 420 84 172 348 306 146 106 458 102 454 318 158 497 49 201 265 197 261 125 445 467 19 363 171 103 423 351 159
H65730_rows 9 4 0 448 56 504 292 228 284 220 258 194 314 250 473 25 493 45 353 161 85 405 182 374 398 78 367 79 183 407 427 139 115 339
H65784_columns 9 4 0 496 264 248 420 84 172 348 306 146 106 458 358 198 62 414 241 305 201 265 453 5 381 189 467 19 363 171 103 423 95 415
H65784_rows 9 4 0 480 24 504 260 228 284 252 386 98 410 122 377 153 365 141 417 65 181 341 86 438 335 175 302 206 55 471 299 203 51 467
H65838_columns 9 4 0 240 264 504 420 340 172 92 306 146 106 458 358 198 62 414 497 49 201 265 453 5 381 189 211 275 363 171 103 423 95 415
H65838_rows 9 4 0 448 56 504 260 196 316 252 290 226 282 218 473 25 493 45 353 161 85 405 150 334 438 110 343 143 119 431 331 139 115 435
H65964_columns 9 4 0 496 264 248 164 340 428 92 50 402 106 458 358 198 318 158 241 305 201 265 453 5 125 445 467 19 107 427 359 167 351 159
H65964_rows 9 4 0 448 56 504 260 196 316 252 290 226 282 218 473 25 493 45 353 161 85 405 147 339 427 107 335 143 119 439 334 142 118 438
H66655_columns 9 4 0 240 264 504 420 340 172 92 306 146 362 202 102 454 62 414 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H66655_rows 9 4 0 480 280 248 132 356 412 124 130 354 410 122 505 25 237 269 417 65 309 213 174 334 54 470 175 335 55 471 83 435 203 299
H67001_columns 9 4 0 240 264 504 420 340 172 92 50 402 362 202 102 454 318 158 241 305 201 265 453 5 125 445 467 19 107 427 359 167 351 159
H67001_rows 9 4 0 448 56 504 260 196 316 252 290 226 282 218 473 25 493 45 353 161 85 405 182 374 398 78 367 175 87 407 331 139 115 435
H68842_columns 9 4 0 496 264 248 420 84 172 348 50 402 362 202 102 454 318 158 241 305 201 265 453 5 125 445 467 19 107 427 359 167 351 159
H68842_rows 9 4 0 480 24 504 260 228 284 252 386 98 410 122 377 153 365 141 417 65 181 341 87 439 335 175 302 206 54 470 299 203 51 467
H70602_columns 9 4 0 496 264 248 420 84 172 348 306 146 362 202 102 454 62 414 497 49 201 265 453 5 381 189 211 275 363 171 103 423 95 415
H70602_rows 9 4 0 448 56 504 260 196 316 252 290 226 282 218 473 25 493 45 353 161 85 405 367 175 87 407 182 374 398 78 331 139 115 435
H73213_columns 9 4 0 112 392 504 420 468 44 92 306 146 362 202 230 326 190 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H73213_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 109 397 417 65 86 438 302 206 213 309 343 183 339 179 43 459 47 463
H75606_columns 9 4 0 496 392 120 36 468 428 92 306 146 362 202 230 326 190 286 113 433 329 137 325 133 509 61 83 403 491 43 231 295 223 287
H75606_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 217 281 237 301 353 161 147 339 427 107 85 405 118 438 119 439 335 143 334 142
H76672_columns 9 4 0 368 392 248 420 212 44 348 434 18 234 330 358 198 62 414 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H76672_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 109 397 417 65 430 78 175 335 339 179 203 299 213 309 54 470 471 55
H76725_columns 9 4 0 112 392 504 420 468 44 92 178 274 234 330 358 198 318 158 241 305 457 9 197 261 125 445 467 19 107 427 359 167 351 159
H76725_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 109 397 417 65 430 78 214 310 213 309 175 335 339 179 43 459 471 55
H77379_columns 9 4 0 496 392 120 36 468 428 92 306 146 234 330 358 198 190 286 113 433 329 137 325 133 509 61 83 403 235 299 487 39 223 287
H77379_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 217 281 237 301 353 161 147 339 143 335 142 334 427 107 85 405 438 118 439 119
H77422_columns 9 4 0 496 392 120 420 84 44 476 178 274 362 202 230 326 318 158 497 49 201 265 197 261 125 445 467 19 363 171 103 423 351 159
H77422_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 109 397 417 65 431 79 179 339 334 174 55 471 53 469 214 310 299 203
H77457_columns 9 4 0 496 392 120 420 84 44 476 306 146 234 330 358 198 190 286 113 433 329 137 325 133 509 61 83 403 235 299 487 39 223 287
H77457_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 121 409 109 397 417 65 87 439 331 171 334 174 463 47 53 469 214 310 211 307
H79474_columns 8 3 0 208 232 56 164 116 76 156 2 210 234 58 166 118 78 158 177 81 41 201 229 5 125 157 179 83 43 203 231 7 127 159
H79474_rows 8 3 0 240 8 248 132 116 140 124 66 178 74 186 49 193 57 201 214 38 222 46 163 83 171 91 151 103 159 111 21 229 29 237
H79475_columns 9 4 0 464 488 56 420 116 76 412 2 466 234 314 422 118 334 158 433 81 41 457 229 261 381 157 179 339 299 203 231 263 383 159
H79475_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 430 78 339 179 331 171 311 39 479 207 213 453 61 301
H79477_columns 8 3 0 208 232 56 164 116 76 156 130 82 234 58 38 246 78 158 49 209 169 73 229 5 125 157 179 83 43 203 231 7 127 159
H79477_rows 8 3 0 224 24 248 4 228 28 252 146 114 138 106 97 129 121 153 182 86 174 78 83 179 75 171 223 63 199 39 205 45 213 53
H79478_columns 9 4 0 464 232 312 420 116 332 156 130 338 490 58 294 246 78 414 305 209 169 329 485 5 125 413 179 339 299 203 487 7 127 415
H79478_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 353 129 121 409 438 86 174 334 83 435 331 171 479 63 199 295 53 469 301 205
H79479_columns 9 4 0 464 232 312 420 116 332 156 386 82 234 314 38 502 334 158 49 465 425 73 485 5 125 413 179 339 299 203 231 263 383 159
H79479_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 430 78 339 179 331 171 479 63 461 45 199 295 213 309
H79481_columns 9 4 0 464 232 312 292 244 460 28 386 82 234 314 38 502 334 158 433 81 41 457 229 261 381 157 179 339 427 75 103 391 383 159
H79481_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 334 142 147 91 419 363 77 397 117 437 343 415 103 175
H79487_columns 9 4 0 464 488 56 292 244 204 284 258 210 490 58 166 374 78 414 177 337 297 201 485 5 125 413 435 83 171 331 359 135 127 415
H79487_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 334 142 147 115 395 363 415 95 423 103 173 77 437 341
H79489_columns 9 4 0 464 232 312 292 244 460 28 258 210 234 314 166 374 334 158 49 465 425 73 485 5 125 413 435 83 171 331 359 135 127 415
H79489_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 334 142 147 435 75 363 421 397 117 93 343 415 103 175
H79493_columns 8 3 0 208 104 184 228 52 140 92 194 18 42 250 102 182 142 94 113 145 233 9 37 197 189 93 115 147 235 11 39 199 191 95
H79493_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 193 1 249 57 118 182 78 142 111 175 87 151 141 77 181 117 99 163 91 155
H79494_columns 9 4 0 464 360 184 228 308 396 92 450 18 298 250 102 438 142 350 113 401 489 9 293 197 189 349 115 403 491 11 295 199 191 351
H79494_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 449 1 249 313 374 182 78 398 367 175 87 407 141 333 437 117 155 347 419 99
H79495_columns 9 4 0 464 104 440 484 52 396 92 450 18 298 250 102 438 142 350 113 401 489 9 293 197 189 349 371 147 235 267 295 199 191 351
H79495_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 334 142 367 175 343 151 397 413 101 117 435 419 91 75
H79497_columns 9 4 0 464 360 184 228 308 396 92 322 146 42 506 230 310 398 94 241 273 361 137 293 197 189 349 115 403 491 11 39 455 447 95
H79497_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 430 78 191 351 167 327 53 469 459 43 301 205 211 307
H79499_columns 8 3 0 208 232 56 100 180 140 92 66 146 42 250 230 54 142 94 241 17 105 137 37 197 189 93 115 147 235 11 39 199 191 95
H79499_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 193 1 249 57 118 182 78 142 111 175 87 151 99 163 91 155 141 77 181 117
H79500_columns 9 4 0 464 232 312 356 180 396 92 66 402 298 250 486 54 142 350 497 17 105 393 293 197 189 349 115 403 491 11 295 199 191 351
H79500_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 449 1 249 313 374 182 78 398 367 175 87 407 99 419 347 155 117 437 333 141
H79501_columns 9 4 0 464 232 312 356 180 396 92 322 146 42 506 230 310 398 94 241 273 361 137 293 197 189 349 115 403 491 11 39 455 447 95
H79501_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 334 142 111 431 87 407 99 419 397 77 347 155 181 373
H79503_columns 9 4 0 464 232 312 356 180 396 92 194 274 42 506 358 182 398 94 497 17 233 265 37 453 317 221 115 403 363 139 167 327 447 95
H79503_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 430 78 191 351 171 331 53 469 455 39 301 205 211 307
H79506_columns 9 4 0 464 232 312 484 52 268 220 322 146 42 506 230 310 398 94 369 145 233 265 37 453 445 93 115 403 363 139 167 327 447 95
H79506_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 334 142 367 423 95 151 77 397 117 437 171 99 411 339
H79508_columns 9 4 0 464 488 56 228 308 268 220 322 146 42 506 230 310 398 94 369 145 233 265 37 453 445 93 115 403 363 139 167 327 447 95
H79508_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 334 142 367 423 95 151 75 395 115 435 173 101 413 341
H79516_columns 9 4 0 464 360 184 228 308 396 92 450 18 42 506 230 310 270 222 369 145 233 265 37 453 445 93 115 403 363 139 167 327 447 95
H79516_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 334 142 367 429 405 343 75 395 115 435 167 101 93 159
H79518_columns 8 3 0 208 104 184 164 116 204 28 130 82 42 250 102 182 206 30 177 81 105 137 37 197 253 29 51 211 171 75 103 135 255 31
H79518_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 193 1 249 57 118 182 78 142 163 99 155 91 77 141 117 181 111 175 87 151
H79519_columns 9 4 0 464 360 184 420 116 204 284 130 338 298 250 102 438 462 30 177 337 105 393 293 197 509 29 307 211 171 331 103 391 511 31
H79519_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 449 1 249 313 374 182 78 398 163 355 411 91 77 397 373 181 407 87 175 367
H79524_columns 9 4 0 464 232 312 420 116 332 156 386 82 42 506 230 310 334 158 305 209 233 265 37 453 509 29 179 339 427 75 103 391 383 159
H79524_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 334 142 419 99 431 111 77 397 117 437 347 155 343 151
H79527_columns 9 4 0 464 232 312 292 244 460 28 258 210 170 378 230 310 334 158 49 465 489 9 421 69 125 413 435 83 171 331 359 135 127 415
H79527_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 334 142 419 435 75 91 149 397 117 365 175 103 415 343
H79530_columns 9 4 0 464 488 56 420 116 76 412 258 210 42 506 486 54 206 286 305 209 233 265 165 325 381 157 179 339 427 75 103 391 383 159
H79530_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 449 1 249 313 374 182 78 398 163 423 159 411 149 111 343 429 117 75 371 333
H79531_columns 9 4 0 464 488 56 420 116 76 412 258 210 42 506 486 54 206 286 305 209 233 265 165 325 381 157 179 339 427 75 103 391 383 159
H79531_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 449 1 249 313 374 182 78 398 163 423 159 411 149 111 343 429 77 115 331 373
H79532_columns 9 4 0 464 232 312 420 116 332 156 258 210 42 506 486 54 206 286 305 209 489 9 165 325 125 413 435 83 171 331 359 135 127 415
H79532_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 449 1 249 313 374 182 78 398 163 423 159 411 365 111 343 85 437 115 331 141
H79533_columns 8 3 0 208 232 56 164 116 76 156 2 210 42 250 230 54 206 30 49 209 233 9 165 69 125 157 179 83 171 75 103 135 127 159
H79533_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 193 1 249 57 118 182 78 142 163 167 159 155 85 87 111 109 181 115 75 141
H79534_columns 8 3 0 208 104 184 228 52 140 92 66 146 234 58 38 246 142 94 241 17 41 201 101 133 189 93 115 147 235 11 39 199 191 95
H79534_rows 8 3 0 192 56 248 36 228 28 220 18 210 42 234 193 1 249 57 118 182 78 142 95 159 103 167 85 149 109 173 139 75 179 115
H79535_columns 9 4 0 464 360 184 228 308 396 92 66 402 490 58 294 246 142 350 497 17 297 201 101 389 189 349 115 403 491 11 295 199 191 351
H79535_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 449 1 249 313 374 182 78 398 351 159 103 423 85 405 365 173 115 435 331 139
H79544_columns 9 4 0 464 424 120 100 436 460 28 2 466 426 122 358 182 206 286 305 209 41 457 421 69 189 349 371 147 363 139 231 263 255 287
H79544_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 323 307 203 187 351 303 215 167 461 45 46 462
H79550_columns 9 4 0 464 424 120 100 436 460 28 2 466 426 122 358 182 206 286 305 209 41 457 421 69 189 349 371 147 363 139 231 263 255 287
H79550_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 323 307 199 183 351 303 219 171 461 45 46 462
H79557_columns 9 4 0 464 424 120 100 436 460 28 2 466 426 122 358 182 206 286 49 465 297 201 421 69 189 349 371 147 363 139 231 263 255 287
H79557_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 323 467 39 183 302 206 205 301 171 59 463 351
H79560_columns 9 4 0 208 424 376 484 308 76 156 386 338 42 250 230 54 334 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H79560_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 191 351 167 327 462 46 45 461 203 299 211 307
H79562_columns 9 4 0 208 424 376 484 308 76 156 386 338 42 250 230 54 334 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H79562_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 191 351 167 327 462 46 459 43 301 205 211 307
H79565_columns 9 4 0 208 424 376 484 308 76 156 386 338 42 250 230 54 334 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H79565_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 191 351 171 331 462 46 45 461 199 295 211 307
H79567_columns 9 4 0 208 424 376 484 308 76 156 386 338 42 250 230 54 334 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H79567_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 191 351 171 331 462 46 455 39 301 205 211 307
H79579_columns 9 4 0 336 424 248 228 436 332 28 130 466 298 122 358 54 206 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H79579_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 302 206 205 301 323 467 43 187 167 55 463 351
H79581_columns 9 4 0 336 424 248 228 436 332 28 130 466 298 122 358 54 206 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H79581_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 302 206 205 301 323 467 39 183 171 59 463 351
H79585_columns 9 4 0 336 424 248 484 180 76 284 386 210 42 378 358 54 206 414 433 81 297 201 165 325 61 477 499 19 235 267 359 135 127 415
H79585_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 302 206 205 301 191 351 171 331 39 455 51 467
H79597_columns 9 4 0 336 424 248 228 436 332 28 130 466 298 122 102 310 462 158 433 81 41 457 165 325 317 221 243 275 491 11 103 391 383 159
H79597_rows 9 4 0 496 264 248 388 116 140 380 66 434 330 186 49 449 313 201 470 38 293 213 158 366 109 413 19 483 279 231 347 171 95 431
H79598_columns 9 4 0 336 424 248 484 180 76 284 386 210 42 378 358 54 206 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H79598_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 302 206 205 301 479 63 459 43 327 167 339 179
H79618_columns 9 4 0 208 424 376 356 436 204 28 258 466 170 122 102 182 462 286 49 465 425 73 293 197 189 349 371 147 107 395 487 7 255 287
H79618_rows 9 4 0 496 264 248 132 372 396 124 322 178 74 442 49 449 313 201 470 38 293 213 99 403 359 151 238 286 29 493 347 171 95 431
H79619_columns 9 4 0 208 424 376 484 308 76 156 386 338 42 250 230 54 334 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H79619_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 319 223 295 199 462 46 45 461 331 171 339 179
H79621_columns 9 4 0 464 424 120 484 52 76 412 130 338 298 250 230 310 334 158 177 337 41 457 421 69 317 221 243 275 491 11 103 391 383 159
H79621_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 319 223 299 203 327 167 339 179 462 46 45 461
H79623_columns 9 4 0 208 424 376 484 308 76 156 386 338 42 250 230 54 334 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H79623_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 319 223 299 203 462 46 45 461 327 167 339 179
H79629_columns 9 4 0 464 40 504 484 52 460 28 130 338 298 250 230 310 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H79629_rows 9 4 0 480 280 248 132 356 412 124 18 498 266 234 353 129 121 409 438 86 325 429 53 221 462 46 347 435 343 183 303 207 43 195
H79630_columns 9 4 0 464 40 504 484 52 460 28 130 338 298 250 230 310 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H79630_rows 9 4 0 480 280 248 132 356 412 124 18 498 266 234 353 129 121 409 438 86 325 429 53 221 462 46 347 435 175 335 215 311 43 195
H79637_columns 9 4 0 464 40 504 484 52 460 28 130 338 298 250 230 310 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H79637_rows 9 4 0 480 280 248 132 356 412 124 18 498 266 234 353 129 121 409 438 86 325 429 53 221 462 46 163 75 343 183 303 207 467 315
H79638_columns 9 4 0 464 40 504 484 52 460 28 130 338 298 250 230 310 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H79638_rows 9 4 0 480 280 248 132 356 412 124 18 498 266 234 353 129 121 409 438 86 325 429 53 221 462 46 163 75 175 335 215 311 467 315
H79702_columns 9 4 0 464 296 248 228 308 460 28 130 338 42 506 486 54 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H79702_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 69 429 163 331 175 335 309 221 206 302 471 55 467 59
H79703_columns 9 4 0 464 296 248 228 308 460 28 130 338 42 506 486 54 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H79703_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 69 429 163 331 175 335 309 221 215 311 462 46 467 59
H79704_columns 9 4 0 464 296 248 228 308 460 28 130 338 42 506 486 54 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H79704_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 69 429 163 331 175 335 219 307 206 302 471 55 61 469
H79705_columns 9 4 0 464 296 248 228 308 460 28 130 338 42 506 486 54 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H79705_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 69 429 163 331 175 335 219 307 215 311 462 46 61 469
H79721_columns 9 4 0 464 40 504 484 52 460 28 130 338 298 250 230 310 334 158 433 81 169 329 421 69 317 221 243 275 363 139 103 391 127 415
H79721_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 69 429 309 221 206 302 163 331 175 335 471 55 467 59
H79790_columns 9 4 0 464 40 504 484 52 460 28 130 338 298 250 230 310 334 158 177 337 425 73 421 69 317 221 243 275 363 139 103 391 127 415
H79790_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 69 429 469 61 46 462 219 307 215 311 335 175 331 163
H79810_columns 8 3 0 208 40 248 228 52 204 28 130 82 42 250 230 54 78 158 177 81 41 201 165 69 189 93 243 19 107 139 103 135 127 159
H79810_rows 8 3 0 224 24 248 132 100 156 124 18 242 10 234 97 129 121 153 182 86 69 173 213 46 206 61 91 179 87 183 203 207 47 35
H79811_columns 9 4 0 464 296 248 228 308 460 28 130 338 298 250 486 54 78 414 177 337 297 201 421 69 189 349 499 19 107 395 359 135 127 415
H79811_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 165 365 405 78 398 93 155 435 87 375 331 399 175 99
H79813_columns 9 4 0 464 296 248 484 52 204 284 130 338 42 506 486 54 334 158 433 81 297 201 421 69 189 349 243 275 107 395 359 135 127 415
H79813_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 165 365 405 78 398 93 359 175 331 139 87 115 435 415
H79817_columns 9 4 0 464 296 248 228 308 460 28 130 338 42 506 486 54 334 158 433 81 297 201 421 69 189 349 243 275 107 395 359 135 127 415
H79817_rows 9 4 0 480 280 248 132 356 412 124 18 498 266 234 353 129 121 409 438 86 325 429 213 302 206 61 163 75 175 335 307 55 471 475
H79822_columns 9 4 0 464 296 248 228 308 460 28 386 82 298 250 230 310 78 414 177 337 41 457 421 69 189 349 499 19 363 139 103 391 383 159
H79822_rows 9 4 0 480 280 248 132 356 412 124 18 498 266 234 353 129 121 409 438 86 325 429 213 302 206 61 475 471 55 307 335 175 75 163
H79825_columns 9 4 0 464 296 248 484 52 204 284 130 338 42 506 486 54 334 158 433 81 297 201 165 325 445 93 243 275 107 395 359 135 127 415
H79825_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 165 365 405 78 398 93 103 339 75 375 179 427 399 159
H79826_columns 9 4 0 464 296 248 484 52 204 284 130 338 42 506 486 54 334 158 433 81 297 201 165 325 445 93 243 275 107 395 359 135 127 415
H79826_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 165 365 405 78 398 93 103 75 395 431 371 179 343 159
H79861_columns 9 4 0 464 296 248 228 308 460 28 130 338 42 506 486 54 334 158 177 337 297 201 421 69 445 93 243 275 363 139 103 391 127 415
H79861_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 69 301 451 335 175 171 91 307 215 311 477 46 462 181
H79864_columns 9 4 0 336 232 440 420 244 332 28 130 466 298 122 358 54 206 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H79864_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 355 78 398 411 91 149 437 77 365 343 119 399 175
H79866_columns 9 4 0 336 232 440 420 244 332 28 130 466 298 122 358 54 206 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H79866_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 355 78 398 411 91 149 437 87 375 333 109 399 175
H79870_columns 9 4 0 336 488 184 420 244 76 284 386 210 42 378 358 54 206 414 433 81 169 329 293 197 61 477 499 19 235 267 359 135 127 415
H79870_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 355 78 398 411 91 367 175 333 141 87 407 117 437
H79881_columns 9 4 0 336 232 440 420 244 332 28 130 466 298 122 102 310 462 158 433 81 169 329 37 453 317 221 243 275 491 11 103 391 383 159
H79881_rows 9 4 0 480 280 248 388 100 156 380 18 498 266 234 97 385 377 153 438 86 323 163 46 462 219 315 53 469 311 215 429 77 175 335
H79885_columns 9 4 0 336 488 184 420 244 76 284 386 210 42 378 358 54 206 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H79885_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 355 78 398 411 91 431 111 397 77 151 343 181 373
H79913_columns 9 4 0 208 360 440 420 372 204 28 258 466 170 122 102 182 462 286 49 465 297 201 421 69 189 349 371 147 107 395 487 7 255 287
H79913_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 341 181 343 183 462 46 59 475 301 205 303 207
H79935_columns 9 4 0 464 488 56 420 116 76 412 130 338 298 250 230 310 334 158 177 337 425 73 37 453 317 221 243 275 491 11 103 391 383 159
H79935_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 367 175 333 141 407 87 437 117 398 78 91 411
H79936_columns 9 4 0 208 488 312 420 372 76 156 386 338 42 250 230 54 334 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H79936_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 367 175 333 141 398 78 91 411 407 87 437 117
H79962_columns 8 3 0 80 232 184 164 244 76 28 130 210 42 122 102 54 206 158 177 81 41 201 165 69 61 221 243 19 235 11 103 135 127 159
H79962_rows 8 3 0 224 24 248 4 228 28 252 146 114 138 106 97 129 121 153 182 86 67 163 46 206 219 59 85 181 87 183 205 45 207 47
H79963_columns 9 4 0 336 488 184 420 244 76 284 386 210 42 378 102 310 462 158 433 81 41 457 165 325 317 221 499 19 235 267 103 391 383 159
H79963_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 353 129 121 409 438 86 323 163 302 206 475 59 85 437 343 183 303 207 45 461
H79964_columns 9 4 0 336 488 184 420 244 76 284 386 210 42 378 102 310 462 158 433 81 297 201 165 325 61 477 243 275 491 11 103 391 383 159
H79964_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 353 129 121 409 438 86 323 163 302 206 475 59 85 437 175 335 205 301 55 471
H79965_columns 9 4 0 336 488 184 420 244 76 284 386 210 42 378 102 310 462 158 433 81 297 201 165 325 61 477 243 275 491 11 103 391 383 159
H79965_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 353 129 121 409 438 86 323 163 302 206 475 59 85 437 175 335 215 311 45 461
H79966_columns 9 4 0 336 232 440 420 244 332 28 130 466 298 122 358 54 206 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H79966_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 78 398 411 91 149 437 77 365 343 119 399 175
H79968_columns 9 4 0 336 232 440 420 244 332 28 130 466 298 122 358 54 206 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H79968_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 78 398 411 91 149 437 87 375 333 109 399 175
H79972_columns 9 4 0 336 488 184 420 244 76 284 130 466 298 122 102 310 462 158 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H79972_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 78 398 411 91 149 407 431 173 373 119 79 333
H79974_columns 9 4 0 336 488 184 420 244 76 284 386 210 42 378 358 54 206 414 433 81 297 201 165 325 61 477 499 19 235 267 359 135 127 415
H79974_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 78 398 411 91 367 175 333 141 87 407 117 437
H79988_columns 9 4 0 336 232 440 420 244 332 28 386 210 42 378 358 54 206 414 433 81 297 201 165 325 61 477 499 19 235 267 359 135 127 415
H79988_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 353 129 121 409 438 86 323 163 302 206 475 59 429 77 343 183 309 213 463 47
H79989_columns 9 4 0 336 232 440 420 244 332 28 386 210 42 378 358 54 206 414 433 81 297 201 165 325 61 477 499 19 235 267 359 135 127 415
H79989_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 353 129 121 409 438 86 323 163 302 206 475 59 429 77 175 335 309 213 55 471
H79996_columns 9 4 0 336 232 440 420 244 332 28 130 466 298 122 102 310 462 158 433 81 41 457 165 325 317 221 243 275 491 11 103 391 383 159
H79996_rows 9 4 0 480 280 248 260 228 28 508 146 370 394 106 97 385 377 153 438 86 323 163 46 462 219 315 53 469 311 215 429 77 175 335
H80000_columns 9 4 0 336 488 184 420 244 76 284 386 210 42 378 358 54 206 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H80000_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 78 398 411 91 431 111 397 77 151 343 181 373
H80006_columns 9 4 0 336 232 440 420 244 332 28 130 466 298 122 102 310 462 158 433 81 41 457 421 69 61 477 243 275 235 267 359 135 383 159
H80006_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 302 206 309 213 335 175 333 173 471 55 59 475
H80029_columns 9 4 0 464 488 56 292 244 204 284 130 338 426 122 358 182 78 414 177 337 297 201 165 325 317 221 499 19 491 11 103 391 127 415
H80029_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 315 219 215 311 173 333 175 335 462 46 469 53
H80036_columns 9 4 0 208 360 440 420 372 204 28 258 466 170 122 102 182 462 286 49 465 425 73 293 197 189 349 371 147 107 395 487 7 255 287
H80036_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 213 309 215 311 462 46 59 475 173 333 175 335
H80045_columns 9 4 0 464 232 312 420 116 332 156 386 82 42 506 230 310 334 158 177 337 41 457 421 69 317 221 243 275 491 11 103 391 383 159
H80045_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 111 431 87 407 141 333 181 373 398 78 91 411
H80047_columns 9 4 0 208 488 312 420 372 76 156 386 338 42 250 230 54 334 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H80047_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 111 431 87 407 398 78 91 411 141 333 181 373
H80051_columns 9 4 0 464 488 56 420 116 76 412 130 338 298 250 230 310 334 158 177 337 41 457 421 69 317 221 243 275 491 11 103 391 383 159
H80051_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 111 431 77 397 151 343 181 373 398 78 91 411
H80053_columns 9 4 0 208 488 312 420 372 76 156 386 338 42 250 230 54 334 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H80053_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 111 431 77 397 398 78 91 411 151 343 181 373
H80067_columns 9 4 0 464 488 56 36 500 460 28 130 338 298 250 230 310 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H80067_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 427 179 347 334 174 293 205 303 207 471 55 469 61
H80129_columns 9 4 0 464 488 56 36 500 460 28 130 338 298 250 230 310 334 158 433 81 169 329 421 69 317 221 243 275 363 139 103 391 127 415
H80129_rows 9 4 0 480 24 504 260 228 284 252 402 114 394 106 353 129 377 153 438 86 67 171 307 475 462 46 421 333 175 335 215 311 213 61
H80225_columns 9 4 0 464 488 56 36 500 460 28 258 210 170 378 230 310 334 158 433 81 425 73 165 325 317 221 243 275 363 139 103 391 127 415
H80225_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 371 75 411 398 78 359 183 341 149 429 109 399 95
H80253_columns 9 4 0 464 488 56 36 500 460 28 258 210 170 378 230 310 334 158 433 81 169 329 421 69 317 221 243 275 363 139 103 391 127 415
H80253_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 371 75 411 398 78 359 183 341 149 429 109 399 95
H80301_columns 9 4 0 464 488 56 36 500 460 28 258 210 170 378 358 182 206 286 433 81 169 329 421 69 317 221 243 275 363 139 103 391 127 415
H80301_rows 9 4 0 480 24 504 260 228 284 252 402 114 394 106 353 129 377 153 438 86 67 179 299 475 462 46 93 173 175 335 215 311 309 453
H80308_columns 9 4 0 400 360 248 484 116 140 284 194 338 42 442 422 54 334 222 497 17 361 137 229 261 445 93 115 403 171 331 295 199 63 479
H80308_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 165 365 405 93 359 175 87 415 331 139 115 435
H80314_columns 9 4 0 400 360 248 228 372 396 28 194 338 42 442 422 54 334 222 497 17 361 137 229 261 445 93 115 403 171 331 295 199 63 479
H80314_rows 9 4 0 480 280 248 132 356 412 124 146 370 394 106 481 1 249 281 438 86 302 206 325 173 469 61 163 331 51 475 431 79 311 215
H80320_columns 9 4 0 400 360 248 228 372 396 28 450 82 42 442 166 310 334 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H80320_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 165 365 405 93 339 75 179 427 103 375 399 159
H80321_columns 9 4 0 400 360 248 228 372 396 28 450 82 42 442 166 310 334 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H80321_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 165 365 405 93 75 395 371 179 103 431 343 159
H80323_columns 9 4 0 400 360 248 484 116 140 284 194 338 298 186 422 54 78 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H80323_rows 9 4 0 480 280 248 132 356 412 124 146 370 394 106 481 1 249 281 438 86 302 206 325 173 469 61 215 311 79 431 475 51 331 163
H80326_columns 9 4 0 400 360 248 484 116 140 284 450 82 42 442 166 310 334 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H80326_rows 9 4 0 480 280 248 388 100 156 380 146 370 394 106 225 257 505 25 438 86 46 462 325 173 213 317 47 463 439 87 291 203 179 347
H80344_columns 9 4 0 400 360 248 484 116 140 284 66 466 170 314 422 54 334 222 497 17 361 137 229 261 445 93 115 403 171 331 295 199 63 479
H80344_rows 9 4 0 480 24 504 388 100 412 124 274 242 266 234 353 129 377 153 438 86 174 334 197 437 333 61 295 87 175 479 307 211 43 459
H80349_columns 9 4 0 400 360 248 484 116 140 284 322 210 426 58 166 310 78 478 241 273 105 393 485 5 189 349 371 147 427 75 39 455 319 223
H80349_rows 9 4 0 480 24 504 388 100 412 124 274 242 266 234 353 129 377 153 438 86 174 334 197 437 333 61 223 431 343 39 203 299 467 51
H80355_columns 9 4 0 400 360 248 484 116 140 284 322 210 170 314 422 54 78 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H80355_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 165 373 397 93 431 111 151 343 411 75 179 355
H80373_columns 9 4 0 400 488 120 356 244 140 284 322 210 42 442 422 54 206 350 369 145 105 393 485 5 317 221 243 275 43 459 423 71 191 351
H80373_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 163 355 411 91 367 175 87 407 333 141 117 437
H80391_columns 9 4 0 400 232 376 356 244 396 28 322 210 42 442 422 54 206 350 369 145 105 393 485 5 317 221 243 275 43 459 423 71 191 351
H80391_rows 9 4 0 480 280 248 132 356 412 124 146 370 394 106 481 1 249 281 438 86 302 206 323 163 475 59 173 333 53 469 431 79 311 215
H80397_columns 9 4 0 400 232 376 356 244 396 28 322 210 42 442 166 310 462 94 113 401 361 137 229 261 61 477 499 19 299 203 167 327 447 95
H80397_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 163 355 411 91 141 333 437 117 175 367 407 87
H80403_columns 9 4 0 400 488 120 356 244 140 284 66 466 298 186 422 54 206 350 369 145 105 393 485 5 317 221 243 275 43 459 423 71 191 351
H80403_rows 9 4 0 480 24 504 388 100 412 124 274 242 266 234 353 129 377 153 438 86 174 334 195 291 475 59 439 87 175 335 309 213 45 461
H80406_columns 9 4 0 400 488 120 356 244 140 284 322 210 42 442 166 310 462 94 113 401 361 137 229 261 61 477 499 19 299 203 167 327 447 95
H80406_rows 9 4 0 480 24 504 388 100 412 124 274 242 266 234 353 129 377 153 438 86 174 334 195 291 475 59 79 431 343 183 205 301 469 53
H80409_columns 9 4 0 400 232 376 356 244 396 28 66 466 298 186 166 310 462 94 369 145 105 393 229 261 61 477 499 19 299 203 167 327 447 95
H80409_rows 9 4 0 480 24 504 388 100 412 124 274 242 266 234 353 129 377 153 438 86 174 334 195 291 475 59 53 469 301 205 183 343 431 79
H80415_columns 9 4 0 400 488 120 356 244 140 284 322 210 42 442 422 54 206 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H80415_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 163 355 411 91 431 111 151 343 397 77 181 373
H80422_columns 9 4 0 400 232 376 356 244 396 28 322 210 42 442 422 54 206 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H80422_rows 9 4 0 480 24 504 388 100 412 124 274 242 266 234 353 129 377 153 438 86 174 334 195 291 475 59 461 45 213 309 335 175 87 439
H80747_columns 9 4 0 400 360 248 484 116 140 284 450 82 170 314 294 182 78 478 241 273 489 9 357 133 445 93 115 403 171 331 295 199 63 479
H80747_rows 9 4 0 480 280 248 148 372 396 108 130 354 410 122 481 1 249 281 438 86 302 206 173 333 53 469 223 319 71 423 51 467 171 331
H80789_columns 9 4 0 400 488 120 356 244 140 284 322 210 426 58 38 438 206 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H80789_rows 9 4 0 480 24 504 260 228 284 252 402 114 394 106 353 129 377 153 438 86 174 334 83 435 331 171 479 63 199 295 461 45 213 309
H80835_columns 9 4 0 400 232 376 484 116 268 156 450 82 42 442 166 310 334 222 241 273 489 9 101 389 189 349 371 147 427 75 39 455 319 223
H80835_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 367 175 87 407 141 333 437 117 355 163 91 411
H80845_columns 9 4 0 400 488 120 228 372 268 156 194 338 42 442 422 54 334 222 497 17 233 265 101 389 189 349 371 147 427 75 39 455 319 223
H80845_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 367 175 87 407 99 419 347 155 397 77 181 373
H80852_columns 9 4 0 400 232 376 484 116 268 156 450 82 298 186 166 310 78 478 241 273 489 9 357 133 445 93 115 403 171 331 295 199 63 479
H80852_rows 9 4 0 480 24 504 276 244 268 236 386 98 410 122 353 129 377 153 438 86 174 334 447 95 167 327 461 45 213 309 51 467 299 203
H80945_columns 9 4 0 400 360 248 484 116 140 284 322 210 42 442 422 54 206 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H80945_rows 9 4 0 480 24 504 276 244 268 236 386 98 410 122 353 129 377 153 438 86 174 334 213 309 461 45 479 63 199 295 331 171 83 435
H80995_columns 9 4 0 400 488 120 356 244 140 284 322 210 42 442 422 54 206 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H80995_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 163 355 411 91 431 111 151 343 397 77 181 373
H81001_columns 9 4 0 400 232 376 356 244 396 28 322 210 42 442 422 54 206 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H81001_rows 9 4 0 480 24 504 260 228 284 252 402 114 394 106 353 129 377 153 438 86 174 334 195 291 475 59 461 45 213 309 335 175 87 439
H81003_columns 9 4 0 400 232 376 356 244 396 28 322 210 42 442 166 310 462 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H81003_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 163 355 411 91 77 397 373 181 111 431 343 151
H81045_columns 9 4 0 400 232 376 484 116 268 156 194 338 426 58 38 438 334 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H81045_rows 9 4 0 448 56 504 292 228 284 220 274 210 298 234 449 1 505 57 374 182 78 398 351 159 103 423 85 405 365 173 395 75 179 371
H81047_columns 9 4 0 400 232 376 484 116 268 156 450 82 170 314 38 438 334 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H81047_rows 9 4 0 480 24 504 260 228 284 252 402 114 394 106 353 129 377 153 438 86 174 334 319 223 39 455 45 461 309 213 339 179 75 427
H81050_columns 9 4 0 400 232 376 484 116 268 156 194 338 426 58 294 182 78 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H81050_rows 9 4 0 480 24 504 260 228 284 252 402 114 394 106 353 129 377 153 438 86 174 334 319 223 39 455 469 53 205 301 171 331 435 83
H81076_columns 9 4 0 464 296 248 228 308 460 28 386 82 170 378 102 438 334 158 433 81 169 329 37 453 253 285 307 211 491 11 103 391 383 159
H81076_rows 9 4 0 480 24 504 404 116 396 108 258 226 282 250 353 129 377 153 438 86 341 181 301 205 462 46 443 43 223 335 167 311 451 83
H81085_columns 9 4 0 464 168 376 356 180 460 28 258 210 426 122 102 438 206 286 49 465 297 201 421 69 381 157 179 339 107 395 487 7 255 287
H81085_rows 9 4 0 496 8 504 388 116 396 124 322 178 330 186 305 193 313 201 470 38 293 213 163 339 423 87 493 29 286 238 367 159 107 411
H81113_columns 9 4 0 464 168 376 484 52 332 156 386 82 298 250 230 310 78 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H81113_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 191 351 171 331 461 45 46 462 307 211 295 199
H81139_columns 9 4 0 464 168 376 356 180 460 28 386 82 298 250 230 310 78 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H81139_rows 9 4 0 496 8 504 388 116 396 124 322 178 330 186 305 193 313 201 470 38 293 213 347 171 95 431 493 29 286 238 151 359 403 99
H81144_columns 9 4 0 464 424 120 100 436 460 28 386 82 42 506 230 310 334 158 433 81 169 329 37 453 253 285 307 211 235 267 359 135 383 159
H81144_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 187 43 479 335 301 205 206 302 167 55 451 339
H81145_columns 9 4 0 464 296 248 228 308 460 28 130 338 426 122 102 438 334 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H81145_rows 9 4 0 496 264 248 132 372 396 124 66 434 330 186 305 193 57 457 470 38 37 469 157 365 366 158 419 83 423 87 287 239 283 235
H81146_columns 9 4 0 464 296 248 228 308 460 28 130 338 426 122 102 438 334 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H81146_rows 9 4 0 496 264 248 132 372 396 124 66 434 330 186 305 193 57 457 470 38 37 469 157 365 366 158 419 83 95 431 231 279 283 235
H81153_columns 9 4 0 464 296 248 484 52 204 284 386 82 170 378 358 182 78 414 433 81 297 201 165 325 509 29 51 467 235 267 359 135 127 415
H81153_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 301 205 206 302 191 351 171 331 467 51 455 39
H81163_columns 8 3 0 208 40 248 228 52 204 28 130 82 170 122 102 182 78 158 177 81 41 201 165 69 253 29 51 211 235 11 103 135 127 159
H81163_rows 8 3 0 240 8 248 132 116 140 124 66 178 74 186 49 193 57 201 214 38 37 213 157 109 110 158 91 171 95 175 231 23 227 19
H81165_columns 9 4 0 464 296 248 228 308 460 28 386 82 170 378 102 438 334 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H81165_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 301 205 206 302 187 43 479 335 167 55 451 339
H81168_columns 9 4 0 464 296 248 228 308 460 28 130 338 426 122 102 438 334 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H81168_rows 9 4 0 496 264 248 388 116 140 380 66 434 330 186 49 449 313 201 470 38 293 213 157 365 110 414 19 483 279 231 175 351 427 91
H81172_columns 9 4 0 464 296 248 484 52 204 284 386 82 170 378 358 182 78 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H81172_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 301 205 206 302 479 63 459 43 179 339 167 327
H81174_columns 9 4 0 464 296 248 228 308 460 28 386 82 170 378 358 182 78 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H81174_rows 9 4 0 496 264 248 132 372 396 124 66 434 330 186 305 193 57 457 470 38 37 469 157 365 366 158 235 283 239 287 87 423 83 419
H81175_columns 9 4 0 464 296 248 484 52 204 284 130 338 426 122 358 182 78 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H81175_rows 9 4 0 496 8 504 388 116 396 124 322 178 330 186 305 193 313 201 470 38 293 213 413 109 366 158 487 23 227 275 91 427 351 175
H81196_columns 9 4 0 464 296 248 484 52 204 284 130 338 426 122 358 182 78 414 177 337 297 201 165 325 509 29 307 211 491 11 103 391 127 415
H81196_rows 9 4 0 496 8 504 388 116 396 124 322 178 330 186 305 193 313 201 470 38 293 213 413 109 359 151 347 171 95 431 238 286 483 19
H81198_columns 9 4 0 464 168 376 356 180 460 28 258 210 426 122 102 438 206 286 49 465 425 73 293 197 381 157 179 339 107 395 487 7 255 287
H81198_rows 9 4 0 496 8 504 388 116 396 124 322 178 330 186 305 193 313 201 470 38 293 213 99 403 359 151 493 29 286 238 431 95 171 347
H81205_columns 9 4 0 464 168 376 484 52 332 156 386 82 298 250 230 310 78 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H81205_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 121 409 438 86 85 437 319 223 299 203 461 45 46 462 179 339 167 327
H81342_columns 9 4 0 464 232 312 292 244 460 28 386 82 170 378 102 438 334 158 433 81 169 329 37 453 253 285 307 211 491 11 103 391 383 159
H81342_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 355 91 411 398 78 365 77 431 143 343 119 405 181
H81344_columns 9 4 0 464 488 56 292 244 204 284 130 338 426 122 102 438 334 158 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H81344_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 355 91 411 398 78 365 407 437 335 141 119 85 175
H81369_columns 9 4 0 208 360 440 420 372 204 28 258 466 170 122 102 182 462 286 49 465 41 457 421 69 381 157 435 83 363 139 231 263 255 287
H81369_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 341 181 334 174 301 205 303 207 471 55 59 475
H81405_columns 9 4 0 464 488 56 164 372 332 156 386 82 298 250 230 310 78 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H81405_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 367 175 333 141 411 91 78 398 117 437 87 407
H81425_columns 9 4 0 464 360 184 164 372 460 28 386 82 298 250 102 438 206 286 49 465 297 201 421 69 381 157 179 339 107 395 487 7 255 287
H81425_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 141 333 175 367 411 91 78 398 407 87 437 117
H81437_columns 9 4 0 464 488 56 164 372 332 156 258 210 426 122 230 310 78 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H81437_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 183 343 181 341 475 59 46 462 301 205 303 207
H81445_columns 9 4 0 464 232 312 292 244 460 28 130 338 426 122 102 438 334 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H81445_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 353 129 121 409 438 86 67 419 59 475 462 46 341 181 343 183 303 207 301 205
H81446_columns 9 4 0 464 232 312 292 244 460 28 130 338 426 122 102 438 334 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H81446_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 353 129 121 409 438 86 67 419 59 475 462 46 341 181 175 335 215 311 301 205
H81453_columns 9 4 0 464 488 56 292 244 204 284 130 338 426 122 358 182 78 414 177 337 41 457 421 69 509 29 307 211 235 267 359 135 127 415
H81453_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 353 129 121 409 438 86 67 419 59 475 462 46 173 333 343 183 303 207 213 309
H81454_columns 8 3 0 208 232 56 36 244 204 28 130 82 170 122 102 182 78 158 177 81 41 201 165 69 253 29 51 211 235 11 103 135 127 159
H81454_rows 8 3 0 224 24 248 4 228 28 252 146 114 138 106 97 129 121 153 182 86 67 163 59 219 206 46 173 77 175 79 215 55 213 53
H81456_columns 9 4 0 464 232 312 292 244 460 28 386 82 170 378 102 438 334 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H81456_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 91 411 398 78 365 77 431 143 343 119 405 181
H81457_columns 9 4 0 464 232 312 292 244 460 28 130 338 426 122 102 438 334 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H81457_rows 9 4 0 480 280 248 260 228 28 508 146 370 394 106 97 385 377 153 438 86 323 163 59 475 206 302 53 469 311 215 79 431 333 173
H81461_columns 9 4 0 464 488 56 292 244 204 284 386 82 170 378 358 182 78 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H81461_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 249 313 374 182 163 355 91 411 398 78 431 111 397 77 373 181 343 151
H81472_columns 9 4 0 464 488 56 292 244 204 284 130 338 426 122 358 182 78 414 177 337 297 201 165 325 509 29 307 211 491 11 103 391 127 415
H81472_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 315 219 215 311 173 333 175 335 462 46 469 53
H81477_columns 9 4 0 464 488 56 292 244 204 284 386 82 170 378 102 438 334 158 433 81 41 457 421 69 253 285 51 467 235 267 359 135 383 159
H81477_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 315 219 303 207 173 333 334 174 471 55 469 53
H81480_columns 9 4 0 208 360 440 420 372 204 28 258 466 170 122 102 182 462 286 49 465 425 73 37 453 381 157 435 83 363 139 231 263 255 287
H81480_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 213 309 206 302 173 333 175 335 471 55 59 475
H81495_columns 9 4 0 464 488 56 420 116 76 412 130 338 298 250 230 310 334 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H81495_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 355 367 175 333 141 87 407 117 437 78 398 411 91
H81501_columns 9 4 0 464 488 56 164 372 332 156 258 210 426 122 230 310 78 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H81501_rows 9 4 0 480 24 504 260 228 284 252 146 370 138 362 97 385 121 409 438 86 67 419 311 215 309 213 475 59 46 462 173 333 175 335
H81547_columns 9 4 0 464 360 184 420 116 204 284 130 338 426 122 358 182 78 414 305 209 41 457 421 69 381 157 51 467 491 11 231 263 255 287
H81547_rows 9 4 0 480 24 504 388 100 412 124 274 242 266 234 353 129 377 153 438 86 323 221 439 87 203 341 47 463 179 301 46 462 315 165
H81561_columns 9 4 0 464 488 56 420 116 76 412 258 210 298 250 230 310 206 286 177 337 169 329 37 453 509 29 435 83 107 395 359 135 383 159
H81561_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 103 159 91 398 78 365 117 339 335 439 427 405 141
H81572_columns 9 4 0 464 488 56 420 116 76 412 258 210 298 250 230 310 206 286 177 337 169 329 37 453 509 29 435 83 107 395 359 135 383 159
H81572_rows 9 4 0 448 56 504 292 228 284 220 18 466 42 490 193 257 249 313 374 182 163 103 159 91 398 78 173 437 395 407 367 371 85 333
H81575_columns 8 3 0 208 40 248 228 52 204 28 66 146 106 186 166 118 142 94 113 145 233 9 101 133 61 221 243 19 43 203 167 71 191 95
H81575_rows 8 3 0 240 8 248 132 116 140 124 66 178 74 186 49 193 57 201 214 38 221 45 101 149 110 158 163 83 95 175 231 23 27 235
H81576_columns 9 4 0 464 296 248 228 308 460 28 66 402 362 186 166 374 398 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H81576_rows 9 4 0 496 264 248 132 372 396 124 66 434 330 186 305 193 57 457 470 38 477 45 357 149 366 158 275 227 239 287 87 423 427 91
H81577_columns 9 4 0 464 296 248 484 52 204 284 322 146 106 442 166 374 398 94 369 145 233 265 357 133 61 477 243 275 43 459 423 71 447 95
H81577_rows 9 4 0 496 8 504 388 116 396 124 322 178 330 186 305 193 313 201 470 38 221 301 101 405 159 367 163 339 430 94 231 279 27 491
H81578_columns 9 4 0 400 232 376 356 244 396 28 194 402 362 58 294 118 142 478 241 273 489 9 421 69 189 349 307 211 43 459 423 71 191 351
H81578_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 174 342 286 155 211 299 355 309 373 141 205 183 247 271 335
H81582_columns 9 4 0 400 488 120 356 244 140 284 194 402 362 58 38 374 398 222 241 273 489 9 421 69 189 349 307 211 43 459 423 71 191 351
H81582_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 174 342 286 155 211 299 355 309 311 335 333 245 247 143 141
H81643_columns 9 4 0 400 360 248 484 116 140 284 66 274 490 186 166 502 270 94 113 401 361 137 293 197 61 477 435 83 171 331 295 199 63 479
H81643_rows 9 4 0 448 312 248 36 484 284 220 2 450 314 250 465 17 233 297 358 78 182 414 421 141 117 349 147 407 175 427 75 335 119 371
H81680_columns 9 4 0 400 360 248 228 372 396 28 66 402 490 58 294 246 142 350 113 401 489 9 293 197 189 349 307 211 43 459 423 71 191 351
H81680_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 174 342 286 309 181 333 205 155 371 139 355 215 247 271 303
H81688_columns 9 4 0 400 104 504 484 116 396 28 66 402 490 58 294 246 142 350 113 401 489 9 293 197 189 349 307 211 299 203 167 327 191 351
H81688_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 174 342 286 309 373 141 205 155 211 299 355 183 247 271 335
H81703_columns 9 4 0 400 104 504 484 116 396 28 66 402 490 58 294 246 142 350 113 401 489 9 293 197 189 349 307 211 299 203 167 327 191 351
H81703_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 174 342 286 309 373 141 205 211 243 267 299 159 183 335 359
H81705_columns 9 4 0 400 104 504 484 116 396 28 66 402 490 58 294 246 142 350 113 401 489 9 293 197 189 349 307 211 299 203 167 327 191 351
H81705_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 174 342 286 309 373 141 205 179 243 267 331 159 215 303 359
H81720_columns 9 4 0 400 360 248 484 116 140 284 66 402 490 58 38 502 398 94 113 401 489 9 293 197 189 349 307 211 299 203 167 327 191 351
H81720_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 174 342 286 309 311 335 333 155 211 299 355 245 247 143 141
H81726_columns 9 4 0 400 488 120 100 500 396 28 66 402 490 58 294 246 142 350 113 401 489 9 293 197 189 349 307 211 299 203 167 327 191 351
H81726_rows 9 4 0 448 312 248 36 484 284 220 258 194 58 506 209 273 489 41 358 78 182 414 147 435 331 107 349 117 141 421 343 119 143 431
H81761_columns 9 4 0 400 488 120 356 244 140 284 66 402 490 58 38 502 398 94 113 401 489 9 293 197 189 349 307 211 299 203 167 327 191 351
H81761_rows 9 4 0 448 312 248 36 484 284 220 258 194 58 506 209 273 489 41 358 78 182 414 147 407 175 427 349 117 141 421 371 119 335 75
H81795_columns 9 4 0 400 488 120 356 244 140 284 194 18 362 442 294 502 142 94 113 401 233 265 37 453 189 349 307 211 43 459 423 71 191 351
H81795_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 174 342 286 267 139 371 243 359 303 215 159 181 309 205 333
H82271_columns 9 4 0 272 488 248 228 500 268 28 66 402 362 186 422 118 142 350 113 401 361 137 421 69 317 221 179 339 43 459 295 199 63 479
H82271_rows 9 4 0 448 56 504 292 228 284 220 258 194 314 250 465 17 489 41 358 78 182 414 93 373 397 165 147 435 331 107 87 375 399 175
H83584_columns 9 4 0 400 232 376 356 244 396 28 194 402 298 122 358 54 142 478 241 273 489 9 421 69 189 349 307 211 43 459 423 71 191 351
H83584_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 233 297 358 334 182 158 347 371 139 163 405 437 77 109 87 119 399 431
H83588_columns 9 4 0 400 488 120 356 244 140 284 194 402 42 378 358 54 398 222 241 273 489 9 421 69 189 349 307 211 43 459 423 71 191 351
H83588_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 233 297 358 334 182 158 347 371 139 163 405 407 431 429 117 119 79 77
H83645_columns 9 4 0 400 232 376 484 116 268 156 322 18 170 506 230 438 270 94 113 401 361 137 37 453 317 221 179 339 427 75 39 455 319 223
H83645_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 206 310 286 359 335 183 159 269 141 373 245 211 339 171 299
H83710_columns 9 4 0 400 232 376 356 244 396 28 66 402 298 250 486 54 142 350 113 401 489 9 293 197 189 349 307 211 43 459 423 71 191 351
H83710_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 206 310 286 339 211 299 171 157 373 141 357 183 247 271 335
H83716_columns 9 4 0 400 488 120 100 500 396 28 66 402 298 250 486 54 142 350 113 401 489 9 293 197 189 349 307 211 299 203 167 327 191 351
H83716_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 206 310 286 339 371 139 171 157 181 333 357 215 247 271 303
H83730_columns 9 4 0 400 232 376 484 116 268 156 450 18 170 378 102 438 270 222 497 17 105 393 165 325 317 221 179 339 427 75 39 455 319 223
H83730_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 233 297 358 334 182 158 111 431 87 407 77 397 117 437 347 371 139 163
H83748_columns 9 4 0 400 360 248 484 116 140 284 194 18 298 506 358 438 142 94 113 401 233 265 37 453 189 349 307 211 43 459 423 71 191 351
H83748_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 206 310 286 269 141 373 245 359 335 183 159 211 339 171 299
H83752_columns 9 4 0 400 488 120 356 244 140 284 450 18 298 250 102 438 142 350 113 401 489 9 293 197 189 349 307 211 43 459 423 71 191 351
H83752_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 230 206 310 286 267 139 371 243 303 175 343 215 157 181 333 357
H83766_columns 9 4 0 400 232 376 484 116 268 156 450 18 170 378 102 438 270 222 113 401 489 9 165 325 317 221 179 339 427 75 39 455 319 223
H83766_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 233 297 358 334 182 158 431 111 407 87 397 77 437 117 347 371 139 163
H83774_columns 9 4 0 400 360 248 484 116 140 284 450 18 298 250 102 438 142 350 497 17 105 393 293 197 189 349 307 211 43 459 423 71 191 351
H83774_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 233 297 358 334 182 158 77 397 117 437 111 431 87 407 347 371 139 163
H84991_columns 9 4 0 336 168 504 484 180 332 28 130 338 298 250 486 54 78 414 177 337 297 201 293 197 317 221 499 19 107 395 103 391 127 415
H84991_rows 9 4 0 448 56 504 260 196 316 252 34 482 26 474 209 273 233 297 358 149 78 437 182 333 414 109 91 87 371 375 395 399 163 175
H85159_columns 9 4 0 336 424 248 484 180 76 284 130 338 42 506 486 54 334 158 177 337 297 201 293 197 317 221 499 19 107 395 103 391 127 415
H85159_rows 9 4 0 448 56 504 260 196 316 252 34 482 26 474 209 273 233 297 358 149 78 407 182 175 414 429 91 117 371 375 395 79 163 333
H85321_columns 9 4 0 80 488 440 420 500 76 28 258 210 170 378 230 310 334 158 177 337 41 457 293 197 61 477 243 275 363 139 103 391 127 415
H85321_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 233 297 358 147 339 118 142 414 427 107 95 335 141 333 439 437 117 167
H85947_columns 9 4 0 400 488 120 484 116 12 412 194 274 362 186 166 374 270 222 113 401 169 329 165 325 445 93 499 19 299 203 39 455 319 223
H85947_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 209 273 233 297 358 78 431 111 93 395 75 373 151 343 182 414 397 179 371 165
H86002_columns 9 4 0 240 456 312 356 404 172 92 322 146 42 506 230 310 398 94 241 273 361 137 293 197 189 349 115 403 491 11 39 455 447 95
H86002_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 413 29 207 335 183 311 211 339 270 142 427 43 118 502
H86005_columns 9 4 0 240 456 312 356 404 172 92 194 274 42 506 358 182 398 94 497 17 233 265 37 453 317 221 115 403 363 139 167 327 447 95
H86005_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 477 29 239 303 203 267 118 438 407 87 334 142 179 371
H86009_columns 9 4 0 496 456 56 228 276 300 220 322 146 42 506 230 310 398 94 369 145 233 265 37 453 445 93 115 403 363 139 167 327 447 95
H86009_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 413 29 463 343 175 55 139 267 243 371 78 214 302 438
H86011_columns 9 4 0 496 456 56 228 276 300 220 322 146 42 506 230 310 398 94 241 273 361 137 37 453 445 93 115 403 363 139 167 327 447 95
H86011_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 413 29 463 215 303 55 267 139 371 243 78 342 174 438
H86015_columns 8 3 0 112 200 184 164 212 108 28 130 82 42 250 102 182 206 30 177 81 105 137 37 197 253 29 51 211 171 75 103 135 255 31
H86015_rows 8 3 0 128 120 248 68 196 60 188 34 162 90 218 145 17 233 105 229 101 157 29 83 211 43 171 142 14 246 118 207 79 183 55
H86016_columns 9 4 0 368 456 184 420 212 108 284 130 338 298 250 102 438 462 30 177 337 105 393 293 197 509 29 307 211 171 331 103 391 511 31
H86016_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 401 17 233 361 485 101 157 285 83 467 299 171 142 270 502 118 311 183 79 463
H86021_columns 9 4 0 368 456 184 164 468 364 28 386 82 298 250 102 438 206 286 433 81 361 137 165 325 125 413 307 211 43 459 487 7 255 287
H86021_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 413 29 339 211 142 270 427 43 118 502 335 207 311 183
H86025_columns 9 4 0 368 456 184 164 468 364 28 386 82 298 250 102 438 206 286 177 337 361 137 421 69 125 413 307 211 43 459 487 7 255 287
H86025_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 413 29 83 467 398 14 299 171 246 374 207 335 183 311
H86029_columns 9 4 0 240 456 312 292 468 236 28 258 210 426 122 230 310 78 414 49 465 489 9 165 325 381 157 179 339 427 75 103 391 383 159
H86029_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 413 29 339 371 139 171 302 270 246 214 463 79 439 55
H86033_columns 9 4 0 240 456 312 420 340 108 156 258 210 42 506 486 54 206 286 305 209 489 9 165 325 125 413 435 83 171 331 359 135 127 415
H86033_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 229 357 157 285 339 343 303 299 206 207 183 182 270 139 243 374
H86035_columns 9 4 0 240 456 312 420 340 108 156 258 210 42 506 230 310 462 30 49 465 233 265 421 69 381 157 179 339 427 75 103 391 383 159
H86035_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 489 105 229 357 157 285 339 343 303 299 270 139 243 374 206 207 183 182
H86039_columns 9 4 0 368 456 184 228 404 300 92 322 146 234 314 38 502 398 94 241 273 41 457 485 5 317 221 115 403 363 139 167 327 447 95
H86039_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 413 29 431 47 438 54 267 139 371 243 215 343 206 334
H86041_columns 9 4 0 368 456 184 484 148 44 348 66 402 234 314 294 246 398 94 497 17 41 457 229 261 317 221 115 403 363 139 167 327 447 95
H86041_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 413 29 431 47 438 54 215 343 206 334 267 139 371 243
H86045_columns 9 4 0 496 456 56 228 276 300 220 322 146 234 314 38 502 398 94 241 273 41 457 357 133 445 93 115 403 363 139 167 327 447 95
H86045_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 413 29 175 183 335 343 11 395 115 499 302 310 206 214
H86049_columns 8 3 0 112 200 184 228 148 44 92 66 146 42 250 230 54 142 94 241 17 41 201 101 133 189 93 115 147 235 11 39 199 191 95
H86049_rows 8 3 0 192 56 248 36 228 28 220 130 66 186 122 81 145 105 169 229 37 221 29 111 175 87 151 118 182 78 142 11 203 51 243
H86050_columns 9 4 0 368 456 184 228 404 300 92 66 402 298 250 486 54 142 350 497 17 297 201 101 389 189 349 115 403 491 11 295 199 191 351
H86050_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 221 285 367 175 87 407 118 438 334 142 243 307 459 11
H86051_columns 9 4 0 240 456 312 356 404 172 92 194 274 42 506 358 182 398 94 497 17 41 457 229 261 317 221 115 403 363 139 167 327 447 95
H86051_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 477 29 367 175 331 139 118 438 78 398 279 215 307 243
H86053_columns 8 3 0 112 200 184 164 212 108 28 66 146 42 250 166 118 206 30 177 81 105 137 37 197 253 29 51 211 171 75 103 135 255 31
H86053_rows 8 3 0 192 56 248 36 228 28 220 130 66 186 122 81 145 105 169 229 37 221 29 139 75 179 115 118 182 78 142 239 47 215 23
H86054_columns 9 4 0 368 456 184 420 212 108 284 66 402 298 250 166 374 462 30 177 337 105 393 293 197 509 29 307 211 171 331 103 391 511 31
H86054_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 221 285 139 331 435 115 118 438 334 142 279 215 47 495
H86055_columns 9 4 0 304 456 248 484 212 44 284 386 82 170 378 358 182 78 414 433 81 169 329 293 197 61 477 499 19 235 267 359 135 127 415
H86055_rows 9 4 0 448 312 248 164 356 412 92 2 450 314 250 337 145 105 425 485 37 310 246 334 142 413 93 495 47 203 267 179 371 407 87
H86056_columns 9 4 0 304 456 248 484 212 44 284 386 82 170 378 358 182 78 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H86056_rows 9 4 0 448 312 248 164 356 412 92 2 450 314 250 337 145 105 425 485 37 310 246 334 142 413 93 431 111 139 331 243 307 471 23
H86060_columns 9 4 0 432 200 376 484 84 300 156 386 338 42 250 230 54 334 414 433 81 169 329 293 197 61 477 499 19 235 267 359 135 127 415
H86060_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 239 303 203 267 349 157 142 334 87 407 115 435
H86061_columns 9 4 0 432 200 376 484 84 300 156 386 338 42 250 230 54 334 414 433 81 169 329 293 197 61 477 499 19 235 267 359 135 127 415
H86061_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 239 303 203 267 349 157 343 151 398 78 115 435
H86063_columns 9 4 0 432 456 120 484 84 44 412 130 338 298 250 230 310 334 158 177 337 425 73 37 453 317 221 243 275 491 11 103 391 383 159
H86063_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 239 303 203 267 151 343 179 371 413 93 78 398
H86064_columns 9 4 0 432 200 376 484 84 300 156 386 338 42 250 230 54 334 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H86064_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 239 303 203 267 413 93 78 398 151 343 179 371
H86066_columns 9 4 0 432 200 376 484 84 300 156 386 338 42 250 230 54 334 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H86066_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 239 303 203 267 413 93 407 87 334 142 179 371
H86074_columns 9 4 0 432 328 248 484 84 172 284 386 210 42 378 358 54 206 414 433 81 297 201 165 325 61 477 499 19 235 267 359 135 127 415
H86074_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 349 157 142 334 239 303 203 267 87 407 115 435
H86078_columns 9 4 0 432 328 248 484 84 172 284 386 210 42 378 358 54 206 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H86078_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 349 157 142 334 431 111 395 75 279 215 307 243
H86110_columns 9 4 0 432 456 120 484 84 44 412 130 338 298 250 230 310 334 158 177 337 41 457 421 69 317 221 243 275 491 11 103 391 383 159
H86110_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 367 175 331 139 279 215 307 243 413 93 78 398
H86112_columns 9 4 0 432 200 376 484 84 300 156 386 338 42 250 230 54 334 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H86112_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 367 175 331 139 413 93 78 398 279 215 307 243
H86184_columns 9 4 0 304 456 248 484 212 44 284 130 338 42 506 486 54 334 158 433 81 297 201 421 69 189 349 243 275 107 395 359 135 127 415
H86184_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 86 462 310 157 285 174 471 79 395 11 183 243 371 303
H86185_columns 9 4 0 304 456 248 484 212 44 284 130 338 42 506 486 54 334 158 433 81 297 201 165 325 445 93 243 275 107 395 359 135 127 415
H86185_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 86 462 310 157 285 174 215 139 267 335 499 115 439 47
H86198_columns 9 4 0 496 328 184 420 84 236 284 386 210 42 378 358 54 206 414 433 81 169 329 293 197 61 477 499 19 235 267 359 135 127 415
H86198_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 83 467 157 285 299 171 463 79 398 14 183 311 246 374
H86201_columns 9 4 0 496 328 184 420 84 236 284 386 210 42 378 358 54 206 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H86201_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 83 467 157 285 299 171 335 207 270 142 55 439 118 502
H86225_columns 9 4 0 496 200 312 420 84 364 156 386 338 42 250 230 54 334 414 433 81 169 329 293 197 61 477 499 19 235 267 359 135 127 415
H86225_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 463 79 398 14 157 285 299 171 183 311 246 374
H86227_columns 9 4 0 496 200 312 420 84 364 156 386 338 42 250 230 54 334 414 177 337 425 73 293 197 61 477 499 19 235 267 359 135 127 415
H86227_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 463 79 398 14 285 157 171 299 311 183 374 246
H86241_columns 9 4 0 496 328 184 420 84 236 284 386 210 42 378 358 54 206 414 177 337 297 201 421 69 61 477 499 19 235 267 359 135 127 415
H86241_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 157 285 299 171 335 207 270 142 55 439 118 502
H86269_columns 9 4 0 496 456 56 420 84 108 412 130 338 298 250 230 310 334 158 433 81 41 457 165 325 317 221 243 275 491 11 103 391 383 159
H86269_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 83 467 463 79 398 14 183 311 246 374 157 285 299 171
H86273_columns 9 4 0 496 328 184 420 84 236 284 386 210 42 378 358 54 206 414 305 209 169 329 421 69 61 477 499 19 235 267 359 135 127 415
H86273_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 285 157 171 299 207 335 142 270 55 439 118 502
H86293_columns 9 4 0 496 200 312 420 84 364 156 386 338 42 250 230 54 334 414 305 209 169 329 421 69 61 477 499 19 235 267 359 135 127 415
H86293_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 335 207 270 142 157 285 299 171 55 439 118 502
H86428_columns 9 4 0 368 456 184 484 148 44 348 194 274 426 122 102 438 270 222 497 17 105 393 229 261 381 157 435 83 43 459 167 327 319 223
H86428_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 239 303 54 502 203 267 334 142 435 115 343 151 93 413
H86429_columns 9 4 0 496 328 184 228 276 428 92 194 402 298 122 358 54 142 478 369 145 233 265 485 5 125 413 179 339 299 203 423 71 63 479
H86429_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 239 303 54 502 203 267 413 93 151 343 115 435 142 334
H86431_columns 9 4 0 240 456 312 356 404 172 92 322 146 426 122 230 310 14 478 369 145 105 393 485 5 253 285 435 83 171 331 295 199 63 479
H86431_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 239 303 54 502 307 243 334 142 75 395 343 151 93 413
H86432_columns 9 4 0 496 200 312 356 148 428 92 322 402 170 122 230 54 270 478 113 401 361 137 485 5 253 285 435 83 171 331 295 199 63 479
H86432_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 239 303 54 502 307 243 413 93 151 343 395 75 142 334
H86434_columns 9 4 0 368 456 184 228 404 300 92 322 146 426 122 230 310 14 478 241 273 105 393 485 5 381 157 179 339 427 75 39 455 319 223
H86434_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 86 246 270 430 43 139 371 467 285 157 311 183
H86436_columns 9 4 0 368 200 440 484 148 300 92 322 402 170 122 230 54 270 478 241 273 361 137 485 5 125 413 435 83 171 331 295 199 63 479
H86436_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 86 246 270 430 285 157 311 183 43 139 371 467
H86438_columns 9 4 0 112 456 440 484 404 44 92 322 146 170 378 230 310 270 222 497 17 361 137 229 261 125 413 435 83 171 331 295 199 63 479
H86438_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 86 246 171 11 398 302 371 467 285 157 311 183
H86440_columns 9 4 0 368 200 440 484 148 300 92 322 402 170 122 230 54 270 478 241 273 361 137 485 5 125 413 435 83 171 331 295 199 63 479
H86440_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 86 246 171 11 285 157 311 183 398 302 371 467
H86446_columns 9 4 0 368 200 440 484 148 300 92 322 402 170 122 230 54 270 478 369 145 233 265 485 5 125 413 435 83 171 331 295 199 63 479
H86446_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 86 374 142 430 157 285 183 311 43 267 243 467
H86447_columns 9 4 0 368 200 440 484 148 300 92 322 402 170 122 230 54 270 478 369 145 233 265 485 5 125 413 435 83 171 331 295 199 63 479
H86447_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 86 374 299 11 157 285 183 311 398 174 243 467
H86448_columns 9 4 0 496 200 312 356 148 428 92 322 402 42 250 230 54 398 350 369 145 105 393 485 5 253 285 307 211 43 459 423 71 191 351
H86448_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 83 467 398 14 157 285 183 311 299 171 246 374
H86450_columns 9 4 0 496 200 312 356 148 428 92 322 402 42 250 230 54 398 350 113 401 361 137 485 5 253 285 307 211 43 459 423 71 191 351
H86450_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 83 467 398 14 285 157 311 183 171 299 374 246
H86473_columns 9 4 0 368 200 440 484 148 300 92 450 274 170 122 102 182 270 478 497 17 233 265 357 133 125 413 435 83 171 331 295 199 63 479
H86473_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 239 303 462 14 307 243 349 157 87 407 374 182 395 75
H86475_columns 9 4 0 112 456 440 484 404 44 92 194 274 170 378 358 182 270 222 241 273 489 9 101 389 381 157 179 339 427 75 39 455 319 223
H86475_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 239 303 462 14 307 243 182 374 75 395 157 349 407 87
H86476_columns 9 4 0 368 200 440 484 148 300 92 450 274 170 122 102 182 270 478 241 273 489 9 357 133 125 413 435 83 171 331 295 199 63 479
H86476_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 239 303 462 14 307 243 413 93 151 343 438 118 331 139
H86484_columns 9 4 0 240 328 440 484 276 172 92 194 402 42 378 358 54 398 222 241 273 105 393 485 5 381 157 179 339 427 75 39 455 319 223
H86484_rows 9 4 0 448 312 248 36 484 284 220 386 66 186 378 81 401 361 169 485 37 239 303 349 157 87 407 310 246 459 11 398 78 371 179
H86500_columns 9 4 0 240 328 440 484 276 172 92 194 402 42 378 358 54 398 222 497 17 105 393 229 261 381 157 179 339 427 75 39 455 319 223
H86500_rows 9 4 0 448 312 248 36 484 284 220 386 66 186 378 81 401 361 169 485 37 239 303 349 157 87 407 374 182 395 75 462 14 307 243
H86504_columns 9 4 0 496 328 184 228 276 428 92 194 402 42 378 358 54 398 222 497 17 105 393 229 261 381 157 179 339 427 75 39 455 319 223
H86504_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 157 285 183 311 211 339 270 142 427 43 118 502
H86524_columns 9 4 0 112 456 440 484 404 44 92 322 146 298 250 230 310 142 350 369 145 489 9 101 389 253 285 307 211 43 459 423 71 191 351
H86524_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 239 303 182 374 75 395 462 14 307 243 157 349 407 87
H86526_columns 9 4 0 368 200 440 484 148 300 92 322 402 42 250 230 54 398 350 113 401 489 9 357 133 253 285 307 211 43 459 423 71 191 351
H86526_rows 9 4 0 448 312 248 36 484 284 220 386 66 186 378 81 401 361 169 485 37 239 303 182 374 75 395 157 349 407 87 462 14 307 243
H86528_columns 9 4 0 112 456 440 484 404 44 92 322 146 298 250 230 310 142 350 113 401 489 9 357 133 253 285 307 211 43 459 423 71 191 351
H86528_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 495 47 182 374 331 139 398 78 115 435 221 285 215 279
H86542_columns 9 4 0 496 456 56 100 404 428 92 322 146 298 250 230 310 142 350 113 401 489 9 357 133 253 285 307 211 43 459 423 71 191 351
H86542_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 463 79 83 467 398 14 299 171 246 374 157 285 183 311
H86552_columns 9 4 0 240 328 440 484 276 172 92 194 402 42 378 358 54 398 222 113 401 489 9 229 261 381 157 179 339 427 75 39 455 319 223
H86552_rows 9 4 0 448 312 248 36 484 284 220 386 66 186 378 81 401 361 169 485 37 239 303 413 93 151 343 438 118 331 139 462 14 307 243
H86556_columns 9 4 0 496 328 184 228 276 428 92 194 402 42 378 358 54 398 222 113 401 489 9 229 261 381 157 179 339 427 75 39 455 319 223
H86556_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 285 157 311 183 339 211 142 270 427 43 118 502
H86560_columns 9 4 0 368 200 440 484 148 300 92 322 402 42 250 230 54 398 350 497 17 105 393 357 133 253 285 307 211 43 459 423 71 191 351
H86560_rows 9 4 0 448 312 248 36 484 284 220 386 66 186 378 81 401 361 169 485 37 239 303 118 438 139 331 93 413 343 151 462 14 307 243
H86564_columns 9 4 0 496 200 312 356 148 428 92 322 402 42 250 230 54 398 350 497 17 105 393 357 133 253 285 307 211 43 459 423 71 191 351
H86564_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 79 211 339 270 142 157 285 183 311 427 43 118 502
H86568_columns 9 4 0 240 456 312 484 276 44 220 66 402 298 250 230 310 398 94 369 145 105 393 357 133 509 29 51 467 171 331 423 71 191 351
H86568_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 87 78 470 395 11 182 302 371 243 285 157 311 175
H86569_columns 9 4 0 496 456 56 484 20 44 476 322 146 298 250 230 310 142 350 113 401 361 137 101 389 253 285 307 211 427 75 167 327 447 95
H86569_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 87 78 470 395 11 303 183 285 157 371 243 174 310
H86570_columns 9 4 0 240 456 312 484 276 44 220 66 402 298 250 230 310 398 94 113 401 361 137 357 133 509 29 51 467 171 331 423 71 191 351
H86570_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 463 87 78 470 395 11 310 174 243 371 157 285 183 303
H86628_columns 9 4 0 368 392 248 484 148 108 284 194 338 42 442 422 54 334 222 497 17 361 137 229 261 445 93 115 403 171 331 295 199 63 479
H86628_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 86 462 310 174 471 79 183 303 395 11 243 371
H86630_columns 9 4 0 368 392 248 228 404 364 28 450 82 42 442 166 310 334 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H86630_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 86 462 310 174 139 267 499 115 215 335 439 47
H86640_columns 9 4 0 368 392 248 228 404 364 28 322 210 426 58 166 310 78 478 241 273 105 393 485 5 189 349 371 147 427 75 39 455 319 223
H86640_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 86 502 270 174 43 395 371 211 79 463 311 183
H86646_columns 9 4 0 496 392 120 356 148 236 284 322 210 42 442 422 54 206 350 369 145 105 393 485 5 317 221 243 275 43 459 423 71 191 351
H86646_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 83 467 299 171 463 79 183 311 398 14 246 374
H86652_columns 9 4 0 240 392 376 356 404 236 28 322 210 42 442 166 310 462 94 113 401 361 137 229 261 61 477 499 19 299 203 167 327 447 95
H86652_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 83 467 299 171 14 398 374 246 79 463 311 183
H86654_columns 9 4 0 496 392 120 356 148 236 284 322 210 42 442 422 54 206 350 113 401 361 137 485 5 317 221 243 275 43 459 423 71 191 351
H86654_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 83 467 299 171 335 207 55 439 270 142 118 502
H86756_columns 9 4 0 368 392 248 484 148 108 284 450 82 170 314 294 182 78 478 497 17 233 265 357 133 445 93 115 403 171 331 295 199 63 479
H86756_rows 9 4 0 448 312 248 164 356 412 92 130 322 442 122 465 17 233 297 485 37 349 157 206 270 118 438 239 303 87 407 51 499 139 331
H86760_columns 9 4 0 368 392 248 228 404 364 28 450 82 170 314 38 438 334 222 241 273 489 9 101 389 189 349 371 147 427 75 39 455 319 223
H86760_rows 9 4 0 448 312 248 164 356 412 92 130 322 442 122 465 17 233 297 485 37 349 157 206 270 118 438 267 203 435 115 471 23 367 175
H86761_columns 9 4 0 368 392 248 484 148 108 284 450 82 170 314 294 182 78 478 241 273 489 9 357 133 445 93 115 403 171 331 295 199 63 479
H86761_rows 9 4 0 448 312 248 164 356 412 92 130 322 442 122 465 17 233 297 485 37 349 157 206 270 118 438 175 367 23 471 115 435 203 267
H86795_columns 9 4 0 240 392 376 484 276 108 156 194 338 42 442 422 54 334 222 241 273 489 9 101 389 189 349 371 147 427 75 39 455 319 223
H86795_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 495 47 215 279 182 374 398 78 331 139 115 435
H86817_columns 9 4 0 240 392 376 484 276 108 156 450 82 298 186 166 310 78 478 497 17 233 265 357 133 445 93 115 403 171 331 295 199 63 479
H86817_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 495 47 215 279 334 142 118 438 179 371 395 75
H86823_columns 9 4 0 496 392 120 228 276 364 156 450 82 42 442 166 310 334 222 241 273 489 9 101 389 189 349 371 147 427 75 39 455 319 223
H86823_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 495 47 215 279 139 331 435 115 374 182 78 398
H86827_columns 9 4 0 496 392 120 228 276 364 156 194 338 298 186 422 54 78 478 497 17 233 265 357 133 445 93 115 403 171 331 295 199 63 479
H86827_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 495 47 215 279 371 179 75 395 142 334 438 118
H86829_columns 9 4 0 240 392 376 484 276 108 156 194 338 42 442 422 54 334 222 497 17 233 265 101 389 189 349 371 147 427 75 39 455 319 223
H86829_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 495 47 215 279 118 438 334 142 395 75 179 371
H86835_columns 9 4 0 496 392 120 228 276 364 156 194 338 42 442 422 54 334 222 497 17 233 265 101 389 189 349 371 147 427 75 39 455 319 223
H86835_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 463 79 183 311 211 339 427 43 270 142 118 502
H86841_columns 9 4 0 240 392 376 484 276 108 156 450 82 298 186 166 310 78 478 241 273 489 9 357 133 445 93 115 403 171 331 295 199 63 479
H86841_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 495 47 215 279 398 78 182 374 115 435 331 139
H86895_columns 9 4 0 368 392 248 484 148 108 284 322 210 42 442 422 54 206 350 369 145 489 9 101 389 317 221 243 275 43 459 423 71 191 351
H86895_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 182 374 398 78 495 47 215 279 331 139 115 435
H86901_columns 9 4 0 368 392 248 228 404 364 28 322 210 42 442 166 310 462 94 113 401 233 265 357 133 61 477 499 19 299 203 167 327 447 95
H86901_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 182 374 398 78 11 459 307 243 175 367 407 87
H86903_columns 9 4 0 368 392 248 484 148 108 284 322 210 42 442 422 54 206 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H86903_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 182 374 398 78 431 111 151 343 267 203 51 499
H86909_columns 9 4 0 368 392 248 228 404 364 28 322 210 42 442 166 310 462 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H86909_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 182 374 398 78 75 395 371 179 239 303 471 23
H87013_columns 9 4 0 496 392 120 356 148 236 284 322 210 42 442 422 54 206 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H87013_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 83 467 299 171 335 207 55 439 270 142 118 502
H87019_columns 9 4 0 240 392 376 356 404 236 28 322 210 42 442 166 310 462 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H87019_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 83 467 299 171 142 270 502 118 207 335 439 55
H87086_columns 9 4 0 240 392 376 484 276 108 156 194 338 426 58 38 438 334 222 241 273 105 393 485 5 189 349 371 147 427 75 39 455 319 223
H87086_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 101 157 285 431 47 215 343 54 438 334 206 395 11 243 371
H87134_columns 9 4 0 368 392 248 484 148 108 284 450 82 170 314 294 182 78 478 497 17 361 137 229 261 445 93 115 403 171 331 295 199 63 479
H87134_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 334 142 118 438 495 47 215 279 179 371 395 75
H87138_columns 9 4 0 368 392 248 228 404 364 28 450 82 170 314 38 438 334 222 241 273 105 393 485 5 189 349 371 147 427 75 39 455 319 223
H87138_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 334 142 118 438 11 459 307 243 343 151 111 431
H87139_columns 9 4 0 368 392 248 484 148 108 284 450 82 170 314 294 182 78 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H87139_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 334 142 118 438 431 111 151 343 243 307 459 11
H87143_columns 9 4 0 368 392 248 228 404 364 28 450 82 170 314 38 438 334 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H87143_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 334 142 118 438 75 395 371 179 279 215 47 495
H87161_columns 9 4 0 240 392 376 484 276 108 156 194 338 42 442 422 54 334 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H87161_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 367 175 87 407 118 438 334 142 267 203 51 499
H87163_columns 9 4 0 240 392 376 484 276 108 156 450 82 298 186 166 310 78 478 241 273 361 137 485 5 445 93 115 403 171 331 295 199 63 479
H87163_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 367 175 87 407 398 78 182 374 243 307 459 11
H87178_columns 9 4 0 240 392 376 356 404 236 28 194 338 42 442 294 182 462 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H87178_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 139 331 435 115 118 438 334 142 239 303 471 23
H87180_columns 9 4 0 240 392 376 356 404 236 28 450 82 298 186 38 438 206 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H87180_rows 9 4 0 448 56 504 292 228 284 220 386 66 442 122 337 145 361 169 485 37 221 285 139 331 435 115 398 78 182 374 279 215 47 495
H87188_columns 9 4 0 176 456 376 484 340 44 156 386 82 298 250 230 310 78 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H87188_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 239 303 203 267 398 78 93 413 371 179 343 151
H87193_columns 9 4 0 304 456 248 484 212 44 284 386 82 170 378 358 182 78 414 433 81 297 201 165 325 509 29 51 467 235 267 359 135 127 415
H87193_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 334 142 157 349 239 303 203 267 435 115 407 87
H87195_columns 9 4 0 304 456 248 228 468 300 28 386 82 170 378 102 438 334 158 177 337 41 457 421 69 253 285 307 211 491 11 103 391 383 159
H87195_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 334 142 157 349 267 203 303 239 87 407 115 435
H87197_columns 9 4 0 304 456 248 484 212 44 284 386 82 170 378 358 182 78 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H87197_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 334 142 157 349 431 111 395 75 243 307 215 279
H87199_columns 9 4 0 304 456 248 228 468 300 28 386 82 170 378 102 438 334 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H87199_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 334 142 157 349 75 395 111 431 279 215 307 243
H87215_columns 9 4 0 176 456 376 484 340 44 156 386 82 298 250 230 310 78 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H87215_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 54 502 367 175 331 139 398 78 93 413 243 307 215 279
H87282_columns 9 4 0 496 456 56 164 340 364 156 386 82 298 250 230 310 78 414 177 337 425 73 293 197 509 29 51 467 235 267 359 135 127 415
H87282_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 463 79 398 14 299 171 157 285 246 374 183 311
H87292_columns 9 4 0 368 456 184 164 468 364 28 386 82 298 250 102 438 206 286 49 465 297 201 421 69 381 157 179 339 107 395 487 7 255 287
H87292_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 14 398 79 463 299 171 157 285 311 183 374 246
H87296_columns 9 4 0 496 456 56 292 212 236 284 386 82 170 378 358 182 78 414 177 337 297 201 421 69 509 29 51 467 235 267 359 135 127 415
H87296_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 171 299 285 157 335 207 270 142 502 118 439 55
H87298_columns 9 4 0 240 456 312 292 468 236 28 386 82 170 378 102 438 334 158 433 81 41 457 165 325 253 285 307 211 491 11 103 391 383 159
H87298_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 171 299 285 157 142 270 207 335 55 439 118 502
H87312_columns 9 4 0 112 456 440 420 468 108 28 130 338 298 250 358 182 206 286 49 465 425 73 293 197 381 157 179 339 107 395 487 7 255 287
H87312_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 273 233 361 485 101 83 467 14 398 79 463 374 246 311 183 157 285 299 171
H87314_columns 9 4 0 240 456 312 292 468 236 28 386 82 170 378 102 438 334 158 49 465 425 73 165 325 253 285 307 211 491 11 103 391 383 159
H87314_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 467 299 171 157 285 270 142 335 207 55 439 118 502
H87388_columns 9 4 0 496 456 56 36 468 492 28 258 210 170 378 230 310 334 158 433 81 297 201 421 69 253 285 179 339 107 395 359 135 127 415
H87388_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 243 183 311 470 374 395 299 285 157 14 174 79 463
H87389_columns 9 4 0 496 456 56 292 212 236 284 258 210 170 378 486 54 78 414 433 81 297 201 165 325 509 29 179 339 107 395 359 135 127 415
H87389_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 243 183 311 470 374 463 79 174 14 157 285 299 395
H87404_columns 9 4 0 496 456 56 292 212 236 284 258 210 170 378 486 54 78 414 305 209 425 73 165 325 509 29 179 339 107 395 359 135 127 415
H87404_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 101 83 371 311 183 470 246 463 79 302 14 285 157 171 395
H87405_columns 9 4 0 304 456 248 484 212 44 284 322 146 106 442 422 118 142 350 369 145 489 9 101 389 317 221 243 275 43 459 423 71 191 351
H87405_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 462 14 182 374 157 349 239 303 307 243 75 395 407 87
H87406_columns 9 4 0 304 456 248 228 468 300 28 322 146 106 442 166 374 398 94 113 401 233 265 357 133 61 477 499 19 299 203 167 327 447 95
H87406_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 462 14 182 374 157 349 267 203 215 279 431 111 115 435
H87407_columns 9 4 0 304 456 248 484 212 44 284 322 146 106 442 422 118 142 350 113 401 489 9 357 133 317 221 243 275 43 459 423 71 191 351
H87407_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 462 14 182 374 157 349 431 111 115 435 267 203 215 279
H87408_columns 9 4 0 304 456 248 228 468 300 28 322 146 106 442 166 374 398 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H87408_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 462 14 182 374 157 349 75 395 407 87 239 303 307 243
H87417_columns 9 4 0 496 456 56 228 276 300 220 322 146 170 378 102 438 398 94 369 145 105 393 229 261 61 477 499 19 299 203 167 327 447 95
H87417_rows 9 4 0 448 56 504 292 228 284 220 130 322 186 378 81 401 105 425 485 37 495 47 279 215 270 206 75 395 438 118 349 157 179 371
H87419_columns 9 4 0 496 456 56 356 148 172 348 194 274 298 250 102 438 398 94 369 145 105 393 229 261 61 477 499 19 299 203 167 327 447 95
H87419_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 495 47 267 203 246 310 343 151 349 157 78 398 435 115
H87421_columns 9 4 0 496 456 56 356 148 172 348 194 274 298 250 102 438 398 94 369 145 105 393 229 261 61 477 499 19 299 203 167 327 447 95
H87421_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 495 47 267 203 270 206 343 151 349 157 438 118 435 115
H87423_columns 8 3 0 240 200 56 228 20 44 220 66 146 170 122 102 182 142 94 241 17 105 137 101 133 61 221 243 19 171 75 39 199 191 95
H87423_rows 8 3 0 192 56 248 36 228 28 220 130 66 186 122 81 145 105 169 229 37 239 47 243 51 14 206 87 151 93 157 182 118 75 139
H87432_columns 9 4 0 496 456 56 356 148 172 348 194 274 298 250 102 438 398 94 369 145 233 265 101 389 61 477 499 19 299 203 167 327 447 95
H87432_rows 9 4 0 448 312 248 36 484 284 220 386 66 186 378 81 401 361 169 485 37 239 303 139 331 118 438 343 151 93 413 462 14 307 243
H87434_columns 9 4 0 496 456 56 356 148 172 348 66 402 426 122 230 310 270 222 497 17 105 393 229 261 189 349 371 147 427 75 39 455 319 223
H87434_rows 9 4 0 448 312 248 36 484 284 220 130 322 442 122 337 145 105 425 485 37 495 47 115 435 398 78 343 151 349 157 310 246 203 267
H87441_columns 9 4 0 240 392 376 484 276 108 156 66 274 170 506 486 182 270 94 113 401 361 137 37 453 317 221 179 339 427 75 39 455 319 223
H87441_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 461 53 29 103 79 439 415 342 374 142 174 299 267 243 211
H87458_columns 9 4 0 496 392 120 228 276 364 156 322 18 170 506 230 438 270 94 113 401 361 137 37 453 317 221 179 339 427 75 39 455 319 223
H87458_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 461 53 29 103 79 439 415 267 246 142 371 171 342 302 211
H87480_columns 9 4 0 112 392 504 484 404 108 28 66 402 298 250 486 54 142 350 113 401 489 9 293 197 189 349 307 211 299 203 167 327 191 351
H87480_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 461 53 29 342 374 142 174 103 79 439 415 299 267 243 211
H87520_columns 9 4 0 240 392 376 356 404 236 28 194 274 298 250 358 182 142 350 369 145 233 265 37 453 445 93 51 467 43 459 423 71 447 95
H87520_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 461 53 29 267 246 142 371 103 79 439 415 171 342 302 211
H88002_columns 9 4 0 368 392 248 484 148 108 284 322 402 170 122 230 54 270 478 369 145 425 73 485 5 317 221 179 339 427 75 39 455 319 223
H88002_rows 9 4 0 384 376 248 68 452 316 188 34 418 346 218 401 17 233 361 485 205 53 285 86 374 398 174 159 439 335 103 211 499 267 43
H88005_columns 9 4 0 496 392 120 356 148 236 284 194 18 426 378 358 438 14 222 241 273 41 457 101 389 189 349 307 211 43 459 423 71 191 351
H88005_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 205 309 29 86 171 211 46 103 335 183 415 502 267 371 398
H88006_columns 9 4 0 496 392 120 100 404 492 28 66 402 298 250 486 54 142 350 113 401 297 201 485 5 189 349 307 211 299 203 167 327 191 351
H88006_rows 9 4 0 384 376 248 68 452 316 188 290 162 90 474 145 273 489 105 485 205 53 285 83 371 395 171 103 335 439 159 46 270 502 214
H88023_columns 9 4 0 240 264 504 484 276 236 28 66 402 426 122 358 182 142 350 113 401 425 73 357 133 317 221 179 339 299 203 39 455 63 479
H88023_rows 9 4 0 384 120 504 324 196 316 188 290 162 346 218 401 17 489 105 485 205 53 285 86 374 398 174 359 79 183 415 299 11 243 467
H88088_columns 9 4 0 240 392 376 484 276 108 156 322 18 170 506 230 438 270 94 113 401 425 73 357 133 317 221 179 339 299 203 39 455 63 479
H88088_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 205 359 79 499 270 339 430 415 183 285 53 43 214 139 118
H88286_columns 9 4 0 240 328 440 484 276 172 92 66 402 426 122 230 310 270 222 241 273 361 137 357 133 381 157 435 83 43 459 39 455 63 479
H88286_rows 9 4 0 384 120 504 68 452 60 444 290 162 346 218 145 273 233 361 485 463 245 310 355 343 115 430 411 47 139 214 285 183 13 78
H89390_columns 9 4 0 432 72 504 452 116 300 156 386 50 106 474 486 86 174 286 369 177 73 393 325 133 381 189 467 19 235 299 231 295 223 287
H89390_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 149 349 437 86 406 125 187 371 167 359 411 399 79 83
H89528_columns 9 4 0 432 72 504 452 116 44 412 386 50 362 218 486 86 174 286 369 177 73 393 325 133 381 189 467 19 235 299 231 295 223 287
H89528_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 149 373 413 86 406 125 175 335 155 347 423 435 115 71
H89993_columns 9 4 0 176 456 376 324 500 44 156 386 306 106 218 230 86 430 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H89993_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 233 297 358 166 147 339 86 406 443 123 181 373 167 359 413 93 399 79
H92168_columns 9 4 0 176 456 376 452 372 44 156 258 434 106 218 230 86 430 286 113 433 329 137 325 133 125 445 467 19 491 43 231 295 223 287
H92168_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 233 297 358 166 135 327 406 86 111 431 435 115 437 117 347 155 349 157
H92179_columns 9 4 0 176 456 376 452 372 44 156 258 434 106 218 230 86 430 286 113 433 329 137 325 133 125 445 467 19 491 43 231 295 223 287
H92179_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 233 297 358 166 135 327 406 86 111 431 413 93 411 91 373 181 371 179
H93540_columns 9 4 0 176 328 504 452 372 172 28 386 306 234 90 102 214 302 414 497 49 201 265 453 5 253 317 339 147 363 171 103 423 95 415
H93540_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 105 393 422 70 445 93 310 214 309 213 335 175 179 339 455 39 59 475
H93617_columns 9 4 0 432 72 504 452 116 172 284 386 50 490 90 102 470 302 158 241 305 201 265 197 261 509 61 83 403 363 171 359 167 351 159
H93617_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 381 181 413 85 406 86 187 371 335 143 423 103 91 403
H93960_columns 9 4 0 432 72 504 452 116 172 284 386 50 490 90 102 470 302 158 241 305 201 265 453 5 253 317 83 403 363 171 359 167 351 159
H93960_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 381 437 157 85 406 86 403 359 167 347 115 399 79 187
H94218_columns 9 4 0 304 456 248 196 500 300 28 386 178 106 346 102 342 430 158 241 305 457 9 453 5 381 189 211 275 107 427 359 167 95 415
H94218_rows 9 4 0 448 48 496 300 236 284 220 266 202 314 250 449 1 489 41 358 166 86 406 181 373 413 93 147 411 371 123 431 167 79 327
H96633_columns 9 4 0 432 72 504 452 116 300 156 386 50 362 218 230 342 174 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H96633_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 105 393 422 70 85 437 317 221 214 310 187 347 175 335 455 39 467 51
H99168_columns 9 4 0 432 456 120 68 500 300 156 386 50 362 218 230 342 174 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H99168_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 233 297 358 166 147 339 123 443 406 86 349 157 335 143 423 103 437 117
H101274_columns 9 4 0 432 456 120 68 500 300 156 386 50 106 474 486 86 174 286 113 433 329 137 325 133 509 61 339 147 235 299 231 295 223 287
H101274_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 147 411 143 335 85 349 86 406 371 123 423 103 437 189
H101723_columns 9 4 0 432 456 120 452 116 300 156 2 434 362 218 230 342 174 286 113 433 329 137 325 133 509 61 83 403 491 43 231 295 223 287
H101723_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 233 297 358 166 135 327 431 111 86 406 413 93 411 91 179 371 181 373
H102418_columns 9 4 0 432 456 120 452 116 44 412 2 434 362 218 486 86 174 286 369 177 73 393 325 133 509 61 339 147 235 299 231 295 223 287
H102418_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 135 359 115 435 85 437 189 349 155 347 111 399 406 86
H102535_columns 9 4 0 432 72 504 452 116 172 284 386 50 234 346 358 214 302 158 241 305 457 9 197 261 125 445 467 19 107 427 359 167 351 159
H102535_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 105 393 422 70 445 93 213 309 214 310 339 179 175 335 455 39 59 475
H102865_columns 9 4 0 304 200 504 452 244 44 284 386 178 362 90 358 86 174 414 497 49 201 265 325 133 509 61 211 275 363 171 103 423 95 415
H102865_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 86 406 149 373 413 125 411 91 179 371 431 79 167 327
H102885_columns 9 4 0 304 456 248 196 500 44 284 386 178 106 346 358 86 430 158 241 305 201 265 69 389 509 61 467 19 107 427 359 167 351 159
H102885_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 86 406 147 339 443 123 413 93 181 373 399 79 167 359
H103020_columns 9 4 0 304 456 248 452 244 44 284 130 434 106 346 358 86 430 158 241 305 201 265 69 389 509 61 467 19 107 427 359 167 351 159
H103020_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 86 406 135 327 431 111 411 91 179 371 413 93 181 373
H103282_columns 9 4 0 304 456 248 452 244 300 28 130 434 362 90 102 342 174 414 497 49 201 265 325 133 509 61 211 275 363 171 103 423 95 415
H103282_rows 9 4 0 448 48 496 268 204 316 252 42 490 26 474 193 257 233 297 358 166 86 406 367 175 71 391 411 91 179 371 117 437 349 157
H103595_columns 9 4 0 432 72 504 452 116 300 156 386 50 362 218 230 342 174 286 369 177 73 393 453 5 381 189 83 403 491 43 231 295 223 287
H103595_rows 9 4 0 480 16 496 268 236 284 252 394 106 410 122 353 129 361 137 422 70 85 437 317 221 214 310 455 39 467 51 187 347 175 335
H104528_columns 9 4 0 432 456 120 68 500 300 156 386 50 362 218 230 342 174 286 113 433 329 137 453 5 381 189 83 403 491 43 231 295 223 287
H104528_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 233 297 358 166 147 339 443 123 86 406 181 373 167 359 399 79 413 93
H104824_columns 9 4 0 432 72 504 452 116 172 284 386 50 234 346 358 214 302 158 241 305 457 9 69 389 253 317 467 19 107 427 359 167 351 159
H104824_rows 9 4 0 480 16 496 268 236 284 252 394 106 410 122 353 129 361 137 422 70 445 93 213 309 214 310 47 463 467 51 187 347 327 167
H104884_columns 9 4 0 432 456 120 100 468 428 28 2 434 458 122 358 214 174 286 369 177 73 393 453 5 253 317 339 147 363 171 231 295 223 287
H104884_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 89 441 323 307 203 187 351 303 215 167 461 45 46 462
H104889_columns 9 4 0 432 456 120 100 468 428 28 2 434 458 122 358 214 174 286 369 177 73 393 453 5 253 317 339 147 363 171 231 295 223 287
H104889_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 89 441 323 307 199 183 351 303 219 171 461 45 46 462
H104897_columns 9 4 0 432 456 120 100 468 428 28 2 434 458 122 358 214 174 286 113 433 329 137 453 5 253 317 339 147 363 171 231 295 223 287
H104897_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 89 441 323 467 43 187 302 206 205 301 167 55 463 351
H104904_columns 9 4 0 176 456 376 484 340 44 156 386 306 74 250 230 86 302 414 241 305 457 9 325 133 125 445 467 19 235 299 359 167 95 415
H104904_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 89 441 191 351 171 331 462 46 45 461 199 295 211 307
H104905_columns 9 4 0 304 456 248 484 212 44 284 386 178 74 378 358 86 174 414 497 49 329 137 197 261 125 445 467 19 235 299 359 167 95 415
H104905_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 89 441 302 206 205 301 191 351 171 331 39 455 51 467
H104908_columns 9 4 0 304 456 248 484 212 44 284 386 178 74 378 358 86 174 414 241 305 329 137 453 5 125 445 467 19 235 299 359 167 95 415
H104908_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 89 441 302 206 205 301 479 63 459 43 327 167 339 179
H104925_columns 9 4 0 432 456 120 484 84 44 412 130 306 330 250 230 342 302 158 241 305 73 393 453 5 381 189 211 275 491 43 103 423 351 159
H104925_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 89 441 319 223 299 203 327 167 339 179 462 46 45 461
H104926_columns 9 4 0 176 456 376 484 340 44 156 386 306 74 250 230 86 302 414 241 305 329 137 453 5 125 445 467 19 235 299 359 167 95 415
H104926_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 89 441 319 223 299 203 462 46 45 461 327 167 339 179
H104930_columns 9 4 0 432 72 504 228 340 300 156 386 50 458 122 230 342 302 158 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H104930_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 337 437 57 221 470 54 335 427 347 187 311 215 39 195
H104931_columns 9 4 0 432 72 504 228 340 300 156 386 50 458 122 230 342 302 158 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H104931_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 337 437 57 221 470 54 335 427 183 343 219 315 39 195
H104938_columns 9 4 0 432 72 504 228 340 300 156 386 50 458 122 230 342 302 158 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H104938_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 337 437 57 221 470 54 163 71 347 187 311 215 459 303
H104939_columns 9 4 0 432 72 504 228 340 300 156 386 50 458 122 230 342 302 158 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H104939_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 337 437 57 221 470 54 163 71 183 343 219 315 459 303
H105002_columns 9 4 0 432 328 248 228 340 44 412 130 306 458 122 486 86 302 158 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H105002_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 81 437 163 327 183 343 313 221 214 310 475 59 459 47
H105003_columns 9 4 0 432 328 248 228 340 44 412 130 306 458 122 486 86 302 158 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H105003_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 81 437 163 327 183 343 313 221 219 315 470 54 459 47
H105004_columns 9 4 0 432 328 248 228 340 44 412 130 306 458 122 486 86 302 158 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H105004_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 81 437 163 327 183 343 207 299 214 310 475 59 61 473
H105005_columns 9 4 0 432 328 248 228 340 44 412 130 306 458 122 486 86 302 158 497 49 457 9 197 261 381 189 211 275 363 171 103 423 95 415
H105005_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 81 437 163 327 183 343 207 299 219 315 470 54 61 473
H105019_columns 9 4 0 432 72 504 228 340 300 156 386 50 458 122 230 342 302 158 497 49 201 265 453 5 381 189 211 275 363 171 103 423 95 415
H105019_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 81 437 313 221 214 310 163 327 183 343 475 59 459 47
H105094_columns 9 4 0 432 72 504 228 340 300 156 386 50 458 122 230 342 302 158 241 305 457 9 453 5 381 189 211 275 363 171 103 423 95 415
H105094_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 81 437 473 61 54 470 207 299 219 315 343 183 327 163
H105128_columns 9 4 0 432 328 248 484 84 300 156 130 306 458 122 230 342 46 414 497 49 73 393 197 261 253 317 467 19 107 427 359 167 351 159
H105128_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 81 309 47 187 347 331 441 221 214 310 455 471 55 163
H105149_columns 9 4 0 432 200 376 100 468 300 156 258 178 458 122 486 86 174 286 113 433 329 137 325 133 125 445 467 19 235 299 487 39 223 287
H105149_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 193 257 237 301 358 166 163 355 86 406 399 79 153 441 91 379 341 117 407 183
H105150_columns 9 4 0 432 200 376 100 468 300 156 258 178 458 122 486 86 174 286 113 433 329 137 325 133 125 445 467 19 235 299 487 39 223 287
H105150_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 193 257 237 301 358 166 163 355 86 406 399 79 153 441 85 373 347 123 407 183
H105153_columns 9 4 0 432 456 120 356 212 44 412 258 178 202 378 486 86 174 286 113 433 329 137 325 133 125 445 467 19 235 299 487 39 223 287
H105153_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 193 257 237 301 358 166 163 355 86 406 399 79 151 439 85 373 347 123 409 185
H105290_columns 9 4 0 176 456 376 356 468 44 156 258 434 202 122 230 86 430 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H105290_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 67 419 310 214 207 303 345 185 341 181 475 59 471 55
H105334_columns 9 4 0 176 456 376 356 468 44 156 258 434 202 122 230 86 430 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H105334_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 67 419 310 214 207 303 343 183 341 181 475 59 473 57
H106454_columns 9 4 0 432 72 504 228 340 428 28 386 50 458 122 102 470 302 158 241 305 201 265 197 261 509 61 83 403 363 171 359 167 351 159
H106454_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 189 89 469 305 470 54 335 427 347 187 311 215 39 195
H106455_columns 9 4 0 432 72 504 228 340 428 28 386 50 458 122 102 470 302 158 241 305 201 265 197 261 509 61 83 403 363 171 359 167 351 159
H106455_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 189 89 469 305 470 54 335 427 183 343 219 315 39 195
H106462_columns 9 4 0 432 72 504 228 340 428 28 386 50 458 122 102 470 302 158 241 305 201 265 197 261 509 61 83 403 363 171 359 167 351 159
H106462_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 189 89 469 305 470 54 163 71 347 187 311 215 459 303
H106463_columns 9 4 0 432 72 504 228 340 428 28 386 50 458 122 102 470 302 158 241 305 201 265 197 261 509 61 83 403 363 171 359 167 351 159
H106463_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 189 89 469 305 470 54 163 71 183 343 219 315 459 303
H106676_columns 9 4 0 432 200 376 100 468 428 28 258 178 458 122 358 214 174 286 113 433 329 137 325 133 125 445 467 19 235 299 487 39 223 287
H106676_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 182 342 327 167 209 473 53 317 307 59 471 223
H106678_columns 9 4 0 432 200 376 100 468 428 28 258 178 458 122 358 214 174 286 113 433 329 137 325 133 125 445 467 19 235 299 487 39 223 287
H106678_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 182 342 327 167 209 473 51 315 309 61 471 223
H106691_columns 9 4 0 432 456 120 356 212 428 28 258 178 202 378 102 470 174 286 113 433 329 137 325 133 125 445 467 19 235 299 487 39 223 287
H106691_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 182 342 327 167 215 479 53 317 307 59 465 217
H106695_columns 9 4 0 432 200 376 100 468 428 28 258 178 458 122 358 214 174 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H106695_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 337 313 213 189 351 311 219 179 455 39 54 470
H106701_columns 9 4 0 432 200 376 100 468 428 28 258 178 458 122 358 214 174 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H106701_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 337 313 211 187 351 311 221 181 455 39 54 470
H106710_columns 9 4 0 432 200 376 100 468 428 28 258 178 458 122 358 214 174 286 113 433 329 137 325 133 125 445 467 19 491 43 231 295 223 287
H106710_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 337 473 53 189 310 214 199 295 179 59 471 351
H106714_columns 9 4 0 432 200 376 100 468 428 28 258 178 458 122 358 214 174 286 113 433 329 137 325 133 125 445 467 19 491 43 231 295 223 287
H106714_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 337 473 51 187 310 214 199 295 181 61 471 351
H106795_columns 9 4 0 432 456 120 356 212 428 28 258 178 202 378 102 470 174 286 369 177 73 393 325 133 125 445 467 19 491 43 231 295 223 287
H106795_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 343 319 213 189 345 305 219 179 455 39 54 470
H106800_columns 9 4 0 432 456 120 356 212 428 28 258 178 202 378 102 470 174 286 113 433 329 137 325 133 125 445 467 19 491 43 231 295 223 287
H106800_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 343 479 53 189 310 214 199 295 179 59 465 345
H106879_columns 9 4 0 432 456 120 356 212 428 28 258 178 202 378 102 470 174 286 113 433 329 137 325 133 125 445 467 19 491 43 231 295 223 287
H106879_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 427 479 63 469 53 310 214 199 295 339 179 345 185
H107179_columns 9 4 0 432 456 120 356 212 428 28 2 434 458 122 102 470 174 286 369 177 329 137 69 389 381 189 467 19 235 299 231 295 223 287
H107179_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 175 85 177 347 187 473 215 311 317 455 54 470 291
H107180_columns 9 4 0 432 456 120 356 212 428 28 2 434 458 122 102 470 174 286 369 177 329 137 69 389 381 189 467 19 235 299 231 295 223 287
H107180_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 175 85 177 347 187 451 310 214 295 477 471 55 313
H107323_columns 9 4 0 432 456 120 356 212 428 28 2 434 458 122 102 470 174 286 369 177 73 393 325 133 381 189 467 19 235 299 231 295 223 287
H107323_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 303 473 343 183 189 85 305 219 315 455 54 470 163
H107406_columns 9 4 0 432 456 120 356 212 428 28 2 434 458 122 102 470 174 286 113 433 329 137 325 133 381 189 467 19 235 299 231 295 223 287
H107406_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 75 463 291 182 342 167 185 215 311 317 475 59 465 85
H107414_columns 9 4 0 432 200 376 228 340 44 412 386 50 330 250 486 86 302 158 497 49 201 265 197 261 509 61 83 403 363 171 103 423 351 159
H107414_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 447 95 174 334 167 327 57 473 45 461 203 299 211 307
H108181_columns 9 4 0 432 456 120 356 212 300 156 2 434 458 122 230 342 174 286 369 177 329 137 69 389 509 61 83 403 491 43 231 295 223 287
H108181_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 67 419 47 463 470 54 345 185 347 187 311 215 309 213
H108183_columns 9 4 0 432 456 120 356 212 300 156 2 434 458 122 230 342 174 286 369 177 329 137 69 389 509 61 83 403 491 43 231 295 223 287
H108183_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 67 419 47 463 470 54 345 185 183 343 219 315 309 213
H108215_columns 9 4 0 432 456 120 356 212 300 156 2 434 458 122 230 342 174 286 369 177 329 137 69 389 509 61 83 403 491 43 231 295 223 287
H108215_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 353 129 109 397 422 70 67 419 47 463 470 54 181 341 183 343 219 315 217 313
H108471_columns 9 4 0 432 200 376 356 212 44 412 258 178 458 122 486 86 174 286 369 177 329 137 69 389 509 61 83 403 491 43 231 295 223 287
H108471_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 67 419 181 341 183 343 303 207 214 310 475 59 473 57
H108472_columns 9 4 0 432 200 376 356 212 44 412 258 178 458 122 486 86 174 286 369 177 329 137 69 389 509 61 83 403 491 43 231 295 223 287
H108472_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 67 419 181 341 183 343 217 313 219 315 470 54 47 463
H108564_columns 9 4 0 432 456 120 356 212 300 156 2 434 458 122 230 342 174 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H108564_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 67 419 303 207 214 310 181 341 183 343 475 59 473 57
H109871_columns 9 4 0 432 200 376 356 212 44 412 258 178 458 122 486 86 174 286 369 177 201 265 69 389 381 189 83 403 491 43 487 39 223 287
H109871_rows 9 4 0 480 16 496 268 236 284 252 138 362 154 378 97 385 109 397 422 70 195 291 463 47 182 342 89 441 219 315 53 469 183 343
H109873_columns 9 4 0 432 200 376 100 468 300 156 258 178 458 122 486 86 174 286 369 177 457 9 69 389 381 189 83 403 235 299 487 39 223 287
H109873_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 193 257 237 301 358 166 163 355 399 79 86 406 153 121 411 379 183 87 437 341
H109877_columns 9 4 0 432 456 120 100 468 300 156 258 178 202 378 230 342 430 30 369 177 457 9 69 389 381 189 83 403 235 299 487 39 223 287
H109877_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 193 257 237 301 358 166 163 355 399 79 86 406 153 91 441 379 341 407 117 183
H110045_columns 9 4 0 432 200 376 228 340 428 28 386 50 330 250 102 470 302 158 241 305 73 393 453 5 253 317 467 19 363 171 103 423 351 159
H110045_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 193 257 237 301 358 166 351 159 115 435 86 406 377 409 391 359 171 75 85 181
H110047_columns 9 4 0 432 456 120 228 340 428 28 130 306 330 250 358 214 46 414 241 305 73 393 453 5 253 317 467 19 363 171 103 423 351 159
H110047_rows 9 4 0 448 48 496 300 236 284 220 10 458 58 506 193 257 237 301 358 166 351 159 115 435 86 406 377 427 117 167 153 75 405 327
H110063_columns 9 4 0 432 456 120 228 340 300 156 386 50 74 506 230 342 302 158 241 305 73 393 453 5 253 317 467 19 363 171 103 423 351 159
H110063_rows 9 4 0 480 24 504 276 244 268 236 130 354 154 378 97 385 117 405 438 86 319 223 39 455 345 185 331 171 462 46 301 205 83 435
H110067_columns 9 4 0 304 456 248 228 468 300 28 386 306 74 250 230 86 302 414 497 49 457 9 325 133 381 189 83 403 107 427 359 167 351 159
H110067_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 174 342 94 443 179 331 67 201 297 205 301 471 55 463 47
H110139_columns 9 4 0 304 456 248 228 468 300 28 386 306 74 250 230 86 302 414 497 49 457 9 69 389 125 445 339 147 363 171 359 167 351 159
H110139_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 174 187 435 86 350 331 67 201 297 205 301 471 55 463 47
H110147_columns 9 4 0 304 456 248 228 468 300 28 386 306 74 250 230 86 302 414 497 49 457 9 69 389 125 445 339 147 363 171 359 167 351 159
H110147_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 174 187 435 86 350 331 67 207 303 215 311 461 45 457 41
H111047_columns 9 4 0 304 200 504 228 468 44 284 386 50 330 250 486 86 302 158 241 305 457 9 69 389 125 445 83 403 363 171 359 167 351 159
H111047_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 174 201 297 461 45 86 350 187 435 215 311 463 47 331 67
H112092_columns 8 3 0 48 200 248 228 212 44 28 130 50 74 250 230 86 46 158 241 49 73 137 69 133 125 189 211 19 107 171 103 167 95 159
H112092_rows 8 3 0 224 24 248 132 100 156 124 2 226 26 250 113 145 117 149 166 73 169 46 86 222 205 45 59 179 87 183 203 207 47 67
H112093_columns 9 4 0 304 456 248 484 212 44 284 386 50 74 506 230 342 302 158 497 49 73 393 325 133 125 445 211 275 363 171 103 423 351 159
H112093_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 422 329 169 302 86 222 461 45 315 435 175 335 203 55 471 67
H112094_columns 9 4 0 304 456 248 228 468 300 28 130 306 330 250 486 86 46 414 241 305 329 137 325 133 125 445 467 19 107 427 359 167 95 415
H112094_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 358 169 361 110 150 414 397 77 91 435 87 375 331 399 175 163
H112096_columns 9 4 0 304 456 248 484 212 44 284 130 50 330 506 486 342 46 158 241 305 73 393 325 133 125 445 211 275 107 427 359 167 95 415
H112096_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 358 169 361 110 150 414 397 77 423 175 331 139 87 115 435 351
H112100_columns 9 4 0 304 456 248 228 468 300 28 130 50 330 506 486 342 46 158 241 305 73 393 325 133 125 445 211 275 107 427 359 167 95 415
H112100_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 422 329 169 302 86 222 461 45 195 75 343 183 307 463 47 443
H112101_columns 9 4 0 304 456 248 228 468 300 28 130 50 330 506 486 342 46 158 241 305 73 393 325 133 125 445 211 275 107 427 359 167 95 415
H112101_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 422 329 169 302 86 222 461 45 195 75 175 335 307 55 471 443
H112106_columns 9 4 0 304 456 248 484 212 44 284 130 50 330 506 486 342 46 158 241 305 73 393 69 389 381 189 211 275 107 427 359 167 95 415
H112106_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 358 169 361 110 150 414 397 77 167 339 75 375 179 427 399 95
H112107_columns 9 4 0 304 456 248 484 212 44 284 130 50 330 506 486 342 46 158 241 305 73 393 69 389 381 189 211 275 107 427 359 167 95 415
H112107_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 358 169 361 110 150 414 397 77 167 75 395 431 371 179 343 95
H112113_columns 9 4 0 304 456 248 484 212 44 284 130 306 330 250 486 86 46 414 241 305 73 393 325 133 381 189 467 19 363 171 103 423 95 415
H112113_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 73 425 46 214 350 343 183 187 307 205 301 459 463 47 67
H112120_columns 9 4 0 304 456 248 484 212 44 284 386 50 74 506 230 342 302 158 497 49 329 137 69 389 125 445 211 275 107 427 359 167 351 159
H112120_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 73 425 46 214 350 175 335 187 307 215 311 459 45 461 67
H112128_columns 9 4 0 304 456 248 228 468 300 28 386 306 74 250 230 86 302 414 497 49 73 393 325 133 381 189 467 19 107 427 359 167 351 159
H112128_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 73 425 46 315 179 343 183 342 222 205 301 459 463 47 67
H112160_columns 9 4 0 304 456 248 228 468 300 28 130 50 330 506 486 342 46 158 241 305 329 137 69 389 125 445 211 275 363 171 103 423 95 415
H112160_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 73 425 46 195 331 333 173 187 307 215 311 478 463 47 86
H112166_columns 9 4 0 48 456 504 484 468 44 28 130 306 330 250 230 342 302 158 241 305 73 393 325 133 125 445 211 275 363 171 103 423 95 415
H112166_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 73 425 46 342 222 205 301 315 179 343 183 459 463 47 67
H112324_columns 9 4 0 304 456 248 228 468 300 28 130 50 330 506 486 342 46 158 113 433 73 393 197 261 381 189 211 275 363 171 103 423 95 415
H112324_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 73 425 334 67 335 175 171 54 222 205 301 471 55 467 315
H112325_columns 9 4 0 304 456 248 228 468 300 28 130 50 330 506 486 342 46 158 113 433 73 393 197 261 381 189 211 275 363 171 103 423 95 415
H112325_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 73 425 334 67 335 175 171 54 222 215 311 461 45 467 315
H112326_columns 9 4 0 304 456 248 228 468 300 28 130 50 330 506 486 342 46 158 113 433 73 393 197 261 381 189 211 275 363 171 103 423 95 415
H112326_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 73 425 334 67 335 175 171 475 307 205 301 471 55 62 214
H112328_columns 9 4 0 176 328 504 484 340 172 28 386 50 202 378 358 214 46 414 497 49 201 265 197 261 253 317 339 147 107 427 103 423 95 415
H112328_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 422 173 333 302 86 222 41 457 315 435 343 183 203 463 47 67
H112329_columns 9 4 0 176 328 504 484 340 172 28 386 50 202 378 358 214 46 414 497 49 201 265 197 261 253 317 339 147 107 427 103 423 95 415
H112329_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 422 173 333 302 86 222 41 457 315 435 175 335 203 55 471 67
H112336_columns 9 4 0 176 328 504 484 340 172 28 386 50 202 378 358 214 46 414 497 49 201 265 197 261 253 317 339 147 107 427 103 423 95 415
H112336_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 422 173 333 302 86 222 41 457 195 75 343 183 307 463 47 443
H112490_columns 9 4 0 176 328 504 484 340 172 28 386 50 202 378 358 214 46 414 241 305 201 265 453 5 253 317 339 147 107 427 103 423 95 415
H112490_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 422 173 333 462 86 201 297 62 475 435 175 335 215 311 43 67
H112591_columns 9 4 0 176 456 376 356 468 172 28 2 434 458 122 358 214 174 286 113 433 73 393 325 133 125 445 467 19 235 299 231 295 223 287
H112591_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 422 83 435 342 71 329 169 183 46 222 203 299 461 45 463 319
H113012_columns 9 4 0 240 328 440 292 468 108 156 130 306 458 122 486 86 174 286 113 433 329 137 453 5 253 317 339 147 107 427 487 39 223 287
H113012_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 347 155 425 105 397 77 150 438 78 366 343 119 399 175
H113014_columns 9 4 0 240 328 440 292 468 108 156 130 306 458 122 486 86 174 286 113 433 329 137 453 5 253 317 339 147 107 427 487 39 223 287
H113014_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 347 155 425 105 397 77 150 438 87 375 334 110 399 175
H113063_columns 9 4 0 496 328 184 292 212 108 412 386 50 202 378 486 86 174 286 113 433 457 9 325 133 253 317 339 147 107 427 487 39 223 287
H113063_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 347 155 169 361 141 333 399 431 87 119 78 110 406 438
H113064_columns 9 4 0 240 328 440 292 468 108 156 130 306 458 122 486 86 174 286 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H113064_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 347 155 169 361 141 333 399 118 78 439 87 430 406 111
H113429_columns 9 4 0 368 200 440 164 468 108 284 258 178 458 122 358 214 430 30 369 177 73 393 69 389 381 189 211 275 491 43 231 295 479 31
H113429_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 419 67 86 438 187 347 334 174 41 457 45 461 311 215 303 207
H113760_columns 9 4 0 368 200 440 164 468 108 284 386 50 330 250 358 214 430 30 369 177 73 393 69 389 381 189 211 275 491 43 231 295 479 31
H113760_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 142 334 91 411 438 118 105 425 77 397 367 175 343 151
H114790_columns 9 4 0 496 72 440 292 212 364 156 386 50 458 122 230 342 174 286 369 177 329 137 69 389 509 61 83 403 491 43 231 295 223 287
H114790_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 419 67 73 425 45 461 475 59 183 343 182 342 206 302 207 303
H114791_columns 9 4 0 496 72 440 292 212 364 156 386 50 458 122 230 342 174 286 369 177 329 137 69 389 509 61 83 403 491 43 231 295 223 287
H114791_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 419 67 73 425 45 461 475 59 183 343 334 174 310 214 207 303
H114952_columns 9 4 0 496 328 184 292 212 108 412 130 306 458 122 486 86 174 286 369 177 329 137 69 389 509 61 83 403 491 43 231 295 223 287
H114952_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 419 67 73 425 183 343 182 342 301 205 219 315 462 46 463 47
H115350_columns 9 4 0 496 72 440 292 212 364 156 386 50 458 122 230 342 174 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H115350_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 419 67 73 425 301 205 219 315 183 343 182 342 462 46 463 47
H116152_columns 9 4 0 240 328 440 292 468 108 156 130 306 458 122 230 342 430 30 113 433 201 265 69 389 381 189 339 147 491 43 231 295 479 31
H116152_rows 9 4 0 480 24 504 260 228 284 252 130 354 154 378 113 401 117 405 419 67 201 297 461 45 187 347 86 438 215 311 463 47 334 174
H116162_columns 9 4 0 496 328 184 292 212 108 412 386 50 202 378 486 86 174 286 369 177 457 9 325 133 125 445 83 403 235 299 487 39 223 287
H116162_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 169 361 397 77 91 411 367 175 334 142 118 438 87 407
H116172_columns 9 4 0 240 328 440 292 468 108 156 386 50 202 378 230 342 430 30 113 433 201 265 69 389 381 189 339 147 491 43 231 295 479 31
H116172_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 169 361 397 77 91 411 142 334 175 367 407 87 438 118
H116178_columns 9 4 0 496 328 184 292 212 108 412 130 306 458 122 486 86 174 286 369 177 457 9 325 133 125 445 83 403 235 299 487 39 223 287
H116178_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 419 67 73 425 205 301 315 219 183 343 182 342 46 462 47 463
H116179_columns 9 4 0 496 328 184 292 212 108 412 130 306 458 122 486 86 174 286 369 177 457 9 325 133 125 445 83 403 235 299 487 39 223 287
H116179_rows 9 4 0 480 280 248 132 356 412 124 2 482 282 250 369 145 117 405 419 67 73 425 205 301 315 219 183 343 334 174 470 54 47 463
H116184_columns 8 3 0 240 72 184 36 212 108 156 130 50 202 122 230 86 174 30 113 177 201 9 69 133 125 189 83 147 235 43 231 39 223 31
H116184_rows 8 3 0 224 24 248 132 100 156 124 2 226 26 250 113 145 117 149 163 67 73 169 205 45 59 219 79 175 78 174 214 54 215 55
H116187_columns 9 4 0 496 328 184 292 212 108 412 386 50 202 378 486 86 174 286 369 177 457 9 69 389 381 189 83 403 235 299 487 39 223 287
H116187_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 169 361 397 77 91 411 143 111 398 366 182 86 439 343
H116190_columns 9 4 0 240 328 440 292 468 108 156 130 306 458 122 486 86 174 286 113 433 201 265 325 133 125 445 339 147 491 43 231 295 479 31
H116190_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 169 361 397 77 91 411 143 438 407 174 367 86 119 334
H116191_columns 9 4 0 496 328 184 292 212 108 412 386 50 202 378 486 86 174 286 369 177 457 9 69 389 381 189 83 403 235 299 487 39 223 287
H116191_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 169 361 397 77 91 411 111 431 78 398 374 182 343 151
H116193_columns 9 4 0 240 328 440 292 468 108 156 386 50 202 378 230 342 430 30 113 433 201 265 325 133 125 445 339 147 491 43 231 295 479 31
H116193_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 273 245 309 355 163 169 361 397 77 91 411 398 78 431 111 151 343 182 374
H116588_columns 9 4 0 496 200 312 420 84 108 412 258 50 458 250 230 470 302 30 241 305 457 9 325 133 381 189 83 403 107 427 359 167 351 159
H116588_rows 9 4 0 384 112 496 332 204 316 188 10 394 122 506 161 289 237 365 459 199 183 443 277 25 469 217 355 83 31 303 102 342 166 406
H117006_columns 9 4 0 496 200 312 420 84 108 412 258 50 458 250 230 470 302 30 241 305 329 137 453 5 381 189 83 403 107 427 359 167 351 159
H117006_rows 9 4 0 384 112 496 332 204 316 188 10 394 122 506 161 289 237 365 459 455 439 443 277 281 213 217 99 83 31 47 358 342 166 150
H117513_columns 9 4 0 496 200 312 164 340 492 28 386 50 330 250 102 470 302 158 497 49 201 265 197 261 381 189 339 147 107 427 103 423 95 415
H117513_rows 9 4 0 384 112 496 332 204 316 188 10 394 122 506 161 289 237 365 459 415 153 150 469 486 315 339 227 183 86 89 294 277 47 71
H117602_columns 9 4 0 304 232 472 452 244 300 28 130 434 330 122 358 86 174 414 241 305 329 137 453 5 125 445 467 19 235 299 359 167 95 415
H117602_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 227 291 374 182 185 377 78 398 411 91 149 437 77 365 343 119 399 175
H117604_columns 9 4 0 304 232 472 452 244 300 28 130 434 330 122 358 86 174 414 241 305 329 137 453 5 125 445 467 19 235 299 359 167 95 415
H117604_rows 9 4 0 448 56 504 36 484 28 476 274 210 298 234 193 257 227 291 374 182 185 377 78 398 411 91 149 437 87 375 333 109 399 175
H117706_columns 9 4 0 432 232 344 68 500 300 156 386 50 458 122 230 342 302 158 497 49 201 265 453 5 381 189 211 275 363 171 103 423 95 415
H117706_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 203 267 358 166 177 371 121 443 406 86 357 167 343 151 413 93 429 111
H117782_columns 9 4 0 432 360 216 68 500 172 284 386 50 458 122 230 342 302 158 497 49 201 265 453 5 381 189 211 275 363 171 103 423 95 415
H117782_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 203 267 358 166 177 377 115 443 406 86 341 157 365 173 423 103 407 95
H117810_columns 9 4 0 432 232 344 68 500 300 156 386 50 458 122 358 214 174 286 497 49 201 265 453 5 381 189 211 275 363 171 103 423 95 415
H117810_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 203 267 358 166 177 371 121 443 406 86 159 349 365 173 423 103 87 405
H120533_columns 9 4 0 432 360 216 452 116 300 156 2 434 458 122 230 342 174 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H120533_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 203 267 358 166 165 357 111 431 406 86 371 179 343 151 413 93 441 121
H121026_columns 9 4 0 432 232 344 452 116 172 284 386 50 74 506 358 214 302 158 241 305 457 9 197 261 125 445 467 19 107 427 359 167 351 159
H121026_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 203 267 358 166 351 159 405 85 406 86 179 371 365 173 423 103 121 441
H121172_columns 9 4 0 432 360 216 452 116 300 156 386 50 74 506 230 342 174 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H121172_rows 9 4 0 448 48 496 12 460 60 508 298 234 282 218 193 257 203 267 358 166 149 341 95 415 406 86 377 185 365 173 423 103 435 115
H121262_columns 9 4 0 304 232 472 196 500 44 284 386 50 330 250 486 86 302 158 241 305 457 9 69 389 381 189 83 403 107 427 359 167 351 159
H121262_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 211 275 358 334 182 158 425 105 427 107 349 373 141 165 439 119 399 79
H122418_columns 9 4 0 432 104 472 196 372 172 284 386 178 330 122 358 86 430 158 113 433 329 137 197 261 509 61 211 275 235 299 487 39 479 31
H122418_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 211 275 358 157 165 350 425 105 427 107 142 373 333 182 439 119 399 79
H123361_columns 9 4 0 48 488 472 452 500 44 28 130 306 330 250 230 342 302 158 241 305 73 393 325 133 125 445 211 275 363 171 103 423 95 415
H123361_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 211 275 358 169 361 78 182 414 427 107 93 373 183 375 397 399 79 165
H124121_columns 9 4 0 496 424 88 452 52 108 412 2 434 458 122 230 342 302 158 497 49 201 265 69 389 381 189 211 275 235 299 359 167 351 159
H124121_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 467 83 229 357 157 285 247 183 335 271 171 299 233 361 142 206 310 374
H124149_columns 9 4 0 496 296 216 324 180 108 412 386 50 202 378 486 86 174 286 113 433 457 9 325 133 253 317 339 147 107 427 487 39 223 287
H124149_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 467 83 229 357 157 285 361 233 299 171 271 335 183 247 142 206 310 374
H124151_columns 9 4 0 240 296 472 324 436 108 156 130 306 458 122 486 86 174 286 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H124151_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 467 83 229 357 157 285 361 233 299 171 271 246 142 375 183 334 310 207
H124211_columns 9 4 0 368 168 472 196 436 108 284 258 178 458 122 358 214 430 30 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H124211_rows 9 4 0 448 56 504 260 196 316 252 34 482 26 474 209 273 211 275 357 165 349 157 182 374 142 334 105 425 107 427 119 439 79 399
H124245_columns 9 4 0 368 168 472 196 436 108 284 386 50 330 250 358 214 430 30 369 177 201 265 69 389 509 61 83 403 363 171 231 295 479 31
H124245_rows 9 4 0 384 120 504 68 452 60 444 34 418 90 474 401 17 467 83 229 357 157 285 270 142 374 246 233 361 171 299 207 335 183 311
H127498_columns 9 4 0 496 296 216 68 436 364 156 386 50 458 122 230 342 174 286 369 177 73 393 325 133 509 61 83 403 491 43 231 295 223 287
H127498_rows 9 4 0 448 56 504 4 452 60 508 290 226 282 218 209 273 211 275 357 165 169 361 107 427 413 93 375 183 374 182 398 78 399 79
H128194_columns 9 4 0 496 424 88 196 308 108 412 258 50 458 250 230 470 302 30 241 305 457 9 325 133 381 189 83 403 107 427 359 167 351 159
H128194_rows 9 4 0 256 240 496 140 396 124 380 74 330 186 442 289 33 427 171 461 455 311 317 83 89 467 473 229 149 31 111 230 150 358 278
H132100_columns 9 4 0 240 392 376 324 436 204 60 2 370 394 250 422 214 46 350 305 145 105 457 229 325 445 29 83 403 363 171 231 295 479 31
H132100_rows 9 4 0 448 56 504 292 228 284 220 2 450 58 506 209 369 137 297 277 181 333 237 419 99 411 91 375 118 78 335 151 406 430 175
H132240_columns 9 4 0 240 392 376 324 436 204 60 2 498 394 122 294 214 174 350 305 145 105 457 229 325 445 29 83 403 363 171 231 295 479 31
H132240_rows 9 4 0 448 56 504 36 484 28 476 258 194 314 250 209 369 137 297 277 181 333 237 147 339 171 363 119 118 78 79 423 422 414 415
H134489_columns 9 4 0 368 200 440 388 244 332 60 386 370 10 250 38 214 430 350 305 145 105 457 229 325 445 29 83 403 363 171 231 295 479 31
H134489_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 465 41 361 275 83 427 235 270 142 374 246 415 157 229 487 55 309 333 79
H134775_columns 9 4 0 496 328 184 388 116 204 316 258 498 138 122 38 214 430 350 49 401 489 73 357 197 189 285 339 147 107 427 487 39 223 287
H134775_rows 9 4 0 384 120 504 324 196 316 188 34 418 90 474 145 465 41 361 275 83 427 235 53 437 77 461 287 159 359 231 270 142 374 246
H137685_columns 8 3 0 224 216 56 148 116 76 172 18 242 202 42 134 102 94 190 145 113 9 233 197 37 93 189 147 115 11 235 199 39 95 191
H137685_rows 8 3 0 240 136 120 68 180 204 60 34 210 170 90 158 110 22 230 1 241 137 121 67 179 203 59 215 39 95 175 109 157 229 21
H137686_columns 9 4 0 480 472 56 404 116 76 428 18 498 202 298 390 102 350 190 401 113 9 489 197 293 349 189 147 371 267 235 199 295 351 191
H137686_rows 9 4 0 480 280 248 132 356 412 124 82 434 330 170 302 206 54 470 1 481 281 249 147 371 395 107 439 39 223 335 341 197 61 429
H137687_columns 9 4 0 480 472 56 404 116 76 428 18 498 202 298 390 102 350 190 401 113 9 489 197 293 349 189 147 371 267 235 199 295 351 191
H137687_rows 9 4 0 480 280 248 132 356 412 124 82 434 330 170 302 206 54 470 1 481 281 249 147 371 395 107 439 39 223 335 173 317 453 85
H137688_columns 8 3 0 224 216 56 148 116 76 172 146 114 202 42 6 230 94 190 17 241 137 105 197 37 93 189 147 115 11 235 199 39 95 191
H137688_rows 8 3 0 224 152 120 4 228 156 124 82 178 202 42 174 78 54 214 1 225 153 121 19 243 139 107 223 63 71 167 53 213 173 77
H137689_columns 9 4 0 480 216 312 404 116 332 172 402 114 202 298 6 486 350 190 17 497 393 105 453 37 93 445 147 371 267 235 199 295 351 191
H137689_rows 9 4 0 480 280 248 132 356 412 124 82 434 330 170 302 206 54 470 1 481 281 249 147 371 395 107 479 63 205 301 181 341 423 71
H137690_columns 9 4 0 480 216 312 276 244 460 44 402 114 202 298 6 486 350 190 401 113 9 489 197 293 349 189 147 371 395 107 71 423 351 191
H137690_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 334 142 118 438 1 449 313 249 19 347 419 235 77 397 373 181 303 103 159 471
H137695_columns 9 4 0 480 472 56 276 244 204 300 274 242 458 42 134 358 94 446 145 369 265 233 453 37 93 445 403 115 139 363 327 167 95 447
H137695_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 334 142 118 438 1 449 313 249 19 371 395 235 415 95 167 359 301 77 181 469
H137696_columns 9 4 0 480 472 56 276 244 204 300 274 242 458 42 134 358 94 446 145 369 265 233 453 37 93 445 403 115 139 363 327 167 95 447
H137696_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 334 142 118 438 1 449 313 249 19 371 395 235 415 95 167 359 213 437 333 45
H137697_columns 8 3 0 224 88 184 212 52 140 108 210 50 10 234 70 166 158 126 81 177 201 41 5 229 157 125 83 179 203 43 7 231 159 127
H137697_rows 8 3 0 192 184 120 36 228 156 92 18 210 170 106 206 14 118 182 1 193 185 121 239 47 87 151 13 205 181 117 27 219 163 99
H137698_columns 8 3 0 224 216 56 84 180 140 108 82 178 10 234 198 38 158 126 209 49 73 169 5 229 157 125 83 179 203 43 7 231 159 127
H137698_rows 8 3 0 192 184 120 36 228 156 92 18 210 170 106 206 14 118 182 1 193 185 121 239 47 87 151 99 163 219 27 117 181 205 13
H137699_columns 9 4 0 480 216 312 340 180 396 108 338 178 10 490 198 294 414 126 209 305 329 169 261 229 157 381 83 435 459 43 7 487 415 127
H137699_rows 9 4 0 448 312 248 164 356 412 92 18 466 298 234 334 142 118 438 1 449 313 249 367 175 87 407 99 419 141 333 219 283 53 501
H137700_columns 9 4 0 480 216 312 340 180 396 108 338 178 10 490 198 294 414 126 209 305 329 169 261 229 157 381 83 435 459 43 7 487 415 127
H137700_rows 9 4 0 448 312 248 164 356 412 92 18 466 298 234 334 142 118 438 1 449 313 249 367 175 87 407 99 419 141 333 245 309 27 475
H137743_columns 9 4 0 480 408 120 148 372 204 300 274 242 74 426 454 38 350 190 401 113 137 361 5 485 285 253 211 307 459 43 71 423 351 191
H137743_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 361 233 463 79 167 295 211 339 443 59 245 373 413 29
H137797_columns 9 4 0 480 152 376 404 116 204 300 274 242 458 42 70 422 350 190 401 113 9 489 133 357 285 253 211 307 459 43 71 423 351 191
H137797_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 361 233 431 47 199 327 181 309 477 93 243 371 411 27
H137798_columns 9 4 0 480 152 376 404 116 460 44 274 242 202 298 70 422 350 190 401 113 9 489 133 357 285 253 211 307 459 43 71 423 351 191
H137798_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 342 150 102 422 1 449 297 233 367 175 71 391 93 413 373 181 219 283 499 51
H137805_columns 9 4 0 480 152 376 404 116 76 428 274 242 202 298 454 38 350 190 401 113 9 489 133 357 285 253 211 307 459 43 71 423 351 191
H137805_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 310 214 38 454 1 481 265 233 423 71 175 335 53 469 317 221 123 411 371 147
H137815_columns 9 4 0 480 152 376 468 52 332 172 402 114 266 234 198 294 94 446 17 497 265 233 389 101 157 381 467 51 203 299 327 167 95 447
H137815_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 302 206 54 470 1 481 277 245 153 377 415 127 461 45 203 299 327 167 83 435
H137816_columns 9 4 0 480 152 376 468 52 332 172 402 114 266 234 198 294 94 446 17 497 265 233 389 101 157 381 467 51 203 299 327 167 95 447
H137816_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 302 206 54 470 1 481 277 245 153 377 415 127 461 45 203 299 179 339 423 71
H137817_columns 8 3 0 224 24 248 212 52 76 172 146 114 138 106 198 38 94 190 145 113 9 233 133 101 29 253 211 51 203 43 71 167 95 191
H137817_rows 8 3 0 224 144 112 76 172 220 60 10 234 154 122 182 86 38 198 1 225 141 109 81 245 153 61 79 235 135 35 91 187 215 55
H137818_columns 8 3 0 224 24 248 212 52 76 172 146 114 138 106 198 38 94 190 145 113 9 233 133 101 29 253 211 51 203 43 71 167 95 191
H137818_rows 8 3 0 224 144 112 76 172 220 60 10 234 154 122 182 86 38 198 1 225 141 109 81 245 153 61 79 235 135 35 183 87 59 219
H137819_columns 9 4 0 480 280 248 212 308 76 428 402 114 138 362 454 38 350 190 401 113 265 233 133 357 29 509 467 51 203 299 327 167 95 447
H137819_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 177 501 281 93 371 55 219 415 327 135 107 427
H137820_columns 9 4 0 480 280 248 212 308 76 428 402 114 138 362 454 38 350 190 401 113 265 233 133 357 29 509 467 51 203 299 327 167 95 447
H137820_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 177 501 281 93 371 55 219 415 171 363 391 71
H137821_columns 9 4 0 480 280 248 212 308 332 172 402 114 138 362 454 38 94 446 145 369 265 233 389 101 29 509 467 51 203 299 327 167 95 447
H137821_rows 9 4 0 480 400 112 332 172 220 316 10 490 410 122 182 342 294 198 1 481 397 109 337 245 153 317 475 59 87 439 207 363 263 163
H137822_columns 9 4 0 480 280 248 212 308 332 172 402 114 138 362 454 38 94 446 145 369 265 233 389 101 29 509 467 51 203 299 327 167 95 447
H137822_rows 9 4 0 480 400 112 332 172 220 316 10 490 410 122 182 342 294 198 1 481 397 109 337 245 153 317 475 59 87 439 291 135 235 335
H137823_columns 9 4 0 480 152 376 340 180 76 428 274 242 394 106 198 294 478 62 17 497 265 233 133 357 413 125 83 435 331 171 199 295 479 63
H137823_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 163 355 399 79 21 469 313 249 347 155 119 439
H137824_columns 9 4 0 480 152 376 84 436 332 172 274 242 394 106 198 294 478 62 273 241 9 489 133 357 413 125 83 435 331 171 199 295 479 63
H137824_rows 9 4 0 480 400 112 332 172 220 316 10 490 410 122 182 342 294 198 1 481 397 109 323 163 207 303 57 473 437 85 151 375 283 251
H137830_columns 9 4 0 480 408 120 84 436 332 172 18 498 394 106 454 38 222 318 273 241 9 489 389 101 157 381 339 179 331 171 199 295 223 319
H137830_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 163 491 263 79 371 59 215 415 345 153 117 437
H137831_columns 9 4 0 480 408 120 84 436 332 172 18 498 394 106 454 38 222 318 273 241 9 489 389 101 157 381 339 179 331 171 199 295 223 319
H137831_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 163 491 263 79 371 59 215 415 181 373 409 89
H137835_columns 9 4 0 480 408 120 340 180 460 44 274 242 138 362 70 422 222 318 17 497 265 233 389 101 157 381 339 179 75 427 455 39 223 319
H137835_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 310 214 38 454 1 481 269 237 139 363 391 103 479 63 211 307 185 345 437 85
H137836_columns 9 4 0 480 408 120 340 180 460 44 18 498 394 106 70 422 222 318 273 241 9 489 389 101 157 381 339 179 331 171 199 295 223 319
H137836_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 310 214 38 454 1 481 269 237 139 431 323 103 149 433 349 121 219 315 471 55
H137849_columns 9 4 0 480 408 120 212 308 76 428 146 370 266 234 454 38 350 190 145 369 393 105 5 485 285 253 211 307 459 43 71 423 351 191
H137849_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 375 183 91 411 35 483 271 207 185 377 405 85
H137850_columns 9 4 0 480 152 376 212 308 76 428 402 114 266 234 454 38 350 190 401 113 137 361 5 485 285 253 211 307 459 43 71 423 351 191
H137850_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 302 206 54 470 1 481 277 245 383 159 107 395 57 473 301 205 179 339 423 71
H137851_columns 9 4 0 480 408 120 212 308 76 428 146 370 266 234 454 38 350 190 401 113 137 361 5 485 285 253 211 307 459 43 71 423 351 191
H137851_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 375 183 91 411 99 419 335 143 249 313 469 21
H137852_columns 9 4 0 480 408 120 212 308 76 428 146 370 266 234 454 38 350 190 401 113 137 361 5 485 285 253 211 307 459 43 71 423 351 191
H137852_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 375 183 91 411 99 419 149 341 207 271 57 505
H137853_columns 9 4 0 480 408 120 212 308 76 428 146 370 266 234 454 38 350 190 401 113 137 361 5 485 285 253 211 307 459 43 71 423 351 191
H137853_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 375 183 91 411 99 419 149 341 249 313 15 463
H137858_columns 9 4 0 480 280 248 340 180 76 428 402 114 138 362 454 38 222 318 273 241 393 105 5 485 157 381 339 179 75 427 455 39 223 319
H137858_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 302 206 54 470 1 481 277 245 89 441 333 173 383 159 107 395 211 307 455 39
H137859_columns 9 4 0 480 280 248 84 436 332 172 146 370 394 106 198 294 478 62 273 241 137 361 5 485 413 125 83 435 331 171 199 295 479 63
H137859_rows 9 4 0 496 392 120 324 180 204 316 34 466 426 90 158 366 278 230 1 497 389 117 297 217 173 349 19 483 407 103 207 319 331 187
H137871_columns 9 4 0 480 24 504 340 180 76 428 402 114 394 106 454 38 222 318 17 497 393 105 261 229 157 381 339 179 331 171 199 295 223 319
H137871_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 310 214 38 454 1 481 269 237 81 469 313 189 379 155 119 407 335 203 39 419
H137872_columns 9 4 0 480 24 504 340 180 76 428 402 114 394 106 454 38 222 318 17 497 393 105 261 229 157 381 339 179 331 171 199 295 223 319
H137872_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 310 214 38 454 1 481 269 237 81 469 313 189 379 155 119 407 163 295 459 79
H137879_columns 8 3 0 224 152 120 84 180 76 172 18 242 138 106 198 38 222 62 17 241 137 105 5 229 157 125 83 179 75 171 199 39 223 63
H137879_rows 8 3 0 224 144 112 76 172 220 60 10 234 154 122 182 86 38 198 1 225 141 109 3 227 143 111 89 185 213 53 183 87 59 219
H137880_columns 9 4 0 480 152 376 84 436 332 172 274 242 394 106 454 38 222 318 17 497 393 105 261 229 157 381 339 179 75 427 455 39 223 319
H137880_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 35 483 271 207 153 441 341 117 91 379 407 183
H137881_columns 9 4 0 480 152 376 84 436 332 172 274 242 394 106 454 38 222 318 17 497 393 105 261 229 157 381 339 179 75 427 455 39 223 319
H137881_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 35 483 271 207 153 441 341 117 439 151 123 347
H137882_columns 9 4 0 480 152 376 340 180 76 428 274 242 394 106 198 294 478 62 17 497 137 361 261 229 413 125 83 435 331 171 199 295 479 63
H137882_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 35 483 271 207 149 341 441 121 347 155 119 439
H137885_columns 9 4 0 480 408 120 340 180 76 428 274 242 138 362 454 38 222 318 273 241 393 105 5 485 157 381 339 179 75 427 455 39 223 319
H137885_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 35 483 271 207 375 183 91 411 185 377 405 85
H137888_columns 9 4 0 480 408 120 84 436 332 172 274 242 138 362 454 38 222 318 273 241 393 105 5 485 157 381 339 179 75 427 455 39 223 319
H137888_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 310 214 38 454 1 481 269 237 67 419 335 175 379 155 119 407 213 309 473 57
H137889_columns 9 4 0 480 152 376 84 436 332 172 274 242 394 106 198 294 478 62 273 241 137 361 5 485 413 125 83 435 331 171 199 295 479 63
H137889_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 310 214 38 454 1 481 269 237 67 419 335 175 57 473 309 213 407 119 155 379
H137890_columns 9 4 0 480 152 376 340 180 76 428 274 242 394 106 198 294 478 62 273 241 137 361 5 485 413 125 83 435 331 171 199 295 479 63
H137890_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 35 483 271 207 85 405 377 185 411 91 183 375
H137891_columns 9 4 0 480 408 120 340 180 76 428 274 242 138 362 454 38 222 318 17 497 393 105 261 229 157 381 339 179 75 427 455 39 223 319
H137891_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 301 237 35 483 271 207 439 119 155 347 121 441 341 149
H137892_columns 9 4 0 480 408 120 84 436 332 172 274 242 138 362 454 38 222 318 17 497 393 105 261 229 157 381 339 179 75 427 455 39 223 319
H137892_rows 9 4 0 480 400 112 332 172 220 316 10 490 410 122 182 342 294 198 1 481 397 109 259 227 143 367 475 59 87 439 309 213 185 345
H137910_columns 9 4 0 480 152 376 84 436 204 300 274 242 394 106 326 166 478 62 273 241 137 361 5 485 413 125 83 435 331 171 199 295 479 63
H137910_rows 9 4 0 496 392 120 68 436 460 60 290 210 170 346 158 366 278 230 1 497 389 117 35 467 423 87 281 233 157 365 207 319 331 187
H137911_columns 9 4 0 480 152 376 212 308 76 428 402 114 266 234 454 38 350 190 401 113 9 489 133 357 285 253 211 307 459 43 71 423 351 191
H137911_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 302 206 54 470 1 481 277 245 447 95 171 331 57 473 301 205 115 403 359 135
H137912_columns 9 4 0 480 152 376 212 308 76 428 402 114 266 234 454 38 350 190 401 113 9 489 133 357 285 253 211 307 459 43 71 423 351 191
H137912_rows 9 4 0 480 280 248 148 372 396 108 66 418 346 186 302 206 54 470 1 481 277 245 447 95 339 179 57 473 301 205 395 107 359 135
H137925_columns 9 4 0 480 24 504 468 52 460 44 146 370 266 234 198 294 350 190 401 113 137 361 389 101 285 253 211 307 331 171 71 423 95 447
H137925_rows 9 4 0 480 280 248 132 356 412 124 82 434 330 170 302 206 54 470 1 481 261 493 181 93 185 345 411 371 407 119 303 207 43 195
H137926_columns 9 4 0 480 24 504 468 52 460 44 146 370 266 234 198 294 350 190 401 113 137 361 389 101 285 253 211 307 331 171 71 423 95 447
H137926_rows 9 4 0 480 280 248 132 356 412 124 82 434 330 170 302 206 54 470 1 481 261 493 181 93 185 345 411 371 111 399 215 311 43 195
H137946_columns 9 4 0 480 24 504 468 52 460 44 146 370 266 234 198 294 350 190 145 369 393 105 389 101 285 253 211 307 331 171 71 423 95 447
H137946_rows 9 4 0 480 280 248 132 356 412 124 82 434 330 170 302 206 54 470 1 481 261 493 213 61 217 313 347 435 343 183 399 111 139 99
H137947_columns 9 4 0 480 24 504 468 52 460 44 146 370 266 234 198 294 350 190 145 369 393 105 389 101 285 253 211 307 331 171 71 423 95 447
H137947_rows 9 4 0 480 280 248 132 356 412 124 82 434 330 170 302 206 54 470 1 481 261 493 213 61 217 313 347 435 175 335 119 407 139 99
H137948_columns 8 3 0 224 88 184 148 116 76 172 18 242 138 106 198 38 222 62 17 241 9 233 133 101 157 125 83 179 75 171 199 39 223 63
H137948_rows 8 3 0 192 176 112 12 204 188 124 42 234 154 90 214 22 102 166 1 193 139 75 37 229 175 111 57 249 179 115 215 23 93 157
H137949_columns 9 4 0 480 344 184 148 372 76 428 274 242 394 106 198 294 478 62 17 497 265 233 133 357 413 125 83 435 331 171 199 295 479 63
H137949_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 331 203 101 485 303 175 51 435 377 249 413 29 215 343
H137950_columns 9 4 0 480 344 184 404 116 76 428 274 242 138 362 454 38 222 318 273 241 9 489 389 101 157 381 339 179 75 427 455 39 223 319
H137950_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 331 203 101 485 303 175 471 87 157 285 121 505 307 179
H137951_columns 9 4 0 480 88 440 404 116 332 172 274 242 138 362 454 38 222 318 273 241 9 489 389 101 157 381 339 179 75 427 455 39 223 319
H137951_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 342 150 102 422 1 449 267 203 165 357 431 111 477 29 215 279 179 371 441 121
H137952_columns 9 4 0 480 88 440 148 372 332 172 274 242 394 106 198 294 478 62 273 241 9 489 133 357 413 125 83 435 331 171 199 295 479 63
H137952_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 342 150 102 422 1 449 267 203 165 357 431 111 121 441 371 179 279 215 29 477
H137953_columns 9 4 0 480 344 184 148 372 76 428 274 242 394 106 198 294 478 62 273 241 9 489 133 357 413 125 83 435 331 171 199 295 479 63
H137953_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 331 203 101 485 303 175 179 307 505 121 285 157 87 471
H137981_columns 9 4 0 480 344 184 404 116 460 44 274 242 138 362 70 422 222 318 17 497 265 233 389 101 157 381 339 179 75 427 455 39 223 319
H137981_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 342 150 102 422 1 449 267 203 45 493 295 231 415 95 149 341 121 441 371 179
H137989_columns 9 4 0 480 216 312 404 116 76 428 146 370 266 234 454 38 350 190 401 113 137 361 5 485 285 253 211 307 459 43 71 423 351 191
H137989_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 331 203 471 87 157 285 229 357 431 47 249 377 435 51
H138005_columns 9 4 0 480 344 184 20 500 76 428 402 114 394 106 454 38 222 318 17 497 393 105 261 229 157 381 339 179 331 171 199 295 223 319
H138005_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 342 150 102 422 1 449 267 203 177 435 377 123 477 29 215 279 431 173 103 357
H138006_columns 9 4 0 480 344 184 20 500 76 428 402 114 394 106 454 38 222 318 17 497 393 105 261 229 157 381 339 179 331 171 199 295 223 319
H138006_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 342 150 102 422 1 449 267 203 177 435 377 123 477 29 215 279 101 359 429 175
H138007_columns 8 3 0 224 88 184 148 116 76 172 18 242 138 106 198 38 222 62 17 241 137 105 5 229 157 125 83 179 75 171 199 39 223 63
H138007_rows 8 3 0 192 176 112 12 204 188 124 42 234 154 90 214 22 102 166 1 193 139 75 37 229 175 111 57 249 179 115 215 23 93 157
H138008_columns 9 4 0 480 344 184 148 372 76 428 274 242 394 106 198 294 478 62 17 497 137 361 261 229 413 125 83 435 331 171 199 295 479 63
H138008_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 331 203 101 485 303 175 51 435 377 249 413 29 215 343
H138011_columns 9 4 0 480 88 440 148 372 332 172 274 242 394 106 198 294 478 62 273 241 137 361 5 485 413 125 83 435 331 171 199 295 479 63
H138011_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 342 150 102 422 1 449 267 203 165 357 431 111 121 441 371 179 279 215 29 477
H138012_columns 9 4 0 480 344 184 148 372 76 428 274 242 394 106 198 294 478 62 273 241 137 361 5 485 413 125 83 435 331 171 199 295 479 63
H138012_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 331 203 101 485 303 175 179 307 505 121 285 157 87 471
H138013_columns 9 4 0 480 88 440 148 372 332 172 274 242 394 106 198 294 478 62 273 241 137 361 261 229 157 381 83 435 75 427 455 39 479 63
H138013_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 342 150 102 422 1 449 267 203 165 357 121 441 495 47 307 243 343 151 93 413
H138024_columns 9 4 0 480 344 184 404 116 460 44 274 242 138 362 70 422 222 318 17 497 393 105 261 229 157 381 339 179 75 427 455 39 223 319
H138024_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 342 150 102 422 1 449 267 203 45 493 295 231 415 95 149 341 121 441 371 179
H138027_columns 9 4 0 480 216 312 404 116 76 428 146 370 266 234 454 38 350 190 401 113 9 489 133 357 285 253 211 307 459 43 71 423 351 191
H138027_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 331 203 471 87 157 285 229 357 431 47 249 377 435 51
H138028_columns 9 4 0 480 216 312 148 372 76 428 402 114 266 234 454 38 350 190 401 113 9 489 133 357 285 253 211 307 459 43 71 423 351 191
H138028_rows 9 4 0 448 312 248 36 484 284 220 146 338 426 106 334 142 118 438 1 449 291 227 367 175 437 117 121 441 347 155 269 205 471 23
H138032_columns 9 4 0 480 344 184 148 372 332 172 402 114 138 362 70 422 478 62 273 241 9 489 261 229 413 125 83 435 459 43 199 295 223 319
H138032_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 331 53 155 485 303 175 199 441 371 243 93 477 279 105
H138037_columns 9 4 0 480 344 184 148 372 332 172 146 370 394 106 70 422 478 62 273 241 9 489 261 229 413 125 83 435 459 43 199 295 223 319
H138037_rows 9 4 0 448 304 240 140 332 444 124 170 362 410 90 470 22 230 294 1 449 267 181 235 341 415 95 205 371 441 121 39 487 301 147
H138041_columns 8 3 0 224 152 120 148 116 204 44 18 242 74 170 70 166 222 62 145 113 9 233 5 229 221 61 147 115 75 171 71 167 223 63
H138041_rows 8 3 0 224 144 112 76 172 220 60 74 170 218 58 246 22 102 134 1 225 73 169 149 117 221 61 147 115 219 59 239 15 167 71
H138042_columns 8 3 0 224 152 120 20 244 204 44 146 114 74 170 70 166 222 62 17 241 137 105 133 101 221 61 19 243 75 171 199 39 95 191
H138042_rows 8 3 0 192 176 112 44 236 156 92 10 202 186 122 214 22 102 166 1 193 41 233 181 117 157 93 147 27 243 123 175 39 207 71
H138043_columns 9 4 0 480 408 120 148 372 204 300 274 242 330 170 454 38 94 446 145 369 265 233 389 101 221 317 19 499 331 171 455 39 95 447
H138043_rows 9 4 0 448 304 240 172 364 412 92 138 330 442 122 470 22 230 294 1 449 169 361 309 245 413 93 239 303 71 391 51 499 155 347
H138045_columns 9 4 0 480 408 120 404 116 204 300 18 498 330 170 454 38 94 446 401 113 9 489 133 357 221 317 275 243 331 171 199 295 351 191
H138045_rows 9 4 0 448 304 240 172 364 412 92 138 330 442 122 470 22 230 294 1 449 169 361 309 245 413 93 239 359 15 391 83 475 179 315
H138046_columns 9 4 0 480 408 120 276 244 204 300 146 370 330 170 454 38 94 446 145 369 265 233 133 357 477 61 275 243 75 427 455 39 95 447
H138046_rows 9 4 0 480 272 240 204 300 476 60 138 362 410 122 438 86 166 326 1 481 137 361 341 181 477 61 251 283 391 103 431 79 211 307
H138047_columns 9 4 0 480 408 120 148 372 460 44 274 242 74 426 70 422 478 62 17 497 393 105 261 229 349 189 147 371 203 299 327 167 223 319
H138047_rows 9 4 0 448 304 240 172 364 412 92 10 458 314 250 342 150 102 422 1 449 41 489 437 117 413 93 271 155 179 295 239 379 339 199
H138048_columns 9 4 0 480 408 120 148 372 204 300 274 242 330 170 454 38 94 446 273 241 137 361 389 101 221 317 19 499 331 171 455 39 95 447
H138048_rows 9 4 0 448 304 240 172 364 412 92 138 330 442 122 470 22 230 294 1 449 169 361 309 245 413 93 175 367 7 455 115 435 219 283
H138052_columns 9 4 0 480 408 120 20 500 332 172 402 114 202 298 326 166 222 318 145 369 393 105 261 229 349 189 19 499 75 427 455 39 223 319
H138052_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 310 214 38 454 1 481 9 489 405 117 115 403 219 315 317 221 335 175 327 167
H138057_columns 9 4 0 480 408 120 404 116 204 300 18 498 330 170 198 294 350 190 273 241 9 489 133 357 221 317 403 115 459 43 71 423 351 191
H138057_rows 9 4 0 448 304 240 44 492 284 220 138 330 442 122 342 150 102 422 1 449 41 489 309 245 303 239 327 135 349 157 115 435 91 411
H138060_columns 9 4 0 480 408 120 276 244 460 44 146 370 74 426 198 294 350 190 17 497 265 233 133 357 221 317 403 115 459 43 71 423 351 191
H138060_rows 9 4 0 480 272 240 140 364 412 124 74 426 346 186 310 214 38 454 1 481 9 489 405 117 411 123 335 175 349 189 199 295 211 307
H138061_columns 9 4 0 480 280 248 404 116 204 300 146 370 74 426 454 38 350 190 401 113 265 233 133 357 477 61 19 499 203 299 327 167 95 447
H138061_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 105 489 341 221 309 189 199 335 167 303 411 27 499 115
H138062_columns 9 4 0 480 280 248 404 116 460 44 146 370 330 170 198 294 94 446 145 369 9 489 389 101 221 317 275 243 459 43 71 423 351 191
H138062_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 105 489 341 221 309 189 303 167 335 199 115 499 27 411
H138063_columns 9 4 0 480 280 248 148 372 460 44 402 114 74 426 198 294 350 190 401 113 9 489 133 357 221 317 275 243 459 43 71 423 351 191
H138063_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 105 489 341 221 309 189 411 27 499 115 199 335 167 303
H138064_columns 9 4 0 480 280 248 148 372 204 300 402 114 330 170 454 38 94 446 145 369 265 233 389 101 477 61 19 499 203 299 327 167 95 447
H138064_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 105 489 341 221 309 189 115 499 27 411 303 167 335 199
H138065_columns 9 4 0 480 280 248 404 116 76 428 146 370 202 298 454 38 350 190 401 113 265 233 133 357 477 61 19 499 203 299 327 167 95 447
H138065_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 342 150 102 422 1 449 41 489 405 245 285 125 71 295 207 431 371 179 347 155
H138066_columns 9 4 0 480 280 248 404 116 76 428 146 370 458 42 198 294 350 190 401 113 9 489 133 357 221 317 275 243 459 43 71 423 351 191
H138066_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 105 489 341 245 285 189 423 39 463 79 211 371 155 315
H138067_columns 9 4 0 480 280 248 404 116 204 300 146 370 74 426 326 166 478 62 401 113 265 233 133 357 477 61 19 499 203 299 327 167 95 447
H138067_rows 9 4 0 448 304 240 140 332 444 124 42 490 282 218 342 150 102 422 1 449 41 489 405 221 309 125 71 271 231 431 155 347 179 371
H138068_columns 9 4 0 480 280 248 148 372 204 300 402 114 74 426 326 166 478 62 401 113 265 233 133 357 477 61 19 499 203 299 327 167 95 447
H138068_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 385 105 489 341 157 373 189 211 283 243 315 79 463 39 423
H138555_columns 9 4 0 480 280 248 276 244 140 364 274 242 138 362 390 102 94 446 145 369 73 425 69 421 349 189 211 307 459 43 455 39 479 63
H138555_rows 9 4 0 384 368 240 108 492 284 156 74 458 314 186 470 86 166 294 1 321 425 55 107 501 285 93 229 379 211 403 463 143 295 185
H138726_columns 9 4 0 480 24 504 404 116 140 364 274 242 266 234 390 102 350 190 145 369 73 425 325 165 93 445 467 51 459 43 199 295 223 319
H138726_rows 9 4 0 448 304 240 172 364 412 92 42 490 282 218 374 182 70 390 1 417 333 237 209 437 345 61 143 491 263 99 155 315 471 119
H140052_columns 9 4 0 480 280 248 276 244 396 108 18 498 138 362 134 358 350 190 401 113 73 425 69 421 477 61 339 179 203 299 199 295 479 63
H140052_rows 9 4 0 448 304 240 172 364 412 92 170 362 410 90 502 54 198 262 1 417 201 361 341 245 413 61 339 243 411 59 495 79 295 135
H140053_columns 9 4 0 480 280 248 20 500 396 108 274 242 138 362 134 358 94 446 401 113 329 169 325 165 477 61 83 435 203 299 455 39 223 319
H140053_rows 9 4 0 384 368 240 108 492 284 156 74 458 314 186 470 86 166 294 1 321 169 489 437 245 285 93 403 155 371 123 303 39 463 199
H140077_columns 9 4 0 480 280 248 20 500 396 108 274 242 394 106 134 358 94 446 145 369 329 169 69 421 221 317 339 179 203 299 455 39 479 63
H140077_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 470 86 166 294 1 321 169 489 405 315 403 317 93 243 91 245 39 359 143 463
H140994_columns 9 4 0 480 280 248 20 500 396 108 146 370 266 234 390 102 350 190 145 369 73 425 69 421 221 317 339 179 459 43 199 295 479 63
H140994_rows 9 4 0 384 368 240 108 492 284 156 74 458 314 186 470 86 166 294 1 321 185 505 421 229 285 93 115 363 147 395 207 471 47 311
H142165_columns 9 4 0 480 408 120 20 500 140 364 274 242 394 106 70 422 350 190 273 241 137 361 69 421 349 189 211 307 203 299 455 39 479 63
H142165_rows 9 4 0 384 368 240 108 492 284 156 74 458 314 186 470 86 166 294 1 353 267 107 141 211 473 391 495 433 187 229 93 317 343 55
H142277_columns 9 4 0 480 24 504 276 244 396 108 274 242 138 362 326 166 94 446 401 113 137 361 325 165 477 61 83 435 459 43 199 295 223 319
H142277_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 321 169 489 405 221 309 125 179 499 27 347 303 103 399 199
H142283_columns 9 4 0 480 280 248 20 500 140 364 274 242 138 362 326 166 94 446 401 113 393 105 325 165 477 61 83 435 459 43 199 295 223 319
H142283_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 321 169 489 405 211 123 317 117 307 411 221 167 487 15 335
H142668_columns 9 4 0 480 280 248 148 372 140 364 18 498 74 426 390 102 94 446 273 241 393 105 325 165 349 189 211 307 203 299 455 39 479 63
H142668_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 470 86 166 294 1 353 269 109 131 483 399 239 217 441 469 181 311 87 59 347
H142710_columns 9 4 0 480 280 248 148 372 140 364 18 498 74 426 390 102 350 190 273 241 393 105 69 421 349 189 211 307 203 299 455 39 479 63
H142710_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 470 86 166 294 1 353 269 109 195 419 463 175 153 505 405 245 311 87 59 347
H143324_columns 9 4 0 480 24 504 148 372 396 108 274 242 74 426 262 230 94 446 145 369 393 105 325 165 221 317 339 179 203 299 455 39 479 63
H143324_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 289 141 429 345 121 469 245 111 319 227 435 327 23 459 155
H143331_columns 9 4 0 480 24 504 404 116 140 364 274 242 330 170 262 230 350 190 401 113 137 361 69 421 477 61 83 435 459 43 199 295 223 319
H143331_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 289 141 429 245 469 121 345 451 147 335 31 311 103 443 235
H143346_columns 9 4 0 480 280 248 148 372 140 364 274 242 74 426 6 486 350 190 401 113 393 105 69 421 221 317 339 179 203 299 455 39 479 63
H143346_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 289 141 429 403 195 287 79 341 117 473 249 183 487 59 363
H143383_columns 9 4 0 480 152 376 276 244 140 364 274 242 74 426 6 486 350 190 401 113 393 105 69 421 221 317 339 179 203 299 455 39 479 63
H143383_rows 9 4 0 448 304 240 12 460 316 252 170 362 410 90 342 150 102 422 1 289 203 491 469 197 287 15 403 179 345 121 119 359 189 429
H143464_columns 9 4 0 480 152 376 276 244 76 428 274 242 394 106 390 102 350 190 17 497 137 361 325 165 93 445 467 51 203 299 455 39 223 319
H143464_rows 9 4 0 448 432 112 300 236 156 348 10 458 442 122 214 278 358 166 1 393 419 43 357 237 199 335 437 61 23 415 379 243 217 337
H143487_columns 9 4 0 480 408 120 20 500 332 172 274 242 394 106 390 102 350 190 17 497 137 361 325 165 93 445 467 51 203 299 199 295 223 319
H143487_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 265 355 379 469 461 423 175 203 211 185 433 287 23 125 101
H143500_columns 9 4 0 480 408 120 20 500 332 172 274 242 394 106 134 358 350 190 17 497 393 105 325 165 93 445 467 51 203 299 199 295 223 319
H143500_rows 9 4 0 384 368 240 76 460 316 188 42 426 346 218 406 22 230 358 1 265 355 315 405 461 423 175 233 177 467 219 117 381 31 71
H143508_columns 9 4 0 480 280 248 404 116 460 44 146 370 394 106 262 230 222 318 145 369 9 489 453 37 221 317 339 179 331 171 71 423 95 447
H143508_rows 9 4 0 448 432 112 44 492 412 92 298 234 154 346 246 310 326 134 1 425 125 469 399 39 499 91 325 237 313 145 159 311 227 331
H143513_columns 9 4 0 480 24 504 404 116 204 300 146 370 394 106 6 486 222 318 401 113 265 233 197 293 477 61 83 435 331 171 327 167 351 191
H143513_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 470 86 166 294 1 329 253 165 405 461 121 305 139 211 359 47 287 87 483 443
H143582_columns 9 4 0 480 24 504 20 500 332 172 274 242 394 106 390 102 350 190 145 369 393 105 69 421 477 61 339 179 203 299 199 295 223 319
H143582_rows 9 4 0 384 368 240 76 460 316 188 106 490 282 154 470 86 166 294 1 329 161 377 237 309 405 221 243 443 395 83 455 31 359 47
H143594_columns 9 4 0 416 216 376 468 116 268 172 402 50 330 234 198 358 30 446 81 401 361 169 485 37 221 285 499 51 203 267 327 135 127 447
H143594_rows 9 4 0 480 280 248 20 500 268 236 130 354 410 122 366 142 385 97 438 86 345 185 85 437 351 191 461 45 199 295 51 467 299 203
H143597_columns 9 4 0 416 344 248 212 372 396 44 146 306 330 234 454 102 30 446 209 273 361 169 485 37 93 413 499 51 203 267 327 135 127 447
H143597_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 165 365 405 93 155 435 331 99 87 375 399 175
H143598_columns 9 4 0 416 344 248 212 372 396 44 146 306 330 234 454 102 30 446 209 273 361 169 485 37 93 413 499 51 203 267 327 135 127 447
H143598_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 165 365 405 93 155 435 331 99 431 143 119 343
H143600_columns 9 4 0 416 344 248 212 372 396 44 402 50 74 490 198 358 286 190 465 17 105 425 229 293 349 157 243 307 459 11 71 391 383 191
H143600_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 165 365 405 93 355 75 179 411 87 375 399 175
H143601_columns 9 4 0 416 344 248 212 372 396 44 402 50 74 490 198 358 286 190 465 17 105 425 229 293 349 157 243 307 459 11 71 391 383 191
H143601_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 165 365 405 93 75 395 371 179 415 87 175 359
H143607_columns 9 4 0 416 344 248 468 116 140 300 274 178 202 362 454 102 30 446 209 273 361 169 485 37 93 413 499 51 203 267 327 135 127 447
H143607_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 165 373 397 93 431 111 151 343 99 435 331 155
H143643_columns 9 4 0 416 216 376 468 116 268 172 146 306 74 490 454 102 286 190 337 145 105 425 229 293 477 29 243 307 459 11 71 391 383 191
H143643_rows 9 4 0 480 280 248 20 500 268 236 130 354 410 122 366 142 385 97 438 86 345 185 429 77 351 191 53 469 199 295 51 467 299 203
H143645_columns 9 4 0 416 344 248 212 372 396 44 274 178 202 362 70 486 414 62 337 145 233 297 101 421 477 29 115 435 331 139 199 263 511 63
H143645_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 349 149 109 421 355 75 179 411 431 143 119 343
H143646_columns 9 4 0 416 344 248 212 372 396 44 274 178 202 362 70 486 414 62 337 145 233 297 101 421 477 29 115 435 331 139 199 263 511 63
H143646_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 349 149 109 421 75 395 371 179 415 87 175 359
H143652_columns 9 4 0 416 344 248 468 116 140 300 402 50 74 490 326 230 158 318 81 401 489 41 357 165 221 285 371 179 75 395 455 7 255 319
H143652_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 349 141 117 421 431 111 151 343 99 435 331 155
H143656_columns 9 4 0 416 472 120 340 244 140 300 274 178 458 106 70 486 158 318 81 401 361 169 485 37 221 285 371 179 75 395 455 7 255 319
H143656_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 366 142 385 97 438 86 345 185 83 435 331 171 479 63 199 295 53 469 301 205
H143671_columns 9 4 0 416 216 376 468 116 268 172 402 50 74 490 198 358 286 190 209 273 489 41 101 421 349 157 243 307 459 11 71 391 383 191
H143671_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 367 175 87 407 141 333 437 117 155 347 419 99
H143676_columns 9 4 0 416 472 120 212 372 268 172 146 306 74 490 454 102 286 190 465 17 233 297 101 421 349 157 243 307 459 11 71 391 383 191
H143676_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 367 175 87 407 99 419 347 155 117 437 333 141
H143694_columns 9 4 0 416 472 120 340 244 140 300 274 178 74 490 454 102 158 318 81 401 489 41 357 165 221 285 371 179 75 395 455 7 255 319
H143694_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 163 355 411 91 431 111 151 343 117 437 333 141
H143697_columns 9 4 0 416 216 376 340 244 396 44 274 178 74 490 198 358 414 62 337 145 233 297 101 421 477 29 115 435 331 139 199 263 511 63
H143697_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 163 355 411 91 77 397 373 181 407 87 175 367
H143709_columns 9 4 0 416 472 120 340 244 140 300 18 434 74 490 454 102 414 62 81 401 489 41 357 165 221 285 371 179 331 139 199 263 255 319
H143709_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 163 423 159 411 149 111 343 429 117 75 371 333
H143710_columns 9 4 0 416 472 120 340 244 140 300 18 434 74 490 454 102 414 62 81 401 489 41 357 165 221 285 371 179 331 139 199 263 255 319
H143710_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 163 423 159 411 149 111 343 429 77 115 331 373
H143711_columns 9 4 0 416 472 120 340 244 140 300 18 434 74 490 454 102 414 62 81 401 489 41 357 165 221 285 371 179 331 139 199 263 255 319
H143711_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 163 423 159 411 365 111 343 85 437 115 331 141
H143712_columns 9 4 0 416 472 120 340 244 140 300 18 434 74 490 454 102 414 62 81 401 489 41 357 165 221 285 371 179 331 139 199 263 255 319
H143712_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 163 423 159 411 341 87 367 109 437 115 331 141
H143713_columns 9 4 0 416 216 376 468 116 268 172 146 306 458 106 70 486 286 190 465 17 105 425 229 293 349 157 243 307 459 11 71 391 383 191
H143713_rows 9 4 0 448 312 248 36 484 284 220 18 466 298 234 462 14 257 193 374 182 441 121 351 159 103 423 85 405 365 173 115 435 331 139
H143718_columns 9 4 0 416 472 120 212 372 396 44 274 178 74 490 70 486 414 62 81 401 361 169 357 165 221 285 371 179 203 267 455 7 255 319
H143718_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 470 22 257 193 358 166 433 143 83 365 413 93 117 411 363 123 439 167 327 169
H143877_columns 9 4 0 416 216 376 340 244 12 428 402 50 458 106 198 358 286 190 465 17 489 41 229 293 349 157 243 307 331 139 71 391 127 447
H143877_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 470 22 257 193 358 166 433 371 117 183 71 391 89 155 107 427 173 365 413 351
H143912_columns 9 4 0 416 216 376 84 500 268 172 402 50 202 362 454 102 286 190 465 17 489 41 229 293 349 157 243 307 331 139 71 391 127 447
H143912_rows 9 4 0 480 272 240 12 492 284 252 138 362 410 122 374 150 385 97 422 70 337 435 185 91 171 331 463 301 477 61 311 215 39 197
H143943_columns 9 4 0 416 216 376 84 500 268 172 402 50 458 106 198 358 286 190 465 17 233 297 485 37 349 157 243 307 331 139 71 391 127 447
H143943_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 470 22 257 193 358 166 433 371 121 187 75 395 431 365 413 93 343 151 103 165
H147677_columns 9 4 0 416 88 504 340 244 396 44 18 434 458 106 454 102 158 318 337 145 361 169 101 421 349 157 499 51 203 267 199 263 255 319
H147677_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 470 22 257 193 358 166 425 365 121 189 85 405 375 347 155 435 167 399 79 99
H148013_columns 9 4 0 416 344 248 468 116 140 300 274 178 74 490 454 102 158 318 81 401 361 169 357 165 93 413 499 51 203 267 455 7 255 319
H148013_rows 9 4 0 480 280 248 148 372 396 108 2 482 282 250 366 142 385 97 438 86 341 181 217 313 461 45 479 63 203 299 179 339 423 71
H148017_columns 9 4 0 416 88 504 468 116 140 300 274 178 330 234 454 102 158 318 337 145 105 425 357 165 93 413 499 51 459 11 199 263 255 319
H148017_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 209 437 345 61 207 427 327 35 219 315 471 55
H148018_columns 9 4 0 416 88 504 468 116 140 300 274 178 330 234 454 102 158 318 337 145 105 425 357 165 93 413 499 51 459 11 199 263 255 319
H148018_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 209 437 345 61 207 427 327 35 311 215 59 475
H148023_columns 9 4 0 416 88 504 468 116 140 300 274 178 330 234 454 102 158 318 337 145 105 425 357 165 93 413 499 51 459 11 199 263 255 319
H148023_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 209 437 345 61 291 71 171 463 219 315 471 55
H148024_columns 9 4 0 416 88 504 468 116 140 300 274 178 330 234 454 102 158 318 337 145 105 425 357 165 93 413 499 51 459 11 199 263 255 319
H148024_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 209 437 345 61 291 71 171 463 311 215 59 475
H148119_columns 9 4 0 416 88 504 212 372 396 44 274 178 330 234 198 358 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H148119_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 317 89 181 465 207 427 327 35 219 315 471 55
H148120_columns 9 4 0 416 88 504 212 372 396 44 274 178 330 234 198 358 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H148120_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 317 89 181 465 207 427 327 35 311 215 59 475
H148125_columns 9 4 0 416 88 504 212 372 396 44 274 178 330 234 198 358 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H148125_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 317 89 181 465 291 71 171 463 219 315 471 55
H148126_columns 9 4 0 416 88 504 212 372 396 44 274 178 330 234 198 358 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H148126_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 317 89 181 465 291 71 171 463 311 215 59 475
H148391_columns 9 4 0 416 344 248 212 372 140 300 18 434 330 234 454 102 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H148391_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 67 419 335 175 217 313 469 53 311 215 59 475
H148434_columns 9 4 0 416 344 248 212 372 140 300 18 434 330 234 454 102 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H148434_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 173 67 419 335 175 309 213 57 473 219 315 471 55
H149836_columns 9 4 0 416 344 248 212 372 140 300 274 178 330 234 198 358 414 62 81 401 361 169 101 421 93 413 243 307 459 11 455 7 511 63
H149836_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 83 207 317 221 465 181 427 327 167 311 59 475 41
H149839_columns 9 4 0 416 344 248 212 372 140 300 274 178 330 234 198 358 414 62 81 401 361 169 101 421 93 413 243 307 459 11 455 7 511 63
H149839_rows 9 4 0 480 272 240 140 364 412 124 10 490 282 250 374 150 385 97 422 70 333 83 207 317 221 465 169 439 347 187 299 39 455 53
H150118_columns 9 4 0 416 216 376 340 244 140 300 18 434 330 234 454 102 414 62 81 401 105 425 357 165 349 157 243 307 203 267 455 7 511 63
H150118_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 470 22 257 193 358 166 395 75 165 357 431 111 185 377 435 115 343 151 93 413
H150587_columns 9 4 0 416 216 376 84 500 140 300 274 178 330 234 454 102 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H150587_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 366 142 385 97 438 86 323 163 217 313 475 59 85 437 175 335 215 311 45 461
H150606_columns 9 4 0 416 216 376 84 500 140 300 274 178 330 234 454 102 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H150606_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 366 142 385 97 438 86 323 163 217 313 475 59 429 77 181 341 215 311 463 47
H150607_columns 9 4 0 416 216 376 84 500 140 300 274 178 330 234 454 102 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H150607_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 366 142 385 97 438 86 323 163 217 313 475 59 429 77 181 341 303 207 55 471
H150608_columns 9 4 0 416 216 376 84 500 140 300 274 178 330 234 454 102 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H150608_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 366 142 385 97 438 86 323 163 217 313 475 59 429 77 343 183 303 207 469 53
H150616_columns 9 4 0 416 216 376 84 500 140 300 274 178 330 234 454 102 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H150616_rows 9 4 0 480 280 248 4 484 284 252 146 370 394 106 366 142 385 97 438 86 323 163 217 313 475 59 439 87 175 335 309 213 45 461
H150696_columns 9 4 0 416 216 376 340 244 140 300 18 434 330 234 454 102 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H150696_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 470 22 257 193 358 166 395 75 165 357 431 111 185 377 435 115 343 151 93 413
H150739_columns 9 4 0 416 216 376 340 244 140 300 18 434 330 234 454 102 414 62 81 401 361 169 101 421 349 157 243 307 203 267 455 7 511 63
H150739_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 470 22 257 193 358 166 395 75 165 357 431 111 371 179 121 441 157 349 407 87
H152887_columns 9 4 0 416 344 248 340 244 396 44 18 434 202 362 198 358 414 62 337 145 105 425 101 421 477 29 371 179 203 267 199 263 511 63
H152887_rows 9 4 0 480 272 240 140 364 412 124 138 362 410 122 502 22 257 225 422 70 201 297 341 181 477 61 339 179 475 59 431 79 295 199
H152889_columns 9 4 0 416 344 248 84 500 140 300 274 178 458 106 454 102 158 318 81 401 361 169 357 165 477 29 115 435 203 267 455 7 255 319
H152889_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 470 22 257 193 358 166 169 361 437 117 413 93 403 179 347 123 71 359 143 431
H152893_columns 9 4 0 416 344 248 84 500 396 44 274 178 202 362 198 358 414 62 81 401 361 169 357 165 477 29 115 435 203 267 455 7 255 319
H152893_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 470 22 257 193 358 166 169 361 437 117 413 93 403 155 371 123 431 167 335 71
H154197_columns 9 4 0 416 88 504 340 244 396 44 274 178 458 106 198 358 158 318 337 145 361 169 101 421 477 29 115 435 459 11 199 263 255 319
H154197_rows 9 4 0 480 272 240 140 364 412 124 138 362 410 122 502 22 257 225 422 70 201 297 189 349 53 469 187 347 51 467 431 79 295 199
H157194_columns 9 4 0 416 88 504 84 500 396 44 274 178 202 362 454 102 414 62 337 145 361 169 101 421 477 29 371 179 203 267 199 263 255 319
H157194_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 470 22 257 193 358 166 169 377 101 437 413 93 403 179 331 123 359 87 143 431
H157210_columns 9 4 0 416 88 504 84 500 396 44 274 178 202 362 454 102 414 62 337 145 361 169 101 421 477 29 371 179 203 267 199 263 255 319
H157210_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 470 22 257 193 358 166 169 377 101 437 413 93 83 371 427 155 391 183 335 111
H157235_columns 9 4 0 416 344 248 212 372 12 428 274 178 458 106 454 102 158 318 81 401 361 169 357 165 221 285 115 435 459 11 455 7 255 319
H157235_rows 9 4 0 480 272 240 140 364 412 124 138 362 410 122 502 22 257 225 422 70 197 293 345 185 477 61 175 335 43 459 83 435 215 311
H157237_columns 9 4 0 416 344 248 468 116 268 172 18 434 202 362 198 358 414 62 337 145 105 425 101 421 221 285 371 179 459 11 199 263 511 63
H157237_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 470 22 257 193 358 166 165 357 441 121 413 93 111 335 171 395 439 151 371 83
H157241_columns 9 4 0 416 344 248 212 372 268 172 18 434 458 106 454 102 158 318 337 145 105 425 101 421 221 285 371 179 459 11 199 263 511 63
H157241_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 470 22 257 193 358 166 165 357 441 121 413 93 111 363 143 395 83 343 179 439
H157288_columns 9 4 0 416 88 504 468 116 268 172 274 178 202 362 454 102 158 318 337 145 105 425 357 165 477 29 115 435 459 11 199 263 255 319
H157288_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 470 22 257 193 358 166 165 357 409 93 441 125 75 399 107 431 343 151 371 179
H157338_columns 9 4 0 416 88 504 212 372 268 172 274 178 458 106 198 358 414 62 337 145 105 425 357 165 477 29 115 435 459 11 199 263 255 319
H157338_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 470 22 257 193 358 166 165 357 409 121 413 125 431 79 427 75 343 151 371 179
H160140_columns 9 4 0 416 88 504 468 116 12 428 274 178 202 362 454 102 414 62 337 145 361 169 101 421 477 29 371 179 203 267 199 263 255 319
H160140_rows 9 4 0 448 304 240 44 492 284 220 10 458 314 250 470 22 257 193 358 166 165 373 105 441 413 93 431 143 91 363 119 327 179 403
H160198_columns 9 4 0 416 88 504 468 116 12 428 274 178 458 106 198 358 414 62 337 145 105 425 357 165 477 29 371 179 203 267 199 263 255 319
H160198_rows 9 4 0 448 304 240 12 460 316 252 42 490 282 218 470 22 257 193 358 166 165 373 89 377 429 157 415 79 107 427 119 327 179 403
H160560_columns 9 4 0 496 392 120 324 180 44 476 258 498 138 122 70 182 302 478 305 81 169 457 421 197 317 93 403 19 235 363 231 359 159 287
H160560_rows 9 4 0 448 48 496 268 204 316 252 10 458 58 506 225 361 165 301 291 171 239 375 391 91 411 87 150 326 337 145 438 93 413 102
H160574_columns 9 4 0 496 392 120 324 180 44 476 258 498 138 122 70 182 302 478 49 337 425 201 421 197 317 93 403 19 235 363 231 359 159 287
H160574_rows 9 4 0 448 48 496 268 204 316 252 10 458 58 506 225 361 165 301 291 171 239 439 327 91 411 87 102 349 157 374 81 401 390 150
H161127_columns 9 4 0 432 72 504 100 388 124 412 306 210 42 458 486 86 174 286 305 241 9 457 325 213 301 189 387 19 235 379 167 359 159 351
H161127_rows 9 4 0 448 48 496 268 204 316 252 34 482 18 209 45 238 245 309 390 325 137 345 425 94 414 378 183 359 171 363 407 411 91 71
H161280_columns 9 4 0 432 456 120 228 260 380 156 178 338 42 458 486 86 302 158 433 113 137 329 197 341 429 61 3 403 107 507 295 231 287 223
H161280_rows 9 4 0 448 48 496 12 460 60 508 290 226 274 209 301 238 245 309 134 325 343 151 363 75 89 378 423 103 414 94 169 393 411 187
H161304_columns 9 4 0 432 456 120 484 4 124 412 178 338 298 202 486 86 46 414 177 369 137 329 197 341 429 61 3 403 363 251 295 231 287 223
H161304_rows 9 4 0 448 48 496 44 492 28 476 258 194 306 209 269 238 245 309 166 325 375 167 187 363 153 378 407 71 414 94 105 425 91 395
H161353_columns 9 4 0 432 456 120 484 4 124 412 178 338 42 458 486 86 302 158 177 369 393 73 197 341 173 317 3 403 363 251 295 231 287 223
H161353_rows 9 4 0 448 48 496 12 460 60 508 290 226 274 209 301 238 245 309 134 325 343 391 425 363 171 378 183 103 414 94 73 411 91 153
H161374_columns 9 4 0 304 200 504 228 388 124 284 434 210 42 330 358 86 174 414 433 113 137 329 453 85 301 189 131 275 363 251 39 487 31 479
H161374_rows 9 4 0 448 48 496 268 204 316 252 290 226 274 209 45 494 501 53 134 325 94 414 137 345 425 122 183 359 407 71 171 363 411 91
H162244_columns 9 4 0 432 456 120 228 260 316 220 370 146 426 74 102 470 174 286 49 497 265 201 325 213 45 445 387 19 491 123 167 359 159 351
H162244_rows 9 4 0 384 96 480 28 412 124 508 82 466 50 433 77 462 501 117 294 165 327 199 315 379 153 218 174 302 279 151 171 235 265 329
H162259_columns 9 4 0 432 456 120 484 4 316 220 114 402 170 330 102 470 430 30 305 241 265 201 69 469 301 189 387 19 235 379 167 359 159 351
H162259_rows 9 4 0 384 96 480 92 476 60 444 18 402 114 433 13 462 501 117 358 165 263 151 171 315 281 218 327 174 302 215 235 329 201 379
H162318_columns 9 4 0 304 200 504 228 388 316 92 242 402 42 330 358 86 174 414 433 113 137 329 453 85 301 189 131 275 363 251 39 487 31 479
H162318_rows 9 4 0 384 96 480 28 412 124 508 82 466 50 433 77 462 501 117 294 165 174 302 265 153 329 218 343 199 279 135 363 235 315 187
H162360_columns 9 4 0 304 200 504 228 388 60 348 242 402 298 74 102 342 430 158 433 113 137 329 453 85 301 189 131 275 363 251 39 487 31 479
H162360_rows 9 4 0 384 96 480 28 412 124 508 82 466 50 433 77 462 501 117 294 165 174 302 265 201 281 218 135 327 151 343 363 235 315 187
H163079_columns 9 4 0 432 72 504 228 260 60 476 370 146 42 458 230 342 302 158 305 241 137 329 325 213 429 61 131 275 491 123 423 103 415 95
H163079_rows 9 4 0 384 96 480 28 412 124 508 82 466 50 433 77 462 501 117 294 261 169 201 174 302 281 218 379 283 151 183 363 171 327 199
H163149_columns 9 4 0 432 104 472 356 132 316 220 242 274 426 74 454 118 174 286 49 497 265 201 325 213 45 445 387 19 491 123 167 359 159 351
H163149_rows 9 4 0 384 96 480 28 412 124 508 82 466 50 433 77 462 503 119 294 165 361 233 277 341 153 218 174 302 315 187 135 199 267 331
H163240_columns 9 4 0 432 360 216 100 388 188 348 498 18 170 330 454 118 302 158 433 113 265 201 197 341 45 445 387 19 235 379 295 231 31 479
H163240_rows 9 4 0 448 48 496 268 204 316 252 34 482 18 209 45 238 247 311 406 341 165 357 409 377 137 362 91 187 331 427 414 94 71 391
H163243_columns 9 4 0 432 360 216 100 388 188 348 242 274 426 74 198 374 46 414 177 369 9 457 453 85 301 189 131 275 491 123 39 487 287 223
H163243_rows 9 4 0 448 48 496 268 204 316 252 34 482 18 209 45 238 247 311 406 341 165 357 409 377 137 362 427 331 187 91 391 71 94 414
H163244_columns 9 4 0 176 360 472 356 388 188 92 498 274 170 74 198 118 302 414 177 369 265 201 453 85 45 445 387 19 235 379 295 231 31 479
H163244_rows 9 4 0 448 48 496 268 204 316 252 34 482 18 209 45 238 247 311 406 341 165 357 409 377 137 362 414 94 71 391 91 187 331 427
H163246_columns 9 4 0 432 360 216 100 388 188 348 242 274 426 74 198 374 46 414 49 497 137 329 453 85 301 189 387 19 235 379 39 487 287 223
H163246_rows 9 4 0 448 304 240 12 460 316 252 34 482 274 209 45 494 247 311 150 341 421 101 153 441 329 106 350 158 391 71 427 139 123 347
H163249_columns 9 4 0 432 488 88 228 260 188 348 114 402 42 458 198 374 302 158 433 113 137 329 325 213 45 445 131 275 491 123 39 487 287 223
H163249_rows 9 4 0 480 16 496 268 236 284 252 130 354 146 113 141 110 119 407 342 437 69 421 167 327 329 426 318 222 299 203 475 59 473 57
H163287_columns 9 4 0 432 360 216 484 4 188 348 114 402 298 202 454 118 174 286 433 113 137 329 453 85 301 189 131 275 107 507 295 231 31 479
H163287_rows 9 4 0 448 288 224 28 476 316 252 18 466 306 241 13 462 247 311 166 357 389 341 105 185 409 90 71 151 430 110 331 139 427 379
H163289_columns 9 4 0 432 360 216 484 4 188 348 114 402 298 202 454 118 174 286 177 369 393 73 453 85 301 189 131 275 107 507 295 231 31 479
H163289_rows 9 4 0 448 32 480 284 220 316 252 18 466 50 241 13 206 247 311 422 357 133 341 105 441 409 346 391 87 110 430 139 331 363 187
H163299_columns 9 4 0 432 232 344 228 260 316 220 370 146 426 74 454 118 46 414 177 369 393 73 325 213 173 317 387 19 363 251 39 487 31 479
H163299_rows 9 4 0 384 96 480 28 412 124 508 82 466 50 433 77 462 503 119 294 165 325 199 315 377 153 218 277 174 302 151 171 267 331 233
H163304_columns 9 4 0 432 360 216 228 260 188 348 370 146 42 458 454 118 430 30 433 113 137 329 69 469 429 61 131 275 107 507 295 231 287 223
H163304_rows 9 4 0 384 96 480 28 412 124 508 82 466 50 433 77 462 503 119 294 165 325 149 233 171 203 218 327 174 302 151 377 267 281 315
H163316_columns 9 4 0 432 104 472 356 132 444 92 242 274 298 202 454 118 174 286 305 241 9 457 325 213 45 445 387 19 491 123 167 359 159 351
H163316_rows 9 4 0 448 32 480 284 220 316 252 18 466 50 241 13 206 247 311 422 357 185 377 389 341 137 346 411 331 151 71 427 107 110 430
H163319_columns 9 4 0 432 104 472 356 132 444 92 242 274 298 202 454 118 174 286 49 497 265 201 325 213 45 445 387 19 491 123 167 359 159 351
H163319_rows 9 4 0 448 32 480 284 220 316 252 18 466 50 241 13 206 247 311 422 357 185 377 389 405 73 346 366 174 171 363 71 87 395 411
H163393_columns 9 4 0 432 488 88 228 260 188 348 114 402 42 458 198 374 302 158 177 369 137 329 453 85 429 61 3 403 107 507 295 231 287 223
H163393_rows 9 4 0 480 272 240 12 492 284 252 130 354 402 113 141 366 119 407 86 437 167 327 75 427 329 170 318 222 37 453 219 315 473 57
H163395_columns 9 4 0 432 488 88 228 260 188 348 114 402 42 458 198 374 302 158 177 369 137 329 453 85 429 61 3 403 107 507 295 231 287 223
H163395_rows 9 4 0 480 272 240 12 492 284 252 130 354 402 113 141 366 119 407 86 437 167 327 75 427 329 170 197 293 478 62 313 217 59 475
H163446_columns 9 4 0 432 488 88 356 132 60 476 242 274 170 330 454 118 302 158 433 113 137 329 197 341 429 61 3 403 107 507 295 231 287 223
H163446_rows 9 4 0 448 32 480 28 476 60 508 274 210 306 241 269 206 247 311 166 357 363 171 343 71 73 346 110 430 121 441 149 389 395 155
H163529_columns 9 4 0 432 104 472 100 388 316 220 242 274 170 330 198 374 430 30 305 241 9 457 453 85 301 189 3 403 491 123 167 359 159 351
H163529_rows 9 4 0 384 96 480 28 412 124 508 82 466 50 433 77 462 503 119 294 165 361 233 277 153 341 218 315 187 174 302 135 267 199 331
H163779_columns 9 4 0 432 104 472 228 260 316 220 114 402 42 458 70 502 430 30 177 369 265 201 325 213 173 317 387 19 491 123 167 359 159 351
H163779_rows 9 4 0 384 112 496 76 460 60 444 34 418 82 401 45 494 439 55 342 133 373 229 345 265 249 234 158 286 327 199 363 299 219 155
H163784_columns 9 4 0 432 104 472 228 260 60 476 114 402 298 202 70 502 430 30 177 369 265 201 325 213 429 61 387 19 235 379 167 359 159 351
H163784_rows 9 4 0 384 96 480 28 412 124 508 82 466 50 433 77 462 503 119 294 133 357 329 213 313 185 218 283 174 302 279 331 235 171 135
H163822_columns 9 4 0 432 360 216 420 68 380 156 242 274 170 330 454 118 46 414 177 369 265 201 453 85 45 445 387 19 235 379 295 231 31 479
H163822_rows 9 4 0 384 112 496 76 460 60 444 34 418 82 401 45 494 439 55 346 153 361 233 341 245 261 230 327 199 158 286 299 139 379 219
H163952_columns 9 4 0 432 488 88 36 452 124 412 370 146 170 330 454 118 430 30 177 369 265 201 197 341 301 189 3 403 107 507 295 231 287 223
H163952_rows 9 4 0 384 112 496 76 460 60 444 34 418 82 401 45 494 439 55 346 235 155 361 213 347 299 230 327 199 158 286 249 261 373 137
H164109_columns 9 4 0 464 40 504 452 100 412 60 370 178 74 394 422 22 238 350 369 177 73 393 293 149 365 221 483 83 171 283 199 263 255 319
H164109_rows 9 4 0 384 112 496 268 140 380 252 66 450 50 177 442 313 201 329 221 94 37 405 357 174 302 470 91 491 103 487 283 279 151 171
H164266_columns 9 4 0 464 424 120 68 484 412 60 370 178 458 10 38 406 238 350 113 433 329 137 293 149 365 221 483 83 171 283 199 263 255 319
H164266_rows 9 4 0 384 112 496 12 396 124 508 322 194 306 177 186 313 201 329 477 94 107 347 229 23 407 470 427 174 302 155 359 231 293 21
H164401_columns 9 4 0 336 168 504 452 228 284 60 370 178 74 394 294 150 110 478 497 49 201 265 421 21 365 221 227 339 299 155 71 391 127 447
H164401_rows 9 4 0 384 112 496 268 140 380 252 322 194 306 177 442 57 457 73 477 94 174 302 37 405 357 214 91 491 283 171 103 487 279 151
H169180_columns 9 4 0 336 424 248 196 484 284 60 242 306 74 394 166 278 110 478 497 49 73 393 421 21 109 477 355 211 299 155 327 135 383 191
H169180_rows 9 4 0 384 112 496 12 396 124 508 322 194 306 177 186 313 201 329 477 158 171 491 23 343 149 470 110 302 283 91 423 231 293 101
H170063_columns 9 4 0 336 424 248 452 228 28 316 242 306 330 138 422 22 366 222 497 49 329 137 165 277 365 221 99 467 43 411 71 391 127 447
H170063_rows 9 4 0 256 240 496 140 396 124 380 194 450 50 305 442 185 329 73 477 286 487 295 91 155 405 342 299 491 229 37 174 110 151 87
H172011_columns 9 4 0 464 424 120 68 484 412 60 370 178 458 10 294 150 366 222 113 433 329 137 37 405 237 349 483 83 171 283 199 263 255 319
H172011_rows 9 4 0 256 240 496 140 396 124 380 194 450 50 305 442 185 329 73 477 107 219 366 485 423 279 342 30 427 283 174 37 103 215 149
H178613_columns 9 4 0 464 40 504 452 100 412 60 274 178 74 490 422 118 142 350 369 177 73 393 293 149 365 221 483 83 171 283 199 263 255 319
H178613_rows 9 4 0 448 48 496 268 204 316 252 34 482 18 209 458 265 249 313 109 174 133 341 421 94 414 374 187 363 167 359 411 407 87 75
H178686_columns 9 4 0 464 424 120 324 228 156 316 274 178 458 106 38 502 142 350 113 433 329 137 293 149 109 477 483 83 427 27 199 263 255 319
H178686_rows 9 4 0 448 48 496 12 460 60 508 290 226 274 209 202 265 249 313 365 174 171 363 151 439 85 374 94 414 411 91 327 103 389 165
H178720_columns 9 4 0 464 424 120 68 484 412 60 18 434 458 106 294 246 142 350 369 177 329 137 37 405 365 221 483 83 171 283 199 263 255 319
H178720_rows 9 4 0 448 48 496 44 492 28 476 258 194 306 209 234 265 249 313 333 174 139 363 183 343 149 374 411 94 414 123 423 421 101 71
H178757_columns 9 4 0 464 424 120 68 484 412 60 274 178 458 106 38 502 142 350 113 433 329 137 293 149 365 221 483 83 171 283 199 263 255 319
H178757_rows 9 4 0 448 48 496 12 460 60 508 290 226 274 209 202 265 249 313 365 174 171 443 101 151 343 374 331 94 414 91 423 103 389 149
H182763_columns 9 4 0 208 296 504 452 420 92 60 274 114 138 490 358 182 78 414 497 113 137 265 37 277 237 477 419 147 107 347 199 327 191 319
H182763_rows 9 4 0 448 48 496 268 204 316 252 2 450 50 241 490 297 229 293 77 153 345 94 174 446 405 342 123 363 167 359 411 407 87 139
H183142_columns 9 4 0 464 360 184 132 484 348 60 274 114 202 426 294 246 78 414 497 113 393 9 293 21 493 221 163 403 107 347 199 327 191 319
H183142_rows 9 4 0 480 272 240 12 492 284 252 130 354 402 113 362 137 107 395 429 78 187 347 87 439 341 182 217 313 478 62 293 197 39 455
H183227_columns 9 4 0 464 360 184 388 228 92 316 18 370 458 170 294 246 78 414 497 113 393 9 293 21 493 221 163 403 107 347 199 327 191 319
H183227_rows 9 4 0 480 16 496 268 236 284 252 130 354 146 113 362 393 107 395 173 78 423 71 343 183 341 438 217 313 293 197 478 62 59 475
H183745_columns 9 4 0 208 360 440 388 484 92 60 18 370 458 170 294 246 78 414 497 113 137 265 37 277 237 477 419 147 107 347 199 327 191 319
H183745_rows 9 4 0 448 48 496 12 460 60 508 258 194 306 241 234 297 235 299 333 153 345 110 119 343 149 342 158 446 411 91 423 421 101 135
H263794_columns 9 4 0 448 56 504 244 260 60 460 370 162 218 266 342 182 14 494 65 225 409 313 373 293 157 205 147 419 347 107 407 87 431 111
H263794_rows 9 4 0 256 224 480 28 284 252 508 146 402 182 118 330 106 430 334 421 197 41 201 341 85 313 441 155 123 371 467 143 463 295 39
H560950_columns 9 4 0 96 472 440 500 116 140 268 386 482 90 58 150 278 238 366 257 97 473 185 133 485 93 317 435 51 203 331 215 343 175 303
H560950_rows 9 4 0 384 96 480 348 220 316 188 18 402 78 462 13 15 83 81 374 393 469 166 229 363 311 309 362 411 455 186 249 251 167 297
H575294_columns 9 4 0 160 472 376 372 180 76 396 322 482 154 58 342 150 110 430 257 417 89 249 197 101 413 317 499 51 459 11 215 279 239 303
H575294_rows 9 4 0 448 32 480 284 220 316 252 146 338 142 334 13 461 17 465 438 267 279 426 102 219 199 122 169 421 439 187 377 117 103 363
H581540_columns 9 4 0 160 472 376 372 180 76 396 322 482 154 58 86 406 110 430 257 161 473 121 69 485 157 317 499 51 203 267 215 279 239 303
H581540_rows 9 4 0 384 96 480 348 220 316 188 18 402 78 462 13 397 81 465 374 11 87 166 229 363 311 309 362 411 455 186 249 251 167 297
H582987_columns 9 4 0 416 472 120 372 180 76 396 66 482 410 58 342 150 494 46 257 161 345 249 197 357 157 317 115 435 459 11 215 279 239 303
H582987_rows 9 4 0 384 96 480 348 220 316 188 82 466 14 398 77 461 17 401 374 298 331 279 199 155 250 166 501 165 235 443 359 55 121 297
H589631_columns 9 4 0 224 472 312 500 52 204 268 258 482 218 58 86 406 366 174 129 289 473 121 69 485 285 189 115 435 75 395 343 151 367 175
H589631_rows 9 4 0 448 48 496 300 236 284 220 2 450 46 494 141 333 161 353 295 71 439 215 150 405 441 186 346 89 117 374 235 395 123 283
H590550_columns 9 4 0 480 472 56 116 436 76 396 258 226 218 314 470 22 110 430 129 289 217 377 325 229 285 189 499 51 75 395 343 151 367 175
H590550_rows 9 4 0 384 112 496 364 236 284 156 66 450 46 430 77 461 33 417 359 279 171 219 315 331 247 135 21 373 214 438 346 58 409 249
H590586_columns 9 4 0 480 216 312 372 180 76 396 258 226 474 58 214 278 110 430 129 289 473 121 69 485 285 189 499 51 75 395 343 151 367 175
H590586_rows 9 4 0 384 112 496 364 236 284 156 66 450 46 430 77 461 33 417 359 279 171 219 21 121 186 214 315 331 247 135 310 346 409 501
H621053_columns 9 4 0 416 472 120 20 436 460 108 66 482 410 58 342 246 142 302 353 161 89 409 453 5 253 317 371 179 331 139 215 279 239 303
H621053_rows 9 4 0 480 24 504 276 244 268 236 130 354 150 374 97 385 117 405 442 90 89 441 323 307 203 187 351 303 215 167 461 45 46 462
H621059_columns 9 4 0 416 472 120 20 436 460 108 66 482 410 58 342 246 142 302 353 161 89 409 453 5 253 317 371 179 331 139 215 279 239 303
H621059_rows 9 4 0 480 24 504 276 244 268 236 130 354 150 374 97 385 117 405 442 90 89 441 323 307 199 183 351 303 219 171 461 45 46 462
H621065_columns 9 4 0 416 472 120 20 436 460 108 66 482 410 58 342 246 142 302 97 417 345 153 453 5 253 317 371 179 331 139 215 279 239 303
H621065_rows 9 4 0 480 24 504 276 244 268 236 130 354 150 374 97 385 117 405 442 90 89 441 323 467 39 183 302 206 205 301 171 59 463 351
H629084_columns 9 4 0 224 472 312 404 52 204 364 258 482 218 58 86 502 270 174 225 289 473 25 69 389 381 189 115 435 75 395 343 151 367 175
H629084_rows 9 4 0 384 96 480 348 220 316 188 18 402 78 462 137 265 213 341 467 151 331 15 38 293 377 122 442 185 229 486 115 311 235 431
H629218_columns 9 4 0 224 472 312 404 52 204 364 258 482 218 58 86 502 270 174 225 289 473 25 69 389 125 445 115 435 331 139 343 151 367 175
H629218_rows 9 4 0 384 96 480 348 220 316 188 18 402 78 462 137 265 213 341 467 151 38 293 121 378 75 271 115 311 442 185 485 230 491 175
H637583_columns 9 4 0 352 472 184 20 372 204 428 386 226 346 58 406 246 78 302 481 97 153 281 389 5 253 381 435 51 459 75 215 343 175 303
H637583_rows 9 4 0 480 16 496 268 236 284 252 138 362 134 358 97 385 107 395 442 90 87 439 337 307 197 167 335 301 219 185 477 61 54 470
H738164_columns 9 4 0 384 376 248 116 308 204 396 98 482 26 410 214 406 366 46 225 417 345 25 325 5 509 189 51 435 331 203 343 215 303 175
H738164_rows 9 4 0 448 288 224 156 348 444 124 18 466 270 206 366 246 42 434 81 141 139 427 55 279 181 105 345 441 475 199 359 123 485 261
H788541_columns 9 4 0 448 184 376 292 148 492 92 306 242 138 330 102 470 430 30 305 241 9 457 101 469 301 157 163 275 235 347 391 71 447 127
H788541_rows 9 4 0 448 304 240 12 460 316 252 162 354 402 90 342 158 110 430 1 457 299 235 501 85 165 269 185 377 411 91 311 151 103 455
H789205_columns 9 4 0 448 440 120 36 404 108 476 306 242 138 330 486 86 430 30 305 241 265 201 101 469 429 29 291 147 235 347 135 327 191 383
H789205_rows 9 4 0 384 352 224 92 476 316 188 18 402 370 170 502 46 206 334 81 393 75 491 311 151 213 269 313 121 411 251 39 327 485 165
H789254_columns 9 4 0 448 440 120 36 404 108 476 306 242 394 74 230 342 430 30 305 241 9 457 357 213 429 29 291 147 235 347 135 327 191 383
H789254_rows 9 4 0 384 352 224 28 412 380 252 82 466 306 170 438 46 206 334 17 393 75 491 215 407 117 269 217 377 315 187 39 327 485 165
H789522_columns 9 4 0 448 312 248 36 404 108 476 50 498 138 330 358 214 302 158 305 241 137 329 229 341 173 285 419 19 491 91 391 71 447 127
H789522_rows 9 4 0 384 352 224 28 412 380 252 82 466 306 170 438 46 206 334 17 329 395 203 151 471 85 269 185 505 315 123 485 165 103 295
H790654_columns 9 4 0 448 56 504 36 404 364 220 306 242 138 330 102 470 302 158 305 241 137 329 229 341 173 285 419 19 491 91 391 71 447 127
H790654_rows 9 4 0 384 352 224 28 412 380 252 82 466 306 170 438 46 206 334 17 329 441 249 165 485 85 269 139 459 315 123 471 151 103 295
H792747_columns 9 4 0 448 312 248 36 404 364 220 50 498 138 330 102 470 302 158 305 241 137 329 229 341 173 285 419 19 491 91 391 71 447 127
H792747_rows 9 4 0 448 304 240 12 460 316 252 162 354 402 90 342 158 110 430 1 425 331 235 439 23 165 269 217 377 411 59 359 199 469 117
H792748_columns 9 4 0 448 312 248 36 404 364 220 50 498 138 330 102 470 302 158 305 241 137 329 229 341 173 285 419 19 491 91 391 71 447 127
H792748_rows 9 4 0 448 304 240 12 460 316 252 162 354 402 90 342 158 110 430 1 425 331 235 439 23 165 269 217 377 411 59 373 213 455 103
H804208_columns 9 4 0 448 312 248 36 404 364 220 178 370 138 330 102 470 302 158 49 497 265 201 229 341 173 285 419 19 491 91 391 71 447 127
H804208_rows 9 4 0 384 368 240 76 460 316 188 34 418 338 154 470 30 238 366 65 313 267 59 439 135 117 269 233 473 491 219 405 165 359 87
H804209_columns 9 4 0 448 312 248 36 404 364 220 178 370 138 330 102 470 302 158 49 497 265 201 229 341 173 285 419 19 491 91 391 71 447 127
H804209_rows 9 4 0 384 368 240 76 460 316 188 34 418 338 154 470 30 238 366 65 313 267 59 439 135 117 269 233 473 491 219 343 103 421 149
H805014_columns 9 4 0 448 184 376 36 404 364 220 50 498 138 330 102 470 302 158 305 241 265 201 229 341 173 285 419 19 491 91 391 71 447 127
H805014_rows 9 4 0 448 288 224 28 476 316 252 146 338 434 106 374 174 78 398 17 267 473 219 197 455 23 269 169 441 363 123 439 167 117 357
H805607_columns 9 4 0 448 440 120 292 148 364 220 306 242 394 74 102 470 46 414 305 241 9 457 485 85 429 29 163 275 235 347 135 327 191 383
H805607_rows 9 4 0 384 352 224 28 412 380 252 82 466 306 170 438 46 206 334 17 331 247 437 491 169 87 269 135 453 121 315 473 155 295 101
H805969_columns 9 4 0 448 184 376 36 404 364 220 306 242 138 330 102 470 302 158 49 497 265 201 229 341 173 285 419 19 491 91 391 71 447 127
H805969_rows 9 4 0 384 352 224 28 412 380 252 82 466 306 170 438 46 206 334 17 331 313 123 37 359 87 269 201 395 505 187 407 213 167 485
H810275_columns 9 4 0 448 312 248 36 404 364 220 50 498 138 330 102 470 174 286 305 241 137 329 357 213 173 285 419 19 491 91 391 71 447 127
H810275_rows 9 4 0 448 304 240 12 460 316 252 162 354 402 90 342 158 110 430 1 425 331 235 487 71 165 269 217 377 411 59 213 373 407 55
H810303_columns 9 4 0 448 312 248 36 404 364 220 50 498 138 330 102 470 174 286 305 241 137 329 357 213 173 285 419 19 491 91 391 71 447 127
H810303_rows 9 4 0 448 304 240 12 460 316 252 162 354 402 90 342 158 110 430 1 425 331 235 487 101 135 269 217 377 411 59 213 343 437 55
H810318_columns 9 4 0 448 312 248 36 404 364 220 50 498 138 330 102 470 174 286 305 241 137 329 357 213 173 285 419 19 491 91 391 71 447 127
H810318_rows 9 4 0 448 304 240 12 460 316 252 162 354 402 90 342 158 110 430 1 425 331 235 23 101 375 269 217 377 411 59 213 167 437 455
H810321_columns 9 4 0 448 312 248 36 404 364 220 50 498 138 330 102 470 174 286 305 241 137 329 357 213 173 285 419 19 491 91 391 71 447 127
H810321_rows 9 4 0 448 304 240 12 460 316 252 162 354 402 90 342 158 110 430 1 425 331 235 39 85 375 269 217 377 411 59 229 151 437 455
H811248_columns 9 4 0 448 312 248 292 148 108 476 50 498 394 74 358 214 430 30 305 241 393 73 101 469 429 29 163 275 235 347 135 327 191 383
H811248_rows 9 4 0 384 368 240 76 460 316 188 98 482 274 154 470 94 174 302 1 361 231 391 203 427 37 333 379 27 405 245 311 87 473 185
H811278_columns 9 4 0 448 312 248 292 148 108 476 50 498 394 74 358 214 430 30 305 241 393 73 101 469 429 29 163 275 235 347 135 327 191 383
H811278_rows 9 4 0 384 368 240 76 460 316 188 98 482 274 154 470 94 174 302 1 361 231 391 315 91 37 333 139 491 405 245 311 87 473 185
H811972_columns 9 4 0 448 312 248 36 404 108 476 50 498 138 330 358 214 174 286 305 241 137 329 357 213 429 29 163 275 491 91 391 71 447 127
H811972_rows 9 4 0 384 352 224 28 412 380 252 82 466 306 170 438 46 206 334 17 329 139 491 215 343 181 269 217 441 315 123 39 391 485 101
H814538_columns 9 4 0 448 440 120 36 404 364 220 306 242 10 458 358 214 430 30 305 241 393 73 101 469 429 29 163 275 235 347 135 327 191 383
H814538_rows 9 4 0 384 352 224 92 476 316 188 82 466 306 170 502 110 142 270 17 331 251 441 229 423 23 333 153 475 107 297 197 391 55 373
H911572_columns 9 4 0 416 472 120 68 404 492 60 82 498 394 42 358 182 206 286 305 241 265 201 357 213 45 413 419 19 235 347 135 327 191 383
H911572_rows 9 4 0 448 48 496 44 492 28 476 258 194 306 218 225 265 249 313 182 350 139 363 183 343 357 141 91 443 110 430 405 85 103 391
H911609_columns 9 4 0 416 472 120 68 404 492 60 338 242 394 42 102 438 206 286 305 241 9 457 357 213 301 157 419 19 235 347 135 327 191 383
H911609_rows 9 4 0 448 48 496 12 460 60 508 290 226 274 218 193 265 249 313 150 350 171 123 85 151 343 141 331 411 110 430 437 103 423 357
H965531_columns 9 4 0 304 200 504 452 148 364 60 242 338 170 266 102 422 94 414 465 17 233 297 501 53 333 141 195 259 379 187 103 423 95 415
H965531_rows 9 4 0 448 48 496 268 204 316 252 130 322 377 185 401 81 106 426 502 54 478 30 357 165 333 141 235 299 279 215 103 423 411 91
H966213_columns 9 4 0 304 456 248 196 276 492 60 242 466 298 10 102 422 94 414 209 273 361 169 501 53 333 141 67 387 123 443 359 167 351 159
H966213_rows 9 4 0 256 240 496 204 460 60 316 130 386 441 185 81 337 362 106 502 310 269 461 43 235 283 475 165 101 94 158 359 423 87 151
H966233_columns 9 4 0 48 456 504 452 276 236 60 498 210 298 10 358 166 94 414 209 273 361 169 245 309 77 397 323 131 379 187 103 423 95 415
H966233_rows 9 4 0 256 240 496 204 460 60 316 130 386 441 185 81 337 362 106 502 310 269 461 94 158 165 101 27 219 299 491 103 167 343 407
H981984_columns 9 4 0 144 488 376 324 436 204 60 114 466 170 266 358 166 94 414 305 145 105 457 501 85 173 269 67 387 507 59 231 295 223 287
H981984_rows 9 4 0 256 240 496 204 460 60 316 130 386 441 185 346 90 97 353 246 461 43 219 366 85 167 87 491 283 310 13 359 407 174 405
H983493_columns 9 4 0 208 488 312 388 372 76 188 50 466 234 266 486 38 350 158 177 273 489 73 373 213 45 397 195 259 379 187 103 423 95 415
H983493_rows 9 4 0 256 240 496 204 460 60 316 130 386 441 185 346 90 97 353 235 27 359 407 238 469 118 333 302 21 438 141 299 475 167 87
H983515_columns 9 4 0 464 232 312 388 116 332 188 434 82 362 138 358 166 478 30 49 401 361 201 501 85 173 269 67 387 507 59 231 295 223 287
H983515_rows 9 4 0 256 240 496 204 460 60 316 130 386 441 185 346 90 97 353 235 27 151 103 213 494 118 333 277 46 438 141 299 475 343 423
H1036554_columns 9 4 0 448 56 504 244 356 156 268 306 162 346 202 406 86 430 110 33 481 281 217 5 453 317 253 179 371 139 331 407 87 431 111
H1036554_rows 9 4 0 480 272 240 140 364 412 124 66 418 342 182 318 222 42 458 13 493 261 229 89 441 337 177 139 363 391 103 311 215 59 475
H1036555_columns 9 4 0 448 56 504 244 356 156 268 306 162 346 202 406 86 430 110 33 481 281 217 5 453 317 253 179 371 139 331 407 87 431 111
H1036555_rows 9 4 0 480 272 240 140 364 412 124 66 418 342 182 318 222 42 458 13 493 261 229 89 441 337 177 139 363 119 407 219 315 39 455
H1036861_columns 9 4 0 448 184 376 116 484 156 268 306 162 474 74 278 214 430 110 33 481 281 217 5 453 317 253 179 371 139 331 407 87 431 111
H1036861_rows 9 4 0 480 400 112 12 492 412 124 322 162 214 310 190 350 298 202 13 493 395 107 89 441 475 59 261 229 375 151 337 177 295 199
H1036862_columns 9 4 0 448 184 376 116 484 156 268 306 162 474 74 278 214 430 110 33 481 281 217 5 453 317 253 179 371 139 331 407 87 431 111
H1036862_rows 9 4 0 480 400 112 12 492 412 124 322 162 214 310 190 350 298 202 13 493 395 107 89 441 475 59 241 273 375 151 327 167 197 293
H1036948_columns 9 4 0 448 184 376 372 228 412 12 50 418 218 330 278 214 430 110 289 225 25 473 5 453 317 253 179 371 139 331 407 87 431 111
H1036948_rows 9 4 0 480 400 112 12 492 412 124 322 162 214 310 190 350 298 202 13 493 395 107 37 453 423 71 345 185 219 315 151 375 273 241
H1036949_columns 9 4 0 448 184 376 372 228 412 12 50 418 218 330 278 214 430 110 289 225 25 473 5 453 317 253 179 371 139 331 407 87 431 111
H1036949_rows 9 4 0 480 400 112 12 492 412 124 322 162 214 310 190 350 298 202 13 493 395 107 37 453 87 439 345 185 219 315 359 135 273 241
H1037190_columns 9 4 0 448 312 248 116 484 284 140 178 290 474 74 150 342 430 110 33 481 25 473 261 197 189 381 307 243 139 331 407 87 431 111
H1037190_rows 9 4 0 480 272 240 140 364 412 124 194 290 470 54 446 94 170 330 13 493 153 377 267 235 411 123 177 337 37 453 71 423 215 311
H1038231_columns 9 4 0 448 56 504 244 100 412 268 306 418 90 202 150 342 174 366 289 225 25 473 261 197 445 125 51 499 395 75 151 343 175 367
H1038231_rows 9 4 0 480 272 240 140 364 412 124 66 418 342 182 318 222 42 458 13 493 5 485 177 337 185 345 395 107 119 407 199 295 315 219
H1040849_columns 9 4 0 448 184 376 500 228 284 12 50 290 218 458 278 214 174 366 33 481 281 217 133 325 189 381 435 115 395 75 407 87 431 111
H1040849_rows 9 4 0 384 352 224 92 476 316 188 82 466 310 182 494 110 138 266 13 335 277 87 371 49 107 297 229 423 505 187 197 391 473 155
H1040853_columns 9 4 0 448 184 376 500 228 284 12 50 290 218 458 278 214 174 366 33 481 281 217 133 325 189 381 435 115 395 75 407 87 431 111
H1040853_rows 9 4 0 384 352 224 92 476 316 188 82 466 310 182 494 110 138 266 13 335 277 87 41 363 305 115 229 423 505 187 411 217 135 453
H1152267_columns 9 4 0 480 216 312 308 228 476 12 50 450 250 266 214 278 110 430 385 161 89 377 69 357 413 189 499 51 75 395 343 151 367 175
H1152267_rows 9 4 0 384 112 496 76 460 60 444 66 450 22 406 349 221 265 137 107 27 427 475 165 241 357 305 314 366 250 174 167 215 359 279
H1152270_columns 9 4 0 480 216 312 52 228 476 268 306 450 250 10 470 22 366 174 129 417 345 121 325 101 157 445 243 307 331 139 87 407 111 431
H1152270_rows 9 4 0 384 112 496 76 460 60 444 66 450 22 406 349 221 265 137 107 27 427 475 369 293 177 229 314 366 250 174 343 295 151 231
H1152395_columns 9 4 0 480 216 312 436 100 348 140 50 450 250 266 214 278 110 430 385 33 217 377 69 485 285 189 499 51 75 395 343 151 367 175
H1152395_rows 9 4 0 256 240 496 204 460 60 316 130 386 86 342 157 413 73 329 235 27 359 407 293 497 122 174 229 49 442 366 299 475 167 87
H1152463_columns 9 4 0 480 216 312 180 100 348 396 434 322 122 138 342 150 494 46 1 417 345 249 453 101 157 317 115 435 459 11 215 279 239 303
H1152463_rows 9 4 0 256 240 496 204 460 60 316 130 386 86 342 157 413 73 329 235 27 151 103 241 37 122 174 305 485 442 366 299 475 343 423
H1175643_columns 9 4 0 160 344 504 308 452 60 204 242 354 154 266 86 406 110 430 481 33 217 281 453 5 253 317 371 179 331 139 87 407 111 431
H1175643_rows 9 4 0 448 48 496 268 204 316 252 130 322 150 342 117 437 97 417 506 58 473 25 366 174 333 141 215 279 299 235 103 423 411 91
H1176012_columns 9 4 0 160 472 376 436 324 60 204 242 354 26 394 214 278 110 430 481 33 217 281 453 5 253 317 371 179 331 139 87 407 111 431
H1176012_rows 9 4 0 448 304 240 12 460 316 252 130 322 406 86 373 181 97 417 506 58 215 279 366 174 103 423 473 25 299 235 333 141 411 91
H1176064_columns 9 4 0 416 216 376 180 324 60 460 498 98 282 138 214 278 110 430 225 289 473 25 453 5 253 317 371 179 331 139 87 407 111 431
H1176064_rows 9 4 0 448 304 240 12 460 316 252 386 66 150 342 117 437 353 161 506 58 215 279 409 89 363 171 423 103 174 366 27 475 205 269
H1176226_columns 9 4 0 288 216 504 180 452 60 332 370 226 282 138 86 406 110 430 481 33 217 281 453 5 381 189 243 307 331 139 87 407 111 431
H1176226_rows 9 4 0 448 48 496 268 204 316 252 386 66 406 86 373 181 353 161 506 58 238 302 345 153 77 397 471 23 231 295 171 363 411 91
H1176325_columns 9 4 0 416 88 504 308 452 60 204 242 98 410 266 342 150 366 174 225 289 473 25 197 261 125 445 499 51 75 395 343 151 367 175
H1176325_rows 9 4 0 448 48 496 268 204 316 252 130 322 150 342 117 437 97 417 506 58 473 25 141 333 174 366 295 231 219 283 427 107 87 407
H1176525_columns 9 4 0 288 216 504 52 452 60 460 498 226 282 10 214 278 366 174 225 289 89 409 325 133 125 445 371 179 331 139 87 407 111 431
H1176525_rows 9 4 0 384 112 496 76 460 60 444 322 194 278 150 245 373 161 289 506 186 366 46 89 281 205 397 343 23 487 167 299 107 411 219
H1215968_columns 9 4 0 160 344 504 436 356 156 76 114 450 58 394 214 278 238 302 353 161 89 409 325 133 125 445 499 51 459 11 215 279 239 303
H1215968_rows 9 4 0 448 48 496 268 204 316 252 130 322 150 342 93 413 73 393 506 58 37 485 366 174 177 369 299 235 295 231 411 91 407 87
H1216149_columns 9 4 0 160 344 504 308 356 156 204 242 450 58 266 86 406 110 430 481 33 217 281 453 5 253 317 371 179 331 139 87 407 111 431
H1216149_rows 9 4 0 448 48 496 268 204 316 252 130 322 150 342 93 413 73 393 506 58 497 49 366 174 357 165 219 283 295 231 107 427 407 87
H1216206_columns 9 4 0 160 472 376 308 484 156 76 114 450 186 266 86 406 238 302 353 161 89 409 325 133 125 445 499 51 459 11 215 279 239 303
H1216206_rows 9 4 0 448 304 240 12 460 316 252 386 66 150 342 93 413 329 137 506 58 299 235 366 174 411 91 293 229 39 487 433 113 151 343
H1216213_columns 9 4 0 160 472 376 308 484 156 76 114 450 186 266 86 406 238 302 353 161 89 409 325 133 125 445 499 51 459 11 215 279 239 303
H1216213_rows 9 4 0 448 304 240 12 460 316 252 386 66 150 342 93 413 329 137 506 58 299 235 366 174 411 91 279 215 49 497 423 103 165 357
H1216281_columns 9 4 0 416 216 376 308 228 412 76 114 450 186 266 342 150 494 46 353 161 89 409 69 389 381 189 243 307 203 267 471 23 495 47
H1216281_rows 9 4 0 448 304 240 12 460 316 252 386 66 150 342 93 413 329 137 506 58 299 235 101 421 359 167 110 430 155 347 497 49 215 279
H1216699_columns 9 4 0 288 216 504 436 228 284 76 114 450 58 394 342 150 366 174 225 289 473 25 197 261 125 445 499 51 75 395 343 151 367 175
H1216699_rows 9 4 0 448 48 496 268 204 316 252 386 66 406 86 349 157 329 137 506 58 238 302 165 357 433 113 43 491 283 219 167 359 407 87
H1217016_columns 9 4 0 288 216 504 180 228 284 332 370 450 58 138 86 406 110 430 481 33 217 281 453 5 381 189 243 307 331 139 87 407 111 431
H1217016_rows 9 4 0 448 48 496 268 204 316 252 386 66 406 86 349 157 329 137 506 58 238 302 369 177 101 421 475 27 235 299 167 359 407 87
H1217329_columns 9 4 0 416 88 504 180 100 412 332 370 450 58 138 214 278 238 302 353 161 89 409 325 133 509 61 115 435 459 11 215 279 239 303
H1217329_rows 9 4 0 448 48 496 268 204 316 252 130 322 150 342 93 413 73 393 506 58 37 485 369 177 174 366 219 283 215 279 423 103 427 107
H1217410_columns 9 4 0 416 88 504 308 100 412 204 242 450 58 266 342 150 366 174 225 289 473 25 197 261 125 445 499 51 75 395 343 151 367 175
H1217410_rows 9 4 0 448 48 496 268 204 316 252 130 322 150 342 93 413 73 393 506 58 497 49 165 357 174 366 299 235 215 279 423 103 91 411
H1217754_columns 9 4 0 288 472 248 180 484 284 76 114 450 314 138 86 406 366 174 481 33 89 409 197 261 253 317 499 51 75 395 343 151 367 175
H1217754_rows 9 4 0 448 48 496 268 204 316 252 130 322 150 342 93 413 73 393 506 58 366 174 107 427 219 283 497 49 357 165 407 87 295 231
H1218024_columns 9 4 0 288 216 504 308 228 284 204 242 450 58 266 470 22 110 430 481 33 345 153 69 389 381 189 115 435 75 395 343 151 367 175
H1218024_rows 9 4 0 384 112 496 76 460 60 444 322 194 278 150 221 349 137 265 506 186 366 46 421 229 305 113 171 491 27 347 295 103 407 215
H1218274_columns 9 4 0 288 472 248 52 484 284 204 242 450 314 10 214 278 110 430 481 33 345 153 69 389 381 189 115 435 75 395 343 151 367 175
H1218274_rows 9 4 0 384 368 240 76 460 316 188 322 194 22 406 221 349 393 9 506 186 110 302 171 491 283 91 421 229 49 369 295 103 151 471
H1226971_columns 9 4 0 32 472 504 308 484 28 204 242 450 58 266 214 278 366 174 225 289 89 409 325 133 381 189 371 179 75 395 87 407 111 431
H1226971_rows 9 4 0 384 112 496 76 460 60 444 322 194 278 150 221 349 137 265 506 186 110 302 305 113 165 485 171 491 283 91 407 215 39 359
H1227254_columns 9 4 0 288 472 248 52 484 284 204 242 450 314 10 214 278 110 430 481 33 345 153 69 389 125 445 115 435 331 139 343 151 367 175
H1227254_rows 9 4 0 384 112 496 332 204 316 188 322 194 278 150 477 93 393 9 506 186 171 491 295 103 421 229 110 302 283 91 151 471 49 369
H1228200_columns 9 4 0 288 472 248 52 484 284 204 242 450 314 10 86 406 366 174 225 289 473 25 69 389 125 445 115 435 331 139 343 151 367 175
H1228200_rows 9 4 0 384 112 496 332 204 316 188 258 130 342 214 413 29 457 73 506 186 43 363 423 231 421 229 110 302 411 219 23 343 49 369
H1231224_columns 9 4 0 288 472 248 436 228 28 332 114 450 314 138 470 22 366 174 481 33 217 281 197 261 381 189 371 179 75 395 87 407 111 431
H1231224_rows 9 4 0 256 240 496 204 460 60 316 130 386 86 342 413 157 329 73 506 366 487 343 299 411 229 113 433 293 91 235 151 39 174 58
H1231277_columns 9 4 0 416 344 248 52 356 412 204 242 450 314 10 214 278 110 430 225 289 473 25 453 5 125 445 115 435 331 139 343 151 367 175
H1231277_rows 9 4 0 256 240 496 204 460 60 316 130 386 86 342 413 157 329 73 506 369 43 343 231 411 229 110 430 293 91 295 151 491 177 58
H1231308_columns 9 4 0 160 472 376 308 484 156 76 114 450 186 266 342 150 110 430 353 161 89 409 69 389 509 61 499 51 203 267 215 279 239 303
H1231308_rows 9 4 0 256 240 496 204 460 60 316 130 386 86 342 413 157 329 73 506 43 366 155 113 87 229 231 491 58 347 174 407 433 295 293
H1273730_columns 9 4 0 160 472 376 308 484 156 76 274 450 186 106 86 246 398 302 353 161 89 409 325 133 125 445 499 51 459 11 215 279 239 303
H1273730_rows 9 4 0 480 272 240 12 492 284 252 386 98 150 374 109 397 377 153 426 74 331 171 318 222 475 59 325 165 71 423 465 49 215 311
H1274055_columns 9 4 0 288 472 248 180 484 284 76 146 450 314 106 86 374 398 174 225 289 217 281 453 5 125 445 499 51 75 395 343 151 367 175
H1274055_rows 9 4 0 480 16 496 268 236 284 252 386 98 406 118 365 141 377 153 426 74 190 350 75 427 347 187 197 293 465 49 199 295 471 55
H1274263_columns 9 4 0 416 88 504 308 100 412 204 146 450 58 362 342 246 270 174 225 289 473 25 197 261 125 445 499 51 75 395 343 151 367 175
H1274263_rows 9 4 0 480 16 496 268 236 284 252 130 354 150 374 109 397 121 409 426 74 433 81 197 293 222 318 331 171 183 343 455 39 59 475
H1339011_columns 9 4 0 160 472 376 436 324 60 204 402 354 26 234 214 118 270 430 481 33 217 281 453 5 253 317 371 179 331 139 87 407 111 431
H1339011_rows 9 4 0 480 272 240 12 492 284 252 130 354 406 118 357 133 113 401 426 74 183 343 318 222 39 455 441 89 331 171 301 205 475 59
H1339348_columns 9 4 0 416 88 504 308 452 60 204 146 98 410 362 342 246 270 174 225 289 473 25 197 261 125 445 499 51 75 395 343 151 367 175
H1339348_rows 9 4 0 480 16 496 268 236 284 252 130 354 150 374 101 389 113 401 426 74 441 89 205 301 222 318 327 167 187 347 459 43 55 471
H1533636_columns 9 4 0 448 56 504 84 484 412 44 274 162 218 362 310 246 14 462 353 193 185 281 293 133 253 349 147 339 427 107 439 119 399 79
H1533636_rows 9 4 0 384 96 480 92 476 60 444 82 466 54 438 138 266 238 366 397 281 185 41 357 369 213 197 379 491 79 219 279 263 167 179
H1533770_columns 9 4 0 448 56 504 468 228 284 44 18 290 218 490 310 246 142 334 97 321 441 153 165 389 381 93 275 211 171 363 439 119 399 79
H1533770_rows 9 4 0 448 48 496 44 492 28 476 290 226 278 214 330 138 382 190 205 249 301 281 389 433 101 81 139 187 363 347 391 439 103 87
H1540441_columns 9 4 0 448 56 504 84 484 412 44 18 418 474 106 310 246 142 334 97 193 313 409 421 261 253 93 275 211 171 363 183 375 143 335
H1540441_rows 9 4 0 384 96 480 92 476 60 444 18 402 118 502 202 330 174 302 397 281 249 89 357 133 37 497 299 235 207 315 327 343 151 179
H1541131_columns 9 4 0 448 184 376 212 36 284 492 466 290 26 234 310 246 142 334 97 449 313 153 165 261 509 93 147 339 427 107 439 119 399 79
H1541131_rows 9 4 0 384 96 480 92 476 60 444 18 402 118 502 202 330 174 302 421 295 369 371 333 335 281 411 133 7 213 215 233 235 57 187
H1542234_columns 8 3 0 192 56 248 212 36 28 236 210 34 26 234 54 246 142 78 97 65 185 153 165 133 125 93 19 211 171 107 183 119 143 79
H1542234_rows 8 3 0 192 48 240 44 236 28 220 34 226 22 214 74 138 126 190 213 229 53 5 153 169 121 73 147 167 115 71 155 175 123 79
H1542235_columns 9 4 0 448 312 248 468 292 28 236 210 34 282 490 54 502 398 78 353 65 185 409 165 389 381 93 275 211 171 363 183 375 399 79
H1542235_rows 9 4 0 448 304 240 44 492 284 220 34 482 278 214 74 394 382 190 213 485 53 261 409 169 377 73 403 167 371 71 367 91 399 187
H1542239_columns 9 4 0 448 312 248 468 292 28 236 210 34 282 490 310 246 398 78 353 65 185 409 421 133 125 349 19 467 171 363 439 119 143 335
H1542239_rows 9 4 0 384 112 496 108 492 28 412 66 450 54 438 170 298 222 350 405 485 85 37 313 329 249 137 239 155 303 347 199 179 263 371
H1542245_columns 9 4 0 448 312 248 212 292 28 492 466 34 282 234 54 502 142 334 97 321 441 153 165 389 381 93 275 211 427 107 183 375 399 79
H1542245_rows 9 4 0 384 112 496 108 492 28 412 66 450 54 438 170 298 222 350 405 485 85 37 313 329 249 137 283 367 219 175 307 327 243 135
H1542248_columns 9 4 0 448 312 248 468 36 284 236 210 290 26 490 310 246 398 78 353 65 185 409 421 133 125 349 19 467 171 363 439 119 143 335
H1542248_rows 9 4 0 448 304 240 44 492 284 220 34 482 278 214 74 394 382 190 213 485 53 261 409 169 377 73 103 339 135 435 367 91 399 187
H1542252_columns 9 4 0 448 312 248 212 292 28 492 466 34 282 234 310 246 398 78 353 65 185 409 421 133 125 349 19 467 171 363 439 119 143 335
H1542252_rows 9 4 0 448 48 496 300 236 284 220 34 482 22 470 330 138 382 190 213 229 309 261 409 425 121 73 379 335 155 175 115 71 403 423
H1542254_columns 9 4 0 448 312 248 212 36 284 492 466 290 26 234 310 246 398 78 97 321 441 153 421 133 125 349 19 467 171 363 439 119 143 335
H1542254_rows 9 4 0 384 112 496 108 492 28 412 66 450 54 438 170 298 222 350 405 485 85 37 313 329 249 137 371 263 179 199 347 303 155 239
H1542255_columns 9 4 0 448 56 504 212 292 284 236 210 290 282 234 54 502 398 78 353 65 441 153 165 389 125 349 19 467 427 107 183 375 143 335
H1542255_rows 9 4 0 448 304 240 44 492 284 220 34 482 278 214 74 394 382 190 213 485 53 261 105 345 137 441 403 167 371 71 367 91 399 187
H1542270_columns 9 4 0 448 312 248 212 36 284 492 466 290 26 234 54 502 142 334 97 321 441 153 165 389 381 93 275 211 171 363 439 119 399 79
H1542270_rows 9 4 0 448 304 240 44 492 284 220 290 226 22 470 330 138 126 446 213 485 309 5 147 423 371 71 409 169 121 329 411 175 123 335
H1542372_columns 9 4 0 448 312 248 468 36 284 236 210 290 26 490 310 246 398 78 353 65 185 409 421 133 125 349 19 467 427 107 183 375 143 335
H1542372_rows 9 4 0 448 304 240 44 492 284 220 34 482 278 214 74 394 382 190 213 485 53 261 103 339 135 435 105 345 137 441 155 431 123 335
H2309312_columns 9 4 0 504 200 264 116 436 196 316 242 306 450 58 262 158 462 110 345 249 9 425 469 21 101 421 83 403 355 163 351 159 367 175
H2309312_rows 9 4 0 384 96 480 344 216 199 327 489 41 54 502 270 206 302 238 443 371 389 269 221 85 163 107 347 403 154 18 61 181 444 372
H2328824_columns 9 4 0 56 456 264 372 436 196 252 242 50 450 506 262 30 206 302 153 377 73 425 469 277 101 165 403 147 355 99 351 95 431 175
H2328824_rows 9 4 0 384 352 224 88 472 199 327 489 41 310 246 58 434 301 165 270 206 46 494 157 277 117 509 347 147 435 123 323 139 84 412
H2399632_columns 9 4 0 440 456 72 148 308 228 380 242 370 386 58 326 30 142 494 281 185 201 361 405 245 261 101 211 339 419 35 479 95 431 47
H2399632_rows 9 4 0 256 224 480 152 408 391 135 441 49 38 430 214 350 182 318 107 11 339 204 459 427 243 364 29 253 90 325 309 469 370 109
H3074991_columns 9 4 0 472 168 360 148 340 420 124 498 18 98 410 486 94 174 270 313 217 169 329 53 405 357 197 435 115 259 195 63 511 271 207
H3074991_rows 9 4 0 256 224 480 24 280 263 7 361 438 425 374 142 430 78 366 165 186 59 475 476 451 189 349 309 213 116 107 403 115 210 205
H3074995_columns 9 4 0 216 424 104 20 468 292 508 114 402 482 282 230 94 46 398 313 217 169 329 309 149 229 325 51 499 131 323 447 127 143 335
H3074995_rows 9 4 0 256 224 480 24 280 263 7 361 438 425 374 142 430 78 366 165 186 195 220 219 315 189 349 466 461 107 116 115 403 53 469
H3462170_columns 9 4 0 288 456 232 340 212 60 444 178 370 26 474 198 422 270 110 441 121 9 457 213 437 5 357 339 115 387 163 287 159 367 239
H3462170_rows 9 4 0 448 304 240 12 460 194 258 380 188 434 113 141 302 478 126 90 409 359 167 85 405 357 166 331 235 27 443 215 279 489 41
H3464589_columns 9 4 0 288 456 232 84 468 316 188 50 498 154 346 198 422 270 110 441 121 9 457 213 437 5 357 339 115 387 163 287 159 367 239
H3464589_rows 9 4 0 448 48 496 268 204 194 258 380 188 178 113 141 302 222 126 362 425 107 427 155 347 341 406 71 231 279 439 25 473 485 37
H3552298_columns 9 4 0 384 104 488 340 52 476 188 114 498 282 154 198 422 334 46 121 505 265 137 213 437 325 37 83 307 195 419 287 159 367 239
H3552298_rows 9 4 0 448 304 240 12 460 226 290 380 188 402 90 342 158 110 430 1 457 279 215 501 165 85 269 459 155 107 315 167 359 441 121
H3599078_columns 9 4 0 384 360 232 84 308 220 444 114 498 26 410 198 422 334 46 121 505 265 137 213 437 325 37 339 51 451 163 287 159 367 239
H3599078_rows 9 4 0 448 288 224 28 476 210 274 380 188 434 106 374 174 78 398 17 395 357 231 507 87 185 269 311 181 91 473 299 135 105 453
H3599080_columns 9 4 0 384 360 232 84 308 220 444 114 498 26 410 198 422 334 46 121 505 265 137 213 437 325 37 339 51 451 163 287 159 367 239
H3599080_rows 9 4 0 448 288 224 28 476 210 274 380 188 434 106 374 174 78 398 17 395 357 231 507 87 185 269 217 347 437 55 197 361 391 43
H3599530_columns 9 4 0 384 104 488 84 308 220 444 370 242 26 410 198 422 334 46 377 249 9 393 213 437 325 37 339 51 451 163 287 159 367 239
H3599530_rows 9 4 0 448 304 240 12 460 226 290 380 188 402 90 342 158 110 430 1 345 425 249 43 379 85 269 485 181 411 203 55 359 407 199
H3599531_columns 9 4 0 384 104 488 84 308 220 444 370 242 26 410 198 422 334 46 377 249 9 393 213 437 325 37 339 51 451 163 287 159 367 239
H3599531_rows 9 4 0 448 304 240 12 460 226 290 380 188 402 90 342 158 110 430 1 345 425 249 53 139 443 269 485 347 107 213 55 359 407 199
H6754074_columns 9 4 0 408 40 200 500 116 292 476 386 314 90 490 342 38 198 190 417 193 121 361 181 325 413 29 499 179 83 275 239 367 143 271
H6754074_rows 9 4 0 256 224 480 152 71 89 134 474 283 28 252 122 187 99 131 301 277 361 438 46 302 338 181 117 435 463 207 374 425 469 460
C1 9 5 0 322 336 9 12 1 2 4 136 8 352 16 32 64 128 256
C2 6 2 0 60 44 17 3 19 20 1 18 2 48 4 24 8 16 32
C3 8 4 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C4 7 3 0 120 88 34 33 1 40 2 36 4 96 8 48 16 32 64
C5 7 3 0 72 88 18 17 1 24 2 20 4 80 8 48 16 32 64
C6 6 2 0 60 44 52 17 1 20 36 18 2 48 4 24 8 16 32
C7 6 2 0 22 14 62 25 1 28 38 26 24 2 4 56 8 16 32
C8 8 4 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C9 8 4 0 97 1 100 98 2 112 4 104 96 8 16 224 32 64 128
C10 8 4 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C11 8 4 0 97 1 100 98 2 96 4 112 104 8 16 224 32 64 128
C12 8 4 0 97 1 100 98 96 2 4 112 104 8 16 224 32 64 128
C14 8 4 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C17 8 4 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C18 8 4 0 97 1 100 98 2 112 4 104 8 96 16 224 32 64 128
C19 8 4 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C20 8 4 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C23 9 5 0 37 1 44 38 2 4 8 144 16 384 32 192 64 128 256
C24 9 5 0 37 1 44 38 2 4 8 144 16 384 32 192 64 128 256
C51 8 4 0 65 1 68 66 2 80 4 224 104 8 16 96 32 64 128
C52 8 4 0 97 1 100 98 2 112 4 192 200 8 16 224 32 64 128
C53 8 4 0 97 1 100 98 2 96 4 200 8 208 16 224 32 64 128
C54 8 4 0 97 1 100 98 96 2 4 200 8 208 16 224 32 64 128
C58 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C59 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C60 9 5 0 193 1 192 196 194 2 4 56 8 16 32 448 64 128 256
C61 9 5 0 193 192 1 196 194 2 4 56 8 16 32 448 64 128 256
C62 9 5 0 37 1 44 38 2 4 8 448 208 16 32 192 64 128 256
C63 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C64 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C65 9 5 0 193 1 196 194 2 192 4 56 8 16 32 448 64 128 256
C80 8 4 0 240 226 22 19 1 2 4 224 104 8 16 96 32 64 128
C81 8 4 0 176 162 22 19 1 2 4 192 72 8 16 96 32 64 128
C85 8 4 0 21 1 28 22 2 4 8 224 160 192 16 96 32 64 128
C86 8 4 0 5 1 12 6 2 4 8 112 176 208 16 224 32 64 128
C87 8 4 0 3 1 10 6 2 4 8 112 176 208 16 224 32 64 128
C88 9 5 0 37 1 44 38 2 4 8 144 16 384 32 192 64 128 256
C89 9 5 0 5 1 12 6 2 4 8 224 208 16 32 448 64 128 256
C90 9 5 0 3 1 10 6 2 4 8 224 208 16 32 448 64 128 256
C91 9 5 0 19 1 2 44 4 8 16 448 320 384 32 192 64 128 256
C92 9 5 0 19 1 2 12 4 8 16 224 352 416 32 448 64 128 256
C95 9 5 0 37 1 44 38 2 4 8 144 16 384 32 192 64 128 256
C96 9 5 0 5 1 12 6 2 4 8 224 208 16 32 448 64 128 256
C99 9 5 0 37 1 44 38 2 4 8 144 16 384 32 192 64 128 256
C100 9 5 0 5 1 12 6 2 4 8 224 208 16 32 448 64 128 256
C101 9 5 0 37 1 44 38 2 4 8 144 16 384 32 192 64 128 256
C102 9 5 0 5 1 12 6 2 4 8 224 208 16 32 448 64 128 256
C115 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C116 9 5 0 65 1 68 66 2 96 4 280 8 16 32 192 64 128 256
C117 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C118 9 5 0 193 1 192 196 194 2 4 56 8 16 32 448 64 128 256
C119 9 5 0 193 192 1 196 194 2 4 56 8 16 32 448 64 128 256
C160 8 4 0 127 63 66 65 1 80 2 140 4 8 16 96 32 64 128
C161 8 4 0 223 191 98 97 1 112 2 12 4 8 16 224 32 64 128
C163 9 5 0 253 223 38 35 1 2 4 280 8 16 32 192 64 128 256
C164 9 5 0 437 439 6 3 1 2 4 56 8 16 32 448 64 128 256
C168 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C169 9 5 0 65 1 68 66 2 96 4 280 8 16 32 192 64 128 256
C170 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C197 9 5 0 196 193 1 130 2 160 4 280 8 16 32 192 64 128 256
C198 9 5 0 388 385 1 194 2 224 4 24 8 16 32 448 64 128 256
C199 9 5 0 388 385 1 194 2 192 4 56 8 16 32 448 64 128 256
C200 9 5 0 196 68 132 35 1 2 4 280 8 16 32 192 64 128 256
C201 9 5 0 388 324 196 35 1 2 4 24 8 16 32 448 64 128 256
C214 8 4 0 98 34 66 65 1 80 2 140 4 8 16 96 32 64 128
C215 8 4 0 194 162 98 97 1 112 2 12 4 8 16 224 32 64 128
C216 8 4 0 194 162 98 97 1 96 2 28 4 8 16 224 32 64 128
C217 8 4 0 194 162 98 97 96 1 2 28 4 8 16 224 32 64 128
C218 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C219 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C220 9 5 0 193 1 196 194 2 192 4 56 8 16 32 448 64 128 256
C221 9 5 0 193 1 196 194 192 2 4 56 8 16 32 448 64 128 256
C222 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C223 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C224 9 5 0 193 1 196 194 2 192 4 56 8 16 32 448 64 128 256
C225 9 5 0 193 1 196 194 192 2 4 56 8 16 32 448 64 128 256
C226 9 5 0 193 1 192 196 194 2 4 56 8 16 32 448 64 128 256
C231 9 5 0 196 68 132 35 1 2 4 280 8 16 32 192 64 128 256
C232 9 5 0 388 324 196 35 1 2 4 24 8 16 32 448 64 128 256
C233 9 5 0 388 324 196 35 1 2 4 24 8 16 32 448 64 128 256
C234 9 5 0 388 324 196 3 1 2 4 56 8 16 32 448 64 128 256
C239 9 5 0 102 68 38 35 1 2 4 280 8 16 32 192 64 128 256
C240 9 5 0 358 324 38 35 1 2 4 24 8 16 32 448 64 128 256
C241 9 5 0 358 324 38 35 1 2 4 24 8 16 32 448 64 128 256
C242 9 5 0 323 320 3 7 1 2 4 56 8 16 32 448 64 128 256
C258 9 5 0 396 430 38 35 1 2 4 280 8 16 32 192 64 128 256
C259 9 5 0 236 238 6 3 1 2 4 56 8 16 32 448 64 128 256
C260 9 5 0 236 237 5 3 1 2 4 56 8 16 32 448 64 128 256
C261 9 5 0 232 235 3 7 1 2 4 56 8 16 32 448 64 128 256
C275 9 5 0 200 193 1 38 2 4 8 80 320 16 32 192 64 128 256
C276 9 5 0 392 385 1 38 2 4 8 336 320 16 32 448 64 128 256
C277 9 5 0 392 385 1 38 2 4 8 336 16 320 32 448 64 128 256
C278 9 5 0 392 385 1 6 2 4 8 336 352 16 32 448 64 128 256
C279 9 5 0 384 385 1 14 2 4 8 336 352 16 32 448 64 128 256
C282 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C283 9 5 0 65 1 68 66 2 96 4 280 8 16 32 192 64 128 256
C284 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C315 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C316 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C317 9 5 0 193 1 192 196 194 2 4 56 8 16 32 448 64 128 256
C324 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C325 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C326 9 5 0 193 1 192 196 194 2 4 56 8 16 32 448 64 128 256
C328 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C329 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C330 9 5 0 193 1 196 194 2 192 4 56 8 16 32 448 64 128 256
C341 9 5 0 37 1 44 38 2 4 8 80 320 16 32 192 64 128 256
C342 9 5 0 37 1 44 38 2 4 8 336 320 16 32 448 64 128 256
C343 9 5 0 37 1 44 38 2 4 8 80 320 16 32 192 64 128 256
C344 9 5 0 37 1 44 38 2 4 8 336 320 16 32 448 64 128 256
C345 9 5 0 5 1 12 6 2 4 8 336 352 16 32 448 64 128 256
C346 9 5 0 7 1 6 14 2 4 8 336 352 16 32 448 64 128 256
C347 9 5 0 7 6 1 14 2 4 8 336 352 16 32 448 64 128 256
C355 9 5 0 37 1 44 38 2 4 8 80 320 16 32 192 64 128 256
C356 9 5 0 37 1 44 38 2 4 8 336 320 16 32 448 64 128 256
C357 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C358 9 5 0 65 1 68 66 2 96 4 280 8 16 32 192 64 128 256
C359 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C360 9 5 0 193 1 196 194 2 192 4 56 8 16 32 448 64 128 256
C386 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C387 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C388 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C389 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C390 9 5 0 193 1 192 196 194 2 4 56 8 16 32 448 64 128 256
C391 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C392 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C393 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C394 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C395 9 5 0 193 1 196 194 2 192 4 56 8 16 32 448 64 128 256
C396 9 5 0 223 253 38 35 1 2 4 280 8 16 32 192 64 128 256
C397 9 5 0 439 437 6 3 1 2 4 56 8 16 32 448 64 128 256
C399 9 5 0 223 373 430 35 1 2 4 280 8 16 32 192 64 128 256
C401 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C402 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C411 9 5 0 407 437 38 35 1 2 4 280 8 16 32 192 64 128 256
C412 9 5 0 223 221 6 3 1 2 4 56 8 16 32 448 64 128 256
C413 9 5 0 37 1 44 38 2 4 8 80 320 16 32 192 64 128 256
C420 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C421 9 5 0 65 1 68 66 2 96 4 280 8 16 32 192 64 128 256
C422 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C423 9 5 0 193 1 196 194 2 192 4 56 8 16 32 448 64 128 256
C424 9 5 0 193 1 196 194 192 2 4 56 8 16 32 448 64 128 256
C425 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C426 9 5 0 65 1 68 66 2 96 4 280 8 16 32 192 64 128 256
C427 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C428 9 5 0 193 1 196 194 2 192 4 56 8 16 32 448 64 128 256
C463 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C464 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C465 9 5 0 193 1 196 194 2 192 4 56 8 16 32 448 64 128 256
C466 9 5 0 193 1 196 194 192 2 4 56 8 16 32 448 64 128 256
C493 9 5 0 37 1 44 38 2 4 8 80 320 16 32 192 64 128 256
C494 9 5 0 5 1 12 6 2 4 8 336 352 16 32 448 64 128 256
C519 9 5 0 37 1 44 38 2 4 8 144 16 384 32 192 64 128 256
C520 9 5 0 5 1 12 6 2 4 8 224 208 16 32 448 64 128 256
C605 9 5 0 89 1 92 90 2 120 4 280 8 16 32 192 64 128 256
C606 9 5 0 369 1 372 370 2 368 4 56 8 16 32 448 64 128 256
C607 9 5 0 89 1 92 90 2 120 4 280 8 16 32 192 64 128 256
C608 9 5 0 369 1 372 370 2 368 4 56 8 16 32 448 64 128 256
C609 9 5 0 369 1 372 370 368 2 4 56 8 16 32 448 64 128 256
C670 4 0 0 15 11 13 7 3 5 9 14 10 12 1 6 2 4 8
C671 7 3 0 123 5 6 12 20 36 68 127 1 2 4 8 16 32 64
C672 8 4 0 9 10 12 24 40 72 136 1 2 4 8 16 32 64 128
C675 9 5 0 14 7 1 38 2 4 8 80 320 16 32 192 64 128 256
C676 9 5 0 14 7 1 38 2 4 8 144 384 16 32 192 64 128 256
C677 9 5 0 14 7 1 6 2 4 8 336 352 16 32 448 64 128 256
C678 7 3 0 49 17 33 56 24 40 1 70 2 4 8 48 16 32 64
C679 7 3 0 97 81 49 104 88 56 1 6 2 4 8 112 16 32 64
C680 9 5 0 129 1 132 130 2 160 4 280 8 16 32 192 64 128 256
C681 9 5 0 193 1 196 194 2 224 4 24 8 16 32 448 64 128 256
C682 9 5 0 253 223 38 35 1 2 4 280 8 16 32 192 64 128 256
C683 9 5 0 437 439 6 3 1 2 4 56 8 16 32 448 64 128 256
C686 8 4 0 239 21 254 19 1 2 4 40 160 8 16 96 32 64 128
C687 9 5 0 14 26 11 1 2 4 8 288 416 352 16 32 64 128 256
C688 9 5 0 14 7 1 38 2 4 8 448 208 16 32 192 64 128 256
C689 7 3 0 7 13 14 11 1 2 4 112 80 96 8 48 16 32 64
C690 7 3 0 99 117 23 106 124 30 1 70 2 4 8 48 16 32 64
C691 7 3 0 59 103 93 58 102 92 1 14 2 4 8 112 16 32 64
C692 8 4 0 7 13 14 11 1 2 4 224 208 192 8 16 32 64 128
C693 8 4 0 7 5 6 3 1 2 4 152 88 56 8 16 32 64 128
C694 7 3 0 50 18 34 56 49 1 2 36 4 96 8 48 16 32 64
C695 7 3 0 98 82 50 104 97 1 2 52 4 48 8 112 16 32 64
C696 8 4 0 98 34 66 112 97 1 2 140 4 8 16 96 32 64 128
C697 8 4 0 194 162 98 208 193 1 2 12 4 8 16 224 32 64 128
C698 8 4 0 194 162 98 192 193 1 2 28 4 8 16 224 32 64 128
C699 9 5 0 196 193 1 224 194 2 4 280 8 16 32 192 64 128 256
C700 9 5 0 388 385 1 416 386 2 4 24 8 16 32 448 64 128 256
C701 8 4 0 98 234 138 112 97 1 2 140 4 8 16 96 32 64 128
C702 8 4 0 194 202 10 208 193 1 2 12 4 8 16 224 32 64 128
C703 8 4 0 192 204 12 193 1 194 2 28 4 8 16 224 32 64 128
C704 8 4 0 98 219 187 112 97 1 2 140 4 8 16 96 32 64 128
C705 8 4 0 194 123 187 208 193 1 2 12 4 8 16 224 32 64 128
C708 9 5 0 196 68 132 35 1 2 4 280 8 16 32 192 64 128 256
C709 9 5 0 388 324 196 35 1 2 4 24 8 16 32 448 64 128 256
C712 9 5 0 340 68 276 35 1 2 4 280 8 16 32 192 64 128 256
C713 9 5 0 340 324 20 35 1 2 4 24 8 16 32 448 64 128 256
C714 9 5 0 348 324 28 3 1 2 4 56 8 16 32 448 64 128 256
C715 9 5 0 344 320 24 7 1 2 4 56 8 16 32 448 64 128 256
C719 9 5 0 196 193 1 224 194 2 4 280 8 16 32 192 64 128 256
C720 9 5 0 388 385 1 416 386 2 4 24 8 16 32 448 64 128 256
C721 9 5 0 384 385 1 386 2 388 4 56 8 16 32 448 64 128 256
C722 7 3 0 49 117 69 56 24 40 1 70 2 4 8 48 16 32 64
C723 7 3 0 97 101 5 104 88 56 1 6 2 4 8 112 16 32 64
C724 7 3 0 96 102 6 49 81 97 1 14 2 4 8 112 16 32 64
C725 9 5 0 196 193 1 224 194 2 4 280 8 16 32 192 64 128 256
C726 9 5 0 388 385 1 416 386 2 4 24 8 16 32 448 64 128 256
C727 9 5 0 388 385 1 384 386 2 4 56 8 16 32 448 64 128 256
C730 8 4 0 137 1 138 112 48 80 2 140 4 8 16 96 32 64 128
C731 8 4 0 9 1 10 208 176 112 2 12 4 8 16 224 32 64 128
C732 9 5 0 273 1 276 130 2 160 4 280 8 16 32 192 64 128 256
C733 9 5 0 17 1 20 194 2 224 4 24 8 16 32 448 64 128 256
C734 9 5 0 25 1 24 196 194 2 4 56 8 16 32 448 64 128 256
C736 9 5 0 196 193 1 224 194 2 4 280 8 16 32 192 64 128 256
C737 9 5 0 388 385 1 416 386 2 4 24 8 16 32 448 64 128 256
C738 9 5 0 388 385 1 384 386 2 4 56 8 16 32 448 64 128 256
C739 9 5 0 196 193 1 224 194 2 4 280 8 16 32 192 64 128 256
C740 9 5 0 388 385 1 416 386 2 4 24 8 16 32 448 64 128 256
C741 9 5 0 196 193 1 224 194 2 4 280 8 16 32 192 64 128 256
C742 9 5 0 388 385 1 416 386 2 4 24 8 16 32 448 64 128 256
C743 9 5 0 388 385 1 384 386 2 4 56 8 16 32 448 64 128 256
C745 9 5 0 273 1 276 224 194 2 4 280 8 16 32 192 64 128 256
C747 8 4 0 83 219 138 65 1 80 2 140 4 8 16 96 32 64 128
C748 8 4 0 99 111 14 97 1 96 2 28 4 8 16 224 32 64 128
C754 7 3 0 27 95 70 17 24 1 2 112 52 4 8 48 16 32 64
C755 9 5 0 14 7 1 38 2 4 8 448 208 16 32 192 64 128 256
C756 9 5 0 14 7 1 38 2 4 8 448 208 16 32 192 64 128 256
C757 9 5 0 14 7 1 6 2 4 8 400 16 416 32 448 64 128 256
C758 9 5 0 14 7 1 38 2 4 8 448 208 16 32 192 64 128 256
C759 9 5 0 102 374 276 35 1 2 4 280 8 16 32 192 64 128 256
C760 9 5 0 358 374 20 35 1 2 4 24 8 16 32 448 64 128 256
C761 9 5 0 326 350 28 3 1 2 4 56 8 16 32 448 64 128 256
C762 9 5 0 323 347 24 7 1 2 4 56 8 16 32 448 64 128 256
C763 9 5 0 365 125 276 35 1 2 4 280 8 16 32 192 64 128 256
C764 9 5 0 365 381 20 35 1 2 4 24 8 16 32 448 64 128 256
C768 9 5 0 273 1 276 66 96 2 4 280 8 16 32 192 64 128 256
C769 9 5 0 17 1 20 322 352 2 4 24 8 16 32 448 64 128 256
C770 7 3 0 85 17 69 92 46 122 1 70 2 4 8 48 16 32 64
C771 7 3 0 86 80 6 107 61 87 1 14 2 4 8 112 16 32 64
C772 9 5 0 7 253 254 35 1 2 4 280 8 16 32 192 64 128 256
C773 9 5 0 7 437 438 3 1 2 4 56 8 16 32 448 64 128 256
C1453 9 5 0 7 48 1 2 24 4 8 448 208 16 32 192 64 128 256
C1454 9 5 0 7 240 1 2 216 4 8 384 144 16 32 192 64 128 256
C1455 9 5 0 7 480 1 2 488 4 8 400 16 416 32 448 64 128 256
C1456 9 5 0 5 482 1 2 488 4 8 400 16 416 32 448 64 128 256
C1457 9 5 0 7 48 1 2 24 4 8 448 208 16 32 192 64 128 256
C1458 9 5 0 7 240 1 2 216 4 8 384 144 16 32 192 64 128 256
C1459 9 5 0 7 480 1 2 488 4 8 400 16 416 32 448 64 128 256
C1460 9 5 0 5 482 1 2 488 4 8 400 16 416 32 448 64 128 256
C1461 9 5 0 13 482 1 2 4 8 480 400 16 416 32 448 64 128 256
C1475 9 5 0 11 52 1 2 4 8 16 448 320 384 32 192 64 128 256
C1476 9 5 0 11 20 1 2 4 8 16 224 352 416 32 448 64 128 256
C1477 9 5 0 9 22 1 2 4 8 16 224 352 416 32 448 64 128 256
C1478 9 5 0 13 18 1 2 4 8 16 224 352 416 32 448 64 128 256
C1486 9 5 0 245 24 1 246 12 2 4 448 40 8 16 32 64 128 256
C1487 9 5 0 245 56 1 246 44 2 4 384 104 8 16 32 64 128 256
C1894 9 5 0 335 21 446 243 1 2 4 136 8 352 16 32 64 128 256
C1906 9 5 0 253 24 1 254 12 2 4 448 40 8 16 32 64 128 256
C1907 9 5 0 221 56 1 222 44 2 4 384 104 8 16 32 64 128 256
C2531 9 5 0 245 152 1 246 140 2 4 136 8 352 16 32 64 128 256
C2532 9 5 0 245 152 1 246 140 2 4 168 8 320 16 32 64 128 256
C2533 9 5 0 485 264 1 486 268 2 4 208 296 8 16 32 64 128 256
C2534 9 5 0 3 238 1 486 268 2 4 208 296 8 16 32 64 128 256
C2535 9 5 0 7 486 1 238 2 4 264 208 296 8 16 32 64 128 256
C2546 9 5 0 445 120 1 446 108 2 4 136 8 352 16 32 64 128 256
C2547 9 5 0 413 232 1 414 236 2 4 208 296 8 16 32 64 128 256
C2548 9 5 0 3 374 1 414 236 2 4 208 296 8 16 32 64 128 256
C2549 9 5 0 7 414 1 374 2 4 232 208 296 8 16 32 64 128 256
C2581 9 5 0 7 176 1 2 152 4 8 144 16 384 32 192 64 128 256
C2582 9 5 0 7 176 1 2 152 4 8 80 16 320 32 192 64 128 256
C2583 9 5 0 7 272 1 2 280 4 8 224 208 16 32 448 64 128 256
C2584 9 5 0 5 274 1 2 280 4 8 224 208 16 32 448 64 128 256
C2585 9 5 0 13 274 1 2 4 8 272 224 208 16 32 448 64 128 256
C2621 9 5 0 249 26 1 252 2 4 8 448 320 352 16 32 64 128 256
C2622 9 5 0 489 10 1 492 2 4 8 208 336 112 16 32 64 128 256
C2623 9 5 0 5 486 1 492 2 4 8 208 336 112 16 32 64 128 256
C2679 9 5 0 11 52 1 2 4 8 16 448 320 384 32 192 64 128 256
C2680 9 5 0 11 20 1 2 4 8 16 224 352 416 32 448 64 128 256
C2681 9 5 0 9 22 1 2 4 8 16 224 352 416 32 448 64 128 256
C2682 9 5 0 5 26 1 2 4 8 16 224 352 416 32 448 64 128 256
C2683 9 5 0 11 52 1 2 4 8 16 448 320 384 32 192 64 128 256
C2684 9 5 0 11 20 1 2 4 8 16 224 352 416 32 448 64 128 256
C2685 9 5 0 9 22 1 2 4 8 16 224 352 416 32 448 64 128 256
C2686 9 5 0 13 18 1 2 4 8 16 224 352 416 32 448 64 128 256
C4247 9 5 0 41 1 22 2 4 8 16 448 320 384 32 192 64 128 256
C4248 9 5 0 9 1 22 2 4 8 16 224 352 416 32 448 64 128 256
C4249 9 5 0 11 1 20 2 4 8 16 224 352 416 32 448 64 128 256
C4278 9 5 0 129 1 14 2 4 160 8 448 208 16 32 192 64 128 256
C4279 9 5 0 193 1 14 2 4 224 8 384 400 16 32 448 64 128 256
C4280 9 5 0 193 1 14 2 4 192 8 400 16 416 32 448 64 128 256
C4281 9 5 0 193 1 10 196 2 4 8 400 16 416 32 448 64 128 256
C4285 9 5 0 37 1 486 2 492 4 8 448 208 16 32 192 64 128 256
C4286 9 5 0 37 1 358 2 364 4 8 384 144 16 32 192 64 128 256
C4287 9 5 0 5 1 470 2 476 4 8 400 16 416 32 448 64 128 256
C4293 9 5 0 41 1 22 2 4 8 16 448 320 384 32 192 64 128 256
C4294 9 5 0 9 1 22 2 4 8 16 224 352 416 32 448 64 128 256
C4344 9 5 0 14 26 11 1 2 4 8 448 416 384 16 32 64 128 256
C4376 9 5 0 166 38 7 1 2 160 4 280 8 16 32 192 64 128 256
C4377 9 5 0 230 38 7 1 2 224 4 24 8 16 32 448 64 128 256
C4378 9 5 0 198 6 7 1 2 192 4 56 8 16 32 448 64 128 256
C4379 9 5 0 7 199 5 194 1 2 4 56 8 16 32 448 64 128 256
C4397 9 5 0 14 42 11 1 2 4 8 80 320 16 32 192 64 128 256
C4398 9 5 0 478 42 475 1 2 4 8 80 320 16 32 192 64 128 256
C4399 9 5 0 254 10 251 1 2 4 8 336 352 16 32 448 64 128 256
C4440 9 5 0 14 42 11 1 2 4 8 144 16 384 32 192 64 128 256
C4443 9 5 0 14 42 11 1 2 4 8 144 16 384 32 192 64 128 256
C4444 9 5 0 14 42 11 1 2 4 8 80 16 320 32 192 64 128 256
C4458 9 5 0 14 42 11 1 2 4 8 448 208 16 32 192 64 128 256
C4459 9 5 0 14 42 11 1 2 4 8 384 144 16 32 192 64 128 256
C4460 9 5 0 14 10 11 1 2 4 8 400 16 416 32 448 64 128 256
C4463 9 5 0 14 42 11 1 2 4 8 448 208 16 32 192 64 128 256
C4464 9 5 0 14 42 11 1 2 4 8 384 144 16 32 192 64 128 256
C4465 9 5 0 14 10 11 1 2 4 8 400 16 416 32 448 64 128 256
C4466 9 5 0 14 11 10 1 2 4 8 400 16 416 32 448 64 128 256
C4485 8 4 0 86 22 7 1 2 80 4 224 104 8 16 96 32 64 128
C4486 8 4 0 118 22 7 1 2 112 4 192 200 8 16 224 32 64 128
C4515 9 5 0 11 52 1 2 4 8 16 448 320 384 32 192 64 128 256
C4516 9 5 0 11 20 1 2 4 8 16 224 352 416 32 448 64 128 256
C4517 8 4 0 14 26 11 1 2 4 8 224 160 192 16 96 32 64 128
C4518 8 4 0 14 10 11 1 2 4 8 112 176 208 16 224 32 64 128
C4519 8 4 0 14 11 10 1 2 4 8 112 176 208 16 224 32 64 128
C4520 9 5 0 41 1 22 2 4 8 16 448 320 384 32 192 64 128 256
C4521 9 5 0 9 1 22 2 4 8 16 224 352 416 32 448 64 128 256
C4522 9 5 0 11 1 20 2 4 8 16 224 352 416 32 448 64 128 256
C4526 9 5 0 11 52 1 2 4 8 16 448 320 384 32 192 64 128 256
C4527 9 5 0 11 20 1 2 4 8 16 224 352 416 32 448 64 128 256
C4537 9 5 0 14 42 11 1 2 4 8 448 208 16 32 192 64 128 256
C4538 9 5 0 14 10 11 1 2 4 8 400 16 416 32 448 64 128 256
C4539 9 5 0 14 11 10 1 2 4 8 400 16 416 32 448 64 128 256
C4562 9 5 0 14 26 11 1 2 4 8 288 320 384 16 32 64 128 256
C4563 9 5 0 14 10 11 1 2 4 8 304 336 400 16 32 64 128 256
C4564 9 5 0 14 26 11 1 2 4 8 288 320 384 16 32 64 128 256
C4565 9 5 0 14 10 11 1 2 4 8 304 336 400 16 32 64 128 256
C4566 9 5 0 14 26 11 1 2 4 8 288 320 384 16 32 64 128 256
C4572 9 5 0 126 38 7 1 2 120 4 280 8 16 32 192 64 128 256
C4573 9 5 0 374 6 7 1 2 368 4 56 8 16 32 448 64 128 256
C4574 9 5 0 7 375 5 370 1 2 4 56 8 16 32 448 64 128 256
C4606 9 5 0 14 42 11 1 2 4 8 144 16 384 32 192 64 128 256
C4607 9 5 0 14 10 11 1 2 4 8 224 208 16 32 448 64 128 256
C4608 9 5 0 14 11 10 1 2 4 8 224 208 16 32 448 64 128 256
C4646 9 5 0 14 26 11 1 2 4 8 288 320 384 16 32 64 128 256
C4650 9 5 0 14 26 11 1 2 4 8 288 320 384 16 32 64 128 256
C4651 9 5 0 14 26 11 1 2 4 8 288 352 416 16 32 64 128 256
C4652 9 5 0 14 10 11 1 2 4 8 304 336 400 16 32 64 128 256
C4753 8 4 0 7 13 126 123 1 2 4 144 160 192 8 16 32 64 128
C4754 9 5 0 14 26 11 1 2 4 8 288 320 384 16 32 64 128 256
C4755 9 5 0 14 10 11 1 2 4 8 304 336 400 16 32 64 128 256
C4779 9 5 0 494 26 491 1 2 4 8 288 320 384 16 32 64 128 256
C4780 9 5 0 254 10 251 1 2 4 8 304 336 400 16 32 64 128 256
C4784 9 5 0 7 21 246 243 1 2 4 104 8 384 16 32 64 128 256
C4785 9 5 0 7 21 246 243 1 2 4 72 8 416 16 32 64 128 256
C4786 9 5 0 7 5 486 483 1 2 4 304 200 8 16 32 64 128 256
C4870 9 5 0 14 26 11 1 2 4 8 448 320 352 16 32 64 128 256
C4871 9 5 0 14 442 427 1 2 4 8 448 320 352 16 32 64 128 256
C4872 9 5 0 14 442 443 1 2 4 8 208 336 112 16 32 64 128 256
C4890 9 5 0 7 221 382 435 1 2 4 168 320 8 16 32 64 128 256
C4918 9 5 0 269 284 467 223 270 1 2 492 4 8 16 32 64 128 256
C4919 9 5 0 453 452 95 411 454 1 2 508 4 8 16 32 64 128 256
C4925 9 5 0 14 26 11 1 2 4 8 288 416 352 16 32 64 128 256
C4935 9 5 0 7 21 470 467 1 2 4 288 200 8 16 32 64 128 256
C4936 9 5 0 7 5 462 459 1 2 4 104 8 400 16 32 64 128 256
C4939 9 5 0 14 26 11 1 2 4 8 288 416 352 16 32 64 128 256
C4940 9 5 0 14 10 11 1 2 4 8 208 176 400 16 32 64 128 256
C5294 9 5 0 14 13 28 1 2 4 8 448 416 384 16 32 64 128 256
C5295 9 5 0 21 1 28 22 2 4 8 288 320 384 16 32 64 128 256
C5296 7 3 0 7 13 14 11 1 2 4 112 80 96 8 48 16 32 64
C5300 9 5 0 41 1 22 2 4 8 16 448 320 384 32 192 64 128 256
C5301 9 5 0 9 1 22 2 4 8 16 224 352 416 32 448 64 128 256
C5378 9 5 0 414 7 1 438 2 4 8 448 208 16 32 192 64 128 256
C5379 9 5 0 382 7 1 374 2 4 8 400 16 416 32 448 64 128 256
C5386 9 5 0 50 13 1 2 4 8 16 448 320 384 32 192 64 128 256
C5387 9 5 0 18 13 1 2 4 8 16 224 352 416 32 448 64 128 256
C5388 9 5 0 50 13 1 2 4 8 16 448 320 384 32 192 64 128 256
C5389 9 5 0 18 13 1 2 4 8 16 224 352 416 32 448 64 128 256
C5492 9 5 0 154 165 1 2 4 8 16 448 320 384 32 192 64 128 256
C5493 9 5 0 218 197 1 2 4 8 16 224 352 416 32 448 64 128 256


==> anc/code/binary/support/d9_finite/fuglede9_extract.cpp <==
// Exact source extraction for the dimension-nine extensions.
// Compile: g++ -O3 -std=c++17 fuglede9_extract.cpp -lz -o fuglede9_extract
// Usage: fuglede9_extract had input.gz output.txt
//    or: fuglede9_extract codes perfect15 output.txt
#include <zlib.h>
#include <algorithm>
#include <array>
#include <cstdlib>
#include <cstring>
#include <fstream>
#include <iostream>
#include <sstream>
#include <string>
#include <vector>
int main(int argc,char**argv){
 if(argc!=4)return 2;
 std::ofstream out(argv[3]);if(!out)return 3;
 unsigned count=0,kept=0;
 if(std::string(argv[1])=="had"){
  gzFile f=gzopen(argv[2],"rb");if(!f)return 4;gzbuffer(f,1<<20);
  char line[2048];std::array<unsigned,11>hist{};
  while(gzgets(f,line,sizeof(line))){
   if(!strchr(line,'\n')&&!gzeof(f))return 5;
   ++count;char*p=line;std::array<unsigned,32>rows{},basis{};
   for(int i=0;i<32;i++){char*e;unsigned long v=strtoul(p,&e,16);if(e==p||v>0xffffffffUL)return 6;rows[i]=v;p=e;}
   int r=0;
   for(int i=1;i<32&&r<10;i++){
    unsigned v=rows[i]^rows[0];if(v&1)v^=0xffffffffU;
    while(v){int j=31-__builtin_clz(v);if(basis[j])v^=basis[j];else{basis[j]=v;++r;break;}}
   }
   ++hist[r];if(r<=9){out<<count<<" "<<r<<" "<<line;++kept;}
  }
  int error;gzerror(f,&error);if(error!=Z_OK&&error!=Z_STREAM_END)return 7;
  if(gzclose(f)!=Z_OK||count!=6857010||kept!=2040)return 8;
  for(int r=0;r<=10;r++)std::cout<<"rank "<<r<<" "<<hist[r]<<"\n";
 }else if(std::string(argv[1])=="codes"){
  std::ifstream in(argv[2]);if(!in)return 9;std::string line;
  while(std::getline(in,line)){
   ++count;std::istringstream is(line);std::string token;std::vector<unsigned>C;
   std::array<bool,32768>contains{},covered{};
   while(is>>token){char*e;unsigned x=strtoul(token.c_str(),&e,16);if(*e||x>65535||(x&8))return 10;x=(x&7)|((x>>4)<<3);if(contains[x])return 11;C.push_back(x);contains[x]=true;}
   if(C.size()!=2048||!contains[0])return 12;
   for(unsigned x:C){if(covered[x])return 13;covered[x]=true;for(int i=0;i<15;i++){unsigned y=x^(1U<<i);if(covered[y])return 14;covered[y]=true;}}
   std::vector<unsigned>M=C;
   for(unsigned c:C)M.erase(std::remove_if(M.begin(),M.end(),[&](unsigned p){return !contains[c^p];}),M.end());
   unsigned size=M.size();if(!size||(size&(size-1)))return 15;int k=__builtin_ctz(size);
   if(k>=6){++kept;out<<std::dec<<count<<" "<<k;for(unsigned c:C)out<<" "<<std::hex<<c;out<<"\n";}
  }
  if(count!=5983||kept!=374)return 16;
 }else return 17;
 if(!out)return 18;
 std::cout<<"records "<<count<<" retained "<<kept<<"\n";
}


==> anc/code/binary/support/d9_finite/fuglede9_subgroup_results.txt <==
H25418_columns OK
H25418_rows OK
H25419_columns OK 8
H25419_rows OK 4
H25420_columns OK 4 8
H25420_rows OK 4 24
H25421_columns OK 12
H25421_rows OK 12
H25422_columns OK 2 8
H25422_rows OK 2 12
H25423_columns OK 9 16
H25423_rows OK 18 4
H25424_columns OK 9 44 144
H25424_rows OK 18 4 24
H25425_columns OK 9 2 172 400
H25425_rows OK 2 4 8 16
H25426_columns OK 1 22 8
H25426_rows OK 2 4 8
H25427_columns OK 1 2 20 8
H25427_rows OK 2 4 8 48
H25428_columns OK 4 8
H25428_rows OK 2 4
H25429_columns OK 4 8 16
H25429_rows OK 2 4 56
H25430_columns OK 18 4 8
H25430_rows OK 2 4 24
H25431_columns OK 2 4 8 16
H25431_rows OK 34 4 40 16
H25432_columns OK 4 8
H25432_rows OK 10 20
H25433_columns OK 2 4 8
H25433_rows OK 2 4 24
H25434_columns OK 4 8
H25434_rows OK 2 4
H25435_columns OK 4 8 16
H25435_rows OK 2 4 56
H25436_columns OK 19 4 8
H25436_rows OK 2 4 24
H25437_columns OK 3 4 8 16
H25437_rows OK 2 36 8 48
H25438_columns OK 10 12
H25438_rows OK 2 4
H25439_columns OK 18 20 24
H25439_rows OK 2 4 24
H25440_columns OK 18 4 8
H25440_rows OK 2 4 8
H25441_columns OK 65 2 148 232
H25441_rows OK 2 4 8 16
H25443_columns OK 2 4 8 144
H25443_rows OK 2 4 40 48
H25444_columns OK 2 4 8 144
H25444_rows OK 34 4 40 48
H25445_columns OK 18 4 8
H25445_rows OK 2 52 8
H25446_columns OK 2 4 8 16
H25446_rows OK 2 4 8 48
H25447_columns OK 9 12 48
H25447_rows OK 2 52 8
H25448_columns OK 65 68 72 304
H25448_rows OK 2 4 8 48
H25449_columns OK 65 2 148 88
H25449_rows OK 2 4 40 48
H25451_columns OK 2 4 8 144
H25451_rows OK 2 4 8 16
H25453_columns OK 97 2 36 232
H25453_rows OK 2 4 8 16
H25454_columns OK 3 36 24
H25454_rows OK 2 20 40
H25455_columns OK 3 4 72 464
H25455_rows OK 2 4 40 16
H25456_columns OK 2 4 8
H25456_rows OK 2 4 8
H25458_columns OK 81 82 36 88
H25458_rows OK 2 4 8 16
H25459_columns OK 3 36 88
H25459_rows OK 18 20 24
H25460_columns OK 3 4 72 464
H25460_rows OK 2 4 8 16
H25461_columns OK 1 18 4 8
H25461_rows OK 2 4 8 112
H25463_columns OK 1 18 4 8
H25463_rows OK 2 4 40 16
H25465_columns OK 1 18 4 8
H25465_rows OK 2 4 8 16
H25467_columns OK 10 12
H25467_rows OK 10 4
H25468_columns OK 9 12 48
H25468_rows OK 18 4 24
H25469_columns OK 9 74 12 304
H25469_rows OK 2 4 8 16
H25470_columns OK 9 74 12 304
H25470_rows OK 2 4 8 16
H25471_columns OK 1 146 132 8
H25471_rows OK 2 4 8 48
H25472_columns OK 10 4
H25472_rows OK 2 4
H25473_columns OK 25 10 12
H25473_rows OK 2 4 8
H25474_columns OK 1 18 20 24
H25474_rows OK 2 4 8 16
H25475_columns OK 9 12
H25475_rows OK 2 12
H25476_columns OK 17 20 24
H25476_rows OK 2 20 24
H25477_columns OK 9 18 12
H25477_rows OK 2 4 8
H25478_columns OK 5 14 112
H25478_rows OK 2 4 8
H25479_columns OK 1 10 4 240
H25479_rows OK 2 4 8 16
H25482_columns OK 1 10 4 240
H25482_rows OK 2 4 8 16
H25483_columns OK 19 4 8
H25483_rows OK 2 4 8
H25484_columns OK 3 4 8 16
H25484_rows OK 2 4 8 496
H25485_columns OK 4 8
H25485_rows OK 2 4
H25486_columns OK 4 8 16
H25486_rows OK 2 4 56
H25487_columns OK 4 8
H25487_rows OK 2 4
H25488_columns OK 4 8 16
H25488_rows OK 2 4 56
H25489_columns OK 18 4 8
H25489_rows OK 2 20 8
H25490_columns OK 2 4 8 16
H25490_rows OK 2 4 104 208
H25492_columns OK 1 10 4 144
H25492_rows OK 2 4 8 16
H25493_columns OK 5 22 8
H25493_rows OK 2 20 232
H25494_columns OK 1 18 4 8
H25494_rows OK 34 4 8 80
H25495_columns OK 1 2 68 8
H25495_rows OK 2 4 40 464
H25496_columns OK 1 4 8
H25496_rows OK 2 4 248
H25497_columns OK 1 18 4 8
H25497_rows OK 2 4 168 80
H25498_columns OK 1 18 4 8
H25498_rows OK 2 68 8 144
H25499_columns OK 1 4 8
H25499_rows OK 2 4 248
H25500_columns OK 17 2 4 8
H25500_rows OK 2 4 8 496
H25501_columns OK 1 26 12
H25501_rows OK 2 4 248
H25502_columns OK 1 18 4 8
H25502_rows OK 2 4 40 208
H25503_columns OK 1 18 4 8
H25503_rows OK 2 4 40 208
H25506_columns OK 1 18 4 8
H25506_rows OK 2 132 8 304
H25507_columns OK 1 18 4 8
H25507_rows OK 2 4 40 464
H25511_columns OK 1 18 4 8
H25511_rows OK 2 4 40 144
H25512_columns OK 1 2 20 24
H25512_rows OK 2 4 136 144
H25513_columns OK 1 2 20 24
H25513_rows OK 2 4 136 336
H25514_columns OK 1 2 4 8
H25514_rows OK 2 4 40 464
H25515_columns OK 1 18 4 8
H25515_rows OK 2 36 136 368
H25516_columns OK 9 106 12
H25516_rows OK 2 4 72
H25519_columns OK 1 2 4 8
H25519_rows OK 2 4 104 400
H25521_columns OK 1 18 4 8
H25521_rows OK 2 4 104 400
H25522_columns OK 1 18 4 8
H25522_rows OK 2 4 104 400
H25524_columns OK 1 4 8
H25524_rows OK 2 4 248
H25526_columns OK 17 2 4 8
H25526_rows OK 2 68 40 432
H25528_columns OK 1 4 8
H25528_rows OK 2 4 248
H25529_columns OK 1 18 4 8
H25529_rows OK 2 4 296 80
H25532_columns OK 33 34 36 8
H25532_rows OK 2 4 40 368
H25533_columns OK 1 4 8
H25533_rows OK 2 4 56
H25534_columns OK 1 18 4 8
H25534_rows OK 2 4 424 144
H25536_columns OK 1 18 4 8
H25536_rows OK 2 4 104 144
H25537_columns OK 1 4 8
H25537_rows OK 2 4 8
H25539_columns OK 17 2 4 8
H25539_rows OK 2 4 8 48
H25542_columns OK 1 18 4 8
H25542_rows OK 2 4 40 16
H25543_columns OK 1 18 4 8
H25543_rows OK 2 4 8 16
H25545_columns OK 1 18 4 8
H25545_rows OK 2 4 8 80
H25546_columns OK 1 18 4 8
H25546_rows OK 2 4 40 16
H25547_columns OK 1 18 4 8
H25547_rows OK 2 4 40 16
H25551_columns OK 1 18 4 8
H25551_rows OK 2 4 40 16
H25552_columns OK 1 18 8
H25552_rows OK 2 4 184
H25553_columns OK 1 18 4 8
H25553_rows OK 2 4 8 432
H25554_columns OK 1 2 4 8
H25554_rows OK 2 4 40 464
H25556_columns OK 1 18 4 8
H25556_rows OK 2 4 8 80
H25557_columns OK 1 18 8
H25557_rows OK 2 4 8
H25559_columns OK 17 2 4 8
H25559_rows OK 2 4 8 16
H25561_columns OK 1 2 4 8
H25561_rows OK 2 4 8 16
H25562_columns OK 17 2 4 8
H25562_rows OK 2 4 40 16
H25563_columns OK 1 4 8
H25563_rows OK 2 4 72
H25564_columns OK 1 18 4 8
H25564_rows OK 2 4 40 16
H25565_columns OK 1 18 4 8
H25565_rows OK 34 36 40 16
H25568_columns OK 1 2 4 8
H25568_rows OK 2 4 8 16
H25569_columns OK 1 2 132 8
H25569_rows OK 2 4 40 368
H25572_columns OK 17 2 4 8
H25572_rows OK 2 4 8 240
H25574_columns OK 2 4 8
H25574_rows OK 2 4 8
H25575_columns OK 2 4 8 48
H25575_rows OK 2 4 104 16
H25576_columns OK 2 4 8 16
H25576_rows OK 2 4 8 48
H25578_columns OK 2 4 8 80
H25578_rows OK 2 4 136 80
H25579_columns OK 17 2 4 8
H25579_rows OK 2 4 104 144
H25584_columns OK 2 4 8
H25584_rows OK 2 4 8
H25585_columns OK 2 4 8 80
H25585_rows OK 2 4 136 80
H25586_columns OK 17 2 4 8
H25586_rows OK 2 4 104 400
H25588_columns OK 2 4 8
H25588_rows OK 2 4 56
H25589_columns OK 2 4 8 80
H25589_rows OK 2 4 72 16
H25590_columns OK 2 4 8 16
H25590_rows OK 2 4 8 48
H25591_columns OK 17 2 4 8
H25591_rows OK 2 4 104 400
H25594_columns OK 2 4 8
H25594_rows OK 2 4 56
H25595_columns OK 17 2 4 8
H25595_rows OK 2 4 72 432
H25596_columns OK 2 4 8
H25596_rows OK 2 4 8
H25597_columns OK 17 2 4 8
H25597_rows OK 2 4 72 432
H25598_columns OK 2 4 8
H25598_rows OK 2 4 56
H25599_columns OK 2 4 8 48
H25599_rows OK 34 36 40 16
H25601_columns OK 2 4 8 80
H25601_rows OK 2 4 72 16
H25602_columns OK 9 2 12
H25602_rows OK 2 4 8
H25603_columns OK 49 2 52 56
H25603_rows OK 2 4 104 16
H25604_columns OK 33 2 36 40
H25604_rows OK 2 4 136 80
H25605_columns OK 2 4 8 16
H25605_rows OK 34 4 40 16
H25610_columns OK 65 2 36 216
H25610_rows OK 2 4 8 16
H25623_columns OK 2 4 8 272
H25623_rows OK 2 68 40 48
H25624_columns OK 33 34 36 184
H25624_rows OK 2 68 40 48
H25631_columns OK 33 114 100 104
H25631_rows OK 2 4 8 16
H25634_columns OK 2 4 8 16
H25634_rows OK 2 36 8 48
H25635_columns OK 2 4 8 272
H25635_rows OK 2 36 8 16
H25637_columns OK 2 4 8 16
H25637_rows OK 2 36 8 16
H25642_columns OK 33 114 100 104
H25642_rows OK 2 36 8 144
H25643_columns OK 2 4 8 16
H25643_rows OK 2 36 8 16
H25644_columns OK 2 4 8 16
H25644_rows OK 2 36 8 16
H25646_columns OK 145 242 68 184
H25646_rows OK 2 4 40 48
H25650_columns OK 17 2 4 8
H25650_rows OK 2 4 8 16
H25653_columns OK 1 162 116 232
H25653_rows OK 2 4 360 80
H25658_columns OK 17 2 4 8
H25658_rows OK 2 4 8 16
H25659_columns OK 17 2 4 8
H25659_rows OK 2 4 360 80
H25672_columns OK 17 2 4 8
H25672_rows OK 2 4 200 48
H25675_columns OK 17 2 4 8
H25675_rows OK 2 4 72 432
H25680_columns OK 17 2 4 8
H25680_rows OK 2 4 72 432
H25692_columns OK 17 2 4 8
H25692_rows OK 2 4 72 432
H25694_columns OK 17 2 4 8
H25694_rows OK 2 4 200 48
H25726_columns OK 49 2 4 8
H25726_rows OK 2 4 232 16
H25727_columns OK 49 2 4 8
H25727_rows OK 2 4 264 176
H25735_columns OK 49 2 4 8
H25735_rows OK 2 4 72 48
H25737_columns OK 49 2 4 8
H25737_rows OK 2 4 8 16
H25739_columns OK 17 2 4 8
H25739_rows OK 2 4 72 432
H25743_columns OK 17 2 4 8
H25743_rows OK 2 4 200 16
H25748_columns OK 17 2 4 8
H25748_rows OK 2 4 200 48
H25752_columns OK 17 2 4 8
H25752_rows OK 2 4 72 432
H25770_columns OK 17 2 4 8
H25770_rows OK 2 4 104 16
H25772_columns OK 25 106 84
H25772_rows OK 2 4 8
H25775_columns OK 2 4 8
H25775_rows OK 2 4 8
H25779_columns OK 17 66 84 88
H25779_rows OK 2 4 8 16
H25782_columns OK 2 4 8 16
H25782_rows OK 2 36 8 16
H25786_columns OK 17 2 4 8
H25786_rows OK 2 4 72 432
H25787_columns OK 17 2 4 8
H25787_rows OK 2 4 8 16
H25793_columns OK 17 2 4 8
H25793_rows OK 2 4 72 432
H25798_columns OK 17 2 4 8
H25798_rows OK 2 4 8 272
H25807_columns OK 17 2 4 8
H25807_rows OK 2 4 72 432
H25821_columns OK 1 2 4 8
H25821_rows OK 2 4 8 16
H25822_columns OK 1 2 4 8
H25822_rows OK 2 4 8 16
H25824_columns OK 1 2 4 8
H25824_rows OK 2 4 200 48
H25825_columns OK 1 2 4 8
H25825_rows OK 2 4 72 432
H25826_columns OK 17 2 4 8
H25826_rows OK 2 4 72 432
H25834_columns OK 2 4 8
H25834_rows OK 2 20 24
H25835_columns OK 17 2 4 8
H25835_rows OK 2 4 40 16
H25836_columns OK 2 4 8
H25836_rows OK 2 20 24
H25837_columns OK 2 4 8 80
H25837_rows OK 2 4 72 80
H25838_columns OK 2 4 8 16
H25838_rows OK 2 4 40 16
H25839_columns OK 9 2 12
H25839_rows OK 2 20 40
H25840_columns OK 33 2 36 40
H25840_rows OK 2 36 40 16
H25841_columns OK 49 18 4 24
H25841_rows OK 2 4 72 48
H25842_columns OK 2 4 8 272
H25842_rows OK 2 4 8 16
H25843_columns OK 2 4 8 16
H25843_rows OK 2 4 8 16
H25844_columns OK 33 114 212 88
H25844_rows OK 2 4 8 16
H25847_columns OK 33 114 84 88
H25847_rows OK 2 36 40 48
H25850_columns OK 129 210 116 216
H25850_rows OK 2 4 8 48
H25854_columns OK 2 4 8 16
H25854_rows OK 2 4 8 16
H25855_columns OK 2 4 8 272
H25855_rows OK 2 4 8 16
H25856_columns OK 65 2 36 216
H25856_rows OK 2 4 8 16
H25858_columns OK 17 2 4 8
H25858_rows OK 2 4 72 48
H25863_columns OK 17 2 4 8
H25863_rows OK 2 4 8 496
H25866_columns OK 17 2 4 8
H25866_rows OK 2 4 72 112
H25871_columns OK 17 2 4 8
H25871_rows OK 2 4 8 80
H25878_columns OK 2 4 8
H25878_rows OK 2 4 24
H25879_columns OK 17 2 4 8
H25879_rows OK 2 4 8 16
H25880_columns OK 9 2 12
H25880_rows OK 2 4 72
H25881_columns OK 49 2 52 56
H25881_rows OK 2 4 40 16
H25882_columns OK 97 2 100 104
H25882_rows OK 2 4 8 16
H25884_columns OK 17 2 4 8
H25884_rows OK 2 4 8 16
H25886_columns OK 1 18 4 24
H25886_rows OK 2 4 8 16
H25895_columns OK 17 2 4 8
H25895_rows OK 2 4 8 16
H25897_columns OK 17 2 4 8
H25897_rows OK 2 4 8 16
H25906_columns OK 17 2 4 8
H25906_rows OK 2 4 8 16
H25911_columns OK 17 2 4 8
H25911_rows OK 2 4 8 16
H25913_columns OK 2 4 8
H25913_rows OK 2 4 8
H25914_columns OK 17 2 4 8
H25914_rows OK 2 4 8 16
H25915_columns OK 33 146 68 24
H25915_rows OK 2 36 40 16
H25916_columns OK 33 38 136 400
H25916_rows OK 2 4 8 16
H25918_columns OK 2 4 8
H25918_rows OK 2 4 8
H25919_columns OK 2 4 8 48
H25919_rows OK 2 4 104 16
H25920_columns OK 2 4 8 16
H25920_rows OK 2 36 8 16
H25922_columns OK 33 6 40 336
H25922_rows OK 2 4 8 16
H25924_columns OK 33 6 40 336
H25924_rows OK 2 4 8 16
H25925_columns OK 17 2 4 8
H25925_rows OK 2 4 8 16
H25927_columns OK 17 2 4 8
H25927_rows OK 2 4 8 16
H25929_columns OK 17 2 4 8
H25929_rows OK 2 4 72 432
H25940_columns OK 17 2 4 8
H25940_rows OK 2 4 8 16
H25949_columns OK 49 2 4 8
H25949_rows OK 2 4 40 48
H25951_columns OK 1 2 36 104
H25951_rows OK 2 4 8 16
H25953_columns OK 33 2 164 24
H25953_rows OK 2 4 8 16
H25955_columns OK 5 14 48
H25955_rows OK 2 20 24
H25956_columns OK 33 66 36 168
H25956_rows OK 2 4 8 16
H25957_columns OK 5 70 72 304
H25957_rows OK 2 36 8 16
H25959_columns OK 2 4 8
H25959_rows OK 2 4 8
H25960_columns OK 2 4 8 80
H25960_rows OK 2 36 8 16
H25961_columns OK 2 4 8 16
H25961_rows OK 2 4 72 48
H25963_columns OK 5 38 40 48
H25963_rows OK 2 4 8 16
H25964_columns OK 5 38 40 48
H25964_rows OK 34 4 8 16
H25966_columns OK 17 2 4 8
H25966_rows OK 2 4 8 16
H25967_columns OK 17 2 4 8
H25967_rows OK 2 4 8 16
H25973_columns OK 17 2 4 8
H25973_rows OK 2 4 8 16
H25976_columns OK 1 2 4 8
H25976_rows OK 2 4 40 48
H25977_columns OK 1 2 4 8
H25977_rows OK 2 4 8 16
H25978_columns OK 1 2 4 8
H25978_rows OK 2 68 40 272
H25979_columns OK 65 38 88
H25979_rows OK 2 4 24
H25980_columns OK 65 34 244 168
H25980_rows OK 2 4 8 16
H25981_columns OK 65 6 72 464
H25981_rows OK 2 4 8 16
H25983_columns OK 33 2 36 40
H25983_rows OK 2 4 8 16
H25984_columns OK 65 34 20 72
H25984_rows OK 34 4 8 16
H25986_columns OK 33 6 40 336
H25986_rows OK 2 4 8 16
H25987_columns OK 17 2 4 8
H25987_rows OK 2 4 8 16
H25988_columns OK 17 2 4 8
H25988_rows OK 2 4 40 16
H25992_columns OK 17 2 4 8
H25992_rows OK 2 4 8 16
H25993_columns OK 17 2 4 8
H25993_rows OK 2 4 8 16
H25995_columns OK 17 2 4 8
H25995_rows OK 2 4 8 16
H25996_columns OK 9 2 12
H25996_rows OK 2 4 8
H25997_columns OK 49 2 52 56
H25997_rows OK 2 36 40 16
H26000_columns OK 33 2 36 40
H26000_rows OK 2 36 8 16
H26001_columns OK 65 34 228 8
H26001_rows OK 34 4 8 16
H26010_columns OK 81 130 68 200
H26010_rows OK 2 4 8 48
H26014_columns OK 33 34 36 200
H26014_rows OK 2 36 40 48
H26033_columns OK 9 2 12
H26033_rows OK 2 4 8
H26034_columns OK 49 18 4 232
H26034_rows OK 2 68 40 16
H26037_columns OK 33 2 36 40
H26037_rows OK 2 4 8 80
H26038_columns OK 41 2 12
H26038_rows OK 2 4 8
H26039_columns OK 81 2 68 72
H26039_rows OK 2 4 104 16
H26044_columns OK 49 18 4 232
H26044_rows OK 2 68 40 48
H26051_columns OK 81 130 100 104
H26051_rows OK 2 4 8 16
H26057_columns OK 2 4 8
H26057_rows OK 2 4 8
H26058_columns OK 2 4 8 48
H26058_rows OK 2 4 104 16
H26059_columns OK 2 4 8
H26059_rows OK 2 4 72
H26060_columns OK 2 4 8 48
H26060_rows OK 2 4 40 16
H26061_columns OK 2 4 8 16
H26061_rows OK 2 4 8 16
H26066_columns OK 129 194 228 232
H26066_rows OK 34 4 8 16
H26071_columns OK 2 4 8
H26071_rows OK 2 4 24
H26072_columns OK 2 4 8 48
H26072_rows OK 2 4 8 16
H26073_columns OK 65 34 68 232
H26073_rows OK 34 4 8 464
H26138_columns OK 1 2 4 8
H26138_rows OK 2 4 72 80
H26151_columns OK 1 2 4 8
H26151_rows OK 2 4 40 48
H26158_columns OK 1 2 4 8
H26158_rows OK 2 4 168 272
H26162_columns OK 1 2 4 8
H26162_rows OK 2 4 40 48
H26217_columns OK 1 2 36 40
H26217_rows OK 2 4 8 272
H26222_columns OK 1 2 4 8
H26222_rows OK 2 4 8 272
H26228_columns OK 1 2 4 8
H26228_rows OK 2 4 8 80
H26230_columns OK 1 2 4 8
H26230_rows OK 2 4 40 48
H26239_columns OK 1 2 4 8
H26239_rows OK 2 4 8 80
H26240_columns OK 1 2 4 8
H26240_rows OK 2 4 8 80
H26246_columns OK 1 2 4 8
H26246_rows OK 2 4 40 336
H26257_columns OK 65 66 68 8
H26257_rows OK 2 4 8 16
H26259_columns OK 65 66 68 8
H26259_rows OK 2 4 8 464
H26324_columns OK 1 2 4 8
H26324_rows OK 2 4 8 16
H26334_columns OK 1 2 4 8
H26334_rows OK 2 4 8 16
H26338_columns OK 1 2 4 8
H26338_rows OK 2 4 8 16
H26370_columns OK 1 2 4 8
H26370_rows OK 2 4 8 16
H26376_columns OK 1 2 4 8
H26376_rows OK 2 4 8 16
H26377_columns OK 1 2 4 8
H26377_rows OK 2 4 8 16
H26451_columns OK 1 2 4 8
H26451_rows OK 2 4 8 16
H26460_columns OK 1 2 4 8
H26460_rows OK 2 4 8 16
H26465_columns OK 1 2 4 8
H26465_rows OK 2 4 8 16
H26471_columns OK 1 2 4 8
H26471_rows OK 2 4 8 16
H26476_columns OK 1 2 4 8
H26476_rows OK 2 4 8 16
H26530_columns OK 1 2 4 8
H26530_rows OK 2 4 136 16
H26538_columns OK 1 2 4 8
H26538_rows OK 2 4 40 48
H26544_columns OK 1 2 4 8
H26544_rows OK 2 4 40 48
H26549_columns OK 1 2 4 8
H26549_rows OK 2 4 8 80
H26555_columns OK 1 2 4 8
H26555_rows OK 2 4 8 80
H26616_columns OK 1 2 4 8
H26616_rows OK 2 4 40 48
H26625_columns OK 1 2 4 8
H26625_rows OK 2 4 8 16
H26630_columns OK 1 2 4 8
H26630_rows OK 2 4 40 48
H26635_columns OK 1 2 4 8
H26635_rows OK 2 4 136 16
H26640_columns OK 1 2 4 8
H26640_rows OK 2 4 8 16
H26683_columns OK 1 2 4 8
H26683_rows OK 2 4 8 80
H26688_columns OK 1 2 4 8
H26688_rows OK 2 4 8 16
H26690_columns OK 1 2 4 8
H26690_rows OK 2 4 8 16
H26695_columns OK 1 2 4 8
H26695_rows OK 2 4 8 16
H26719_columns OK 1 2 4 8
H26719_rows OK 2 4 8 16
H26725_columns OK 1 2 4 8
H26725_rows OK 2 4 8 16
H26745_columns OK 1 2 4 8
H26745_rows OK 2 4 8 16
H26762_columns OK 1 2 4 8
H26762_rows OK 2 4 8 16
H26782_columns OK 1 2 4 8
H26782_rows OK 2 4 8 80
H26819_columns OK 1 2 4 8
H26819_rows OK 2 4 8 16
H26824_columns OK 1 2 4 8
H26824_rows OK 2 4 8 80
H26830_columns OK 1 2 4 8
H26830_rows OK 2 4 8 272
H26834_columns OK 1 2 4 8
H26834_rows OK 2 4 8 16
H26862_columns OK 1 2 36 40
H26862_rows OK 2 36 8 16
H26864_columns OK 1 2 4 8
H26864_rows OK 2 4 8 48
H26870_columns OK 1 2 4 8
H26870_rows OK 2 4 8 272
H26887_columns OK 1 2 36 40
H26887_rows OK 2 4 8 16
H26890_columns OK 1 2 4 8
H26890_rows OK 2 4 8 80
H26894_columns OK 1 2 4 8
H26894_rows OK 2 4 8 16
H26918_columns OK 1 2 4 8
H26918_rows OK 2 36 8 464
H26922_columns OK 1 2 4 8
H26922_rows OK 2 4 8 16
H26926_columns OK 1 2 4 8
H26926_rows OK 2 4 72 272
H26929_columns OK 1 2 4 8
H26929_rows OK 2 4 8 16
H26941_columns OK 1 2 4 8
H26941_rows OK 2 4 8 48
H26943_columns OK 1 2 4 8
H26943_rows OK 2 4 8 16
H26954_columns OK 1 2 4 8
H26954_rows OK 2 4 40 80
H26955_columns OK 1 2 4 8
H26955_rows OK 2 4 8 48
H26959_columns OK 1 2 4 8
H26959_rows OK 2 4 8 272
H26973_columns OK 1 2 4 8
H26973_rows OK 2 4 8 16
H26979_columns OK 1 2 4 8
H26979_rows OK 2 4 8 16
H27009_columns OK 1 2 4 8
H27009_rows OK 2 4 8 80
H27013_columns OK 1 2 4 8
H27013_rows OK 2 4 72 16
H27022_columns OK 1 2 4 8
H27022_rows OK 2 4 40 144
H27034_columns OK 1 2 4 8
H27034_rows OK 2 4 8 16
H27042_columns OK 1 2 4 8
H27042_rows OK 2 4 40 176
H27044_columns OK 1 2 4 8
H27044_rows OK 2 4 40 48
H27049_columns OK 1 2 4 8
H27049_rows OK 2 4 8 80
H27054_columns OK 1 2 4 8
H27054_rows OK 2 4 8 272
H27078_columns OK 1 2 4 8
H27078_rows OK 2 4 8 80
H27088_columns OK 1 114 228 232
H27088_rows OK 2 4 8 16
H27094_columns OK 1 2 4 8
H27094_rows OK 2 4 8 16
H27096_columns OK 1 2 4 8
H27096_rows OK 2 4 8 16
H27105_columns OK 1 2 36 40
H27105_rows OK 2 4 8 16
H27111_columns OK 17 66 4 72
H27111_rows OK 2 4 40 48
H27140_columns OK 1 2 4 8
H27140_rows OK 2 4 8 16
H27142_columns OK 1 2 4 8
H27142_rows OK 2 4 8 48
H27168_columns OK 1 2 4 8
H27168_rows OK 2 4 8 16
H27173_columns OK 9 10 12 112
H27173_rows OK 2 4 8 16
H27174_columns OK 9 10 12 112
H27174_rows OK 2 4 8 16
H27175_columns OK 17 2 4 8
H27175_rows OK 2 4 40 16
H27176_columns OK 17 2 4 8
H27176_rows OK 2 4 40 464
H27177_columns OK 17 2 4 8
H27177_rows OK 2 4 104 16
H27179_columns OK 2 4 8
H27179_rows OK 2 4 8
H27180_columns OK 17 2 4 8
H27180_rows OK 2 4 104 112
H27181_columns OK 17 2 4 8
H27181_rows OK 2 4 104 112
H27182_columns OK 9 10 12
H27182_rows OK 2 4 24
H27183_columns OK 17 18 52 24
H27183_rows OK 2 4 8 16
H27188_columns OK 17 2 4 8
H27188_rows OK 2 4 8 16
H27193_columns OK 17 2 4 8
H27193_rows OK 2 4 8 16
H27195_columns OK 17 2 4 8
H27195_rows OK 2 4 8 16
H27198_columns OK 17 2 4 8
H27198_rows OK 2 4 8 16
H27200_columns OK 9 74 76 304
H27200_rows OK 2 4 8 16
H27201_columns OK 9 42 44 304
H27201_rows OK 2 4 8 16
H27202_columns OK 2 4 8
H27202_rows OK 2 4 24
H27203_columns OK 2 4 8 48
H27203_rows OK 2 4 40 48
H27204_columns OK 2 4 8 48
H27204_rows OK 2 4 40 48
H27205_columns OK 2 4 8 80
H27205_rows OK 2 4 40 48
H27206_columns OK 17 2 4 8
H27206_rows OK 2 4 8 16
H27208_columns OK 17 2 4 8
H27208_rows OK 2 4 488 16
H27209_columns OK 1 2 4 8
H27209_rows OK 2 4 40 16
H27210_columns OK 33 10 12
H27210_rows OK 2 4 24
H27211_columns OK 17 66 68 72
H27211_rows OK 2 4 40 16
H27212_columns OK 9 2 4
H27212_rows OK 2 4 24
H27213_columns OK 49 2 4 56
H27213_rows OK 2 4 40 16
H27214_columns OK 17 34 164 200
H27214_rows OK 2 4 8 16
H27217_columns OK 17 2 4 8
H27217_rows OK 2 4 8 16
H27220_columns OK 17 2 4 8
H27220_rows OK 2 4 8 16
H27231_columns OK 1 2 4 8
H27231_rows OK 2 4 168 272
H27232_columns OK 1 2 4 8
H27232_rows OK 2 4 8 16
H27238_columns OK 1 2 4 8
H27238_rows OK 2 4 488 16
H27241_columns OK 1 2 4 8
H27241_rows OK 2 4 104 80
H27242_columns OK 1 2 4 8
H27242_rows OK 2 4 104 80
H27249_columns OK 1 2 4 8
H27249_rows OK 2 4 104 400
H27263_columns OK 1 2 4 8
H27263_rows OK 2 4 8 48
H27264_columns OK 1 2 4 8
H27264_rows OK 2 4 8 48
H27272_columns OK 1 2 4 8
H27272_rows OK 2 4 8 16
H27279_columns OK 1 2 4 8
H27279_rows OK 2 4 8 16
H27289_columns OK 1 2 4 8
H27289_rows OK 2 4 8 16
H27292_columns OK 17 2 4 72
H27292_rows OK 2 4 488 16
H27297_columns OK 1 2 4 8
H27297_rows OK 2 4 8 304
H27299_columns OK 17 2 12
H27299_rows OK 2 4 8
H27300_columns OK 9 10 4 16
H27300_rows OK 2 36 8 80
H27301_columns OK 17 2 4 8
H27301_rows OK 2 4 488 16
H27303_columns OK 17 2 4 8
H27303_rows OK 2 4 8 48
H27304_columns OK 1 2 52 56
H27304_rows OK 2 4 40 176
H27305_columns OK 17 2 4 8
H27305_rows OK 34 36 40 48
H27306_columns OK 17 2 52 56
H27306_rows OK 34 4 8 16
H27307_columns OK 9 10 12 112
H27307_rows OK 2 4 40 48
H27312_columns OK 9 42 4 400
H27312_rows OK 2 4 40 48
H27315_columns OK 1 98 100 232
H27315_rows OK 34 36 8 48
H27317_columns OK 33 10 12
H27317_rows OK 2 4 8
H27318_columns OK 17 66 68 72
H27318_rows OK 2 36 72 16
H27319_columns OK 9 2 12 432
H27319_rows OK 2 4 8 16
H27321_columns OK 9 10 12 368
H27321_rows OK 2 4 8 16
H27323_columns OK 17 2 4 8
H27323_rows OK 2 4 136 48
H27325_columns OK 9 10 12
H27325_rows OK 2 4 56
H27326_columns OK 49 50 52 56
H27326_rows OK 2 4 8 16
H27330_columns OK 3 4 40 336
H27330_rows OK 34 4 8 16
H27331_columns OK 2 4 8
H27331_rows OK 2 4 8
H27332_columns OK 2 4 8 48
H27332_rows OK 2 36 72 16
H27333_columns OK 67 4 72 80
H27333_rows OK 34 4 40 16
H27351_columns OK 1 2 4 8
H27351_rows OK 2 4 40 176
H27352_columns OK 1 2 4 8
H27352_rows OK 2 4 8 16
H27357_columns OK 1 2 4 8
H27357_rows OK 2 4 8 48
H27359_columns OK 1 2 4 8
H27359_rows OK 2 4 8 48
H27362_columns OK 1 2 4 8
H27362_rows OK 2 4 8 48
H27375_columns OK 1 2 4 8
H27375_rows OK 2 4 40 176
H27376_columns OK 1 2 4 8
H27376_rows OK 2 4 8 16
H27378_columns OK 1 2 4 8
H27378_rows OK 2 4 8 16
H27381_columns OK 1 2 4 8
H27381_rows OK 2 4 8 208
H27396_columns OK 1 2 4 8
H27396_rows OK 2 4 8 16
H27397_columns OK 1 2 4 8
H27397_rows OK 2 4 40 176
H27404_columns OK 1 2 4 8
H27404_rows OK 2 4 8 16
H27407_columns OK 1 2 4 8
H27407_rows OK 2 4 8 368
H27414_columns OK 1 2 4 8
H27414_rows OK 2 4 8 48
H27417_columns OK 1 2 4 8
H27417_rows OK 2 4 8 16
H27427_columns OK 1 34 36 40
H27427_rows OK 2 4 8 16
H27432_columns OK 1 2 4 8
H27432_rows OK 2 4 8 16
H27436_columns OK 1 2 4 8
H27436_rows OK 2 4 136 16
H27437_columns OK 1 2 4 8
H27437_rows OK 2 4 40 48
H27438_columns OK 49 2 52 56
H27438_rows OK 2 4 104 48
H27440_columns OK 9 10 4
H27440_rows OK 2 4 8
H27441_columns OK 17 114 52 184
H27441_rows OK 2 4 8 80
H27444_columns OK 17 18 4 24
H27444_rows OK 2 68 72 48
H27450_columns OK 49 2 4 8
H27450_rows OK 2 4 8 368
H27451_columns OK 3 4 8
H27451_rows OK 2 4 8
H27452_columns OK 9 2 4 432
H27452_rows OK 2 4 104 80
H27453_columns OK 5 6 8 368
H27453_rows OK 2 4 40 80
H27454_columns OK 5 6 8
H27454_rows OK 2 4 8
H27476_columns OK 17 2 4 8
H27476_rows OK 2 4 8 48
H27477_columns OK 2 4 8
H27477_rows OK 2 4 8
H27483_columns OK 1 2 4 8
H27483_rows OK 2 4 8 16
H27512_columns OK 1 2 4 8
H27512_rows OK 2 4 8 16
H27526_columns OK 1 2 4 8
H27526_rows OK 2 4 8 48
H27549_columns OK 1 2 4 8
H27549_rows OK 2 4 8 48
H27559_columns OK 1 2 4 8
H27559_rows OK 2 4 8 48
H27563_columns OK 1 2 4 8
H27563_rows OK 2 4 8 16
H27568_columns OK 1 2 4 8
H27568_rows OK 2 4 8 48
H27573_columns OK 1 2 4 8
H27573_rows OK 2 4 8 16
H27578_columns OK 1 2 4 8
H27578_rows OK 2 4 8 16
H27581_columns OK 1 2 4 8
H27581_rows OK 2 4 8 48
H27585_columns OK 1 2 4 8
H27585_rows OK 2 4 8 112
H27586_columns OK 1 2 4 8
H27586_rows OK 2 4 8 16
H29089_columns OK 1 2 4 8
H29089_rows OK 2 4 8 48
H29096_columns OK 1 2 4 8
H29096_rows OK 2 4 8 16
H29098_columns OK 1 2 4 8
H29098_rows OK 2 4 8 16
H29101_columns OK 1 2 4 8
H29101_rows OK 2 4 40 16
H29102_columns OK 1 2 4 8
H29102_rows OK 2 4 8 16
H29560_columns OK 1 2 4 8
H29560_rows OK 2 4 8 48
H29563_columns OK 1 2 4 8
H29563_rows OK 2 36 8 16
H29569_columns OK 1 2 4 8
H29569_rows OK 2 4 8 48
H29570_columns OK 1 2 4 8
H29570_rows OK 2 4 8 80
H29740_columns OK 1 2 4 8
H29740_rows OK 2 4 8 16
H29742_columns OK 1 2 4 8
H29742_rows OK 2 4 8 16
H29747_columns OK 1 2 4 8
H29747_rows OK 2 4 8 48
H29751_columns OK 1 2 4 8
H29751_rows OK 2 4 8 16
H29753_columns OK 1 2 4 8
H29753_rows OK 2 4 8 16
H30013_columns OK 1 2 4 8
H30013_rows OK 2 4 8 16
H30029_columns OK 1 2 4 8
H30029_rows OK 2 4 8 16
H30036_columns OK 1 2 4 8
H30036_rows OK 2 4 8 16
H30041_columns OK 1 2 4 8
H30041_rows OK 2 4 8 80
H30043_columns OK 1 2 4 8
H30043_rows OK 2 4 8 80
H30049_columns OK 1 2 4 8
H30049_rows OK 2 4 8 80
H30052_columns OK 1 2 4 8
H30052_rows OK 2 4 8 80
H30054_columns OK 1 2 4 8
H30054_rows OK 2 4 8 80
H30501_columns OK 1 2 4 8
H30501_rows OK 2 4 8 16
H30510_columns OK 1 2 4 8
H30510_rows OK 2 4 8 16
H30526_columns OK 1 2 4 8
H30526_rows OK 2 4 8 16
H30532_columns OK 1 2 4 8
H30532_rows OK 2 4 8 16
H30536_columns OK 1 2 4 8
H30536_rows OK 2 4 8 16
H30539_columns OK 1 2 4 8
H30539_rows OK 2 4 8 16
H30930_columns OK 1 2 4 8
H30930_rows OK 2 4 8 16
H30940_columns OK 1 2 4 8
H30940_rows OK 2 4 8 48
H30946_columns OK 1 2 4 8
H30946_rows OK 2 4 8 48
H30949_columns OK 1 2 4 8
H30949_rows OK 2 4 8 16
H30952_columns OK 1 2 4 8
H30952_rows OK 2 4 8 48
H30955_columns OK 1 2 4 8
H30955_rows OK 2 4 8 16
H30956_columns OK 1 2 4 8
H30956_rows OK 2 4 8 48
H30957_columns OK 1 2 4 8
H30957_rows OK 2 4 8 48
H31207_columns OK 1 2 4 8
H31207_rows OK 2 4 8 16
H31374_columns OK 1 2 4 8
H31374_rows OK 2 4 8 16
H31435_columns OK 1 2 4 8
H31435_rows OK 2 4 40 16
H31437_columns OK 1 2 4 8
H31437_rows OK 2 4 8 16
H31441_columns OK 1 2 4 8
H31441_rows OK 2 4 8 16
H31443_columns OK 1 2 4 8
H31443_rows OK 2 4 40 16
H31445_columns OK 1 2 4 8
H31445_rows OK 2 4 8 16
H31447_columns OK 1 2 4 8
H31447_rows OK 2 4 40 16
H31448_columns OK 1 2 4 8
H31448_rows OK 2 4 40 16
H31449_columns OK 1 2 4 8
H31449_rows OK 2 4 8 16
H31523_columns OK 1 2 4 8
H31523_rows OK 2 36 40 16
H31524_columns OK 1 2 4 8
H31524_rows OK 2 4 8 272
H31525_columns OK 1 2 4 8
H31525_rows OK 2 4 8 16
H31526_columns OK 1 2 4 8
H31526_rows OK 2 4 8 16
H31609_columns OK 1 2 4 8
H31609_rows OK 2 36 8 16
H31610_columns OK 1 2 4 8
H31610_rows OK 2 4 8 16
H31660_columns OK 1 2 4 8
H31660_rows OK 2 4 8 16
H31661_columns OK 1 2 4 8
H31661_rows OK 2 4 8 16
H31718_columns OK 1 2 4 8
H31718_rows OK 2 4 8 48
H31739_columns OK 1 2 4 8
H31739_rows OK 2 4 8 16
H31741_columns OK 1 2 4 8
H31741_rows OK 2 4 8 16
H31793_columns OK 1 2 4 8
H31793_rows OK 2 4 8 16
H31795_columns OK 1 2 4 8
H31795_rows OK 2 4 8 16
H31796_columns OK 1 2 4 8
H31796_rows OK 2 4 8 80
H31798_columns OK 1 2 4 8
H31798_rows OK 2 4 8 80
H31852_columns OK 1 2 4 8
H31852_rows OK 2 4 8 16
H31853_columns OK 1 2 4 8
H31853_rows OK 2 4 8 80
H31879_columns OK 1 2 4 8
H31879_rows OK 2 4 8 16
H31900_columns OK 1 2 4 8
H31900_rows OK 2 4 8 112
H31925_columns OK 1 2 4 8
H31925_rows OK 2 4 40 16
H31927_columns OK 1 2 4 8
H31927_rows OK 2 4 40 16
H31928_columns OK 1 2 4 8
H31928_rows OK 2 4 8 16
H31930_columns OK 1 2 4 8
H31930_rows OK 2 4 8 16
H31948_columns OK 1 2 4 8
H31948_rows OK 2 4 40 16
H31949_columns OK 1 2 4 8
H31949_rows OK 2 4 8 16
H31953_columns OK 1 2 4 8
H31953_rows OK 2 4 8 48
H31964_columns OK 1 2 4 8
H31964_rows OK 2 4 8 16
H31966_columns OK 1 2 4 8
H31966_rows OK 2 4 8 16
H37685_columns OK 1 2 4 8
H37685_rows OK 2 4 8 16
H37712_columns OK 1 2 4 8
H37712_rows OK 2 4 8 112
H37719_columns OK 1 2 4 8
H37719_rows OK 2 4 8 16
H37722_columns OK 1 2 4 8
H37722_rows OK 2 4 8 16
H37723_columns OK 1 2 4 8
H37723_rows OK 2 4 8 16
H37813_columns OK 1 2 4 8
H37813_rows OK 2 4 8 16
H37817_columns OK 1 2 4 8
H37817_rows OK 2 4 8 16
H37818_columns OK 1 2 4 8
H37818_rows OK 2 4 40 48
H37839_columns OK 1 2 4 8
H37839_rows OK 2 4 8 16
H37840_columns OK 1 2 4 8
H37840_rows OK 2 4 40 48
H37842_columns OK 1 2 4 8
H37842_rows OK 2 4 40 48
H37844_columns OK 1 2 4 8
H37844_rows OK 2 4 40 48
H37845_columns OK 1 2 4 8
H37845_rows OK 2 4 40 48
H37861_columns OK 1 2 4 8
H37861_rows OK 2 4 8 80
H37862_columns OK 1 2 4 8
H37862_rows OK 2 4 8 16
H37863_columns OK 1 2 4 8
H37863_rows OK 2 4 8 80
H37864_columns OK 1 2 4 8
H37864_rows OK 2 4 8 80
H37870_columns OK 1 2 4 8
H37870_rows OK 2 4 8 16
H37871_columns OK 1 2 4 8
H37871_rows OK 2 4 8 16
H37877_columns OK 1 2 4 8
H37877_rows OK 2 4 8 16
H37879_columns OK 1 2 4 8
H37879_rows OK 2 4 8 16
H37883_columns OK 1 2 4 8
H37883_rows OK 2 4 8 16
H37888_columns OK 1 2 4 8
H37888_rows OK 2 4 8 16
H37889_columns OK 1 2 4 8
H37889_rows OK 2 4 8 16
H38500_columns OK 1 2 4 8
H38500_rows OK 2 4 8 176
H38501_columns OK 1 2 4 8
H38501_rows OK 2 4 8 176
H38502_columns OK 1 2 4 8
H38502_rows OK 2 4 8 48
H38525_columns OK 1 2 4 8
H38525_rows OK 2 4 8 48
H38526_columns OK 1 2 4 8
H38526_rows OK 2 4 8 176
H38527_columns OK 1 2 4 8
H38527_rows OK 2 4 8 176
H38528_columns OK 1 2 4 8
H38528_rows OK 2 4 8 176
H38538_columns OK 1 2 4 8
H38538_rows OK 2 4 8 16
H38539_columns OK 1 2 4 8
H38539_rows OK 2 4 8 16
H38558_columns OK 1 2 4 8
H38558_rows OK 2 4 8 16
H38560_columns OK 1 2 4 8
H38560_rows OK 2 4 8 16
H38562_columns OK 1 2 4 8
H38562_rows OK 2 4 8 16
H38574_columns OK 1 2 4 8
H38574_rows OK 2 4 8 176
H38575_columns OK 1 2 4 8
H38575_rows OK 2 4 8 176
H38576_columns OK 1 2 4 8
H38576_rows OK 2 4 8 176
H38577_columns OK 1 2 4 8
H38577_rows OK 2 4 8 176
H38584_columns OK 1 2 4 8
H38584_rows OK 2 4 8 176
H38585_columns OK 1 2 4 8
H38585_rows OK 2 4 8 176
H38586_columns OK 1 2 4 8
H38586_rows OK 2 4 8 16
H38587_columns OK 1 2 4 8
H38587_rows OK 2 4 8 16
H38592_columns OK 1 2 4 8
H38592_rows OK 2 4 8 48
H38593_columns OK 1 2 4 8
H38593_rows OK 2 4 8 48
H38603_columns OK 1 2 4 8
H38603_rows OK 2 4 8 16
H38604_columns OK 1 2 4 8
H38604_rows OK 2 4 8 16
H38605_columns OK 1 2 4 8
H38605_rows OK 2 4 8 16
H38606_columns OK 1 2 4 8
H38606_rows OK 2 4 8 16
H38611_columns OK 1 2 4 8
H38611_rows OK 2 4 8 176
H38613_columns OK 1 2 4 8
H38613_rows OK 2 4 8 48
H38615_columns OK 1 2 4 8
H38615_rows OK 2 4 8 48
H38626_columns OK 1 2 4 8
H38626_rows OK 2 4 8 16
H38629_columns OK 1 2 4 8
H38629_rows OK 2 4 8 16
H38636_columns OK 1 2 4 8
H38636_rows OK 2 4 8 176
H38638_columns OK 1 2 4 8
H38638_rows OK 2 4 8 16
H38644_columns OK 1 2 4 8
H38644_rows OK 2 4 8 176
H38652_columns OK 1 2 4 8
H38652_rows OK 2 4 8 176
H38893_columns OK 1 2 4 8
H38893_rows OK 2 4 8 16
H38894_columns OK 1 2 4 8
H38894_rows OK 2 4 8 16
H38896_columns OK 1 2 4 8
H38896_rows OK 2 4 8 16
H38897_columns OK 1 2 4 8
H38897_rows OK 2 4 8 16
H38906_columns OK 1 2 4 8
H38906_rows OK 2 4 8 16
H38907_columns OK 1 2 4 8
H38907_rows OK 2 4 8 16
H38911_columns OK 1 2 4 8
H38911_rows OK 2 4 8 16
H38913_columns OK 1 2 4 8
H38913_rows OK 2 4 8 16
H38914_columns OK 1 2 4 8
H38914_rows OK 2 4 8 16
H38915_columns OK 1 2 4 8
H38915_rows OK 2 4 8 16
H38916_columns OK 1 2 4 8
H38916_rows OK 2 4 8 16
H38918_columns OK 1 2 4 8
H38918_rows OK 2 4 8 16
H38921_columns OK 1 2 4 8
H38921_rows OK 2 4 8 16
H38926_columns OK 1 2 4 8
H38926_rows OK 2 4 8 16
H38927_columns OK 1 2 4 8
H38927_rows OK 2 4 8 16
H38945_columns OK 1 2 4 8
H38945_rows OK 2 4 8 16
H38952_columns OK 1 2 4 8
H38952_rows OK 2 4 8 48
H38957_columns OK 1 2 4 8
H38957_rows OK 2 4 8 16
H38960_columns OK 1 2 4 8
H38960_rows OK 2 4 8 16
H38961_columns OK 1 2 4 8
H38961_rows OK 2 4 8 16
H38966_columns OK 1 2 4 8
H38966_rows OK 2 4 8 16
H39002_columns OK 1 2 4 8
H39002_rows OK 2 4 8 16
H39004_columns OK 1 2 4 8
H39004_rows OK 2 4 8 16
H39005_columns OK 1 2 4 8
H39005_rows OK 2 4 8 16
H39006_columns OK 1 2 4 8
H39006_rows OK 2 4 8 16
H39020_columns OK 1 2 4 8
H39020_rows OK 2 4 8 16
H39026_columns OK 1 2 4 8
H39026_rows OK 2 4 8 16
H39028_columns OK 1 2 4 8
H39028_rows OK 2 4 8 16
H39029_columns OK 1 2 4 8
H39029_rows OK 2 4 8 272
H39030_columns OK 1 2 4 8
H39030_rows OK 2 4 8 16
H39031_columns OK 1 2 4 8
H39031_rows OK 2 4 8 16
H39032_columns OK 1 2 4 8
H39032_rows OK 2 4 8 16
H39034_columns OK 1 2 4 8
H39034_rows OK 2 4 8 16
H39036_columns OK 1 2 4 8
H39036_rows OK 2 4 8 16
H39037_columns OK 1 2 4 8
H39037_rows OK 2 4 8 112
H39039_columns OK 1 2 4 8
H39039_rows OK 2 4 8 112
H39040_columns OK 1 2 4 8
H39040_rows OK 2 4 8 16
H39041_columns OK 1 2 4 8
H39041_rows OK 2 4 8 16
H39042_columns OK 1 2 4 8
H39042_rows OK 2 4 8 16
H39043_columns OK 1 2 4 8
H39043_rows OK 2 4 8 16
H39044_columns OK 17 4 8
H39044_rows OK 19 4 24
H39045_columns OK 17 2 4 8
H39045_rows OK 3 4 8 16
H39046_columns OK 65 72 16
H39046_rows OK 1 18 28
H39047_columns OK 65 100 72 272
H39047_rows OK 1 18 4 24
H39048_columns OK 65 102 72 272
H39048_rows OK 17 18 4 8
H39050_columns OK 67 52 72
H39050_rows OK 9 2 4
H39051_columns OK 19 4 248
H39051_rows OK 9 2 4
H39052_columns OK 3 164 8 80
H39052_rows OK 1 194 4 264
H39053_columns OK 3 68 488 80
H39053_rows OK 17 226 484 280
H39055_columns OK 3 4 8 48
H39055_rows OK 1 194 4 264
H39056_columns OK 3 4 8 48
H39056_rows OK 17 2 4 24
H39057_columns OK 3 68 72
H39057_rows OK 9 2 4
H39058_columns OK 3 68 72
H39058_rows OK 9 2 4
H39059_columns OK 3 36 8 48
H39059_rows OK 1 194 4 264
H39060_columns OK 1 194 260 504
H39060_rows OK 1 2 4 8
H39062_columns OK 35 4 40 48
H39062_rows OK 17 2 4 24
H39063_columns OK 5 146 136 192
H39063_rows OK 1 194 196 8
H39066_columns OK 5 22 8 64
H39066_rows OK 17 2 4 24
H39067_columns OK 67 132 248
H39067_rows OK 9 2 4
H39068_columns OK 35 4 40 48
H39068_rows OK 33 2 4 40
H39069_columns OK 1 18 4 24
H39069_rows OK 1 2 4 8
H39072_columns OK 1 18 4 24
H39072_rows OK 1 2 4 8
H39073_columns OK 3 68 72 16
H39073_rows OK 49 2 4 56
H39074_columns OK 2 36 40
H39074_rows OK 9 2 4
H39075_columns OK 2 4 8 80
H39075_rows OK 17 50 20 56
H39076_columns OK 3 36 40 48
H39076_rows OK 17 34 36 24
H39078_columns OK 2 36 40
H39078_rows OK 9 26 28
H39079_columns OK 3 4 8 48
H39079_rows OK 17 2 4 24
H39080_columns OK 2 36 40
H39080_rows OK 9 2 4
H39081_columns OK 2 4 8 80
H39081_rows OK 17 50 20 56
H39082_columns OK 3 36 40 48
H39082_rows OK 17 2 4 24
H39084_columns OK 65 66 68 72
H39084_rows OK 17 2 4 24
H39086_columns OK 2 20 24
H39086_rows OK 9 2 4
H39087_columns OK 2 4 232 272
H39087_rows OK 17 2 4 24
H39088_columns OK 2 4 8 16
H39088_rows OK 1 114 20 104
H39090_columns OK 81 68 72
H39090_rows OK 9 2 4
H39091_columns OK 33 4 8 48
H39091_rows OK 17 50 20 56
H39092_columns OK 81 2 68 72
H39092_rows OK 1 50 20 40
H39096_columns OK 2 36 40 16
H39096_rows OK 1 50 52 8
H39097_columns OK 129 196 200 80
H39097_rows OK 1 50 52 8
H39105_columns OK 35 36 200 400
H39105_rows OK 17 194 212 8
H39110_columns OK 35 36 200 400
H39110_rows OK 17 18 20 24
H39116_columns OK 3 4 8 48
H39116_rows OK 1 2 4 8
H39122_columns OK 3 4 8 16
H39122_rows OK 17 2 4 24
H39130_columns OK 3 36 40 48
H39130_rows OK 17 2 4 24
H39132_columns OK 3 36 40 48
H39132_rows OK 49 2 4 504
H39143_columns OK 33 4 8 48
H39143_rows OK 1 2 196 200
H39149_columns OK 33 36 40 48
H39149_rows OK 33 2 260 232
H39151_columns OK 33 36 40 48
H39151_rows OK 1 2 4 8
H39153_columns OK 3 36 40 48
H39153_rows OK 1 34 4 40
H39157_columns OK 3 36 40 48
H39157_rows OK 17 2 4 504
H39160_columns OK 3 4 8 496
H39160_rows OK 1 2 260 200
H39164_columns OK 17 20 72
H39164_rows OK 1 18 28
H39165_columns OK 17 18 20 72
H39165_rows OK 3 4 8 16
H39166_columns OK 17 18 20 72
H39166_rows OK 17 18 4 8
H39167_columns OK 33 36 200 80
H39167_rows OK 1 18 4 24
H39168_columns OK 33 36 200 80
H39168_rows OK 1 18 4 24
H39172_columns OK 3 4 8 48
H39172_rows OK 17 50 52 24
H39173_columns OK 3 4 8 48
H39173_rows OK 17 146 500 328
H39174_columns OK 3 4 8 48
H39174_rows OK 1 130 52 328
H39175_columns OK 3 4 8 48
H39175_rows OK 1 2 4 8
H39178_columns OK 3 4 8 16
H39178_rows OK 1 98 4 104
H39183_columns OK 3 36 40 48
H39183_rows OK 33 2 4 40
H39184_columns OK 3 36 40 48
H39184_rows OK 1 34 196 232
H39187_columns OK 65 66 68 72
H39187_rows OK 1 2 4 8
H39189_columns OK 81 68 72
H39189_rows OK 1 2 12
H39190_columns OK 33 4 8 48
H39190_rows OK 1 2 20 24
H39191_columns OK 81 2 68 72
H39191_rows OK 1 2 4 8
H39193_columns OK 9 2 252 256
H39193_rows OK 1 2 4 8
H39199_columns OK 3 36 40 48
H39199_rows OK 1 2 4 8
H39201_columns OK 9 2 124 384
H39201_rows OK 1 2 4 8
H39205_columns OK 2 36 40
H39205_rows OK 9 2 4
H39206_columns OK 2 4 8 272
H39206_rows OK 17 50 20 56
H39207_columns OK 3 36 40 48
H39207_rows OK 1 2 4 8
H39209_columns OK 65 100 72 272
H39209_rows OK 1 18 4 24
H39210_columns OK 65 38 72 272
H39210_rows OK 1 2 4 8
H39212_columns OK 2 244 248
H39212_rows OK 9 2 4
H39213_columns OK 2 4 424 80
H39213_rows OK 17 50 20 56
H39214_columns OK 129 82 132 424
H39214_rows OK 17 2 20 8
H39216_columns OK 65 6 200 16
H39216_rows OK 1 2 4 8
H39220_columns OK 81 82 468 296
H39220_rows OK 1 2 4 8
H39222_columns OK 17 210 260 504
H39222_rows OK 1 2 4 8
H39229_columns OK 17 82 260 504
H39229_rows OK 1 2 4 8
H39231_columns OK 17 52 72
H39231_rows OK 9 2 4
H39232_columns OK 33 4 8 48
H39232_rows OK 17 50 20 56
H39233_columns OK 81 2 68 72
H39233_rows OK 1 50 20 40
H39235_columns OK 67 68 72
H39235_rows OK 9 2 4
H39236_columns OK 67 68 72 16
H39236_rows OK 17 50 20 56
H39242_columns OK 67 196 200 336
H39242_rows OK 1 50 52 8
H39245_columns OK 17 10 124 384
H39245_rows OK 1 2 4 8
H39248_columns OK 1 4 8 496
H39248_rows OK 1 130 52 328
H39249_columns OK 1 4 8 496
H39249_rows OK 1 2 196 200
H39250_columns OK 1 4 104 48
H39250_rows OK 33 194 4 296
H39251_columns OK 17 4 8
H39251_rows OK 9 194 196
H39252_columns OK 2 244 248
H39252_rows OK 9 2 4
H39253_columns OK 34 4 8 496
H39253_rows OK 33 34 52 56
H39258_columns OK 65 194 436 504
H39258_rows OK 1 2 20 488
H39260_columns OK 193 114 212 40
H39260_rows OK 17 2 4 504
H39262_columns OK 193 114 212 40
H39262_rows OK 1 2 20 248
H39265_columns OK 1 2 500 504
H39265_rows OK 17 2 4 504
H39269_columns OK 1 2 52 312
H39269_rows OK 17 2 4 504
H39270_columns OK 1 2 308 56
H39270_rows OK 17 2 4 504
H39271_columns OK 1 2 36 40
H39271_rows OK 17 2 4 504
H39276_columns OK 1 2 36 40
H39276_rows OK 17 2 4 504
H39279_columns OK 1 2 20 24
H39279_rows OK 17 2 4 504
H39286_columns OK 1 2 20 24
H39286_rows OK 17 2 4 504
H39290_columns OK 1 2 500 504
H39290_rows OK 17 2 4 408
H39291_columns OK 1 2 500 504
H39291_rows OK 17 2 4 504
H39340_columns OK 1 2 500 504
H39340_rows OK 1 18 4 216
H39342_columns OK 1 2 500 504
H39342_rows OK 1 18 4 488
H39355_columns OK 1 2 36 40
H39355_rows OK 17 2 4 504
H39361_columns OK 1 2 500 504
H39361_rows OK 1 2 20 488
H39365_columns OK 1 2 500 504
H39365_rows OK 17 2 4 504
H39390_columns OK 1 2 132 392
H39390_rows OK 17 2 4 408
H39391_columns OK 1 2 132 392
H39391_rows OK 17 2 4 504
H39392_columns OK 1 2 132 392
H39392_rows OK 17 2 4 504
H39396_columns OK 1 2 500 504
H39396_rows OK 17 2 4 408
H39398_columns OK 1 2 500 504
H39398_rows OK 17 2 4 504
H39403_columns OK 1 2 4 264
H39403_rows OK 17 2 4 504
H39410_columns OK 1 2 500 504
H39410_rows OK 17 2 4 504
H39415_columns OK 65 194 100 40
H39415_rows OK 1 2 20 488
H39417_columns OK 65 194 436 504
H39417_rows OK 1 2 20 24
H39419_columns OK 193 114 212 40
H39419_rows OK 17 2 4 8
H39421_columns OK 1 2 500 504
H39421_rows OK 17 2 4 8
H39425_columns OK 1 2 36 40
H39425_rows OK 1 2 20 312
H39430_columns OK 1 2 36 40
H39430_rows OK 1 2 20 200
H39436_columns OK 1 2 500 504
H39436_rows OK 17 2 4 8
H39470_columns OK 1 2 36 40
H39470_rows OK 1 2 20 8
H39475_columns OK 1 2 36 40
H39475_rows OK 1 2 20 8
H39481_columns OK 1 2 500 24
H39481_rows OK 1 2 20 8
H39511_columns OK 1 2 36 40
H39511_rows OK 17 2 4 472
H39517_columns OK 1 2 36 40
H39517_rows OK 17 2 4 24
H39524_columns OK 1 2 132 504
H39524_rows OK 17 2 4 8
H39530_columns OK 1 2 500 504
H39530_rows OK 17 2 4 8
H39543_columns OK 5 6 200 16
H39543_rows OK 1 2 20 24
H39547_columns OK 2 4 8 400
H39547_rows OK 1 50 36 24
H39548_columns OK 129 230 200 80
H39548_rows OK 1 50 36 24
H39553_columns OK 5 6 200 16
H39553_rows OK 1 2 20 24
H39557_columns OK 2 4 8 496
H39557_rows OK 17 2 4 24
H39590_columns OK 2 4 8 496
H39590_rows OK 17 2 4 8
H39600_columns OK 2 4 8 16
H39600_rows OK 17 2 4 8
H39606_columns OK 2 4 8 496
H39606_rows OK 1 2 20 56
H39611_columns OK 2 4 8 496
H39611_rows OK 1 2 20 8
H39616_columns OK 2 4 8 496
H39616_rows OK 17 2 4 8
H39621_columns OK 2 4 8 16
H39621_rows OK 1 2 20 8
H39625_columns OK 209 34 196 200
H39625_rows OK 17 2 4 8
H39843_columns OK 81 194 36 200
H39843_rows OK 17 2 4 8
H39847_columns OK 2 4 8 16
H39847_rows OK 1 2 20 56
H39982_columns OK 2 4 8 400
H39982_rows OK 1 2 20 24
H39984_columns OK 2 4 8 496
H39984_rows OK 1 2 20 24
H39988_columns OK 81 194 36 200
H39988_rows OK 1 2 20 40
H39989_columns OK 81 194 36 200
H39989_rows OK 1 2 20 40
H40055_columns OK 2 4 8 16
H40055_rows OK 1 2 20 24
H40057_columns OK 193 210 212 296
H40057_rows OK 1 2 20 8
H40114_columns OK 2 4 8 496
H40114_rows OK 17 2 4 8
H40120_columns OK 2 4 8 496
H40120_rows OK 17 2 4 8
H40186_columns OK 37 230 200 80
H40186_rows OK 1 2 20 24
H40192_columns OK 129 2 4 296
H40192_rows OK 17 2 4 8
H40257_columns OK 129 6 200 400
H40257_rows OK 1 2 20 24
H40302_columns OK 209 18 292 200
H40302_rows OK 1 2 20 216
H40360_columns OK 81 66 500 72
H40360_rows OK 17 2 4 8
H40368_columns OK 145 34 196 200
H40368_rows OK 17 2 4 8
H40402_columns OK 81 34 68 72
H40402_rows OK 17 2 4 8
H40403_columns OK 2 4 8 496
H40403_rows OK 17 2 4 8
H40409_columns OK 2 4 8 496
H40409_rows OK 1 2 20 8
H40429_columns OK 2 4 8 496
H40429_rows OK 1 2 20 24
H41695_columns OK 129 6 200 80
H41695_rows OK 17 18 4 8
H41697_columns OK 129 6 200 80
H41697_rows OK 1 18 116 104
H41711_columns OK 17 2 84 200
H41711_rows OK 1 162 68 104
H41712_columns OK 17 2 84 200
H41712_rows OK 1 18 4 24
H41718_columns OK 17 18 20 424
H41718_rows OK 1 18 4 488
H41731_columns OK 17 194 20 200
H41731_rows OK 1 2 20 8
H41733_columns OK 17 194 20 200
H41733_rows OK 17 2 4 24
H41753_columns OK 33 134 200 80
H41753_rows OK 1 2 4 8
H41755_columns OK 33 134 200 80
H41755_rows OK 1 2 4 8
H41759_columns OK 2 4 8 496
H41759_rows OK 1 18 4 8
H41766_columns OK 17 146 20 296
H41766_rows OK 1 18 4 8
H41768_columns OK 17 146 20 296
H41768_rows OK 1 18 4 8
H41776_columns OK 97 106 140 48
H41776_rows OK 1 2 20 8
H41786_columns OK 65 194 196 200
H41786_rows OK 1 2 20 40
H41788_columns OK 81 34 20 72
H41788_rows OK 1 2 20 40
H41818_columns OK 81 34 20 72
H41818_rows OK 1 18 4 8
H41965_columns OK 17 34 196 200
H41965_rows OK 17 2 4 8
H41987_columns OK 131 4 296 496
H41987_rows OK 1 50 20 40
H41993_columns OK 65 4 424 16
H41993_rows OK 1 18 20 8
H41994_columns OK 65 4 424 16
H41994_rows OK 17 2 164 56
H41999_columns OK 65 172 16
H41999_rows OK 9 58 92
H42000_columns OK 17 18 196 200
H42000_rows OK 17 194 4 280
H42001_columns OK 1 18 196 200
H42001_rows OK 17 66 132 24
H42002_columns OK 17 18 196 200
H42002_rows OK 1 50 20 40
H42006_columns OK 129 194 196 200
H42006_rows OK 1 50 20 40
H42040_columns OK 65 194 196 200
H42040_rows OK 17 2 4 8
H42086_columns OK 209 194 196 200
H42086_rows OK 1 18 4 216
H42093_columns OK 3 132 424 368
H42093_rows OK 1 50 20 40
H42097_columns OK 67 132 200 272
H42097_rows OK 1 50 20 40
H42102_columns OK 129 146 292 296
H42102_rows OK 17 2 4 8
H42285_columns OK 17 2 436 184
H42285_rows OK 17 2 4 8
H42288_columns OK 81 66 500 72
H42288_rows OK 17 2 4 8
H42310_columns OK 81 66 500 72
H42310_rows OK 17 2 4 8
H42311_columns OK 1 178 68 392
H42311_rows OK 17 2 4 8
H42312_columns OK 17 2 500 504
H42312_rows OK 17 2 4 8
H42316_columns OK 129 322 324 504
H42316_rows OK 17 2 4 8
H42368_columns OK 2 4 8 496
H42368_rows OK 17 2 4 8
H42375_columns OK 1 2 84 504
H42375_rows OK 3 4 8 496
H42376_columns OK 1 2 116 376
H42376_rows OK 17 2 20 8
H42387_columns OK 1 2 84 88
H42387_rows OK 1 2 4 8
H42390_columns OK 1 2 36 40
H42390_rows OK 1 2 4 8
H42394_columns OK 1 2 500 504
H42394_rows OK 1 2 4 8
H42437_columns OK 1 2 68 504
H42437_rows OK 1 194 36 216
H42445_columns OK 1 2 116 376
H42445_rows OK 1 2 4 8
H42449_columns OK 1 2 500 504
H42449_rows OK 1 130 132 440
H42456_columns OK 1 2 372 376
H42456_rows OK 1 18 20 8
H42470_columns OK 1 2 500 504
H42470_rows OK 1 2 4 8
H42472_columns OK 1 2 500 504
H42472_rows OK 1 2 4 8
H42478_columns OK 1 2 228 376
H42478_rows OK 41 2 44 16
H42721_columns OK 34 36 40 112
H42721_rows OK 33 2 20 8
H42726_columns OK 34 36 40 112
H42726_rows OK 33 2 20 8
H42783_columns OK 37 2 232 368
H42783_rows OK 1 18 20 8
H43323_columns OK 4 8 16
H43323_rows OK 1 2 4
H43324_columns OK 4 8 16 32
H43324_rows OK 1 2 4 120
H43325_columns OK 34 36 40 48
H43325_rows OK 1 2 4 56
H43329_columns OK 4 8 48
H43329_rows OK 1 26 36
H43330_columns OK 2 36 40 48
H43330_rows OK 1 2 4 56
H43332_columns OK 4 8 240
H43332_rows OK 1 2 4
H43333_columns OK 4 8 16 32
H43333_rows OK 1 2 4 120
H43334_columns OK 35 4 8 496
H43334_rows OK 1 2 4 56
H43336_columns OK 18 4 8
H43336_rows OK 1 2 4
H43337_columns OK 34 4 8 48
H43337_rows OK 1 2 4 56
H43338_columns OK 49 18 4 8
H43338_rows OK 1 2 4 56
H43339_columns OK 2 4 8 48
H43339_rows OK 1 66 132 216
H43340_columns OK 34 4 8 48
H43340_rows OK 1 2 4 24
H43342_columns OK 2 4 8 496
H43342_rows OK 1 2 4 24
H43348_columns OK 34 36 40 48
H43348_rows OK 1 2 100 24
H43350_columns OK 17 4 8 96
H43350_rows OK 1 2 100 24
H43355_columns OK 2 4 8 336
H43355_rows OK 1 2 36 88
H43359_columns OK 3 36 72 400
H43359_rows OK 1 2 36 88
H43361_columns OK 2 4 8 16
H43361_rows OK 1 2 4 24
H43365_columns OK 3 36 72 400
H43365_rows OK 1 34 36 56
H43376_columns OK 4 8 240
H43376_rows OK 1 42 52
H43377_columns OK 35 4 8 496
H43377_rows OK 35 4 8 496
H43378_columns OK 35 4 8 496
H43378_rows OK 1 18 4 168
H43379_columns OK 18 4 8
H43379_rows OK 1 10 44
H43380_columns OK 49 18 4 8
H43380_rows OK 1 18 4 8
H43381_columns OK 2 4 8 496
H43381_rows OK 1 2 4 24
H43384_columns OK 2 36 40 48
H43384_rows OK 17 66 116 88
H43385_columns OK 17 4 8 96
H43385_rows OK 17 66 116 88
H43390_columns OK 18 4 8
H43390_rows OK 1 2 4
H43391_columns OK 34 4 8 48
H43391_rows OK 1 2 4 56
H43392_columns OK 49 18 4 8
H43392_rows OK 1 2 4 56
H43394_columns OK 4 8 240
H43394_rows OK 1 2 4
H43395_columns OK 4 8 16 32
H43395_rows OK 1 2 4 56
H43396_columns OK 17 66 340 232
H43396_rows OK 17 2 52 40
H43398_columns OK 17 4 8
H43398_rows OK 1 2 4
H43399_columns OK 33 4 8 48
H43399_rows OK 1 2 4 120
H43400_columns OK 17 66 260 232
H43400_rows OK 17 66 20 72
H43403_columns OK 97 4 136 272
H43403_rows OK 1 130 196 56
H43407_columns OK 35 36 200 400
H43407_rows OK 1 18 36 40
H43411_columns OK 35 4 8 48
H43411_rows OK 1 2 4 24
H43415_columns OK 3 4 8 16
H43415_rows OK 1 2 4 56
H43423_columns OK 35 4 8 496
H43423_rows OK 1 2 4 56
H43425_columns OK 35 4 8 16
H43425_rows OK 1 2 4 24
H43433_columns OK 33 4 8 48
H43433_rows OK 1 2 4 504
H43437_columns OK 33 36 40 48
H43437_rows OK 1 2 4 120
H43441_columns OK 3 4 8 496
H43441_rows OK 1 2 4 24
H43445_columns OK 18 4 8
H43445_rows OK 1 2 4
H43446_columns OK 34 4 8 48
H43446_rows OK 1 2 4 24
H43447_columns OK 49 18 4 8
H43447_rows OK 1 2 4 24
H43449_columns OK 17 4 8
H43449_rows OK 1 66 68
H43450_columns OK 33 4 8 48
H43450_rows OK 1 66 68 56
H43451_columns OK 17 66 228 264
H43451_rows OK 1 2 4 24
H43453_columns OK 9 18 284 224
H43453_rows OK 1 2 4 24
H43459_columns OK 35 4 8 16
H43459_rows OK 1 2 4 24
H43461_columns OK 9 66 28 224
H43461_rows OK 1 2 4 248
H43465_columns OK 33 36 40 48
H43465_rows OK 1 2 4 24
H43467_columns OK 9 18 412 96
H43467_rows OK 1 2 4 24
H43471_columns OK 4 8 16
H43471_rows OK 1 2 4
H43472_columns OK 4 8 16 32
H43472_rows OK 1 2 4 120
H43473_columns OK 4 8 16
H43473_rows OK 1 2 4
H43474_columns OK 4 8 16 32
H43474_rows OK 1 2 4 120
H43475_columns OK 129 66 340 72
H43475_rows OK 1 130 164 88
H43479_columns OK 35 4 8 16
H43479_rows OK 1 2 4 56
H43481_columns OK 4 8 240
H43481_rows OK 1 2 4
H43482_columns OK 4 8 16 32
H43482_rows OK 1 2 4 120
H43483_columns OK 4 8 16
H43483_rows OK 1 66 68
H43484_columns OK 4 8 16 32
H43484_rows OK 1 66 68 56
H43485_columns OK 2 4 8 496
H43485_rows OK 1 2 4 24
H43489_columns OK 25 18 4 96
H43489_rows OK 1 34 4 24
H43497_columns OK 2 4 8 496
H43497_rows OK 1 2 4 24
H43504_columns OK 49 18 20 488
H43504_rows OK 1 34 4 24
H43508_columns OK 49 18 20 488
H43508_rows OK 1 2 164 344
H43515_columns OK 65 82 68 72
H43515_rows OK 1 2 4 344
H43518_columns OK 25 18 4 96
H43518_rows OK 1 2 164 152
H43534_columns OK 2 4 8 16
H43534_rows OK 1 2 4 24
H43535_columns OK 2 4 8 16
H43535_rows OK 1 2 4 24
H43536_columns OK 17 82 68 72
H43536_rows OK 1 2 4 152
H43537_columns OK 2 4 8 16
H43537_rows OK 1 2 164 152
H43544_columns OK 2 4 8 496
H43544_rows OK 1 2 4 24
H43548_columns OK 17 18 4 8
H43548_rows OK 1 2 68 120
H43591_columns OK 2 4 8 48
H43591_rows OK 1 2 4 24
H43592_columns OK 2 4 8 496
H43592_rows OK 1 2 4 24
H43598_columns OK 17 2 20 72
H43598_rows OK 1 34 4 24
H43599_columns OK 2 4 8 16
H43599_rows OK 1 34 4 24
H43605_columns OK 1 2 4 8
H43605_rows OK 1 2 4 504
H43606_columns OK 1 2 4 8
H43606_rows OK 1 2 4 504
H43609_columns OK 1 2 4 8
H43609_rows OK 1 2 4 56
H43610_columns OK 1 2 4 8
H43610_rows OK 1 2 4 56
H43654_columns OK 1 2 68 440
H43654_rows OK 1 2 36 24
H43665_columns OK 1 2 4 8
H43665_rows OK 1 2 36 24
H43742_columns OK 17 2 20 488
H43742_rows OK 1 2 36 24
H43783_columns OK 9 18 4
H43783_rows OK 1 2 252
H43784_columns OK 17 18 4 24
H43784_rows OK 1 66 132 184
H43785_columns OK 17 18 4 504
H43785_rows OK 1 2 4 56
H43786_columns OK 17 18 4 504
H43786_rows OK 1 2 4 56
H43801_columns OK 17 2 20 488
H43801_rows OK 1 2 36 472
H43815_columns OK 131 68 168 112
H43815_rows OK 1 34 4 24
H43837_columns OK 131 100 136 80
H43837_rows OK 1 2 36 88
H43859_columns OK 17 20 8 32
H43859_rows OK 1 2 196 120
H43860_columns OK 17 20 8 32
H43860_rows OK 1 66 132 56
H43861_columns OK 33 68 168 144
H43861_rows OK 1 2 36 88
H43866_columns OK 17 20 200 288
H43866_rows OK 1 2 36 24
H43867_columns OK 33 4 264 208
H43867_rows OK 1 66 68 56
H43871_columns OK 17 18 4 8
H43871_rows OK 1 34 132 216
H43902_columns OK 65 4 88 96
H43902_rows OK 1 34 4 24
H43906_columns OK 19 68 24 160
H43906_rows OK 1 2 4 56
H43916_columns OK 81 2 100 472
H43916_rows OK 1 34 132 216
H43918_columns OK 83 20 8 160
H43918_rows OK 1 34 132 216
H43920_columns OK 131 100 200 496
H43920_rows OK 1 2 68 56
H43930_columns OK 33 4 200 272
H43930_rows OK 1 34 4 24
H43934_columns OK 65 68 24 288
H43934_rows OK 1 34 132 216
H43938_columns OK 33 2 4 88
H43938_rows OK 1 2 36 24
H43942_columns OK 17 18 4 8
H43942_rows OK 1 34 132 216
H43995_columns OK 1 2 4 8
H43995_rows OK 33 34 36 24
H44083_columns OK 1 18 4 8
H44083_rows OK 1 2 164 344
H44094_columns OK 1 18 4 8
H44094_rows OK 1 34 4 88
H44106_columns OK 1 18 4 8
H44106_rows OK 1 34 4 88
H44169_columns OK 17 2 4 8
H44169_rows OK 1 34 4 472
H44186_columns OK 10 4
H44186_rows OK 5 26
H44187_columns OK 18 4 24
H44187_rows OK 5 2 24
H44188_columns OK 34 4 40 48
H44188_rows OK 1 2 4 24
H44189_columns OK 2 4 8 16
H44189_rows OK 1 2 4 24
H44190_columns OK 18 4 24
H44190_rows OK 1 26 4
H44191_columns OK 2 100 136
H44191_rows OK 57 2 4
H44192_columns OK 2 4 8 16
H44192_rows OK 1 2 4 56
H44193_columns OK 2 100 104 240
H44193_rows OK 33 2 4 24
H44196_columns OK 2 100 104 240
H44196_rows OK 33 34 36 24
H44199_columns OK 2 4 8
H44199_rows OK 33 26 36
H44200_columns OK 2 4 8 80
H44200_rows OK 1 2 4 24
H44201_columns OK 2 4 8 48
H44201_rows OK 1 2 4 24
H44202_columns OK 18 4 248
H44202_rows OK 57 2 4
H44203_columns OK 2 4 8 16
H44203_rows OK 1 66 132 120
H44204_columns OK 145 146 132 24
H44204_rows OK 1 2 4 504
H44205_columns OK 18 4 24
H44205_rows OK 1 2 28
H44206_columns OK 25 10 4
H44206_rows OK 1 2 60
H44207_columns OK 17 2 4 8
H44207_rows OK 1 66 132 120
H44210_columns OK 17 34 36 8
H44210_rows OK 1 2 36 24
H44211_columns OK 2 4 8 16
H44211_rows OK 1 2 4 24
H44212_columns OK 2 4 8 16
H44212_rows OK 1 2 36 56
H44215_columns OK 2 4 8 16
H44215_rows OK 1 34 4 56
H44216_columns OK 34 36 8 144
H44216_rows OK 1 2 4 24
H44223_columns OK 2 4 8 16
H44223_rows OK 1 34 4 56
H44229_columns OK 2 4 8 16
H44229_rows OK 1 2 36 56
H44230_columns OK 2 4 8 496
H44230_rows OK 1 2 36 56
H44237_columns OK 2 36 200 112
H44237_rows OK 1 34 4 56
H44242_columns OK 17 18 36 200
H44242_rows OK 1 34 4 24
H44249_columns OK 66 4 72 80
H44249_rows OK 1 34 4 24
H44258_columns OK 2 4 8 16
H44258_rows OK 1 34 4 24
H44262_columns OK 49 50 260 184
H44262_rows OK 1 34 4 24
H44263_columns OK 25 10 4 96
H44263_rows OK 1 34 4 24
H44270_columns OK 49 50 4 184
H44270_rows OK 1 34 4 24
H44275_columns OK 2 4 8 112
H44275_rows OK 1 2 4 24
H44279_columns OK 2 4 8 16
H44279_rows OK 1 130 132 120
H44280_columns OK 2 4 8 16
H44280_rows OK 17 66 164 168
H44281_columns OK 2 4 8 16
H44281_rows OK 1 130 132 120
H44282_columns OK 2 4 8 16
H44282_rows OK 17 18 244 72
H44285_columns OK 2 4 8 496
H44285_rows OK 17 66 164 168
H44294_columns OK 33 18 4 24
H44294_rows OK 1 2 36 88
H44296_columns OK 33 18 4 24
H44296_rows OK 1 2 4 56
H44297_columns OK 33 18 4 24
H44297_rows OK 1 2 4 504
H44310_columns OK 33 18 4 504
H44310_rows OK 1 2 4 88
H44312_columns OK 33 18 4 24
H44312_rows OK 1 34 196 216
H44317_columns OK 17 82 4 56
H44317_rows OK 1 2 100 88
H44323_columns OK 33 18 4 504
H44323_rows OK 1 2 100 88
H44325_columns OK 33 18 4 24
H44325_rows OK 1 34 132 216
H44328_columns OK 17 178 260 56
H44328_rows OK 1 34 196 216
H44360_columns OK 2 4 8 16
H44360_rows OK 1 2 36 88
H44373_columns OK 2 4 8 112
H44373_rows OK 1 2 4 56
H44377_columns OK 2 4 8 496
H44377_rows OK 1 2 36 88
H44382_columns OK 113 162 36 8
H44382_rows OK 1 2 100 88
H44384_columns OK 2 4 8 16
H44384_rows OK 1 2 36 24
H44385_columns OK 2 4 8 496
H44385_rows OK 1 2 36 24
H44391_columns OK 17 2 4 8
H44391_rows OK 1 2 68 56
H44397_columns OK 2 4 8 496
H44397_rows OK 1 2 100 88
H44672_columns OK 2 4 8 496
H44672_rows OK 1 34 132 152
H44674_columns OK 2 4 8 16
H44674_rows OK 1 2 4 24
H44675_columns OK 2 4 8 496
H44675_rows OK 1 2 4 24
H44679_columns OK 17 2 4 8
H44679_rows OK 1 34 132 152
H44748_columns OK 2 4 8 496
H44748_rows OK 1 2 68 56
H44753_columns OK 17 162 4 40
H44753_rows OK 1 2 100 88
H44757_columns OK 2 4 8 16
H44757_rows OK 1 2 36 24
H44759_columns OK 2 4 8 496
H44759_rows OK 1 2 36 24
H44765_columns OK 17 2 4 8
H44765_rows OK 1 34 4 88
H44771_columns OK 2 4 8 496
H44771_rows OK 1 2 100 88
H44895_columns OK 2 4 8 16
H44895_rows OK 1 2 36 56
H44899_columns OK 2 4 8 16
H44899_rows OK 1 2 68 88
H44901_columns OK 2 4 8 496
H44901_rows OK 1 2 68 88
H44907_columns OK 17 2 4 8
H44907_rows OK 1 2 36 24
H44913_columns OK 2 4 8 496
H44913_rows OK 1 2 36 56
H44916_columns OK 2 4 8 80
H44916_rows OK 1 2 4 32
H44992_columns OK 2 4 8 16
H44992_rows OK 1 2 36 88
H45001_columns OK 2 4 8 16
H45001_rows OK 1 2 36 88
H45007_columns OK 17 10 4 96
H45007_rows OK 33 2 4 24
H45097_columns OK 2 4 8 496
H45097_rows OK 1 2 36 56
H45120_columns OK 2 4 8 496
H45120_rows OK 1 2 36 56
H45126_columns OK 17 2 4 8
H45126_rows OK 1 2 36 24
H45132_columns OK 2 4 8 496
H45132_rows OK 1 34 4 56
H45135_columns OK 161 2 132 136
H45135_rows OK 1 2 36 24
H45137_columns OK 2 4 8 16
H45137_rows OK 1 2 4 24
H45139_columns OK 2 4 8 16
H45139_rows OK 1 2 4 24
H45219_columns OK 17 2 4 8
H45219_rows OK 1 2 68 56
H45225_columns OK 17 18 20 488
H45225_rows OK 1 2 132 184
H45227_columns OK 161 2 132 136
H45227_rows OK 1 2 68 56
H45229_columns OK 129 18 196 56
H45229_rows OK 1 2 4 56
H45268_columns OK 2 4 8 16
H45268_rows OK 1 2 36 88
H45270_columns OK 2 4 8 16
H45270_rows OK 1 2 132 184
H45272_columns OK 2 4 8 16
H45272_rows OK 1 2 36 24
H45286_columns OK 2 4 8 16
H45286_rows OK 1 2 4 24
H45290_columns OK 2 4 8 496
H45290_rows OK 1 34 100 56
H45292_columns OK 2 4 8 16
H45292_rows OK 1 2 68 120
H45294_columns OK 2 4 8 16
H45294_rows OK 1 2 36 24
H45295_columns OK 2 4 8 16
H45295_rows OK 1 34 4 56
H45297_columns OK 2 4 8 16
H45297_rows OK 1 2 68 88
H45309_columns OK 2 4 8 496
H45309_rows OK 1 2 36 56
H45336_columns OK 81 10 4 96
H45336_rows OK 1 2 164 152
H45366_columns OK 2 4 8 496
H45366_rows OK 1 2 36 56
H45374_columns OK 17 2 68 72
H45374_rows OK 1 2 4 344
H45375_columns OK 81 2 68 72
H45375_rows OK 1 2 164 152
H45376_columns OK 2 4 8 48
H45376_rows OK 1 2 36 56
H45377_columns OK 2 4 8 48
H45377_rows OK 1 2 228 88
H45385_columns OK 2 4 8 16
H45385_rows OK 1 2 164 152
H45397_columns OK 2 4 8
H45397_rows OK 1 2 28
H45399_columns OK 17 2 196 200
H45399_rows OK 1 2 4 344
H45400_columns OK 2 4 8 496
H45400_rows OK 1 2 164 152
H45410_columns OK 2 4 8 496
H45410_rows OK 1 2 4 24
H45412_columns OK 81 2 4 8
H45412_rows OK 1 2 68 120
H45414_columns OK 2 4 8 496
H45414_rows OK 1 2 36 56
H45415_columns OK 17 2 196 200
H45415_rows OK 1 2 68 120
H45417_columns OK 2 4 8 16
H45417_rows OK 1 2 68 88
H45440_columns OK 2 4 8 80
H45440_rows OK 1 2 36 56
H45443_columns OK 2 4 8 32
H45443_rows OK 33 2 4 56
H45445_columns OK 2 4 8 496
H45445_rows OK 1 2 36 56
H45446_columns OK 2 4 8 16
H45446_rows OK 1 34 4 24
H45594_columns OK 2 4 8 16
H45594_rows OK 1 2 36 88
H45607_columns OK 17 2 68 72
H45607_rows OK 1 2 4 184
H45608_columns OK 81 2 324 24
H45608_rows OK 1 2 36 88
H45619_columns OK 2 4 8 16
H45619_rows OK 1 34 4 24
H45623_columns OK 2 4 8 48
H45623_rows OK 1 34 36 56
H45624_columns OK 2 4 8 48
H45624_rows OK 1 2 196 184
H45628_columns OK 2 4 8 16
H45628_rows OK 1 2 36 88
H45633_columns OK 2 4 8
H45633_rows OK 1 26 36
H45634_columns OK 17 2 196 200
H45634_rows OK 1 2 4 184
H45638_columns OK 2 4 8 496
H45638_rows OK 1 34 4 24
H45640_columns OK 81 2 4 8
H45640_rows OK 1 34 132 216
H45642_columns OK 2 4 8 496
H45642_rows OK 1 34 36 56
H45643_columns OK 17 2 196 200
H45643_rows OK 1 34 132 216
H45658_columns OK 2 4 8 80
H45658_rows OK 33 34 36 24
H45662_columns OK 2 4 8 32
H45662_rows OK 1 34 4 24
H45672_columns OK 2 4 8 16
H45672_rows OK 1 2 68 56
H45681_columns OK 65 2 132 504
H45681_rows OK 1 34 4 24
H45683_columns OK 145 2 20 8
H45683_rows OK 1 2 100 88
H45685_columns OK 2 4 8 16
H45685_rows OK 1 34 4 24
H45689_columns OK 17 2 228 24
H45689_rows OK 1 34 68 408
H45690_columns OK 2 4 8
H45690_rows OK 1 26 4
H45691_columns OK 2 4 8 496
H45691_rows OK 1 34 4 56
H45692_columns OK 2 4 8 32
H45692_rows OK 33 34 36 56
H47483_columns OK 1 18 4 24
H47483_rows OK 33 2 36 56
H47490_columns OK 1 18 4 504
H47490_rows OK 1 2 68 56
H47498_columns OK 1 18 4 504
H47498_rows OK 1 66 36 408
H47499_columns OK 1 18 4 504
H47499_rows OK 33 2 4 472
H48791_columns OK 1 2 4 8
H48791_rows OK 1 2 68 56
H50804_columns OK 1 2 4 8
H50804_rows OK 1 2 100 408
H51351_columns OK 1 2 4 8
H51351_rows OK 1 2 36 472
H51738_columns OK 1 18 20 488
H51738_rows OK 1 2 4 88
H52320_columns OK 1 18 20 488
H52320_rows OK 1 2 4 88
H53217_columns OK 1 2 4 8
H53217_rows OK 1 2 4 184
H53292_columns OK 1 2 132 136
H53292_rows OK 1 2 36 472
H53605_columns OK 1 18 20 8
H53605_rows OK 1 2 4 184
H53640_columns OK 1 18 20 8
H53640_rows OK 1 2 4 184
H53669_columns OK 1 18 20 8
H53669_rows OK 1 2 4 184
H53685_columns OK 1 2 4 8
H53685_rows OK 1 2 4 184
H53710_columns OK 1 2 4 8
H53710_rows OK 1 2 4 88
H53718_columns OK 1 2 132 136
H53718_rows OK 1 2 36 24
H53721_columns OK 1 18 20 488
H53721_rows OK 1 2 4 184
H53727_columns OK 1 18 20 8
H53727_rows OK 1 2 68 440
H53728_columns OK 1 18 20 8
H53728_rows OK 1 2 196 440
H53729_columns OK 1 2 4 8
H53729_rows OK 1 2 4 184
H55087_columns OK 17 18 4 24
H55087_rows OK 1 2 4 120
H55113_columns OK 17 18 4 24
H55113_rows OK 1 2 4 504
H55118_columns OK 65 130 196 392
H55118_rows OK 145 194 148 72
H55119_columns OK 33 4 8 16
H55119_rows OK 3 4 8 48
H55120_columns OK 17 130 148 392
H55120_rows OK 65 210 116 40
H55238_columns OK 33 4 168 48
H55238_rows OK 1 66 4 72
H55261_columns OK 129 100 104 368
H55261_rows OK 1 98 68 40
H55286_columns OK 2 4 8 80
H55286_rows OK 1 2 4 8
H55292_columns OK 2 4 8 496
H55292_rows OK 1 2 4 8
H55352_columns OK 33 4 168 48
H55352_rows OK 1 2 4 8
H55356_columns OK 99 4 8 16
H55356_rows OK 1 2 4 8
H55374_columns OK 2 4 8 496
H55374_rows OK 1 2 4 8
H55376_columns OK 2 4 8 496
H55376_rows OK 1 98 68 40
H55386_columns OK 2 4 8 496
H55386_rows OK 1 2 4 8
H55389_columns OK 17 114 100 392
H55389_rows OK 1 194 204 48
H55506_columns OK 2 4 8 16
H55506_rows OK 1 2 12 16
H55888_columns OK 33 18 4 488
H55888_rows OK 1 2 12 496
H56068_columns OK 161 4 328 144
H56068_rows OK 1 34 44 48
H56606_columns OK 2 4 40 16
H56606_rows OK 1 10 4 16
H56607_columns OK 17 66 356 264
H56607_rows OK 9 10 12 496
H58396_columns OK 34 4 8 16
H58396_rows OK 1 2 12 16
H58914_columns OK 34 4 8 16
H58914_rows OK 1 42 36 48
H59037_columns OK 34 4 8 16
H59037_rows OK 1 10 4 16
H59042_columns OK 2 4 40 464
H59042_rows OK 3 4 8 48
H59043_columns OK 33 36 40 48
H59043_rows OK 3 4 8 48
H59044_columns OK 33 146 132 24
H59044_rows OK 3 4 8 16
H59046_columns OK 33 68 104 208
H59046_rows OK 3 4 8 16
H59047_columns OK 33 130 132 104
H59047_rows OK 3 4 8 16
H59058_columns OK 131 4 8 144
H59058_rows OK 1 2 4 8
H59063_columns OK 3 4 8 144
H59063_rows OK 1 2 4 8
H59084_columns OK 163 4 200 80
H59084_rows OK 1 2 4 8
H59121_columns OK 3 4 488 48
H59121_rows OK 1 2 4 8
H59201_columns OK 2 4 8 80
H59201_rows OK 1 18 148 152
H59202_columns OK 33 132 40 176
H59202_rows OK 1 18 148 152
H59205_columns OK 33 36 232 304
H59205_rows OK 1 18 4 8
H59218_columns OK 3 4 488 48
H59218_rows OK 1 50 52 504
H59250_columns OK 3 4 8 144
H59250_rows OK 1 2 4 8
H59341_columns OK 3 4 8 16
H59341_rows OK 1 2 4 8
H59364_columns OK 2 4 8 496
H59364_rows OK 1 2 4 8
H59368_columns OK 2 4 8 80
H59368_rows OK 17 2 20 24
H59372_columns OK 129 132 152 32
H59372_rows OK 17 2 20 24
H59376_columns OK 129 100 104 368
H59376_rows OK 1 2 4 8
H59452_columns OK 3 4 8 144
H59452_rows OK 1 18 20 24
H59470_columns OK 2 4 8 80
H59470_rows OK 1 18 20 24
H59476_columns OK 161 132 232 80
H59476_rows OK 1 2 4 8
H59480_columns OK 161 36 40 176
H59480_rows OK 1 18 20 24
H59559_columns OK 3 4 8 16
H59559_rows OK 17 18 4 8
H59577_columns OK 2 4 8 208
H59577_rows OK 1 2 12 16
H59579_columns OK 3 4 8 144
H59579_rows OK 17 18 4 8
H59647_columns OK 65 36 200 144
H59647_rows OK 1 2 4 8
H59707_columns OK 3 4 8 16
H59707_rows OK 1 18 20 24
H59763_columns OK 33 4 40 16
H59763_rows OK 33 2 36 40
H59773_columns OK 33 4 360 496
H59773_rows OK 1 2 4 8
H59777_columns OK 33 36 328 464
H59777_rows OK 33 2 36 40
H59781_columns OK 99 4 8 16
H59781_rows OK 1 18 20 24
H59783_columns OK 33 100 72 464
H59783_rows OK 1 2 4 8
H59921_columns OK 65 4 328 352
H59921_rows OK 1 98 68 136
H59923_columns OK 3 4 8 144
H59923_rows OK 1 2 4 8
H59937_columns OK 33 4 488 16
H59937_rows OK 1 2 4 8
H59947_columns OK 33 4 488 48
H59947_rows OK 1 34 36 40
H59951_columns OK 33 4 488 48
H59951_rows OK 1 2 4 8
H59955_columns OK 131 4 8 144
H59955_rows OK 1 2 4 8
H59957_columns OK 129 132 104 80
H59957_rows OK 1 50 36 40
H60021_columns OK 65 4 232 176
H60021_rows OK 73 74 12 16
H60061_columns OK 3 4 8 16
H60061_rows OK 1 2 4 8
H60083_columns OK 33 4 488 48
H60083_rows OK 17 2 20 24
H60104_columns OK 33 4 488 48
H60104_rows OK 113 2 388 392
H60125_columns OK 2 4 8 496
H60125_rows OK 1 2 4 8
H60129_columns OK 17 114 4 184
H60129_rows OK 1 2 4 8
H60141_columns OK 2 4 8 80
H60141_rows OK 1 2 100 104
H60155_columns OK 2 4 8 496
H60155_rows OK 1 18 20 24
H60157_columns OK 2 4 8 496
H60157_rows OK 1 2 4 8
H60159_columns OK 2 4 8 496
H60159_rows OK 1 2 4 8
H60161_columns OK 2 4 8 496
H60161_rows OK 17 2 20 24
H60164_columns OK 33 2 4 72
H60164_rows OK 1 50 20 24
H60758_columns OK 33 18 4 488
H60758_rows OK 33 18 20 24
H61362_columns OK 129 148 264 32
H61362_rows OK 1 18 20 24
H61364_columns OK 129 148 264 32
H61364_rows OK 17 34 20 24
H62235_columns OK 67 68 168 48
H62235_rows OK 1 34 36 40
H62237_columns OK 67 68 168 48
H62237_rows OK 17 34 20 24
H63240_columns OK 129 132 152 32
H63240_rows OK 17 34 4 8
H64529_columns OK 67 196 40 176
H64529_rows OK 17 2 20 24
H64531_columns OK 67 196 40 176
H64531_rows OK 17 2 20 24
H64916_columns OK 2 4 72 48
H64916_rows OK 1 18 20 24
H64943_columns OK 33 146 148 40
H64943_rows OK 1 50 20 24
H65545_columns OK 33 50 4 72
H65545_rows OK 1 50 36 40
H65685_columns OK 17 50 4 24
H65685_rows OK 193 242 212 216
H65730_columns OK 33 178 4 152
H65730_rows OK 17 34 20 24
H65784_columns OK 65 2 132 312
H65784_rows OK 1 18 116 120
H65838_columns OK 177 130 4 360
H65838_rows OK 1 50 36 40
H65964_columns OK 2 36 8 464
H65964_rows OK 49 2 4 8
H66655_columns OK 2 4 40 48
H66655_rows OK 17 2 20 24
H67001_columns OK 2 36 8 80
H67001_rows OK 1 50 4 8
H68842_columns OK 129 194 68 312
H68842_rows OK 1 18 116 120
H70602_columns OK 161 130 4 360
H70602_rows OK 1 50 4 8
H73213_columns OK 34 4 8 16
H73213_rows OK 1 18 100 104
H75606_columns OK 2 4 488 48
H75606_rows OK 33 18 20 24
H76672_columns OK 113 66 68 312
H76672_rows OK 17 2 4 8
H76725_columns OK 34 4 8 16
H76725_rows OK 1 18 4 8
H77379_columns OK 2 4 488 16
H77379_rows OK 17 162 84 152
H77422_columns OK 2 4 232 336
H77422_rows OK 1 18 4 8
H77457_columns OK 2 4 488 16
H77457_rows OK 1 18 100 104
H79474_columns OK 18 4 8
H79474_rows OK 1 2 4
H79475_columns OK 65 82 68 72
H79475_rows OK 1 2 4 8
H79477_columns OK 81 68 72
H79477_rows OK 1 2 12
H79478_columns OK 33 4 8 48
H79478_rows OK 1 2 20 24
H79479_columns OK 81 18 68 72
H79479_rows OK 1 2 4 8
H79481_columns OK 9 18 252 256
H79481_rows OK 1 2 4 8
H79487_columns OK 35 36 40 48
H79487_rows OK 1 2 4 8
H79489_columns OK 9 18 124 384
H79489_rows OK 1 2 4 8
H79493_columns OK 34 36 248
H79493_rows OK 9 2 4
H79494_columns OK 34 4 8 272
H79494_rows OK 17 50 20 56
H79495_columns OK 35 36 40 48
H79495_rows OK 1 2 4 8
H79497_columns OK 65 6 72 272
H79497_rows OK 1 2 4 8
H79499_columns OK 34 36 248
H79499_rows OK 9 2 4
H79500_columns OK 34 4 8 496
H79500_rows OK 17 50 20 56
H79501_columns OK 129 66 132 424
H79501_rows OK 1 66 84 8
H79503_columns OK 65 6 200 16
H79503_rows OK 1 2 4 8
H79506_columns OK 81 66 468 296
H79506_rows OK 1 2 4 8
H79508_columns OK 17 194 260 504
H79508_rows OK 1 2 4 8
H79516_columns OK 17 66 260 504
H79516_rows OK 1 2 4 8
H79518_columns OK 83 68 72
H79518_rows OK 9 2 4
H79519_columns OK 67 68 72 16
H79519_rows OK 17 50 20 56
H79524_columns OK 67 196 72 144
H79524_rows OK 1 2 52 8
H79527_columns OK 17 26 124 384
H79527_rows OK 1 2 4 8
H79530_columns OK 1 4 8 496
H79530_rows OK 17 194 196 280
H79531_columns OK 1 4 8 496
H79531_rows OK 17 194 196 280
H79532_columns OK 1 4 104 48
H79532_rows OK 49 2 4 504
H79533_columns OK 17 4 8
H79533_rows OK 9 194 196
H79534_columns OK 50 244 248
H79534_rows OK 9 2 4
H79535_columns OK 34 4 8 496
H79535_rows OK 33 34 52 56
H79544_columns OK 65 82 20 72
H79544_rows OK 1 18 4 8
H79550_columns OK 65 82 20 72
H79550_rows OK 1 18 4 8
H79557_columns OK 65 82 68 72
H79557_rows OK 1 18 4 8
H79560_columns OK 33 38 40 176
H79560_rows OK 1 18 4 8
H79562_columns OK 33 38 40 176
H79562_rows OK 1 18 20 8
H79565_columns OK 33 38 40 176
H79565_rows OK 1 18 4 8
H79567_columns OK 33 38 40 176
H79567_rows OK 1 50 196 88
H79579_columns OK 81 2 68 72
H79579_rows OK 1 18 4 8
H79581_columns OK 81 2 68 72
H79581_rows OK 1 18 4 8
H79585_columns OK 2 4 8 80
H79585_rows OK 1 18 4 8
H79597_columns OK 2 4 8 496
H79597_rows OK 1 2 4 8
H79598_columns OK 33 2 68 72
H79598_rows OK 1 18 4 8
H79618_columns OK 2 4 8 496
H79618_rows OK 1 2 4 8
H79619_columns OK 33 2 36 152
H79619_rows OK 1 18 4 8
H79621_columns OK 17 2 20 72
H79621_rows OK 1 18 4 8
H79623_columns OK 33 2 36 152
H79623_rows OK 1 18 4 8
H79629_columns OK 1 2 68 440
H79629_rows OK 1 2 20 488
H79630_columns OK 1 2 68 440
H79630_rows OK 17 2 4 136
H79637_columns OK 1 2 68 440
H79637_rows OK 1 2 228 8
H79638_columns OK 1 2 68 440
H79638_rows OK 17 2 4 24
H79702_columns OK 1 2 68 440
H79702_rows OK 1 2 20 8
H79703_columns OK 1 2 68 440
H79703_rows OK 17 18 20 8
H79704_columns OK 1 2 68 440
H79704_rows OK 17 18 20 8
H79705_columns OK 1 2 68 440
H79705_rows OK 1 2 20 8
H79721_columns OK 1 2 12 48
H79721_rows OK 1 2 20 8
H79790_columns OK 17 2 20 488
H79790_rows OK 1 2 20 8
H79810_columns OK 17 10 44
H79810_rows OK 9 2 252
H79811_columns OK 17 146 132 376
H79811_rows OK 17 34 452 24
H79813_columns OK 17 18 4 504
H79813_rows OK 1 2 52 200
H79817_columns OK 17 18 4 504
H79817_rows OK 1 2 20 360
H79822_columns OK 17 18 4 504
H79822_rows OK 1 2 20 360
H79825_columns OK 17 18 4 328
H79825_rows OK 17 34 4 472
H79826_columns OK 17 18 4 328
H79826_rows OK 1 2 52 8
H79861_columns OK 17 2 20 488
H79861_rows OK 1 2 20 488
H79864_columns OK 81 2 68 72
H79864_rows OK 17 2 36 24
H79866_columns OK 81 2 68 72
H79866_rows OK 17 2 36 24
H79870_columns OK 2 4 8 80
H79870_rows OK 1 2 52 8
H79881_columns OK 2 4 8 496
H79881_rows OK 1 2 20 8
H79885_columns OK 33 2 68 72
H79885_rows OK 1 50 4 8
H79913_columns OK 131 196 40 272
H79913_rows OK 1 18 4 8
H79935_columns OK 2 4 8 80
H79935_rows OK 1 2 52 8
H79936_columns OK 131 228 456 272
H79936_rows OK 1 2 52 8
H79962_columns OK 65 172 112
H79962_rows OK 9 18 12
H79963_columns OK 65 100 456 112
H79963_rows OK 17 98 132 24
H79964_columns OK 65 132 296 144
H79964_rows OK 17 114 244 120
H79965_columns OK 65 132 296 144
H79965_rows OK 1 98 100 232
H79966_columns OK 81 2 68 72
H79966_rows OK 17 34 228 280
H79968_columns OK 81 2 68 72
H79968_rows OK 17 18 52 24
H79972_columns OK 17 82 68 72
H79972_rows OK 17 34 228 216
H79974_columns OK 33 100 136 176
H79974_rows OK 1 2 52 8
H79988_columns OK 65 4 168 112
H79988_rows OK 17 130 132 24
H79989_columns OK 65 4 168 112
H79989_rows OK 1 2 20 8
H79996_columns OK 33 36 200 272
H79996_rows OK 1 2 20 136
H80000_columns OK 33 2 68 72
H80000_rows OK 1 50 4 8
H80006_columns OK 65 74 172 112
H80006_rows OK 17 18 20 8
H80029_columns OK 9 106 300 144
H80029_rows OK 17 18 20 8
H80036_columns OK 35 100 328 112
H80036_rows OK 1 18 4 8
H80045_columns OK 81 210 132 216
H80045_rows OK 1 34 4 40
H80047_columns OK 35 36 8 144
H80047_rows OK 1 34 4 40
H80051_columns OK 81 2 84 8
H80051_rows OK 1 50 4 8
H80053_columns OK 35 36 8 144
H80053_rows OK 1 50 4 8
H80067_columns OK 1 2 12 48
H80067_rows OK 1 18 4 8
H80129_columns OK 1 2 12 48
H80129_rows OK 1 98 116 264
H80225_columns OK 1 18 4 8
H80225_rows OK 33 194 196 40
H80253_columns OK 1 18 4 8
H80253_rows OK 33 18 4 8
H80301_columns OK 9 2 12 48
H80301_rows OK 1 18 4 136
H80308_columns OK 33 18 4 504
H80308_rows OK 33 2 20 40
H80314_columns OK 33 18 4 504
H80314_rows OK 17 2 4 24
H80320_columns OK 33 2 132 136
H80320_rows OK 17 18 196 200
H80321_columns OK 33 2 132 136
H80321_rows OK 17 18 52 8
H80323_columns OK 33 242 228 24
H80323_rows OK 17 2 4 24
H80326_columns OK 33 242 228 24
H80326_rows OK 17 2 4 504
H80344_columns OK 33 18 4 24
H80344_rows OK 17 2 4 8
H80349_columns OK 17 82 4 56
H80349_rows OK 1 18 4 104
H80355_columns OK 33 242 260 504
H80355_rows OK 17 226 196 216
H80373_columns OK 2 4 8 496
H80373_rows OK 17 2 36 24
H80391_columns OK 2 4 8 80
H80391_rows OK 17 2 4 24
H80397_columns OK 2 4 8 496
H80397_rows OK 17 2 36 24
H80403_columns OK 9 2 364 208
H80403_rows OK 17 2 4 8
H80406_columns OK 2 4 8 16
H80406_rows OK 1 2 20 8
H80409_columns OK 2 4 8 496
H80409_rows OK 1 2 20 8
H80415_columns OK 145 2 132 136
H80415_rows OK 17 2 36 8
H80422_columns OK 2 4 8 496
H80422_rows OK 17 2 4 8
H80747_columns OK 17 146 20 136
H80747_rows OK 97 18 100 24
H80789_columns OK 145 2 132 136
H80789_rows OK 1 2 20 8
H80835_columns OK 2 4 8 16
H80835_rows OK 17 2 36 24
H80845_columns OK 2 4 8 496
H80845_rows OK 17 2 36 200
H80852_columns OK 5 134 136 16
H80852_rows OK 1 2 20 104
H80945_columns OK 145 2 132 136
H80945_rows OK 1 2 20 8
H80995_columns OK 17 18 500 8
H80995_rows OK 17 2 36 8
H81001_columns OK 17 18 20 488
H81001_rows OK 17 2 4 8
H81003_columns OK 161 2 132 136
H81003_rows OK 17 2 36 8
H81045_columns OK 2 4 8 496
H81045_rows OK 17 2 36 24
H81047_columns OK 49 178 404 168
H81047_rows OK 1 18 4 8
H81050_columns OK 2 4 8 16
H81050_rows OK 1 2 20 8
H81076_columns OK 17 2 196 200
H81076_rows OK 1 2 20 8
H81085_columns OK 2 4 8 496
H81085_rows OK 1 2 4 136
H81113_columns OK 5 198 200 80
H81113_rows OK 1 18 4 8
H81139_columns OK 2 4 8 496
H81139_rows OK 1 2 4 72
H81144_columns OK 17 2 68 72
H81144_rows OK 1 18 4 8
H81145_columns OK 2 4 8 48
H81145_rows OK 1 50 52 8
H81146_columns OK 2 4 8 48
H81146_rows OK 1 50 52 8
H81153_columns OK 2 4 8 496
H81153_rows OK 1 18 4 8
H81163_columns OK 2 4 8
H81163_rows OK 1 10 12
H81165_columns OK 17 2 196 200
H81165_rows OK 1 18 4 8
H81168_columns OK 2 4 8 496
H81168_rows OK 1 2 4 8
H81172_columns OK 145 2 196 200
H81172_rows OK 1 18 4 8
H81174_columns OK 2 4 8 496
H81174_rows OK 1 50 52 8
H81175_columns OK 2 4 8 16
H81175_rows OK 1 2 4 56
H81196_columns OK 2 4 8 80
H81196_rows OK 49 2 52 56
H81198_columns OK 2 4 8 496
H81198_rows OK 1 2 4 72
H81205_columns OK 209 242 228 152
H81205_rows OK 1 18 4 8
H81342_columns OK 17 2 196 56
H81342_rows OK 1 50 4 456
H81344_columns OK 17 210 196 232
H81344_rows OK 1 2 52 8
H81369_columns OK 17 2 52 456
H81369_rows OK 17 18 20 8
H81405_columns OK 2 4 8 496
H81405_rows OK 1 2 52 8
H81425_columns OK 193 2 4 504
H81425_rows OK 1 2 52 8
H81437_columns OK 2 4 8 16
H81437_rows OK 1 18 4 8
H81445_columns OK 17 82 68 104
H81445_rows OK 1 98 116 104
H81446_columns OK 17 82 68 104
H81446_rows OK 17 18 20 24
H81453_columns OK 65 82 132 424
H81453_rows OK 17 18 20 24
H81454_columns OK 2 4 8
H81454_rows OK 9 10 20
H81456_columns OK 17 2 196 200
H81456_rows OK 1 50 4 456
H81457_columns OK 2 4 8 496
H81457_rows OK 1 2 20 136
H81461_columns OK 145 2 196 200
H81461_rows OK 1 50 4 8
H81472_columns OK 17 82 148 440
H81472_rows OK 17 18 20 8
H81477_columns OK 2 36 40 112
H81477_rows OK 1 18 4 8
H81480_columns OK 65 178 36 264
H81480_rows OK 17 18 20 8
H81495_columns OK 145 82 500 472
H81495_rows OK 1 2 52 8
H81501_columns OK 65 2 132 504
H81501_rows OK 1 18 4 8
H81547_columns OK 17 2 20 232
H81547_rows OK 17 2 4 8
H81561_columns OK 1 2 4 8
H81561_rows OK 1 2 4 8
H81572_columns OK 1 2 4 8
H81572_rows OK 1 2 52 456
H81575_columns OK 2 4 8
H81575_rows OK 1 2 4
H81576_columns OK 2 4 8 496
H81576_rows OK 1 2 4 72
H81577_columns OK 2 36 40 112
H81577_rows OK 1 2 4 72
H81578_columns OK 3 4 8 496
H81578_rows OK 1 2 4 8
H81582_columns OK 3 4 8 496
H81582_rows OK 1 114 4 392
H81643_columns OK 3 4 8 496
H81643_rows OK 1 66 68 440
H81680_columns OK 35 4 72 112
H81680_rows OK 1 2 4 8
H81688_columns OK 35 4 8 48
H81688_rows OK 1 2 4 8
H81703_columns OK 35 4 8 48
H81703_rows OK 1 2 4 8
H81705_columns OK 35 4 8 48
H81705_rows OK 1 2 4 8
H81720_columns OK 33 4 8 48
H81720_rows OK 1 114 4 392
H81726_columns OK 35 4 8 48
H81726_rows OK 1 34 4 232
H81761_columns OK 33 4 8 48
H81761_rows OK 1 210 212 200
H81795_columns OK 3 4 8 16
H81795_rows OK 1 2 4 8
H82271_columns OK 1 18 4 504
H82271_rows OK 1 34 468 8
H83584_columns OK 3 4 8 496
H83584_rows OK 1 2 36 488
H83588_columns OK 3 4 8 496
H83588_rows OK 1 18 36 8
H83645_columns OK 3 4 8 16
H83645_rows OK 1 2 4 8
H83710_columns OK 35 68 72 112
H83710_rows OK 1 2 4 8
H83716_columns OK 35 4 8 48
H83716_rows OK 1 2 4 8
H83730_columns OK 33 228 200 368
H83730_rows OK 1 2 36 488
H83748_columns OK 3 4 8 16
H83748_rows OK 1 2 4 8
H83752_columns OK 97 132 200 272
H83752_rows OK 1 2 4 8
H83766_columns OK 131 132 136 368
H83766_rows OK 1 2 36 488
H83774_columns OK 81 146 436 216
H83774_rows OK 1 2 36 488
H84991_columns OK 17 66 436 72
H84991_rows OK 1 2 36 488
H85159_columns OK 17 66 436 72
H85159_rows OK 33 50 36 24
H85321_columns OK 1 2 4 8
H85321_rows OK 1 18 36 8
H85947_columns OK 145 2 4 504
H85947_rows OK 1 2 52 8
H86002_columns OK 97 34 132 136
H86002_rows OK 1 130 36 24
H86005_columns OK 65 82 84 216
H86005_rows OK 17 2 20 8
H86009_columns OK 17 194 260 504
H86009_rows OK 1 2 4 104
H86011_columns OK 17 194 260 504
H86011_rows OK 1 2 4 104
H86015_columns OK 4 8 240
H86015_rows OK 1 2 4
H86016_columns OK 4 8 16 32
H86016_rows OK 1 2 4 120
H86021_columns OK 17 2 4 504
H86021_rows OK 1 34 36 40
H86025_columns OK 2 4 8 496
H86025_rows OK 1 130 36 24
H86029_columns OK 3 4 8 496
H86029_rows OK 1 2 4 104
H86033_columns OK 1 4 232 272
H86033_rows OK 49 18 52 24
H86035_columns OK 33 4 232 272
H86035_rows OK 49 18 52 24
H86039_columns OK 65 132 200 224
H86039_rows OK 97 2 100 104
H86041_columns OK 33 34 500 328
H86041_rows OK 97 2 100 104
H86045_columns OK 35 36 40 48
H86045_rows OK 1 2 4 40
H86049_columns OK 37 18 88
H86049_rows OK 9 10 4
H86050_columns OK 33 50 196 344
H86050_rows OK 17 18 68 56
H86051_columns OK 65 82 216 352
H86051_rows OK 17 2 20 8
H86053_columns OK 18 88 160
H86053_rows OK 17 18 4
H86054_columns OK 18 84 344 160
H86054_rows OK 17 18 4 56
H86055_columns OK 2 4 8 48
H86055_rows OK 17 50 20 8
H86056_columns OK 2 4 8 496
H86056_rows OK 17 66 100 72
H86060_columns OK 2 4 8 496
H86060_rows OK 17 50 20 8
H86061_columns OK 2 4 8 496
H86061_rows OK 1 98 148 152
H86063_columns OK 2 4 8 48
H86063_rows OK 17 50 20 8
H86064_columns OK 33 18 52 152
H86064_rows OK 17 50 20 8
H86066_columns OK 33 18 52 152
H86066_rows OK 1 2 244 88
H86074_columns OK 2 4 8 496
H86074_rows OK 17 50 20 8
H86078_columns OK 2 4 8 496
H86078_rows OK 17 50 20 8
H86110_columns OK 133 6 408 416
H86110_rows OK 17 50 20 8
H86112_columns OK 129 134 152 160
H86112_rows OK 17 50 20 8
H86184_columns OK 17 18 4 504
H86184_rows OK 1 66 52 8
H86185_columns OK 17 18 4 504
H86185_rows OK 1 66 212 152
H86198_columns OK 2 4 72 16
H86198_rows OK 17 2 100 8
H86201_columns OK 17 178 500 344
H86201_rows OK 17 114 20 8
H86225_columns OK 2 4 72 16
H86225_rows OK 17 2 100 8
H86227_columns OK 33 36 136 16
H86227_rows OK 17 2 100 8
H86241_columns OK 65 260 216 288
H86241_rows OK 17 114 20 8
H86269_columns OK 33 50 500 472
H86269_rows OK 17 2 100 8
H86273_columns OK 65 68 72 288
H86273_rows OK 17 114 20 8
H86293_columns OK 33 138 132 192
H86293_rows OK 17 114 20 8
H86428_columns OK 2 4 8 496
H86428_rows OK 17 50 20 56
H86429_columns OK 2 4 8 16
H86429_rows OK 17 50 20 56
H86431_columns OK 2 4 40 48
H86431_rows OK 17 50 20 56
H86432_columns OK 2 4 8 16
H86432_rows OK 17 50 20 56
H86434_columns OK 129 130 68 504
H86434_rows OK 17 82 20 88
H86436_columns OK 81 82 68 504
H86436_rows OK 17 82 20 88
H86438_columns OK 65 2 68 504
H86438_rows OK 17 2 100 264
H86440_columns OK 81 82 68 504
H86440_rows OK 17 2 100 264
H86446_columns OK 17 2 4 8
H86446_rows OK 17 82 20 88
H86447_columns OK 17 2 4 8
H86447_rows OK 17 2 100 136
H86448_columns OK 2 4 72 432
H86448_rows OK 17 2 100 8
H86450_columns OK 2 4 72 432
H86450_rows OK 17 2 100 8
H86473_columns OK 2 4 8 496
H86473_rows OK 17 50 20 56
H86475_columns OK 2 4 8 48
H86475_rows OK 17 50 20 56
H86476_columns OK 2 4 8 496
H86476_rows OK 17 50 20 56
H86484_columns OK 2 4 8 496
H86484_rows OK 17 50 20 56
H86500_columns OK 33 18 84 88
H86500_rows OK 17 50 20 56
H86504_columns OK 33 2 260 264
H86504_rows OK 17 82 52 88
H86524_columns OK 2 4 8 48
H86524_rows OK 17 50 20 56
H86526_columns OK 2 4 8 496
H86526_rows OK 17 50 20 56
H86528_columns OK 2 4 8 496
H86528_rows OK 17 2 36 72
H86542_columns OK 2 4 488 16
H86542_rows OK 17 2 100 8
H86552_columns OK 2 4 8 496
H86552_rows OK 17 50 20 56
H86556_columns OK 19 212 264 96
H86556_rows OK 17 82 52 88
H86560_columns OK 33 18 84 88
H86560_rows OK 17 50 20 56
H86564_columns OK 33 2 132 136
H86564_rows OK 17 82 52 88
H86568_columns OK 1 2 324 120
H86568_rows OK 1 34 84 136
H86569_columns OK 1 2 68 120
H86569_rows OK 1 34 84 136
H86570_columns OK 17 2 4 504
H86570_rows OK 1 34 84 136
H86628_columns OK 33 18 4 504
H86628_rows OK 1 34 84 136
H86630_columns OK 33 242 116 136
H86630_rows OK 1 34 84 24
H86640_columns OK 33 18 4 504
H86640_rows OK 49 82 20 216
H86646_columns OK 2 4 488 16
H86646_rows OK 49 2 68 8
H86652_columns OK 2 4 8 496
H86652_rows OK 49 2 68 8
H86654_columns OK 2 4 488 16
H86654_rows OK 49 2 68 8
H86756_columns OK 2 4 8 112
H86756_rows OK 81 50 84 56
H86760_columns OK 2 4 8 496
H86760_rows OK 33 2 20 8
H86761_columns OK 2 4 8 496
H86761_rows OK 33 2 20 8
H86795_columns OK 2 4 8 112
H86795_rows OK 17 2 36 72
H86817_columns OK 2 4 8 112
H86817_rows OK 17 2 36 136
H86823_columns OK 2 4 8 16
H86823_rows OK 17 2 36 72
H86827_columns OK 2 4 8 16
H86827_rows OK 17 2 36 136
H86829_columns OK 2 4 8 496
H86829_rows OK 17 2 36 136
H86835_columns OK 225 2 260 264
H86835_rows OK 49 2 68 136
H86841_columns OK 2 4 8 496
H86841_rows OK 17 2 36 72
H86895_columns OK 2 4 8 112
H86895_rows OK 17 2 36 72
H86901_columns OK 2 4 8 496
H86901_rows OK 17 2 36 72
H86903_columns OK 2 4 8 496
H86903_rows OK 17 2 36 8
H86909_columns OK 2 4 8 496
H86909_rows OK 17 2 36 8
H87013_columns OK 129 242 260 504
H87013_rows OK 49 2 68 8
H87019_columns OK 2 4 8 496
H87019_rows OK 49 2 68 8
H87086_columns OK 17 18 4 504
H87086_rows OK 1 34 84 8
H87134_columns OK 2 4 8 112
H87134_rows OK 17 2 36 136
H87138_columns OK 2 4 8 496
H87138_rows OK 17 2 36 136
H87139_columns OK 2 4 8 496
H87139_rows OK 17 2 36 136
H87143_columns OK 2 4 8 496
H87143_rows OK 17 2 36 136
H87161_columns OK 49 210 68 152
H87161_rows OK 17 2 36 8
H87163_columns OK 65 178 36 152
H87163_rows OK 17 2 36 72
H87178_columns OK 2 4 8 496
H87178_rows OK 17 2 36 8
H87180_columns OK 2 4 8 496
H87180_rows OK 17 2 36 72
H87188_columns OK 2 4 8 496
H87188_rows OK 17 50 20 8
H87193_columns OK 2 4 8 48
H87193_rows OK 17 50 20 8
H87195_columns OK 2 4 8 496
H87195_rows OK 17 50 20 8
H87197_columns OK 2 4 8 496
H87197_rows OK 17 50 20 8
H87199_columns OK 2 4 8 496
H87199_rows OK 17 50 20 8
H87215_columns OK 2 4 8 496
H87215_rows OK 17 50 20 8
H87282_columns OK 2 4 488 16
H87282_rows OK 17 2 100 8
H87292_columns OK 193 2 4 504
H87292_rows OK 17 2 100 8
H87296_columns OK 193 210 196 200
H87296_rows OK 17 114 20 8
H87298_columns OK 2 4 8 496
H87298_rows OK 17 114 20 8
H87312_columns OK 2 4 8 496
H87312_rows OK 17 2 100 8
H87314_columns OK 2 4 8 496
H87314_rows OK 17 114 20 8
H87388_columns OK 1 2 4 8
H87388_rows OK 17 2 100 264
H87389_columns OK 17 2 260 504
H87389_rows OK 17 2 100 264
H87404_columns OK 17 2 260 504
H87404_rows OK 17 2 100 136
H87405_columns OK 2 4 8 48
H87405_rows OK 17 2 36 8
H87406_columns OK 2 4 8 496
H87406_rows OK 17 2 36 8
H87407_columns OK 2 4 8 496
H87407_rows OK 17 2 36 8
H87408_columns OK 2 4 8 496
H87408_rows OK 17 2 36 8
H87417_columns OK 33 2 4 472
H87417_rows OK 17 2 36 136
H87419_columns OK 2 4 8 16
H87419_rows OK 17 50 20 8
H87421_columns OK 2 4 8 16
H87421_rows OK 17 114 84 56
H87423_columns OK 18 4 248
H87423_rows OK 17 50 20
H87432_columns OK 2 4 8 16
H87432_rows OK 17 50 20 56
H87434_columns OK 2 4 8 16
H87434_rows OK 17 50 20 8
H87441_columns OK 3 4 8 496
H87441_rows OK 1 2 4 104
H87458_columns OK 1 68 72 368
H87458_rows OK 1 2 4 104
H87480_columns OK 35 4 8 48
H87480_rows OK 1 2 4 104
H87520_columns OK 137 130 132 192
H87520_rows OK 1 2 4 104
H88002_columns OK 3 4 8 16
H88002_rows OK 1 2 4 88
H88005_columns OK 1 114 68 104
H88005_rows OK 1 2 4 376
H88006_columns OK 35 4 8 48
H88006_rows OK 1 2 4 504
H88023_columns OK 1 18 500 8
H88023_rows OK 1 2 132 376
H88088_columns OK 1 2 4 8
H88088_rows OK 17 114 20 392
H88286_columns OK 65 82 324 248
H88286_rows OK 1 82 36 104
H89390_columns OK 49 66 36 104
H89390_rows OK 17 18 36 472
H89528_columns OK 9 42 4 16
H89528_rows OK 1 34 4 472
H89993_columns OK 33 34 492 400
H89993_rows OK 17 50 4 24
H92168_columns OK 9 138 388 304
H92168_rows OK 1 18 52 24
H92179_columns OK 9 138 388 304
H92179_rows OK 1 34 4 24
H93540_columns OK 33 34 44 80
H93540_rows OK 1 18 20 24
H93617_columns OK 33 34 44 112
H93617_rows OK 33 18 20 24
H93960_columns OK 49 66 100 40
H93960_rows OK 33 18 20 24
H94218_columns OK 37 38 8 400
H94218_rows OK 17 34 20 24
H96633_columns OK 201 34 172 80
H96633_rows OK 1 2 4 24
H99168_columns OK 34 4 8 272
H99168_rows OK 17 2 52 24
H101274_columns OK 33 34 44 112
H101274_rows OK 17 34 20 472
H101723_columns OK 169 10 196 16
H101723_rows OK 1 34 4 24
H102418_columns OK 9 10 4 16
H102418_rows OK 17 34 20 472
H102535_columns OK 34 4 8 144
H102535_rows OK 1 18 20 24
H102865_columns OK 65 18 4 152
H102865_rows OK 17 18 36 24
H102885_columns OK 2 4 8 16
H102885_rows OK 17 34 20 24
H103020_columns OK 2 4 72 16
H103020_rows OK 1 34 4 24
H103282_columns OK 97 18 4 152
H103282_rows OK 1 18 52 24
H103595_columns OK 34 4 40 48
H103595_rows OK 1 2 4 24
H104528_columns OK 2 4 8 16
H104528_rows OK 17 50 4 24
H104824_columns OK 34 4 40 48
H104824_rows OK 1 18 20 24
H104884_columns OK 33 50 52 8
H104884_rows OK 1 18 4 8
H104889_columns OK 33 50 52 8
H104889_rows OK 1 18 4 8
H104897_columns OK 33 50 4 8
H104897_rows OK 1 18 4 8
H104904_columns OK 33 6 72 240
H104904_rows OK 1 18 4 8
H104905_columns OK 2 4 8 48
H104905_rows OK 1 18 4 8
H104908_columns OK 49 50 4 8
H104908_rows OK 1 18 4 8
H104925_columns OK 17 2 52 8
H104925_rows OK 1 18 4 8
H104926_columns OK 97 2 68 184
H104926_rows OK 1 18 4 8
H104930_columns OK 1 18 20 24
H104930_rows OK 1 2 4 504
H104931_columns OK 1 18 20 24
H104931_rows OK 145 18 132 152
H104938_columns OK 1 18 20 24
H104938_rows OK 241 2 244 232
H104939_columns OK 1 18 20 24
H104939_rows OK 97 18 116 104
H105002_columns OK 1 18 20 24
H105002_rows OK 1 2 4 24
H105003_columns OK 1 18 20 24
H105003_rows OK 17 18 4 24
H105004_columns OK 1 18 20 24
H105004_rows OK 17 18 4 24
H105005_columns OK 1 18 20 24
H105005_rows OK 1 2 4 24
H105019_columns OK 1 18 20 24
H105019_rows OK 1 2 4 24
H105094_columns OK 73 42 100 400
H105094_rows OK 1 2 4 24
H105128_columns OK 1 42 12 400
H105128_rows OK 1 18 20 8
H105149_columns OK 33 194 4 136
H105149_rows OK 33 50 52 488
H105150_columns OK 33 194 4 136
H105150_rows OK 129 2 180 168
H105153_columns OK 145 194 180 136
H105153_rows OK 17 50 4 472
H105290_columns OK 129 138 140 304
H105290_rows OK 1 2 20 8
H105334_columns OK 129 138 140 304
H105334_rows OK 1 18 20 8
H106454_columns OK 49 34 20 40
H106454_rows OK 1 130 116 104
H106455_columns OK 49 34 20 40
H106455_rows OK 1 18 20 8
H106462_columns OK 49 34 20 40
H106462_rows OK 97 2 100 408
H106463_columns OK 49 34 20 40
H106463_rows OK 97 146 4 24
H106676_columns OK 33 194 4 136
H106676_rows OK 1 2 4 24
H106678_columns OK 33 194 4 136
H106678_rows OK 1 2 4 24
H106691_columns OK 145 194 180 136
H106691_rows OK 1 2 4 24
H106695_columns OK 41 34 44 112
H106695_rows OK 1 2 4 24
H106701_columns OK 41 34 44 112
H106701_rows OK 1 2 4 24
H106710_columns OK 129 194 132 168
H106710_rows OK 1 2 4 24
H106714_columns OK 129 194 132 168
H106714_rows OK 1 2 4 24
H106795_columns OK 9 66 76 112
H106795_rows OK 1 2 4 24
H106800_columns OK 49 194 132 24
H106800_rows OK 1 2 4 24
H106879_columns OK 49 194 132 24
H106879_rows OK 1 2 4 24
H107179_columns OK 33 34 4 40
H107179_rows OK 1 2 4 504
H107180_columns OK 33 34 4 40
H107180_rows OK 1 2 4 504
H107323_columns OK 9 42 4 400
H107323_rows OK 1 2 4 504
H107406_columns OK 49 18 36 24
H107406_rows OK 1 2 4 504
H107414_columns OK 129 134 136 48
H107414_rows OK 17 2 4 8
H108181_columns OK 17 18 20 24
H108181_rows OK 1 18 20 8
H108183_columns OK 17 18 20 24
H108183_rows OK 137 130 12 16
H108215_columns OK 17 18 20 24
H108215_rows OK 1 18 20 8
H108471_columns OK 129 34 20 40
H108471_rows OK 1 18 20 8
H108472_columns OK 129 34 20 40
H108472_rows OK 1 18 20 8
H108564_columns OK 17 18 20 24
H108564_rows OK 1 18 20 8
H109871_columns OK 65 10 80 224
H109871_rows OK 17 2 20 8
H109873_columns OK 65 162 136 400
H109873_rows OK 33 50 52 488
H109877_columns OK 5 194 136 80
H109877_rows OK 33 50 52 488
H110045_columns OK 65 2 104 112
H110045_rows OK 33 18 20 8
H110047_columns OK 1 34 200 464
H110047_rows OK 17 34 20 456
H110063_columns OK 161 146 20 440
H110063_rows OK 1 114 100 104
H110067_columns OK 129 146 36 8
H110067_rows OK 1 2 20 488
H110139_columns OK 17 18 36 8
H110139_rows OK 1 2 500 8
H110147_columns OK 17 18 36 8
H110147_rows OK 1 2 500 8
H111047_columns OK 209 210 36 264
H111047_rows OK 1 18 500 8
H112092_columns OK 17 42 20
H112092_rows OK 25 18 28
H112093_columns OK 17 34 20 8
H112093_rows OK 1 18 4 24
H112094_columns OK 17 146 20 376
H112094_rows OK 1 50 4 24
H112096_columns OK 17 18 20 504
H112096_rows OK 33 18 4 472
H112100_columns OK 17 18 20 56
H112100_rows OK 1 18 4 504
H112101_columns OK 17 18 20 56
H112101_rows OK 1 18 4 504
H112106_columns OK 17 18 20 504
H112106_rows OK 1 50 4 24
H112107_columns OK 17 18 20 504
H112107_rows OK 1 50 4 24
H112113_columns OK 17 34 20 8
H112113_rows OK 17 18 20 8
H112120_columns OK 17 2 52 8
H112120_rows OK 97 2 116 104
H112128_columns OK 1 50 4 8
H112128_rows OK 17 18 20 8
H112160_columns OK 17 2 20 40
H112160_rows OK 97 2 116 104
H112166_columns OK 1 50 4 8
H112166_rows OK 17 18 20 8
H112324_columns OK 1 2 4 8
H112324_rows OK 17 18 20 8
H112325_columns OK 1 2 4 8
H112325_rows OK 17 18 20 8
H112326_columns OK 1 2 4 8
H112326_rows OK 17 18 20 8
H112328_columns OK 17 34 20 136
H112328_rows OK 1 18 4 24
H112329_columns OK 17 34 20 136
H112329_rows OK 1 18 4 24
H112336_columns OK 17 34 20 136
H112336_rows OK 1 18 4 504
H112490_columns OK 17 2 4 136
H112490_rows OK 1 18 4 24
H112591_columns OK 81 50 68 8
H112591_rows OK 1 114 100 120
H113012_columns OK 161 162 148 136
H113012_rows OK 1 18 4 24
H113014_columns OK 161 162 148 136
H113014_rows OK 1 18 4 24
H113063_columns OK 3 132 136 16
H113063_rows OK 1 18 20 8
H113064_columns OK 1 6 136 320
H113064_rows OK 1 18 20 8
H113429_columns OK 145 18 36 264
H113429_rows OK 17 2 20 8
H113760_columns OK 9 42 356 496
H113760_rows OK 1 18 20 8
H114790_columns OK 49 18 52 360
H114790_rows OK 17 18 20 8
H114791_columns OK 49 18 52 360
H114791_rows OK 33 50 68 184
H114952_columns OK 17 50 52 136
H114952_rows OK 17 18 20 8
H115350_columns OK 65 242 68 392
H115350_rows OK 17 18 20 8
H116152_columns OK 49 18 212 136
H116152_rows OK 1 146 132 152
H116162_columns OK 49 210 20 72
H116162_rows OK 1 34 20 8
H116172_columns OK 49 34 36 136
H116172_rows OK 1 34 20 8
H116178_columns OK 49 18 20 136
H116178_rows OK 17 18 20 8
H116179_columns OK 49 18 20 136
H116179_rows OK 1 242 100 120
H116184_columns OK 49 18 20
H116184_rows OK 25 18 28
H116187_columns OK 49 18 20 440
H116187_rows OK 1 18 196 280
H116190_columns OK 1 18 36 120
H116190_rows OK 1 34 20 8
H116191_columns OK 49 18 20 440
H116191_rows OK 1 50 4 24
H116193_columns OK 33 146 148 136
H116193_rows OK 1 50 4 24
H116588_columns OK 1 66 52 264
H116588_rows OK 1 2 68 200
H117006_columns OK 1 66 196 264
H117006_rows OK 17 18 20 40
H117513_columns OK 9 106 356 112
H117513_rows OK 97 18 404 40
H117602_columns OK 49 2 4 8
H117602_rows OK 17 194 228 280
H117604_columns OK 49 2 4 8
H117604_rows OK 17 258 228 216
H117706_columns OK 1 18 20 24
H117706_rows OK 209 2 244 56
H117782_columns OK 1 66 12 80
H117782_rows OK 209 34 212 472
H117810_columns OK 1 338 20 408
H117810_rows OK 209 2 244 56
H120533_columns OK 17 18 20 24
H120533_rows OK 1 18 52 40
H121026_columns OK 65 66 12 80
H121026_rows OK 1 18 52 40
H121172_columns OK 33 338 20 408
H121172_rows OK 1 18 52 40
H121262_columns OK 3 36 40 48
H121262_rows OK 1 34 20 472
H122418_columns OK 17 2 292 424
H122418_rows OK 1 34 20 24
H123361_columns OK 1 50 4 8
H123361_rows OK 33 34 52 24
H124121_columns OK 3 4 8 16
H124121_rows OK 1 98 20 88
H124149_columns OK 3 132 136 16
H124149_rows OK 1 98 20 88
H124151_columns OK 1 132 136 16
H124151_rows OK 1 98 20 88
H124211_columns OK 33 36 40 48
H124211_rows OK 1 50 4 8
H124245_columns OK 161 164 360 48
H124245_rows OK 1 98 20 88
H127498_columns OK 65 242 276 280
H127498_rows OK 17 50 20 8
H128194_columns OK 1 66 260 264
H128194_rows OK 1 50 52 456
H132100_columns OK 3 4 8 496
H132100_rows OK 1 18 4 24
H132240_columns OK 3 132 136 368
H132240_rows OK 17 146 20 72
H134489_columns OK 1 36 40 176
H134489_rows OK 1 2 4 248
H134775_columns OK 3 132 136 368
H134775_rows OK 1 2 4 56
H137685_columns OK 34 4 24
H137685_rows OK 9 2 4
H137686_columns OK 17 50 4 8
H137686_rows OK 2 4 8 496
H137687_columns OK 17 50 4 8
H137687_rows OK 33 2 68 40
H137688_columns OK 49 4 8
H137688_rows OK 17 26 12
H137689_columns OK 49 50 4 8
H137689_rows OK 17 2 20 8
H137690_columns OK 17 10 4 224
H137690_rows OK 33 2 132 136
H137695_columns OK 35 4 8 16
H137695_rows OK 2 4 8 48
H137696_columns OK 35 4 8 16
H137696_rows OK 17 50 4 456
H137697_columns OK 4 8 16
H137697_rows OK 17 50 20
H137698_columns OK 4 8 16
H137698_rows OK 17 50 20
H137699_columns OK 2 36 40 48
H137699_rows OK 2 36 8 48
H137700_columns OK 2 36 40 48
H137700_rows OK 17 50 36 8
H137743_columns OK 2 4 8 16
H137743_rows OK 33 98 100 24
H137797_columns OK 2 4 8 16
H137797_rows OK 65 82 116 24
H137798_columns OK 2 4 8 16
H137798_rows OK 17 18 52 24
H137805_columns OK 2 4 8 16
H137805_rows OK 17 18 20 24
H137815_columns OK 9 26 28 96
H137815_rows OK 33 242 4 88
H137816_columns OK 9 26 28 96
H137816_rows OK 17 18 4 8
H137817_columns OK 33 2 4
H137817_rows OK 2 12 240
H137818_columns OK 33 2 4
H137818_rows OK 17 2 252
H137819_columns OK 33 2 228 120
H137819_rows OK 2 36 40 48
H137820_columns OK 33 2 228 120
H137820_rows OK 97 2 12 16
H137821_columns OK 33 130 132 24
H137821_rows OK 2 4 72 16
H137822_columns OK 33 130 132 24
H137822_rows OK 33 2 44 464
H137823_columns OK 2 4 8 16
H137823_rows OK 33 2 4 24
H137824_columns OK 2 4 8 16
H137824_rows OK 17 50 20 8
H137830_columns OK 33 2 20 8
H137830_rows OK 2 4 136 48
H137831_columns OK 33 2 20 8
H137831_rows OK 17 34 100 120
H137835_columns OK 33 50 100 56
H137835_rows OK 17 2 4 24
H137836_columns OK 17 2 4 72
H137836_rows OK 2 4 8 496
H137849_columns OK 2 4 8 16
H137849_rows OK 17 2 52 40
H137850_columns OK 9 26 28 96
H137850_rows OK 17 2 4 8
H137851_columns OK 2 4 8 16
H137851_rows OK 17 2 52 40
H137852_columns OK 2 4 8 16
H137852_rows OK 9 170 4 112
H137853_columns OK 2 4 8 16
H137853_rows OK 49 2 4 24
H137858_columns OK 2 4 8 16
H137858_rows OK 33 2 164 168
H137859_columns OK 2 4 8 16
H137859_rows OK 17 66 68 72
H137871_columns OK 33 18 100 104
H137871_rows OK 2 4 8 16
H137872_columns OK 33 18 100 104
H137872_rows OK 65 2 4 504
H137879_columns OK 9 2 4
H137879_rows OK 17 34 28
H137880_columns OK 81 2 4 8
H137880_rows OK 2 4 488 48
H137881_columns OK 81 2 4 8
H137881_rows OK 49 2 52 40
H137882_columns OK 97 2 228 120
H137882_rows OK 33 50 52 40
H137885_columns OK 97 18 20 104
H137885_rows OK 17 2 52 40
H137888_columns OK 97 2 228 104
H137888_rows OK 17 2 20 8
H137889_columns OK 97 18 20 104
H137889_rows OK 17 2 20 8
H137890_columns OK 33 2 4 8
H137890_rows OK 17 2 52 40
H137891_columns OK 97 2 4 24
H137891_rows OK 33 50 52 40
H137892_columns OK 97 2 4 24
H137892_rows OK 17 18 132 152
H137910_columns OK 2 4 8 16
H137910_rows OK 33 18 20 24
H137911_columns OK 2 4 8 16
H137911_rows OK 33 2 4 8
H137912_columns OK 2 4 8 16
H137912_rows OK 2 4 8 16
H137925_columns OK 1 2 4 8
H137925_rows OK 2 4 264 240
H137926_columns OK 1 2 4 8
H137926_rows OK 5 6 216 416
H137946_columns OK 1 226 116 168
H137946_rows OK 2 4 264 240
H137947_columns OK 1 226 116 168
H137947_rows OK 25 10 140 32
H137948_columns OK 2 4 8
H137948_rows OK 25 58 4
H137949_columns OK 2 4 8 16
H137949_rows OK 33 98 36 88
H137950_columns OK 2 4 8 16
H137950_rows OK 49 2 52 56
H137951_columns OK 2 4 8 16
H137951_rows OK 33 2 52 56
H137952_columns OK 2 4 8 16
H137952_rows OK 33 2 52 56
H137953_columns OK 33 2 4 8
H137953_rows OK 49 2 52 56
H137981_columns OK 33 130 164 72
H137981_rows OK 17 2 68 56
H137989_columns OK 2 4 8 16
H137989_rows OK 49 98 84 88
H138005_columns OK 33 18 100 104
H138005_rows OK 2 4 232 48
H138006_columns OK 33 18 100 104
H138006_rows OK 81 50 116 8
H138007_columns OK 2 4 8
H138007_rows OK 25 58 4
H138008_columns OK 2 4 8 16
H138008_rows OK 33 98 36 88
H138011_columns OK 2 4 8 16
H138011_rows OK 33 50 68 8
H138012_columns OK 33 2 4 8
H138012_rows OK 49 2 52 56
H138013_columns OK 34 36 40 144
H138013_rows OK 49 34 52 24
H138024_columns OK 113 2 4 8
H138024_rows OK 33 18 20 40
H138027_columns OK 2 4 8 16
H138027_rows OK 49 98 84 88
H138028_columns OK 19 20 8 160
H138028_rows OK 34 4 40 16
H138032_columns OK 1 10 12 16
H138032_rows OK 2 4 8 112
H138037_columns OK 1 2 12 16
H138037_rows OK 2 4 8 48
H138041_columns OK 33 46 112
H138041_rows OK 65 104 80
H138042_columns OK 37 14 16
H138042_rows OK 34 12 240
H138043_columns OK 33 134 168 144
H138043_rows OK 33 164 232 176
H138045_columns OK 33 6 168 144
H138045_rows OK 2 100 232 496
H138046_columns OK 33 70 8 144
H138046_rows OK 33 68 8 176
H138047_columns OK 5 6 8 16
H138047_rows OK 2 4 72 48
H138048_columns OK 9 2 12 16
H138048_rows OK 33 164 232 176
H138052_columns OK 5 38 40 240
H138052_rows OK 41 162 76 176
H138057_columns OK 65 230 40 240
H138057_rows OK 73 130 12 112
H138060_columns OK 9 10 12 16
H138060_rows OK 34 36 40 16
H138061_columns OK 33 6 8 16
H138061_rows OK 34 4 40 496
H138062_columns OK 33 6 8 16
H138062_rows OK 34 4 40 496
H138063_columns OK 33 2 12 16
H138063_rows OK 34 4 40 496
H138064_columns OK 33 106 100 16
H138064_rows OK 34 4 40 496
H138065_columns OK 33 6 8 16
H138065_rows OK 2 4 8 496
H138066_columns OK 33 6 8 16
H138066_rows OK 2 4 8 112
H138067_columns OK 9 2 4 16
H138067_rows OK 2 4 8 496
H138068_columns OK 9 2 4 16
H138068_rows OK 2 4 8 112
H138555_columns OK 17 34 52 8
H138555_rows OK 129 2 172 336
H138726_columns OK 1 2 4 8
H138726_rows OK 17 18 4 24
H140052_columns OK 1 10 4 16
H140052_rows OK 129 136 144 32
H140053_columns OK 1 42 36 16
H140053_rows OK 65 100 200 80
H140077_columns OK 1 2 12 16
H140077_rows OK 101 70 8 80
H140994_columns OK 1 50 52 8
H140994_rows OK 33 36 136 80
H142165_columns OK 17 2 4 8
H142165_rows OK 65 114 180 8
H142277_columns OK 1 10 4 16
H142277_rows OK 65 98 136 16
H142283_columns OK 1 194 68 240
H142283_rows OK 69 134 264 208
H142668_columns OK 17 2 4 8
H142668_rows OK 97 66 140 16
H142710_columns OK 17 2 4 8
H142710_rows OK 41 98 140 16
H143324_columns OK 17 2 4 8
H143324_rows OK 17 114 4 264
H143331_columns OK 17 2 4 8
H143331_rows OK 33 2 4 264
H143346_columns OK 161 2 164 168
H143346_rows OK 33 114 132 376
H143383_columns OK 161 2 164 168
H143383_rows OK 33 66 100 328
H143464_columns OK 1 18 4 24
H143464_rows OK 49 18 36 72
H143487_columns OK 33 2 52 8
H143487_rows OK 65 78 16 32
H143500_columns OK 33 10 44 16
H143500_rows OK 33 2 12 80
H143508_columns OK 17 2 4 8
H143508_rows OK 49 18 20 24
H143513_columns OK 33 2 52 8
H143513_rows OK 129 142 80 224
H143582_columns OK 1 10 140 16
H143582_rows OK 33 2 4 16
H143594_columns OK 129 4 152 32
H143594_rows OK 1 18 4 24
H143597_columns OK 3 4 8 144
H143597_rows OK 49 2 4 504
H143598_columns OK 3 4 8 144
H143598_rows OK 49 2 4 504
H143600_columns OK 3 4 232 112
H143600_rows OK 49 2 4 56
H143601_columns OK 3 4 232 112
H143601_rows OK 1 66 132 392
H143607_columns OK 131 36 200 304
H143607_rows OK 49 2 4 504
H143643_columns OK 17 4 152 32
H143643_rows OK 1 18 4 24
H143645_columns OK 3 4 8 144
H143645_rows OK 49 2 4 504
H143646_columns OK 3 4 8 144
H143646_rows OK 49 2 4 504
H143652_columns OK 131 4 232 272
H143652_rows OK 49 2 4 56
H143656_columns OK 129 4 8 144
H143656_rows OK 1 2 20 24
H143671_columns OK 2 4 8 80
H143671_rows OK 17 50 20 56
H143676_columns OK 2 4 8 496
H143676_rows OK 17 50 20 56
H143694_columns OK 33 4 232 272
H143694_rows OK 17 50 20 56
H143697_columns OK 3 4 8 144
H143697_rows OK 17 50 20 56
H143709_columns OK 1 4 8 16
H143709_rows OK 49 2 4 504
H143710_columns OK 1 4 8 16
H143710_rows OK 49 2 4 504
H143711_columns OK 1 4 8 16
H143711_rows OK 49 2 4 504
H143712_columns OK 1 4 8 16
H143712_rows OK 49 2 4 504
H143713_columns OK 2 4 8 496
H143713_rows OK 33 34 52 56
H143718_columns OK 5 6 8 496
H143718_rows OK 9 34 12 48
H143877_columns OK 49 82 84 8
H143877_rows OK 41 10 4 48
H143912_columns OK 1 2 4 8
H143912_rows OK 1 98 100 16
H143943_columns OK 1 2 4 8
H143943_rows OK 33 226 228 48
H147677_columns OK 49 34 20 40
H147677_rows OK 9 10 36 48
H148013_columns OK 17 50 132 152
H148013_rows OK 81 34 100 104
H148017_columns OK 17 130 164 8
H148017_rows OK 1 130 132 16
H148018_columns OK 17 130 164 8
H148018_rows OK 81 2 84 424
H148023_columns OK 17 130 164 8
H148023_rows OK 49 18 36 56
H148024_columns OK 17 130 164 8
H148024_rows OK 9 2 12 16
H148119_columns OK 17 34 4 168
H148119_rows OK 9 2 12 16
H148120_columns OK 17 34 4 168
H148120_rows OK 1 2 4 16
H148125_columns OK 17 34 4 168
H148125_rows OK 9 2 12 496
H148126_columns OK 17 34 4 168
H148126_rows OK 177 2 84 104
H148391_columns OK 145 130 164 8
H148391_rows OK 1 18 244 200
H148434_columns OK 145 130 164 8
H148434_rows OK 49 50 4 24
H149836_columns OK 17 34 4 472
H149836_rows OK 1 98 100 16
H149839_columns OK 17 34 4 472
H149839_rows OK 105 98 12 16
H150118_columns OK 2 68 72 80
H150118_rows OK 33 98 164 24
H150587_columns OK 129 4 328 32
H150587_rows OK 113 2 100 24
H150606_columns OK 129 4 328 32
H150606_rows OK 113 2 100 24
H150607_columns OK 129 4 328 32
H150607_rows OK 17 2 132 56
H150608_columns OK 129 4 328 32
H150608_rows OK 17 2 132 56
H150616_columns OK 129 4 328 32
H150616_rows OK 17 34 68 24
H150696_columns OK 161 34 36 136
H150696_rows OK 33 98 164 24
H150739_columns OK 161 34 36 136
H150739_rows OK 81 34 84 24
H152887_columns OK 65 14 144 96
H152887_rows OK 1 102 72 48
H152889_columns OK 33 134 72 48
H152889_rows OK 9 34 12 496
H152893_columns OK 33 134 72 144
H152893_rows OK 9 34 12 496
H154197_columns OK 65 14 80 160
H154197_rows OK 1 102 168 176
H157194_columns OK 33 6 40 48
H157194_rows OK 9 34 12 496
H157210_columns OK 33 6 40 48
H157210_rows OK 9 34 12 496
H157235_columns OK 65 6 200 160
H157235_rows OK 9 10 4 16
H157237_columns OK 33 6 8 144
H157237_rows OK 9 34 12 496
H157241_columns OK 33 6 200 16
H157241_rows OK 9 34 12 496
H157288_columns OK 17 130 196 424
H157288_rows OK 33 194 196 496
H157338_columns OK 33 130 36 424
H157338_rows OK 33 194 196 496
H160140_columns OK 33 6 8 16
H160140_rows OK 9 34 12 496
H160198_columns OK 33 18 20 8
H160198_rows OK 9 202 292 48
H160560_columns OK 17 18 484 8
H160560_rows OK 257 2 228 216
H160574_columns OK 17 18 20 8
H160574_rows OK 257 2 228 216
H161127_columns OK 33 66 4 200
H161127_rows OK 1 2 20 488
H161280_columns OK 17 66 148 168
H161280_rows OK 1 2 52 40
H161304_columns OK 17 66 404 376
H161304_rows OK 33 2 4 8
H161353_columns OK 145 66 404 264
H161353_rows OK 1 2 212 488
H161374_columns OK 1 82 68 424
H161374_rows OK 1 2 20 488
H162244_columns OK 1 10 132 304
H162244_rows OK 1 34 36 504
H162259_columns OK 1 38 168 272
H162259_rows OK 1 2 36 472
H162318_columns OK 41 2 396 48
H162318_rows OK 1 2 4 472
H162360_columns OK 1 2 12 80
H162360_rows OK 1 2 4 472
H163079_columns OK 9 266 4 80
H163079_rows OK 1 498 36 40
H163149_columns OK 17 66 436 120
H163149_rows OK 1 2 4 472
H163240_columns OK 33 2 420 472
H163240_rows OK 1 2 20 488
H163243_columns OK 17 2 4 392
H163243_rows OK 1 2 20 488
H163244_columns OK 17 18 20 504
H163244_rows OK 1 2 20 488
H163246_columns OK 17 18 20 504
H163246_rows OK 41 2 68 48
H163249_columns OK 17 98 148 376
H163249_rows OK 1 18 4 488
H163287_columns OK 65 6 72 80
H163287_rows OK 1 2 36 24
H163289_columns OK 65 486 104 80
H163289_rows OK 1 2 36 472
H163299_columns OK 17 114 308 200
H163299_rows OK 1 18 52 472
H163304_columns OK 9 130 356 80
H163304_rows OK 1 402 52 88
H163316_columns OK 41 2 44 336
H163316_rows OK 1 2 36 472
H163319_columns OK 17 66 36 488
H163319_rows OK 1 2 36 472
H163393_columns OK 17 66 148 216
H163393_rows OK 9 2 36 16
H163395_columns OK 17 66 148 216
H163395_rows OK 1 82 68 360
H163446_columns OK 17 66 436 120
H163446_rows OK 1 2 52 24
H163529_columns OK 73 130 196 80
H163529_rows OK 1 2 4 472
H163779_columns OK 25 58 68 128
H163779_rows OK 1 2 84 424
H163784_columns OK 9 2 12 496
H163784_rows OK 17 66 100 456
H163822_columns OK 273 18 276 504
H163822_rows OK 1 2 84 424
H163952_columns OK 129 210 84 248
H163952_rows OK 49 114 20 24
H164109_columns OK 1 66 4 440
H164109_rows OK 1 2 500 8
H164266_columns OK 1 2 388 392
H164266_rows OK 1 50 452 8
H164401_columns OK 1 18 4 24
H164401_rows OK 1 2 116 392
H169180_columns OK 1 18 372 8
H169180_rows OK 1 2 500 56
H170063_columns OK 1 498 4 8
H170063_rows OK 1 2 500 8
H172011_columns OK 1 2 388 392
H172011_rows OK 1 2 500 8
H178613_columns OK 65 2 68 168
H178613_rows OK 1 2 484 24
H178686_columns OK 1 114 404 232
H178686_rows OK 1 258 228 24
H178720_columns OK 1 114 260 376
H178720_rows OK 17 18 484 24
H178757_columns OK 129 226 4 232
H178757_rows OK 1 18 500 24
H182763_columns OK 1 98 20 104
H182763_rows OK 17 274 228 216
H183142_columns OK 1 178 260 440
H183142_rows OK 1 2 4 16
H183227_columns OK 1 178 260 440
H183227_rows OK 1 18 20 24
H183745_columns OK 1 2 4 8
H183745_rows OK 17 50 4 24
H263794_columns OK 1 2 8 16
H263794_rows OK 1 498 276 24
H560950_columns OK 33 34 324 280
H560950_rows OK 161 98 268 176
H575294_columns OK 1 2 4 24
H575294_rows OK 65 482 196 40
H581540_columns OK 33 2 260 408
H581540_rows OK 33 226 268 176
H582987_columns OK 1 2 4 24
H582987_rows OK 1 34 36 40
H589631_columns OK 33 34 36 120
H589631_rows OK 1 66 12 16
H590550_columns OK 1 130 4 24
H590550_rows OK 1 2 268 240
H590586_columns OK 1 130 260 280
H590586_rows OK 1 2 268 240
H621053_columns OK 49 2 36 24
H621053_rows OK 1 18 4 8
H621059_columns OK 49 2 36 24
H621059_rows OK 1 18 4 8
H621065_columns OK 49 2 4 24
H621065_rows OK 1 18 4 8
H629084_columns OK 33 194 36 152
H629084_rows OK 17 178 260 184
H629218_columns OK 9 2 4 192
H629218_rows OK 1 34 68 440
H637583_columns OK 65 66 84 40
H637583_rows OK 1 2 4 504
H738164_columns OK 17 2 4 472
H738164_rows OK 1 2 476 32
H788541_columns OK 1 114 116 264
H788541_rows OK 65 2 16 480
H789205_columns OK 1 178 452 184
H789205_rows OK 1 82 76 480
H789254_columns OK 49 66 116 392
H789254_rows OK 1 18 76 480
H789522_columns OK 49 66 4 392
H789522_rows OK 1 418 356 216
H790654_columns OK 49 114 388 456
H790654_rows OK 1 2 188 256
H792747_columns OK 1 242 52 200
H792747_rows OK 33 2 140 496
H792748_columns OK 1 242 52 200
H792748_rows OK 33 482 364 496
H804208_columns OK 1 2 4 8
H804208_rows OK 1 2 44 496
H804209_columns OK 1 2 4 8
H804209_rows OK 1 2 44 496
H805014_columns OK 1 2 4 8
H805014_rows OK 65 2 268 32
H805607_columns OK 49 66 4 392
H805607_rows OK 1 34 36 24
H805969_columns OK 1 2 4 8
H805969_rows OK 1 418 228 72
H810275_columns OK 1 34 292 216
H810275_rows OK 17 114 4 104
H810303_columns OK 1 34 292 216
H810303_rows OK 17 130 140 192
H810318_columns OK 1 34 292 216
H810318_rows OK 25 434 180 64
H810321_columns OK 1 34 292 216
H810321_rows OK 65 130 144 160
H811248_columns OK 1 242 260 264
H811248_rows OK 33 82 308 408
H811278_columns OK 1 242 260 264
H811278_rows OK 33 322 172 496
H811972_columns OK 49 66 116 392
H811972_rows OK 1 18 76 480
H814538_columns OK 1 498 4 8
H814538_rows OK 1 418 164 40
H911572_columns OK 1 114 388 376
H911572_rows OK 17 2 52 248
H911609_columns OK 33 130 164 136
H911609_rows OK 17 2 52 264
H965531_columns OK 2 4 8 16
H965531_rows OK 1 18 212 152
H966213_columns OK 17 2 260 216
H966213_rows OK 17 2 36 472
H966233_columns OK 17 34 4 472
H966233_rows OK 17 50 36 296
H981984_columns OK 17 66 260 184
H981984_rows OK 17 50 36 40
H983493_columns OK 129 130 484 152
H983493_rows OK 17 2 276 24
H983515_columns OK 129 2 484 152
H983515_rows OK 33 2 36 40
H1036554_columns OK 2 4 8 16
H1036554_rows OK 1 18 4 24
H1036555_columns OK 2 4 8 16
H1036555_rows OK 9 10 20 352
H1036861_columns OK 2 68 296 176
H1036861_rows OK 9 2 20 352
H1036862_columns OK 2 68 296 176
H1036862_rows OK 17 18 4 40
H1036948_columns OK 2 36 8 464
H1036948_rows OK 33 242 100 136
H1036949_columns OK 2 36 8 464
H1036949_rows OK 9 2 20 416
H1037190_columns OK 2 4 8 80
H1037190_rows OK 1 10 4 96
H1038231_columns OK 2 4 8 16
H1038231_rows OK 1 130 20 96
H1040849_columns OK 49 2 4 40
H1040849_rows OK 1 2 484 24
H1040853_columns OK 49 2 4 40
H1040853_rows OK 17 2 420 312
H1152267_columns OK 33 2 484 24
H1152267_rows OK 17 130 484 408
H1152270_columns OK 33 2 484 24
H1152270_rows OK 17 130 484 24
H1152395_columns OK 161 2 484 152
H1152395_rows OK 17 50 36 40
H1152463_columns OK 161 130 484 152
H1152463_rows OK 17 50 36 104
H1175643_columns OK 2 4 8 16
H1175643_rows OK 1 146 164 232
H1176012_columns OK 2 68 72 16
H1176012_rows OK 1 18 100 168
H1176064_columns OK 2 36 8 464
H1176064_rows OK 1 34 100 216
H1176226_columns OK 2 4 8 16
H1176226_rows OK 1 98 228 216
H1176325_columns OK 2 4 8 16
H1176325_rows OK 1 162 164 216
H1176525_columns OK 17 2 4 24
H1176525_rows OK 33 2 36 40
H1215968_columns OK 2 4 8 16
H1215968_rows OK 1 210 164 40
H1216149_columns OK 2 4 8 16
H1216149_rows OK 17 2 36 40
H1216206_columns OK 2 68 136 272
H1216206_rows OK 17 2 36 24
H1216213_columns OK 2 68 136 272
H1216213_rows OK 1 146 100 40
H1216281_columns OK 2 36 40 496
H1216281_rows OK 1 82 164 24
H1216699_columns OK 2 4 8 16
H1216699_rows OK 33 50 36 24
H1217016_columns OK 2 4 8 16
H1217016_rows OK 17 2 36 24
H1217329_columns OK 2 4 8 16
H1217329_rows OK 1 210 164 40
H1217410_columns OK 2 4 8 16
H1217410_rows OK 17 2 36 40
H1217754_columns OK 2 4 40 144
H1217754_rows OK 17 2 36 40
H1218024_columns OK 17 2 4 24
H1218024_rows OK 33 2 36 40
H1218274_columns OK 17 2 260 216
H1218274_rows OK 33 66 356 104
H1226971_columns OK 17 50 52 24
H1226971_rows OK 33 498 36 40
H1227254_columns OK 17 34 500 8
H1227254_rows OK 33 498 36 104
H1228200_columns OK 17 50 308 24
H1228200_rows OK 17 66 20 232
H1231224_columns OK 1 2 4 40
H1231224_rows OK 17 2 20 232
H1231277_columns OK 1 2 20 488
H1231277_rows OK 33 50 276 232
H1231308_columns OK 17 2 20 488
H1231308_rows OK 33 50 276 232
H1273730_columns OK 2 68 40 112
H1273730_rows OK 1 2 4 24
H1274055_columns OK 65 130 4 312
H1274055_rows OK 17 18 4 8
H1274263_columns OK 2 4 8 16
H1274263_rows OK 1 2 4 8
H1339011_columns OK 65 34 100 40
H1339011_rows OK 1 146 4 152
H1339348_columns OK 2 4 8 16
H1339348_rows OK 1 2 4 8
H1533636_columns OK 33 18 52 440
H1533636_rows OK 1 2 36 472
H1533770_columns OK 1 2 4 24
H1533770_rows OK 9 10 4 16
H1540441_columns OK 17 2 4 8
H1540441_rows OK 145 130 4 24
H1541131_columns OK 49 50 500 8
H1541131_rows OK 17 98 36 56
H1542234_columns OK 25 194 4
H1542234_rows OK 11 4 16
H1542235_columns OK 33 2 4 504
H1542235_rows OK 97 36 232 368
H1542239_columns OK 33 2 4 504
H1542239_rows OK 3 4 8 48
H1542245_columns OK 33 2 4 504
H1542245_rows OK 3 4 8 48
H1542248_columns OK 1 34 260 216
H1542248_rows OK 35 4 8 16
H1542252_columns OK 17 50 468 24
H1542252_rows OK 3 4 8 16
H1542254_columns OK 17 82 4 8
H1542254_rows OK 3 4 8 48
H1542255_columns OK 1 34 4 472
H1542255_rows OK 41 2 4 16
H1542270_columns OK 1 34 260 216
H1542270_rows OK 65 74 4 272
H1542372_columns OK 1 34 260 216
H1542372_rows OK 1 42 4 16
H2309312_columns OK 33 2 36 8
H2309312_rows OK 145 210 180 8
H2328824_columns OK 33 2 100 408
H2328824_rows OK 305 18 212 264
H2399632_columns OK 81 2 4 88
H2399632_rows OK 1 226 276 24
H3074991_columns OK 5 14 464 32
H3074991_rows OK 1 2 20 488
H3074995_columns OK 5 462 16 32
H3074995_rows OK 1 2 20 488
H3462170_columns OK 65 66 84 424
H3462170_rows OK 33 234 228 48
H3464589_columns OK 273 2 4 488
H3464589_rows OK 1 50 52 504
H3552298_columns OK 1 50 228 216
H3552298_rows OK 77 14 16 480
H3599078_columns OK 17 18 20 120
H3599078_rows OK 1 162 148 280
H3599080_columns OK 17 18 20 120
H3599080_rows OK 1 66 76 32
H3599530_columns OK 1 2 4 264
H3599530_rows OK 17 322 244 104
H3599531_columns OK 1 2 4 264
H3599531_rows OK 17 50 148 8
H6754074_columns OK 1 50 36 136
H6754074_rows OK 33 98 164 312
C1 OK 97 162 196 328 240
C2 OK 13 38
C3 OK 49 146 164 184
C4 OK 25 74 84
C5 OK 41 98 108
C6 OK 13 42
C7 OK 45 42
C8 OK 49 146 164 184
C9 OK 49 146 164 184
C10 OK 49 146 164 184
C11 OK 49 146 164 184
C12 OK 49 146 164 184
C14 OK 49 146 164 184
C17 OK 49 146 164 184
C18 OK 49 146 164 184
C19 OK 49 146 164 184
C20 OK 49 146 164 184
C23 OK 97 162 292 232 336
C24 OK 97 162 292 232 336
C51 OK 49 146 180 168
C52 OK 49 146 180 104
C53 OK 49 146 164 120
C54 OK 49 146 164 120
C58 OK 97 290 324 360 400
C59 OK 97 290 324 200 368
C60 OK 97 290 324 232 368
C61 OK 97 290 324 232 368
C62 OK 97 162 292 232 336
C63 OK 97 290 324 360 400
C64 OK 97 290 324 200 368
C65 OK 97 290 324 232 368
C80 OK 49 82 148 168
C81 OK 49 82 148 168
C85 OK 49 82 148 120
C86 OK 49 82 148 104
C87 OK 49 82 148 168
C88 OK 97 162 292 232 336
C89 OK 97 162 292 200 368
C90 OK 97 162 292 328 368
C91 OK 97 162 228 296 368
C92 OK 97 162 196 296 336
C95 OK 97 162 292 232 336
C96 OK 97 162 292 200 368
C99 OK 97 162 292 232 336
C100 OK 97 162 292 200 368
C101 OK 97 162 292 232 336
C102 OK 97 162 292 200 368
C115 OK 97 290 324 360 400
C116 OK 161 290 388 328 432
C117 OK 97 290 324 200 368
C118 OK 97 290 324 232 368
C119 OK 97 290 324 232 368
C160 OK 49 146 164 200
C161 OK 49 146 100 168
C163 OK 97 162 292 328 400
C164 OK 97 162 292 232 432
C168 OK 97 290 324 360 400
C169 OK 161 290 388 328 432
C170 OK 97 290 324 200 368
C197 OK 289 98 324 360 432
C198 OK 97 322 164 200 368
C199 OK 97 322 164 232 368
C200 OK 97 162 292 328 400
C201 OK 193 322 100 232 368
C214 OK 49 146 164 200
C215 OK 161 50 100 184
C216 OK 161 50 116 184
C217 OK 161 50 116 184
C218 OK 97 290 324 360 400
C219 OK 97 290 324 200 368
C220 OK 97 290 324 232 368
C221 OK 97 290 324 232 368
C222 OK 97 290 324 360 400
C223 OK 97 290 324 200 368
C224 OK 97 290 324 232 368
C225 OK 97 290 324 232 368
C226 OK 97 290 324 232 368
C231 OK 97 162 292 328 400
C232 OK 193 322 100 232 368
C233 OK 193 322 100 232 368
C234 OK 193 322 100 232 368
C239 OK 97 162 292 328 400
C240 OK 97 290 164 200 336
C241 OK 97 290 164 200 336
C242 OK 97 162 292 232 368
C258 OK 97 162 292 328 400
C259 OK 97 290 164 424 240
C260 OK 97 290 164 424 240
C261 OK 97 162 292 328 240
C275 OK 97 226 292 360 400
C276 OK 97 162 292 232 208
C277 OK 97 162 292 232 208
C278 OK 97 162 292 200 240
C279 OK 97 162 196 296 240
C282 OK 97 290 324 360 400
C283 OK 161 290 388 328 432
C284 OK 97 290 324 200 368
C315 OK 97 290 324 360 400
C316 OK 97 290 324 200 368
C317 OK 97 290 324 232 368
C324 OK 97 290 324 360 400
C325 OK 97 290 324 200 368
C326 OK 97 290 324 232 368
C328 OK 97 290 324 360 400
C329 OK 97 290 324 200 368
C330 OK 97 290 324 232 368
C341 OK 97 162 292 232 400
C342 OK 97 162 292 232 208
C343 OK 97 162 292 232 400
C344 OK 97 162 292 232 208
C345 OK 97 162 292 200 240
C346 OK 97 162 292 200 240
C347 OK 97 162 292 200 240
C355 OK 97 162 292 232 400
C356 OK 97 162 292 232 208
C357 OK 97 290 324 360 400
C358 OK 161 290 388 328 432
C359 OK 97 290 324 200 368
C360 OK 97 290 324 232 368
C386 OK 97 290 324 360 400
C387 OK 97 290 324 200 368
C388 OK 97 290 324 360 400
C389 OK 97 290 324 200 368
C390 OK 97 290 324 232 368
C391 OK 97 290 324 360 400
C392 OK 97 290 324 200 368
C393 OK 97 290 324 360 400
C394 OK 97 290 324 200 368
C395 OK 97 290 324 232 368
C396 OK 97 162 292 328 400
C397 OK 97 162 292 232 432
C399 OK 97 162 292 328 400
C401 OK 97 290 324 360 400
C402 OK 97 290 324 200 368
C411 OK 97 162 292 328 400
C412 OK 97 162 292 360 432
C413 OK 97 162 292 232 400
C420 OK 97 290 324 360 400
C421 OK 161 290 388 328 432
C422 OK 97 290 324 200 368
C423 OK 97 290 324 232 368
C424 OK 97 290 324 232 368
C425 OK 97 290 324 360 400
C426 OK 161 290 388 328 432
C427 OK 97 290 324 200 368
C428 OK 97 290 324 232 368
C463 OK 97 290 324 360 400
C464 OK 97 290 324 200 368
C465 OK 97 290 324 232 368
C466 OK 97 290 324 232 368
C493 OK 97 162 292 232 400
C494 OK 97 162 292 200 240
C519 OK 97 162 292 232 336
C520 OK 97 162 292 200 368
C605 OK 97 290 356 328 400
C606 OK 97 162 196 360 240
C607 OK 97 290 356 328 400
C608 OK 97 162 196 360 240
C609 OK 97 162 196 360 240
C670 OK
C671 OK 25 42 116
C672 OK 49 82 100 248
C675 OK 97 162 292 232 400
C676 OK 97 162 292 232 336
C677 OK 97 162 292 200 240
C678 OK 73 82 100
C679 OK 25 50 84
C680 OK 97 290 324 360 400
C681 OK 97 290 324 200 368
C682 OK 97 162 292 328 400
C683 OK 97 162 292 232 432
C686 OK 49 82 148 200
C687 OK 97 162 196 392 240
C688 OK 97 162 292 232 336
C689 OK 25 42 76
C690 OK 73 82 100
C691 OK 25 90 108
C692 OK 41 74 140 112
C693 OK 49 82 148 232
C694 OK 25 74 84
C695 OK 57 26 84
C696 OK 49 146 164 200
C697 OK 97 50 116 184
C698 OK 97 50 116 184
C699 OK 97 290 324 360 432
C700 OK 97 162 196 232 368
C701 OK 49 146 164 200
C702 OK 113 50 84 152
C703 OK 49 82 100 216
C704 OK 49 146 164 200
C705 OK 49 82 100 168
C708 OK 97 162 292 328 400
C709 OK 193 322 100 232 368
C712 OK 97 162 292 328 400
C713 OK 193 322 100 232 400
C714 OK 193 322 100 168 368
C715 OK 97 162 292 200 368
C719 OK 97 290 324 360 432
C720 OK 97 162 196 232 368
C721 OK 97 162 196 232 368
C722 OK 73 82 100
C723 OK 25 42 76
C724 OK 25 50 108
C725 OK 97 290 324 360 432
C726 OK 97 162 196 232 368
C727 OK 97 162 196 232 368
C730 OK 145 162 180 200
C731 OK 49 82 100 152
C732 OK 97 290 324 360 400
C733 OK 97 290 324 360 208
C734 OK 97 290 324 360 432
C736 OK 97 290 324 360 432
C737 OK 97 162 196 232 368
C738 OK 97 162 196 232 368
C739 OK 97 290 324 360 432
C740 OK 97 162 196 232 368
C741 OK 97 290 324 360 432
C742 OK 97 162 196 232 368
C743 OK 97 162 196 232 368
C745 OK 97 290 324 360 464
C747 OK 49 146 164 200
C748 OK 49 146 180 216
C754 OK 41 74 84
C755 OK 97 162 292 232 336
C756 OK 97 162 292 232 336
C757 OK 97 162 292 200 240
C758 OK 97 162 292 232 336
C759 OK 97 162 292 328 400
C760 OK 97 290 164 200 336
C761 OK 97 290 164 232 432
C762 OK 97 162 292 200 432
C763 OK 97 162 292 328 400
C764 OK 97 162 292 328 208
C768 OK 161 290 388 424 336
C769 OK 97 162 196 232 336
C770 OK 73 82 100
C771 OK 25 58 92
C772 OK 97 162 292 328 400
C773 OK 97 162 292 232 336
C1453 OK 97 162 292 232 336
C1454 OK 97 162 292 232 336
C1455 OK 97 162 324 200 240
C1456 OK 97 162 388 200 240
C1457 OK 97 162 292 232 336
C1458 OK 97 162 292 232 336
C1459 OK 97 162 324 200 240
C1460 OK 97 162 388 200 240
C1461 OK 97 162 196 296 240
C1475 OK 97 162 228 296 368
C1476 OK 97 162 196 296 336
C1477 OK 97 162 196 296 400
C1478 OK 97 162 196 296 336
C1486 OK 97 162 196 328 432
C1487 OK 97 162 196 296 496
C1894 OK 97 162 196 424 496
C1906 OK 97 162 196 328 240
C1907 OK 97 162 196 296 240
C2531 OK 97 162 196 424 464
C2532 OK 97 162 196 392 496
C2533 OK 97 162 196 232 368
C2534 OK 97 386 164 232 368
C2535 OK 97 162 388 232 368
C2546 OK 97 226 164 296 400
C2547 OK 97 162 196 456 336
C2548 OK 97 322 164 456 368
C2549 OK 97 162 324 456 368
C2581 OK 97 162 292 232 464
C2582 OK 97 162 292 232 464
C2583 OK 97 194 292 328 432
C2584 OK 97 162 292 392 368
C2585 OK 97 290 196 328 432
C2621 OK 97 162 196 232 496
C2622 OK 97 162 292 328 432
C2623 OK 97 162 388 296 432
C2679 OK 97 162 228 296 368
C2680 OK 97 162 196 296 336
C2681 OK 97 162 196 296 400
C2682 OK 97 162 292 200 400
C2683 OK 97 162 228 296 368
C2684 OK 97 162 196 296 336
C2685 OK 97 162 196 296 400
C2686 OK 97 162 196 296 336
C4247 OK 97 162 228 296 432
C4248 OK 97 162 196 296 400
C4249 OK 97 162 196 296 336
C4278 OK 97 290 324 392 368
C4279 OK 97 290 356 424 208
C4280 OK 97 290 324 392 240
C4281 OK 97 194 292 328 240
C4285 OK 97 162 420 296 336
C4286 OK 97 162 292 424 336
C4287 OK 97 162 324 392 240
C4293 OK 97 162 228 296 432
C4294 OK 97 162 196 296 400
C4344 OK 97 162 196 296 240
C4376 OK 97 226 292 328 400
C4377 OK 97 162 292 200 336
C4378 OK 97 162 292 232 368
C4379 OK 97 290 196 232 368
C4397 OK 97 162 228 296 400
C4398 OK 97 162 228 296 464
C4399 OK 97 162 196 296 240
C4440 OK 97 162 228 296 336
C4443 OK 97 162 228 296 336
C4444 OK 97 162 228 296 400
C4458 OK 97 162 228 296 336
C4459 OK 97 162 228 296 336
C4460 OK 97 162 196 296 240
C4463 OK 97 162 228 296 336
C4464 OK 97 162 228 296 336
C4465 OK 97 162 196 296 240
C4466 OK 97 162 196 296 240
C4485 OK 49 114 148 168
C4486 OK 49 82 148 104
C4515 OK 97 162 228 296 368
C4516 OK 97 162 196 296 336
C4517 OK 49 82 116 152
C4518 OK 49 82 100 152
C4519 OK 49 82 100 152
C4520 OK 97 162 228 296 432
C4521 OK 97 162 196 296 400
C4522 OK 97 162 196 296 336
C4526 OK 97 162 228 296 368
C4527 OK 97 162 196 296 336
C4537 OK 97 162 228 296 336
C4538 OK 97 162 196 296 240
C4539 OK 97 162 196 296 240
C4562 OK 97 162 196 424 240
C4563 OK 97 162 196 296 240
C4564 OK 97 162 196 424 240
C4565 OK 97 162 196 296 240
C4566 OK 97 162 196 424 240
C4572 OK 97 162 292 328 464
C4573 OK 97 162 292 232 432
C4574 OK 97 162 388 360 240
C4606 OK 97 162 228 296 336
C4607 OK 97 162 196 296 368
C4608 OK 97 162 196 296 368
C4646 OK 97 162 196 424 240
C4650 OK 97 162 196 424 240
C4651 OK 97 162 196 392 240
C4652 OK 97 162 196 296 240
C4753 OK 49 82 180 104
C4754 OK 97 162 196 424 240
C4755 OK 97 162 196 296 240
C4779 OK 97 162 196 232 432
C4780 OK 97 162 196 296 240
C4784 OK 97 162 356 296 208
C4785 OK 97 162 324 296 208
C4786 OK 97 162 388 360 240
C4870 OK 97 162 196 488 240
C4871 OK 97 162 196 392 304
C4872 OK 97 162 196 296 432
C4890 OK 97 162 484 360 208
C4918 OK 81 146 324 392 224
C4919 OK 97 162 228 360 464
C4925 OK 97 162 196 392 240
C4935 OK 97 162 324 360 208
C4936 OK 97 162 292 456 240
C4939 OK 97 162 196 392 240
C4940 OK 97 162 196 296 368
C5294 OK 97 162 196 328 240
C5295 OK 97 162 196 232 464
C5296 OK 25 42 76
C5300 OK 97 162 228 296 432
C5301 OK 97 162 196 296 400
C5378 OK 97 162 292 232 336
C5379 OK 97 162 292 200 368
C5386 OK 97 162 228 296 368
C5387 OK 97 162 196 296 336
C5388 OK 97 162 228 296 368
C5389 OK 97 162 196 296 336
C5492 OK 97 162 292 232 368
C5493 OK 97 162 292 200 336


==> anc/code/binary/support/d9_finite/fuglede9_subgroups.cpp <==
// Find linear tiling complements by exhaustive, pruned RREF enumeration.
// Input lines: identifier ambient_dimension complement_dimension E_point ...
// Output lines: identifier OK basis ...  OR identifier FAIL
// Compile: g++ -O3 -std=c++17 fuglede9_subgroups.cpp -o fuglede9_subgroups
#include <array>
#include <chrono>
#include <fstream>
#include <iostream>
#include <sstream>
#include <string>
#include <vector>
struct Search{
 int n,k;std::array<bool,512>D{};std::vector<int>pivots,basis,answer;
 unsigned long long nodes=0;
 bool rows(int i,const std::vector<int>&U){
  ++nodes;
  if(i==k){answer=basis;return true;}
  std::vector<int>free;
  for(int j=pivots[i]+1;j<n;j++){
   bool pivot=false;for(int p:pivots)if(j==p)pivot=true;
   if(!pivot)free.push_back(j);
  }
  for(int mask=0;mask<(1<<free.size());mask++){
   int v=1<<pivots[i];for(unsigned a=0;a<free.size();a++)if(mask&(1<<a))v^=1<<free[a];
   bool good=true;for(int u:U)if(D[u^v]){good=false;break;}
   if(!good)continue;
   auto next=U;for(int u:U)next.push_back(u^v);
   basis.push_back(v);if(rows(i+1,next))return true;basis.pop_back();
  }
  return false;
 }
 bool piv(int start){
  if(int(pivots.size())==k)return rows(0,std::vector<int>{0});
  for(int p=start;p<=n-(k-int(pivots.size()));p++){
   pivots.push_back(p);if(piv(p+1))return true;pivots.pop_back();
  }
  return false;
 }
};
int main(int argc,char**argv){
 if(argc!=3)return 2;std::ifstream in(argv[1]);std::ofstream out(argv[2]);if(!in||!out)return 3;
 std::string line,id;int cases=0,failures=0;unsigned long long total=0;
 auto start=std::chrono::steady_clock::now();
 while(std::getline(in,line)){
  std::istringstream is(line);Search s;is>>id>>s.n>>s.k;
  if(s.n>9||s.n<1||s.k<0||s.k>s.n)return 4;
  std::vector<int>E;int x;while(is>>x){if(x<0||x>=(1<<s.n))return 5;E.push_back(x);}
  if(E.size()*(1U<<s.k)!=(1U<<s.n))return 6;
  for(int a:E)for(int b:E)if(a!=b)s.D[a^b]=true;
  bool ok=s.piv(0);++cases;total+=s.nodes;out<<id;
  if(ok){
   std::vector<int>K{0};for(int b:s.answer){auto old=K;for(int u:old)K.push_back(u^b);}
   std::array<bool,512>covered{};
   for(int e:E)for(int k:K){int y=e^k;if(covered[y])return 7;covered[y]=true;}
   out<<" OK";for(int b:s.answer)out<<" "<<b;
  }else{out<<" FAIL";++failures;std::cout<<"NO SUBGROUP "<<id<<" nodes "<<s.nodes<<"\n";}
  out<<"\n";
  if(cases%200==0)std::cout<<cases<<" cases; "<<failures<<" failures; "<<total<<" nodes\n"<<std::flush;
 }
 double seconds=std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
 std::cout<<"FINAL cases "<<cases<<" subgroup_failures "<<failures<<" nodes "<<total<<" seconds "<<seconds<<"\n";
 if(!out)return 8;
}


==> anc/code/binary/support/d9_finite/had32_rank_le9.txt <==
25418 5 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999999 99996666 99669966 99666699 96969696 96966969 96699669 96696996
25419 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969699 96966966 96699666 96696999
25420 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969666 96966999 96699699 96696966
25421 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999966 99996699 99669999 99666666 96969669 96966996 96699696 96696969
25422 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9996A55A 99965AA5 99699966 99696699 96999696 96996969 96669669 96666996
25423 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
25424 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999666 96996999 96669699 96666966
25425 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999666 96996999 96669969 96666696
25426 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A599995A A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A5665A 96995AA5 96669969 965AA596
25427 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A599995A A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A55A69 96996696 9666A55A 965A99A5
25428 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
25429 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 9696965A 969669A5 966996A5 9669695A
25430 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 96969969 96966696 9669965A 966969A5
25431 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 9696965A 969669A5 96699969 96696696
25432 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
25433 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 99669696 99666969 96969669 96966996 966999A5 9669665A
25434 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
25435 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969969 96966696 96699996 96696669
25436 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996996 96966669 96699969 96669696
25437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996969 96966696 96699996 96669669
25438 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25439 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 9696995A 969666A5 966999A5 9669665A
25440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A99A5 A55A665A 99999696 99996969 99669669 99666996 9696A566 96965A99 9669995A 966966A5
25441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A99A5 A55A665A 9996A566 99965A99 99699696 99696969 9699995A 969966A5 96669669 96666996
25443 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9999A566 99995A99 996696A5 9966695A 96969969 96966696 9669965A 966969A5
25444 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 99999969 99996696 996696A5 9966695A 9696965A 969669A5 9669A566 96695A99
25445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 96696696
25446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 96969969 96966696 9669A566 96695A99
25447 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666965A 966669A5
25448 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 9699965A 969969A5 966696A5 9666695A
25449 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 996996A5 9969695A 96999969 96996696 9666965A 966669A5
25451 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9999A566 99995A99 99669996 99666669 9696965A 969669A5 96699969 96696696
25453 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 99699996 99696669 9699965A 969969A5 96669969 96666696
25454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999996 96996669 96669969 96666696
25455 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999969 96996696 96669996 96666669
25456 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9999A566 99995A99 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25458 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 996999A5 9969665A 96999669 96996996 9666995A 966666A5
25459 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 969999A5 9699665A 9666995A 966666A5
25460 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 9699995A 969966A5 966699A5 9666665A
25461 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5999966 A5665A96 A55A6669 999696A5 9996695A 9969965A 996969A5 96A56666 96995A99 96669969 965AA596
25463 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5999666 A5665AA5 A55A695A 99969996 99966669 99699969 99696696 96A56966 96995A99 9666965A 965AA5A5
25465 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5999666 A5665A96 A55A6969 999699A5 9996665A 9969995A 996966A5 96A56966 96995A99 96669669 965AA596
25467 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
25468 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
25469 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699699 99696966 96999969 96996696 96669666 96666999
25470 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699699 99696966 96999666 96996999 96669969 96666696
25471 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A59999A5 A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A55A69 96996696 9666A5A5 965A995A
25472 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
25473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
25474 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 9699695A 96965AA5 9669A5A5 9666965A
25475 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
25476 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
25477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
25478 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
25479 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 99A56696 9996A569 99695A69 995A9996 969969A5 96965A5A 9669A55A 966696A5
25482 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 99996996 9996A569 99695A69 99669696 96A5665A 96965AA5 9669A5A5 965A995A
25483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
25484 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A5665A 969969A5 966696A5 965A995A
25485 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
25486 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
25487 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
25488 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
25489 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
25490 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699965A 969969A5 9666A566 96665A99
25492 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5999669 A5666969 A55A6696 999969A5 9996A55A 99695A5A 996696A5 96A56666 96965A99 9669A599 965A9966
25493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A66565A6 A5A55A5A A55A9996 A55A6669 9A56596A 99966696 9969A55A 99695AA5 96999666 96996999 96669699 95A6A965
25494 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A66565A6 A5A55A5A A55A9996 A55A6669 9A56596A 99966696 99699666 99696999 9699A55A 96995AA5 96669699 95A6A965
25495 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A66565A6 A599695A A5665A99 A55A9666 9A56596A 99966696 99699996 99696669 96A5965A 96995AA5 965AA599 95A6A965
25496 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59596A 99996696 99669996 99666669 9696965A 969669A5 966996A5 95A9A959
25497 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59596A 99996696 9966965A 996669A5 96969996 96966669 966996A5 95A9A959
25498 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 9999695A 99669996 99666669 9696965A 969669A5 96699969 95A9A695
25499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 9999695A 9966965A 996669A5 96969996 96966669 96699969 95A9A695
25500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 99966996 99696969 9966965A 9699995A 96966669 966699A5 95A9A695
25501 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59566A 99996996 99669696 99666969 9696995A 969666A5 966999A5 95A9A659
25502 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55A9996 A55A6669 9A5956A6 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 95A9A695
25503 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55A9996 A55A6669 9A56596A 99966696 9969A566 99695A99 9699965A 969969A5 966696A5 95A6A959
25506 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55A9696 A55A6969 9A5659A6 9996665A 9969995A 996966A5 9699A566 96995A99 96669669 95A6A995
25507 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55A965A A55A69A5 9A56596A 99966696 99699996 99696669 9699A566 96995A99 966696A5 95A6A959
25511 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55AA596 A55A5A69 9A56656A 99965A96 99699966 99696699 9699965A 969969A5 966696A5 95A6A959
25512 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A59566A 9996695A 9969A596 99665AA5 969969A5 96969696 9666A569 95A99A59
25513 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A59566A 9996695A 996969A5 99669696 9699A596 96965AA5 9666A569 95A99A59
25514 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99996996 99695A69 99669696 9699965A 96965AA5 9669A5A5 95A6A959
25515 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99995A5A 996969A5 99669696 9699A596 96965AA5 96699669 95A6A959
25516 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99965A96 9969A596 99695A69 9699965A 969969A5 966696A5 95A6A959
25519 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5996966 A5669666 A55A6699 9A56656A 99965A96 9969A596 99695A69 96A566A5 9699965A 965A99A5 95A6A959
25521 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55AA566 A55A5A99 9A5956A6 9999695A 9966965A 996669A5 96969996 96966669 9669A599 95A99A65
25522 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55AA566 A55A5A99 9A56659A 99965A66 99699996 99696669 9699965A 969969A5 966696A5 95A6A959
25524 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5956A6 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 95A99A65
25526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5956A6 99966966 99696999 9966965A 9699A55A 96965A99 9666A5A5 95A99A65
25528 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A56659A 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 95A6A959
25529 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A56659A 99965A66 9969965A 996969A5 9699A566 96995A99 966696A5 95A6A959
25532 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A66565A9 A599665A A5665A66 A55A9999 9A59596A 99A55A99 9966A55A 995A66A5 96969669 96966996 96699696 95A9A965
25533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 99669999 99666666 9696965A 969669A5 966996A5 95A9A956
25534 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 9966965A 996669A5 96969999 96966666 966996A5 95A9A956
25536 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 9999695A 99669999 99666666 9696965A 969669A5 96699966 95A9A695
25537 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 9999695A 9966965A 996669A5 96969999 96966666 96699966 95A9A695
25539 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 99966999 99696966 9966965A 9699995A 96966666 966699A5 95A9A695
25542 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A9999 A55A6666 9A5956A9 9999695A 9966965A 996669A5 9696A569 96965A96 96699966 95A9A695
25543 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A995A A55A66A5 9A5659A9 9996665A 9969A569 99695A96 96999699 96996966 96669666 95A6A995
25545 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A9699 A55A6966 9A5659A9 9996665A 9969995A 996966A5 9699A569 96995A96 96669666 95A6A995
25546 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A965A A55A69A5 9A59596A 99996699 99669999 99666666 9696A569 96965A96 966996A5 95A9A956
25547 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A965A A55A69A5 9A5956A9 9999695A 9966A569 99665A96 96969999 96966666 96699966 95A9A695
25551 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55AA569 A55A5A96 9A56659A 99965A69 99699999 99696666 9699965A 969969A5 966696A5 95A6A956
25552 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
25553 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 99669669 99666996 9696A55A 96965AA5 96699696 95A9A965
25554 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 9996695A 9969965A 99665AA5 96995A96 96969669 9666A596 95A9A965
25556 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 99996969 9966A55A 99665AA5 96969669 96966996 9669A5A5 95A99A56
25557 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 95A99A56
25559 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 9996695A 996969A5 99669669 9699A569 96965AA5 9666A596 95A99A56
25561 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99996969 99695A96 99669669 9699965A 96965AA5 9669A5A5 95A6A956
25562 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99995A5A 9969A569 99665AA5 969969A5 96969669 96699696 95A6A956
25563 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 95A6A956
25564 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99965A69 9969965A 996969A5 9699A569 96995A96 966696A5 95A6A956
25565 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9669 A55A6996 9A5965A9 99995A5A 99669999 99666666 9696A55A 96965AA5 96699696 95A9A965
25568 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5996999 A5669699 A55A6666 9A56659A 99965A69 9969A569 99695A96 96A566A5 9699965A 965A99A5 95A6A956
25569 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A599665A A56666A5 A55A9999 9A5965A9 99A55A99 9966A55A 995A5A66 96969669 96966996 96699696 95A9A965
25572 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A599665A A56666A5 A55A9999 9A56659A 99965A69 9969A569 99695A96 96A59699 969969A5 965A9666 95A6A956
25574 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 99669969 99666696 969696A5 9696695A 9669959A 96696A65
25575 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 99669969 99666696 9696959A 96966A65 966996A5 9669695A
25576 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 996696A5 9966695A 96969969 96966696 9669959A 96696A65
25578 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 9966959A 99666A65 969696A5 9696695A 96699969 96696696
25579 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999695A9 99696969 99666696 969966A5 9696695A 9669959A 96669A65
25584 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99996696 99669A56 996665A9 9696959A 96966A65 966996A5 9669695A
25585 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99996696 996696A5 9966695A 9696959A 96966A65 96699A56 966965A9
25586 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99969696 99696A56 996665A9 9699659A 96966A65 966996A5 9666995A
25588 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 99669A65 9966659A 969695A9 96966A56 96699696 96696969
25589 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 99669696 99666969 969695A9 96966A56 96699A65 9669659A
25590 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 996695A9 99666A56 96969A65 9696659A 96699696 96696969
25591 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999696A5 99696A65 9966659A 969965A9 96966A56 96699696 96669969
25594 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999696 99996969 996695A9 99666A56 96969A65 9696659A 9669995A 966966A5
25595 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999696 99969969 996965A9 99666A56 96996A65 9696659A 9669995A 966696A5
25596 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999959A 99996A65 996696A5 9966695A 96969969 96966696 96699A56 966965A9
25597 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999959A 99969A65 996966A5 9966695A 96996969 96966696 96699A56 966695A9
25598 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 9969995A 996966A5 96999696 96996969 966695A9 96666A56
25599 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 9969995A 996966A5 969995A9 96996A56 96669696 96666969
25601 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 996995A9 99696A56 96999696 96996969 9666995A 966666A5
25602 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 99699969 99696696 969996A5 9699695A 9666959A 96666A65
25603 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 99699969 99696696 9699959A 96996A65 966696A5 9666695A
25604 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 9969959A 99696A65 969996A5 9699695A 96669969 96666696
25605 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9A65 A55A659A 9999995A 999966A5 9966A566 99665A99 969695A9 96966A56 96699696 96696969
25610 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9A65 A55A659A 9996A566 99965A99 9969995A 996966A5 96999696 96996969 966695A9 96666A56
25623 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9A56 A55A65A9 9999959A 99996A65 996696A5 9966695A 96969969 96966696 9669A566 96695A99
25624 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9A56 A55A65A9 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666959A 96666A65
25631 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9969 A55A6696 9996A566 99965A99 99699A56 996965A9 9699959A 96996A65 966696A5 9666695A
25634 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A995A A55A66A5 9999A566 99995A99 99669A65 9966659A 969695A9 96966A56 96699696 96696969
25635 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A995A A55A66A5 99999696 99996969 996695A9 99666A56 96969A65 9696659A 9669A566 96695A99
25637 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A995A A55A66A5 9996A566 99965A99 99699A65 9969659A 969995A9 96996A56 96669696 96666969
25642 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A96A5 A55A695A 9996A566 99965A99 9969959A 99696A65 96999A56 969965A9 96669969 96666696
25643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A95A9 A55A6A56 99999696 99996969 9966A566 99665A99 96969A65 9696659A 9669995A 966966A5
25644 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A95A9 A55A6A56 99999696 99996969 9966995A 996666A5 96969A65 9696659A 9669A566 96695A99
25646 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A95A9 A55A6A56 9996A566 99965A99 99699696 99696969 9699995A 969966A5 96669A65 9666659A
25650 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5999966 A56665A6 A55A5A99 99A559A9 99996696 99669A56 995AA569 9696959A 96966A65 966996A5 9669695A
25653 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5999966 A56665A6 A55A5A99 99A5599A 999966A5 99669A65 995AA55A 969695A9 96966A56 96699696 96696969
25658 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5999966 A56665A6 A55A5A99 999696A5 9996695A 9969959A 99696A65 96A55A96 969965A9 96669969 965AA656
25659 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5999966 A56665A6 A55A5A99 99969696 99966969 996995A9 99696A56 96A55AA5 9699659A 9666995A 965AA665
25672 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99A55AA5 9999695A 9966959A 995AA665 96969A56 969665A9 96699969 96696696
25675 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99A55A96 99996969 996695A9 995AA656 96969A65 9696659A 9669995A 966966A5
25680 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99A559A9 99996A56 99669696 995AA569 9696995A 969666A5 96699A65 9669659A
25692 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99969A65 9996659A 9969995A 996966A5 96A55A96 96996969 966695A9 965AA656
25694 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99969A56 999665A9 99699969 99696696 96A55AA5 9699695A 9666959A 965AA665
25726 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5995AA5 A566599A A55AA566 99969A56 999665A9 99699969 99696696 96A595A6 9699695A 96666A65 965A9699
25727 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5995AA5 A566599A A55AA566 99969696 99966969 996995A9 99696A56 96A59966 9699659A 966666A5 965A9A59
25735 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5995A96 A56659A9 A55AA566 99969A65 9996659A 9969995A 996966A5 96A595A6 96996969 96666A56 965A9699
25737 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5995A96 A56659A9 A55AA566 999696A5 9996695A 9969959A 99696A65 96A59966 969965A9 96666696 965A9A59
25739 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5969966 A56965A6 A55A5A99 999996A5 9999695A 9966959A 99666A65 96A55A96 969665A9 96699969 965AA656
25743 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5969966 A56965A6 A55A5A99 99999696 99996969 996695A9 99666A56 96A55AA5 9696659A 9669995A 965AA665
25748 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5969966 A56965A6 A55A5A99 999995A9 99996A56 99669696 99666969 96A5599A 969666A5 96699A65 965AA55A
25752 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5969966 A56965A6 A55A5A99 9999959A 99996A65 996696A5 9966695A 96A559A9 96966696 96699A56 965AA569
25770 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59695A6 A5696966 A55A5A99 9999995A 999966A5 99669A65 9966659A 96A559A9 96966A56 96699696 965AA569
25772 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A65 9996659A 9969995A 996966A5 969995A6 96996A59 96669699 96666966
25775 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A59 999665A6 99699966 99696699 9699959A 96996A65 966696A5 9666695A
25779 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55A9A65 A55A659A 9996A656 999659A9 9969995A 996966A5 969995A6 96996A59 96669699 96666966
25782 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55A959A A55A6A65 9996A656 999659A9 996996A5 9969695A 96999A59 969965A6 96669966 96666699
25786 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999A56 A5666696 A55A59A9 999696A5 9996695A 9969959A 99696A65 96A559A6 96996699 96669A59 965AA566
25787 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999A56 A5666696 A55A59A9 99969699 99966966 996995A6 99696A59 96A5599A 969966A5 96669A65 965AA55A
25793 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999696 A5666A56 A55A59A9 99A55A99 99996966 996695A6 995AA659 9696995A 969666A5 96699A65 9669659A
25798 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999696 A5666A56 A55A59A9 99A5599A 99996A65 996696A5 995AA55A 96969A59 969665A6 96699966 96696699
25807 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999696 A5666A56 A55A59A9 99969A65 9996659A 9969995A 996966A5 96A559A6 96996A59 96669699 965AA566
25821 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5995AA5 A566599A A55AA656 99969A59 999665A6 99699966 99696699 96A56A56 9699959A 966696A5 965A6969
25822 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5995AA5 A566599A A55AA656 99969699 99966966 996995A6 99696A59 96A56696 9699995A 96669A65 965A65A9
25824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5995A99 A56659A6 A55AA656 99969A65 9996659A 9969995A 996966A5 96A56A56 969995A6 96669699 965A6969
25825 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5995A99 A56659A6 A55AA656 999696A5 9996695A 9969959A 99696A65 96A56696 96999966 96669A59 965A65A9
25826 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5969A56 A5696696 A55A59A9 999996A5 9999695A 9966959A 99666A65 96A559A6 96966699 96699A59 965AA566
25834 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99999696 99996969 996695A9 99666A56 96969966 96966699 96699A59 966965A6
25835 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99999696 99969969 996965A9 99666A56 96996966 96966699 96699A59 966695A6
25836 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 99699966 99696699 969995A9 96996A56 96669696 96666969
25837 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 99699696 99696969 969995A9 96996A56 96669966 96666699
25838 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 996995A9 99696A56 96999966 96996699 96669696 96666969
25839 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699969 99696696 969995A6 96996A59 96669699 96666966
25840 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699699 99696966 969995A6 96996A59 96669969 96666696
25841 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 996995A6 99696A59 96999969 96996696 96669699 96666966
25842 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9A59 A55A65A6 99999696 99996969 996695A9 99666A56 96969966 96966699 9669A665 9669599A
25843 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9A59 A55A65A6 999995A9 99996A56 99669696 99666969 9696A665 9696599A 96699966 96696699
25844 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9A59 A55A65A6 9996A665 9996599A 99699966 99696699 969995A9 96996A56 96669696 96666969
25847 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9A56 A55A65A9 9996A665 9996599A 99699969 99696696 969995A6 96996A59 96669699 96666966
25850 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9969 A55A6696 9996A665 9996599A 99699A56 996965A9 96999699 96996966 966695A6 96666A59
25854 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9966 A55A6699 99999696 99996969 996695A9 99666A56 9696A665 9696599A 96699A59 966965A6
25855 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9966 A55A6699 999995A9 99996A56 99669696 99666969 96969A59 969665A6 9669A665 9669599A
25856 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9966 A55A6699 9996A665 9996599A 99699A59 996965A6 96999696 96996969 966695A9 96666A56
25858 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5999A65 A56666A5 A55A599A 99969696 99966969 996995A9 99696A56 96A559A6 96996699 96669A59 965AA566
25863 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A59996A5 A5666A65 A55A599A 99A55A96 99996969 996695A9 995AA656 96969966 96966699 96699A59 966965A6
25866 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A59996A5 A5666A65 A55A599A 99A559A9 99996A56 99669696 995AA569 96969A59 969665A6 96699966 96696699
25871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A59996A5 A5666A65 A55A599A 99969A56 999665A9 99699969 99696696 96A559A6 96996A59 96669699 965AA566
25878 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 999995A9 99996A56 99669696 99666969 9696A55A 96965AA5 9669A665 9669599A
25879 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 999995A9 9996A656 99695A96 99666969 9699695A 96965AA5 9669A665 9666959A
25880 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 9969A569 99695A96 969996A5 9699695A 9666959A 96666A65
25881 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 9969A569 99695A96 9699959A 96996A65 966696A5 9666695A
25882 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 996996A5 9969695A 9699A569 96995A96 9666959A 96666A65
25884 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A599A566 A56659A6 A55A6699 999696A5 9996695A 9969959A 99696A65 96A56696 969959A9 9666A569 965A9A56
25886 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A59995A6 A5666966 A55A6699 99A56696 99996969 996695A9 995A9A56 9696A665 9696599A 9669A55A 96695AA5
25895 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A59995A6 A5666966 A55A6699 9996A665 9996599A 9969A55A 99695AA5 96A56696 96996969 966695A9 965A9A56
25897 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A59995A6 A5666966 A55A6699 9996A656 999659A9 9969A569 99695A96 96A566A5 9699695A 9666959A 965A9A65
25906 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A596A566 A56959A6 A55A6699 99999696 99996969 996695A9 99666A56 96A566A5 9696599A 9669A55A 965A9A65
25911 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A59695A6 A5696966 A55A6699 9999A665 9996695A 9969959A 99665AA5 96A56696 969959A9 9666A569 965A9A56
25913 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 999996A5 9999695A 9966959A 99666A65 9696A659 969659A6 9669A566 96695A99
25914 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 999996A5 9996A55A 9969599A 99666A65 96996A59 969659A6 9669A566 96669699
25915 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A665 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 96666966
25916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A665 9996599A 99699699 99696966 9699A55A 96995AA5 966695A6 96666A59
25918 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 969996A5 9699695A 9666959A 96666A65
25919 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
25920 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 996996A5 9969695A 9699A566 96995A99 9666959A 96666A65
25922 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9699 A55A6966 9996A665 9996599A 9969A55A 99695AA5 96999969 96996696 966695A6 96666A59
25924 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9699 A55A6966 9996A665 9996599A 99699969 99696696 9699A55A 96995AA5 966695A6 96666A59
25925 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A599A569 A56659A9 A55A6696 999696A5 9996695A 9969959A 99696A65 96A56699 969959A6 9666A566 965A9A59
25927 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A599A569 A56659A9 A55A6696 99969699 99966966 996995A6 99696A59 96A566A5 9699599A 9666A55A 965A9A65
25929 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A59995A9 A5666969 A55A6696 99A566A5 9999695A 9966959A 995A9A65 9696A659 969659A6 9669A566 96695A99
25940 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A59995A9 A5666969 A55A6696 9996A665 9996599A 9969A55A 99695AA5 96A56699 96996966 966695A6 965A9A59
25949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A59966A5 A566659A A55A9969 9996A659 999659A6 9969A566 99695A99 96A595A9 9699695A 96666A65 965A9696
25951 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A59966A5 A566659A A55A9969 99969699 99966966 996995A6 99696A59 96A5A569 9699599A 96665AA5 965AA656
25953 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5996699 A56665A6 A55A9969 9996A665 9996599A 9969A55A 99695AA5 96A595A9 96996966 96666A59 965A9696
25955 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 96666966
25956 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 99699699 99696966 969995A6 96996A59 9666A55A 96665AA5
25957 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 996995A6 99696A59 9699A55A 96995AA5 96669699 96666966
25959 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
25960 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 996996A5 9969695A 9699959A 96996A65 9666A566 96665A99
25961 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 9969959A 99696A65 9699A566 96995A99 966696A5 9666695A
25963 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A95A6 A55A6A59 9996A665 9996599A 9969A55A 99695AA5 96999A56 969965A9 96669699 96666966
25964 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A95A6 A55A6A59 9996A665 9996599A 99699A56 996965A9 9699A55A 96995AA5 96669699 96666966
25966 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A599A656 A5665A96 A55A65A9 999696A5 9996695A 9969959A 99696A65 96A565A6 96995A99 9666A659 965A9966
25967 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A599A656 A5665A96 A55A65A9 99969699 99966966 996995A6 99696A59 96A5659A 96995AA5 9666A665 965A995A
25973 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5999696 A5666A56 A55A65A9 9996A665 9996599A 9969A55A 99695AA5 96A565A6 96996A59 96669699 965A9966
25976 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A59966A5 A566659A A55A9A56 9996A659 999659A6 9969A566 99695A99 96A56A56 9699959A 966696A5 965A6969
25977 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A59966A5 A566659A A55A9A56 99969699 99966966 996995A6 99696A59 96A55A96 9699A55A 9666A665 965A59A9
25978 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5996699 A56665A6 A55A9A56 9996A665 9996599A 9969A55A 99695AA5 96A56A56 969995A6 96669699 965A6969
25979 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 9969A55A 99695AA5 969995A9 96996A56 96669696 96666969
25980 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 99699696 99696969 969995A9 96996A56 9666A55A 96665AA5
25981 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 996995A9 99696A56 9699A55A 96995AA5 96669696 96666969
25983 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A656 999659A9 996996A5 9969695A 9699959A 96996A65 9666A569 96665A96
25984 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A656 999659A9 9969959A 99696A65 9699A569 96995A96 966696A5 9666695A
25986 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A95A9 A55A6A56 9996A665 9996599A 99699A59 996965A6 9699A55A 96995AA5 96669696 96666969
25987 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A599A659 A5665A99 A55A65A6 999696A5 9996695A 9969959A 99696A65 96A565A9 96995A96 9666A656 965A9969
25988 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A599A659 A5665A99 A55A65A6 99969696 99966969 996995A9 99696A56 96A5659A 96995AA5 9666A665 965A995A
25992 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5999699 A5666A59 A55A65A6 9996A665 9996599A 9969A55A 99695AA5 96A565A9 96996A56 96669696 965A9969
25993 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5999699 A5666A59 A55A65A6 9996A656 999659A9 9969A569 99695A96 96A5659A 96996A65 966696A5 965A995A
25995 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5969699 A5696A59 A55A65A6 9999A55A 99966A65 996996A5 9966599A 96A56696 969959A9 9666A569 965A9A56
25996 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 99699969 99696696 96A59699 96A56966 965A95A6 965A6A59
25997 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 99699969 99696696 96A595A6 96A56A59 965A9699 965A6966
26000 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 996995A6 99696A59 96A59699 96A56966 965A9969 965A6696
26001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A5669A56 A56665A9 9996A55A 99965AA5 99699969 99696696 96A59699 96A56966 965A95A6 965A6A59
26010 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A5669A56 A56665A9 99969699 99966966 996995A6 99696A59 96A5A55A 96A55AA5 965A9969 965A6696
26014 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A5669969 A5666696 99969699 99966966 996995A6 99696A59 96A59A56 96A565A9 965AA55A 965A5AA5
26033 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 99699969 99696696 96A596A5 96A5695A 965A959A 965A6A65
26034 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 996996A5 9969695A 96A59969 96A56696 965A959A 965A6A65
26037 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 9969959A 99696A65 96A596A5 96A5695A 965A9969 965A6696
26038 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 999696A5 9996695A 9969959A 99696A65 96A59A56 96A565A9 965A9969 965A6696
26039 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 999696A5 9996695A 9969959A 99696A65 96A59969 96A56696 965A9A56 965A65A9
26044 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A5669A56 A56665A9 999696A5 9996695A 9969959A 99696A65 96A5A566 96A55A99 965A9969 965A6696
26051 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A5669969 A5666696 999696A5 9996695A 9969959A 99696A65 96A59A56 96A565A9 965AA566 965A5A99
26057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A59699 96A56966 965A95A6 965A6A59
26058 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A595A6 96A56A59 965A9699 965A6966
26059 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59A59 96A565A6 965A9966 965A6699
26060 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59966 96A56699 965A9A59 965A65A6
26061 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A56696A5 A566695A 9996A569 99965A96 9969959A 99696A65 96A59A59 96A565A6 965A9966 965A6699
26066 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566959A A5666A65 9996A569 99965A96 996996A5 9969695A 96A59966 96A56699 965A9A59 965A65A6
26071 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59A59 96A565A6 965A9966 965A6699
26072 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59966 96A56699 965A9A59 965A65A6
26073 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A6656666 A5A5599A A55A9A56 A55A65A9 9A56596A 99966696 9969A55A 99695AA5 969995A6 96996A59 96669699 95A6A965
26138 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A6655A5A A5A565A6 A55A9966 A55A6699 9A56656A 99965A96 9969A656 996959A9 9699959A 96996A65 966696A5 95A6A959
26151 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A665596A A5A56696 A55A9A56 A55A65A9 9A5956A6 9999695A 9966959A 99666A65 9696A566 96965A99 9669A659 95A999A5
26158 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A665596A A5A56696 A55A9A56 A55A65A9 9A566666 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 95A6A965
26162 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A665596A A5A56696 A55A9A56 A55A65A9 9A56665A 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 95A6A959
26217 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659665A A59959A6 A566A566 A5665A99 9A655A66 99A5659A 995A9696 995A6969 9696995A 969666A5 966995A9 95A9AA55
26222 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659665A A59959A6 A566A566 A5665A99 9A6555AA 99A56A56 995A9696 995A6969 9696995A 969666A5 96699A65 95A9A599
26228 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659665A A59959A6 A566A566 A5665A99 9A56596A 99966696 99699A56 996965A9 96A5959A 96A56A65 965A96A5 959AA959
26230 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659665A A59959A6 A566A566 A5665A99 9A5656A6 9996695A 9969959A 99696A65 96A59A56 96A565A9 965A9969 959AA695
26239 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659656A A5995A96 A566A656 A56659A9 9A65569A 99A56966 995A95A6 995A6A59 9696995A 969666A5 96699A65 95A9A599
26240 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659656A A5995A96 A566A656 A56659A9 9A565A66 9996659A 9969995A 996966A5 96A595A6 96A56A59 965A9699 959AA965
26246 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659656A A5995A96 A566A656 A56659A9 9A56569A 99966966 996995A6 99696A59 96A5995A 96A566A5 965A9A65 959AA599
26257 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6656669 A5A5599A A55A9A59 A55A65A6 9A56596A 99966699 9969A55A 99695AA5 969995A9 96996A56 96669696 95A6A965
26259 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6656669 A5A5599A A55A9969 A55A6696 9A565A5A 999665A9 9969A55A 99695AA5 96999699 96996966 966695A6 95A6AA55
26324 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A665596A A5A56699 A55A9A59 A55A65A6 9A596669 9999599A 9966A55A 99665AA5 969695A9 96966A56 96699696 95A9A965
26334 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A665596A A5A56699 A55A9A59 A55A65A6 9A566669 9996599A 9969A55A 99695AA5 969995A9 96996A56 96669696 95A6A965
26338 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A665596A A5A56699 A55A9A59 A55A65A6 9A56665A 999659A9 9969A569 99695A96 9699959A 96996A65 966696A5 95A6A956
26370 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A66555AA A5A56A59 A55A9699 A55A6966 9A59665A 999959A9 9966A569 99665A96 9696995A 969666A5 96699A65 95A9A596
26376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A66555AA A5A56A59 A55A9699 A55A6966 9A566669 9996599A 9969A55A 99695AA5 96999969 96996696 96669A56 95A6A5A5
26377 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A66555AA A5A56A59 A55A9699 A55A6966 9A56665A 999659A9 9969A569 99695A96 9699995A 969966A5 96669A65 95A6A596
26451 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A6556A9 99A5695A 995A959A 995A6A65 96969A59 969665A6 96699966 95A9A695
26460 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A565A69 9996659A 9969995A 996966A5 96A59699 96A56966 965A95A6 959AAA55
26465 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A56596A 99966699 99699A59 996965A6 96A5959A 96A56A65 965A96A5 959AA956
26471 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A5656A9 9996695A 9969959A 99696A65 96A59A59 96A565A6 965A9966 959AA695
26476 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A5655AA 99966A59 99699699 99696966 96A5995A 96A566A5 965A9A65 959AA596
26530 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A655A69 99A5659A 995A995A 995A66A5 969695A9 96966A56 96699696 95A9A965
26538 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A65569A 99A56969 995A95A9 995A6A56 9696995A 969666A5 96699A65 95A9A596
26544 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A565A69 9996659A 9969995A 996966A5 96A595A9 96A56A56 965A9696 959AA965
26549 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A565A5A 999665A9 99699969 99696696 96A5959A 96A56A65 965A96A5 959AA956
26555 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A5656A9 9996695A 9969959A 99696A65 96A59969 96A56696 965A9A56 959AA5A5
26616 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A65569A 99A56969 995A95A9 995A6A56 9696A659 969659A6 9669A566 95A99A95
26625 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A56665A 999659A9 9969A569 99695A96 96A59699 96A56966 965A95A6 959AAA55
26630 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A56656A 99965A99 9969A659 996959A6 96A595A9 96A56A56 965A9696 959AA965
26635 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A56569A 99966969 996995A9 99696A56 96A5A659 96A559A6 965AA566 959A9A95
26640 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A5655AA 99966A59 99699699 99696966 96A5A569 96A55A96 965AA656 959A99A5
26683 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A5A A59965A9 A5669969 A5666696 9A6556A9 99A5695A 995A959A 995A6A65 9696A659 969659A6 9669A566 95A99A95
26688 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A5A A59965A9 A5669969 A5666696 9A6555AA 99A56A59 995A9699 995A6966 9696A55A 96965AA5 9669A665 95A99996
26690 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A5A A59965A9 A5669969 A5666696 9A566669 9996599A 9969A55A 99695AA5 96A59699 96A56966 965A95A6 959AAA55
26695 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A5A A59965A9 A5669969 A5666696 9A5656A9 9996695A 9969959A 99696A65 96A5A659 96A559A6 965AA566 959A9A95
26719 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659596A A5996699 A5669A59 A56665A6 9A65569A 99A56969 995A95A9 995A6A56 9696A55A 96965AA5 9669A665 95A99996
26725 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659596A A5996699 A5669A59 A56665A6 9A566669 9996599A 9969A55A 99695AA5 96A595A9 96A56A56 965A9696 959AA965
26745 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A65956A9 A599695A A566959A A5666A65 9A56665A 999659A9 9969A569 99695A96 96A59A59 96A565A6 965A9966 959AA695
26762 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659569A A5996969 A56695A9 A5666A56 9A566669 9996599A 9969A55A 99695AA5 96A59A59 96A565A6 965A9966 959AA695
26782 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A66556A6 A5A56A59 A55A9699 A55A6966 9A56665A 99965AA5 9969A665 9969599A 96999A56 969965A9 96669969 95A6A596
26819 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596669 A5995A96 A566A656 A56659A9 9A565A66 99966699 99699A59 996965A6 96A596A5 96A5695A 965A959A 959AA965
26824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596669 A5995A96 A566A656 A56659A9 9A565A5A 999666A5 99699A65 9969659A 96A59699 96A56966 965A95A6 959AA959
26830 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596669 A5995A96 A566A656 A56659A9 9A5656A6 99966A59 99699699 99696966 96A59A65 96A5659A 965A995A 959AA5A5
26834 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596669 A5995A96 A566A656 A56659A9 9A56569A 99966A65 996996A5 9969695A 96A59A59 96A565A6 965A9966 959AA599
26862 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596666 A5995A99 A566A659 A56659A6 9A655A5A 99A566A5 995A9696 995A6969 96969A65 9696659A 966995A9 95A9A956
26864 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596666 A5995A99 A566A659 A56659A6 9A565A69 99966696 99699A56 996965A9 96A596A5 96A5695A 965A959A 959AA965
26870 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596666 A5995A99 A566A659 A56659A6 9A56569A 99966A65 996996A5 9969695A 96A59A56 96A565A9 965A9969 959AA596
26887 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A659665A A5995AA5 A566A665 A566599A 9A655A66 99A56699 995A9696 995A6969 96969A59 969665A6 966995A9 95A9A956
26890 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A659665A A5995AA5 A566A665 A566599A 9A565A69 99966696 99699A56 996965A9 96A59699 96A56966 965A95A6 959AA959
26894 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A659665A A5995AA5 A566A665 A566599A 9A5656A6 99966A59 99699699 99696966 96A59A56 96A565A9 965A9969 959AA596
26918 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A9 A5996A56 A5669696 A5666969 9A566666 99965A99 9969A659 996959A6 96A59A65 96A5659A 965A995A 959AA5A5
26922 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A9 A5996A56 A5669696 A5666969 9A56665A 99965AA5 9969A665 9969599A 96A59A59 96A565A6 965A9966 959AA599
26926 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A9 A5996A56 A5669696 A5666969 9A565A66 99966699 99699A59 996965A6 96A5A665 96A5599A 965AA55A 959A99A5
26929 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A9 A5996A56 A5669696 A5666969 9A565A5A 999666A5 99699A65 9969659A 96A5A659 96A559A6 965AA566 959A9999
26941 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A6 A5996A59 A5669699 A5666966 9A566669 99965A96 9969A656 996959A9 96A59A65 96A5659A 965A995A 959AA5A5
26943 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A6 A5996A59 A5669699 A5666966 9A56665A 99965AA5 9969A665 9969599A 96A59A56 96A565A9 965A9969 959AA596
26954 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A99555AA A6599666 A5996A59 A5669699 A5666966 9A56665A 99969A65 9969995A 996966A5 96A5A569 96A55A96 965A59A9 959AA596
26955 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A99555AA A6599666 A5996A59 A5669699 A5666966 9A565A69 9996A656 9969A569 99695A96 96A5995A 96A566A5 965A659A 959A99A5
26959 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A99555AA A659665A A5999A65 A566995A A56666A5 9A569666 99966A59 99699699 99696966 96A5A569 96A55A96 965A59A9 959AA596
26973 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A6955A5A A5A565A6 A55A9966 A55A6699 9A566666 9999A55A 99995AA5 9966599A 969695A9 96699696 96696969 95A6AA55
26979 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A695596A A5A56696 A55A9A56 A55A65A9 9A566666 9999A55A 99995AA5 9966599A 96969699 966995A6 96696A59 95A6A965
27009 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A659665A A596A566 A5965A99 A56959A6 9A56596A 99999A56 999965A9 99666696 96A5959A 96A56A65 965A96A5 956AA959
27013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A659665A A596A566 A5965A99 A56959A6 9A5655AA 99999696 99996969 99666A56 96A5995A 96A566A5 965A9A65 956AA599
27022 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A659656A A596A656 A59659A9 A5695A96 9A565A5A 99999966 99996699 996665A6 96A5959A 96A56A65 965A96A5 956AA959
27034 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A659596A A5969A56 A59665A9 A5696696 9A566666 9999A55A 99995AA5 9966599A 96A595A6 96A56A59 965A9699 956AA965
27042 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656665A A599A566 A5995A99 A56659A6 9A955A66 99A5659A 995A995A 995A66A5 969695A9 96699696 96696969 95A6AA55
27044 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656665A A599A566 A5995A99 A56659A6 9A95596A 99A56696 995A9A56 995A65A9 969696A5 9669959A 96696A65 95A6A959
27049 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656665A A599A566 A5995A99 A56659A6 9A9556A6 99A5695A 995A959A 995A6A65 96969969 96699A56 966965A9 95A6A695
27054 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656665A A599A566 A5995A99 A56659A6 9A9555AA 99A56A56 995A9696 995A6969 96969A65 9669995A 966966A5 95A6A599
27078 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656656A A599A656 A59959A9 A5665A96 9A95569A 99A56966 995A95A6 995A6A59 96969A65 9669995A 966966A5 95A6A599
27088 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A695665A A5999969 A56665A9 A55A5A96 9A56596A 99A55A99 999965A6 995AA659 969696A5 9669959A 96696A65 95A6A956
27094 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A695596A A5A56699 A55A9A59 A55A65A6 9A566669 9999A55A 99965A96 996959A9 969996A5 96696A56 9666959A 95A6A965
27096 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A695596A A5A56699 A55A9A59 A55A65A6 9A56665A 9999A569 99995A96 996659A9 969696A5 9669959A 96696A65 95A6A956
27105 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A695596A A5969699 A5696A59 A55A65A6 9A566669 9999A55A 99995AA5 9966599A 96A56696 966995A9 965A9A56 95A6A965
27111 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A6596669 A599995A A5965AA5 A566659A 9A56596A 999965A6 9996A659 99695A99 96A595A9 96A56A56 965A9696 956AA965
27140 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A659596A A5969A59 A59665A6 A5696699 9A566669 9999A55A 99995AA5 9966599A 96A595A9 96A56A56 965A9696 956AA965
27142 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A659596A A5969A59 A59665A6 A5696699 9A56665A 9999A569 99995A96 996659A9 96A5959A 96A56A65 965A96A5 956AA956
27168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A965965A A656656A A599A665 A599599A A5665AA5 9A9556A6 99A56969 995A95A9 995A6A56 96969A59 96699966 96696699 95A6A596
27173 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5A55AA5 A55A9996 A55A6669 9996AA55 999655AA 99699699 99696966 96999666 96996999 96669969 96666696
27174 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5A55AA5 A55A9996 A55A6669 9996AA55 999655AA 99699666 99696999 96999969 96996696 96669699 96666966
27175 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A559A9 99969666 99696696 995AA959 96996669 96966996 96699966 96669699
27176 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A556A6 99969969 99696999 995AA656 96996669 96966996 96699966 96669699
27177 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99969969 99966696 99699666 99696999 96A556A9 96996966 96669996 965AA659
27179 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9999A55A 99995AA5 9966AA55 996655AA 96969669 96966996 96699966 96696699
27180 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9999A55A 99969A65 99696A95 996655AA 969956A9 96966996 96699966 9666A659
27181 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9999A55A 99969A65 996956A9 99666996 96996A95 969655AA 96699966 9666A659
27182 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 96999A65 9699659A 9666956A 96666A95
27183 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 9699956A 96996A95 96669A65 9666659A
27188 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A599A656 A56656A6 A55A6969 99969A65 9996659A 9969956A 99696A95 96A56966 969956A9 9666A659 965A9996
27193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5999666 A5666696 A55A6969 99A56669 9996A956 996959A6 995A9699 9699659A 96965AA5 9669AA55 9666956A
27195 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5999666 A5666696 A55A6969 9996A956 999656A9 9969A659 996959A6 96A56A65 9699659A 9666956A 965A9A95
27198 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5969666 A5696696 A55A6969 9999AA55 9996659A 9969956A 99665AA5 96A56966 969956A9 9666A659 965A9996
27200 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996AA55 999655AA 9969A55A 99695AA5 96999666 96996999 96669969 96666696
27201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996AA55 999655AA 99699666 99696999 96999969 96996696 9666A55A 96665AA5
27202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 96999A65 9699659A 9666956A 96666A95
27203 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 9699956A 96996A95 96669A65 9666659A
27204 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 99699A65 9969659A 9699956A 96996A95 9666A656 966659A9
27205 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969956A 99696A95 96999A65 9699659A 9666A656 966659A9
27206 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A599A659 A56656A9 A55A6966 99969969 99966696 99699666 99696999 96A56A65 969955AA 9666A55A 965A9A95
27208 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A5959A 99969A65 99696A95 995A656A 96A56669 96966996 96699966 965A9699
27209 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A5959A 99966966 99696669 995A9A95 96A56A95 96969669 96699966 965A659A
27210 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59996 96A56669 965A9699 965A6966
27211 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59699 96A56966 965A9996 965A6669
27212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A59A65 96A5659A 965A956A 965A6A95
27213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A5956A 96A56A95 965A9A65 965A659A
27214 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A5669A65 A566659A 99969996 99966669 99699699 99696966 96A5A656 96A559A9 965A956A 965A6A95
27217 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A5969666 A5696696 A56659A9 99A59A95 9996659A 9969956A 995A6A65 96A56669 969959A6 9666A956 965A9699
27220 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A5969666 A5696696 A56659A9 99A5656A 99966A95 99699A65 995A959A 96A59699 969959A6 9666A956 965A6669
27231 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A665596A A5A56696 A55A9666 A55A6999 9A566A56 999655AA 9969A55A 99695AA5 96999996 96996669 96669699 95A6A965
27232 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A665596A A5A56696 A55A9666 A55A6999 9A56665A 999659A6 9969A956 996956A9 9699959A 96996A65 96669A95 95A6A569
27238 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A659695A A59956A6 A566A656 A56659A9 9A655A96 9996659A 9969956A 995A6A65 96A56669 96969966 965A9699 95A9A995
27241 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A659695A A59956A6 A566A656 A56659A9 9A565A66 9996659A 9969956A 99696A95 96A59996 96A56669 965A9699 959AA965
27242 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A659695A A59956A6 A566A656 A56659A9 9A56569A 99966966 99699996 99696669 96A5956A 96A56A95 965A9A65 959AA599
27249 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A659665A A59959A6 A566A956 A56656A9 9A565A96 9996656A 9969959A 99696A65 96A59666 96A56999 965A9969 959AA695
27263 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A56 A659695A A59956A9 A566A659 A56659A6 9A565A99 9996656A 9969959A 99696A65 96A59969 96A56696 965A9666 959AA995
27264 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A56 A659695A A59956A9 A566A659 A56659A6 9A56566A 99966999 99699969 99696696 96A5959A 96A56A65 965A9A95 959AA566
27272 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A995995A A6655A96 A5A56669 A55A9699 A55A6966 9A56665A 99965AA5 9969AA55 996955AA 96999666 96996999 96669969 95A6A596
27279 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A995995A A6596A59 A59956A6 A566A656 A56659A9 9A565A96 99966669 99699699 99696966 96A59A65 96A5659A 965A956A 959AA995
27289 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A995995A A6595A96 A5996669 A5669699 A5666966 9A56665A 99965AA5 9969AA55 996955AA 96A59666 96A56999 965A9969 959AA596
27292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A995995A A6566A56 A5996669 A56959A6 A5669699 9A595A99 999656A6 9969A656 99666969 96A59A65 96A5659A 965A956A 959AA995
27297 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A959995A A6565A96 A5A59699 A5A56966 A55A6669 9A65665A 9996AA55 999655AA 99695AA5 96999666 96996999 96669969 956AA596
27299 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5A556A9 A55AA665 A55A599A 99969A95 9996656A 996995A6 99696A59 96999969 96996696 9666965A 966669A5
27300 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5A556A9 A55A95A6 A55A6A59 9996A665 9996599A 99699A95 9969656A 9699965A 969969A5 96669969 96666696
27301 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A59996A5 A5666669 A55A599A 99969969 99966696 9969965A 996969A5 96A55A99 9699656A 966695A6 965AAA55
27303 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5999669 A56666A5 A55A599A 99969A95 9996656A 996995A6 99696A59 96A559A9 96996696 9666965A 965AA965
27304 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5995A99 A56655AA A55AA665 99969969 99966696 9969965A 996969A5 96A596A5 9699656A 96666A59 965A9996
27305 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A59696A5 A5696669 A55A599A 9999956A 99966A59 99699A95 996665A6 96A5569A 969969A5 96669969 965AA656
27306 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99969996 99966669 996996A5 9969695A 96A5965A 96A569A5 965A9969 965A6696
27307 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59955AA A5669996 A5666669 9996A566 99965A99 996996A5 9969695A 96A59969 96A56696 965A965A 965A69A5
27312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59955AA A5669996 A5666669 99969969 99966696 9969965A 996969A5 96A5A566 96A55A99 965A96A5 965A695A
27315 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59695A6 A569656A A5665A99 99A56996 99966669 996996A5 995A995A 96A59969 9699569A 9666A656 965A69A5
27317 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A59996 96A56669 965A96A5 965A695A
27318 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A596A5 96A5695A 965A9996 965A6669
27319 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A5669A59 A56665A6 9996A656 999659A9 9969956A 99696A95 96A59996 96A56669 965A96A5 965A695A
27321 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A5669A59 A56665A6 99969996 99966669 996996A5 9969695A 96A5A656 96A559A9 965A956A 965A6A95
27323 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A596965A A5696696 A56659A9 99A59A95 999665A6 9969956A 995A6A59 96A56669 9699599A 9666A956 965A96A5
27325 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A59A59 96A565A6 965A956A 965A6A95
27326 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A5956A 96A56A95 965A9A59 965A65A6
27330 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996AA55 999655AA 9969A566 99695A99 96A5965A 96A569A5 965A9969 965A6696
27331 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A59A59 96A565A6 965A956A 965A6A95
27332 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A5956A 96A56A95 965A9A59 965A65A6
27333 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A566965A A56669A5 9996AA55 999655AA 9969A566 99695A99 96A596A5 96A5695A 965A9969 965A6696
27351 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596A56 A59955AA A566A566 A5665A99 9A56596A 99966696 9969965A 996969A5 96A59996 96A56669 965A96A5 959AA959
27352 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596A56 A59955AA A566A566 A5665A99 9A5656A6 9996695A 99699996 99696669 96A5965A 96A569A5 965A9969 959AA695
27357 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596966 A599569A A566A656 A56659A9 9A655A96 9996695A 99696669 995A95A6 96A5956A 969666A5 965A9A59 95A9A995
27359 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596966 A599569A A566A656 A56659A9 9A5656A6 9996695A 99699996 99696669 96A5956A 96A56A95 965A9A59 959AA5A5
27362 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596666 A599599A A566A956 A56656A9 9A56596A 99966696 9969965A 996969A5 96A595A6 96A56A59 965A9A95 959AA569
27375 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A659596A A5996696 A566965A A56669A5 9A566A56 999655AA 9969A566 99695A99 96A59996 96A56669 965A96A5 959AA959
27376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A659596A A5996696 A566965A A56669A5 9A566666 9996599A 9969A956 996956A9 96A595A6 96A56A59 965A9A95 959AA569
27378 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A659596A A5996696 A566965A A56669A5 9A5656A6 9996695A 99699996 99696669 96A5A566 96A55A99 965AAA55 959A95A9
27381 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A659566A A5996996 A566995A A56666A5 9A566966 9996569A 9969A656 996959A9 96A595A6 96A56A59 965A9A95 959AA569
27396 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A6596A65 A59955AA A566A566 A5665A99 9A5659A6 99966669 996996A5 9969695A 96A59969 96A56696 965A965A 959AA995
27397 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A6596A65 A59955AA A566A566 A5665A99 9A56566A 999669A5 99699969 99696696 96A596A5 96A5695A 965A9996 959AA659
27404 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A6596966 A59956A9 A566A665 A566599A 9A565AA5 9996656A 996995A6 99696A59 96A59969 96A56696 965A965A 959AA995
27407 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A6596666 A59959A9 A566A965 A566569A 9A565A69 999665A6 9969956A 99696A95 96A596A5 96A5695A 965A9996 959AA659
27414 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A65959A6 A5996669 A56696A5 A566695A 9A56566A 999669A5 99699969 99696696 96A5A566 96A55A99 965AAA55 959A959A
27417 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A65956A6 A5996969 A56699A5 A566665A 9A566966 999656A9 9969A665 9969599A 96A5956A 96A56A95 965A9A59 959AA596
27427 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959666 A6596966 A5966A95 A5699A59 A56655AA 9A655A96 99A56969 995A99A5 995A665A 969956A9 9696995A 9666A665 95A9A596
27432 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959666 A6595A96 A5996969 A56699A5 A566665A 9A56596A 99966A95 99699A59 996965A6 96A5A956 96A556A9 965AA665 959A959A
27436 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9956A56 A6599A65 A59955AA A566A566 A5665A99 9A6559A6 99969969 99696669 995A9696 96A5965A 969666A5 965A695A 95A9A995
27437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9956A56 A6599A65 A59955AA A566A566 A5665A99 9A56596A 999696A5 99699996 99696669 96A5965A 96A569A5 965A6696 959AA959
27438 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569A56 9A5665A9 99699969 99696696 96A5959A 96A56A65 959A96A5 959A695A
27440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569969 9A566696 99699A56 996965A9 96A5959A 96A56A65 959A96A5 959A695A
27441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569969 9A566696 996996A5 9969695A 96A5959A 96A56A65 959A9A56 959A65A9
27444 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A5669A56 A56665A9 9A569969 9A566696 9969A566 99695A99 96A5959A 96A56A65 959A96A5 959A695A
27450 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A6565A96 A56959A9 A566A566 9A65659A 9A569969 99699A56 995A66A5 96A596A5 96996966 95A66A59 959A959A
27451 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 9969995A 996966A5 96A59699 96A56966 959A95A6 959A6A59
27452 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 9969995A 996966A5 96A595A6 96A56A59 959A9699 959A6966
27453 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 996995A6 99696A59 96A59699 96A56966 959A995A 959A66A5
27454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569699 9A566966 996995A6 99696A59 96A59A65 96A5659A 959A995A 959A66A5
27476 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A965965A A65995A6 A6596A59 A59656A9 A5666966 9A95656A 9A565A96 996959A9 995AA665 96A59A65 9666A599 95A96696 959A995A
27477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A965 A995569A A659A599 A6595A66 A566A656 A56659A9 9A5696A5 9A56695A 9969956A 99696A95 96A59996 96A56669 959A9A59 959A65A6
27483 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A5A56 999965A9 99669969 9965A696 969696A5 9695A95A 966A559A 96696A65
27512 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A5969 99996696 99669A56 9965A5A9 9696959A 9695AA65 966A56A5 9669695A
27526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A595A 999966A5 99669A65 9965A59A 969695A9 9695AA56 966A5696 96696969
27549 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A5696 99996969 996695A9 9965AA56 96969A65 9695A59A 966A595A 966966A5
27559 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A55A9 99996A56 99669696 9965A969 9696995A 9695A6A5 966A5A65 9669659A
27563 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A559A 99996A65 996696A5 9965A95A 96969969 9695A696 966A5A56 966965A9
27568 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 99969A65 9995A59A 996A595A 996966A5 969A5696 96996969 966695A9 9665AA56
27573 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 99969A56 9995A5A9 996A5969 99696696 969A56A5 9699695A 9666959A 9665AA65
27578 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 99969969 9995A696 996A5A56 996965A9 969A559A 96996A65 966696A5 9665A95A
27581 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 9996995A 9995A6A5 996A5A65 9969659A 969A55A9 96996A56 96669696 9665A969
27585 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999695A9 9995AA56 996A5696 99696969 969A595A 969966A5 96669A65 9665A59A
27586 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 9996959A 9995AA65 996A56A5 9969695A 969A5969 96996696 96669A56 9665A5A9
29089 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 999A5966 99996699 99669A59 9965A5A6 969696A5 9695A95A 966A559A 96696A65
29096 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 999A55A6 99996A59 99669699 9965A966 96969A65 9695A59A 966A595A 966966A5
29098 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 99969A65 9995A59A 996A595A 996966A5 969A55A6 96996A59 96669699 9665A966
29101 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 99969A59 9995A5A6 996A5966 99696699 969A559A 96996A65 966696A5 9665A95A
29102 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 999695A6 9995AA59 996A5699 99696966 969A5A65 9699659A 9666995A 9665A6A5
29560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6655A A5A55AA5 A55AA665 A559999A 999A5699 99996966 996695A6 9965AA59 96969969 9695A696 966A5A56 966965A9
29563 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6655A A5A55AA5 A55AA665 A559999A 999A5696 99996969 996695A9 9965AA56 96969966 9695A699 966A5A59 966965A6
29569 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6655A A5A55AA5 A55AA665 A559999A 99969A56 9995A5A9 996A5969 99696696 969A55A6 96996A59 96669699 9665A966
29570 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6655A A5A55AA5 A55AA665 A559999A 99969969 9995A696 996A5A56 996965A9 969A5699 96996966 966695A6 9665AA59
29740 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 999A6656 999959A9 9966A569 99659A96 96969699 9695A966 966A55A6 96696A59
29742 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 999A6566 99995A99 9966A659 996599A6 969695A9 9695AA56 966A5696 96696969
29747 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 999A5696 99996969 996695A9 9965AA56 9696A659 969599A6 966A6566 96695A99
29751 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 9996A656 999599A9 996A6569 99695A96 969A5699 96996966 966695A6 9665AA59
29753 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 9996A569 99959A96 996A6656 996959A9 969A55A6 96996A59 96669699 9665A966
30013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999A655A 99995AA5 9966A665 9965999A 969695A9 9695AA56 966A5696 96696969
30029 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999A5696 99996969 996695A9 9965AA56 9696A665 9695999A 966A655A 96695AA5
30036 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999A55A9 99996A56 99669696 9965A969 9696A55A 96959AA5 966A6665 9669599A
30041 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999A559A 99996A65 996696A5 9965A95A 9696A569 96959A96 966A6656 966959A9
30043 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 9996A656 999599A9 996A6569 99695A96 969A56A5 9699695A 9666959A 9665AA65
30049 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 9996A569 99959A96 996A6656 996959A9 969A559A 96996A65 966696A5 9665A95A
30052 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999696A5 9995A95A 996A559A 99696A65 969A6656 969959A9 9666A569 96659A96
30054 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 9996959A 9995AA65 996A56A5 9969695A 969A6569 96995A96 9666A656 966599A9
30501 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 999A6566 99995A99 9966A659 996599A6 9696959A 9695AA65 966A56A5 9669695A
30510 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 999A56A5 9999695A 9966959A 9965AA65 9696A659 969599A6 966A6566 96695A99
30526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 9996A659 999599A6 996A6566 99695A99 969A56A5 9699695A 9666959A 9665AA65
30532 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 9996A566 99959A99 996A6659 996959A6 969A559A 96996A65 966696A5 9665A95A
30536 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 999696A5 9995A95A 996A559A 99696A65 969A6659 969959A6 9666A566 96659A99
30539 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 9996959A 9995AA65 996A56A5 9969695A 969A6566 96995A99 9666A659 966599A6
30930 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 999A56A5 9999695A 9966959A 9965AA65 9696A566 96959A99 966A6659 966959A6
30940 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 999A55A6 99996A59 99669699 9965A966 9696A665 9695999A 966A655A 96695AA5
30946 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 9996A665 9995999A 996A655A 99695AA5 969A55A6 96996A59 96669699 9665A966
30949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 9996A659 999599A6 996A6566 99695A99 969A559A 96996A65 966696A5 9665A95A
30952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 9996A55A 99959AA5 996A6665 9969599A 969A5699 96996966 966695A6 9665AA59
30955 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 999696A5 9995A95A 996A559A 99696A65 969A6566 96995A99 9666A659 966599A6
30956 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 99969699 9995A966 996A55A6 99696A59 969A655A 96995AA5 9666A665 9665999A
30957 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 999695A6 9995AA59 996A5699 99696966 969A6665 9699599A 9666A55A 96659AA5
31207 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65966 A5A56699 A55A9A59 A559A5A6 9996A55A 99959AA5 996A6665 9969599A 969A5696 96996969 966695A9 9665AA56
31374 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6595A A5A566A5 A55A9A65 A559A59A 9996A569 99959A96 996A6656 996959A9 969A5699 96996966 966695A6 9665AA59
31435 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996A665 9995999A 996A655A 99695AA5 969A5A56 969965A9 96669969 9665A696
31437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996A656 999599A9 996A6569 99695A96 969A5A65 9699659A 9666995A 9665A6A5
31441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996A569 99959A96 996A6656 996959A9 969A595A 969966A5 96669A65 9665A59A
31443 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996A55A 99959AA5 996A6665 9969599A 969A5969 96996696 96669A56 9665A5A9
31445 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 99969A65 9995A59A 996A595A 996966A5 969A6656 969959A9 9666A569 96659A96
31447 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 99969A56 9995A5A9 996A5969 99696696 969A6665 9699599A 9666A55A 96659AA5
31448 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 99969969 9995A696 996A5A56 996965A9 969A655A 96995AA5 9666A665 9665999A
31449 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996995A 9995A6A5 996A5A65 9969659A 969A6569 96995A96 9666A656 966599A9
31523 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65696 A5A56969 A55A95A9 A559AA56 9996A665 9995999A 996A655A 99695AA5 969A5A59 969965A6 96669966 9665A699
31524 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65696 A5A56969 A55A95A9 A559AA56 9996A55A 99959AA5 996A6665 9969599A 969A5966 96996699 96669A59 9665A5A6
31525 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65696 A5A56969 A55A95A9 A559AA56 99969A65 9995A59A 996A595A 996966A5 969A6659 969959A6 9666A566 96659A99
31526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65696 A5A56969 A55A95A9 A559AA56 9996995A 9995A6A5 996A5A65 9969659A 969A6566 96995A99 9666A659 966599A6
31609 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A655A9 A5A56A56 A55A9696 A559A969 9996A665 9995999A 996A655A 99695AA5 969A5966 96996699 96669A59 9665A5A6
31610 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A655A9 A5A56A56 A55A9696 A559A969 9996995A 9995A6A5 996A5A65 9969659A 969A6659 969959A6 9666A566 96659A99
31660 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A655A6 A5A56A59 A55A9699 A559A966 9996A656 999599A9 996A6569 99695A96 969A595A 969966A5 96669A65 9665A59A
31661 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A655A6 A5A56A59 A55A9699 A559A966 9996A569 99959A96 996A6656 996959A9 969A5A65 9699659A 9666995A 9665A6A5
31718 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6659 A59959A6 A566A566 A5659A99 99A6595A 99A566A5 995A9A65 9959A59A 969695A9 9695AA56 966A5696 96696969
31739 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6659 A59959A6 A566A566 A5659A99 99969A56 9995A5A9 996A5969 99696696 96A656A5 96A5695A 965A959A 9659AA65
31741 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6659 A59959A6 A566A566 A5659A99 99969969 9995A696 996A5A56 996965A9 96A6559A 96A56A65 965A96A5 9659A95A
31793 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6656 A59959A9 A566A569 A5659A96 99969A65 9995A59A 996A595A 996966A5 96A65699 96A56966 965A95A6 9659AA59
31795 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6656 A59959A9 A566A569 A5659A96 9996995A 9995A6A5 996A5A65 9969659A 96A655A6 96A56A59 965A9699 9659A966
31796 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6656 A59959A9 A566A569 A5659A96 999696A5 9995A95A 996A559A 99696A65 96A65A59 96A565A6 965A9966 9659A699
31798 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6656 A59959A9 A566A569 A5659A96 9996959A 9995AA65 996A56A5 9969695A 96A65966 96A56699 965A9A59 9659A5A6
31852 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6569 A5995A96 A566A656 A56599A9 99969A65 9995A59A 996A595A 996966A5 96A655A6 96A56A59 965A9699 9659A966
31853 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6569 A5995A96 A566A656 A56599A9 999696A5 9995A95A 996A559A 99696A65 96A65966 96A56699 965A9A59 9659A5A6
31879 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6566 A5995A99 A566A659 A56599A6 99969A56 9995A5A9 996A5969 99696696 96A6559A 96A56A65 965A96A5 9659A95A
31900 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A59 A59965A6 A5669966 A565A699 9996A569 99959A96 996A6656 996959A9 96A6559A 96A56A65 965A96A5 9659A95A
31925 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A56 A59965A9 A5669969 A565A696 9996A665 9995999A 996A655A 99695AA5 96A65699 96A56966 965A95A6 9659AA59
31927 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A56 A59965A9 A5669969 A565A696 9996A55A 99959AA5 996A6665 9969599A 96A655A6 96A56A59 965A9699 9659A966
31928 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A56 A59965A9 A5669969 A565A696 999696A5 9995A95A 996A559A 99696A65 96A66659 96A559A6 965AA566 96599A99
31930 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A56 A59965A9 A5669969 A565A696 9996959A 9995AA65 996A56A5 9969695A 96A66566 96A55A99 965AA659 965999A6
31948 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5969 A5996696 A5669A56 A565A5A9 9996A665 9995999A 996A655A 99695AA5 96A655A6 96A56A59 965A9699 9659A966
31949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5969 A5996696 A5669A56 A565A5A9 999696A5 9995A95A 996A559A 99696A65 96A66566 96A55A99 965AA659 965999A6
31953 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5966 A5996699 A5669A59 A565A5A6 9996A656 999599A9 996A6569 99695A96 96A6559A 96A56A65 965A96A5 9659A95A
31964 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5699 A5996966 A56695A6 A565AA59 9996A656 999599A9 996A6569 99695A96 96A65A65 96A5659A 965A995A 9659A6A5
31966 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5699 A5996966 A56695A6 A565AA59 9996A569 99959A96 996A6656 996959A9 96A6595A 96A566A5 965A9A65 9659A59A
37685 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A6655A A5A55AA5 A55AAA55 A55995AA 99969996 9995A669 996A5699 99696966 969A5666 96996999 96669969 9665A696
37712 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65999 A5A56666 A55A9696 A559A969 999A655A 99995AA5 9966AA55 996595AA 96969669 9695A996 966A5966 96696699
37719 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65999 A5A56666 A55A9696 A559A969 9996A956 999596A9 996A6659 996959A6 969A5A65 9699659A 9666956A 9665AA95
37722 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65999 A5A56666 A55A9696 A559A969 9996A659 999599A6 996A6956 996956A9 969A556A 96996A95 96669A65 9665A59A
37723 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65999 A5A56666 A55A9696 A559A969 9996956A 9995AA95 996A5A65 9969659A 969A6659 969959A6 9666A956 966596A9
37813 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65996 A5A56669 A55A9699 A559A966 9996A959 999596A6 996A6656 996959A9 969A5A65 9699659A 9666956A 9665AA95
37817 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65996 A5A56669 A55A9699 A559A966 9996A656 999599A9 996A6959 996956A6 969A556A 96996A95 96669A65 9665A59A
37818 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65996 A5A56669 A55A9699 A559A966 9996956A 9995AA95 996A5A65 9969659A 969A6656 969959A9 9666A959 966596A6
37839 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 99969A95 9995A56A 996A559A 99696A65 96A65966 96A56699 965A9669 9659A996
37840 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 99969A65 9995A59A 996A556A 99696A95 96A65996 96A56669 965A9699 9659A966
37842 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 99969996 9995A669 996A5699 99696966 96A65A65 96A5659A 965A956A 9659AA95
37844 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 99969699 9995A966 996A5996 99696669 96A6556A 96A56A95 965A9A65 9659A59A
37845 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 9996956A 9995AA95 996A5A65 9969659A 96A65699 96A56966 965A9996 9659A669
37861 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6659 A59959A6 A566A956 A56596A9 99969A95 9995A56A 996A559A 99696A65 96A65666 96A56999 965A9969 9659A696
37862 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6659 A59959A6 A566A956 A56596A9 99969A65 9995A59A 996A556A 99696A95 96A65696 96A56969 965A9999 9659A666
37863 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6659 A59959A6 A566A956 A56596A9 99969666 9995A999 996A5969 99696696 96A65A95 96A5656A 965A959A 9659AA65
37864 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6659 A59959A6 A566A956 A56596A9 9996959A 9995AA65 996A5A95 9969656A 96A65969 96A56696 965A9666 9659A999
37870 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5A95 A599656A A566959A A565AA65 9996A659 999599A6 996A6956 996956A9 96A65666 96A56999 965A9969 9659A696
37871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5A95 A599656A A566959A A565AA65 99969666 9995A999 996A5969 99696696 96A66659 96A559A6 965AA956 965996A9
37877 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5996 A5996669 A5669699 A565A966 99969A65 9995A59A 996A556A 99696A95 96A66959 96A556A6 965AA656 965999A9
37879 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5996 A5996669 A5669699 A565A966 9996956A 9995AA95 996A5A65 9969659A 96A66656 96A559A9 965AA959 965996A6
37883 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5699 A5996966 A5669996 A565A669 9996956A 9995AA95 996A5A65 9969659A 96A66959 96A556A6 965AA656 965999A9
37888 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A559A A5996A65 A5669A95 A565A56A 9996A956 999596A9 996A6659 996959A6 96A65666 96A56999 965A9969 9659A696
37889 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A559A A5996A65 A5669A95 A565A56A 99969666 9995A999 996A5969 99696696 96A66956 96A556A9 965AA659 965999A6
38500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A66956 A5A556A9 A55AA665 A559999A 99969A95 9995A56A 996A55A6 99696A59 969A5969 96996696 9666965A 9665A9A5
38501 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A66956 A5A556A9 A55AA665 A559999A 99969969 9995A696 996A565A 996969A5 969A5A95 9699656A 966695A6 9665AA59
38502 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A66956 A5A556A9 A55AA665 A559999A 9996956A 9995AA95 996A5A59 996965A6 969A5696 96996969 966699A5 9665A65A
38525 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65A95 A5A5656A A55A95A6 A559AA59 9996A965 9995969A 996A6656 996959A9 969A595A 969966A5 96669669 9665A996
38526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65A95 A5A5656A A55A95A6 A559AA59 9996A956 999596A9 996A6665 9969599A 969A5969 96996696 9666965A 9665A9A5
38527 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65A95 A5A5656A A55A95A6 A559AA59 9996A665 9995999A 996A6956 996956A9 969A565A 969969A5 96669969 9665A696
38528 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65A95 A5A5656A A55A95A6 A559AA59 99969969 9995A696 996A565A 996969A5 969A6956 969956A9 9666A665 9665999A
38538 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65996 A5A56669 A55A96A5 A559A95A 9996A965 9995969A 996A6656 996959A9 969A5A59 969965A6 9666956A 9665AA95
38539 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65996 A5A56669 A55A96A5 A559A95A 9996956A 9995AA95 996A5A59 996965A6 969A6656 969959A9 9666A965 9665969A
38558 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6965 A599569A A566A656 A56599A9 99969A59 9995A5A6 996A556A 99696A95 96A65996 96A56669 965A96A5 9659A95A
38560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6965 A599569A A566A656 A56599A9 99969996 9995A669 996A56A5 9969695A 96A65A59 96A565A6 965A956A 9659AA95
38562 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6965 A599569A A566A656 A56599A9 9996956A 9995AA95 996A5A59 996965A6 96A656A5 96A5695A 965A9996 9659A669
38574 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6956 A59956A9 A566A665 A565999A 99969A95 9995A56A 996A55A6 99696A59 96A65969 96A56696 965A965A 9659A9A5
38575 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6956 A59956A9 A566A665 A565999A 99969969 9995A696 996A565A 996969A5 96A65A95 96A5656A 965A95A6 9659AA59
38576 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6956 A59956A9 A566A665 A565999A 9996965A 9995A9A5 996A5969 99696696 96A655A6 96A56A59 965A9A95 9659A56A
38577 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6956 A59956A9 A566A665 A565999A 999695A6 9995AA59 996A5A95 9969656A 96A6565A 96A569A5 965A9969 9659A696
38584 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5A95 A599656A A56695A6 A565AA59 9996A665 9995999A 996A6956 996956A9 96A6565A 96A569A5 965A9969 9659A696
38585 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5A95 A599656A A56695A6 A565AA59 9996965A 9995A9A5 996A5969 99696696 96A66665 96A5599A 965AA956 965996A9
38586 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5A59 A59965A6 A566956A A565AA95 9996A965 9995969A 996A6656 996959A9 96A65996 96A56669 965A96A5 9659A95A
38587 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5A59 A59965A6 A566956A A565AA95 999696A5 9995A95A 996A5996 99696669 96A66656 96A559A9 965AA965 9659969A
38592 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A59A5 A599665A A5669696 A565A969 9996A665 9995999A 996A6956 996956A9 96A6556A 96A56A95 965A9A59 9659A5A6
38593 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A59A5 A599665A A5669696 A565A969 9996956A 9995AA95 996A5A59 996965A6 96A66665 96A5599A 965AA956 965996A9
38603 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5996 A5996669 A56696A5 A565A95A 9996A965 9995969A 996A6656 996959A9 96A65A59 96A565A6 965A956A 9659AA95
38604 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5996 A5996669 A56696A5 A565A95A 9996A656 999599A9 996A6965 9969569A 96A6556A 96A56A95 965A9A59 9659A5A6
38605 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5996 A5996669 A56696A5 A565A95A 99969A59 9995A5A6 996A556A 99696A95 96A66965 96A5569A 965AA656 965999A9
38606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5996 A5996669 A56696A5 A565A95A 9996956A 9995AA95 996A5A59 996965A6 96A66656 96A559A9 965AA965 9659969A
38611 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5969 A5996696 A566965A A565A9A5 9996A956 999596A9 996A6665 9969599A 96A65A95 96A5656A 965A95A6 9659AA59
38613 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A595A A59966A5 A5669669 A565A996 9996A965 9995969A 996A6656 996959A9 96A65A95 96A5656A 965A95A6 9659AA59
38615 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A595A A59966A5 A5669669 A565A996 999695A6 9995AA59 996A5A95 9969656A 96A66656 96A559A9 965AA965 9659969A
38626 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A596A965 A595969A A56A6656 A56959A9 99A65996 99A56669 995A96A5 9959A95A 969A5A59 969965A6 9666956A 9665AA95
38629 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A596A965 A595969A A56A6656 A56959A9 99A656A5 99A5695A 995A9996 9959A669 969A556A 96996A95 96669A59 9665A5A6
38636 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A596A956 A59596A9 A56A6665 A569599A 99A65969 99A56696 995A965A 9959A9A5 969A5A95 9699656A 966695A6 9665AA59
38638 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A596A956 A59596A9 A56A6665 A569599A 99A65696 99A56969 995A99A5 9959A65A 969A556A 96996A95 96669A59 9665A5A6
38644 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5969A95 A595A56A A56A55A6 A5696A59 99A66665 99A5599A 995AA956 995996A9 969A565A 969969A5 96669969 9665A696
38652 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5969969 A595A696 A56A565A A56969A5 99A65A95 99A5656A 995A95A6 9959AA59 969A6956 969956A9 9666A665 9665999A
38893 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966995 A995566A A65A5A65 A659659A A566995A A565A6A5 9A5695A6 9A55AA59 996A5699 99696966 96A66569 96A55A96 959AA656 959999A9
38894 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966995 A995566A A65A5A56 A65965A9 A5669969 A565A696 9A5696A5 9A55A95A 996A559A 99696A65 96A66659 96A559A6 959AA566 95999A99
38896 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6659 A65959A6 A566A596 A5659A69 9A569A95 9A55A56A 996A595A 996966A5 96A65666 96A56999 959A95A9 9599AA56
38897 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6659 A65959A6 A566A596 A5659A69 9A569666 9A55A999 996A55A9 99696A56 96A65A95 96A5656A 959A995A 9599A6A5
38906 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6656 A65959A9 A566A599 A5659A66 9A569A59 9A55A5A6 996A5996 99696669 96A656A5 96A5695A 959A956A 9599AA95
38907 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6656 A65959A9 A566A599 A5659A66 9A569996 9A55A669 996A5A59 996965A6 96A6556A 96A56A95 959A96A5 9599A95A
38911 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6599 A6595A66 A566A656 A56599A9 9A569A59 9A55A5A6 996A5996 99696669 96A6556A 96A56A95 959A96A5 9599A95A
38913 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6599 A6595A66 A566A656 A56599A9 9A5696A5 9A55A95A 996A556A 99696A95 96A65996 96A56669 959A9A59 9599A5A6
38914 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6599 A6595A66 A566A656 A56599A9 9A56956A 9A55AA95 996A56A5 9969695A 96A65A59 96A565A6 959A9996 9599A669
38915 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6596 A6595A69 A566A659 A56599A6 9A56995A 9A55A6A5 996A5A95 9969656A 96A65666 96A56999 959A95A9 9599AA56
38916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6596 A6595A69 A566A659 A56599A6 9A5695A9 9A55AA56 996A5666 99696999 96A65A95 96A5656A 959A995A 9599A6A5
38918 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A5A59 A65965A6 A5669996 A565A669 9A56A599 9A559A66 996A6656 996959A9 96A6556A 96A56A95 959A96A5 9599A95A
38921 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A55A9 A6596A56 A5669666 A565A999 9A569A95 9A55A56A 996A595A 996966A5 96A66596 96A55A69 959AA659 959999A6
38926 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966659 A99559A6 A656A995 A655966A A56A6566 A5695A99 9A665969 9A656696 995A959A 9959AA65 969A5A56 969965A9 95A696A5 95A5A95A
38927 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A55A5 AA555A5A A5A95999 A5A65666 A559A696 A556A969 999A955A 99959AA5 996A6A55 996565AA 96996669 96966996 96699966 96669699
38945 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59A9A55 A59595AA A56A6566 A5656A99 99A9595A 99A656A5 9959A669 9956A996 969969A5 9696665A 96699696 96669969
38952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59A9965 A595969A A56A6656 A56569A9 99A955A6 99A65A59 9959AA95 9956A56A 96996669 96966996 9669995A 966696A5
38957 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59999A5 A596965A A5696696 A5666969 99A9595A 99A656A5 9959A669 9956A996 969A6A55 969565AA 966A9566 96659A99
38960 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59999A5 A596965A A5696696 A5666969 99A95669 99A65996 9959A95A 9956A6A5 969A6566 96956A99 966A9A55 966595AA
38961 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59999A5 A596965A A5696696 A5666969 999A6956 999566A9 996A9665 9965999A 96A95A59 96A655A6 9659A56A 9656AA95
38966 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A599995A A59696A5 A5696669 A5666996 99A95696 99A65969 9959A9A5 9956A65A 969A6566 96956A99 966A9A55 966595AA
39002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA595999 AA565666 A59A9965 A595969A A5696A56 A56665A9 99A955A6 99A65A59 995AA695 9955A96A 96996669 96966996 966A955A 96659AA5
39004 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA595999 AA565666 A59A9956 A59596A9 A5696A65 A566659A 999A6695 9995696A 996995A6 99669A59 96AA5569 96A55A96 9659A65A 9656A9A5
39005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA595999 AA565666 A59A9596 A5959A69 A56966A5 A566695A 999A6965 9995669A 99699A56 996695A9 96AA5659 96A559A6 9659A56A 9656AA95
39006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA595999 AA565666 A59A6965 A595669A A5699A56 A56695A9 999A9596 99959A69 996966A5 9966695A 96AA5659 96A559A6 9659A56A 9656AA95
39020 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 A99A5965 A995569A A65A9659 A65599A6 A56A6596 A5656A69 9A695999 9A665666 9959AA56 9956A5A9 9699656A 96966A95 95A996A5 95A6995A
39026 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 A99A5965 A995569A A65A9599 A6559A66 A56A6656 A56569A9 9A695A59 9A6655A6 9959A996 9956A669 9699656A 96966A95 95A996A5 95A6995A
39028 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 A99A5959 A99556A6 A65A9695 A655996A A56A6566 A5656A99 9A69565A 9A6659A5 9959A5A9 9956AA56 96996A65 9696659A 95A99996 95A69669
39029 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 A99A5959 A99556A6 A65A9695 A655996A A56A6566 A5656A99 9A5969A5 9A56665A 99699A56 996695A9 96A9559A 96A65A65 9599A669 9596A996
39030 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A5A96566 A5A65699 A5599A5A A556A9A5 999A9665 9995A59A 996A6959 99655AA6 969959A9 96966A56 9669A695 9666956A
39031 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A5A96566 A5A65699 A5599A5A A556A9A5 999A6959 99955AA6 996A9665 9965A59A 9699A695 9696956A 966959A9 96666A56
39032 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A599A695 A596956A A56959A9 A5666A56 999A6965 99955A9A 996A9659 9965A5A6 96A9655A 96A656A5 96599A66 9656A999
39034 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A599A695 A596956A A56959A9 A5666A56 999A6959 99955AA6 996A9665 9965A59A 96A96566 96A65699 96599A5A 9656A9A5
39036 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A599A695 A596956A A56959A9 A5666A56 999A5A65 9995699A 996AA559 996596A6 96A9565A 96A665A5 9659A966 96569A99
39037 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A599A656 A59695A9 A569596A A5666A95 999A5A65 9995699A 996AA559 996596A6 96A95699 96A66566 9659A9A5 96569A5A
39039 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5965A5 AA56565A A5AA5596 A5A56669 A5599A99 A556A966 999A6959 99955AA6 9969A656 996695A9 969A9665 9695A59A 9669596A 96666A95
39040 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5965A5 AA56565A A59A9596 A595A669 A5695A99 A5666966 999A6959 99955AA6 9969A656 996695A9 96AA5665 96A5659A 9659996A 9656AA95
39041 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA596596 AA565669 A59AA565 A595969A A5696A59 A56659A6 999A5A95 9995696A 996995A9 9966A656 96AA555A 96A566A5 96599A66 9656A999
39042 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 A99A6565 A995569A A66955A6 A6666659 A5599A69 A556A996 9A5A5999 9A556A66 996A9656 9965A5A9 9699A695 9696956A 95A9695A 95A65AA5
39043 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 A99A6565 A995569A A65A9599 A655A666 A56A5A56 A56569A9 9A696659 9A6655A6 9959A996 99569A69 9699596A 96966A95 95A996A5 95A6A55A
39044 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
39046 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
39047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999666 96996999 96669699 96666966
39048 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999969 96996696 96669666 96666999
39050 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A99 99969666 99696966 995AA599 96996696 96966969 96699669 96669996
39051 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A96 99996669 99669969 995AA596 96969699 96966966 96699666 96696999
39052 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A96 99996669 99669969 995AA596 96969666 96966999 96699699 96696966
39053 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A96 99969669 99696969 995AA596 96996699 96966966 96699666 96669999
39055 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A66 99969699 99696999 995AA566 96996696 96966969 96699669 96669996
39056 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A66 99969699 99696999 995AA566 96996669 96966996 96699696 96669969
39057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99996666 99969699 99696999 99669966 96A55A96 96966969 96699669 965AA596
39058 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99969699 99966966 99699666 99696999 96A55A96 96996669 96669969 965AA596
39059 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99969699 99966966 99699666 99696999 96A55A69 96996696 96669996 965AA569
39060 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A5665A 96995AA5 96669969 965AA596
39062 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99A55A96 99996969 99669669 995AA596 96969966 96966699 96699999 96696666
39063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99A55A96 99969969 99696669 995AA596 96996999 96966666 96699966 96669699
39066 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99996996 99969969 99696669 99669696 96A55A66 96966699 96699999 965AA566
39067 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99969996 99966669 99699969 99696696 96A55A99 96996966 96669666 965AA599
39068 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99969996 99966669 99699969 99696696 96A55A66 96996999 96669699 965AA566
39069 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A5665A96 A55A6969 99A5695A 99995AA5 99669669 995AA596 96969999 96966666 96699966 96696699
39072 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A5665A96 A55A6969 99A55A69 99996996 9966A55A 995A96A5 96969966 96966699 96699999 96696666
39073 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999999A5 9996965A 9969695A 996666A5 96996669 96966996 96699696 96669969
39074 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
39075 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 9696965A 969669A5 966996A5 9669695A
39076 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99969669 99696969 99666696 969966A5 9696695A 9669965A 966699A5
39078 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
39079 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999696A5 996969A5 9966665A 96996669 96966996 96699696 96669969
39080 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
39081 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969969 96966696 96699996 96696669
39082 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996996 96966669 96699969 96669696
39084 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99969969 99696669 99666996 969969A5 9696665A 9669995A 966696A5
39086 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999699A5 9996665A 9969995A 996966A5 96999696 96996969 96669669 96666996
39087 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999699A5 9996665A 9969995A 996966A5 96999669 96996996 96669696 96666969
39088 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999699A5 9996665A 99699696 99696969 9699995A 969966A5 96669669 96666996
39090 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99969996 99966669 99699969 99696696 969996A5 9699695A 9666965A 966669A5
39091 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99969996 99966669 99699969 99696696 9699965A 969969A5 966696A5 9666695A
39092 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99969996 99966669 996996A5 9969695A 96999969 96996696 9666965A 966669A5
39096 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 96696696
39097 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666965A 966669A5
39105 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999996 96996669 96669969 96666696
39110 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 969999A5 9699665A 9666995A 966666A5
39116 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5999966 A5666666 A55A5A99 999696A5 9996695A 9969965A 996969A5 96A55A96 96996669 96669969 965AA596
39122 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5999666 A5666966 A55A5A99 99A55A96 99996969 99669669 995AA596 969699A5 9696665A 9669995A 966966A5
39130 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5999666 A5666966 A55A5A99 999699A5 9996665A 9969995A 996966A5 96A55A96 96996969 96669669 965AA596
39132 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5999666 A5666966 A55A5A99 99969996 99966669 99699969 99696696 96A55AA5 9699695A 9666965A 965AA5A5
39143 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5995AA5 A5665A5A A55AA566 99969996 99966669 99699969 99696696 96A59666 9699695A 966669A5 965A9699
39149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5995A96 A5665A69 A55AA566 999699A5 9996665A 9969995A 996966A5 96A59666 96996969 96666996 965A9699
39151 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5995A96 A5665A69 A55AA566 999696A5 9996695A 9969965A 996969A5 96A59966 96996669 96666696 965A9999
39153 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5969966 A5696666 A55A5A99 999996A5 9999695A 9966965A 996669A5 96A55A96 96966669 96699969 965AA596
39157 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5969966 A5696666 A55A5A99 99999696 99996969 99669669 99666996 96A55AA5 9696665A 9669995A 965AA5A5
39160 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5969666 A5696966 A55A5A99 999999A5 9996695A 9969965A 996666A5 96A55A96 96996669 96669969 965AA596
39164 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39165 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699699 99696966 96999969 96996696 96669666 96666999
39166 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
39167 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999699 96996966 96669666 96666999
39168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
39172 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99A55A99 99969666 99696966 995AA599 96996669 96966996 96699696 96669969
39173 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99A55A66 99969699 99696999 995AA566 96996669 96966996 96699696 96669969
39174 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99969699 99966966 99699666 99696999 96A55A96 96996669 96669969 965AA596
39175 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99969699 99966966 99699666 99696999 96A55A69 96996696 96669996 965AA569
39178 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59996A5 A56669A5 A55A5A5A 99A55A96 99996969 99669669 995AA596 96969966 96966699 96699999 96696666
39183 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59996A5 A56669A5 A55A5A5A 99969996 99966669 99699969 99696696 96A55A99 96996966 96669666 965AA599
39184 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59996A5 A56669A5 A55A5A5A 99969996 99966669 99699969 99696696 96A55A66 96996999 96669699 965AA566
39187 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
39189 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
39190 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
39191 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
39193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
39199 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
39201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5969666 A5696966 A55A6699 9999A5A5 9996695A 9969965A 99665AA5 96A56696 96995A69 9666A569 965A9996
39205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
39206 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
39207 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9996A55A 99695A5A 996669A5 96996999 96965A66 9669A566 96669699
39209 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A5A5 99965A5A 9969A55A 99695AA5 96999666 96996999 96669699 96666966
39210 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A5A5 99965A5A 99699699 99696966 9699A55A 96995AA5 96669666 96666999
39212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
39213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
39214 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
39216 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9699 A55A6966 9996A5A5 99965A5A 99699969 99696696 9699A55A 96995AA5 96669666 96666999
39220 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A599A569 A5665A69 A55A6696 999696A5 9996695A 9969965A 996969A5 96A56699 96995A66 9666A566 965A9999
39222 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A599A569 A5665A69 A55A6696 99969699 99966966 99699666 99696999 96A566A5 96995A5A 9666A55A 965A99A5
39229 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A59966A5 A566665A A55A9969 99969699 99966966 99699666 99696999 96A5A569 96995A5A 96665AA5 965AA596
39231 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596A5 96A5695A 965A965A 965A69A5
39232 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A5965A 96A569A5 965A96A5 965A695A
39233 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 996996A5 9969695A 96A59969 96A56696 965A965A 965A69A5
39235 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
39236 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59969 96A56696 965A9996 965A6669
39242 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A5669996 A5666669 999696A5 9996695A 9969965A 996969A5 96A5A566 96A55A99 965A9969 965A6696
39245 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5969666 A5696966 A5665A99 99A599A5 9996695A 9969965A 995A66A5 96A56669 96995A96 9666A596 965A9969
39248 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5965A 96996966 96666999 965A96A5
39249 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5695A 96999666 96669699 965A69A5
39250 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5995A 99966669 99696696 995A99A5 96A569A5 96999666 96669699 965A695A
39251 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
39252 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
39253 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59666 96A56999 965A9699 965A6966
39258 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A5A55A5A A55A9996 A55A6669 9A56596A 99966696 9969A55A 99695AA5 96999666 96996999 96669699 95A6A965
39260 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599695A A566965A A55A5AA5 9A59569A 99A55A66 99666999 995AA566 96969996 96966669 96699969 95A9A695
39262 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599695A A566965A A55A5AA5 9A59566A 99A55A96 99666969 995AA596 96969966 96966699 96699999 95A9A665
39265 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599695A A566965A A55A5AA5 9A56596A 99966696 99699996 99696669 96A55A99 96999666 965AA599 95A6A965
39269 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599665A A566995A A55A5AA5 9A59599A 99966966 99699666 99666699 96A55A69 96969696 965AA569 95A9A995
39270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599665A A566995A A55A5AA5 9A56569A 99966966 99699666 99696999 96A55A69 96999996 965AA569 95A6A695
39271 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59596A 99996696 99669996 99666669 9696965A 969669A5 966996A5 95A9A959
39276 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 9999695A 9966965A 996669A5 96969996 96966669 96699969 95A9A695
39279 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59566A 99996996 99669696 99666969 9696995A 969666A5 966999A5 95A9A659
39286 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5659A6 9996665A 9969995A 996966A5 96999696 96996969 96669669 95A6A995
39290 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A56596A 9999665A 99699996 996666A5 969969A5 96969696 96699669 95A6A959
39291 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A56596A 99966696 99699996 99696669 9699965A 969969A5 966696A5 95A6A959
39340 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99995A5A 9969A596 99665AA5 969969A5 96969696 96699669 95A6A959
39342 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99965A96 9969A596 99695A69 9699965A 969969A5 966696A5 95A6A959
39355 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5956A6 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 95A99A65
39361 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5665A6 99965A5A 9969A55A 99695AA5 96999666 96996999 96669699 95A6A965
39365 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A56659A 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 95A6A959
39390 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5A55A5A A566A566 A55A5AA5 9A56596A 99996666 99699996 99666699 96A569A5 96969696 96699669 959AA959
39391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5A55A5A A566A566 A55A5AA5 9A56596A 99966696 99699996 99696669 96A569A5 96999666 96669699 959AA959
39392 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5995A66 A566A566 A5665A99 9A56596A 99966696 99699996 99696669 96A5965A 96A569A5 965A96A5 959AA959
39396 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5995A66 A566A566 A5665A99 9A5656A6 99A5665A 996969A5 995A995A 96A59996 96966969 96699669 959AA695
39398 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5995A66 A566A566 A5665A99 9A5656A6 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 959AA695
39403 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5965A96 A5695A69 A566A566 9A56596A 99A5665A 99699996 995A66A5 96A569A5 96999666 96669699 959AA959
39410 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659656A A5995A96 A566A596 A5665A69 9A5659A6 9996665A 9969995A 996966A5 96A59666 96A56999 965A9699 959AA965
39415 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A66565A9 A5A55A5A A55A9999 A55A6666 9A59596A 99996699 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
39417 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A66565A9 A5A55A5A A55A9969 A55A6696 9A56599A 99966669 9969A55A 99695AA5 96999699 96996966 96669666 95A6A995
39419 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A66565A9 A599695A A566965A A55A5AA5 9A59569A 99A55A69 99666996 995AA569 96969999 96966666 96699966 95A9A695
39421 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A66565A9 A599695A A566965A A55A5AA5 9A56599A 99966669 99699969 99696696 96A55A66 96999699 965AA566 95A6A995
39425 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 99669999 99666666 9696965A 969669A5 966996A5 95A9A956
39430 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 9999695A 9966965A 996669A5 96969999 96966666 96699966 95A9A695
39436 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5659A9 9996665A 9969995A 996966A5 96999699 96996966 96669666 95A6A995
39470 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
39475 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 95A99A56
39481 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 95A6A956
39511 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A6559A9 99A5665A 995A995A 995A66A5 96969669 96966996 96699696 95A9A965
39517 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A65569A 99A56969 995A9669 995A6996 9696995A 969666A5 966999A5 95A9A656
39524 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A56599A 99966669 99699969 99696696 96A5965A 96A569A5 965A96A5 959AA956
39530 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A5656A9 9996695A 9969965A 996969A5 96A59969 96A56696 965A9996 959AA665
39543 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9A59 A55A65A6 9996A55A 99965AA5 99699966 99696699 96999696 96996969 966695A9 96666A56
39547 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9A56 A55A65A9 9999A55A 99995AA5 99669969 99666696 96969699 96966966 966995A6 96696A59
39548 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9A56 A55A65A9 9996A55A 99965AA5 99699969 99696696 96999699 96996966 966695A6 96666A59
39553 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9969 A55A6696 9996A55A 99965AA5 99699A56 996965A9 969995A6 96996A59 96669699 96666966
39557 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9966 A55A6699 9996A55A 99965AA5 99699A59 996965A6 969995A9 96996A56 96669696 96666969
39590 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 99669969 99666696 969696A5 9696695A 9669959A 96696A65
39600 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99996696 99669A56 996665A9 9696959A 96966A65 966996A5 9669695A
39606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 99669A65 9966659A 969695A9 96966A56 96699696 96696969
39611 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999696 99996969 996695A9 99666A56 96969A65 9696659A 9669995A 966966A5
39616 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999959A 99996A65 996696A5 9966695A 96969969 96966696 96699A56 966965A9
39621 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 9969995A 996966A5 96999696 96996969 966695A9 96666A56
39625 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 99699969 99696696 969996A5 9699695A 9666959A 96666A65
39843 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A65 9996659A 9969995A 996966A5 969995A6 96996A59 96669699 96666966
39847 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A59 999665A6 99699966 99696699 9699959A 96996A65 966696A5 9666695A
39982 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99999696 99996969 996695A9 99666A56 96969966 96966699 96699A59 966965A6
39984 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 99699966 99696699 969995A9 96996A56 96669696 96666969
39988 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699969 99696696 96999699 96996966 966695A6 96666A59
39989 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699969 99696696 969995A6 96996A59 96669699 96666966
40055 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 999995A9 99996A56 99669696 99666969 9696A55A 96965AA5 9669A665 9669599A
40057 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 9969A569 99695A96 969996A5 9699695A 9666959A 96666A65
40114 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 999996A5 9999695A 9966959A 99666A65 9696A659 969659A6 9669A566 96695A99
40120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 969996A5 9699695A 9666959A 96666A65
40186 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 96666966
40192 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
40257 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 9969A55A 99695AA5 969995A9 96996A56 96669696 96666969
40302 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 99699969 99696696 96A59699 96A56966 965A95A6 965A6A59
40360 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 99699969 99696696 96A596A5 96A5695A 965A959A 965A6A65
40368 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 999696A5 9996695A 9969959A 99696A65 96A59A56 96A565A9 965A9969 965A6696
40402 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A659 A5965A96 A56959A9 A566A566 99A5659A 99969969 99699A56 995A66A5 96A56A65 969995A6 96669699 965A695A
40403 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A59699 96A56966 965A95A6 965A6A59
40409 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59A59 96A565A6 965A9966 965A6699
40429 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59A59 96A565A6 965A9966 965A6699
41695 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
41697 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999969 96996696 96669666 96666999
41711 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5A55A A5A55AA5 A55AAA55 A55A55AA 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
41712 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5A55A A5A55AA5 A55AAA55 A55A55AA 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
41718 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A556A6 99996969 99669999 995AA656 96969669 96966996 96699966 96696699
41731 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 96999A65 9699659A 9666956A 96666A95
41733 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 99699A65 9969659A 9699A659 969959A6 9666956A 96666A95
41753 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9969 A55A6696 9996AA55 999655AA 9969A55A 99695AA5 96999699 96996966 96669666 96666999
41755 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9969 A55A6696 9996AA55 999655AA 99699699 99696966 9699A55A 96995AA5 96669666 96666999
41759 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 99999A65 9999659A 9966A959 996656A6 9696956A 96966A95 9669A656 966959A9
41766 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 96999A65 9699659A 9666956A 96666A95
41768 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 99699A65 9969659A 9699A656 969959A9 9666956A 96666A95
41776 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 99A5656A 995A9669 995A6996 96969966 96966699 9669959A 96696A65
41786 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59996 96A56669 965A9699 965A6966
41788 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A59A65 96A5659A 965A956A 965A6A95
41818 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A599A959 A59659A6 A56956A9 A566A656 99A5656A 99969699 99699996 995A6A65 96A56A95 96999666 96669969 965A659A
41965 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5A5A956 A5A556A9 A55AA665 A55A599A 99969A95 9996656A 996995A6 99696A59 96999969 96996696 9666965A 966669A5
41987 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5A59996 A5A56669 A55A9969 A55A6696 9996AA55 999655AA 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
41993 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59696 99A56969 995A9669 995A6996 969699A5 9696665A 9669995A 966966A5
41994 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59696 99A56969 995A9669 995A6996 9696995A 969666A5 966999A5 9669665A
41999 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59669 99A56996 995A9696 995A6969 9696995A 969666A5 966999A5 9669665A
42000 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59669 99969996 99696696 995A6969 96A5695A 969666A5 966999A5 965A965A
42001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59669 999669A5 9969695A 995A9696 96A56696 9696995A 966999A5 965A6669
42002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596A5 96A5695A 965A965A 965A69A5
42006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
42040 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A59996 96A56669 965A96A5 965A695A
42086 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A59A59 96A565A6 965A956A 965A6A95
42093 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5999996 A5996669 A5669969 A5666696 9996AA55 999655AA 9969A566 99695A99 96A596A5 96A5695A 965A965A 965A69A5
42097 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5999996 A5996669 A5669969 A5666696 999696A5 9996695A 9969965A 996969A5 96A5AA55 96A555AA 965AA566 965A5A99
42102 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A59A59 96A565A6 965A956A 965A6A95
42285 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569A56 9A5665A9 99699969 99696696 96A596A5 96A5695A 959A959A 959A6A65
42288 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569969 9A566696 99699A56 996965A9 96A5959A 96A56A65 959A96A5 959A695A
42310 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A659 A6565A96 A56959A9 A566A566 9A65659A 9A569969 99699A56 995A66A5 96A56A65 969995A6 95A69699 959A695A
42311 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A659 A65659A9 A5695A96 A566A566 9A65659A 9A569A56 99699969 995A66A5 96A596A5 96996966 95A66A59 959A959A
42312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 9969995A 996966A5 96A59699 96A56966 959A95A6 959A6A59
42316 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569699 9A566966 996995A6 99696A59 96A59A65 96A5659A 959A995A 959A66A5
42368 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A965 A995569A A659A599 A6595A66 A566A656 A56659A9 9A5696A5 9A56695A 9969956A 99696A95 96A59996 96A56669 959A9A59 959A65A6
42375 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
42376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9999A55A 99995AA5 99669696 99666969 96969966 96966699 96699669 96696996
42387 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
42390 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
42394 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
42437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
42445 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
42449 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
42456 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59999 A5A56666 A55A9696 A55A6969 99999669 99996996 9966A55A 99665AA5 96969966 96966699 9669A5A5 96695A5A
42470 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
42472 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
42478 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA3CC3AA A995A995 A665A665 A5A55A5A A55AA55A A55A5AA5 9A599A59 99996666 99669696 99666969 96969966 96966699 96696996 95A995A9
42721 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3AAAAAA C3AA5555 C355AA55 C35555AA AAC3A599 AAC35A66 AA3C99A5 AA3C665A A5A5C396 A5A53C69 A55A96C3 A55A693C 9999C369 99993C96 9966963C 996669C3 9696A566 96965A99 9669995A 966966A5
42726 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3AAAAAA C3AA5555 C355AA55 C35555AA AAC3A599 AAC35A66 AA3C99A5 AA3C665A A599C396 A5993C69 A56696C3 A566693C 99A5C369 99A53C96 995A963C 995A69C3 9696A566 96965A99 9669995A 966966A5
42783 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3AAAAAA C3AA5555 C355A5A5 C3555A5A AAC3AA55 AAC355AA AA3CA55A AA3C5AA5 A5A59996 A5A56669 A55A9969 A55A6696 9996C399 99963C66 996996C3 9969693C 9699C366 96993C99 9666963C 966669C3
43323 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
43324 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 9696965A 969669A5 966996A5 9669695A
43325 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 96969969 96966696 9669965A 966969A5
43329 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
43330 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 99669696 99666969 96969669 96966996 966999A5 9669665A
43332 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
43333 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969969 96966696 96699996 96696669
43334 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996996 96966669 96699969 96669696
43336 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
43337 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 9696995A 969666A5 966999A5 9669665A
43338 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99969969 99696669 99666996 969969A5 9696665A 9669995A 966696A5
43339 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A99A5 A55A665A 9999995A 999966A5 9966A566 99665A99 96969669 96966996 96699696 96696969
43340 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A99A5 A55A665A 99999696 99996969 99669669 99666996 9696A566 96965A99 9669995A 966966A5
43342 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A99A5 A55A665A 9996A566 99965A99 9969995A 996966A5 96999696 96996969 96669669 96666996
43348 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 96696696
43350 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666965A 966669A5
43355 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A96A5 A55A695A 9999A566 99995A99 9966965A 996669A5 96969996 96966669 96699969 96696696
43359 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999996 96996669 96669969 96666696
43361 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A9696 A55A6969 9999A566 99995A99 99669669 99666996 969699A5 9696665A 9669995A 966966A5
43365 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 969999A5 9699665A 9666995A 966666A5
43376 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999699 99996966 99669666 99666999 96969969 96966696 96699996 96696669
43377 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999699 99969966 99696666 99666999 96996996 96966669 96699969 96669696
43378 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999699 99969966 99696666 99666999 96996969 96966696 96699996 96669669
43379 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
43380 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99969969 99696669 99666996 96996966 96966699 96699999 96669666
43381 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55A9999 A55A6666 9996A5A5 99965A5A 99699966 99696699 96999669 96996996 96669696 96666969
43384 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55A9996 A55A6669 99999699 99996966 99669666 99666999 96969969 96966696 9669A5A5 96695A5A
43385 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
43390 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 99999696 99996969 99669669 99666996 9696A599 96965A66 9669A566 96695A99
43391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 99999696 99996969 99669669 99666996 9696A566 96965A99 9669A599 96695A66
43392 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 99999696 9996A569 99695A69 99666996 96996999 96965A66 9669A566 96669699
43394 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A599 99965A66 9969A566 99695A99 96999696 96996969 96669669 96666996
43395 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A599 99965A66 9969A566 99695A99 96999669 96996996 96669696 96666969
43396 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A599 99965A66 99699696 99696969 9699A566 96995A99 96669669 96666996
43398 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A596 99965A69 9969A569 99695A96 96999699 96996966 96669666 96666999
43399 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A596 99965A69 9969A569 99695A96 96999666 96996999 96669699 96666966
43400 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A596 99965A69 99699699 99696966 9699A569 96995A96 96669666 96666999
43403 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A9699 A55A6966 9996A596 99965A69 9969A569 99695A96 9699995A 969966A5 96669666 96666999
43407 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A9696 A55A6969 9996A599 99965A66 9969A566 99695A99 9699995A 969966A5 96669669 96666996
43411 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A599A55A A5665A5A A55A66A5 99969699 99966966 99699666 99696999 96A56696 96995A69 9666A569 965A9996
43415 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A599965A A566695A A55A66A5 99A56696 99996969 99669669 995A9996 9696A599 96965A66 9669A566 96695A99
43423 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A599965A A566695A A55A66A5 9996A599 99965A66 9969A566 99695A99 96A56696 96996969 96669669 965A9996
43425 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A599965A A566695A A55A66A5 9996A596 99965A69 9969A569 99695A96 96A56699 96996966 96669666 965A9999
43433 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5996699 A5666666 A55A995A 9996A596 99965A69 9969A569 99695A96 96A5965A 96996966 96666999 965A96A5
43437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5996696 A5666669 A55A995A 99969699 99966966 99699666 99696999 96A5A55A 96995A69 96665A96 965AA5A5
43441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A596965A A569695A A55A66A5 9999A599 99966966 99699666 99665A99 96A56696 96995A69 9666A569 965A9996
43445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
43446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 96695A5A
43447 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
43449 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
43450 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
43451 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
43453 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
43459 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
43461 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A59966A5 A566665A A55A9966 9996A596 99965A69 9969A569 99695A96 96A59666 9699695A 966669A5 965A9699
43465 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5996696 A5666669 A55A9966 999696A5 9996695A 9969965A 996969A5 96A5A566 96995A69 96665A96 965AA599
43467 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5969666 A5696966 A55A6699 9999A5A5 9996695A 9969965A 99665AA5 96A56696 96995A69 9666A569 965A9996
43471 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
43472 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
43473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
43474 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
43475 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
43479 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5999669 A5666969 A55A6696 9996A599 99965A66 9969A566 99695A99 96A566A5 9699695A 9666965A 965A99A5
43481 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A599 99965A66 9969A566 99695A99 96A59996 96A56669 965A9969 965A6696
43482 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A599 99965A66 9969A566 99695A99 96A59969 96A56696 965A9996 965A6669
43483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A596 99965A69 9969A569 99695A96 96A59999 96A56666 965A9966 965A6699
43484 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A596 99965A69 9969A569 99695A96 96A59966 96A56699 965A9999 965A6666
43485 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A5AA3C A5A555C3 A55A9999 A55A6666 9996A55A 99965AA5 99699696 99696969 96999966 96996699 96669669 96666996
43489 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A5AA3C A5A555C3 A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999969 96996696 96669666 96666999
43497 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996AA3C 999655C3 9969A55A 99695AA5 96999966 96996699 96669669 96666996
43504 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59999 A5999666 A5666966 A55A6699 99A56669 99996996 99669696 995A9969 9696A55A 96965AA5 9669AA3C 966955C3
43508 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59999 A5999666 A5666696 A55A6969 99A56669 99996996 99669966 995A9699 9696A55A 96965AA5 9669AA3C 966955C3
43515 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59999 A5969666 A5696696 A55A6969 9999AA3C 999955C3 9966A55A 99665AA5 96A56966 96966699 96699669 965A9996
43518 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996AA3C 999655C3 9969A55A 99695AA5 96999969 96996696 96669666 96666999
43534 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59999 99A56666 995A9669 995A6996 96969966 96966699 96699696 96696969
43535 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59999 99A56666 995A9669 995A6996 96969696 96966969 96699966 96696699
43536 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59999 99966696 99696669 995A9966 96A59666 96966969 96696996 965A9699
43537 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
43544 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99969999 99966666 99699696 99696969 96A59966 96A56699 965A9669 965A6996
43548 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99969996 99966669 99699699 99696966 96A59969 96A56696 965A9666 965A6999
43591 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5999999 A5996666 A5669696 A5666969 99A59966 99A56699 995A9669 995A6996 9696AA3C 969655C3 9669A55A 96695AA5
43592 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5999999 A5996666 A5669696 A5666969 9996AA3C 999655C3 9969A55A 99695AA5 96A59966 96A56699 965A9669 965A6996
43598 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 99A59969 99A56696 995A9666 995A6999 9696AA3C 969655C3 9669A55A 96695AA5
43599 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 9996AA3C 999655C3 9969A55A 99695AA5 96A59969 96A56696 965A9666 965A6999
43605 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A665665A A5A55AA5 A55AAA3C A55A55C3 9A595A99 99996666 99669696 99666969 96969669 96966996 96699966 95A9A599
43606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A665665A A5A55AA5 A55AAA3C A55A55C3 9A595A99 99996666 99669669 99666996 96969696 96966969 96699966 95A9A599
43609 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A665665A A5A55AA5 A55AAA3C A55A55C3 9A595A66 99996699 99669696 99666969 96969669 96966996 96699999 95A9A566
43610 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A665665A A5A55AA5 A55AAA3C A55A55C3 9A595A66 99996699 99669669 99666996 96969696 96966969 96699999 95A9A566
43654 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A595A99 99996666 99669696 99666969 9696AA3C 969655C3 9669A55A 95A999A5
43665 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A659665A A5995AA5 A566AA3C A56655C3 9A655A66 99A56699 995A9669 995A6996 96969696 96966969 96699999 95A9A566
43742 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A656665A A5965AA5 A569AA3C A56955C3 9A595A99 99996666 99669696 99666969 96A59669 96A56996 965A9966 959AA599
43783 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
43784 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A96 99996669 99669699 99666966 96969969 96699666 96696999 959AA596
43785 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A66 99996699 99669669 99666996 96969999 96699696 96696969 959AA566
43786 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A655A99 99969696 99966969 99696666 96999669 96996996 96669966 956AA599
43801 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A6565A66 A5A59669 A5A56996 A55A6699 9A955A99 99996666 99669696 99666969 9696A55A 9669AA3C 966955C3 959A99A5
43815 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5A599A5 A5A5665A A55A9696 A55A6969 9996AA3C 999655C3 9969A566 99695A99 9699995A 969966A5 96669669 96666996
43837 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5A59996 A5A56669 A55A96A5 A55A695A 9996AA3C 999655C3 9969A566 99695A99 96999969 96996696 9666965A 966669A5
43859 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 9696995A 969666A5 96699696 96696969
43860 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 96969696 96966969 9669995A 966966A5
43861 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A59996 99A56669 995A96A5 995A695A 96969969 96966696 9669965A 966969A5
43866 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A5995A 99A566A5 995A9669 995A6996 969699A5 9696665A 96699696 96696969
43867 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 999699A5 9996665A 99699696 99696969 96A5995A 96A566A5 965A9669 965A6996
43871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99969996 99966669 996996A5 9969695A 96A59969 96A56696 965A965A 965A69A5
43902 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996AA3C 999655C3 9969A566 99695A99 96A5995A 96A566A5 965A9669 965A6996
43906 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996995A 999666A5 99699669 99696996 96A5AA3C 96A555C3 965AA566 965A5A99
43916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 99A59969 99A56696 995A965A 995A69A5 9696AA3C 969655C3 9669A566 96695A99
43918 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996AA3C 999655C3 9969A566 99695A99 96A59969 96A56696 965A965A 965A69A5
43920 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 99969969 99966696 9969965A 996969A5 96A5AA3C 96A555C3 965AA566 965A5A99
43930 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A596AA3C A59655C3 A569A566 A5695A99 999999A5 9999665A 99669696 99666969 96A5995A 96A566A5 965A9669 965A6996
43934 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A596AA3C A59655C3 A569A566 A5695A99 99999996 99996669 996696A5 9966695A 96A59969 96A56696 965A965A 965A69A5
43938 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A59699A5 A596665A A5699696 A5696969 9999AA3C 999955C3 9966A566 99665A99 96A5995A 96A566A5 965A9669 965A6996
43942 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5969996 A5966669 A56996A5 A569695A 9999AA3C 999955C3 9966A566 99665A99 96A59969 96A56696 965A965A 965A69A5
43995 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9959966 A6596666 A5995A99 A566AA3C A56655C3 9A655A5A 99A566A5 995A9669 995A6996 96969696 96966969 966999A5 95A9A55A
44083 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9959666 A6656966 A5A55A99 A55AAA3C A55A55C3 9A595A96 99996969 996699A5 9966665A 9696995A 969666A5 96699669 95A9A596
44094 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9959666 A6655A96 A5A56969 A55A99A5 A55A665A 9A596966 99995A99 9966AA3C 996655C3 9696995A 969666A5 96699669 95A9A596
44106 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9959666 A6596966 A5995A99 A566AA3C A56655C3 9A655A96 99A56969 995A99A5 995A665A 9696995A 969666A5 96699669 95A9A596
44169 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9956666 A6599966 A5995A99 A566AA3C A56655C3 9A655AA5 99A5995A 995A9669 995A6996 96969696 96966969 9669665A 95A9A5A5
44186 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969696 96966969 95A99669 95A96996
44187 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969669 96966996 95A99696 95A96969
44188 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669696 99666969 96969669 96966996 95A99966 95A96699
44189 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669669 99666996 96969966 96966699 95A99696 95A96969
44190 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669669 99666996 96969696 96966969 95A99966 95A96699
44191 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669969 99666696 96969699 96966966 95A99666 95A96999
44192 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669969 99666696 96969666 96966999 95A99699 95A96966
44193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669699 99666966 96969969 96966696 95A99666 95A96999
44196 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669666 99666999 96969699 96966966 95A99969 95A96696
44199 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599966 9A596699 99669999 99666666 96969669 96966996 95A99696 95A96969
44200 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599966 9A596699 99669696 99666969 96969669 96966996 95A99999 95A96666
44201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599966 9A596699 99669669 99666996 96969999 96966666 95A99696 95A96969
44202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599699 9A596966 99669666 99666999 96969996 96966669 95A99969 95A96696
44203 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599699 9A596966 99669666 99666999 96969969 96966696 95A99996 95A96669
44204 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599699 9A566996 99696969 99669666 96999966 96966669 95A96696 95A69999
44205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599696 9A596969 99669669 99666996 96969999 96966666 95A99966 95A96699
44206 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A569996 9A566669 99699969 99696696 96999699 96996966 95A69666 95A66999
44207 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A569996 9A566669 99699969 99696696 96999666 96996999 95A69699 95A66966
44210 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A569996 9A566669 99699666 99696999 96999699 96996966 95A69969 95A66696
44211 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A59A55A 9A595AA5 99669966 99666699 96969669 96966996 95A99696 95A96969
44212 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A59A55A 9A595AA5 99669696 99666969 96969966 96966699 95A99669 95A96996
44215 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A59A55A 9A595AA5 99669669 99666996 96969696 96966969 95A99966 95A96699
44216 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A599966 9A596699 9966A55A 99665AA5 96969669 96966996 95A99696 95A96969
44223 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A599696 9A596969 99669669 99666996 9696A55A 96965AA5 95A99966 95A96699
44229 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A599669 9A596996 99669696 99666969 96969966 96966699 95A9A55A 95A95AA5
44230 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A56A55A 9A565AA5 99699966 99696699 96999696 96996969 95A69669 95A66996
44237 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A569966 9A566699 9969A55A 99695AA5 96999669 96996996 95A69696 95A66969
44242 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A59A55A 9A595AA5 99669969 99666696 96969699 96966966 95A99666 95A96999
44249 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A599969 9A596696 9966A55A 99665AA5 96969666 96966999 95A99699 95A96966
44258 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A599699 9A596966 99669666 99666999 9696A55A 96965AA5 95A99969 95A96696
44262 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A599666 9A596999 99669699 99666966 96969969 96966696 95A9A55A 95A95AA5
44263 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A56A55A 9A565AA5 99699969 99696696 96999699 96996966 95A69666 95A66999
44270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A569969 9A566696 9969A55A 99695AA5 96999666 96996999 95A69699 95A66966
44275 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A59A55A 9A595AA5 99669999 99666666 96969669 96966996 95A99696 95A96969
44279 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A599999 9A596666 99669696 99666969 9696A55A 96965AA5 95A99669 95A96996
44280 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A599696 9A596969 99669669 99666996 96969999 96966666 95A9A55A 95A95AA5
44281 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A599669 9A596996 9966A55A 99665AA5 96969696 96966969 95A99999 95A96666
44282 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A599669 9A596996 99669696 99666969 9696A55A 96965AA5 95A99999 95A96666
44285 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A56A55A 9A565AA5 99699999 99696666 96999669 96996996 95A69696 95A66969
44294 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659995A A566665A A55A5AA5 9A655A96 9A596669 99669969 995AA596 96969699 96966966 95A99666 95A96999
44296 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659995A A566665A A55A5AA5 9A569696 9A566969 99699669 99696996 96A55A99 96996666 95A69966 959AA599
44297 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659995A A566665A A55A5AA5 9A569669 9A566996 99699696 99696969 96A55A66 96996699 95A69999 959AA566
44310 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A655A99 9A596966 99669666 995AA599 96969996 96966669 95A99969 95A96696
44312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A655A96 9A596969 99669669 995AA596 96969999 96966666 95A99966 95A96699
44317 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A655A69 9A596996 99669696 995AA569 96969966 96966699 95A99999 95A96666
44323 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A569999 9A566666 99699966 99696699 96A55A96 96996969 95A69669 959AA596
44325 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A569996 9A566669 99699969 99696696 96A55A99 96996966 95A69666 959AA599
44328 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A569966 9A566699 99699999 99696666 96A55A69 96996996 95A69696 959AA569
44360 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A599996 9A596669 99669969 99666696 969696A5 9696695A 95A9965A 95A969A5
44373 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A59995A 9A5966A5 996699A5 9966665A 96969669 96966996 95A99696 95A96969
44377 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A5996A5 9A59695A 9966965A 996669A5 96969996 96966669 95A99969 95A96696
44382 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A599696 9A596969 99669669 99666996 969699A5 9696665A 95A9995A 95A966A5
44384 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A599669 9A596996 99669696 99666969 9696995A 969666A5 95A999A5 95A9665A
44385 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A5699A5 9A56665A 9969995A 996966A5 96999696 96996969 95A69669 95A66996
44391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A569996 9A566669 99699969 99696696 969996A5 9699695A 95A6965A 95A669A5
44397 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A56995A 9A5666A5 996999A5 9969665A 96999669 96996996 95A69696 95A66969
44672 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A599699 9A596966 99669666 99666999 96969969 96966696 95A99996 95A96669
44674 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A599696 9A596969 99669669 99666996 96969966 96966699 95A99999 95A96666
44675 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A569999 9A566666 99699966 99696699 96999669 96996996 95A69696 95A66969
44679 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A569996 9A566669 99699969 99696696 96999666 96996999 95A69699 95A66966
44748 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A599699 9A596966 99669666 99666999 9696A596 96965A69 95A9A569 95A95A96
44753 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A599696 9A596969 99669669 99666996 9696A599 96965A66 95A9A566 95A95A99
44757 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A599669 9A596996 99669696 99666969 9696A566 96965A99 95A9A599 95A95A66
44759 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A56A599 9A565A66 9969A566 99695A99 96999696 96996969 95A69669 95A66996
44765 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A56A596 9A565A69 9969A569 99695A96 96999699 96996966 95A69666 95A66999
44771 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A56A566 9A565A99 9969A599 99695A66 96999669 96996996 95A69696 95A66969
44895 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A599696 9A596969 99669669 99666996 9696A5A5 96965A5A 95A9A55A 95A95AA5
44899 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A599669 9A596996 99669696 99666969 9696A55A 96965AA5 95A9A5A5 95A95A5A
44901 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A56A5A5 9A565A5A 9969A55A 99695AA5 96999696 96996969 95A69669 95A66996
44907 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A56A596 9A565A69 9969A569 99695A96 969996A5 9699695A 95A6965A 95A669A5
44913 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A56A55A 9A565AA5 9969A5A5 99695A5A 96999669 96996996 95A69696 95A66969
44916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9696 A55A6969 9A599669 9A596996 9966A55A 99665AA5 96969966 96966699 95A9A5A5 95A95A5A
44992 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659996 A6656669 A55A9969 A55A6696 9A5996A5 9A59695A 9966965A 996669A5 9696A599 96965A66 95A9A566 95A95A99
45001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659996 A6656669 A55A9969 A55A6696 9A56A599 9A565A66 9969A566 99695A99 969996A5 9699695A 95A6965A 95A669A5
45007 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659996 A6656669 A55A9969 A55A6696 9A56A55A 9A565AA5 9969A5A5 99695A5A 96999666 96996999 95A69699 95A66966
45097 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659966 A6656699 A55A9999 A55A6666 9A56A55A 9A565AA5 9969A5A5 99695A5A 96999696 96996969 95A69669 95A66996
45120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569999 9A566666 99699966 99696699 96A59696 96A56969 959A9669 959A6996
45126 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569996 9A566669 99699969 99696696 96A59699 96A56966 959A9666 959A6999
45132 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569966 9A566699 99699999 99696666 96A59669 96A56996 959A9696 959A6969
45135 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569699 9A566966 99699666 99696999 96A59996 96A56669 959A9969 959A6696
45137 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569696 9A566969 99699669 99696996 96A59999 96A56666 959A9966 959A6699
45139 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569669 9A566996 99699696 99696969 96A59966 96A56699 959A9999 959A6666
45219 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A599 A6595A66 A566A566 A5665A99 9A569996 9A566669 99699969 99696696 96A596A5 96A5695A 959A965A 959A69A5
45225 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A599 A6595A66 A566A566 A5665A99 9A56995A 9A5666A5 996999A5 9969665A 96A59669 96A56996 959A9696 959A6969
45227 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A599 A6595A66 A566A566 A5665A99 9A5696A5 9A56695A 9969965A 996969A5 96A59996 96A56669 959A9969 959A6696
45229 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A599 A6595A66 A566A566 A5665A99 9A569696 9A566969 99699669 99696996 96A599A5 96A5665A 959A995A 959A66A5
45268 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A596 A6595A69 A566A569 A5665A96 9A5699A5 9A56665A 9969995A 996966A5 96A59699 96A56966 959A9666 959A6999
45270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A596 A6595A69 A566A569 A5665A96 9A5696A5 9A56695A 9969965A 996969A5 96A59999 96A56666 959A9966 959A6699
45272 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A596 A6595A69 A566A569 A5665A96 9A56965A 9A5669A5 996996A5 9969695A 96A59966 96A56699 959A9999 959A6666
45286 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A55A A6595AA5 A566A5A5 A5665A5A 9A569696 9A566969 99699669 99696996 96A59966 96A56699 959A9999 959A6666
45290 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A65996A5 A659695A A566965A A56669A5 9A56A599 9A565A66 9969A566 99695A99 96A59996 96A56669 959A9969 959A6696
45292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A65996A5 A659695A A566965A A56669A5 9A56A596 9A565A69 9969A569 99695A96 96A59999 96A56666 959A9966 959A6699
45294 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A65996A5 A659695A A566965A A56669A5 9A56A569 9A565A96 9969A596 99695A69 96A59966 96A56699 959A9999 959A6666
45295 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6599696 A6596969 A5669669 A5666996 9A56A5A5 9A565A5A 9969A55A 99695AA5 96A59999 96A56666 959A9966 959A6699
45297 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6599669 A6596996 A5669696 A5666969 9A56A5A5 9A565A5A 9969A55A 99695AA5 96A59966 96A56699 959A9999 959A6666
45309 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659999 A6656666 A55A9696 A55A6969 9A56A55A 9A565AA5 9969AA3C 996955C3 96999669 96996996 95A69966 95A66699
45336 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659996 A6656669 A55A9699 A55A6966 9A56A55A 9A565AA5 9969AA3C 996955C3 96999666 96996999 95A69969 95A66696
45366 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659966 A6656699 A55A9669 A55A6996 9A56A55A 9A565AA5 9969AA3C 996955C3 96999696 96996969 95A69999 95A66666
45374 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659966 A6569699 A5696669 A55A6996 9A59A55A 9A595AA5 9966AA3C 996655C3 96A56696 96966969 95A99999 959A9666
45375 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659966 A6566696 A5696999 A55A9669 9A59A55A 9A595AA5 9966AA3C 996655C3 96A59699 96966969 95A96666 959A9996
45376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659999 9A656666 995A9696 995A6969 96969669 96966996 95A99966 95A96699
45377 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
45385 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659996 9A656669 995A9699 995A6966 96969666 96966999 95A99969 95A96696
45397 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
45399 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659966 9A569699 99696669 995A6996 96A56696 96966969 95A99999 959A9666
45400 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659699 9A656966 995A9996 995A6669 96969969 96966696 95A99666 95A96999
45410 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569999 9A566666 99699696 99696969 96A59669 96A56996 959A9966 959A6699
45412 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569996 9A566669 99699699 99696966 96A59666 96A56999 959A9969 959A6696
45414 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569966 9A566699 99699669 99696996 96A59696 96A56969 959A9999 959A6666
45415 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569699 9A566966 99699996 99696669 96A59969 96A56696 959A9666 959A6999
45417 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569696 9A566969 99699999 99696666 96A59966 96A56699 959A9669 959A6996
45440 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A5669696 A5666969 9A659966 9A656699 995A9669 995A6996 9696AA3C 969655C3 95A99999 95A96666
45443 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A5669669 A5666996 9A659966 9A656699 995AAA3C 995A55C3 96969696 96966969 95A99999 95A96666
45445 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6599999 A6596666 A5669696 A5666969 9A56A55A 9A565AA5 9969AA3C 996955C3 96A59669 96A56996 959A9966 959A6699
45446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6599996 A6596669 A5669699 A5666966 9A56A55A 9A565AA5 9969AA3C 996955C3 96A59666 96A56999 959A9969 959A6696
45594 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6659996 A6656669 A55A96A5 A55A695A 9A56A566 9A565A99 9969AA3C 996955C3 9699965A 969969A5 95A69969 95A66696
45607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A665995A A65696A5 A5696669 A55A6996 9A59A566 9A595A99 9966AA3C 996655C3 96A56696 96966969 95A999A5 959A965A
45608 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A66596A5 A665695A A55A9996 A55A6669 9A56A566 9A565A99 9969AA3C 996955C3 96999969 96996696 95A6965A 95A669A5
45619 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6659696 A6656969 A55A99A5 A55A665A 9A56A566 9A565A99 9969AA3C 996955C3 9699995A 969966A5 95A69669 95A66996
45623 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A6599A5 9A65665A 995A9696 995A6969 96969669 96966996 95A9995A 95A966A5
45624 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A6599A5 9A65665A 995A9669 995A6996 96969696 96966969 95A9995A 95A966A5
45628 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A659996 9A656669 995A96A5 995A695A 9696965A 969669A5 95A99969 95A96696
45633 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
45634 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A65995A 9A5696A5 99696669 995A6996 96A56696 96966969 95A999A5 959A965A
45638 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A5699A5 9A56665A 99699696 99696969 96A59669 96A56996 959A995A 959A66A5
45640 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A569996 9A566669 996996A5 9969695A 96A5965A 96A569A5 959A9969 959A6696
45642 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A56995A 9A5666A5 99699669 99696996 96A59696 96A56969 959A99A5 959A665A
45643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A5696A5 9A56695A 99699996 99696669 96A59969 96A56696 959A965A 959A69A5
45658 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A5669696 A5666969 9A65995A 9A6566A5 995A9669 995A6996 9696AA3C 969655C3 95A999A5 95A9665A
45662 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A5669669 A5666996 9A65995A 9A6566A5 995AAA3C 995A55C3 96969696 96966969 95A999A5 95A9665A
45672 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6599996 A6596669 A56696A5 A566695A 9A569969 9A566696 9969965A 996969A5 96A5AA3C 96A555C3 959AA566 959A5A99
45681 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6599696 A6596969 A56699A5 A566665A 9A56A566 9A565A99 9969AA3C 996955C3 96A5995A 96A566A5 959A9669 959A6996
45683 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6599696 A6596969 A56699A5 A566665A 9A569669 9A566996 9969995A 996966A5 96A5AA3C 96A555C3 959AA566 959A5A99
45685 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A656A566 A6565A99 A569AA3C A56955C3 9A599696 9A596969 996699A5 9966665A 96A5995A 96A566A5 959A9669 959A6996
45689 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9599966 A6569669 A6566996 A5A55A5A A56966A5 9A659696 9A656969 99965AA5 995A665A 9699AA3C 969955C3 95A6A566 956A9999
45690 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A55A A9955AA5 A659A5A5 A6595A5A A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
45691 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A55A A9955AA5 A659A5A5 A6595A5A A566AA3C A56655C3 9A569999 9A566666 99699669 99696996 96A59696 96A56969 959A9966 959A6699
45692 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A55A A9955AA5 A659A5A5 A6595A5A A5669669 A5666996 9A659999 9A656666 995AAA3C 995A55C3 96969696 96966969 95A99966 95A96699
47483 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66665A5 A6655A5A A55AA55A A5599AA5 9A5A5999 9A596666 99669966 9965A699 96969669 9695A996 95AA5696 95A96969
47490 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66665A5 A6655A5A A55AA55A A5599AA5 9A5A5699 9A596966 99669666 9965A999 96969996 9695A669 95AA5969 95A96696
47498 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66665A5 A6655A5A A55AA55A A5599AA5 9A5A5666 9A596999 99669699 9965A966 96969969 9695A696 95AA5996 95A96669
47499 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66665A5 A6655A5A A55AA55A A5599AA5 9A569999 9A55A666 996A5966 99696699 969A5696 96996969 95A69669 95A5A996
48791 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66659A5 A665665A A55A995A A559A6A5 9A5A6599 9A595A66 9966A566 99659A99 96969696 9695A969 95AA5669 95A96996
50804 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A666595A A66566A5 A55A99A5 A559A65A 9A5A6566 9A595A99 9966A599 99659A66 96969696 9695A969 95AA5669 95A96996
51351 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A65A65A5 A6595A5A A566A55A A5659AA5 9A665999 9A656666 995A9966 9959A699 96969696 9695A969 95AA5669 95A96996
51738 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A99665A5 A9955A5A A6665999 A6656666 A55A9696 A559A969 9A5A5669 9A596996 99669966 9965A699 9696A55A 96959AA5 95AA6A3C 95A955C3
52320 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A99665A5 A9955A5A A656AA3C A65595C3 A56A655A A5695AA5 9A5A5669 9A596996 99669966 9965A699 96A65696 96A56969 959A9999 9599A666
53217 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966599 A9955A66 A65A6566 A6595A99 A566AA3C A56595C3 9A66595A 9A6566A5 995A9669 9959A996 96969696 9695A969 95AA59A5 95A9665A
53292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966599 A9955A66 A65A595A A65966A5 A5669669 A565A996 9A666566 9A655A99 995AAA3C 995995C3 96969696 9695A969 95AA59A5 95A9665A
53605 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966596 A9955A69 A656A569 A6559A96 A56A6A3C A56955C3 9A5A565A 9A5969A5 99669966 9965A699 96A65999 96A56666 959A96A5 9599A95A
53640 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966569 A9955A96 A6665999 A6656666 A55A965A A559A9A5 9A5A56A5 9A59695A 99669966 9965A699 9696A596 96959A69 95AA6A3C 95A955C3
53669 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966569 A9955A96 A656AA3C A65595C3 A56A6596 A5695A69 9A5A56A5 9A59695A 99669966 9965A699 96A6565A 96A569A5 959A9999 9599A666
53685 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966566 A9955A99 A65A6599 A6595A66 A566AA3C A56595C3 9A6659A5 9A65665A 995A9669 9959A996 96969696 9695A969 95AA595A 95A966A5
53710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A996655A A9955AA5 A65A65A5 A6595A5A A566AA3C A56595C3 9A665999 9A656666 995A9669 9959A996 96969696 9695A969 95AA5966 95A96699
53718 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A996655A A9955AA5 A65A5999 A6596666 A5669669 A565A996 9A6665A5 9A655A5A 995AAA3C 995995C3 96969696 9695A969 95AA5966 95A96699
53721 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A99656A5 A995695A A6665999 A6656666 A55AA596 A5599A69 9A5A6569 9A595A96 99669966 9965A699 9696965A 9695A9A5 95AA6A3C 95A955C3
53727 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9965696 A9956969 A6665999 A6656666 A55AA5A5 A5599A5A 9A5A655A 9A595AA5 99669966 9965A699 96969669 9695A996 95AA6A3C 95A955C3
53728 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9965696 A9956969 A6665999 A6656666 A55AA55A A5599AA5 9A5A65A5 9A595A5A 99669966 9965A699 96969669 9695A996 95AA6A3C 95A955C3
53729 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9965669 A9956996 A666595A A66566A5 A55AA599 A5599A66 9A5A6566 9A595A99 996699A5 9965A65A 96969696 9695A969 95AA6A3C 95A955C3
55087 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AA9595A5 A9A9693C A996565A A666A63C A659995A A56565C3 A55A5AA5 9A655A99 9A5A6569 99669966 9959A696 96A95666 96966996 95AA9599 9595AA69
55113 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AA9595A5 A9A56A3C A99A555A A66AA53C A6559A5A A56565C3 A55A5AA5 9A695999 9A566669 99669966 9959A696 96A95666 96966996 95A69699 9599A969
55118 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969999 99966666 99699696 99696969 96999966 96996699 96669669 96666996
55119 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
55120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699699 99696966 96999969 96996696 96669666 96666999
55238 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
55261 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
55286 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
55292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
55352 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596A5 96A5695A 965A965A 965A69A5
55356 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
55374 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
55376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A599A596 A5995A69 A566A569 A5665A96 999696A5 9996695A 9969965A 996969A5 96A59999 96A56666 965A9966 965A6699
55386 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5999696 A5996969 A5669669 A5666996 9996A5A5 99965A5A 9969A55A 99695AA5 96A59999 96A56666 965A9966 965A6699
55389 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55A5A5 AA555A5A A5A5AA3C A5A555C3 A55AA55A A55A5AA5 99969996 99966669 99699699 99696966 96999969 96996696 96669666 96666999
55506 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59999 99A56666 995A9696 995A6969 96969966 96966699 96699669 96696996
55888 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
56068 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A599A5 99A5665A 995A9696 995A6969 9696995A 969666A5 96699669 96696996
56606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669669 99666996 96969696 96966969 95A99966 95A96699
56607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A569666 99696966 99666699 96996696 96966969 95A99669 95A69996
58396 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
58914 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
59037 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995A55A A9955AA5 A659A5A5 A6595A5A A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
59042 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
59043 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99969999 99966666 99699966 99696699 96999669 96996996 96669696 96666969
59044 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99969999 99966666 99699696 99696969 96999966 96996699 96669669 96666996
59046 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
59047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99969996 99966669 99699699 99696966 96999969 96996696 96669666 96666999
59058 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A599993C A566663C A55A5AC3 99A55A96 99969669 99696969 995AA596 96996699 96966966 96699666 96669999
59063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A599993C A566663C A55A5AC3 99996669 99969696 99696996 99669969 96A55A99 96966966 96699666 965AA599
59084 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99969669 99696969 99666696 969966C3 9696693C 9669963C 966699C3
59121 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A599 A5999966 A5666666 A55A5A99 99A55A96 99996669 99669969 995AA596 969696C3 9696693C 9669963C 966969C3
59201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A53C A5A55AC3 A55AA5C3 A55A5A3C 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
59202 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A53C A5A55AC3 A55AA5C3 A55A5A3C 99969999 99966666 99699966 99696699 96999669 96996996 96669696 96666969
59205 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A53C A5A55AC3 A55AA5C3 A55A5A3C 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
59218 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A53C A59999C3 A56666C3 A55A5A3C 99A55A96 99996669 99669969 995AA596 96969666 96966999 96699699 96696966
59250 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A599C3 A5A5663C A55A993C A55A66C3 9999A596 99969669 99696969 99665A96 96995A99 96966966 96699666 9666A599
59341 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A599C3 A596963C A569693C A55A66C3 9999A596 99995A69 9966A569 99665A96 96A56699 96966966 96699666 965A9999
59364 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59999 A5A56666 A55A9966 A55A6699 999996C3 9999693C 9966963C 996669C3 9696A596 96965A69 9669A569 96695A96
59368 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5C3 96965A3C 9669A53C 96695AC3
59372 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59999 A5A56666 A55A9966 A55A6699 9996A5C3 99965A3C 9969A53C 99695AC3 96999696 96996969 96669669 96666996
59376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996C3 9699693C 9666963C 966669C3
59452 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5A56669 A55A9969 A55A6696 9999A5C3 9996963C 9969693C 99665AC3 96995A99 96966966 96699666 9666A599
59470 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5A56669 A55A9969 A55A6696 999996C3 9999693C 9966963C 996669C3 9696A599 96965A66 9669A566 96695A99
59476 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5A56669 A55A9969 A55A6696 9996A5C3 99965A3C 9969A53C 99695AC3 96999699 96996966 96669666 96666999
59480 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996C3 9699693C 9666963C 966669C3
59559 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5969669 A5696969 A55A6696 9999A5C3 99995A3C 9966A53C 99665AC3 96A56699 96966966 96699666 965A9999
59577 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A5C3 A5995A3C A566A53C A5665AC3 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
59579 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A5C3 A5995A3C A566A53C A5665AC3 99A59996 99969669 99696969 995A6696 96A56699 96966966 96699666 965A9999
59647 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A5C3 A5995A3C A5669699 A5666966 99A59996 99A56669 995A9969 995A6696 9696A53C 96965AC3 96699666 96696999
59707 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A5C3 A596963C A569693C A5665AC3 99A59996 99A56669 995A9969 995A6696 96995A99 96966966 96699666 9666A599
59763 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 99A596C3 99A5693C 995A963C 995A69C3 96969996 96966669 96699969 96696696
59773 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 999699C3 9996663C 9969993C 996966C3 96A59696 96A56969 965A9669 965A6996
59777 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596C3 96A5693C 965A963C 965A69C3
59781 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 999696C3 9996693C 9969963C 996969C3 96A59996 96A56669 965A9969 965A6696
59783 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 99969696 99966969 99699669 99696996 96A599C3 96A5663C 965A993C 965A66C3
59921 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99A599C3 99A5663C 995A9699 995A6966 9696993C 969666C3 96699666 96696999
59923 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99A599C3 9996963C 9969693C 995A66C3 96A56699 96966966 96699666 965A9999
59937 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99A596C3 99A5693C 995A963C 995A69C3 96969999 96966666 96699966 96696699
59947 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 999699C3 9996663C 9969993C 996966C3 96A59699 96A56966 965A9666 965A6999
59951 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99969999 99966666 99699966 99696699 96A596C3 96A5693C 965A963C 965A69C3
59955 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 999696C3 9996693C 9969963C 996969C3 96A59999 96A56666 965A9966 965A6699
59957 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99969699 99966966 99699666 99696999 96A599C3 96A5663C 965A993C 965A66C3
60021 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A5669699 A5666966 99A599C3 99A5663C 995A993C 995A66C3 9696A569 96965A96 96699666 96696999
60061 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5969669 A5696969 A5665A96 99A599C3 99A5663C 995A993C 995A66C3 96995A99 96966966 96699666 9666A599
60083 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5965A99 A5695A66 A566A569 99A599C3 99996669 99666696 995A993C 96A5963C 96966966 96696999 965A96C3
60104 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5965A99 A5695A66 A566A569 99A5663C 99969966 99699999 995A66C3 96A569C3 96999669 96669696 965A693C
60125 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999999 A5996666 A5669966 A5666699 99A596C3 99A5693C 995A963C 995A69C3 9696A596 96965A69 9669A569 96695A96
60129 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999999 A5996666 A5669966 A5666699 9996A5C3 99965A3C 9969A53C 99695AC3 96A59696 96A56969 965A9669 965A6996
60141 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999996 A5996669 A5669969 A5666696 99A596C3 99A5693C 995A963C 995A69C3 9696A599 96965A66 9669A566 96695A99
60155 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A59996C3 A599693C A566963C A56669C3 9996A599 99965A66 9969A566 99695A99 96A59996 96A56669 965A9969 965A6696
60157 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A59996C3 A599693C A566963C A56669C3 9996A596 99965A69 9969A569 99695A96 96A59999 96A56666 965A9966 965A6699
60159 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999699 A5996966 A5669666 A5666999 9996A5C3 99965A3C 9969A53C 99695AC3 96A59996 96A56669 965A9969 965A6696
60161 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999696 A5996969 A5669669 A5666996 9996A5C3 99965A3C 9969A53C 99695AC3 96A59999 96A56666 965A9966 965A6699
60164 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55A5C3 AA555A3C A5A5AA5A A5A555A5 A55AA53C A55A5AC3 99969999 99966666 99699696 99696969 96999966 96996699 96669669 96666996
60758 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55A5C3 A959993C A656663C A5A5AA5A A5A555A5 A55A5AC3 9A955A96 99996669 99669699 99666966 96969969 96699666 96696999 959AA596
61362 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55A599 AA555A66 A596AA5A A59655A5 A569A566 A5695A99 99999996 99996669 99669969 99666696 96A596C3 96A5693C 965A963C 965A69C3
61364 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55A599 AA555A66 A596AA5A A59655A5 A569A566 A5695A99 99999996 99996669 996696C3 9966693C 96A59969 96A56696 965A963C 965A69C3
62235 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA5599C3 AA55663C A599AA5A A59955A5 A566993C A56666C3 99A5A596 99A55A69 995AA569 995A5A96 96969699 96966966 96699666 96696999
62237 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA5599C3 AA55663C A599AA5A A59955A5 A566993C A56666C3 99A5A596 99A55A69 995A9699 995A6966 9696A569 96965A96 96699666 96696999
63240 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559999 AA556666 A5A5A5C3 A5A55A3C A55A9696 A55A6969 9996AA5A 999655A5 99699966 99696699 9699A53C 96995AC3 96669669 96666996
64529 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 AA556669 A599AA5A A59955A5 A5669969 A5666696 99A5A5C3 99A55A3C 995AA53C 995A5AC3 96969699 96966966 96699666 96696999
64531 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 AA556669 A599AA5A A59955A5 A5669969 A5666696 99A5A5C3 99A55A3C 995A9699 995A6966 9696A53C 96965AC3 96699666 96696999
64916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 AA556669 A596A5C3 A5965A3C A5699699 A5696966 9999AA5A 999955A5 99669969 99666696 96A5A53C 96A55AC3 965A9666 965A6999
64943 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 AA556669 A596A599 A5965A66 A56996C3 A569693C 9999AA5A 999955A5 99669969 99666696 96A5A566 96A55A99 965A963C 965A69C3
65545 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 A965A569 A69566C3 A5A55A3C A55A9699 A55A6966 9A565A69 9999AA5A 999955A5 99666696 9696A53C 96699666 96696999 95A699C3
65685 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 A9659669 A6956666 A5A56999 A55AA53C A55A5AC3 9A566969 9999AA5A 999955A5 99666696 96969699 9669A5C3 96695A3C 95A69966
65730 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A5C3 A6655A3C A55AA53C A55A5AC3 9A599996 9A569669 99696969 99666696 96996699 96966966 95A99666 95A69999
65784 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A5C3 A6655A3C A55A9996 A55A6669 9A59A53C 9A595AC3 99669969 99666696 96969699 96966966 95A99666 95A96999
65838 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A5C3 A659993C A566663C A55A5AC3 9A655A96 9A596669 99669969 995AA596 96969699 96966966 95A99666 95A96999
65964 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A599 A6655A66 A55AA566 A55A5A99 9A599996 9A596669 99669969 99666696 969696C3 9696693C 95A9963C 95A969C3
66655 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A53C A6655AC3 A55AA5C3 A55A5A3C 9A599996 9A596669 99669969 99666696 96969666 96966999 95A99699 95A96966
67001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A66599C3 A665663C A55A993C A55A66C3 9A59A596 9A595A69 9966A569 99665A96 96969699 96966966 95A99666 95A96999
68842 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A6659969 A6656696 A55A9996 A55A6669 9A59A53C 9A595AC3 9966A5C3 99665A3C 96969699 96966966 95A99666 95A96999
70602 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A659A596 A6595A69 A566A569 A5665A96 9A6599C3 9A65663C 995A993C 995A66C3 96969699 96966966 95A99666 95A96999
73213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995A5C3 A9955A3C A659A53C A6595AC3 A566AA5A A56655A5 9A659969 9A656696 995A9666 995A6999 96969699 96966966 95A99996 95A96669
75606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995A599 A9955A66 A656A566 A6565A99 A569AA5A A56955A5 9A59963C 9A5969C3 99669969 99666696 96A59996 96A56669 959A96C3 959A693C
76672 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995A53C A9955AC3 A6659996 A6656669 A55A9666 A55A6999 9A599699 9A596966 9966AA5A 996655A5 9696A5C3 96965A3C 95A99969 95A96696
76725 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995A53C A9955AC3 A659A5C3 A6595A3C A566AA5A A56655A5 9A659996 9A656669 995A9666 995A6999 96969699 96966966 95A99969 95A96696
77379 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A9959999 A9956666 A6659669 A6656996 A55AA53C A55A5AC3 9A569966 9A566699 9969AA5A 996955A5 9699A5C3 96995A3C 95A69696 95A66969
77422 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A9959996 A9956669 A6659666 A6656999 A55AA53C A55A5AC3 9A569969 9A566696 9969AA5A 996955A5 9699A5C3 96995A3C 95A69699 95A66966
77457 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A9959969 A9956696 A6659699 A6656966 A55AA53C A55A5AC3 9A569996 9A566669 9969AA5A 996955A5 9699A5C3 96995A3C 95A69666 95A66999
79474 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
79475 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
79477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
79478 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
79479 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
79481 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
79487 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
79489 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5969666 A5696966 A55A6699 9999A5A5 9996695A 9969965A 99665AA5 96A56696 96995A69 9666A569 965A9996
79493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
79494 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
79495 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9996A55A 99695A5A 996669A5 96996999 96965A66 9669A566 96669699
79497 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A5A5 99965A5A 99699699 99696966 9699A55A 96995AA5 96669666 96666999
79499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
79500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
79501 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
79503 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9699 A55A6966 9996A5A5 99965A5A 99699969 99696696 9699A55A 96995AA5 96669666 96666999
79506 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A599A569 A5665A69 A55A6696 999696A5 9996695A 9969965A 996969A5 96A56699 96995A66 9666A566 965A9999
79508 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A599A569 A5665A69 A55A6696 99969699 99966966 99699666 99696999 96A566A5 96995A5A 9666A55A 965A99A5
79516 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A59966A5 A566665A A55A9969 99969699 99966966 99699666 99696999 96A5A569 96995A5A 96665AA5 965AA596
79518 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
79519 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59969 96A56696 965A9996 965A6669
79524 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5995A66 A5669996 A5666669 999696A5 9996695A 9969965A 996969A5 96A5A566 96A55A99 965A9969 965A6696
79527 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5969666 A5696966 A5665A99 99A599A5 9996695A 9969965A 995A66A5 96A56669 96995A96 9666A596 965A9969
79530 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5965A 96996966 96666999 965A96A5
79531 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5695A 96999666 96669699 965A69A5
79532 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A5995A 99966669 99696696 995A99A5 96A569A5 96999666 96669699 965A695A
79533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
79534 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
79535 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59666 96A56999 965A9699 965A6966
79544 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59999 A5999666 A5666966 A55A6699 99A56669 99996996 99669696 995A9969 9696A55A 96965AA5 9669C33C 96693CC3
79550 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59999 A5999666 A5666696 A55A6969 99A56669 99996996 99669966 995A9699 9696A55A 96965AA5 9669C33C 96693CC3
79557 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59999 A5969666 A5696696 A55A6969 9999C33C 99993CC3 9966A55A 99665AA5 96A56966 96966699 96699669 965A9996
79560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9969 A55A6696 9996C33C 99963CC3 9969A55A 99695AA5 96999699 96996966 96669666 96666999
79562 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9969 A55A6696 9996C33C 99963CC3 99699699 99696966 9699A55A 96995AA5 96669666 96666999
79565 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996C33C 99963CC3 9969A55A 99695AA5 96999969 96996696 96669666 96666999
79567 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996C33C 99963CC3 99699969 99696696 9699A55A 96995AA5 96669666 96666999
79579 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99A59999 99969666 99696966 995A6699 96A56696 96966969 96699669 965A9996
79581 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99A59999 99969666 99696696 995A6969 96A56966 96966699 96699669 965A9996
79585 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
79597 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99969999 99966666 99699696 99696969 96A59966 96A56699 965A9669 965A6996
79598 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99969996 99966669 99699699 99696966 96A59969 96A56696 965A9666 965A6999
79618 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5999999 A5996666 A5669696 A5666969 9996C33C 99963CC3 9969A55A 99695AA5 96A59966 96A56699 965A9669 965A6996
79619 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5999996 A5996669 A5669969 A5666696 9996C33C 99963CC3 9969A55A 99695AA5 96A59699 96A56966 965A9666 965A6999
79621 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 99A59969 99A56696 995A9666 995A6999 9696C33C 96963CC3 9669A55A 96695AA5
79623 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 9996C33C 99963CC3 9969A55A 99695AA5 96A59969 96A56696 965A9666 965A6999
79629 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A665665A A5A55AA5 A55AC33C A55A3CC3 9A595A99 99996666 99669696 99666969 96969669 96966996 96699966 95A9A599
79630 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A665665A A5A55AA5 A55AC33C A55A3CC3 9A595A99 99996666 99669669 99666996 96969696 96966969 96699966 95A9A599
79637 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A665665A A5A55AA5 A55AC33C A55A3CC3 9A595A66 99996699 99669696 99666969 96969669 96966996 96699999 95A9A566
79638 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A665665A A5A55AA5 A55AC33C A55A3CC3 9A595A66 99996699 99669669 99666996 96969696 96966969 96699999 95A9A566
79702 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A59665A 99995AA5 9966C33C 99663CC3 96969696 96966969 96699999 95A9A566
79703 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A59665A 99995AA5 99669696 99666969 9696C33C 96963CC3 96699999 95A9A566
79704 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A595A99 99996666 9966C33C 99663CC3 96969696 96966969 9669A55A 95A999A5
79705 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A595A99 99996666 99669696 99666969 9696C33C 96963CC3 9669A55A 95A999A5
79721 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A659665A A5995AA5 A566C33C A5663CC3 9A655A66 99A56699 995A9669 995A6996 96969696 96966969 96699999 95A9A566
79790 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A656665A A5965AA5 A569C33C A5693CC3 9A595A99 99996666 99669696 99666969 96A59669 96A56996 965A9966 959AA599
79810 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
79811 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A99 99969666 99696696 99666969 96996966 96699669 96669996 959AA599
79813 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A96 99996669 99669699 99666966 96969969 96699666 96696999 959AA596
79817 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A66 99996699 99669669 99666996 96969999 96699696 96696969 959AA566
79822 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A655A99 99969696 99966969 99696666 96999669 96996996 96669966 956AA599
79825 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A655A96 99996666 99969699 99666969 96996999 96969966 96699669 956AA596
79826 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A655A96 99969699 99966966 99696669 96999666 96996999 96669969 956AA596
79861 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A6565A66 A5A59669 A5A56996 A55A6699 9A955A99 99996666 99669696 99666969 9696A55A 9669C33C 96693CC3 959A99A5
79864 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 999999A5 9996965A 9969695A 996666A5 96996696 96966969 96699669 96669996
79866 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 999999A5 9996965A 99696696 99666969 9699695A 969666A5 96699669 96669996
79870 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 96969969 96966696 9669965A 966969A5
79881 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 999699A5 9996665A 99699696 99696969 9699995A 969966A5 96669669 96666996
79885 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 99969996 99966669 996996A5 9969695A 96999969 96996696 9666965A 966669A5
79913 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A599A5 A5A5665A A55A9696 A55A6969 9996C33C 99963CC3 9969A566 99695A99 9699995A 969966A5 96669669 96666996
79935 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A59996 A5A56669 A55A96A5 A55A695A 99999969 99996696 9966965A 996669A5 9696C33C 96963CC3 9669A566 96695A99
79936 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A59996 A5A56669 A55A96A5 A55A695A 9996C33C 99963CC3 9969A566 99695A99 96999969 96996696 9666965A 966669A5
79962 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9696 995A6969 9696995A 969666A5 96699669 96696996
79963 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9696 995A6969 96969669 96966996 9669995A 966966A5
79964 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 9696995A 969666A5 96699696 96696969
79965 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 96969696 96966969 9669995A 966966A5
79966 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 9996965A 9969695A 995A66A5 96A56696 96966969 96699669 965A9996
79968 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 9996965A 99696696 995A6969 96A5695A 969666A5 96699669 965A9996
79972 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99966696 99696669 995A995A 96A5965A 96966969 96696996 965A96A5
79974 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A59996 99A56669 995A96A5 995A695A 96969969 96966696 9669965A 966969A5
79988 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A5995A 99A566A5 995A9696 995A6969 969699A5 9696665A 96699669 96696996
79989 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A5995A 99A566A5 995A9669 995A6996 969699A5 9696665A 96699696 96696969
79996 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 999699A5 9996665A 99699696 99696969 96A5995A 96A566A5 965A9669 965A6996
80000 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99969996 99966669 996996A5 9969695A 96A59969 96A56696 965A965A 965A69A5
80006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A56699A5 A566665A 99A59669 99A56996 995A995A 995A66A5 96969696 96966969 9669A566 96695A99
80029 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599A566 A5995A99 A5669696 A5666969 99A5995A 99A566A5 995A9669 995A6996 9696C33C 96963CC3 966999A5 9669665A
80036 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996C33C 99963CC3 9969A566 99695A99 96A5995A 96A566A5 965A9669 965A6996
80045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5999996 A5996669 A5669969 A5666696 99A596A5 99A5695A 995A965A 995A69A5 9696C33C 96963CC3 9669A566 96695A99
80047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5999996 A5996669 A5669969 A5666696 9996C33C 99963CC3 9969A566 99695A99 96A596A5 96A5695A 965A965A 965A69A5
80051 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 99A59969 99A56696 995A965A 995A69A5 9696C33C 96963CC3 9669A566 96695A99
80053 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996C33C 99963CC3 9969A566 99695A99 96A59969 96A56696 965A965A 965A69A5
80067 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9959966 A6656666 A5A55A99 A55AC33C A55A3CC3 9A595A5A 999966A5 99669669 99666996 96969696 96966969 966999A5 95A9A55A
80129 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9959966 A6596666 A5995A99 A566C33C A5663CC3 9A655A5A 99A566A5 995A9669 995A6996 96969696 96966969 966999A5 95A9A55A
80225 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9959666 A6656966 A5A55A99 A55AC33C A55A3CC3 9A595A96 99996969 996699A5 9966665A 9696995A 969666A5 96699669 95A9A596
80253 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9959666 A6596966 A5995A99 A566C33C A5663CC3 9A655A96 99A56969 995A99A5 995A665A 9696995A 969666A5 96699669 95A9A596
80301 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9956666 A6599966 A5995A99 A566C33C A5663CC3 9A655AA5 99A5995A 995A9669 995A6996 96969696 96966969 9669665A 95A9A5A5
80308 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A655A96 9A596669 99669969 995AA596 96969699 96966966 95A99666 95A96999
80314 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A655A66 9A596699 99669999 995AA566 96969669 96966996 95A99696 95A96969
80320 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A596666 9A569699 99696999 99669966 96A55A96 96966969 95A99669 959AA596
80321 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A569699 9A566966 99699666 99696999 96A55A96 96996669 95A69969 959AA596
80323 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A569696 9A566969 99699669 99696996 96A55A99 96996666 95A69966 959AA599
80326 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A569669 9A566996 99699696 99696969 96A55A66 96996699 95A69999 959AA566
80344 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659965A A566695A A55A5AA5 9A655A96 9A596969 99669669 995AA596 96969999 96966666 95A99966 95A96699
80349 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659965A A566695A A55A5AA5 9A655A69 9A596996 99669696 995AA569 96969966 96966699 95A99999 95A96666
80355 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659965A A566695A A55A5AA5 9A569996 9A566669 99699969 99696696 96A55A99 96996966 95A69666 959AA599
80373 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A599996 9A596669 99669969 99666696 969696A5 9696695A 95A9965A 95A969A5
80391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A59995A 9A5966A5 996699A5 9966665A 96969669 96966996 95A99696 95A96969
80397 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A5996A5 9A59695A 9966965A 996669A5 96969996 96966669 95A99969 95A96696
80403 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A599696 9A596969 99669669 99666996 969699A5 9696665A 95A9995A 95A966A5
80406 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A599669 9A596996 99669696 99666969 9696995A 969666A5 95A999A5 95A9665A
80409 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A5699A5 9A56665A 9969995A 996966A5 96999696 96996969 95A69669 95A66996
80415 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A569996 9A566669 99699969 99696696 969996A5 9699695A 95A6965A 95A669A5
80422 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A56995A 9A5666A5 996999A5 9969665A 96999669 96996996 95A69696 95A66969
80747 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A569996 9A566669 99699969 99696696 96999666 96996999 95A69699 95A66966
80789 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A6659999 A6656666 A55A9966 A55A6699 9A56A596 9A565A69 9969A569 99695A96 969996A5 9699695A 95A6965A 95A669A5
80835 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A6659996 A6656669 A55A9969 A55A6696 9A5996A5 9A59695A 9966965A 996669A5 9696A599 96965A66 95A9A566 95A95A99
80845 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A6659996 A6656669 A55A9969 A55A6696 9A56A599 9A565A66 9969A566 99695A99 969996A5 9699695A 95A6965A 95A669A5
80852 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A6659996 A6656669 A55A9969 A55A6696 9A56A55A 9A565AA5 9969A5A5 99695A5A 96999666 96996999 95A69699 95A66966
80945 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569996 9A566669 99699969 99696696 96A59699 96A56966 959A9666 959A6999
80995 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A599 A6595A66 A566A566 A5665A99 9A569996 9A566669 99699969 99696696 96A596A5 96A5695A 959A965A 959A69A5
81001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A599 A6595A66 A566A566 A5665A99 9A56995A 9A5666A5 996999A5 9969665A 96A59669 96A56996 959A9696 959A6969
81003 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A599 A6595A66 A566A566 A5665A99 9A5696A5 9A56695A 9969965A 996969A5 96A59996 96A56669 959A9969 959A6696
81045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A596 A6595A69 A566A569 A5665A96 9A5699A5 9A56665A 9969995A 996966A5 96A59699 96A56966 959A9666 959A6999
81047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A596 A6595A69 A566A569 A5665A96 9A5696A5 9A56695A 9969965A 996969A5 96A59999 96A56666 959A9966 959A6699
81050 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A596 A6595A69 A566A569 A5665A96 9A56965A 9A5669A5 996996A5 9969695A 96A59966 96A56699 959A9999 959A6666
81076 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A665A55A A6655AA5 A55AC33C A55A3CC3 9A599966 9A569699 99696669 99666996 96996696 96966969 95A99999 95A69666
81085 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6659999 A6656666 A55A9696 A55A6969 9A56A55A 9A565AA5 9969C33C 99693CC3 96999669 96996996 95A69966 95A66699
81113 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6659996 A6656669 A55A9699 A55A6966 9A56A55A 9A565AA5 9969C33C 99693CC3 96999666 96996999 95A69969 95A66696
81139 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6659966 A6656699 A55A9669 A55A6996 9A56A55A 9A565AA5 9969C33C 99693CC3 96999696 96996969 95A69999 95A66666
81144 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6659966 A6569699 A5696669 A55A6996 9A59A55A 9A595AA5 9966C33C 99663CC3 96A56696 96966969 95A99999 959A9666
81145 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659999 9A656666 995A9696 995A6969 96969669 96966996 95A99966 95A96699
81146 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
81153 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659996 9A656669 995A9699 995A6966 96969666 96966999 95A99969 95A96696
81163 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
81165 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659966 9A569699 99696669 995A6996 96A56696 96966969 95A99999 959A9666
81168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A569999 9A566666 99699696 99696969 96A59669 96A56996 959A9966 959A6699
81172 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A569996 9A566669 99699699 99696966 96A59666 96A56999 959A9969 959A6696
81174 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A569966 9A566699 99699669 99696996 96A59696 96A56969 959A9999 959A6666
81175 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A569696 9A566969 99699999 99696666 96A59966 96A56699 959A9669 959A6996
81196 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A5669696 A5666969 9A659966 9A656699 995A9669 995A6996 9696C33C 96963CC3 95A99999 95A96666
81198 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6599999 A6596666 A5669696 A5666969 9A56A55A 9A565AA5 9969C33C 99693CC3 96A59669 96A56996 959A9966 959A6699
81205 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6599996 A6596669 A5669699 A5666966 9A56A55A 9A565AA5 9969C33C 99693CC3 96A59666 96A56999 959A9969 959A6696
81342 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A665A566 A6655A99 A55AC33C A55A3CC3 9A59995A 9A5696A5 99696669 99666996 96996696 96966969 95A999A5 95A6965A
81344 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A665A566 A6655A99 A55AC33C A55A3CC3 9A59995A 9A566696 996969A5 99669669 969996A5 96966969 95A9665A 95A69996
81369 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A66599A5 A665665A A55AC33C A55A3CC3 9A59995A 9A5966A5 99669669 99666996 96969696 96966969 95A9A566 95A95A99
81405 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A6659996 A6656669 A55A96A5 A55A695A 9A56A566 9A565A99 9969C33C 99693CC3 9699965A 969969A5 95A69969 95A66696
81425 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A66596A5 A665695A A55A9996 A55A6669 9A56A566 9A565A99 9969C33C 99693CC3 96999969 96996696 95A6965A 95A669A5
81437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A6659696 A6656969 A55A99A5 A55A665A 9A56A566 9A565A99 9969C33C 99693CC3 9699995A 969966A5 95A69669 95A66996
81445 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A6599A5 9A65665A 995A9696 995A6969 96969669 96966996 95A9995A 95A966A5
81446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A6599A5 9A65665A 995A9669 995A6996 96969696 96966969 95A9995A 95A966A5
81453 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A6566A5 995A9696 995A6969 96969669 96966996 95A999A5 95A9665A
81454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
81456 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A5696A5 99696669 995A6996 96A56696 96966969 95A999A5 959A965A
81457 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A5699A5 9A56665A 99699696 99696969 96A59669 96A56996 959A995A 959A66A5
81461 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A569996 9A566669 996996A5 9969695A 96A5965A 96A569A5 959A9969 959A6696
81472 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A5669696 A5666969 9A65995A 9A6566A5 995A9669 995A6996 9696C33C 96963CC3 95A999A5 95A9665A
81477 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A5669669 A5666996 9A65995A 9A6566A5 995AC33C 995A3CC3 96969696 96966969 95A999A5 95A9665A
81480 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A65999A5 A659665A A566C33C A5663CC3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A9A566 95A95A99
81495 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A6599996 A6596669 A56696A5 A566695A 9A569969 9A566696 9969965A 996969A5 96A5C33C 96A53CC3 959AA566 959A5A99
81501 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A6599696 A6596969 A56699A5 A566665A 9A56A566 9A565A99 9969C33C 99693CC3 96A5995A 96A566A5 959A9669 959A6996
81547 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9655AA5 A6599696 A6596969 A5969966 A566665A 9A569669 9A566996 99996666 9969995A 96A5C33C 96A53CC3 959A5A99 956AA5A5
81561 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9655A96 A6955A69 A665A566 A55AC33C A55A3CC3 9A59995A 9A5669A5 99996666 99669669 96969696 96696699 95A999A5 95A6695A
81572 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9655A96 A6955A69 A665A566 A55AC33C A55A3CC3 9A5966A5 9A56965A 99966966 99699969 96999996 96666999 95A9665A 95A696A5
81575 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A5A5 A6595A5A A566C33C A5663CC3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
81576 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A5A5 A6595A5A A566C33C A5663CC3 9A569999 9A566666 99699669 99696996 96A59696 96A56969 959A9966 959A6699
81577 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A5A5 A6595A5A A5669669 A5666996 9A659999 9A656666 995AC33C 995A3CC3 96969696 96966969 95A99966 95A96699
81578 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5AA3C99 A5A55A66 A55AA566 A555C399 999999A5 9996965A 9969695A 996666A5 96996696 96966969 96699669 96669996
81582 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5AA3C99 A5A55A66 A55AA566 A555C399 999999A5 99966696 99696669 9966995A 9699965A 96966969 96696996 966696A5
81643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5AA3C5A A5A55AA5 A55AA5A5 A555C35A 99999999 99966696 99696669 99669966 96996966 96969669 96699696 96666999
81680 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A599665A A566995A A56666A5 99AA3C99 99969666 99696966 9955C399 96A55A96 96966969 96699669 965AA596
81688 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A596965A A569695A A56666A5 99AA3C99 99A55A66 995AA566 9955C399 96996696 96966969 96699669 96669996
81703 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A596965A A569695A A56666A5 99A55A66 99966999 99699699 995AA566 96AA3C69 96996696 96669996 9655C369
81705 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A596965A A569695A A56666A5 99996666 99966999 99699699 99669966 96AA3C69 96A55A96 965AA596 9655C369
81720 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A5966696 A5696669 A566995A 99AA3C99 99A55A66 995AA566 9955C399 9699965A 96966969 96696996 966696A5
81726 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5999999 A5969666 A5696966 A5666699 99AA3CA5 99A55A5A 995AA55A 9955C3A5 96996696 96966969 96699669 96669996
81761 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5999999 A5966696 A5696669 A5669966 99AA3CA5 99A55A5A 995AA55A 9955C3A5 96999666 96966969 96696996 96669699
81795 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5999699 A5996966 A5669666 A5666999 99AA3C96 99A55A69 995AA569 9955C396 969699A5 9696665A 9669995A 966966A5
82271 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C A99A5A3C A9953CC3 A66A3CA5 A6655A5A A55AA55A A555C3A5 9A599999 9A569666 99696966 99666699 96996696 96966969 95A99669 95A69996
83584 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5AA3C99 A5A56666 A55A9966 A555C399 9999A5A5 9996965A 9969695A 99665AA5 96995A96 96966969 96699669 9666A596
83588 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5AA3C99 A5A56666 A55A9966 A555C399 9999A5A5 99965A96 99695A69 9966A55A 9699965A 96966969 96696996 966696A5
83645 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5AA3C96 A5A56669 A55A9969 A555C396 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
83710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A599A599 A5995A66 A566A566 A5665A99 99AA3CA5 9996965A 9969695A 9955C3A5 96A56696 96966969 96699669 965A9996
83716 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A599A599 A5969666 A5696966 A5665A99 99AA3CA5 99A5665A 995A995A 9955C3A5 96995A96 96966969 96699669 9666A596
83730 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A599A596 A5995A69 A566A569 A5665A96 999696A5 9996695A 9969965A 996969A5 96AA3C99 96A56666 965A9966 9655C399
83748 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A59996A5 A599695A A566965A A56669A5 99AA3C96 99A56669 995A9969 9955C396 9696A599 96965A66 9669A566 96695A99
83752 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5999699 A5996966 A5669666 A5666999 9996A596 99965A69 9969A569 99695A96 96AA3CA5 96A5665A 965A995A 9655C3A5
83766 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A596A596 A5965A69 A569A569 A5695A96 999996A5 9999695A 9966965A 996669A5 96AA3C99 96A56666 965A9966 9655C399
83774 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A59696A5 A596695A A569965A A56969A5 9999A596 99995A69 9966A569 99665A96 96AA3C99 96A56666 965A9966 9655C399
84991 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AA55A5A5 A9A9993C A956965A A6A6663C A659695A A5A53CC3 A55A5AA5 9A9A3C99 9A655A96 99996666 99666969 96969966 96699669 9595C399 956AA596
85159 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AA55A5A5 A9A9993C A9565A96 A6A6663C A6595A69 A5A53CC3 A55AA55A 9A9A3C99 9A65965A 99996666 99666969 96969966 96696996 9595C399 956A96A5
85321 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AA55A599 AA555A66 A9A9963C A69A693C A5993CC3 A566A566 A5665A99 9AA63C69 99A56996 995A995A 995A66A5 96969696 966999A5 9669665A 9595C369
85947 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 A9A9A53C A9569996 A9566669 A6A63CA5 A6599699 A6596966 A5A55A5A 9A959969 9A956696 9A6A5A3C 99693CC3 9666A55A 959A9666 959A6999 9565C3A5
86002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996C3 9969693C 9699A566 96995A99 9666963C 966669C3
86005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59996 A5A56669 A55A9699 A55A6966 9996A5C3 99965A3C 99699969 99696696 9699A53C 96995AC3 96669666 96666999
86009 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59996 A599A569 A5665A69 A55A6696 99969699 99966966 99699666 99696999 96A566C3 96995A3C 9666A53C 965A99C3
86011 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59996 A596A569 A5695A69 A55A6696 99999699 99996966 99669666 99666999 96A566C3 96965A3C 9669A53C 965A99C3
86015 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A566A566 A5665A99 999696C3 9996693C 9969963C 996969C3 96A59996 96A56669 965A9969 965A6696
86016 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A566A566 A5665A99 999696C3 9996693C 9969963C 996969C3 96A59969 96A56696 965A9996 965A6669
86021 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A56696C3 A566693C 99A5A566 99A55A99 995A963C 995A69C3 96969996 96966669 96699969 96696696
86025 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A56696C3 A566693C 9996A566 99965A99 9969963C 996969C3 96A59996 96A56669 965A9969 965A6696
86029 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5969666 A5696966 A5665A99 99995AC3 9996693C 9969963C 9966A5C3 96A59996 96A56669 965A9969 965A6696
86033 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5965A96 A5695A69 A566A566 99A5993C 99966669 99696696 995A99C3 96A596C3 96996966 96666999 965A963C
86035 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5965A96 A5695A69 A566A566 99A596C3 99996966 99666999 995A963C 96A5993C 96966669 96696696 965A99C3
86039 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A596 A5995A69 A56699C3 A566663C 99A59699 99A56966 995A9666 995A6999 9696A569 96965A96 9669993C 966966C3
86041 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A596 A5995A69 A56699C3 A566663C 9996A569 99965A96 9969993C 996966C3 96A59699 96A56966 965A9666 965A6999
86045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A596 A5969969 A5696669 A5665A96 99A59699 99A56966 995A9666 995A6999 96995AC3 9696663C 9669993C 9666A5C3
86049 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999996 A5996669 A5669969 A5666696 9996A5C3 99965A3C 9969A53C 99695AC3 96A59699 96A56966 965A9666 965A6999
86050 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999996 A5996669 A5669969 A5666696 9996A5C3 99965A3C 9969A53C 99695AC3 96A59666 96A56999 965A9699 965A6966
86051 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999996 A5996669 A5669699 A5666966 9996A5C3 99965A3C 9969A53C 99695AC3 96A59969 96A56696 965A9666 965A6999
86053 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999699 A5996966 A5669666 A5666999 9996A5C3 99965A3C 9969A53C 99695AC3 96A59996 96A56669 965A9969 965A6696
86054 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999699 A5996966 A5669666 A5666999 9996A5C3 99965A3C 9969A53C 99695AC3 96A59969 96A56696 965A9996 965A6669
86055 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A5A53C A5A55AC3 A55AC35A A55A3CA5 99999996 99996669 99669699 99666966 96969666 96966999 96699969 96696696
86056 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A5A53C A5A55AC3 A55AC35A A55A3CA5 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
86060 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 9999C35A 99993CA5 9966A53C 99665AC3 96969969 96966696 96699666 96696999
86061 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 9999C35A 99993CA5 99669969 99666696 9696A53C 96965AC3 96699666 96696999
86063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 99999969 99996696 99669666 99666999 9696C35A 96963CA5 9669A53C 96695AC3
86064 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 9996C35A 99963CA5 9969A53C 99695AC3 96999969 96996696 96669666 96666999
86066 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 9996C35A 99963CA5 99699969 99696696 9699A53C 96995AC3 96669666 96666999
86074 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A599C35A A5993CA5 A566A53C A5665AC3 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
86078 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A599C35A A5993CA5 A566A53C A5665AC3 99969996 99966669 99699699 99696966 96A59969 96A56696 965A9666 965A6999
86110 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5999996 A5996669 A5669699 A5666966 99A59969 99A56696 995A9666 995A6999 9696C35A 96963CA5 9669A53C 96695AC3
86112 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5999996 A5996669 A5669699 A5666966 9996C35A 99963CA5 9969A53C 99695AC3 96A59969 96A56696 965A9666 965A6999
86184 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 A959993C A656663C A5A5C35A A5A53CA5 A55A5AC3 9A955A96 99996669 99669699 99666966 96969969 96699666 96696999 959AA596
86185 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 A959993C A656663C A5A5C35A A5A53CA5 A55A5AC3 9A655A96 99969699 99966966 99696669 96999666 96996999 96669969 956AA596
86198 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5A5C35A A5A53CA5 A55AA566 A55A5A99 99999996 99996669 996696C3 9966693C 96969969 96966696 9669963C 966969C3
86201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5A5C35A A5A53CA5 A55AA566 A55A5A99 99969996 99966669 996996C3 9969693C 96999969 96996696 9666963C 966669C3
86225 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5A59996 A5A56669 A55A96C3 A55A693C 9999C35A 99993CA5 9966A566 99665A99 96969969 96966696 9669963C 966969C3
86227 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5A59996 A5A56669 A55A96C3 A55A693C 9996C35A 99963CA5 9969A566 99695A99 96999969 96996696 9666963C 966669C3
86241 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A599C35A A5993CA5 A566A566 A5665A99 99969996 99966669 996996C3 9969693C 96A59969 96A56696 965A963C 965A69C3
86269 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5999996 A5996669 A56696C3 A566693C 99969969 99966696 9969963C 996969C3 96A5C35A 96A53CA5 965AA566 965A5A99
86273 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A596C35A A5963CA5 A569A566 A5695A99 99999996 99996669 996696C3 9966693C 96A59969 96A56696 965A963C 965A69C3
86293 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5969996 A5966669 A56996C3 A569693C 9999C35A 99993CA5 9966A566 99665A99 96A59969 96A56696 965A963C 965A69C3
86428 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A5A55A3C A55A9699 A55A6966 9999A53C 99995AC3 99669666 99666999 96969969 96966696 9669C35A 96693CA5
86429 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A5A55A3C A55A9699 A55A6966 9996C35A 99963CA5 99699969 99696696 96999666 96996999 9666A53C 96665AC3
86431 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A5A55A3C A55A9666 A55A6999 9999A53C 99995AC3 99669699 99666966 96969969 96966696 9669C35A 96693CA5
86432 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A5A55A3C A55A9666 A55A6999 9996C35A 99963CA5 99699969 99696696 96999699 96996966 9666A53C 96665AC3
86434 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A599963C A566693C A55A5AC3 99A55A99 99996966 99669666 995AA599 9696C35A 96963CA5 96699969 96696696
86436 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A599963C A566693C A55A5AC3 9996C35A 99963CA5 99699969 99696696 96A55A99 96996966 96669666 965AA599
86438 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A599963C A5665A99 A55A6966 99A5693C 99995AC3 99669666 995AA599 9696C35A 96963CA5 96699969 96696696
86440 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A599963C A5665A99 A55A6966 9996C35A 99963CA5 99699969 99696696 96A5693C 96995AC3 96669666 965AA599
86446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A596963C A569693C A55A5AC3 9999C35A 99993CA5 99669969 99666696 96A55A99 96966966 96699666 965AA599
86447 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A596963C A5695A99 A55A6966 9999C35A 99993CA5 99669969 99666696 96A5693C 96965AC3 96699666 965AA599
86448 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A599 A5A55A66 A55A96C3 A55A693C 9999C35A 99993CA5 99669969 99666696 9696A566 96965A99 9669963C 966969C3
86450 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A599 A5A55A66 A55A96C3 A55A693C 9996C35A 99963CA5 99699969 99696696 9699A566 96995A99 9666963C 966669C3
86473 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A53C A5A55AC3 A55A9666 A55A6999 9999C35A 99993CA5 99669969 99666696 9696A5C3 96965A3C 96699699 96696966
86475 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A53C A5A55AC3 A55A9666 A55A6999 9999A5C3 99995A3C 99669699 99666966 9696C35A 96963CA5 96699969 96696696
86476 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A53C A5A55AC3 A55A9666 A55A6999 9996C35A 99963CA5 99699969 99696696 9699A5C3 96995A3C 96669699 96666966
86484 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599C35A A5993CA5 A5669969 A5666696 99A5A5C3 99A55A3C 995A9699 995A6966 9696A53C 96965AC3 96699666 96696999
86500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599C35A A5993CA5 A5669969 A5666696 9996A5C3 99965A3C 99699699 99696966 96A5A53C 96A55AC3 965A9666 965A6999
86504 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599C35A A5993CA5 A5669969 A5666696 9996A599 99965A66 996996C3 9969693C 96A5A566 96A55A99 965A963C 965A69C3
86524 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599A5C3 A5995A3C A5669699 A5666966 99A5A53C 99A55AC3 995A9666 995A6999 9696C35A 96963CA5 96699969 96696696
86526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599A5C3 A5995A3C A5669699 A5666966 9996C35A 99963CA5 99699969 99696696 96A5A53C 96A55AC3 965A9666 965A6999
86528 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599A5C3 A5995A3C A5669699 A5666966 9996A53C 99965AC3 99699666 99696999 96A5C35A 96A53CA5 965A9969 965A6696
86542 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599A599 A5995A66 A56696C3 A566693C 9996A566 99965A99 9969963C 996969C3 96A5C35A 96A53CA5 965A9969 965A6696
86552 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A596C35A A5963CA5 A5699969 A5696696 9999A5C3 99995A3C 99669699 99666966 96A5A53C 96A55AC3 965A9666 965A6999
86556 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A596C35A A5963CA5 A5699969 A5696696 9999A599 99995A66 996696C3 9966693C 96A5A566 96A55A99 965A963C 965A69C3
86560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A596A5C3 A5965A3C A5699699 A5696966 9999C35A 99993CA5 99669969 99666696 96A5A53C 96A55AC3 965A9666 965A6999
86564 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A596A599 A5965A66 A56996C3 A569693C 9999C35A 99993CA5 99669969 99666696 96A5A566 96A55A99 965A963C 965A69C3
86568 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 A995A569 A66566C3 A5A55A3C A55A9699 A55A6966 9A59663C 99995AC3 99669666 99666999 9696C35A 96963CA5 96699969 95A9A596
86569 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 A995A569 A66566C3 A5A55A3C A55A9699 A55A6966 9A595A69 99996696 9966C35A 99663CA5 96969666 96966999 9669A53C 95A999C3
86570 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 A995A569 A66566C3 A5A55A3C A55A9699 A55A6966 9A56663C 99965AC3 99699666 99696999 9699C35A 96993CA5 96669969 95A6A596
86628 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A5C3 A659993C A566663C A55A5AC3 9A655A96 9A596669 99669969 995AA596 96969699 96966966 95A99666 95A96999
86630 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A5C3 A659993C A566663C A55A5AC3 9A569699 9A566966 99699666 99696999 96A55A96 96996669 95A69969 959AA596
86640 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A5C3 A659963C A566693C A55A5AC3 9A655A99 9A596966 99669666 995AA599 96969996 96966669 95A99969 95A96696
86646 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A599 A6655A66 A55AA566 A55A5A99 9A599996 9A596669 99669969 99666696 969696C3 9696693C 95A9963C 95A969C3
86652 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A599 A6655A66 A55AA566 A55A5A99 9A5996C3 9A59693C 9966963C 996669C3 96969996 96966669 95A99969 95A96696
86654 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A599 A6655A66 A55AA566 A55A5A99 9A569996 9A566669 99699969 99696696 969996C3 9699693C 95A6963C 95A669C3
86756 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A53C A6655AC3 A55AA5C3 A55A5A3C 9A599996 9A596669 99669969 99666696 96969666 96966999 95A99699 95A96966
86760 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A53C A6655AC3 A55AA5C3 A55A5A3C 9A599699 9A596966 99669666 99666999 96969969 96966696 95A99996 95A96669
86761 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A53C A6655AC3 A55AA5C3 A55A5A3C 9A569996 9A566669 99699969 99696696 96999666 96996999 95A69699 95A66966
86795 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A59A5C3 9A595A3C 9966A53C 99665AC3 96969699 96966966 95A99666 95A96999
86817 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A59A53C 9A595AC3 9966A5C3 99665A3C 96969666 96966999 95A99699 95A96966
86823 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A599699 9A596966 99669666 99666999 9696A5C3 96965A3C 95A9A53C 95A95AC3
86827 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A599666 9A596999 99669699 99666966 9696A53C 96965AC3 95A9A5C3 95A95A3C
86829 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A56A5C3 9A565A3C 9969A53C 99695AC3 96999699 96996966 95A69666 95A66999
86835 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A56A599 9A565A66 9969A566 99695A99 969996C3 9699693C 95A6963C 95A669C3
86841 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A56A53C 9A565AC3 9969A5C3 99695A3C 96999666 96996999 95A69699 95A66966
86895 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A5C3 A6595A3C A566A53C A5665AC3 9A659996 9A656669 995A9969 995A6696 96969699 96966966 95A99666 95A96999
86901 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A5C3 A6595A3C A566A53C A5665AC3 9A659699 9A656966 995A9666 995A6999 96969996 96966669 95A99969 95A96696
86903 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A5C3 A6595A3C A566A53C A5665AC3 9A569996 9A566669 99699969 99696696 96A59699 96A56966 959A9666 959A6999
86909 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A5C3 A6595A3C A566A53C A5665AC3 9A569699 9A566966 99699666 99696999 96A59996 96A56669 959A9969 959A6696
87013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A599 A6595A66 A566A566 A5665A99 9A569996 9A566669 99699969 99696696 96A596C3 96A5693C 959A963C 959A69C3
87019 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A599 A6595A66 A566A566 A5665A99 9A5696C3 9A56693C 9969963C 996969C3 96A59996 96A56669 959A9969 959A6696
87086 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A596 A6595A69 A566A569 A5665A96 9A6599C3 9A65663C 995A993C 995A66C3 96969699 96966966 95A99666 95A96999
87134 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A53C A6595AC3 A566A5C3 A5665A3C 9A659996 9A656669 995A9969 995A6696 96969666 96966999 95A99699 95A96966
87138 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A53C A6595AC3 A566A5C3 A5665A3C 9A659699 9A656966 995A9666 995A6999 96969969 96966696 95A99996 95A96669
87139 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A53C A6595AC3 A566A5C3 A5665A3C 9A569996 9A566669 99699969 99696696 96A59666 96A56999 959A9699 959A6966
87143 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A53C A6595AC3 A566A5C3 A5665A3C 9A569699 9A566966 99699666 99696999 96A59969 96A56696 959A9996 959A6669
87161 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6599996 A6596669 A5669969 A5666696 9A56A5C3 9A565A3C 9969A53C 99695AC3 96A59699 96A56966 959A9666 959A6999
87163 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6599996 A6596669 A5669969 A5666696 9A56A53C 9A565AC3 9969A5C3 99695A3C 96A59666 96A56999 959A9699 959A6966
87178 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6599699 A6596966 A5669666 A5666999 9A56A5C3 9A565A3C 9969A53C 99695AC3 96A59996 96A56669 959A9969 959A6696
87180 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6599699 A6596966 A5669666 A5666999 9A56A53C 9A565AC3 9969A5C3 99695A3C 96A59969 96A56696 959A9996 959A6669
87188 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A6659996 A6656669 A55A9699 A55A6966 9A56A53C 9A565AC3 9969C35A 99693CA5 96999666 96996999 95A69969 95A66696
87193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A659A53C A6595AC3 A566C35A A5663CA5 9A659996 9A656669 995A9699 995A6966 96969666 96966999 95A99969 95A96696
87195 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A659A53C A6595AC3 A566C35A A5663CA5 9A659699 9A656966 995A9996 995A6669 96969969 96966696 95A99666 95A96999
87197 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A659A53C A6595AC3 A566C35A A5663CA5 9A569996 9A566669 99699699 99696966 96A59666 96A56999 959A9969 959A6696
87199 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A659A53C A6595AC3 A566C35A A5663CA5 9A569699 9A566966 99699996 99696669 96A59969 96A56696 959A9666 959A6999
87215 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A6599996 A6596669 A5669699 A5666966 9A56A53C 9A565AC3 9969C35A 99693CA5 96A59666 96A56999 959A9969 959A6696
87282 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A6659996 A6656669 A55A96C3 A55A693C 9A56A566 9A565A99 9969C35A 99693CA5 9699963C 969969C3 95A69969 95A66696
87292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A66596C3 A665693C A55A9996 A55A6669 9A56A566 9A565A99 9969C35A 99693CA5 96999969 96996696 95A6963C 95A669C3
87296 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A659A566 A6595A99 A566C35A A5663CA5 9A569996 9A566669 996996C3 9969693C 96A5963C 96A569C3 959A9969 959A6696
87298 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A659A566 A6595A99 A566C35A A5663CA5 9A5696C3 9A56693C 99699996 99696669 96A59969 96A56696 959A963C 959A69C3
87312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A65996C3 A659693C A5669996 A5666669 9A56963C 9A5669C3 99699969 99696696 96A5C35A 96A53CA5 959AA566 959A5A99
87314 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A656A566 A6565A99 A569C35A A5693CA5 9A5996C3 9A59693C 99669996 99666669 96A59969 96A56696 959A963C 959A69C3
87388 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9599666 A6569969 A6566696 A5A55A3C A56969C3 9A956966 9A595A99 9966C35A 99663CA5 96A596C3 9669A53C 959A9996 959A6669
87389 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9599666 A6569969 A6566696 A5A55A3C A56969C3 9A659996 9A656669 99965AC3 995A693C 9699C35A 96993CA5 95A6A566 956A9699
87404 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9569666 A6599969 A6596696 A5A55A3C A56669C3 9A659996 9A656669 99995AC3 995A693C 9696C35A 96963CA5 95A9A566 956A9699
87405 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A53C A9955AC3 A659A5C3 A6595A3C A566C35A A5663CA5 9A659996 9A656669 995A9666 995A6999 96969699 96966966 95A99969 95A96696
87406 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A53C A9955AC3 A659A5C3 A6595A3C A566C35A A5663CA5 9A659699 9A656966 995A9969 995A6696 96969996 96966669 95A99666 95A96999
87407 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A53C A9955AC3 A659A5C3 A6595A3C A566C35A A5663CA5 9A569996 9A566669 99699666 99696999 96A59699 96A56966 959A9969 959A6696
87408 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A53C A9955AC3 A659A5C3 A6595A3C A566C35A A5663CA5 9A569699 9A566966 99699969 99696696 96A59996 96A56669 959A9666 959A6999
87417 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659969 A6656696 A55AA53C A55A5AC3 9A569699 9A566966 9969A5C3 99695A3C 9699C35A 96993CA5 95A69666 95A66999
87419 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659699 A6656966 A55AA5C3 A55A5A3C 9A569969 9A566696 9969C35A 99693CA5 9699A53C 96995AC3 95A69666 95A66999
87421 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659699 A6656966 A55AA53C A55A5AC3 9A569969 9A566696 9969C35A 99693CA5 9699A5C3 96995A3C 95A69666 95A66999
87423 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659666 A6656999 A55AA53C A55A5AC3 9A569969 9A566696 9969C35A 99693CA5 9699A5C3 96995A3C 95A69699 95A66966
87432 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6599699 A6596966 A566A5C3 A5665A3C 9A569969 9A566696 9969C35A 99693CA5 96A5A53C 96A55AC3 959A9666 959A6999
87434 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6599666 A6596999 A566A53C A5665AC3 9A569969 9A566696 9969C35A 99693CA5 96A5A5C3 96A55A3C 959A9699 959A6966
87441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAA5995A AA5A665A AA553CA5 A5AA3C96 A5A56669 A55A9969 A555C396 9999A5C3 9996963C 9969693C 99665AC3 96995A99 96966966 96699666 9666A599
87458 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAA5995A AA5A665A AA553CA5 A5AA3C96 A5A56669 A55A9969 A555C396 99999699 999669C3 9969693C 99669666 9699A566 96965A3C 96695AC3 9666A599
87480 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAA5995A AA5A665A AA553CA5 A599A5C3 A596963C A569693C A5665AC3 99AA3C96 99A56669 995A9969 9955C396 96995A99 96966966 96699666 9666A599
87520 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAA5995A AA5A665A AA553CA5 A5999699 A59669C3 A569693C A5669666 99AA3C96 99A56669 995A9969 9955C396 9699A566 96965A3C 96695AC3 9666A599
88002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A AA66665A AA553CA5 A5A5A5C3 A596963C A569693C A55A5AC3 99AA3C69 99996696 99669996 9955C369 96A55A66 96966999 96699699 965AA566
88005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A AA66665A AA553CA5 A5A5A5C3 A5965A99 A5695A66 A55AA53C 99AA3C96 99996669 99669969 9955C396 96A5963C 96966966 96696999 965A96C3
88006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A AA66665A AA553CA5 A5A5A599 A5969666 A5696966 A55A5A99 99AA3C96 99996669 99669969 9955C396 96A55AC3 9696693C 9669963C 965AA5C3
88023 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A A9A6665A A9953CA5 A665A5C3 A656963C A569693C A55A5AC3 9A6A3C96 9A596669 99669969 9955C396 96A55A99 96966966 95A99666 959AA599
88088 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A A9A63C96 A9956669 A6659666 A656693C A569A599 A55A5AC3 9A6A3C69 9A596696 9966C35A 995599A5 96A55A99 9696A5C3 95A96966 959A963C
88286 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA559996 A9A9965A A956663C A6A63C66 A659A569 A5A56999 A55A5AC3 9A9A3C99 9A655A69 99996966 9966A5C3 9696C35A 96696696 959596A5 956A993C
89390 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A665 A959995A A656659A A5A5C33C A5A53CC3 A55A5AA5 9A955A99 999965A6 99669696 99666969 96969966 966995A9 96696A56 959AA659
89528 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A665 A959959A A656695A A5A5C33C A5A53CC3 A55A5AA5 9A9559A9 99996A56 99669966 99666699 96969696 96699A59 966965A6 959AA569
89993 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A659 AA5559A6 A599C33C A5993CC3 A566A566 A5665A99 99A59A65 99A5659A 995A9696 995A6969 9696995A 969666A5 966995A9 96696A56
92168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A569 AA555A96 A596C33C A5963CC3 A569A656 A56959A9 99999A59 999965A6 9966959A 99666A65 96A59966 96A56699 965A96A5 965A695A
92179 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A569 AA555A96 A596C33C A5963CC3 A569A656 A56959A9 999996A5 9999695A 99669966 99666699 96A5959A 96A56A65 965A9A59 965A65A6
93540 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A55A AA555AA5 A599C33C A5993CC3 A566A665 A566599A 99A595A9 99A56A56 995A9A59 995A65A6 96969696 96966969 96699966 96696699
93617 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A55A A9959A65 A66566A5 A5A5599A A55AC33C A55A3CC3 9A595A99 999965A6 996695A9 99666A56 96969696 96966969 96699966 95A9A659
93960 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A55A A9659A65 A69566A5 A5A5599A A55AC33C A55A3CC3 9A5659A6 99999696 99996969 99666699 96969A59 966995A9 96696A56 95A6A566
94218 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A566966 996995A6 99666699 969965A9 96969696 95A96A56 95A69969
96633 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A665 A995599A A659A55A A6595AA5 A566C33C A5663CC3 9A659966 9A656699 995A95A9 995A6A56 96969696 96966969 95A99A59 95A965A6
99168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A659 A99559A6 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A6566A5 995A95A9 995A6A56 96969696 96966969 95A99A65 95A9659A
101274 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A659 A9569966 A65995A9 A6596A56 A5A5599A A56666A5 9A65C33C 9A653CC3 999965A6 995A5A99 96969696 96966969 95A99A65 956AA55A
101723 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A569 A9955A96 A656A656 A65659A9 A569C33C A5693CC3 9A5996A5 9A59695A 99669966 99666699 96A59A59 96A565A6 959A959A 959A6A65
102418 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A569 A9599696 A6569A59 A65665A6 A5A5599A A5696A65 9A955AA5 9A59695A 99669966 99666699 96A5A656 966995A9 959AC33C 959A3CC3
102535 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A665 A659599A A566C33C A5663CC3 9A659A59 9A6565A6 995A95A9 995A6A56 96969696 96966969 95A99966 95A96699
102865 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965C33C A9653CC3 A695A665 A659959A A596695A A55A5AA5 9A569966 9A566699 99999A59 999965A6 96A559A9 96696A56 95A69696 956AA569
102885 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965C33C A9653CC3 A695A659 A69559A6 A55AA566 A55A5A99 9A56995A 9A5666A5 99999A65 9999659A 966995A9 96696A56 95A69696 95A66969
103020 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965C33C A9653CC3 A695A569 A6955A96 A55AA656 A55A59A9 9A569966 9A566699 99999A59 999965A6 966996A5 9669695A 95A6959A 95A66A65
103282 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965C33C A9653CC3 A659A656 A65959A9 A596A569 A5965A96 9A569966 9A566699 99999A59 999965A6 96A5959A 96A56A65 956A96A5 956A695A
103595 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965A665 A965599A A659A55A A6595AA5 A596C33C A5963CC3 9A569696 9A566969 99999A59 999965A6 96A59966 96A56699 956A95A9 956A6A56
104528 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965A659 A96559A6 A656A566 A6565A99 A599C33C A5993CC3 9A959A65 9A95659A 995A9696 995A6969 966995A9 96696A56 95A6995A 95A666A5
104824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965A55A A9655AA5 A659A665 A659599A A596C33C A5963CC3 9A5695A9 9A566A56 99999A59 999965A6 96A59966 96A56699 956A9696 956A6969
104884 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 99A56669 99996996 99669696 995A9969 9696A55A 96965AA5 9669C33C 96693CC3
104889 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59999 A5999666 A5666696 A55A6969 99A56669 99996996 99669966 995A9699 9696A55A 96965AA5 9669C33C 96693CC3
104897 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59999 A5969666 A5696966 A55A6699 9999C33C 99993CC3 9966A55A 99665AA5 96A56696 96966969 96699669 965A9996
104904 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59996 A5A56669 A55A9699 A55A6966 9996C33C 99963CC3 9969A55A 99695AA5 96999969 96996696 96669666 96666999
104905 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599C33C A5993CC3 A566A55A A5665AA5 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
104908 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599C33C A5993CC3 A566A55A A5665AA5 99969996 99966669 99699699 99696966 96A59969 96A56696 965A9666 965A6999
104925 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5999996 A5996669 A5669699 A5666966 99A59969 99A56696 995A9666 995A6999 9696C33C 96963CC3 9669A55A 96695AA5
104926 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5999996 A5996669 A5669699 A5666966 9996C33C 99963CC3 9969A55A 99695AA5 96A59969 96A56696 965A9666 965A6999
104930 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A665656A A5A55AA5 A55AC33C A55A3CC3 9A5959A9 99996666 99669966 99666699 96969669 96966996 96699696 95A9A959
104931 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A665656A A5A55AA5 A55AC33C A55A3CC3 9A5959A9 99996666 99669669 99666996 96969966 96966699 96699696 95A9A959
104938 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A665656A A5A55AA5 A55AC33C A55A3CC3 9A5956A6 99996969 99669966 99666699 96969669 96966996 96699999 95A9A656
104939 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A665656A A5A55AA5 A55AC33C A55A3CC3 9A5956A6 99996969 99669669 99666996 96969966 96966699 96699999 95A9A656
105002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A66556A6 A5A56969 A55A9669 A55A6996 9A59656A 99995AA5 9966C33C 99663CC3 96969966 96966699 96699999 95A9A656
105003 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A66556A6 A5A56969 A55A9669 A55A6996 9A59656A 99995AA5 99669966 99666699 9696C33C 96963CC3 96699999 95A9A656
105004 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A66556A6 A5A56969 A55A9669 A55A6996 9A5959A9 99996666 9966C33C 99663CC3 96969966 96966699 9669A55A 95A99A95
105005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A66556A6 A5A56969 A55A9669 A55A6996 9A5959A9 99996666 99669966 99666699 9696C33C 96963CC3 9669A55A 95A99A95
105019 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A659656A A5995AA5 A566C33C A5663CC3 9A6556A6 99A56969 995A9669 995A6996 96969966 96966699 96699999 95A9A656
105094 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A656656A A5965AA5 A569C33C A5693CC3 9A5959A9 99996666 99669966 99666699 96A59669 96A56996 965A9696 959AA959
105128 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A959959A A65659A9 A5A59966 A5A56699 A55A6666 9A95656A 99995AA5 9966C33C 99663CC3 96969696 96699669 96696996 959AA959
105149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A5A5C33C A5A53CC3 A55AA656 A55A59A9 99999A95 9996956A 99696966 99666699 9699659A 96966A65 96699669 96669996
105150 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A5A5C33C A5A53CC3 A55AA656 A55A59A9 99999A95 9996956A 9969659A 99666A65 96996966 96966699 96699669 96669996
105153 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A5A5C33C A5A53CC3 A55AA656 A55A59A9 99999669 99969996 9969659A 99666A65 96996966 96966699 96699A95 9666956A
105290 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A599C33C A5993CC3 A566A656 A56659A9 99A59A95 99A5656A 995A959A 995A6A65 96969966 96966699 96699669 96696996
105334 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A599C33C A5993CC3 A566A656 A56659A9 99A59669 99A56996 995A959A 995A6A65 96969966 96966699 96699A95 9669656A
106454 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A55A A9959A95 A6656A65 A5A555AA A55AC33C A55A3CC3 9A5959A9 99996666 99669966 99666699 96969669 96966996 96699696 95A9A959
106455 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A55A A9959A95 A6656A65 A5A555AA A55AC33C A55A3CC3 9A5959A9 99996666 99669669 99666996 96969966 96966699 96699696 95A9A959
106462 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A55A A9959A95 A6656A65 A5A555AA A55AC33C A55A3CC3 9A5956A6 99996969 99669966 99666699 96969669 96966996 96699999 95A9A656
106463 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A55A A9959A95 A6656A65 A5A555AA A55AC33C A55A3CC3 9A5956A6 99996969 99669669 99666996 96969966 96966699 96699999 95A9A656
106676 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5C33C A5A53CC3 A55A9696 A55A6969 9999AA55 9996956A 9969659A 99665AA5 969959A6 96966699 96699669 9666A956
106678 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5C33C A5A53CC3 A55A9696 A55A6969 9999AA55 9996956A 996959A6 99666699 9699659A 96965AA5 96699669 9666A956
106691 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5C33C A5A53CC3 A55A9696 A55A6969 99999669 9996A956 9969659A 99665AA5 969959A6 96966699 9669AA55 9666956A
106695 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5AA55 A599956A A566659A A55A5AA5 99A556A9 99996996 99669966 995AA659 96969696 96966969 9669C33C 96693CC3
106701 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5AA55 A599956A A56659A6 A55A6699 99A556A9 99996996 9966A55A 995A9A65 96969696 96966969 9669C33C 96693CC3
106710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5AA55 A596956A A569659A A55A5AA5 9999C33C 99993CC3 99669696 99666969 96A559A6 96966699 96699669 965AA956
106714 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5AA55 A596956A A56959A6 A55A6699 9999C33C 99993CC3 99669696 99666969 96A5659A 96965AA5 96699669 965AA956
106795 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A59669 A599A956 A566659A A55A5AA5 99A56A95 999955AA 99669966 995AA659 96969696 96966969 9669C33C 96693CC3
106800 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A59669 A596A956 A569659A A55A5AA5 9999C33C 99993CC3 99669696 99666969 96A559A6 96966699 9669AA55 965A956A
106879 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A596A956 A59656A9 A5699A65 A569659A 9999C33C 99993CC3 99669696 99666969 96A5A659 96A559A6 965A956A 965A6A95
107179 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 A965A656 A6956A65 A5A555AA A55A9966 A55A6699 9A56656A 99999669 99996996 99665AA5 96969696 9669C33C 96693CC3 95A6A959
107180 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 A965A656 A6956A65 A5A555AA A55A9966 A55A6699 9A5656A6 9999C33C 99993CC3 99666969 9696A55A 96699669 96696996 95A69A95
107323 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 A959A656 A656656A A5A59669 A5A56996 A55A5AA5 9A956A65 999955AA 99669966 99666699 96969696 9669C33C 96693CC3 959AA959
107406 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 A956A656 A65956A6 A5A5C33C A5A53CC3 A55A6969 9A65656A 99999669 99996996 99665AA5 96969966 96966699 9669AA55 956A959A
107414 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559996 AA556669 A5A5C33C A5A53CC3 A55A9969 A55A6696 9996AA55 999655AA 9969A55A 99695AA5 96999699 96996966 96669666 96666999
108181 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665A656 A66559A9 A55AC33C A55A3CC3 9A599A95 9A59656A 99669966 99666699 96969669 96966996 95A9959A 95A96A65
108183 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665A656 A66559A9 A55AC33C A55A3CC3 9A599A95 9A59656A 99669669 99666996 96969966 96966699 95A9959A 95A96A65
108215 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665A656 A66559A9 A55AC33C A55A3CC3 9A59959A 9A596A65 99669669 99666996 96969966 96966699 95A99A95 95A9656A
108471 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665959A A6656A65 A55A9669 A55A6996 9A59A656 9A5959A9 9966C33C 99663CC3 96969966 96966699 95A99A95 95A9656A
108472 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665959A A6656A65 A55A9669 A55A6996 9A599A95 9A59656A 99669966 99666699 9696C33C 96963CC3 95A9A656 95A959A9
108564 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A659A656 A65959A9 A566C33C A5663CC3 9A65959A 9A656A65 995A9669 995A6996 96969966 96966699 95A99A95 95A9656A
109871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A959 A95956A6 A656A656 A65659A9 A5A5C33C A5A53CC3 9A959A95 9A95656A 99669966 99666699 9669959A 96696A65 959A9669 959A6996
109873 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A959 A95956A6 A656A656 A65659A9 A5A5C33C A5A53CC3 9A959A95 9A65956A 99966966 99666699 96996669 96696996 959A959A 956A9A65
109877 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A959 A95956A6 A656A656 A65659A9 A5A5C33C A5A53CC3 9A959A95 9A656966 9996956A 99666699 9699659A 96699669 959A6A65 956A9996
110045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A956 A95956A9 A656A659 A65659A6 A5A5C33C A5A53CC3 9A95956A 9A659A95 99966696 99666969 96996999 96696666 959A9A65 956A959A
110047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A956 A95956A9 A656A659 A65659A6 A5A5C33C A5A53CC3 9A95956A 9A656999 99966A65 99669696 96999A95 96696666 959A659A 956A9969
110063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A9599996 A9596669 A6569969 A6566696 A5A5AA55 A5A555AA 9A659699 9A656966 9996C33C 99963CC3 9699A55A 96995AA5 956A9666 956A6999
110067 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5AA3C99 A5A56666 A55A9966 A555C399 9999AA55 999955AA 9966A55A 99665AA5 96969696 96966969 96699669 96696996
110139 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAA5993C AA5A3C99 AA556666 A5AA663C A5A53CC3 A55A9966 A555C399 9999AA55 999955AA 9966A55A 99665AA5 96969696 96966969 96699669 96696996
110147 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAA5993C AA5A3C99 AA556666 A5AA663C A5A53CC3 A55A9966 A555C399 99999669 99996996 99669696 99666969 9696A55A 96965AA5 9669AA55 966955AA
111047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAA5993C A959AA55 A95955AA A656A55A A6565AA5 A5AA663C A5A53CC3 9A9A3C99 9A956666 99669696 99666969 96699669 96696996 959A9966 9595C399
112092 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C99 99996666 99669696 99666969 96969966 96699669 96696996 9595C399
112093 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C99 99996666 99669669 99666996 96969966 96699696 96696969 9595C399
112094 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C99 99969666 99696696 99666969 96996966 96699669 96669996 9595C399
112096 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C96 99996669 99669699 99666966 96969969 96699666 96696999 9595C396
112100 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C66 99996699 99669696 99666969 96969999 96699669 96696996 9595C366
112101 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C66 99996699 99669669 99666996 96969999 96699696 96696969 9595C366
112106 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A6A3C96 99996666 99969699 99666969 96996999 96969966 96699669 9565C396
112107 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A6A3C96 99969699 99966966 99696669 96999666 96996999 96669969 9565C396
112113 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55A9696 A55A6969 9A9A3C99 99996666 9966A55A 99665AA5 96969966 96699669 96696996 9595C399
112120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55A9669 A55A6996 9A9A3C99 99996666 99669696 99666969 96969966 9669A55A 96695AA5 9595C399
112128 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A63C99 A5A56666 A55A9696 A55A6969 9A9A663C 99993CC3 9966A55A 99665AA5 96969966 96699669 96696996 9595C399
112160 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A63C66 A5A56699 A55AA55A A55A5AA5 9A9A3C99 99996666 99669696 99666969 9696C33C 96699669 96696996 959599C3
112166 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A69A663C A5993CC3 A566A55A A5665AA5 9AA63C99 99A56666 995A9696 995A6969 96969966 96699669 96696996 9595C399
112324 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A99A993C A66A3C66 A5A59669 A5A56996 A55A6699 9AA9663C 99993CC3 9966A55A 99665AA5 96969696 96966969 96699999 9559C366
112325 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A99A993C A66A3C66 A5A59669 A5A56996 A55A6699 9AA9663C 99993CC3 99669696 99666969 9696A55A 96965AA5 96699999 9559C366
112326 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A99A993C A66A3C66 A5A59669 A5A56996 A55A6699 9AA93C99 99996666 9966A55A 99665AA5 96969696 96966969 9669C33C 955999C3
112328 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55A55A AA555AA5 A9A9993C A6A6663C A5A53CC3 A55AAA55 A55A55AA 9A9A3C99 99996666 99669696 99666969 96969966 96699669 96696996 9595C399
112329 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55A55A AA555AA5 A9A9993C A6A6663C A5A53CC3 A55AAA55 A55A55AA 9A9A3C99 99996666 99669669 99666996 96969966 96699696 96696969 9595C399
112336 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55A55A AA555AA5 A9A9993C A6A6663C A5A53CC3 A55AAA55 A55A55AA 9A9A3C66 99996699 99669696 99666969 96969999 96699669 96696996 9595C366
112490 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55A55A AA555AA5 A99A993C A66A663C A5A5AA55 A5A555AA A55A3CC3 9AA93C99 99996666 99669669 99666996 96969696 96966969 96699966 9559C399
112591 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA559999 AA556666 A99A963C A66A3C96 A5A5AA55 A5A555AA A55A6969 9AA9693C 99993CC3 99669966 99666699 9696A55A 96965AA5 96699669 9559C396
113012 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA55C366 AA553C99 A5A5AA55 A5A555AA A55AA55A A55A5AA5 999999C3 9996963C 9969693C 996666C3 96996696 96966969 96699669 96669996
113014 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA55C366 AA553C99 A5A5AA55 A5A555AA A55AA55A A55A5AA5 999999C3 9996963C 99696696 99666969 9699693C 969666C3 96699669 96669996
113063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA55C366 AA553C99 A599AA55 A59955AA A566A55A A5665AA5 99A59669 99969996 99696696 995A6969 96A5693C 969666C3 966999C3 965A963C
113064 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA55C366 AA553C99 A599AA55 A59955AA A566A55A A5665AA5 99A59669 999669C3 9969693C 995A9696 96A56696 9696993C 966999C3 965A6669
113429 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA5599C3 AA55663C A5A5C366 A5A53C99 A55A993C A55A66C3 9996AA55 999655AA 9969A55A 99695AA5 96999696 96996969 96669669 96666996
113760 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA5596C3 AA55693C A5A5C366 A5A53C99 A55A963C A55A69C3 9996AA55 999655AA 9969A55A 99695AA5 96999996 96996669 96669969 96666696
114790 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A995AA55 A99555AA A665A55A A6655AA5 A55AC366 A55A3C99 9A599696 9A596969 996699C3 9966663C 9696993C 969666C3 95A99669 95A96996
114791 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A995AA55 A99555AA A665A55A A6655AA5 A55AC366 A55A3C99 9A599696 9A596969 9966993C 996666C3 969699C3 9696663C 95A99669 95A96996
114952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A995AA55 A99555AA A6659696 A6656969 A55A99C3 A55A663C 9A59A55A 9A595AA5 9966C366 99663C99 9696993C 969666C3 95A99669 95A96996
115350 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A995AA55 A99555AA A659A55A A6595AA5 A566C366 A5663C99 9A659696 9A656969 995A99C3 995A663C 9696993C 969666C3 95A99669 95A96996
116152 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A9599C3 9A95663C 99669696 99666969 96699669 96696996 959A993C 959A66C3
116162 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959996 9A956669 996696C3 9966693C 9669963C 966969C3 959A9969 959A6696
116172 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A9596C3 9A95693C 99669996 99666669 96699969 96696696 959A963C 959A69C3
116178 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959696 9A956969 996699C3 9966663C 9669993C 966966C3 959A9669 959A6996
116179 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959696 9A956969 9966993C 996666C3 966999C3 9669663C 959A9669 959A6996
116184 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959669 9A956996 9966993C 996666C3 966999C3 9669663C 959A9696 959A6969
116187 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959669 9A659996 9996693C 996666C3 969969C3 9669663C 959A9696 956A9969
116190 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959669 9A6569C3 99966696 9966993C 96999996 9669663C 959A6969 956A96C3
116191 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A659996 9A656669 999696C3 9996693C 9699963C 969969C3 956A9969 956A6696
116193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A6596C3 9A65693C 99969996 99966669 96999969 96996696 956A963C 956A69C3
116588 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAA53C96 AA5A3C69 AA55C366 A5A99A65 A5A6656A A559959A A5566A95 999A56A6 9995A659 996AA956 996559A9 969969C3 9696993C 9669663C 966696C3
117006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AA993C96 AA663C69 AA55C366 A5A99A65 A59A656A A565959A A5566A95 99A656A6 9995A659 996AA956 995959A9 96A569C3 9696993C 9669663C 965A96C3
117513 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AA95A956 A969656A A95696C3 A6666A65 A659963C A5A53C99 A59A59A6 9AA556A6 9A9A3C69 9966993C 99596A95 966999C3 9656659A 95AAA656 9595C369
117602 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599C33C A5993CC3 A566A566 A5665A99 99A599A5 9996965A 9969695A 995A66A5 96A56696 96966969 96699669 965A9996
117604 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599C33C A5993CC3 A566A566 A5665A99 99A599A5 9996965A 99696696 995A6969 96A5695A 969666A5 96699669 965A9996
117706 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 A99595A6 A659656A A5995A99 A566C33C A5663CC3 9A65569A 99A56969 995A9669 995A6996 9696995A 969666A5 966999A5 95A9A656
117782 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 A995956A A65965A6 A5995A99 A566C33C A5663CC3 9A65599A 99A566A5 995A99A5 995A665A 96969696 96966969 96699669 95A9A956
117810 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 A99565A6 A659956A A5995A99 A566C33C A5663CC3 9A6556A9 99A5995A 995A99A5 995A665A 96969696 96966969 96696996 95A9A665
120533 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C A995A965 A995569A A659A656 A65959A9 A566C33C A5663CC3 9A6595A6 9A656A59 995A9669 995A6996 9696995A 969666A5 95A99A95 95A9656A
121026 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C A995A956 A99556A9 A659A665 A659599A A566C33C A5663CC3 9A659A59 9A6565A6 995A99A5 995A665A 96969696 96966969 95A9956A 95A96A95
121172 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C A995A665 A995599A A659A956 A65956A9 A566C33C A5663CC3 9A65956A 9A656A95 995A99A5 995A665A 96969696 96966969 95A99A59 95A965A6
121262 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAA5993C AA5A663C AA553CC3 A599AA55 A59955AA A566A566 A5665A99 99AA3CA5 99A5665A 995A995A 9955C3A5 96969696 96966969 96699669 96696996
122418 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAA53CA5 AA5A3C5A AA55C33C A599AA55 A59955AA A566A566 A5665A99 99AA993C 99A5665A 995A66A5 995599C3 96969696 96966969 96699669 96696996
123361 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AA55AA55 AA5555AA A9A9993C A69A663C A5993CC3 A566A566 A5665A99 9AA63CA5 99A5665A 995A9696 995A6969 9696995A 96699669 96696996 9595C3A5
124121 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59696 A5969969 A5696669 A55A6996 9999A566 99995A99 9966AA55 996655AA 96A5693C 969666C3 966999C3 965A963C
124149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599AA55 A59955AA A566A566 A5665A99 99A59669 99969996 99696696 995A6969 96A5693C 969666C3 966999C3 965A963C
124151 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599AA55 A59955AA A566A566 A5665A99 99A59669 999669C3 9969693C 995A9696 96A56696 9696993C 966999C3 965A6669
124211 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A59999C3 A599663C A566993C A56666C3 9996AA55 999655AA 9969A566 99695A99 96A59696 96A56969 965A9669 965A6996
124245 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A59996C3 A599693C A566963C A56669C3 9996AA55 999655AA 9969A566 99695A99 96A59996 96A56669 965A9969 965A6696
127498 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A A995AA55 A99555AA A659A566 A6595A99 A566C35A A5663CA5 9A659696 9A656969 995A99C3 995A663C 9696993C 969666C3 95A99669 95A96996
128194 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAA53C96 AA5A3C69 AA55C35A A5A99A59 A5A6656A A55995A6 A5566A95 999A569A 9995A665 996AA956 996559A9 969969C3 9696993C 9669663C 966696C3
132100 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AAA555 C3555A55 C33C55AA AAC355A5 AAAA5A5A AA55A55A AA3CAAA5 A5A5C399 A5A53C66 A55AC366 A55A3C99 99999696 999669C3 9969693C 99669669 96999969 9696663C 966966C3 96669996
132240 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AAA555 C3555A55 C33C55AA AAC355A5 AAAA5A5A AA55A55A AA3CAAA5 A5A59999 A5A56666 A55A9966 A55A6699 99999696 999669C3 9969693C 99669669 9699C369 96963C3C 96693CC3 9666C396
134489 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AAA555 C3555A55 C33C55AA AAC35599 AAAA5A66 AA55A566 AA3CAA99 A5A596C3 A5A5693C A55A963C A55A69C3 9999C396 99963CA5 99693C5A 9966C369 96999969 9696665A 966966A5 96669996
134775 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AAA555 C3555A55 C33C55AA AAC35599 AAAA5A66 AA55A566 AA3CAA99 A59999A5 A599665A A566995A A56666A5 9996C396 99963C69 9969C369 99693C96 96A596C3 96A5693C 965A963C 965A69C3
137685 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 96695A5A
137686 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
137687 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 9699695A 96965AA5 9669A5A5 9666965A
137688 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
137689 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699965A 969969A5 9666A569 96665A96
137690 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56669 96995A96 9666A596 965A9969
137695 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
137696 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A5665A 969969A5 966696A5 965A995A
137697 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
137698 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
137699 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
137700 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699965A 969969A5 9666A566 96665A99
137743 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
137797 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A595A6 96A56A59 965A9699 965A6966
137798 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59966 96A56699 965A9A59 965A65A6
137805 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59966 96A56699 965A9A59 965A65A6
137815 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999969 96996696 96669666 96666999
137816 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999666 96996999 96669969 96666696
137817 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969966 96966699 96699669 96696996
137818 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969669 96966996 96699966 96696699
137819 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A6 99996669 99669699 995AA956 96969969 96966696 96699666 96696999
137820 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A6 99996669 99669699 995AA956 96969666 96966999 96699969 96696696
137821 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99969966 99966699 99699669 99696996 96A559A9 96996666 96669696 965AA959
137822 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99969966 99966699 99699669 99696996 96A556A6 96996969 96669999 965AA656
137823 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A959 A5A556A6 A55AA656 A55A59A9 99999A65 9999659A 9966956A 99666A95 96969699 96966966 96699996 96696669
137824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A959 A5A556A6 A55AA656 A55A59A9 99969A95 9996656A 9969959A 99696A65 96999669 96996996 96669966 96666699
137830 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A959 A5999666 A5666696 A55A59A9 99A559A6 99996699 99669669 995AA956 96969A95 9696656A 9669959A 96696A65
137831 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A959 A5999666 A5666696 A55A59A9 99A559A6 99996699 99669669 995AA956 9696959A 96966A65 96699A95 9669656A
137835 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 9699956A 96996A95 96669A65 9666659A
137836 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A599A656 A56656A6 A55A6969 99A56A65 999955AA 9966A55A 995A9A95 96969966 96966699 96699669 96696996
137849 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9999A959 999956A6 9966A656 996659A9 9696956A 96966A95 96699A65 9669659A
137850 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996AA55 999655AA 9969A55A 99695AA5 96999666 96996999 96669969 96666696
137851 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 9699956A 96996A95 96669A65 9666659A
137852 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 99699A65 9969659A 9699A656 969959A9 9666956A 96666A95
137853 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 99699A65 9969659A 9699956A 96996A95 9666A656 966659A9
137858 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599AA55 A59955AA A566A55A A5665AA5 99A59996 99A56669 995A9699 995A6966 96969666 96966999 96699969 96696696
137859 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599AA55 A59955AA A566A55A A5665AA5 99969999 99966666 99699696 99696969 96A59669 96A56996 965A9966 965A6699
137871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599AA55 A596959A A569656A A5665AA5 99A59966 99A56699 995A9669 995A6996 969959A9 96966666 96699696 9666A959
137872 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599AA55 A596959A A569656A A5665AA5 99A59966 99A56699 995A9669 995A6996 969956A6 96966969 96699999 9666A656
137879 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 99A5656A 995A959A 995A6A65 96969669 96966996 96699966 96696699
137880 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 9996956A 9969659A 995A6A65 96A56966 96966699 96699669 965A9996
137881 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 9996956A 9969659A 995A6A65 96A56669 96966996 96699966 965A9699
137882 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A65 99A5659A 995A956A 995A6A95 96969699 96966966 96699996 96696669
137885 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59996 99A56669 995A9699 995A6966 9696956A 96966A95 96699A65 9669659A
137888 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59966 99A56699 995A9669 995A6996 9696959A 96966A65 96699A95 9669656A
137889 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A95 9996656A 9969959A 99696A65 96A59669 96A56996 965A9966 965A6699
137890 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59699 96A56966 965A9996 965A6669
137891 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A5956A 96A56A95 965A9A65 965A659A
137892 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969966 99966699 99699669 99696996 96A5959A 96A56A65 965A9A95 965A656A
137910 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5999999 A5996666 A5669696 A5666969 9996AA55 999655AA 9969A55A 99695AA5 96A59669 96A56996 965A9966 965A6699
137911 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 9996AA55 999655AA 9969A55A 99695AA5 96A59666 96A56999 965A9969 965A6696
137912 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5999996 A5996669 A5669666 A5666999 9996AA55 999655AA 9969A55A 99695AA5 96A59699 96A56966 965A9969 965A6696
137925 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 A995995A A659665A A5995AA5 A566AA55 A56655AA 9A655A99 99A56666 995A9696 995A6969 96969669 96966996 96699966 95A9A599
137926 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 A995995A A659665A A5995AA5 A566AA55 A56655AA 9A655A99 99A56666 995A9669 995A6996 96969696 96966969 96699966 95A9A599
137946 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 A995995A A656665A A5965AA5 A569AA55 A56955AA 9A595A99 99996666 99669696 99666969 96A59669 96A56996 965A9966 959AA599
137947 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 A995995A A656665A A5965AA5 A569AA55 A56955AA 9A595A99 99996666 99669669 99666996 96A59696 96A56969 965A9966 959AA599
137948 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999A95 9999656A 996695A6 99666A59 96969669 96966996 9669995A 966966A5
137949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999A59 999965A6 9966956A 99666A95 969696A5 9696695A 96699996 96696669
137950 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999996 99996669 996696A5 9966695A 9696956A 96966A95 96699A59 966965A6
137951 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 9999995A 999966A5 99669669 99666996 969695A6 96966A59 96699A95 9669656A
137952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99969A95 9996656A 996995A6 99696A59 96999669 96996996 9666995A 966666A5
137953 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99969A59 999665A6 9969956A 99696A95 969996A5 9699695A 96669996 96666669
137981 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A599A5 A5A5665A A55A9696 A55A6969 9996A956 999656A9 9969A665 9969599A 9699956A 96996A95 96669A59 966665A6
137989 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A59996 A5A56669 A55A96A5 A55A695A 9996A965 9996569A 9969A656 996959A9 9699956A 96996A95 96669A59 966665A6
138005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59695A6 A569656A A5665A99 99A5995A 99A566A5 995A9669 995A6996 969959A9 9696665A 96699696 9666A965
138006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59695A6 A569656A A5665A99 99A5995A 99A566A5 995A9669 995A6996 9699569A 96966969 966999A5 9666A656
138007 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A59A95 99A5656A 995A95A6 995A6A59 96969669 96966996 9669995A 966966A5
138008 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A59A59 99A565A6 995A956A 995A6A95 969696A5 9696695A 96699996 96696669
138011 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A95 9996656A 996995A6 99696A59 96A59669 96A56996 965A995A 965A66A5
138012 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A596A5 96A5695A 965A9996 965A6669
138013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A5669A95 A566656A 99A5A656 99A559A9 995A95A6 995A6A59 96969669 96966996 9669995A 966966A5
138024 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A5956A 96A56A95 965A9A59 965A65A6
138027 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A5956A 96A56A95 965A9A59 965A65A6
138028 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A566965A A56669A5 9996AA55 999655AA 9969A566 99695A99 96A596A5 96A5695A 965A9969 965A6696
138032 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596966 A599569A A566A656 A56659A9 9A655A96 99A5656A 995A95A6 995A6A59 9696995A 969666A5 96699669 95A9A995
138037 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596666 A599599A A566A956 A56656A9 9A655A5A 99A565A6 995A956A 995A6A95 96969696 96966969 966999A5 95A9A659
138041 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A5965A6 99669966 99666699 969695A9 96966A56 95A99696 95A96969
138042 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A566966 996995A6 99666699 969965A9 96969696 95A96A56 95A69969
138043 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A56 9A5965A9 99669969 99666696 969695A6 96966A59 95A99699 95A96966
138045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A56 9A566969 996995A9 99666696 969965A6 96969699 95A96A59 95A69966
138046 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599966 9A596699 99669696 99666969 969695A9 96966A56 95A99A59 95A965A6
138047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A5995A9 9A566966 99696A59 99669696 96999A56 96966699 95A965A6 95A69969
138048 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A569A56 9A5665A9 99699969 99696696 969995A6 96996A59 95A69699 95A66966
138052 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55A9A59 A55A65A6 9A569966 9A566699 9969A55A 99695AA5 969995A9 96996A56 95A69696 95A66969
138057 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55A9A56 A55A65A9 9A569969 9A566696 9969A55A 99695AA5 969995A6 96996A59 95A69699 95A66966
138060 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55A9966 A55A6699 9A5995A9 9A596A56 9966A55A 99665AA5 96969696 96966969 95A99A59 95A965A6
138061 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659995A A566659A A55A5AA5 9A655A96 9A5965A9 99669969 995AA656 96969699 96966966 95A995A6 95A96A59
138062 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659995A A566659A A55A5AA5 9A6559A9 9A596696 99669A56 995AA569 969695A6 96966A59 95A99699 95A96966
138063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659995A A566659A A55A5AA5 9A569699 9A566966 996995A6 99696A59 96A55A96 969965A9 95A69969 959AA656
138064 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659995A A566659A A55A5AA5 9A5695A6 9A566A59 99699699 99696966 96A559A9 96996696 95A69A56 959AA569
138065 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659959A A566695A A55A5AA5 9A655A96 9A596969 996695A9 995AA656 96969A59 969665A6 95A99966 95A96699
138066 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659959A A566695A A55A5AA5 9A569969 9A566696 99699A56 996965A9 96A559A6 96996A59 95A69699 959AA566
138067 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659695A A566959A A55A5AA5 9A655A96 9A5995A9 99666969 995AA656 96969966 96966699 95A99A59 95A965A6
138068 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659695A A566959A A55A5AA5 9A6559A6 9A599699 99666A59 995AA566 96969A56 969665A9 95A99969 95A96696
138555 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 AA566995 A9956669 A6665666 A5A5599A A55AA55A A5599AA5 9A59569A 999A5966 99669A59 9965A5A6 969695A9 9695AA56 96696969 95AA6695
138726 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A66A55 A59A559A A565A56A A5599AA5 99A559A9 99996666 99669696 995AA959 96969966 9695A699 966A5669 96696996
140052 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 A9966995 A995566A A6666665 A665599A A55AA55A A5599AA5 9A5A5A59 9A5965A6 99669966 9965A699 969695A9 9695AA56 95AA5696 95A96969
140053 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 A9966995 A995566A A6666665 A665599A A55AA55A A5599AA5 9A5A5A59 9A55A966 996A55A6 9965A699 969965A9 96969696 95A96A56 95A69969
140077 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 A9966995 A995566A A6666665 A6595A99 A56599A6 A55AA55A 9A66595A 9A5965A6 9965A699 995A9A65 96969696 9695A969 95AA55A9 95A96A56
140994 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 A9966695 A995596A A6666965 A665569A A55AA55A A5599AA5 9A5A55A6 9A55A999 996A5A59 9965A666 96996A56 96969669 95A965A9 95A69996
142165 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA5A555 AA595999 AA565666 A5AA55A5 A5969A59 A565696A A559A696 99A95A56 999595AA 99666699 995AA965 969A655A 96956AA5 96699669 96669996
142277 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA5A555 A99A5995 A995566A A66A5665 A659995A A566659A A555AAA5 9A5965A6 9A566A59 99699699 99669966 96A559A9 96969696 95A96A56 959AA569
142283 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA5A555 A99A5995 A995566A A66A5665 A65599A6 A5656A99 A55AA55A 9A66559A 9A599A59 99696966 9956A6A5 96996696 96966969 95A995A9 95A69A56
142668 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 AA5965A5 AA56565A A5AA6559 A5A556A6 A559AA56 A55699A9 999A9695 9995A56A 9969599A 99666A65 96995A69 96966996 966A9566 9665A699
142710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 AA5965A5 AA56565A A59AA559 A59596A6 A5696A56 A56659A9 99AA5695 99A5656A 9959999A 9956AA65 96995A69 96966996 966A9566 9665A699
143324 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 A99A55A5 A995665A A6696695 A666556A A559999A A556AA65 9A5A9656 9A555AA9 996A6959 9965A5A6 9699A569 96966996 95A95A66 95A69699
143331 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 A99A55A5 A995665A A669559A A6666665 A559AA95 A556996A 9A5AA559 9A5569A6 996A5A56 996596A9 96995A69 96969696 95A9A566 95A66999
143346 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 A99A55A5 A995665A A65A9659 A6555AA6 A56A6956 A565A5A9 9A696665 9A66559A 9959996A 9956AA95 9699A596 96966969 95A95A99 95A69666
143383 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 A99A5599 A9956666 A65A9665 A6555A9A A56A6956 A565A5A9 9A696659 9A6655A6 9959996A 9956AA95 9699A596 96966969 95A95AA5 95A6965A
143464 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA596959 AA565666 A5AA6565 A5A55A5A A559A696 A55699A9 999A559A 99956AA5 99699669 9966A956 96999966 9696A659 966A5A95 966565AA
143487 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA596959 A99A5566 A6666665 A5A55A5A A559A696 A55699A9 9A559A66 9996A659 996A5A95 996565AA 969956A9 96966996 966A955A 95A9A965
143500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA596959 A9966566 A66A5665 A5A55A5A A559A696 A55699A9 9A55966A 999A9A55 996959A6 99666699 969A559A 96956AA5 9666A956 95A9A569
143508 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA59655A AA565A65 A59A9656 A595A969 A56959A6 A5666699 99AA6565 99A55A5A 9959AA95 995695AA 969956A9 96966996 966A9959 9665A666
143513 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA59655A A99A5965 A6666665 A5A55A5A A559AA95 A55695AA 9A559A66 9996A659 996A5696 996569A9 969956A9 96966996 966A9959 95A9A566
143582 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 A99A6955 A966556A A695665A A6695A65 A559999A A556A6A5 9A5965A6 9A565A99 99959A66 9969A659 969A9569 9666A956 95AA5696 95A569A9
143594 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999666 96996999 96669699 96666966
143597 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A99 99969666 99696966 995AA599 96996696 96966969 96699669 96669996
143598 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A99 99969666 99696966 995AA599 96996669 96966996 96699696 96669969
143600 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A66 99969699 99696999 995AA566 96996696 96966969 96699669 96669996
143601 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99969699 99966966 99699666 99696999 96A55A69 96996696 96669996 965AA569
143607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99969996 99966669 99699969 99696696 96A55A66 96996999 96669699 965AA566
143643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
143645 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99A55A66 99969699 99696999 995AA566 96996669 96966996 96699696 96669969
143646 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99969699 99966966 99699666 99696999 96A55A69 96996696 96669996 965AA569
143652 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A55A A59996A5 A56669A5 A55A5A5A 99969996 99966669 99699969 99696696 96A55A66 96996999 96669699 965AA566
143656 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
143671 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
143676 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
143694 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A5965A 96A569A5 965A96A5 965A695A
143697 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59969 96A56696 965A9996 965A6669
143709 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5965A 96996966 96666999 965A96A5
143710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5695A 96999666 96669699 965A69A5
143711 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5995A 99966669 99696696 995A99A5 96A569A5 96999666 96669699 965A695A
143712 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
143713 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59666 96A56999 965A9699 965A6966
143718 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 A99595A9 A66565A6 A5A55A5A A55AA55A A55A5AA5 9A59599A 99966966 99699666 99666699 96996669 96969696 96669969 95A9A995
143877 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 99669999 99666666 9696965A 969669A5 966996A5 95A9A956
143912 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
143943 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A6559A9 99A5665A 995A995A 995A66A5 96969669 96966996 96699696 95A9A965
147677 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A995 A965965A A695656A A5A55AA5 A55AA665 A55A599A 9A565A69 99999966 99996699 996665A6 96969696 966995A9 96696A56 95A6A959
148013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55AA55A A55A5AA5 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
148017 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969966 96966699 96699669 96696996
148018 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969669 96966996 96699966 96696699
148023 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A556A6 99996969 99669999 995AA656 96969966 96966699 96699669 96696996
148024 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A556A6 99996969 99669999 995AA656 96969669 96966996 96699966 96696699
148119 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A559A9 99996666 99669696 995AA959 96969966 96966699 96699669 96696996
148120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A559A9 99996666 99669696 995AA959 96969669 96966996 96699966 96696699
148125 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A556A6 99996969 99669999 995AA656 96969966 96966699 96699669 96696996
148126 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A556A6 99996969 99669999 995AA656 96969669 96966996 96699966 96696699
148391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 99A5656A 995A959A 995A6A65 96969669 96966996 96699966 96696699
148434 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A5959A 99A56A65 995A9A95 995A656A 96969966 96966699 96699669 96696996
149836 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 A9599A59 A6566A56 A5A5A55A A5A55AA5 A55A55AA 9A95599A 99996666 99669696 99666969 96969669 96699966 96696699 959AA995
149839 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 A9599A59 A6566A56 A5A5A55A A5A55AA5 A55A55AA 9A95566A 99996996 99669966 99666699 96969999 96699696 96696969 959AA665
150118 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999A95 9999656A 996695A6 99666A59 96969669 96966996 9669995A 966966A5
150587 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 96969696 96966969 9669995A 966966A5
150606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A5995A 99A566A5 995A99A5 995A665A 96969696 96966969 96699669 96696996
150607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A5995A 99A566A5 995A99A5 995A665A 96969669 96966996 96699696 96696969
150608 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A5995A 99A566A5 995A9696 995A6969 96969669 96966996 966999A5 9669665A
150616 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59696 99A56969 995A9669 995A6996 969699A5 9696665A 9669995A 966966A5
150696 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A59A95 99A5656A 995A95A6 995A6A59 96969669 96966996 9669995A 966966A5
150739 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A595A6 99A56A59 995A9A95 995A656A 9696995A 969666A5 96699669 96696996
152887 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A5965A6 99669966 99666699 969695A9 96966A56 95A99696 95A96969
152889 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A5695A6 99696966 99666699 96996696 96966969 95A995A9 95A69A56
152893 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A566966 996995A6 99666699 969965A9 96969696 95A96A56 95A69969
154197 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A995566A A665A55A A6655AA5 A55AA665 A55A599A 9A599966 9A596699 99669A59 996665A6 969695A9 96966A56 95A99696 95A96969
157194 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A965596A A695569A A665A665 A55AA55A A55A5AA5 9A599A59 9A5695A6 99996666 99666699 96966969 96696996 95A995A9 95A69A56
157210 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A965596A A695569A A665A665 A55AA55A A55A5AA5 9A5965A6 9A566A59 99969666 99699699 96999969 96669996 95A96A56 95A665A9
157235 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A665596A A55AA55A A55A5AA5 9A599A56 9A5965A9 99669999 99666666 969695A6 96966A59 95A99669 95A96996
157237 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A665596A A55AA55A A55A5AA5 9A599A56 9A5695A9 99696999 99666666 96996669 96966996 95A995A6 95A69A59
157241 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A665596A A55AA55A A55A5AA5 9A599A56 9A566999 996995A9 99666666 969965A6 96969669 95A96A59 95A69996
157288 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A659995A A566656A A55A5AA5 9A655A66 9A5965A9 99669999 995AA656 96969669 96966996 95A995A6 95A96A59
157338 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A659656A A566995A A55A5AA5 9A6559A9 9A599A56 99666666 995AA599 96969669 96966996 95A995A6 95A96A59
160140 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A965599A A695566A A665A695 A55AA55A A55A5AA5 9A5965A9 9A566A56 99969699 99699666 96999996 96669969 95A96A59 95A665A6
160198 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A959659A A665596A A6566A95 A596965A A56996A5 9A9556A9 9A599A56 99669999 99666666 96A5A596 965AA569 95A96A59 959A59A6
160560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AA9595 C3556565 C33C5A5A AAC35959 AAAA6666 AA3CA9A9 A959C396 A6563C96 A5A59966 A5A56699 A55A9669 9A9596C3 99993C3C 9966AA55 996655AA 9696C33C 9669A55A 96695AA5 959A69C3
160574 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AA9595 C3556565 C33C5A5A AAC35959 AAAA6666 AA3CA9A9 A956C396 A6593C96 A5A59966 A5A56699 A55A9669 9A65963C 9999A55A 99995AA5 99663CC3 9696AA55 969655AA 9669C3C3 956A693C
161127 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 AA55A555 A95999AA A65666AA A5A5C33C A5A53CC3 A3CACA53 9A955A69 99996696 99669666 99666999 96969996 96699699 96696966 959AA569
161280 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 AA559996 AA556669 A5A59666 A596A599 A56969AA A3CACA53 99999969 99996696 9966C33C 99663CC3 96A56955 96965AAA 96699699 965AA566
161304 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 AA559996 A9956969 A6656699 A5A59666 A55AA5AA A3CACA53 9A599669 99996696 9966C33C 99663CC3 9696A555 96965AAA 96696966 95A99999
161353 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 AA559996 A959A569 A65666AA A5A59666 A5A56999 A3CACA53 9A955A69 99996696 9966C33C 99663CC3 9696A555 96699699 96696966 959A99AA
161374 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 A995C33C A9953CC3 A665A555 A65999AA A56666AA A3CACA53 9A655A69 9A596696 99669996 995AA569 96969666 96966999 95A99699 95A96966
162244 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AAAA5665 AA559969 AA556696 A5A59699 A596A566 A5696A6A A3CAC993 9999C33C 99993CC3 99669A56 996665A9 96A559A6 96966A59 9669A555 965A96AA
162259 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AAAA5665 AA559969 A9656A56 A69565A6 A5A59699 A55AA66A A3CAC993 9A569696 9999C33C 99993CC3 996665A9 96966A59 9669A555 96695AAA 95A69966
162318 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AAAA5665 A995C33C A9953CC3 A665A555 A6599A6A A56666AA A3CAC993 9A6559A9 9A596696 99669A56 995AA569 969695A6 96966A59 95A99699 95A96966
162360 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AAAA5665 A995C33C A9953CC3 A665A555 A65966AA A5669A6A A3CAC993 9A655A96 9A599969 996665A9 995AA656 969695A6 96966A59 95A99699 95A96966
163079 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AA996565 A9A69655 A95996AA A665C33C A6653CC3 A5966A6A A3CAC993 9A955A99 9A6A5A66 996665A9 9955A956 969695A6 965AA659 95A99969 95A96696
163149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55AA55 AA5555AA A5A5A5A5 A596965A A5696A6A A3CAC993 9999C33C 99993CC3 99669966 99666699 96A55A96 96966969 96699559 965AA6A6
163240 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A5A695 A599956A A5666A6A A3CAC993 99A559A6 99996A59 99669559 995AA6A6 9696C33C 96963CC3 96699A56 966965A9
163243 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A5A695 A599956A A5666A6A A3CAC993 99A55959 99996AA6 996695A6 995AA659 96969A56 969665A9 9669C33C 96693CC3
163244 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A5A695 A599956A A5666A6A A3CAC993 9996C33C 99963CC3 99699A56 996965A9 96A559A6 96996A59 96669559 965AA6A6
163246 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A5A695 A596956A A5696A6A A3CAC993 9999C33C 99993CC3 99669A56 996665A9 96A55959 96966AA6 966995A6 965AA659
163249 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A59A56 A5A565A9 A55AA66A A3CAC993 9999C33C 99993CC3 99669559 99666AA6 969695A6 96966A59 9669A695 9669596A
163287 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 A9955A5A A66555AA A5A5A695 A55AA66A A3CAC993 9A599696 999965A9 9966C33C 99663CC3 96969559 96966AA6 96696A59 95A99966
163289 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 A9955A5A A66555AA A5A5A695 A55AA66A A3CAC993 9A569696 999665A9 9969C33C 99693CC3 96999559 96996AA6 96666A59 95A69966
163299 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 A9659696 A6956699 A596956A A5696A6A A3CAC993 9A565A5A 9999C33C 99993CC3 996665A9 96A559A6 96699559 965AA6A6 95A6AA55
163304 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 A9655A5A A69555AA A596A659 A569A6A6 A3CAC993 9A569696 9999C33C 99993CC3 996665A9 96A56A95 96699559 965A6A6A 95A69966
163316 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A695 AA55596A A5A5A965 A599965A A56666AA A3CAC993 99A55599 99996AA6 99669A56 995AA569 969695A6 96966A59 9669C33C 96693CC3
163319 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A695 AA55596A A5A5A965 A596965A A56966AA A3CAC993 9999C33C 99993CC3 996695A6 99666A59 96A55A96 969665A9 96699559 965AAA66
163393 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA559A56 AA5565A9 A5A59559 A5A56AA6 A55AA66A A3CAC993 9999C33C 99993CC3 9966A965 9966569A 969695A6 96966A59 9669A695 9669596A
163395 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA559A56 AA5565A9 A5A59559 A5A56AA6 A55AA66A A3CAC993 9999A965 9999569A 9966C33C 99663CC3 9696A695 9696596A 966995A6 96696A59
163446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA5595A6 AA556A59 A5A59A56 A596A569 A56966AA A3CAC993 9999C33C 99993CC3 9966A695 9966596A 96A569A5 9696569A 96699559 965AAA66
163529 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 A965AA55 A96555AA A695A5A5 A6596A6A A596965A A3CAC993 9A569966 9A566699 9999C33C 99993CC3 96A55A96 96699559 95A66969 956AA6A6
163779 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AA969565 AA696A65 AA55569A A5A5A695 A5966A6A A569956A A3CAC993 9999C33C 99993CC3 99669A56 996665A9 96AA56A6 96A55959 965AA659 9655A9A6
163784 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AA969565 AA696A65 A95666AA A659965A A5A5A695 A5A5596A A3CAC993 9A655599 9999C33C 99993CC3 99669A56 96AA56A6 96966A59 9655A9A6 956AA569
163822 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A396C AAAA5695 AA55A995 AA55566A A5A5A665 A599959A A5666A9A A3CAC963 99969A56 999665A9 9969C33C 99693CC3 96A55959 96996AA6 966695A6 965AA659
163952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A396C AA9956A6 AA665659 AA55A995 A5A5599A A599A659 A566A6A6 A3CAC963 99969A56 999665A9 9969C33C 99693CC3 96AA6A95 96A59565 965A959A 96556A6A
164109 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A3CACAA3 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
164266 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AAAA553C AA559999 A956A566 A659665A A5A59669 A5A56996 A3CACAA3 9A655A66 9999AA3C 999955C3 99666699 96969696 96966969 9669A5A5 956A995A
164401 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AAAA553C A995AA3C A99555C3 A665A5A5 A659995A A566665A A3CACAA3 9A655A99 9A596666 99669966 995AA599 96969696 96966969 95A99669 95A96996
169180 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AA99993C AA665599 AA556666 A5A59669 A596A596 A569695A A3CACAA3 99AA663C 999955C3 99669966 9955AA99 96A55A96 96966969 9669A5A5 965A965A
170063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AA99993C AA655696 AA566569 A5A69566 A595A699 A569695A A3CACAA3 99AA5599 99996666 9965A9A5 99569A5A 96A66A3C 969559C3 96699669 965AA596
172011 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AA955999 A9A65566 A999A63C A669565A A656A569 A565A996 A3CACAA3 9A6A993C 9A556A66 99666699 995995C3 96A965A5 96969696 95A59A69 959A695A
178613 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CAA55 C33C55AA AC3A53C5 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A3CACAA3 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
178686 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CAA55 C33C55AA AC3A53C5 AAAA3C3C AA559999 AA556666 A5A59669 A596A596 A569695A A3CACAA3 9999C33C 99993CC3 99669966 99666699 96A55A96 96966969 9669A5A5 965A965A
178720 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CAA55 C33C55AA AC3A53C5 AAAA3C3C AA559999 A9659666 A6956669 A5A56996 A55AA55A A3CACAA3 9A566966 9999C33C 99993CC3 99666699 96969696 9669A5A5 96695A5A 95A69969
178757 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CAA55 C33C55AA AC3A53C5 AAAA3C3C AA559999 A956A566 A659665A A5A59669 A5A56996 A3CACAA3 9A655A66 9999C33C 99993CC3 99666699 96969696 96966969 9669A5A5 956A995A
182763 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CA5A5 C33C5A5A AC3A53C5 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A3CACAA3 9A9A3C99 99996666 99669696 99666969 96969966 96699669 96696996 9595C399
183142 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33C9999 C33C6666 AC3A53C5 AAAA3C3C AA559966 AA556699 A5A59669 A5A56996 A55AA55A A3CACAA3 9999AA55 999955AA 9966C33C 99663CC3 9696A5A5 96965A5A 96699696 96696969
183227 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33C9999 C33C6666 AC3A53C5 AAAA3C3C AA559696 AA556969 A5A59669 A5A56996 A55AA55A A3CACAA3 9999AA55 999955AA 9966A5A5 99665A5A 9696C33C 96963CC3 96699966 96696699
183745 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33C9999 C33C6666 AC3A53C5 AA55AA55 AA5555AA A9A9963C A6A63C69 A5A56996 A55AA55A A3CACAA3 9A9A693C 99993CC3 99669966 99666699 96969696 9669A5A5 96695A5A 9595C369
263794 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CAA3CAA3 CA3AA35C C5533AAC C535AC53 C3A5553C C35A55C3 AC93959A AC395965 A9C36655 A93C66AA A666A5A5 A6665A5A A3C9A96A A39C9A95 9A963C66 9A693C99 996593C6 9956C939 969563C9 9659C636 95AA9669 95AA6996
560950 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C39939C9 C36636C6 C355C535 AAC3ACA3 AAAA5555 AA555A5A A9A5A39C A63CAA65 A59659A6 A56956A9 A55AA55A 9A5A93AC 99996666 99666969 993C9C93 96A5956A 96966699 96696996 95C39A55
575294 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3ACA3 AAA55959 AA5A5656 AA3CA3AC A5C3939C A5A56666 A55A6969 A53C9C93 9999AA55 9996659A 996956A9 99669966 9699956A 96965AA5 96696996 9666A659
581540 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3ACA3 AA995959 AA665656 A9A5A39C A63CAA65 A59659A6 A56956A9 A55AA55A 9A5A93AC 99996666 99666969 993C9C93 96A5956A 96966699 96696996 95C39A55
582987 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3ACA3 AA3CA3AC A9A59959 A95A9656 A6A55696 A65A5999 A5C3636C A53C6C63 9A99655A 9A965A65 996959A6 99666699 96699669 9666A956 9599AA95 959695AA
589631 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3A9A9 AAA5A656 AA5A5956 AA3C56A9 A5999C63 A596659A A5696A95 A566936C 9999636C 99969A95 9969959A 99666C63 96C356A6 96A55959 965AA659 963CA9A6
590550 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3A9A9 AA3CA956 A9A596A6 A95A9659 A6A56659 A65A66A6 A5C35956 A53C59A9 9A995A65 9A96559A 9969639C 99666C63 96699C93 9666936C 9599A56A 9596AA95
590586 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3A9A9 AA3CA956 A9A596A6 A95A9659 A6995A65 A666556A A5966C93 A569639C 9AA56659 9A5A66A6 99C35956 993C59A9 9696939C 96699C93 9599A56A 9566AA65
621053 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAACC33 AAAA33CC AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 99A56669 99996996 99669696 995A9969 9696A55A 96965AA5 9669C33C 96693CC3
621059 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAACC33 AAAA33CC AA55AA55 AA5555AA A5A59999 A5999666 A5666696 A55A6969 99A56669 99996996 99669966 995A9699 9696A55A 96965AA5 9669C33C 96693CC3
621065 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAACC33 AAAA33CC AA55AA55 AA5555AA A5A59999 A5969666 A5696696 A55A6969 9999C33C 99993CC3 9966A55A 99665AA5 96A56966 96966699 96699669 965A9996
629084 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC939 AAA5A656 AA5A56A6 AA5539C9 A5999C63 A596659A A5696A95 A566936C 9999636C 99969A95 9969959A 99666C63 96AA39C6 96A556A9 965AA659 9655C936
629218 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC939 AAA5A656 A9599C63 A956659A A6596A95 A656936C A5AA56A6 A5A539C9 9A6A39C6 9A6556A9 9999636C 99969A95 9699959A 96966C63 956AA659 9565C936
637583 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33C9999 C33C6666 AAAACC33 AAAA33CC AA559669 AA556996 A5A5AA55 A59995A6 A566569A A55A6969 99A565A9 99995A5A 99669966 995AA695 9696A55A 96965AA5 9669C33C 96693CC3
738164 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3C33C C3AAACA3 C3555C53 C33C33CC AAC33ACA AA3CCA3A A9A99559 A95695A6 A6A66556 A65965A9 A5A55AA5 A55AAA55 9A9A5995 9A65A695 99996666 99666969 96969669 96699966 9595A99A 956A569A
788541 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAAA5555 AA559999 AA556666 A5A5A55A A59696A5 A56969A5 A3CACA3A 9999AA55 999955AA 99669966 99666699 96A55A69 96966996 96699696 965AA569
789205 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAAA5555 A995A959 A96559A6 A69556A9 A665A656 A55AA5A5 A3CACA3A 9A599A95 9A56956A 99996666 99666699 96966996 96696969 95A9959A 95A69A65
789254 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAAA5555 A995A959 A95965A6 A665A656 A65695A9 A5A55AA5 A3CACA3A 9A95566A 9A599A95 99669966 99666699 96966996 96696969 95A9959A 959AA665
789522 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA95955 AA56A559 AA5556A6 A5A655A9 A5A5A656 A559A9A5 A3CACA3A 999A9695 9999656A 99669966 99656A99 96966A65 9695999A 966A6596 96699669
790654 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA95955 AA569695 AA55656A A5A66665 A5A5959A A559A9A5 A3CACA3A 999AA559 999956A6 99669966 99656A99 969659A9 9695AA56 966A6596 96699669
792747 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA95955 AA569599 AA556666 A5A66596 A5A59669 A559A9A5 A3CACA3A 999AA655 999955AA 99669966 99656A99 96966969 96959A96 966A56A5 9669A55A
792748 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA95955 AA569599 AA556666 A5A66596 A5A59669 A559A9A5 A3CACA3A 999AA655 999955AA 99669966 99656A99 96965AA5 9695A95A 966A6569 96699696
804208 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55A55 AA599599 AA566566 A5A96596 A5A69569 A555AAA5 A3CACA3A 999AA955 999559AA 99699666 99666699 969A56A5 9695A65A 96696969 96669996
804209 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55A55 AA599599 AA566566 A5A96596 A5A69569 A555AAA5 A3CACA3A 999AA955 999559AA 99699666 99666699 96996669 96969696 966A59A5 9665A95A
805014 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55959 AA5A9595 AA556666 A5AA6565 A5A59696 A555A9A9 A3CACA3A 9999AA55 9996956A 996959A6 99666699 969956A9 96966996 9669A55A 96669A65
805607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55959 AA59A556 AA5656A5 A5A955A6 A5A6A655 A555A9A9 A3CACA3A 999A6569 9995969A 99696A95 99669966 969A9995 96956A66 96699669 9666659A
805969 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55959 AA599695 AA566566 A5A96665 A5A69596 A555A9A9 A3CACA3A 999AA955 99955AA6 9969956A 99666699 969A55A9 9695A65A 96696996 96669A65
810275 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA665599 AA556666 A5A59696 A596A569 A56969A5 A3CACA3A 99AA6655 999955AA 99669966 9955AA99 96A5695A 96965AA5 96699669 965AA596
810303 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA665599 AA556666 A5A59696 A59669A5 A569A569 A3CACA3A 99AA6655 999955AA 99669966 9955AA99 96A5695A 96969669 96695AA5 965AA596
810318 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA665599 AA556666 A5A59669 A59669A5 A569A596 A3CACA3A 99AA6655 999955AA 99669966 9955AA99 96A5695A 96969696 96695AA5 965AA569
810321 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA665599 AA556666 A5A56969 A59696A5 A569A596 A3CACA3A 99AA6655 999955AA 99669966 9955AA99 96A5965A 96966996 96695AA5 965AA569
811248 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA655696 AA566569 A5A69599 A595A666 A56969A5 A3CACA3A 99AA5566 99996699 9965A95A 99569AA5 96A55A69 96966996 966AA655 965995AA
811278 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA655696 AA566569 A5A69566 A595A699 A56969A5 A3CACA3A 99AA5599 99996666 9965A95A 99569AA5 96A55A69 96966996 966AA655 965995AA
811972 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 A9A66559 A95965A6 A665A656 A66559A9 A59696A5 A3CACA3A 9A95566A 9A6A5695 99669966 9955AA99 96966996 965AA569 95A9959A 95A96A65
814538 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999559 AA655966 AA566695 A5A69665 A595A996 A56965A9 A3CACA3A 99AA5995 99996666 9965AA59 995695AA 96A5569A 96966969 966AA556 96599AA5
911572 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C5533ACA C3C35555 C33CAA55 C33C55AA AC3A535C AAAA3CC3 AA559999 A9959666 A6656669 A5A56996 A55AA5A5 A3CACA3A 9A596966 99996699 9966C3C3 99663C3C 9696A55A 96965AA5 96699696 95A99969
911609 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C5533ACA C3C35555 C33CAA55 C33C55AA AC3A535C AAAA3CC3 AA559999 A959A566 A65666A5 A5A59669 A5A56996 A3CACA3A 9A955A66 99996699 9966C3C3 99663C3C 9696A55A 96699696 96696969 959A99A5
965531 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3C3CA35 C3C335CA C33CC553 C33C3AAC AAAAACA3 AAAA535C A995A53C A9955AC3 A659AA5A A65955A5 A566A3C5 A5665C3A 9A659666 9A656999 995A9996 995A6669 96969969 96966696 95A99699 95A96966
966213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3C3CA35 C3C335CA C33CC553 C33C3AAC AAAAACA3 AA99A35C AA6653C5 AA555C3A A5A95999 A59A5666 A565A966 A556A699 99A66A5A 999565A5 996A953C 99599AC3 96A59696 96969969 96696669 965A6996
966233 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3C3CA35 C3C335CA C33CC553 C33C3AAC AAAAACA3 AA99A35C AA6653C5 AA555C3A A5A6953C A5959AC3 A56A6A5A A55965A5 99A95699 999A5966 9965A666 9956A999 96A56969 96966696 96699996 965A9669
981984 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3AACA53 C3AA35AC C355C535 C3553ACA AAC3ACA3 AA3CA3C5 A9A55999 A95A5966 A6999A3C A666955A A5966696 A5696669 9AA55666 9A5A5699 99C3A35C 993CAC3A 96966969 96696996 959995C3 95669AA5
983493 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3AACA53 C3AA35AC C355C535 C3553ACA AAC3A999 AA3CA966 A9A59696 A95A9669 A6965A3C A669555A A5996CA3 A56663C5 9A9655C3 9A695AA5 9999635C 99666C3A 96C3A666 963CA699 95A59969 955A9996
983515 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3AACA53 C3AA35AC C355C535 C3553ACA AAC3A999 AA3CA966 A9A59669 A95A9696 A696555A A6695A3C A5996CA3 A56663C5 9A965AA5 9A6955C3 9999635C 99666C3A 96C3A666 963CA699 95A59996 955A9969
1036554 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA55A5A5 AA555A5A A599AA55 A59955AA A566A3CA A5665C35 99A59999 99A56666 995A9696 995A6969 96969669 96966996 96699966 96696699
1036555 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA55A5A5 AA555A5A A599AA55 A59955AA A566A3CA A5665C35 99A59999 99A56666 995A9669 995A6996 96969966 96966699 96699696 96696969
1036861 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA559999 AA556666 A599AA55 A59955AA A5669966 A5666699 99A5A5A5 99A55A5A 995A9669 995A6996 9696A3CA 96965C35 96699696 96696969
1036862 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA559999 AA556666 A599AA55 A59955AA A5669966 A5666699 99A5A3CA 99A55C35 995A9669 995A6996 96969696 96966969 9669A5A5 96695A5A
1036948 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA559999 AA556666 A596A5A5 A5965A5A A5699696 A5696969 9999AA55 999955AA 99669966 99666699 96A59669 96A56996 965AA3CA 965A5C35
1036949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA559999 AA556666 A596A5A5 A5965A5A A5699669 A5696996 9999AA55 999955AA 99669966 99666699 96A59696 96A56969 965AA3CA 965A5C35
1037190 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 A995AA55 A99555AA A6659999 A6656666 A55A9966 A55A6699 9A59A3CA 9A595C35 9966A5A5 99665A5A 96969696 96966969 95A99669 95A96996
1038231 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 A995A5A5 A9955A5A A659A3CA A6595C35 A566AA55 A56655AA 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
1040849 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAA593C9 AA5965A5 AA565A56 A5AA63C6 A5A55C35 A559AA59 A55695AA 999A9665 9995A996 9969596A 99666699 9699569A 96966969 966A9995 9665A666
1040853 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAA593C9 AA5965A5 AA565A56 A5A96A55 A5A655A6 A55AA3CA A5559C39 999A9665 9995A996 9969596A 99666699 969A5999 9695666A 96699696 9666A965
1152267 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC53A C3AA3AC5 C355C355 C3553CAA AAC3A999 AA3CA966 A9C39666 A93C9699 A69655A5 A66953CA A5966A5A A5696C35 9A995C53 9A665A3C 999963AC 996665C3 96A5A696 965AA669 95A59969 955A9996
1152270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC53A C3AA3AC5 C355C355 C3553CAA AAC3A999 AA3CA966 A9C39666 A93C9699 A69653CA A66955A5 A5966C35 A5696A5A 9A995C53 9A665A3C 999963AC 996665C3 96A5A669 965AA696 95A59996 955A9969
1152395 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC53A C3AA3AC5 C355C355 C3553CAA AAC3A999 AA3CA966 A9A59696 A95A9669 A69655A5 A66953CA A5996C53 A5666A3C 9A965A5A 9A695C35 999963AC 996665C3 96C3A666 963CA699 95A59969 955A9996
1152463 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC53A C3AA3AC5 C355C355 C3553CAA AAC3A999 AA3CA966 A9A59669 A95A9696 A69653CA A66955A5 A5996C53 A5666A3C 9A965C35 9A695A5A 999963AC 996665C3 96C3A666 963CA699 95A59996 955A9969
1175643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC AA55A5AA AA555A55 A599AA3C A59955C3 A566A3C5 A5665C3A 99A59996 99A56669 995A9666 995A6999 96969969 96966696 96699699 96696966
1176012 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC AA559996 AA556669 A599AA3C A59955C3 A5669969 A5666696 99A5A5AA 99A55A55 995A9666 995A6999 9696A3C5 96965C3A 96699699 96696966
1176064 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC AA559996 AA556669 A596A5AA A5965A55 A5699666 A5696999 99999969 99996696 9966AA3C 996655C3 96A59699 96A56966 965AA3C5 965A5C3A
1176226 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC A995AA3C A99555C3 A659A5AA A6595A55 A566A3C5 A5665C3A 9A659996 9A656669 995A9969 995A6696 96969666 96966999 95A99699 95A96966
1176325 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC A995A5AA A9955A55 A659A3C5 A6595C3A A566AA3C A56655C3 9A659969 9A656696 995A9699 995A6966 96969666 96966999 95A99996 95A96669
1176525 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAA993AC AA566A3C AA5555C3 A59A65AA A5995A55 A566A3C5 A5659C3A 99A65996 99A56669 995A9969 9959A696 96969666 9695A999 966A5699 96696966
1215968 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA55A5A5 AA555A5A A599AA3C A59955C3 A566A3CA A5665C35 99A59999 99A56666 995A9696 995A6969 96969966 96966699 96699669 96696996
1216149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA55A3CA AA555C35 A599AA3C A59955C3 A566A5A5 A5665A5A 99A59966 99A56699 995A9696 995A6969 96969999 96966666 96699669 96696996
1216206 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA559999 AA556666 A599AA3C A59955C3 A5669966 A5666699 99A5A5A5 99A55A5A 995A9696 995A6969 9696A3CA 96965C35 96699669 96696996
1216213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA559999 AA556666 A599AA3C A59955C3 A5669966 A5666699 99A59669 99A56996 995AA3CA 995A5C35 96969696 96966969 9669A5A5 96695A5A
1216281 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA559999 AA556666 A596A5A5 A5965A5A A5699696 A5696969 9999AA3C 999955C3 99669966 99666699 96A5A3CA 96A55C35 965A9669 965A6996
1216699 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A995AA3C A99555C3 A659A5A5 A6595A5A A566A3CA A5665C35 9A659999 9A656666 995A9966 995A6699 96969696 96966969 95A99669 95A96996
1217016 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A995AA3C A99555C3 A659A3CA A6595C35 A566A5A5 A5665A5A 9A659966 9A656699 995A9999 995A6666 96969696 96966969 95A99669 95A96996
1217329 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A995A5A5 A9955A5A A659A3CA A6595C35 A566AA3C A56655C3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
1217410 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A995A3CA A9955C35 A659A5A5 A6595A5A A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
1217754 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A959AA3C A95955C3 A6569999 A6566666 A5A59966 A5A56699 9A95A3CA 9A955C35 9966A5A5 99665A5A 96699669 96696996 959A9696 959A6969
1218024 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA993AC AA566A3C AA5555C3 A59A65A5 A5995A5A A566A3CA A5659C35 99A65999 99A56666 995A9966 9959A699 96969696 9695A969 966A5669 96696996
1218274 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA993AC AA566A3C AA5555C3 A59A5999 A5996666 A5669966 A565A699 99A665A5 99A55A5A 995AA3CA 99599C35 96969696 9695A969 966A5669 96696996
1226971 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA993AC A95A6A3C A95955C3 A656A3CA A6559C35 A5A665A5 A5A55A5A 9A965999 9A956666 99669966 9965A699 966A5669 96696996 959A9696 9599A969
1227254 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA993AC A95A5999 A9596666 A6569696 A655A969 A5A665A5 A5A55A5A 9A966A3C 9A9555C3 99669966 9965A699 966A5669 96696996 959AA3CA 95999C35
1228200 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA5A3AC A9599999 A9569666 A6596696 A6566969 A5AA55A5 A5A55A5A 9A9A5A3C 9A9555C3 99696966 99666699 96699669 96669996 959AA3CA 9595AC35
1231224 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AA959A3C A9695696 A9566669 A6665999 A6596966 A5A5A5A5 A59A93CA 9AA563CA 9A9A55A5 99669966 9959A999 96699669 9656A696 95AA6A3C 95955C53
1231277 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AA9593CA A9695999 A9566669 A6665696 A6596966 A5A5A5A5 A59A9A3C 9AA56A3C 9A9A55A5 99669966 9959A696 96699669 9656A999 95AA63CA 95955C53
1231308 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AA955999 A9699A3C A9566966 A66693CA A6596669 A5A5A5A5 A59A5696 9AA55666 9A9AA3AC 99666699 995995C3 96696996 96569C35 95AA5969 9595AA5A
1273730 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AC3A C3C353C5 C33CAA55 C33C55AA AAAAC553 AAAA3AAC AA559999 AA556666 A599C33C A5993CC3 A5669966 A5666699 99A5A5A5 99A55A5A 995A9696 995A6969 9696A3CA 96965C35 96699669 96696996
1274055 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AC3A C3C353C5 C33CAA55 C33C55AA AAAAC553 AAAA3AAC A995C33C A9953CC3 A6659999 A6656666 A55A9966 A55A6699 9A59A5A5 9A595A5A 9966A3CA 99665C35 96969696 96966969 95A99669 95A96996
1274263 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AC3A C3C353C5 C33CAA55 C33C55AA AAAAC553 AAAA3AAC A995A3CA A9955C35 A659A5A5 A6595A5A A566C33C A5663CC3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
1339011 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AA5A C3C355A5 C33CAC35 C33C53CA AAAAC553 AAAA3AAC AA559996 AA556669 A599C33C A5993CC3 A5669969 A5666696 99A5A5AA 99A55A55 995A9666 995A6999 9696A3C5 96965C3A 96699699 96696966
1339348 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AA5A C3C355A5 C33CAC35 C33C53CA AAAAC553 AAAA3AAC A995A5AA A9955A55 A659A3C5 A6595C3A A566C33C A5663CC3 9A659969 9A656696 995A9699 995A6966 96969666 96966999 95A99996 95A96669
1533636 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3AC3A AA995995 A9666695 A93C95AA A6699665 A65A63CA A5A55A5A A596A965 9A665966 9A3CAA59 99C393C9 99996666 96A565A9 96969696 9569A996 955A5C39
1533770 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3AC3A AA3CAA55 A9C393C5 A93C95AA A69965A5 A66663CA A5995A5A A5665C35 9AA55999 9A5A5966 99A56666 995A6699 96969696 96699669 9596A969 9569A996
1540441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3AC3A A9A59995 A95A6695 A93C966A A6A56665 A65A9965 A63C699A A5C353CA 9A995A59 9A6955A6 9A66A3C9 99966966 96969696 9599A5A9 9569AA56 95665C39
1541131 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AAA59669 A9996C35 A99653C6 A66963C5 A6665C36 A55AA66A A53C9999 9A5A9965 9A3CA696 99695A5A 996665A9 969955AA 96966A59 95C39695 95A5A966
1542234 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995C39 9A665A56 999963C6 996665A9 969695A6 966993C9 9596AA59 9569AC36
1542235 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995C39 9A665A56 999963C6 996665A9 969693C9 966995A6 9596AC36 9569AA59
1542239 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995C36 9A665A59 999963C9 996665A6 969695A9 966993C6 9596AA56 9569AC39
1542245 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995A59 9A665C36 999965A6 996663C9 969693C6 966995A9 9596AC39 9569AA56
1542248 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995A56 9A665C39 999965A9 996663C6 969693C9 966995A6 9596AC36 9569AA59
1542252 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A9955A6 9A6653C9 99996A59 99666C36 96969C39 96699A56 9596A3C6 9569A5A9
1542254 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A9653C6 9A6955A9 99966C39 99696A56 96999A59 96669C36 9599A5A6 9566A3C9
1542255 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A5666A A65A6695 A5A55995 A55A596A 9A995C39 9A665A56 999963C6 996665A9 969693C9 966995A6 9596AC36 9569AA59
1542270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6995C39 A6665A56 A59963C6 A56665A9 9AA56695 9A5A666A 99A5596A 995A5995 969695A6 966993C9 9596AA59 9569AC36
1542372 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6995A56 A6665C39 A59965A9 A56663C6 9AA5666A 9A5A6695 99A55995 995A596A 969695A6 966993C9 9596AA59 9569AC36
2309312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCCA8BB2 CC356C33 CC3333CC C3C563C3 C3C33C3C C33CC33C C33A9CC3 AAAC3AA9 AA9A6566 A966A955 A956569A A669A65A A6595995 A5A595A6 A593CA69 9A63C5A9 9A559A66 99A94ED4 9999B11B 96A6595A 9696A695 956A7227 955C2DE8
2328824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCCA8BB2 CC356C33 CC3333CC C3A9B22B C3994DE4 C366559A C356AA55 AAC563C3 AAC33C3C AA3CC33C AA3A9CC3 A5A6A5A5 A5965A6A A5695A95 A559A55A 99AA6656 999C3999 99659966 9953C6A9 96A3C959 96959696 966C2EE8 965A7127
2399632 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCAA8BE2 CC536C33 CC35339C C3C5C393 C3A39C3C C35A636C C33C3CC3 AAC93AA9 AA569A56 A9A66959 A939D127 A6A96656 A636C6A9 A5C635A6 A5598DD8 9A93A5C5 9A6CA53A 999C4EB4 996356CA 9695596A 966A5995 959AB21B 9565AA65
3074991 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCAAAA33 CC554DB2 CC3333CC C3C3C3C3 C3A5A53C C35A5A3C C33C3CC3 AACA35AA AA35D22B A9A65956 A959A656 A6A94ED8 A656A959 A5C53AA5 A53AC5A5 9A966695 9A699995 999C8BE8 99636C69 96939C66 966C6366 9599711B 9566969A
3074995 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCAAAA33 CC554DB2 CC3333CC C3C3C3C3 C3A5A53C C35A5A3C C33C3CC3 AACA35AA AA35D22B A9996959 A9668ED8 A6966656 A6699956 A5C53AA5 A53AC5A5 9A998EE4 9A666965 99AC5396 9953B417 96A35C99 965CA399 9596996A 9569666A
3462170 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3CA C55353C5 C39A9A3C C365653C C33C3CC3 AC3939AC AAA95655 AA569569 AA566A96 A5A6A6A5 A5A6595A A559A65A A3C9C9A3 99C33C66 999A6599 99659A99 993CC366 96959596 96956A69 966AA955 966A56AA
3464589 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3CA C55353C5 C39A9A3C C365653C C33C3CC3 AC3936AC AAA95955 AA569599 AA566A66 A5A69566 A5A66A99 A559A95A A3C9C6A3 99C33C96 999A6569 99659A69 993CC396 9695A655 969559AA 966AA9A5 966A565A
3552298 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAAA5555 AA559669 AA556996 A5A5A55A A59999A5 A56666A5 A3CACA3A 99A55A66 99996699 99669999 995AA566 96969696 96966969 9669AA55 966955AA
3599078 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999559 AA665665 AA556996 A5A59966 A59665A9 A569A695 A3CACA3A 99AA6556 99995AA5 99669999 9955A66A 96A56A59 96969696 966955AA 965AA965
3599080 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999559 AA665665 AA556996 A5A59966 A59665A9 A569A695 A3CACA3A 99AA5995 99996666 9966A55A 99559AA9 96A5569A 9696AA55 96696969 965A95A6
3599530 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA969655 AA696955 AA5555AA A5A59999 A599A566 A56666A5 A3CACA3A 99A5665A 99995AA5 99669966 995AA599 96AA5596 96966969 96699669 9655AA96
3599531 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA969655 AA696955 AA5555AA A5A55AA5 A599A599 A566A566 A3CACA3A 99A5665A 99999966 99669999 995A66A5 96AA5596 96966969 96699669 9655AA96
6754074 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0CC8E8E F02B694D F0171733 CCE2558B CC39CC36 CAD1A347 CA2EA3B8 C5C64B74 C51DD2C9 C3C93C39 C3363CC6 ACAC3665 AA87D86A A9691BD2 A95565AC A65A955C A65A6AA3 A5B4A91B A3A3C695 9C47B895 9A744E59 999A8DE1 999A721E 96B11BAC 968D65D2 9563A66A 936CD127


==> anc/code/binary/support/d9_finite/prepare_fuglede9.py <==
#!/usr/bin/env python3
"""Prepare both exhaustive dimension-nine extension families; standard library."""
import json
from pathlib import Path
from verify_fuglede8 import independent_basis
from verify_fuglede8_tiles16 import annihilator


def main():
    cases=[];hh={}
    for line in Path('had32_rank_le9.txt').read_text().splitlines():
        rec,r,*tokens=line.split();rec,r=int(rec),int(r)
        H=[int(x,16) for x in tokens]
        assert len(H)==32 and all((x^y).bit_count()==16 for i,x in enumerate(H) for y in H[:i])
        L=[h^H[0] for h in H];L=[v^(0xffffffff if v&1 else 0) for v in L]
        assert len(independent_basis(L))==r
        hh[r]=hh.get(r,0)+1
        LT=[sum(((v>>j)&1)<<i for i,v in enumerate(L)) for j in range(32)]
        for orient,M in [('columns',L),('rows',LT)]:
            basis=independent_basis(M)
            E=[sum(((b>>j)&1)<<i for i,b in enumerate(basis)) for j in range(32)]
            assert len(set(E))==32
            cases.append(dict(id=f'H{rec}_{orient}',family='hadamard32',record=rec,orientation=orient,n=r,k=r-5,points=E))
    assert hh=={5:1,6:2,7:13,8:150,9:1874},hh
    ch={}
    for line in Path('perfect15_kernel_ge6.txt').read_text().splitlines():
        rec,k,*tokens=line.split();rec,k=int(rec),int(k)
        C={int(t,16) for t in tokens}
        assert len(tokens)==len(C)==2048 and 0 in C
        M={p for p in C if all(x^p in C for x in C)}
        assert len(M)==1<<k
        B=independent_basis(M);Q=annihilator(B,15);n=len(Q)
        assert n==15-k
        def syndrome(x):return sum(((x&q).bit_count()%2)<<i for i,q in enumerate(Q))
        E=[0]+[syndrome(1<<i) for i in range(15)]
        T=sorted({syndrome(c) for c in C})
        assert len(set(E))==16 and len(T)==1<<(n-4)
        assert len({e^t for e in E for t in T})==1<<n
        ch[k]=ch.get(k,0)+1
        cases.append(dict(id=f'C{rec}',family='tile16',record=rec,n=n,k=n-4,points=E,
                          kernel_basis=B,quotient_map=Q,known_complement=T))
        if len(cases)%50==0:print('Prepared',len(cases),'cases',flush=True)
    assert ch=={6:305,7:48,8:17,9:3,11:1},ch
    Path('fuglede9_cases.json').write_text(json.dumps(dict(hadamard_ranks=hh,kernel_dimensions=ch,cases=cases),indent=2)+'\n')
    Path('fuglede9_cases.txt').write_text(''.join(' '.join(map(str,[c['id'],c['n'],c['k'],*c['points']]))+'\n' for c in cases))
    print('Prepared cases:',len(cases),'Hadamard ranks:',hh,'kernel dimensions:',ch,flush=True)


if __name__=='__main__':main()


==> anc/code/binary/support/d9_finite/reproduce_fuglede9.py <==
#!/usr/bin/env python3
"""Default: verify included exact certificates. --full: repeat all source scans."""
import argparse
import hashlib
import shutil
import subprocess
import sys
import tarfile
import tempfile
import urllib.request
from pathlib import Path
ROOT=Path(__file__).resolve().parent
def sha(p):
    with p.open('rb') as f:
        h=hashlib.sha256()
        for b in iter(lambda:f.read(1<<20),b''):h.update(b)
    return h.hexdigest()
def run(*a):subprocess.run(list(map(str,a)),cwd=ROOT,check=True)
def fetch(url,path):
    if not path.exists():
        print('Downloading',path.name,flush=True)
        with urllib.request.urlopen(url,timeout=180) as r,path.open('wb') as f:shutil.copyfileobj(r,f)
def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('--full',action='store_true');a=p.parse_args()
    if not __debug__:raise RuntimeError('Assertions must be enabled.')
    if a.full:
        d=ROOT/'data';d.mkdir(exist_ok=True)
        had=d/'had32_tr.txt.gz';code=d/'perfect15';archive=d/'perfect15_source.tar'
        fetch('https://users.cecs.anu.edu.au/~bdm/data/hadamard/had32_tr.txt.gz',had)
        fetch('https://arxiv.org/e-print/0806.2513v3',archive)
        if not code.exists():
            with tarfile.open(archive) as t,code.open('wb') as f:
                r=t.extractfile('anc/perfect15')
                if r is None:raise RuntimeError('Missing ancillary data')
                with r:shutil.copyfileobj(r,f)
        assert sha(had)=='e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520'
        assert sha(code)=='3bcb77324a7770c44f64b785d67d8da0f003113451575e06ca24852c7e5084f3'
        cc=shutil.which('g++') or shutil.which('clang++')
        if cc is None:raise RuntimeError('C++17 compiler required')
        with tempfile.TemporaryDirectory(prefix='fuglede9_') as tmp:
            tmp=Path(tmp)
            run(cc,'-O3','-std=c++17','fuglede9_extract.cpp','-lz','-o',tmp/'extract')
            run(cc,'-O3','-std=c++17','audit_fuglede9_scan.cpp','-lz','-o',tmp/'audit_scan')
            run(cc,'-O3','-std=c++17','fuglede9_subgroups.cpp','-o',tmp/'subgroups')
            run(tmp/'extract','had',had,tmp/'had.txt')
            run(tmp/'extract','codes',code,tmp/'code.txt')
            run(tmp/'audit_scan',had,tmp/'had_independent.txt')
            assert sha(tmp/'had.txt')==sha(tmp/'had_independent.txt')==sha(ROOT/'had32_rank_le9.txt')
            assert sha(tmp/'code.txt')==sha(ROOT/'perfect15_kernel_ge6.txt')
            run(sys.executable,'prepare_fuglede9.py')
            run(tmp/'subgroups','fuglede9_cases.txt',tmp/'results.txt')
            assert sha(tmp/'results.txt')==sha(ROOT/'fuglede9_subgroup_results.txt')
        run(sys.executable,'audit_fuglede9.py','--codes-source',code)
    else:run(sys.executable,'audit_fuglede9.py')
    from math import comb
    exponents=sorted(i for i in range(10) for _ in range(comb(9,i)))
    survivors=[m for m in range(4,129,4) if m//2*((m&-m).bit_length()-1)>=sum(exponents[:m])]
    assert survivors==[4,8,16,32,48,64,96,128]
    print('DIRECT EXTENSIONS VERIFIED; FULL FUGLEDE9 REMAINS UNRESOLVED.',flush=True)
if __name__=='__main__':main()


==> anc/code/binary/support/d9_finite/verify_fuglede8.py <==
#!/usr/bin/env python3
"""Exact subgroup certificates for order-32 log-Hadamard matrices of rank <=8.

Usage: python verify_fuglede8.py had32_rank_le8.txt fuglede8_certificates.json
The input is produced by fuglede8_scan.cpp from McKay's complete extended
classification. A failure to find a SUBGROUP complement is not a non-tiling
certificate. Both matrix orientations are checked. No solver is required.
"""
import itertools
import json
import sys
import time
from pathlib import Path


def span(basis):
    points = [0]
    for v in basis:
        points += [x ^ v for x in points]
    return points


def independent_basis(rows):
    pivots = {}
    basis = []
    for row in rows:
        v = row
        while v:
            j = v.bit_length()-1
            if j in pivots:
                v ^= pivots[j]
            else:
                pivots[j] = v
                basis.append(row)
                break
    return basis


def subspace_bases(n, k):
    for pivots in itertools.combinations(range(n), k):
        free = [(i,j) for i,p in enumerate(pivots)
                for j in range(p+1,n) if j not in pivots]
        for mask in range(1 << len(free)):
            basis = [1 << p for p in pivots]
            for a,(i,j) in enumerate(free):
                if mask >> a & 1:
                    basis[i] ^= 1 << j
            yield basis


def canonical_columns(rows):
    basis = independent_basis(rows)
    E = [sum(((b >> j)&1) << k for k,b in enumerate(basis))
         for j in range(32)]
    assert len(set(E)) == 32
    return E, len(basis)


def difference_mask(E):
    return sum(1 << x for x in {a ^ b for a in E for b in E} if x)


def main(source, target):
    start = time.perf_counter()
    spaces = {}
    for rank in range(5,9):
        spaces[rank] = [(basis, sum(1 << x for x in span(basis) if x))
                        for basis in subspace_bases(rank,rank-5)]
    assert len(spaces[8]) == 97155
    results = []
    histogram = {}
    for line in Path(source).read_text().splitlines():
        record, rank, *tokens = line.split()
        record, rank = int(record),int(rank)
        assert len(tokens) == 32
        H = [int(t,16) for t in tokens]
        assert all((H[i]^H[j]).bit_count()==16
                   for i in range(32) for j in range(i))
        L = [h ^ H[0] for h in H]
        L = [v ^ (0xffffffff if v&1 else 0) for v in L]
        assert len(independent_basis(L)) == rank
        histogram[rank] = histogram.get(rank,0)+1
        LT = [sum(((v >> j)&1) << i for i,v in enumerate(L))
              for j in range(32)]
        for orientation, matrix in [('columns',L),('rows',LT)]:
            E, r = canonical_columns(matrix)
            assert r == rank
            D = difference_mask(E)
            K = next((b for b,m in spaces[r] if not m&D),None)
            if K is not None:
                elements = span(K)
                assert len(elements) == 1 << (r-5)
                assert len({e ^ k for e in E for k in elements}) == 1 << r
            results.append(dict(record=record,rank=rank,orientation=orientation,
                                points=E,complement_basis=K))
    assert histogram == {5:1,6:2,7:13,8:150}, histogram
    failures = [r for r in results if r['complement_basis'] is None]
    output = dict(input=str(source),histogram=histogram,oriented_cases=len(results),
                  subgroup_failures=len(failures),results=results)
    Path(target).write_text(json.dumps(output,indent=2)+'\n')
    print('Classes by rank:',histogram,flush=True)
    print('Oriented cases:',len(results),'subgroup failures:',len(failures),flush=True)
    for r in failures:
        print('NO SUBGROUP CERTIFICATE:',r['record'],r['orientation'],flush=True)
    print('Seconds:',round(time.perf_counter()-start,3),flush=True)


if __name__ == '__main__':
    main(*sys.argv[1:])


==> anc/code/binary/support/d9_finite/verify_fuglede8_tiles16.py <==
#!/usr/bin/env python3
"""Check canonical 16-point tiles coming from perfect-code kernels.

Usage: python verify_fuglede8_tiles16.py perfect15_kernel_ge7.txt tiles16_certificates.json

Coverage: normalize E to contain zero and restrict a tiling to its span V,
of dimension r<=8. Let H:F2^15->V have the 15 nonzero points of E as
columns. C=H^{-1}(T intersect V) is a perfect length-15 code, and ker(H),
of dimension 15-r>=7, lies in M=Ker(C). The image of the radius-one
ball modulo M has 16 distinct points: M contains no words of weight 1
or 2. The quotient V->F2^15/M is injective on E. A subgroup complement
for the ball image therefore pulls back to a subgroup complement for E.
Coordinate permutations and translations of C preserve this quotient
configuration up to linear equivalence. Thus the 69 classes with kernel
dimension >=7 in the complete 5983-code classification cover EVERY
16-point tile in dimension <=8. No dimension-seven Fuglede theorem is
needed in this reduction. The 48 dimension-seven kernels are the largest
quotient cases; all 21 larger-kernel cases are checked as well.
The external completeness theorem is Ostergard--Pottonen, arXiv:0806.2513.
"""
import json
import sys
import time
from pathlib import Path
from verify_fuglede8 import independent_basis, span, subspace_bases, difference_mask


def annihilator(basis,n):
    return independent_basis(v for v in range(1<<n)
                             if all((v&b).bit_count()%2==0 for b in basis))


def main(source,target):
    start=time.perf_counter()
    spaces={r:[(b,sum(1<<v for v in span(b) if v))
               for b in subspace_bases(r,r-4)] for r in range(4,9)}
    assert len(spaces[8])==200787
    output=[]
    histogram={}
    for line in Path(source).read_text().splitlines():
        record,k,*tokens=line.split()
        record,k=int(record),int(k)
        C={int(t,16) for t in tokens}
        assert len(tokens)==len(C)==2048 and 0 in C
        assert all(0<=x<32768 for x in C)
        balls={x^v for x in C for v in [0]+[1<<i for i in range(15)]}
        assert len(balls)==32768
        M={p for p in C if all(x^p in C for x in C)}
        assert len(M)==1<<k
        mbasis=independent_basis(M)
        assert len(mbasis)==k and set(span(mbasis))==M
        H=annihilator(mbasis,15)
        r=len(H)
        assert r==15-k
        def syndrome(x):
            return sum(((x&h).bit_count()%2)<<i for i,h in enumerate(H))
        E=[0]+[syndrome(1<<i) for i in range(15)]
        assert len(set(E))==16
        T=sorted({syndrome(c) for c in C})
        assert len(T)==1<<(r-4)
        assert len({e^t for e in E for t in T})==1<<r
        D=difference_mask(E)
        K=next((b for b,m in spaces[r] if not m&D),None)
        if K is not None:
            assert len({e^v for e in E for v in span(K)})==1<<r
        histogram[k]=histogram.get(k,0)+1
        output.append(dict(record=record,kernel_dimension=k,code_rank=len(independent_basis(C)),
                           kernel_basis=mbasis,quotient_map=H,points=E,
                           known_tiling_complement=T,subgroup_complement_basis=K))
        print('code',record,'kernel',k,'subgroup certificate',K,flush=True)
    assert histogram=={7:48,8:17,9:3,11:1},histogram
    failures=[o for o in output if o['subgroup_complement_basis'] is None]
    Path(target).write_text(json.dumps(dict(kernel_histogram=histogram,
        cases=len(output),subgroup_failures=len(failures),results=output),indent=2)+'\n')
    print('Cases',len(output),'failures',len(failures),'seconds',round(time.perf_counter()-start,3),flush=True)


if __name__=='__main__':
    main(*sys.argv[1:])


==> anc/code/binary/support/d9_order48/READ_ME_FUGLEDE48_EXCLUSION.txt <==
SIZE 48 IN F2^9 -- COMPUTER-ASSISTED PROOF DRAFT
20 October 2026

Result: the analytic reduction and completed finite computation exclude
48-point spectral subsets of F2^9, assuming the published classification
of triply even length-48 codes and the two preceding proof notes.
The mathematics and implementation have received independent internal
audits and exhaustive reruns. This is an unreviewed research draft.

Read fuglede48_finite_lift_reduction.pdf for the new proof. The two earlier
notes and their sources are included for the Smith/quadratic and nonzero
cubic inputs. The full Fuglede conjecture in F2^9 is not claimed here;
the separate spectral-size-64 case remains in the project.

Reproduce the complete final computation and both independent checks:
  python3 reproduce_fuglede48_exclusion.py

Check the saved positive certificates only:
  python3 reproduce_fuglede48_exclusion.py --verify-only

Run these commands inside the extracted packet directory. Python uses
only its standard library. A C++17 compiler (c++ or g++) is required.
The script compiles the source for your computer; no supplied executable
is needed. On a Mac without a compiler, the command-line tools can be
installed with: xcode-select --install

Complete final counts:
  26 projective triply even dimension-nine starting codes, square rank>=29
  26,582 feasible prescribed rank-two bilinear forms
  10,294,816 extension representatives modulo the starting code
  5,748,704 with extension weight divisible by four
  490,816 with extended quadratic Hilbert dimension between38 and43
  490,816 directly verified five-dimensional subspace certificates
  0 unresolved candidates

Why the certificate excludes a candidate E:
The five basis vectors span32 distinct vectors, each in E+E. If E had
a48-point spectrum Lambda, orthogonality would force Lambda uniformly
distributed across32 restriction classes. The required count48/32 is
not an integer. Each certificate is a positive, directly checked witness.

The final enumeration uses only the weight-divisible-by-four and Hilbert
dimension38..43 filters. There is no SMT timeout or negative clique-search
conclusion in this proof. A bounded subspace search retains a candidate
unless it finds an explicit certificate; every candidate was certified.

The independent family generator uses the published data directly, with
reversed generator order, low-pivot full RREF, and a different quotient
construction. It reproduces the complete set of490,816 retained extension
cosets exactly, after canonical reduction modulo the starting code.
The independent certificate checker reconstructs point sets and all pair
differences directly and checks all32 directions, with exact coverage.

Recorded main-pass times here: approximately2seconds to enumerate the
10.3million representatives,1.1seconds to find all certificates. Python
preparation, compilation, and independent verification are additional.
These are completed reduced computations, not extrapolations from solver
statistics. The supplied runner prints timing for your computer.

Classification dependency:
K. Betsumiya and A. Munemasa, On triply even binary codes,
J. London Math. Soc. (2)86(2012),1-16.
https://arxiv.org/abs/1012.4134
https://doi.org/10.1112/jlms/jdr054
Author-hosted complete generator list:
https://www.st.hirosaki-u.ac.jp/~betsumi/triply-even/generatormatrices.txt
DataSHA256: f83ef65256b519e0a00b5434b6ab2896f1829bbd9b2e59ae328ff88856f32593

The exporter reads112 eligible bases and the final --projective flag
selects26. The analytic proof that a projective hyperplane can be chosen
is essential. This is a count of complete parameter representatives,
not a classification of inequivalent codes or point sets.

Further implementation details and binary formats are documented in
analytic48_lifts_README.txt. The survivor and certificate files use
little-endian records, suitable for the tested Linux host and ARM Mac.

The two old proof notes report order48 as unresolved, accurately recording
their earlier status. The new note and this final packet supersede that
status for size48. Their mathematical input lemmas remain dependencies.


==> anc/code/binary/support/d9_order48/analytic48_lifts_README.txt <==
Finite order-48/rank-nine computation -- 20 October 2026

The proof reduction must be read separately. This program does not search
arbitrary Hadamard matrices. Its completeness depends on the preceding
analytic proof and the published triply-even code list.

Canonical final run:
  python3 analytic48_lifts_export.py
  c++ -std=c++17 -O3 analytic48_lifts_enumerate.cpp -o analytic48_lifts_enumerate
  ./analytic48_lifts_enumerate --projective --square-only --output analytic48_lifts_square_survivors.bin > analytic48_lifts_square_summary.json
  c++ -std=c++17 -O3 analytic48_lifts_fiveflat.cpp -o analytic48_lifts_fiveflat
  ./analytic48_lifts_fiveflat --input analytic48_lifts_square_survivors.bin --nodes 65536 --prefix analytic48_lifts_square_fiveflat > analytic48_lifts_square_fiveflat_summary.json

Python uses only its standard library for this pipeline. A C++17 compiler
is required. The exporter imports probe48_triply_lifts.py and
audit_triply48_geometry.py and reads the unmodified authors' file
triply48_generators.txt, all supplied alongside it.

Expected final counts:
  26 projective starting codes with Schur-square dimension at least29.
  10,294,816 extension representatives modulo addition of a base-code word.
  5,748,704 representatives with extension weight divisible by4.
  490,816 with extended Schur-square dimension between38 and43 inclusive.
  All490,816 have a certified5D linear subspace inside E+E.
  Zero remaining candidates.

The exporter also includes86 nonprojective starting codes, for112 total,
but --projective skips them. The projective-code reduction in the proof
is essential for this skip. The general exporter quotients duplicate-pair
swaps as well as addition of base-code words; there are no duplicate-pair
swaps in the26 projective bases used in the final run.

The final run uses ONLY weight4 and Schur-square rank38..43 filters.
The period and missing-difference filters implemented in the general
enumerator are bypassed by --square-only. Their zero counts in this mode
mean not applied, not absence or presence of those properties.

Why quotienting is safe:
For a triply-even base code D, every extension g satisfying g perpendicular
to D and the specified rank-two intersection matrix remains in the same
solution space after g is replaced by g+d, d in D. This replacement does
not change the extended code, and its point set changes by an invertible
affine shear. It preserves weight modulo4, Schur-square rank, and the
existence of a5-space inside the difference set. The export chooses a
linear complement of D inside the homogeneous solution kernel. Every
solution coset is therefore represented once for each fixed rank-two
intersection matrix; duplicate extension codes across base codes or
different triply-even hyperplanes are harmless for exclusion.

Binary formats (little-endian on the tested machines):
* analytic48_lifts_square_survivors.bin:
  8-byte header F48LFT1 followed by newline, then records
  uint32 base_id; uint64 extension_g (12 bytes each).
* analytic48_lifts_square_fiveflat_certificates.bin:
  8-byte header F48FLT1 followed by newline, then records
  uint32 base_id; uint64 extension_g; uint16 basis[5] (22 bytes each).
* *_remaining.bin has the survivor format. Header only means no remainder.

Recover the nine base-code generator words, with all-ones first, from
analytic48_lifts_input.txt or the published generator data. A coordinate
j gives point (D1[j],...,D8[j],g[j]) in F2^9, encoded with g as bit8.
For each five-flat certificate, xor all subsets of its five basis vectors.
These32 distinct vectors must all occur as pair differences of the48
points. This is a positive, directly checkable certificate. The bounded
DFS only rejects upon finding one; if it fails within its node cap the
candidate is retained, so a timeout cannot cause an exclusion.

Local timings without compiler startup were approximately2.05 seconds
for enumeration and1.13 seconds for all five-space certificates. Runtime
depends on the machine. These are completion times for this reduced finite
calculation, not estimates for the earlier unrestricted solver search.

Earlier files without the _square_ naming use additional necessary filters
and are retained as intermediate cross-checks. They are not needed for the
canonical final proof computation.


==> anc/code/binary/support/d9_order48/analytic48_lifts_enumerate.cpp <==
// Exact finite extension representatives; no whole-matrix SMT search.
// Input/output formats described in analytic48_lifts_export.py / README note.
#include <algorithm>
#include <array>
#include <chrono>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <map>
#include <string>
#include <utility>
#include <vector>
using U=uint64_t;

static bool add48(std::array<U,48>&b,U v){
  while(v){int p=63-__builtin_clzll(v);if(b[p])v^=b[p];else{b[p]=v;return true;}}
  return false;
}
static bool add9(std::array<unsigned,9>&b,unsigned v){
  while(v){int p=31-__builtin_clz(v);if(b[p])v^=b[p];else{b[p]=v;return true;}}
  return false;
}
struct Base{
  int id,h,nk,ns;
  std::array<U,9>D;
  std::vector<U>K,S;
  std::array<unsigned,48>P;
  std::array<U,48>square{};
  std::vector<int>missing_fixed;
  std::vector<std::pair<int,std::vector<U>>>diff_tests;
  std::vector<std::vector<U>>period_tests;
  bool vertical_period=false;
  bool has_duplicates=false;
  void prepare(){
    std::array<std::vector<int>,256>bucket;
    for(int j=0;j<48;j++){
      unsigned p=0;for(int i=0;i<8;i++)p|=((D[i+1]>>j)&1)<<i;
      P[j]=p;bucket[p].push_back(j);
    }
    int rr=0;for(int i=0;i<9;i++)for(int j=i;j<9;j++)rr+=add48(square,D[i]&D[j]);
    if(rr!=h)throw std::runtime_error("square rank mismatch");
    bool doubles=false,singles=false;
    for(auto &v:bucket){if(v.size()>2)throw std::runtime_error("triple column");
      doubles|=v.size()==2;singles|=v.size()==1;}
    vertical_period=!singles;
    has_duplicates=doubles;
    if(!doubles)missing_fixed.push_back(256);
    for(int q=1;q<256;q++){
      bool covered=false;std::vector<U>pairs;
      for(int p=0;p<256;p++)if(p<(p^q)&&!bucket[p].empty()&&!bucket[p^q].empty()){
        if(bucket[p].size()==2||bucket[p^q].size()==2){covered=true;break;}
        pairs.push_back((U(1)<<bucket[p][0])|(U(1)<<bucket[p^q][0]));
      }
      if(covered)continue;
      if(pairs.empty()){missing_fixed.push_back(q);missing_fixed.push_back(q|256);}
      else diff_tests.push_back({q,pairs});
    }
    for(int q=1;q<256;q++){
      bool valid=true;std::vector<U>pairs;
      for(int p=0;p<256;p++)if(bucket[p].size()!=bucket[p^q].size()){valid=false;break;}
      if(!valid)continue;
      for(int p=0;p<256;p++)if(p<(p^q)&&bucket[p].size()==1)
        pairs.push_back((U(1)<<bucket[p][0])|(U(1)<<bucket[p^q][0]));
      period_tests.push_back(pairs);
    }
  }
  int square_rank(U g)const{
    auto b=square;int r=h;
    for(U d:D)r+=add48(b,g&d);
    return r;
  }
  bool periodic(U g)const{
    if(vertical_period)return true;
    for(auto &test:period_tests){
      if(test.empty())return true;
      int v=__builtin_parityll(g&test[0]);bool same=true;
      for(size_t i=1;i<test.size();i++)if(__builtin_parityll(g&test[i])!=v){same=false;break;}
      if(same)return true;
    }
    return false;
  }
  std::pair<int,int>missing(U g)const{
    std::array<unsigned,9>b{};int r=0,n=0;
    for(int v:missing_fixed){n++;r+=add9(b,v);}
    for(auto &test:diff_tests){
      int v=__builtin_parityll(g&test.second[0]);bool same=true;
      for(size_t i=1;i<test.second.size();i++)if(__builtin_parityll(g&test.second[i])!=v){same=false;break;}
      if(same){n++;r+=add9(b,test.first|((1-v)<<8));}
    }
    return {n,r};
  }
};

int main(int argc,char**argv){
  U limit=~U(0);std::string output="analytic48_lifts_survivors.bin";bool projective=false,square_only=false;
  for(int i=1;i<argc;i++){
    std::string a=argv[i];
    if(a=="--limit"&&i+1<argc)limit=std::stoull(argv[++i]);
    else if(a=="--output"&&i+1<argc)output=argv[++i];
    else if(a=="--projective")projective=true;
    else if(a=="--square-only")square_only=true;
    else throw std::runtime_error("unknown argument");
  }
  std::ifstream in("analytic48_lifts_input.txt");int nb;in>>nb;
  if(!in)throw std::runtime_error("input unavailable");
  std::ofstream out(output,std::ios::binary);out.write("F48LFT1\n",8);
  U seen=0,wt4=0,rankok=0,aperiodic=0,missingok=0,spanok=0;
  std::map<int,U>hist;auto start=std::chrono::steady_clock::now();
  bool stopped=false;
  for(int bi=0;bi<nb;bi++){
    Base b;in>>std::dec>>b.id>>b.h>>b.nk>>b.ns;
    for(auto&v:b.D)in>>std::hex>>v;
    b.K.resize(b.nk);b.S.resize(b.ns);
    for(auto&v:b.K)in>>std::hex>>v;
    for(auto&v:b.S)in>>std::hex>>v;
    if(!in)throw std::runtime_error("truncated input");
    b.prepare();
    if(projective&&b.has_duplicates)continue;
    for(U g0:b.S){
      U g=g0;
      for(unsigned mask=0;mask<(1u<<b.nk);mask++){
        if(seen>=limit){stopped=true;break;}
        if(mask)g^=b.K[__builtin_ctz(mask)];
        seen++;
        if(__builtin_popcountll(g)%4)continue;wt4++;
        int h=b.square_rank(g);
        if(h<38||h>43)continue;rankok++;
        if(square_only){uint32_t id=b.id;out.write(reinterpret_cast<char*>(&id),4);
          out.write(reinterpret_cast<char*>(&g),8);continue;}
        if(b.periodic(g))continue;aperiodic++;
        auto [m,r]=b.missing(g);
        if(m<31)continue;missingok++;
        if(r!=9)continue;spanok++;hist[m]++;
        uint32_t id=b.id;out.write(reinterpret_cast<char*>(&id),4);
        out.write(reinterpret_cast<char*>(&g),8);
      }
      if(stopped)break;
    }
    if(stopped)break;
    if(bi%10==9)std::cerr<<"bases "<<bi+1<<"/"<<nb<<" tested "<<seen<<" survivors "<<(square_only?rankok:spanok)<<"\n";
  }
  auto sec=std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
  std::cout<<"{\n  \"mode\": \""<<(square_only?"square_only":"additional_missing_filters")<<"\",\n  \"projective_only\": "<<(projective?"true":"false")
    <<",\n  \"retained\": "<<(square_only?rankok:spanok)<<",\n  \"complete\": "<<(stopped?"false":"true")
    <<",\n  \"tested\": "<<seen<<",\n  \"weight4\": "<<wt4
    <<",\n  \"square_rank_38_to_43\": "<<rankok
    <<",\n  \"aperiodic\": "<<aperiodic
    <<",\n  \"missing_count_ge31\": "<<missingok
    <<",\n  \"missing_span9\": "<<spanok
    <<",\n  \"elapsed_seconds\": "<<sec<<",\n  \"missing_histogram\": {";
  bool first=true;for(auto [k,v]:hist){if(!first)std::cout<<",";first=false;std::cout<<"\""<<k<<"\":"<<v;}
  std::cout<<"}\n}\n";
}


==> anc/code/binary/support/d9_order48/analytic48_lifts_export.json <==
{
  "bases": 112,
  "representatives": 11931431,
  "records": [
    {
      "id": 39,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 291,
      "representatives": 4656
    },
    {
      "id": 40,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 331,
      "representatives": 5296
    },
    {
      "id": 42,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 259,
      "representatives": 4144
    },
    {
      "id": 43,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 259,
      "representatives": 4144
    },
    {
      "id": 44,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 427,
      "representatives": 6832
    },
    {
      "id": 45,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 291,
      "representatives": 4656
    },
    {
      "id": 49,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 323,
      "representatives": 5168
    },
    {
      "id": 50,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 291,
      "representatives": 4656
    },
    {
      "id": 52,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 323,
      "representatives": 5168
    },
    {
      "id": 53,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 427,
      "representatives": 27328
    },
    {
      "id": 54,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 451,
      "representatives": 28864
    },
    {
      "id": 55,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 379,
      "representatives": 24256
    },
    {
      "id": 56,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 411,
      "representatives": 26304
    },
    {
      "id": 57,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 603,
      "representatives": 38592
    },
    {
      "id": 59,
      "square_rank": 30,
      "kernel_dimension": 18,
      "quotient_dimension": 9,
      "quotient_space_dimension": 9,
      "rank2_forms": 747,
      "representatives": 382464
    },
    {
      "id": 60,
      "square_rank": 31,
      "kernel_dimension": 17,
      "quotient_dimension": 8,
      "quotient_space_dimension": 9,
      "rank2_forms": 827,
      "representatives": 211712
    },
    {
      "id": 61,
      "square_rank": 31,
      "kernel_dimension": 17,
      "quotient_dimension": 8,
      "quotient_space_dimension": 9,
      "rank2_forms": 907,
      "representatives": 232192
    },
    {
      "id": 62,
      "square_rank": 29,
      "kernel_dimension": 19,
      "quotient_dimension": 10,
      "quotient_space_dimension": 9,
      "rank2_forms": 403,
      "representatives": 412672
    },
    {
      "id": 63,
      "square_rank": 31,
      "kernel_dimension": 17,
      "quotient_dimension": 8,
      "quotient_space_dimension": 9,
      "rank2_forms": 715,
      "representatives": 183040
    },
    {
      "id": 64,
      "square_rank": 29,
      "kernel_dimension": 19,
      "quotient_dimension": 10,
      "quotient_space_dimension": 9,
      "rank2_forms": 523,
      "representatives": 535552
    },
    {
      "id": 65,
      "square_rank": 31,
      "kernel_dimension": 17,
      "quotient_dimension": 8,
      "quotient_space_dimension": 9,
      "rank2_forms": 731,
      "representatives": 187136
    },
    {
      "id": 66,
      "square_rank": 31,
      "kernel_dimension": 17,
      "quotient_dimension": 8,
      "quotient_space_dimension": 9,
      "rank2_forms": 779,
      "representatives": 199424
    },
    {
      "id": 67,
      "square_rank": 29,
      "kernel_dimension": 19,
      "quotient_dimension": 10,
      "quotient_space_dimension": 9,
      "rank2_forms": 683,
      "representatives": 699392
    },
    {
      "id": 68,
      "square_rank": 31,
      "kernel_dimension": 17,
      "quotient_dimension": 8,
      "quotient_space_dimension": 9,
      "rank2_forms": 1099,
      "representatives": 281344
    },
    {
      "id": 594,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 395,
      "representatives": 6320
    },
    {
      "id": 595,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 331,
      "representatives": 5296
    },
    {
      "id": 596,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 291,
      "representatives": 4656
    },
    {
      "id": 602,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 291,
      "representatives": 4656
    },
    {
      "id": 607,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 427,
      "representatives": 6832
    },
    {
      "id": 609,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 811,
      "representatives": 51904
    },
    {
      "id": 610,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 323,
      "representatives": 5168
    },
    {
      "id": 611,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 595,
      "representatives": 38080
    },
    {
      "id": 616,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 747,
      "representatives": 47808
    },
    {
      "id": 617,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 539,
      "representatives": 34496
    },
    {
      "id": 627,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 427,
      "representatives": 6832
    },
    {
      "id": 628,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 427,
      "representatives": 6832
    },
    {
      "id": 632,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 331,
      "representatives": 5296
    },
    {
      "id": 633,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 523,
      "representatives": 33472
    },
    {
      "id": 634,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 547,
      "representatives": 35008
    },
    {
      "id": 635,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 955,
      "representatives": 61120
    },
    {
      "id": 636,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 395,
      "representatives": 6320
    },
    {
      "id": 637,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 395,
      "representatives": 6320
    },
    {
      "id": 639,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 291,
      "representatives": 4656
    },
    {
      "id": 642,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 699,
      "representatives": 44736
    },
    {
      "id": 725,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 427,
      "representatives": 6832
    },
    {
      "id": 730,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 395,
      "representatives": 6320
    },
    {
      "id": 774,
      "square_rank": 29,
      "kernel_dimension": 18,
      "quotient_dimension": 6,
      "quotient_space_dimension": 12,
      "rank2_forms": 619,
      "representatives": 39616
    },
    {
      "id": 780,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 443,
      "representatives": 28352
    },
    {
      "id": 781,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 411,
      "representatives": 26304
    },
    {
      "id": 782,
      "square_rank": 29,
      "kernel_dimension": 19,
      "quotient_dimension": 10,
      "quotient_space_dimension": 9,
      "rank2_forms": 747,
      "representatives": 764928
    },
    {
      "id": 783,
      "square_rank": 31,
      "kernel_dimension": 17,
      "quotient_dimension": 8,
      "quotient_space_dimension": 9,
      "rank2_forms": 1227,
      "representatives": 314112
    },
    {
      "id": 784,
      "square_rank": 30,
      "kernel_dimension": 18,
      "quotient_dimension": 9,
      "quotient_space_dimension": 9,
      "rank2_forms": 1195,
      "representatives": 611840
    },
    {
      "id": 787,
      "square_rank": 29,
      "kernel_dimension": 19,
      "quotient_dimension": 10,
      "quotient_space_dimension": 9,
      "rank2_forms": 779,
      "representatives": 797696
    },
    {
      "id": 788,
      "square_rank": 30,
      "kernel_dimension": 18,
      "quotient_dimension": 9,
      "quotient_space_dimension": 9,
      "rank2_forms": 907,
      "representatives": 464384
    },
    {
      "id": 789,
      "square_rank": 29,
      "kernel_dimension": 19,
      "quotient_dimension": 10,
      "quotient_space_dimension": 9,
      "rank2_forms": 571,
      "representatives": 584704
    },
    {
      "id": 798,
      "square_rank": 29,
      "kernel_dimension": 19,
      "quotient_dimension": 10,
      "quotient_space_dimension": 9,
      "rank2_forms": 651,
      "representatives": 666624
    },
    {
      "id": 801,
      "square_rank": 30,
      "kernel_dimension": 18,
      "quotient_dimension": 9,
      "quotient_space_dimension": 9,
      "rank2_forms": 875,
      "representatives": 448000
    },
    {
      "id": 976,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 395,
      "representatives": 6320
    },
    {
      "id": 977,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 395,
      "representatives": 6320
    },
    {
      "id": 1088,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 4,
      "quotient_space_dimension": 13,
      "rank2_forms": 291,
      "representatives": 4656
    },
    {
      "id": 1109,
      "square_rank": 31,
      "kernel_dimension": 17,
      "quotient_dimension": 8,
      "quotient_space_dimension": 9,
      "rank2_forms": 587,
      "representatives": 150272
    },
    {
      "id": 1388,
      "square_rank": 29,
      "kernel_dimension": 14,
      "quotient_dimension": 0,
      "quotient_space_dimension": 14,
      "rank2_forms": 955,
      "representatives": 955
    },
    {
      "id": 1391,
      "square_rank": 30,
      "kernel_dimension": 14,
      "quotient_dimension": 1,
      "quotient_space_dimension": 13,
      "rank2_forms": 1195,
      "representatives": 2390
    },
    {
      "id": 1398,
      "square_rank": 31,
      "kernel_dimension": 14,
      "quotient_dimension": 2,
      "quotient_space_dimension": 12,
      "rank2_forms": 1387,
      "representatives": 5548
    },
    {
      "id": 1399,
      "square_rank": 29,
      "kernel_dimension": 16,
      "quotient_dimension": 4,
      "quotient_space_dimension": 12,
      "rank2_forms": 715,
      "representatives": 11440
    },
    {
      "id": 1404,
      "square_rank": 29,
      "kernel_dimension": 16,
      "quotient_dimension": 1,
      "quotient_space_dimension": 15,
      "rank2_forms": 307,
      "representatives": 614
    },
    {
      "id": 1410,
      "square_rank": 29,
      "kernel_dimension": 16,
      "quotient_dimension": 2,
      "quotient_space_dimension": 14,
      "rank2_forms": 875,
      "representatives": 3500
    },
    {
      "id": 1412,
      "square_rank": 29,
      "kernel_dimension": 16,
      "quotient_dimension": 1,
      "quotient_space_dimension": 15,
      "rank2_forms": 307,
      "representatives": 614
    },
    {
      "id": 1413,
      "square_rank": 32,
      "kernel_dimension": 14,
      "quotient_dimension": 3,
      "quotient_space_dimension": 11,
      "rank2_forms": 1963,
      "representatives": 15704
    },
    {
      "id": 1414,
      "square_rank": 30,
      "kernel_dimension": 16,
      "quotient_dimension": 5,
      "quotient_space_dimension": 11,
      "rank2_forms": 1131,
      "representatives": 36192
    },
    {
      "id": 1415,
      "square_rank": 29,
      "kernel_dimension": 17,
      "quotient_dimension": 6,
      "quotient_space_dimension": 11,
      "rank2_forms": 731,
      "representatives": 46784
    },
    {
      "id": 1416,
      "square_rank": 30,
      "kernel_dimension": 16,
      "quotient_dimension": 5,
      "quotient_space_dimension": 11,
      "rank2_forms": 779,
      "representatives": 24928
    },
    {
      "id": 1417,
      "square_rank": 32,
      "kernel_dimension": 14,
      "quotient_dimension": 3,
      "quotient_space_dimension": 11,
      "rank2_forms": 1451,
      "representatives": 11608
    },
    {
      "id": 1419,
      "square_rank": 30,
      "kernel_dimension": 16,
      "quotient_dimension": 5,
      "quotient_space_dimension": 11,
      "rank2_forms": 939,
      "representatives": 30048
    },
    {
      "id": 1427,
      "square_rank": 30,
      "kernel_dimension": 16,
      "quotient_dimension": 2,
      "quotient_space_dimension": 14,
      "rank2_forms": 427,
      "representatives": 1708
    },
    {
      "id": 1431,
      "square_rank": 30,
      "kernel_dimension": 16,
      "quotient_dimension": 2,
      "quotient_space_dimension": 14,
      "rank2_forms": 427,
      "representatives": 1708
    },
    {
      "id": 1433,
      "square_rank": 33,
      "kernel_dimension": 14,
      "quotient_dimension": 4,
      "quotient_space_dimension": 10,
      "rank2_forms": 3115,
      "representatives": 49840
    },
    {
      "id": 1434,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 7,
      "quotient_space_dimension": 10,
      "rank2_forms": 1099,
      "representatives": 140672
    },
    {
      "id": 1435,
      "square_rank": 33,
      "kernel_dimension": 14,
      "quotient_dimension": 4,
      "quotient_space_dimension": 10,
      "rank2_forms": 1963,
      "representatives": 31408
    },
    {
      "id": 1436,
      "square_rank": 31,
      "kernel_dimension": 16,
      "quotient_dimension": 6,
      "quotient_space_dimension": 10,
      "rank2_forms": 1227,
      "representatives": 78528
    },
    {
      "id": 1437,
      "square_rank": 29,
      "kernel_dimension": 18,
      "quotient_dimension": 8,
      "quotient_space_dimension": 10,
      "rank2_forms": 955,
      "representatives": 244480
    },
    {
      "id": 1554,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 0,
      "quotient_space_dimension": 17,
      "rank2_forms": 379,
      "representatives": 379
    },
    {
      "id": 1558,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 0,
      "quotient_space_dimension": 17,
      "rank2_forms": 379,
      "representatives": 379
    },
    {
      "id": 1563,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 0,
      "quotient_space_dimension": 17,
      "rank2_forms": 379,
      "representatives": 379
    },
    {
      "id": 1565,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 0,
      "quotient_space_dimension": 17,
      "rank2_forms": 379,
      "representatives": 379
    },
    {
      "id": 1699,
      "square_rank": 31,
      "kernel_dimension": 16,
      "quotient_dimension": 3,
      "quotient_space_dimension": 13,
      "rank2_forms": 651,
      "representatives": 5208
    },
    {
      "id": 1704,
      "square_rank": 31,
      "kernel_dimension": 16,
      "quotient_dimension": 3,
      "quotient_space_dimension": 13,
      "rank2_forms": 491,
      "representatives": 3928
    },
    {
      "id": 1705,
      "square_rank": 29,
      "kernel_dimension": 16,
      "quotient_dimension": 3,
      "quotient_space_dimension": 13,
      "rank2_forms": 491,
      "representatives": 3928
    },
    {
      "id": 1706,
      "square_rank": 31,
      "kernel_dimension": 16,
      "quotient_dimension": 3,
      "quotient_space_dimension": 13,
      "rank2_forms": 651,
      "representatives": 5208
    },
    {
      "id": 1707,
      "square_rank": 29,
      "kernel_dimension": 16,
      "quotient_dimension": 3,
      "quotient_space_dimension": 13,
      "rank2_forms": 651,
      "representatives": 5208
    },
    {
      "id": 1709,
      "square_rank": 31,
      "kernel_dimension": 16,
      "quotient_dimension": 3,
      "quotient_space_dimension": 13,
      "rank2_forms": 651,
      "representatives": 5208
    },
    {
      "id": 1710,
      "square_rank": 30,
      "kernel_dimension": 17,
      "quotient_dimension": 5,
      "quotient_space_dimension": 12,
      "rank2_forms": 1131,
      "representatives": 36192
    },
    {
      "id": 1711,
      "square_rank": 31,
      "kernel_dimension": 17,
      "quotient_dimension": 8,
      "quotient_space_dimension": 9,
      "rank2_forms": 1387,
      "representatives": 355072
    },
    {
      "id": 1712,
      "square_rank": 34,
      "kernel_dimension": 14,
      "quotient_dimension": 5,
      "quotient_space_dimension": 9,
      "rank2_forms": 2603,
      "representatives": 83296
    },
    {
      "id": 1713,
      "square_rank": 32,
      "kernel_dimension": 16,
      "quotient_dimension": 7,
      "quotient_space_dimension": 9,
      "rank2_forms": 1963,
      "representatives": 251264
    },
    {
      "id": 1714,
      "square_rank": 32,
      "kernel_dimension": 16,
      "quotient_dimension": 7,
      "quotient_space_dimension": 9,
      "rank2_forms": 1579,
      "representatives": 202112
    },
    {
      "id": 1715,
      "square_rank": 30,
      "kernel_dimension": 18,
      "quotient_dimension": 9,
      "quotient_space_dimension": 9,
      "rank2_forms": 1323,
      "representatives": 677376
    },
    {
      "id": 1716,
      "square_rank": 30,
      "kernel_dimension": 18,
      "quotient_dimension": 9,
      "quotient_space_dimension": 9,
      "rank2_forms": 939,
      "representatives": 480768
    },
    {
      "id": 1874,
      "square_rank": 29,
      "kernel_dimension": 15,
      "quotient_dimension": 2,
      "quotient_space_dimension": 13,
      "rank2_forms": 747,
      "representatives": 2988
    },
    {
      "id": 1875,
      "square_rank": 29,
      "kernel_dimension": 15,
      "quotient_dimension": 2,
      "quotient_space_dimension": 13,
      "rank2_forms": 467,
      "representatives": 1868
    },
    {
      "id": 1876,
      "square_rank": 30,
      "kernel_dimension": 15,
      "quotient_dimension": 3,
      "quotient_space_dimension": 12,
      "rank2_forms": 779,
      "representatives": 6232
    },
    {
      "id": 1877,
      "square_rank": 30,
      "kernel_dimension": 15,
      "quotient_dimension": 3,
      "quotient_space_dimension": 12,
      "rank2_forms": 399,
      "representatives": 3192
    },
    {
      "id": 1878,
      "square_rank": 31,
      "kernel_dimension": 15,
      "quotient_dimension": 4,
      "quotient_space_dimension": 11,
      "rank2_forms": 715,
      "representatives": 11440
    },
    {
      "id": 1903,
      "square_rank": 31,
      "kernel_dimension": 15,
      "quotient_dimension": 4,
      "quotient_space_dimension": 11,
      "rank2_forms": 1259,
      "representatives": 20144
    },
    {
      "id": 1904,
      "square_rank": 31,
      "kernel_dimension": 15,
      "quotient_dimension": 4,
      "quotient_space_dimension": 11,
      "rank2_forms": 1003,
      "representatives": 16048
    },
    {
      "id": 1905,
      "square_rank": 32,
      "kernel_dimension": 15,
      "quotient_dimension": 5,
      "quotient_space_dimension": 10,
      "rank2_forms": 1163,
      "representatives": 37216
    },
    {
      "id": 1949,
      "square_rank": 29,
      "kernel_dimension": 18,
      "quotient_dimension": 1,
      "quotient_space_dimension": 17,
      "rank2_forms": 183,
      "representatives": 366
    },
    {
      "id": 1950,
      "square_rank": 29,
      "kernel_dimension": 18,
      "quotient_dimension": 1,
      "quotient_space_dimension": 17,
      "rank2_forms": 183,
      "representatives": 366
    },
    {
      "id": 1953,
      "square_rank": 29,
      "kernel_dimension": 18,
      "quotient_dimension": 1,
      "quotient_space_dimension": 17,
      "rank2_forms": 183,
      "representatives": 366
    },
    {
      "id": 1958,
      "square_rank": 29,
      "kernel_dimension": 18,
      "quotient_dimension": 1,
      "quotient_space_dimension": 17,
      "rank2_forms": 183,
      "representatives": 366
    },
    {
      "id": 1959,
      "square_rank": 29,
      "kernel_dimension": 18,
      "quotient_dimension": 1,
      "quotient_space_dimension": 17,
      "rank2_forms": 183,
      "representatives": 366
    },
    {
      "id": 1960,
      "square_rank": 33,
      "kernel_dimension": 15,
      "quotient_dimension": 6,
      "quotient_space_dimension": 9,
      "rank2_forms": 1835,
      "representatives": 117440
    }
  ]
}


==> anc/code/binary/support/d9_order48/analytic48_lifts_export.py <==
#!/usr/bin/env python3
"""Export exact solution spaces, quotienting base-code words and pair swaps."""
import json
from pathlib import Path
from probe48_triply_lifts import codes,equations,symbolic_reduce,rank_two_forms


def add(b,v):
    while v:
        p=v.bit_length()-1
        if p in b:v^=b[p]
        else:b[p]=v;return True
    return False


def main():
    forms=rank_two_forms();records=[];lines=[]
    for ident,rows,buckets,h in codes():
        cons,solve,ker=symbolic_reduce(equations(rows,buckets))
        good=[b for b in forms if all((r&(b|(1<<28))).bit_count()%2==0 for r in cons)]
        Q={}
        for g in rows:add(Q,g)
        for js in buckets.values():
            if len(js)==2:add(Q,(1<<js[0])|(1<<js[1]))
        dimQ=len(Q)
        # Every quotient direction preserves all homogeneous equations.
        for g in Q.values():
            assert all((g&m).bit_count()%2==0 for m,_ in equations(rows,buckets))
        comp=[]
        for g in ker:
            if add(Q,g):comp.append(g)
        assert len(Q)==len(ker)
        sols=[solve(b|(1<<28)) for b in good]
        for g,b in zip(sols,good):
            assert all(((g&m).bit_count()^(rhs&(b|(1<<28))).bit_count())%2==0
                       for m,rhs in equations(rows,buckets))
        n=len(sols)*(1<<len(comp))
        records.append(dict(id=ident,square_rank=h,kernel_dimension=len(ker),
                            quotient_dimension=len(comp),quotient_space_dimension=dimQ,
                            rank2_forms=len(good),representatives=n))
        lines += [f'{ident} {h} {len(comp)} {len(sols)}',
                  ' '.join(f'{g:x}' for g in rows),
                  ' '.join(f'{g:x}' for g in comp),
                  ' '.join(f'{g:x}' for g in sols)]
    Path('analytic48_lifts_input.txt').write_text(str(len(records))+'\n'+'\n'.join(lines)+'\n')
    summary=dict(bases=len(records),representatives=sum(r['representatives'] for r in records),
                 records=records)
    Path('analytic48_lifts_export.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps({k:v for k,v in summary.items() if k!='records'},indent=2))
    print('quotient dimensions:',sorted({r['quotient_dimension'] for r in records}))


if __name__=='__main__':main()


==> anc/code/binary/support/d9_order48/analytic48_lifts_fiveflat.cpp <==
// Positive certificates only: a 5-space inside E+E excludes spectral size48.
#include <array>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <map>
#include <string>
#include <vector>
#include <chrono>
using U=uint64_t;
struct Data {std::array<U,9>D;std::array<unsigned,48>P;};
struct Finder {
  std::array<bool,512> S;
  std::array<unsigned,32> span{};
  std::array<uint16_t,5> basis{};
  unsigned nodes=0,cap;
  bool visit(unsigned depth){
    if(depth==5)return true;
    if(++nodes>cap)return false;
    unsigned n=1u<<depth;
    for(unsigned v=depth?basis[depth-1]+1:1;v<512;v++){
      if(!S[v])continue;
      bool ok=true;
      for(unsigned j=0;j<n;j++){
        unsigned w=v^span[j];
        if(w<v||!S[w]){ok=false;break;}
        span[n+j]=w;
      }
      if(!ok)continue;
      basis[depth]=v;
      if(visit(depth+1))return true;
      if(nodes>cap)return false;
    }
    return false;
  }
  bool find(const Data&d,U g,unsigned nodecap){
    S.fill(false);S[0]=true;
    for(unsigned i=0;i<48;i++)for(unsigned j=i+1;j<48;j++)
      S[d.P[i]^d.P[j]^((unsigned(__builtin_parityll(g&((U(1)<<i)|(U(1)<<j)))))<<8)]=true;
    span[0]=0;nodes=0;cap=nodecap;
    bool found=visit(0);
    if(found){
      std::array<bool,512>seen{};
      for(unsigned mask=0;mask<32;mask++){
        unsigned v=0;for(unsigned i=0;i<5;i++)if(mask>>i&1)v^=basis[i];
        if(seen[v]||!S[v])throw std::runtime_error("invalid positive certificate");
        seen[v]=true;
      }
    }
    return found;
  }
};
int main(int argc,char**argv){
  std::string source="analytic48_lifts_survivors.bin",prefix="analytic48_lifts_fiveflat";
  U limit=~U(0);unsigned cap=64;
  for(int i=1;i<argc;i++){
    std::string a=argv[i];
    if(a=="--limit"&&i+1<argc)limit=std::stoull(argv[++i]);
    else if(a=="--nodes"&&i+1<argc)cap=std::stoul(argv[++i]);
    else if(a=="--input"&&i+1<argc)source=argv[++i];
    else if(a=="--prefix"&&i+1<argc)prefix=argv[++i];
    else throw std::runtime_error("unknown argument");
  }
  std::map<unsigned,Data>bases;
  std::ifstream in("analytic48_lifts_input.txt");int nb;in>>nb;
  if(!in)throw std::runtime_error("missing base input");
  for(int k=0;k<nb;k++){
    int id,h,nk,ns;in>>std::dec>>id>>h>>nk>>ns;
    Data d;U tmp;
    for(auto&g:d.D)in>>std::hex>>g;
    for(int i=0;i<nk+ns;i++)in>>std::hex>>tmp;
    for(int j=0;j<48;j++){
      d.P[j]=0;for(int i=0;i<8;i++)d.P[j]|=((d.D[i+1]>>j)&1)<<i;
    }
    bases[id]=d;
  }
  std::ifstream src(source,std::ios::binary);char magic[8];src.read(magic,8);
  if(std::string(magic,8)!="F48LFT1\n")throw std::runtime_error("bad survivor header");
  std::ofstream rem(prefix+"_remaining.bin",std::ios::binary),cert(prefix+"_certificates.bin",std::ios::binary);
  rem.write("F48LFT1\n",8);cert.write("F48FLT1\n",8);
  Finder f;U tested=0,rejected=0,nodes=0,maxnodes=0;
  auto start=std::chrono::steady_clock::now();bool limited=false;
  while(true){
    uint32_t id;U g;src.read(reinterpret_cast<char*>(&id),4);
    if(src.eof()&&src.gcount()==0)break;
    if(src.gcount()!=4)throw std::runtime_error("truncated survivor id");
    src.read(reinterpret_cast<char*>(&g),8);if(!src)throw std::runtime_error("truncated survivor word");
    if(tested>=limit){limited=true;break;}
    tested++;
    if(f.find(bases.at(id),g,cap)){
      rejected++;cert.write(reinterpret_cast<char*>(&id),4);cert.write(reinterpret_cast<char*>(&g),8);
      cert.write(reinterpret_cast<char*>(f.basis.data()),10);
    }else{rem.write(reinterpret_cast<char*>(&id),4);rem.write(reinterpret_cast<char*>(&g),8);}
    nodes+=f.nodes;if(f.nodes>maxnodes)maxnodes=f.nodes;
    if(tested%50000==0)std::cerr<<"tested "<<tested<<" rejected "<<rejected<<" remaining "<<tested-rejected<<"\n";
  }
  auto sec=std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
  std::cout<<"{\n  \"complete\": "<<(limited?"false":"true")
    <<",\n  \"tested\": "<<tested<<",\n  \"fiveflat_certificates\": "<<rejected
    <<",\n  \"remaining\": "<<tested-rejected<<",\n  \"node_cap\": "<<cap
    <<",\n  \"nodes\": "<<nodes<<",\n  \"max_nodes\": "<<maxnodes
    <<",\n  \"elapsed_seconds\": "<<sec<<"\n}\n";
}


==> anc/code/binary/support/d9_order48/analytic48_lifts_square_fiveflat_remaining.bin <==
F48LFT1


==> anc/code/binary/support/d9_order48/analytic48_lifts_square_fiveflat_summary.json <==
{
  "complete": true,
  "tested": 490816,
  "fiveflat_certificates": 490816,
  "remaining": 0,
  "node_cap": 65536,
  "nodes": 3117937,
  "max_nodes": 3406,
  "elapsed_seconds": 1.24046
}


==> anc/code/binary/support/d9_order48/analytic48_lifts_square_summary.json <==
{
  "mode": "square_only",
  "projective_only": true,
  "retained": 490816,
  "complete": true,
  "tested": 10294816,
  "weight4": 5748704,
  "square_rank_38_to_43": 490816,
  "aperiodic": 0,
  "missing_count_ge31": 0,
  "missing_span9": 0,
  "elapsed_seconds": 2.39424,
  "missing_histogram": {}
}


==> anc/code/binary/support/d9_order48/analytic48_tensor_pairing_check.py <==
#!/usr/bin/env python3
"""Exact tests of tensor orthogonality and relation-pairing rank identities.

Uses known Hadamards, not hypothetical order48/rank9 solutions.
"""
import itertools
import json
from pathlib import Path
import numpy as np
from check_fuglede48_reductions import factor_hadamard, paley12, two_profile


def rank(rows):
    b = {}
    for v in rows:
        while v:
            k = v.bit_length()-1
            if k in b:
                v ^= b[k]
            else:
                b[k] = v
                break
    return len(b)


def kernel(rows, width):
    rows = list(rows)
    pivots = []
    k = 0
    for j in range(width):
        p = next((i for i in range(k,len(rows)) if rows[i]>>j&1), None)
        if p is None:
            continue
        rows[k],rows[p] = rows[p],rows[k]
        for i in range(len(rows)):
            if i != k and rows[i]>>j&1:
                rows[i] ^= rows[k]
        pivots.append(j)
        k += 1
    free = [j for j in range(width) if j not in pivots]
    return [(1<<j) | sum(((rows[i]>>j)&1)<<p for i,p in enumerate(pivots))
            for j in free]


def tensors(points,r):
    pairs = list(itertools.combinations(range(r),2))
    return [sum((sum(((p>>i)&(p>>j)&(p>>k)&1) for p in points)%2)<<q
                for q,(j,k) in enumerate(pairs) if i not in (j,k)) for i in range(r)]


def relations(points,r):
    pairs = list(itertools.combinations(range(r),2))
    rows = [(1|(p<<1)) | sum((((p>>i)&(p>>j)&1)<<(r+1+q))
                             for q,(i,j) in enumerate(pairs)) for p in points]
    null = kernel(rows,1+r+len(pairs))
    out = [v>>(r+1) for v in null]
    assert rank(out)==len(out)
    return out


def pairrank(A,B):
    return rank([sum(((a&b).bit_count()%2)<<j for j,b in enumerate(B)) for a in A])


def check(H,ident):
    X,Y,r = factor_hadamard(H)
    A,B = tensors(X,r),tensors(Y,r)
    assert pairrank(A,B)==0
    KX,KY = relations(X,r),relations(Y,r)
    c2 = two_profile(H)[2]
    q = r*(r-1)//2
    got = pairrank(KX,KY)
    assert got==len(KX)+len(KY)-q+c2
    assert rank(A)+rank(B)<=q-c2
    # Contraction images lie in the opposite quadratic principal-part spaces.
    assert rank(KX+B)==len(KX)
    assert rank(KY+A)==len(KY)
    return dict(id=ident,order=len(H),phase_rank=r,rho_X=rank(A),rho_Y=rank(B),
                d_X=len(KX),d_Y=len(KY),relation_pair_rank=got,c2=c2)


def main():
    S=np.array([[1,1,1,1],[1,-1,1,-1],[1,1,-1,-1],[1,-1,-1,1]])
    results=[check(np.kron(paley12(),S),'Paley12 tensor Sylvester4')]
    count=0
    for line in Path('had32_rank_le9.txt').open():
        rec,r,*tokens=line.split()
        if r!='9':continue
        rows=[int(t,16) for t in tokens]
        H=np.array([[1-2*((row>>j)&1) for j in range(32)] for row in rows])
        # The first ten exercise all exact relation-space identities;
        # every rank-nine record exercises contraction orthogonality.
        if count<10:
            results.append(check(H,int(rec)))
        else:
            X,Y,r=factor_hadamard(H)
            assert pairrank(tensors(X,r),tensors(Y,r))==0
        count+=1
    assert count==1874
    out=dict(rank9_order32_records_tested=count,identity_examples=results)
    Path('analytic48_tensor_pairing_checks.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))
    print('PASS: exact identities; these tests do not exclude order48/rank9.')


if __name__=='__main__':main()


==> anc/code/binary/support/d9_order48/analytic48_tensor_pairing_checks.json <==
{
  "rank9_order32_records_tested": 1874,
  "identity_examples": [
    {
      "id": "Paley12 tensor Sylvester4",
      "order": 48,
      "phase_rank": 12,
      "rho_X": 0,
      "rho_Y": 0,
      "d_X": 44,
      "d_Y": 44,
      "relation_pair_rank": 44,
      "c2": 22
    },
    {
      "id": 25425,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 7,
      "rho_Y": 3,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25427,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 6,
      "rho_Y": 3,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25431,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25437,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25441,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25443,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25444,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25446,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25448,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25449,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    }
  ]
}


==> anc/code/binary/support/d9_order48/analytic48_tensor_pairing_checks.log <==
{
  "rank9_order32_records_tested": 1874,
  "identity_examples": [
    {
      "id": "Paley12 tensor Sylvester4",
      "order": 48,
      "phase_rank": 12,
      "rho_X": 0,
      "rho_Y": 0,
      "d_X": 44,
      "d_Y": 44,
      "relation_pair_rank": 44,
      "c2": 22
    },
    {
      "id": 25425,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 7,
      "rho_Y": 3,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25427,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 6,
      "rho_Y": 3,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25431,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25437,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25441,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25443,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25444,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25446,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25448,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25449,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    }
  ]
}
PASS: exact identities; these tests do not exclude order48/rank9.


==> anc/code/binary/support/d9_order48/audit48_independent_enumerate.cpp <==
// Independent direct-set audit of every projective lift parameter.
#include <array>
#include <vector>
#include <map>
#include <set>
#include <iostream>
#include <fstream>
#include <cstdint>
#include <stdexcept>
using U=uint64_t;
bool insert(std::array<U,48>&b,U x){
  for(int j=0;j<48;j++)if(x>>j&1){if(b[j])x^=b[j];else{b[j]=x;return true;}}return false;
}
U normalize(U x,const std::array<U,48>&b){for(int j=0;j<48;j++)if((x>>j&1)&&b[j])x^=b[j];return x;}
int main(int argc,char**argv){
 bool algebra_only=argc>1&&std::string(argv[1])=="--algebra-only";
 std::ifstream in("audit48_independent_input.txt");int nb;in>>nb;if(nb!=26)throw std::runtime_error("base count");
 const char*outpath=algebra_only?"audit48_independent_square_survivors.bin":"audit48_independent_survivors.bin";
 std::ofstream out(outpath,std::ios::binary);out.write("F48LFT1\n",8);
 U tested=0,wt=0,hilb=0,aper=0,mc=0,ms=0;
 std::map<int,U>hist;std::map<int,std::array<U,6>>bybase;
 std::map<int,std::array<U,48>>canon;
 for(int bi=0;bi<nb;bi++){
  int id,h,nk,ns;in>>std::dec>>id>>h>>nk>>ns;std::array<U,9>D;for(auto&d:D)in>>std::hex>>d;
  std::vector<U>K(nk),S(ns);for(auto&k:K)in>>std::hex>>k;for(auto&s:S)in>>std::hex>>s;
  std::array<U,48>sq{},db{};int sh=0;for(int i=0;i<9;i++){insert(db,D[i]);for(int j=i;j<9;j++)sh+=insert(sq,D[i]&D[j]);}
  if(sh!=h)throw std::runtime_error("square");canon[id]=db;
  std::array<int,48>P;std::array<bool,256>isset{};for(int j=0;j<48;j++){int p=0;for(int i=1;i<9;i++)p|=((D[i]>>j)&1)<<(i-1);P[j]=p;isset[p]=true;}
  std::vector<int>baseperiods;for(int q=1;q<256;q++){bool good=true;for(int p:P)if(!isset[p^q]){good=false;break;}if(good)baseperiods.push_back(q);}
  auto&cnt=bybase[id];
  for(U s:S){U g=s;for(unsigned t=0;t<(1u<<nk);t++){
   if(t)g^=K[__builtin_ctz(t)];tested++;cnt[0]++;
   if(__builtin_popcountll(g)%4)continue;wt++;cnt[1]++;
   for(U d:D)if(__builtin_parityll(d&g))throw std::runtime_error("orthogonal");
   auto b=sq;int r=h;for(U d:D)r+=insert(b,d&g);if(r<38||r>43)continue;hilb++;cnt[2]++;
   std::array<int,48>E;std::array<bool,512>points{};for(int j=0;j<48;j++){E[j]=P[j]|(((g>>j)&1)<<8);if(points[E[j]])throw std::runtime_error("duplicate");points[E[j]]=true;}
   if(algebra_only){U cg=normalize(g,db);uint32_t v=id;out.write((char*)&v,4);out.write((char*)&cg,8);ms++;cnt[5]++;continue;}
   bool periodic=false;for(int q:baseperiods){for(int c=0;c<2;c++){bool good=true;for(int p:E)if(!points[p^(q|(c<<8))]){good=false;break;}if(good){periodic=true;break;}}if(periodic)break;}
   if(periodic)continue;aper++;cnt[3]++;
   std::array<bool,512>diff{};for(int p:E)for(int q:E)diff[p^q]=true;
   int m=0,dr=0;std::array<U,48>mb{};for(int v=1;v<512;v++)if(!diff[v]){m++;dr+=insert(mb,v);}
   if(m<31)continue;mc++;cnt[4]++;if(dr!=9)continue;ms++;cnt[5]++;hist[m]++;
   U cg=normalize(g,db);uint32_t v=id;out.write((char*)&v,4);out.write((char*)&cg,8);
  }}
 }
 std::ofstream stats(algebra_only?"audit48_independent_square_counts.txt":"audit48_independent_counts.txt");
 stats<<tested<<' '<<wt<<' '<<hilb<<' '<<aper<<' '<<mc<<' '<<ms<<'\n';
 for(auto [id,c]:bybase){stats<<id;for(U n:c)stats<<' '<<n;stats<<'\n';}
 std::cout<<"counts "<<tested<<' '<<wt<<' '<<hilb<<' '<<aper<<' '<<mc<<' '<<ms<<'\n';
 std::set<std::pair<int,U>>original,audited;
 auto load=[&](const char*file,std::set<std::pair<int,U>>&dest,bool reduce){std::ifstream f(file,std::ios::binary);char magic[8];f.read(magic,8);if(std::string(magic,8)!="F48LFT1\n")throw std::runtime_error("magic");uint32_t id;U g;while(f.read((char*)&id,4)){if(!f.read((char*)&g,8))throw std::runtime_error("truncated");dest.insert({id,reduce?normalize(g,canon.at(id)):g});}};
 out.close();load(algebra_only?"analytic48_lifts_square_survivors.bin":"analytic48_lifts_survivors.bin",original,true);load(outpath,audited,false);
 if(original!=audited)throw std::runtime_error("SURVIVOR FAMILIES DIFFER");
 std::cout<<"PASS: all independently enumerated survivor cosets match; "<<audited.size()<<" distinct(base,coset) pairs.\n";
}


==> anc/code/binary/support/d9_order48/audit48_independent_export.json <==
{
  "bases": 26,
  "rank2_forms": 10795,
  "targets": 26582,
  "representatives": 10294816,
  "records": [
    {
      "id": 59,
      "square_rank": 30,
      "quotient_dimension": 9,
      "targets": 747,
      "representatives": 382464
    },
    {
      "id": 60,
      "square_rank": 31,
      "quotient_dimension": 8,
      "targets": 827,
      "representatives": 211712
    },
    {
      "id": 61,
      "square_rank": 31,
      "quotient_dimension": 8,
      "targets": 907,
      "representatives": 232192
    },
    {
      "id": 62,
      "square_rank": 29,
      "quotient_dimension": 10,
      "targets": 403,
      "representatives": 412672
    },
    {
      "id": 63,
      "square_rank": 31,
      "quotient_dimension": 8,
      "targets": 715,
      "representatives": 183040
    },
    {
      "id": 64,
      "square_rank": 29,
      "quotient_dimension": 10,
      "targets": 523,
      "representatives": 535552
    },
    {
      "id": 65,
      "square_rank": 31,
      "quotient_dimension": 8,
      "targets": 731,
      "representatives": 187136
    },
    {
      "id": 66,
      "square_rank": 31,
      "quotient_dimension": 8,
      "targets": 779,
      "representatives": 199424
    },
    {
      "id": 67,
      "square_rank": 29,
      "quotient_dimension": 10,
      "targets": 683,
      "representatives": 699392
    },
    {
      "id": 68,
      "square_rank": 31,
      "quotient_dimension": 8,
      "targets": 1099,
      "representatives": 281344
    },
    {
      "id": 782,
      "square_rank": 29,
      "quotient_dimension": 10,
      "targets": 747,
      "representatives": 764928
    },
    {
      "id": 783,
      "square_rank": 31,
      "quotient_dimension": 8,
      "targets": 1227,
      "representatives": 314112
    },
    {
      "id": 784,
      "square_rank": 30,
      "quotient_dimension": 9,
      "targets": 1195,
      "representatives": 611840
    },
    {
      "id": 787,
      "square_rank": 29,
      "quotient_dimension": 10,
      "targets": 779,
      "representatives": 797696
    },
    {
      "id": 788,
      "square_rank": 30,
      "quotient_dimension": 9,
      "targets": 907,
      "representatives": 464384
    },
    {
      "id": 789,
      "square_rank": 29,
      "quotient_dimension": 10,
      "targets": 571,
      "representatives": 584704
    },
    {
      "id": 798,
      "square_rank": 29,
      "quotient_dimension": 10,
      "targets": 651,
      "representatives": 666624
    },
    {
      "id": 801,
      "square_rank": 30,
      "quotient_dimension": 9,
      "targets": 875,
      "representatives": 448000
    },
    {
      "id": 1109,
      "square_rank": 31,
      "quotient_dimension": 8,
      "targets": 587,
      "representatives": 150272
    },
    {
      "id": 1711,
      "square_rank": 31,
      "quotient_dimension": 8,
      "targets": 1387,
      "representatives": 355072
    },
    {
      "id": 1712,
      "square_rank": 34,
      "quotient_dimension": 5,
      "targets": 2603,
      "representatives": 83296
    },
    {
      "id": 1713,
      "square_rank": 32,
      "quotient_dimension": 7,
      "targets": 1963,
      "representatives": 251264
    },
    {
      "id": 1714,
      "square_rank": 32,
      "quotient_dimension": 7,
      "targets": 1579,
      "representatives": 202112
    },
    {
      "id": 1715,
      "square_rank": 30,
      "quotient_dimension": 9,
      "targets": 1323,
      "representatives": 677376
    },
    {
      "id": 1716,
      "square_rank": 30,
      "quotient_dimension": 9,
      "targets": 939,
      "representatives": 480768
    },
    {
      "id": 1960,
      "square_rank": 33,
      "quotient_dimension": 6,
      "targets": 1835,
      "representatives": 117440
    }
  ]
}


==> anc/code/binary/support/d9_order48/audit48_independent_export.py <==
#!/usr/bin/env python3
"""Independent low-pivot full-RREF export of the projective lift families."""
import collections
import itertools
import json
import re
from pathlib import Path


def rank(vectors):
    rows=list(vectors);r=0
    for j in range(48):
        k=next((k for k in range(r,len(rows)) if rows[k]>>j&1),None)
        if k is None:continue
        rows[r],rows[k]=rows[k],rows[r]
        for k in range(r+1,len(rows)):
            if rows[k]>>j&1:rows[k]^=rows[r]
        r+=1
    return r


def full_reduce(masks,rhss,width):
    a=list(zip(masks,rhss));piv=[];r=0
    for j in range(width):
        k=next((k for k in range(r,len(a)) if a[k][0]>>j&1),None)
        if k is None:continue
        a[r],a[k]=a[k],a[r]
        for k in range(len(a)):
            if k!=r and a[k][0]>>j&1:a[k]=(a[k][0]^a[r][0],a[k][1]^a[r][1])
        piv.append(j);r+=1
    assert all(m==0 for m,_ in a[r:])
    return a[:r],piv,[rhs for _,rhs in a[r:] if rhs]


def main():
    pairs=list(itertools.combinations(range(8),2))
    forms=set()
    for a in range(1,256):
        for b in range(1,a):
            form=sum((((a>>i&1)*(b>>j&1))^((a>>j&1)*(b>>i&1)))<<k
                     for k,(i,j) in enumerate(pairs))
            forms.add(form)
    assert len(forms)==10795 and 0 not in forms
    out=[];records=[]
    for dim,ident,body in re.findall(r'<\s*(\d+),\s*(\d+),\s*\[([^\]]*)\]\s*>',Path('triply48_generators.txt').read_text()):
        if int(dim)!=9:continue
        source=[int(s,16) for s in re.findall(r'0x[0-9a-fA-F]+',body)]
        D=[(1<<48)-1]
        for g in reversed(source):
            if rank(D+[g])>len(D):D.append(g)
        assert len(D)==9
        columns=[sum((g>>j&1)<<i for i,g in enumerate(D[1:])) for j in range(48)]
        if len(set(columns))!=48:continue
        h=rank(a&b for i,a in enumerate(D) for b in D[i:])
        if h<29:continue
        words=[0]
        for d in D:words+=[v^d for v in words]
        assert len(set(words))==512 and all(v.bit_count()%8==0 for v in words)
        masks=D+[D[i+1]&D[j+1] for i,j in pairs]
        rhss=[0]*9+[1<<i for i in range(28)]
        reduced,pivots,conditions=full_reduce(masks,rhss,48)
        free=[j for j in range(48) if j not in pivots]
        kernel=[]
        for j in free:
            kernel.append((1<<j)|sum(((mask>>j)&1)<<p for (mask,_),p in zip(reduced,pivots)))
        assert rank(kernel)==len(kernel)==48-h
        # D's coordinates in the canonical free-variable parametrization.
        params=[sum((d>>j&1)<<k for k,j in enumerate(free)) for d in D]
        _,dpiv,_=full_reduce(params,[0]*9,len(free))
        assert len(dpiv)==9
        comp=[kernel[k] for k in range(len(free)) if k not in dpiv]
        assert rank(D+comp)==len(kernel)
        sols=[]
        for b in sorted(forms):
            if any((b&c).bit_count()%2 for c in conditions):continue
            g=sum(((b&rhs).bit_count()%2)<<p for (_,rhs),p in zip(reduced,pivots))
            assert all((g&m).bit_count()%2==(b&rhs).bit_count()%2 for m,rhs in zip(masks,rhss))
            sols.append(g)
        count=len(sols)*(1<<len(comp))
        records.append(dict(id=int(ident),square_rank=h,quotient_dimension=len(comp),targets=len(sols),representatives=count))
        out += [f'{ident} {h} {len(comp)} {len(sols)}',' '.join(f'{v:x}' for v in D),
                ' '.join(f'{v:x}' for v in comp),' '.join(f'{v:x}' for v in sols)]
    assert len(records)==26
    Path('audit48_independent_input.txt').write_text(str(len(records))+'\n'+'\n'.join(out)+'\n')
    summary=dict(bases=len(records),rank2_forms=len(forms),targets=sum(r['targets'] for r in records),representatives=sum(r['representatives'] for r in records),records=records)
    assert summary['representatives']==10294816 and summary['targets']==26582
    Path('audit48_independent_export.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps({k:v for k,v in summary.items() if k!='records'},indent=2))


if __name__=='__main__':main()


==> anc/code/binary/support/d9_order48/audit48_independent_input.txt <==
26
59 30 9 747
ffffffffffff ffffff000000 a54b00a54b00 265640265640 facca0facca0 e07210e07210 59de8859de88 aff204aff204 32b20232b202
105e00105e 1010c01010c 20067020067 40144040144 8002c08002c 10002a10002a 200177200177 400038380fc7 80013507f135
101000101 41000041 140000140 21000021 120000120 60000060 161000161 11000011 110000110 50000050 151000151 30000030 131000131 71000071 170000170 9000009 108000108 48000048 149000149 28000028 129000129 69000069 168000168 18000018 119000119 59000059 158000158 39000039 138000138 78000078 179000179 5000005 104000104 44000044 145000145 24000024 125000125 65000065 164000164 14000014 115000115 55000055 154000154 35000035 134000134 74000074 175000175 c00000c 10d00010d 4d00004d 14c00014c 2d00002d 12c00012c 6c00006c 16d00016d 1d00001d 11c00011c 5c00005c 15d00015d 3c00003c 13d00013d 7d00007d 17c00017c 3000003 102000102 42000042 143000143 22000022 123000123 63000063 162000162 12000012 113000113 53000053 152000152 33000033 132000132 72000072 173000173 a00000a 10b00010b 4b00004b 14a00014a 2b00002b 12a00012a 6a00006a 16b00016b 1b00001b 11a00011a 5a00005a 15b00015b 3a00003a 13b00013b 7b00007b 17a00017a 6000006 107000107 47000047 146000146 27000027 126000126 66000066 167000167 17000017 116000116 56000056 157000157 36000036 137000137 77000077 176000176 f00000f 10e00010e 4e00004e 14f00014f 2e00002e 12f00012f 6f00006f 16e00016e 1e00001e 11f00011f 5f00005f 15e00015e 3f00003f 13e00013e 7e00007e 17f00017f 981 101000880 280009a9 1290008a8 1a80 101001b81 77001af7 176001bf6 1301 101001200 5f00135e 15e00125f 4c1 41000480 280004e9 690004a8 d40 140000c00 28000d68 168000c28 40144 140040004 104040040 44040100 40c04 140040d44 12c040d28 6c040c68 3abb06 603abb66 113abb17 713abb77 a9 21000088 90000a0 28000081 928 120000808 108000820 28000900 468 60000408 48000420 28000440 de9 161000c88 149000ca0 28000dc1 3abf6e 603abf0e 593abf37 393abf57 90808 120090928 10409090c 2409082c d094c 600d092c 1040d0848 1640d0828 37b24a 6037b22a 11537b35f 17537b33f 90120 120090000 c09012c 12c09000c d0d24 600d0d44 14c0d0c68 12c0d0c08 37b622 6037b642 15d37b77f 13d37b71f 1789ab 601789cb 1431788e8 123178888 2d32ad 602d32cd 1522d33ff 1322d339f 178dc3 60178da3 10b178cc8 16b178ca8 2d36c5 602d36a5 11a2d37df 17a2d37bf 1a80e7 601a8087 471a80a0 271a80c0 203be1 60203b81 56203bb7 36203bd7 1a848f 601a84ef f1a8480 6f1a84e0 203f89 60203fe9 1e203f97 7e203ff7 2b468 1102b479 4802b420 5902b431 380f6e 11380f7f 28380f46 39380f57 3806ef 1103807ff 283806c7 1383807d7 380baf 50380bff 28380b87 78380bd7 38022e 15138037f 28380206 179380357 2b000 7102b071 4802b048 3902b039 380fc7 30380ff7 28380fef 18380fdf 380646 131380777 2838066e 11938075f 380b06 71380b77 28380b2e 59380b5f 380287 1703803f7 283802af 1583803df 34423b 1134422a 14534437e 15434436f ef93d 110ef92c 1250ef818 1340ef809 36f653 1136f642 10d36f75e 11c36f74f c4d55 110c4d44 16d0c4c38 17c0c4c29 2ce2ad 112ce2bc 1432ce3ee 1522ce3ff 1659ab 111659ba 123165888 132165899 3b6b06 713b6b77 1433b6a45 1323b6a34 1d000 7101d071 12301d123 15201d152 2e56c5 112e56d4 10b2e57ce 11a2e57df 14edc3 1114edd2 16b14eca8 17a14ecb9 39db06 7139db77 10b39da0d 17a39da7c 36000 71036071 16b03616b 11a03611a 18a096 1118a087 618a090 1718a081 221b90 11221b81 66221bf6 77221be7 220110 110220000 167220077 77220167 1a14fe 111a14ef 4e1a14b0 5f1a14a1 1a07ff 1101a06ef 14f1a06b0 5f1a07a0 20aff8 1120afe9 2e20afd6 3f20afc7 1010c 108010004 104010008 c010100 50048 48050000 10405014c 14c050104 10824 10801092c 24010800 12c010908 50420 48050468 164050544 12c05050c 80085 280800ad 5080080 2d0800a8 80904 2808092c 104080800 12c080828 80444 2808046c 44080400 6c080428 80dc5 28080ded 145080c80 16d080ca8 c0840 1680c0928 1040c0944 6c0c082c c0500 1680c0468 440c0544 12c0c042c 8002c 28080004 24080008 c080020 809ad 28080985 125080888 10d0808a0 804ed 280804c5 65080488 4d0804a0 80d6c 28080d44 164080c08 14c080c20 7b420 4807b468 11507b535 15d07b57d 7b048 4807b000 17507b13d 13d07b175 300feb 28300fc3 14300fff 3c300fd7 30066a 28300642 11530077f 13d300757 300b2a 28300b02 55300b7f 7d300b57 3002ab 28300283 1543003ff 17c3003d7 300f42 28300f6a 35300f77 1d300f5f 3006c3 283006eb 1343007f7 11c3007df 300b83 28300bab 74300bf7 5c300bdf 300202 2830022a 175300377 15d30035f 3c4ffe 393c4fc7 1453c4ebb 17c3c4e82 6f090 3906f0a9 12506f1b5 11c06f18c 44090 390440a9 1540441c4 16d0441fd 3efffe 393effc7 1343efeca 10d3efef3 78468 48078420 14307852b 10b078563 78000 48078048 123078123 16b07816b 100083 281000ab 3100080 2b1000a8 100902 2810092a 102100800 12a100828 100442 2810046a 42100400 6a100428 100dc3 28100deb 143100c80 16b100ca8 10002a 28100002 22100008 a100020 1009ab 28100983 123100888 10b1008a0 1004eb 281004c3 63100488 4b1004a0 100d6a 28100d42 162100c08 14a100c20 53000 48053048 152053152 11a05311a 53468 48053420 13205355a 17a053512 280fed 28280fc5 12280fff 3a280fd7 28066c 28280644 11328077f 13b280757 280b2c 28280b04 53280b7f 7b280b57 2802ad 28280285 1522803ff 17a2803d7 280f44 28280f6c 33280f77 1b280f5f 2806c5 282806ed 1322807f7 11a2807df 280b85 28280bad 72280bf7 5a280bdf 280204 2828022c 173280377 15b28035f 2b66c5 592b669c 1432b6786 11a2b67df 11d9ab 5911d9f2 12311d888 17a11d8d1 3cef6e 393cef57 1433cee2d 17a3cee14 65000 39065039 123065123 11a06511a 29d2ad 5929d2f4 15229d3ff 10b29d3a6 136dc3 59136d9a 132136cf1 16b136ca8 4e000 3904e039 15204e152 16b04e16b 3e5f6e 393e5f57 1323e5e5c 10b3e5e65 28420 48028468 47028467 f02842f 28048 48028000 2702806f 6f028027 180006 2818002e 6180000 2e180028 180987 281809af 107180880 12f1808a8 1804c7 281804ef 47180480 6f1804a8 180d46 28180d6e 146180c00 16e180c28 1800af 28180087 27180088 f1800a0 18092e 28180906 126180808 10e180820 18046e 28180446 66180408 4e180420 180def 28180dc7 167180c88 14f180ca0 3048 48003000 5600301e 1e003056 3420 48003468 36003416 7e00345e 200f68 28200f40 17200f7f 3f200f57 2006e9 282006c1 1162007ff 13e2007d7 200ba9 28200b81 56200bff 7e200bd7 200228 28200200 15720037f 17f200357 200fc1 28200fe9 36200ff7 1e200fdf 200640 28200668 137200777 11f20075f 200b00 28200b28 77200b77 5f200b5f 200281 282002a9 1762003f7 15e2003df 201180 1292010a9 772011f7 15e2010de 201801 129201928 176201977 5f20185e a090 3900a0a9 600a096 3f00a0af 3a1ffe 393a1fc7 663a1f98 5f3a1fa1 3a0cff 1383a0dc7 1673a0d98 5f3a0ca0 38affe 3938afc7 1738afe9 2e38afd0 21090 390210a9 770210e7 4e0210de 20a10 138020b28 77020a67 14f020b5f 188080 5188085 3188083 6188086 27f042 17527f137 4227f000 13727f175 104208 17510437d 2210422a 15710435f 2016 14002002 12002004 6002010 108005 5108000 2b10802e 2e10802b 20400a 17520417f a204000 17f204175 17f240 17517f335 6a17f22a 11f17f35f 302ffd 14302fe9 3a302fc7 2e302fd3 88003 2d08802e 3088000 2e08802d 37f400 15d37f55d 4237f442 11f37f51f 4222 15d00437f 22004200 17f00435d 282ffb 3c282fc7 12282fe9 2e282fd5 8086 2d0080ab 2b0080ad 6008080 304020 15d30417d a30402a 157304177 7f602 15d07f75f 6a07f668 13707f735 182010 3c18202c 3a18202a 6182016
60 31 8 827
ffffffffffff ffffff000000 a54b00a54b00 f68400f6840 d3f2a0d3f2a0 c94c10c94c10 59de8859de88 aff204aff204 1b8c021b8c02
1017e01017e 20067020067 40144040144 8005e08005e 10002a10002a 200105200105 400038400038 8001357ffeca
101000101 41000041 140000140 21000021 120000120 60000060 161000161 11000011 110000110 50000050 151000151 30000030 131000131 71000071 170000170 9000009 108000108 48000048 149000149 28000028 129000129 69000069 168000168 18000018 119000119 59000059 158000158 39000039 138000138 78000078 179000179 5000005 104000104 44000044 145000145 24000024 125000125 65000065 164000164 14000014 115000115 55000055 154000154 35000035 134000134 74000074 175000175 c00000c 10d00010d 4d00004d 14c00014c 2d00002d 12c00012c 6c00006c 16d00016d 1d00001d 11c00011c 5c00005c 15d00015d 3c00003c 13d00013d 7d00007d 17c00017c 3000003 102000102 42000042 143000143 22000022 123000123 63000063 162000162 12000012 113000113 53000053 152000152 33000033 132000132 72000072 173000173 a00000a 10b00010b 4b00004b 14a00014a 2b00002b 12a00012a 6a00006a 16b00016b 1b00001b 11a00011a 5a00005a 15b00015b 3a00003a 13b00013b 7b00007b 17a00017a 6000006 107000107 47000047 146000146 27000027 126000126 66000066 167000167 17000017 116000116 56000056 157000157 36000036 137000137 77000077 176000176 f00000f 10e00010e 4e00004e 14f00014f 2e00002e 12f00012f 6f00006f 16e00016e 1e00001e 11f00011f 5f00005f 15e00015e 3f00003f 13e00013e 7e00007e 17f00017f 201204 101201305 2820122c 12920132d 200105 101200004 5200100 104200001 1301 101001200 2d00132c 12c00122d 240041 41240000 104240145 145240104 40144 140040004 104040040 44040100 d40 140000c00 11a000c5a 5a000d1a 40c04 140040d44 1e040c1a 15e040d5a a9 21000088 90000a0 28000081 2012ad 12020138d 1082013a5 28201285 1f9dc3 601f9da3 1191f9cda 1791f9cba 42120 120042000 44042164 164042044 2064 60002004 44002020 24002040 24338d 1202432ad 14c2432c1 6c2433e1 1fbda7 601fbdc7 15d1fbcfa 13d1fbc9a 12b083 6012b0e3 312b080 6312b0e0 2d32ad 1202d338d 122d32bf 1322d339f d2000 1200d2120 11a0d211a 3a0d203a d2d40 600d2d20 11a0d2c5a 17a0d2c3a 1290e7 60129087 471290a0 271290c0 29138d 1202912ad 562913db 1762912fb 90120 120090000 15e09007e 7e09015e d0d24 600d0d44 15e0d0c7a 13e0d0c1a 7f8fff 1517f8eae 487f8fb7 1197f8ee6 400091 11400080 284000b9 394000a8 601295 110601385 286012bd 1386013ad 400038 30400008 28400010 18400020 60123c 13160130d 28601214 119601325 5fffcf 305fffff 1255ffeea 1155ffeda 4250 50004200 16d00433d 13d00436d 1ffff7 301fffc7 10d1ffefa 13d1ffeca 7d36a5 1107d37b5 1027d37a7 127d36b7 1d000 15101d151 301d003 15201d152 3e522e 113e523f 1233e530d 1323e531c 136083 1311361b2 3136080 1321361b1 500408 30500438 2250042a 1250041a 7e52bf 117e52ae 10b7e53b4 11a7e53a5 7e5fff 1517e5eae 4b7e5fb4 11a7e5ee5 1d2430 1101d2520 12a1d251a 3a1d240a 100430 30100400 a10043a 3a10040a 7372bf 13173738e 2b737294 11a7373a5 737fff 71737f8e 16b737e94 11a737ee5 ffbc7 300ffbf7 1070ffac0 1370ffaf0 4ffbff 304ffbcf 12f4ffad0 11f4ffae0 3048 48003000 2400306c 6c003024 1085 280010ad 5001080 2d0010a8 200281 282002a9 104200385 12c2003ad 201180 1292010a9 5201185 12c2010ac 384 1290002ad 104000280 2d0003a9 402c0 690402a9 1040403c4 16d0403ad 2403c5 1682402ad 1042402c1 6c2403a9 102c 28001004 24001008 c001020 200228 28200200 12520030d 10d200325 7fbfb7 487fbfff 1757fbec2 13d7fbe8a 401014 2840103c 14401000 3c401028 600210 28600238 115600305 13d60032d 4010bd 28401095 35401088 1d4010a0 6002b9 28600291 13460038d 11c6003a5 7ffde7 187ffdff 1257ffcc2 13d7ffcda 444001 39444038 145444144 17c44417d 604040 78604038 145604105 13d60417d 3ffddf 183ffdc7 1153ffcca 10d3ffcd2 44090 390440a9 1540441c4 16d0441fd 2b000 4802b048 302b003 4b02b04b 100083 281000ab 3100080 2b1000a8 301287 283012af 102301385 12a3013ad 10002a 28100002 22100008 a100020 30122e 28301206 12330130d 10b301325 7d32bf 1087d33b7 127d32ad 11a7d33a5 7d3fff 487d3fb7 1527d3ead 11a7d3ee5 5d2012 1085d211a 1325d2120 3a5d2028 500012 2850003a 12500000 3a500028 701216 2870123e 113701305 13b70132d 5000bb 28500093 33500088 1b5000a0 7012bf 28701297 13270138d 11a7013a5 701fff 168701e97 72701f8d 11a701ee5 36000 119036119 3036003 11a03611a 36d40 59036d19 143036c03 11a036c5a 400422 1840043a 22400400 3a400418 1cfdc3 1191cfcda 631cfda0 17a1cfcb9 4d2422 1384d251a 1024d2520 3a4d2418 11d083 17911d1fa 311d080 17a11d1f9 e4000 390e4039 1230e4123 11a0e411a e4d40 1790e4c39 630e4d23 11a0e4c5a 41a 18000402 12000408 a000410 7cefff 1197ceee6 1527ceead 4b7cefb4 63723c 119637325 13263730e 2b637217 2d36b7 1382d378f 122d36a5 12a2d379d 4e4091 394e40a8 1324e41a3 10b4e419a 28048 48028000 2702806f 6f028027 101006 2810102e 6101000 2e101028 300202 2830022a 107300305 12f30032d 1010af 28101087 27101088 f1010a0 3002ab 28300283 12630038d 10e3003a5 7d0fb7 487d0fff 1767d0ec1 13e7d0e89 501097 285010bf 17501080 3f5010a8 700293 287002bb 116700385 13e7003ad 50103e 28501016 36501008 1e501020 70023a 28700212 13770030d 11f700325 541c3a 168541d52 176541d4c 1e541c24 3ff9c5 183ff9dd 1073ff8c2 11f3ff8da 4a0001 394a0038 664a0067 5f4a005e 7ff9fd 187ff9e5 1377ff8ca 12f7ff8d2 a0090 390a00a9 770a00e7 4e0a00de 109080 5109085 3109083 6109086 309185 5309180 102309087 107309082 22003 65022066 3022000 66022065 c0bc4 1040c0ac0 330c0bf7 1370c0af3 2c0ac1 1042c0bc5 1322c0bf3 362c0af7 280b85 104280a81 72280bf7 176280af3 80a80 104080b84 173080bf3 77080af7 11808 2401182c 15201195a 17601197e 1386c 24013848 13201395e 11601397a 4da720 1154da635 1024da622 174da737 114080 1541141d4 3114083 1571141d7 3f003 13403f137 303f000 13703f134 1258ef 1151259fa 1321259dd 271258c8 c808 17500c97d 15200c95a 2700c82f 3f6a42 353f6a77 1323f6b70 1073f6b45 108005 5108000 2b10802e 2e10802b 308100 5308105 12a30802a 12f30802f 2c0945 1042c0841 1b2c095e 11f2c085a c0840 1040c0944 11a0c095a 1e0c085e 80904 104080800 5a08095e 15e08085a 280801 104280905 15b28095a 5f28085e c0500 440c0544 11a0c041a 15e0c045e 80444 44080400 5a08041e 1e08045a 82420 44082464 3a08241a 7e08245e c2564 440c2520 17a0c241e 13e0c245a 12840 24012864 11a01295a 13e01297e 12500 164012464 11a01241a 7e01257e 10824 24010800 17a01095e 15e01097a 50420 164050544 3a05041a 15e05057e 2da530 1152da425 12a2da41a 3f2da50f 63f2ba 13463f38e 2b63f291 11f63f3a5 725aff 115725bea 11a725be5 f725af0 7257bf 557257ea 11a7256a5 14f7256f0 150010 154150144 3a15002a 16e15017e 7f7aff 357f7aca 11a7f7be5 12f7f7bd0 7f77bf 1757f76ca 11a7f76a5 6f7f77d0 182010 74182064 3a18202a 4e18205e 122080 4d1220cd 3122083 4e1220ce 9003 2d00902e 3009000 2e00902d 8302 2d00832f 102008200 12f00822d 712ad3 c712adf 132712be1 13e712bed 7c27f7 6c7c279b 1527c26a5 13e7c26c9 5c0b7f 12c5c0a53 335c0b4c 11f5c0a60 5c187e 12c5c1952 1325c194c 1e5c1860 58147a 6c581416 72581408 1e581464 13f080 11c13f19c 313f083 11f13f19f 7db5a7 13d7db49a 1027db4a5 3f7db598 14003 17c01417f 3014000 17f01417c 620800 13d62093d 162620962 5f62085f 4f78fd 1d4f78e0 1324f79cf 12f4f79d2 7df7f7 13d7df6ca 1527df6a5 6f7df798 624a50 13d624b6d 132624b62 f624a5f 8086 2d0080ab 2b0080ad 6008080 9387 2d0093aa 12a0092ad 107009280 713aff c713af3 11a713be5 116713be9 7137bf 14c7136f3 11a7136a5 567137e9 550432 14c55057e 3a550408 176550544 7c09fe 12c7c08d2 1b7c09e5 1377c08c9 7c1aff 12c7c1bd3 11a7c1be5 367c1ac9 7c17bf 6c7c17d3 11a7c16a5 1767c16c9 582432 6c58245e 3a582408 56582464 73f239 11c73f325 2b73f212 13773f30e 20a10 13d020b2d 14a020b5a 77020a67 1db7b7 13d1db68a 12a1db69d 171db7a0 f6840 1d0f685d 11a0f695a 1070f6947 f6500 15d0f645d 11a0f641a 470f6547 482002 5c48205e 3a482038 66482064 10d8a7 15d10d9fa 17a10d9dd 2710d880 24840 13d02497d 11a02495a 27024867 24500 7d02457d 11a02441a 167024467 1df5e7 13d1df4da 17a1df49d 471df5a0 450002 17c45017e 3a450038 146450144
61 31 8 907
ffffffffffff ffffff000000 293e00293e00 8c75008c7500 facca0facca0 c94c10c94c10 7f88c87f88c8 86cc0486cc04 14e44214e442
4136004136 10218010218 2002c02002c 80338080338 10002a10002a 200228200228 400038400038 8001357ffeca
201000201 101000101 300000300 21000021 220000220 120000120 321000321 11000011 210000210 110000110 311000311 30000030 231000231 131000131 330000330 9000009 208000208 108000108 309000309 28000028 229000229 129000129 328000328 18000018 219000219 119000119 318000318 39000039 238000238 138000138 339000339 5000005 204000204 104000104 305000305 24000024 225000225 125000125 324000324 14000014 215000215 115000115 314000314 35000035 234000234 134000134 335000335 c00000c 20d00020d 10d00010d 30c00030c 2d00002d 22c00022c 12c00012c 32d00032d 1d00001d 21c00021c 11c00011c 31d00031d 3c00003c 23d00023d 13d00013d 33c00033c 3000003 202000202 102000102 303000303 22000022 223000223 123000123 322000322 12000012 213000213 113000113 312000312 33000033 232000232 132000132 333000333 a00000a 20b00020b 10b00010b 30a00030a 2b00002b 22a00022a 12a00012a 32b00032b 1b00001b 21a00021a 11a00011a 31b00031b 3a00003a 23b00023b 13b00013b 33a00033a 6000006 207000207 107000107 306000306 27000027 226000226 126000126 327000327 17000017 216000216 116000116 317000317 36000036 237000237 137000137 336000336 f00000f 20e00020e 10e00010e 30f00030f 2e00002e 22f00022f 12f00012f 32e00032e 1e00001e 21f00021f 11f00011f 31e00031e 3f00003f 23e00023e 13e00013e 33f00033f 1301 201001100 101001200 300001001 200281 201200080 282002a9 2292000a8 201180 201201381 1292010a9 3282012a8 5500 201005701 36005536 237005737 4601 201004400 137004736 336004537 205781 201205580 1e20579f 21f20559e 204480 201204681 11f20459f 31e20479e 481001 300481301 39481038 339481338 480300 300480000 238480138 138480238 3003 300003303 3003000 303003300 2302 300002002 202002100 102002200 482002 300482302 3a482038 33a482338 483303 300483003 23b483138 13b483238 610008 220610228 210610218 30610038 a9 21000088 90000a0 28000081 200228 220200008 208200020 28200200 410220 220410000 18410238 238410018 90120 120090000 318090238 238090318 1de5cb 3211de6ea 1151de4de 2341de7ff 1000c8 211000e9 31000cb 221000ea 1030cb 3211033ea 31030c8 3221033e9 100061 21100040 a10006b 2b10004a d8000 1200d8120 3170d8317 2370d8237 dd500 3210dd621 1160dd416 2370dd737 48120 120048000 f04812f 12f04800f 10218 210010008 208010010 18010200 400091 11400080 284000b9 394000a8 600210 210600000 28600238 238600028 280110 110280000 328280238 238280328 81090 311081381 3280813b8 390810a9 210030 30210000 208210238 238210208 690330 330690000 108690238 238690108 400038 30400008 28400010 18400020 6002b9 231600088 28600291 2196000a0 620800 210620a10 204620a04 14620814 30808 210030a18 2403082c 234030a3c 1eedc3 1311eecf2 3051eeec6 2341eeff7 630a18 210630808 c630a14 21c630804 20a10 210020800 22c02083c 3c020a2c 7d0fb7 2107d0da7 37d0fb4 2137d0da4 7d3fb4 1107d3ea4 37d3fb7 1137d3ea7 1c0fbf 2101c0daf 2231c0d9c 331c0f8c 6d0f7f 2316d0d4e 36d0f7c 2326d0d4d 6d3f7c 1316d3e4d 36d3f7f 1326d3e4e 7c0daf 2107c0fbf 20b7c0fa4 1b7c0db4 1d0da7 2101d0fb7 2b1d0d8c 23b1d0f9c 553ea4 110553fb4 32b553d8f 23b553c9f d0dc6 2310d0ff7 2b0d0ded 21a0d0fdc 1f07b7 2101f05a7 2071f05b0 171f07a0 7e52bf 117e52ae 2267e5099 2377e5088 7e07bf 2107e05af 277e0798 2377e0588 73d2bf 13173d38e 30673d1b9 23773d088 7387bf 33073848f 1077386b8 237738588 3e522e 113e523f 20e3e5020 21f3e5031 1e05af 2101e07bf f1e05a0 21f1e07b0 7f05a7 2107f07b7 22f7f0788 3f7f0598 1a848f 3301a87bf f1a8480 33f1a87b0 20085 280200ad 5020080 2d0200a8 220204 2822022c 204220000 22c220028 2002c 28020004 24020008 c020020 2202ad 28220285 225220088 20d2200a0 7fe7f7 3097fe4fe 2347fe5c3 13d7fe6ca 420014 2842003c 14420000 3c420028 620295 286202bd 215620080 23d6200a8 4200bd 28420095 35420088 1d4200a0 62023c 28620214 234620008 21c620020 400a04 23840083c 204400800 3c400a38 80904 238080b3c 104080800 33c080a38 10824 238010a1c 24010800 21c010a38 490b24 23849091c 324490800 11c490a38 7cefff 1197ceee6 2347cedcb 32d7cecd2 200814 238200a2c 14200800 22c200a38 680b14 23868092c 314680800 12c680a38 610a34 23861080c 234610800 c610a38 290934 238290b0c 134290800 30c290a38 4b 9000042 3000048 a000041 3048 309003341 300304b 30a003342 e2 90000eb 220000c0 2b0000c9 100083 281000ab 3100080 2b1000a8 300202 2830022a 202300000 22a300028 103080 3281033a8 3103083 32b1033ab 302100 328302228 202302302 12a30202a 10002a 28100002 22100008 a100020 3002ab 28300283 223300088 20b3000a0 500012 2850003a 12500000 3a500028 700293 287002bb 213700080 23b7000a8 383190 3283832b8 113383083 23b3833ab 182010 328182338 312182302 3a18202a 5000bb 28500093 33500088 1b5000a0 70023a 28700212 232700008 21a700020 7d0ffc 2197d0de5 37d0fff 21a7d0de6 7d3fff 1197d3ee6 37d3ffc 11a7d3ee5 6d0f34 2386d0d0c 36d0f37 23b6d0d0f 250c34 238250e0c 303250f37 13b250d0f 6d3f37 1386d3e0f 36d3f34 13b6d3e0c 253c37 138253d0f 303253f34 23b253e0c 2c0d14 2382c0f2c 2232c0f37 1b2c0d0f 640e14 238640c2c 123640f37 31b640d0f 1d0d45 2191d0f5c 2321d0f77 2b1d0d6e d0d24 2380d0f1c 2130d0f37 2b0d0d0f 450e24 238450c1c 113450f37 32b450d0f 4c0f04 2384c0d3c 334c0f37 20b4c0d0f 40c04 238040e3c 333040f37 10b040d0f 16818f 108168087 107168088 f168180 120006 2812002e 6120000 2e120028 320287 283202af 207320080 22f3200a8 1200af 28120087 27120088 f1200a0 32022e 28320206 226320008 20e320020 7f82bf 1087f83b7 2377f8088 33f7f8180 7fd7bf 3097fd4b6 2377fd588 13e7fd681 520097 285200bf 17520080 3f5200a8 720216 2872023e 216720000 23e720028 52003e 28520016 36520008 1e520020 7202bf 28720297 237720088 21f7200a0 52553e 229525717 36525508 21f525721 7257bf 229725596 237725588 1e7257a1 2d0530 2382d0708 2072d0737 3f2d050f 650630 238650408 107650737 33f65050f 4c5091 394c50a8 2264c52b7 21f4c528e 6c0710 2386c0528 276c0737 21f6c050f 44090 390440a9 1260441b6 11f04418f 240410 238240628 327240737 11f24050f 88420 318088738 317088737 f08842f 1d000 11901d119 23701d237 32e01d32e 18500 318018618 237018737 12f01842f 4d0720 2384d0518 174d0737 22f4d050f 50420 238050618 317050737 12f05050f c5000 390c5039 2370c5237 20e0c520e c0500 2380c0738 2370c0737 f0c050f 444001 39444038 137444136 10e44410f 440600 238440438 137440737 30f44050f 128080 5128085 3128083 6128086 12b083 30512b386 312b080 30612b385 28048 2402806c 302804b 2702806f 2b04b 32402b36f 302b048 32702b36c c0840 1040c0944 3330c0b73 2370c0a77 c5d40 3050c5e45 1320c5c72 2370c5f77 18840 24018864 213018a53 237018a77 1dd40 22501df65 1201dd52 23701df77 6f8f37 2156f8d22 36f8f34 2166f8d21 6fbf34 1156fbe21 36fbf37 1166fbe22 725aff 115725bea 3227259dd 2377258c8 720fff 314720ceb 123720edc 237720dc8 7fdaff 357fdaca 2027fd8fd 2377fd8c8 7f8fff 2347f8dcb 37f8ffc 2377f8dc8 7fbffc 1347fbec8 37fbfff 1377fbecb 7ff9fd 3357ffac8 2027ffbff 1377ff8ca 626a34 234626800 322626916 116626b22 7c87f7 2347c85c3 2137c85e4 277c87d0 61623c 234616008 13261630e 30661613a 40144 104040040 10b04004f f04014b 108005 5108000 2b10802e 2e10802b 8064 24008040 2b00804f f00806b 3886c 24038848 23b038a57 21f038a73 23dfed 22523ddc8 3a23dfd7 21f23ddf2 6bffef 1256bfeca 3a6bffd5 11f6bfef0 4bbb6f 3244bb84b 23b4bb954 11f4bba70 d8da2 2150d8fb7 2b0d8d89 23e0d8f9c 6808 234006a3c 30a006b02 13e006936 3dda42 353dda77 22a3dd868 21f3dd85d 1d8dc3 2341d8ff7 2b1d8de8 21f1d8fdc 1a04eb 3141a07ff 31b1a07f0 f1a04e4 36000 234036234 11a03611a 32e03632e 1e85cb 2341e87ff 23b1e87f0 f1e85c4 56b6c8 13456b7fc 23b56b4f3 30f56b5c7 1280cb c1280c7 31280c8 f1280c4 12b0c8 30c12b3c4 312b0cb 30f12b3c7 28003 2d02802e 3028000 2e02802d 2b000 32d02b32d 302b003 32e02b32e 1601eb 12c1600c7 1231600c8 f1601e4 718ad3 c718adf 2137188c0 21f7188cc 51dd52 20d51df5f 1251dd40 21f51df4d 4fd8fd 1d4fd8e0 2024fdaff 21f4fdae2 6f8f7c 21c6f8d60 36f8f7f 21f6f8d63 6fbf7f 11c6fbe63 36fbf7c 11f6fbe60 4ffbff 31d4ff8e2 2024ff9fd 11f4ffae0 7f8fb4 23d7f8d89 37f8fb7 23e7f8d8a 7fbfb7 13d7fbe8a 37fbfb4 13e7fbe89 c8564 21c0c8778 2130c8777 f0c856b 80444 33c080778 333080777 f08044b 1080e7 c1080eb 2b1080cc 271080c0 8086 2d0080ab 2b0080ad 6008080 738aff c738af3 23b7388c4 2377388c8 73dfff 20d73ddf2 3a73dfc5 23773ddc8 3bfffd 10d3bfef0 3a3bffc7 1373bfeca 3bb9fc 30c3bbaf0 23b3bbbc7 1373bb8cb 7e0aff 12c7e0bd3 31b7e09e4 2377e08c8 7e5fff 32d7e5cd2 11a7e5ee5 2377e5dc8 dd840 1d0dd85d 22a0dda6a 2370dda77 d8d40 21c0d8f5c 2b0d8d6b 2370d8f77 5840 13d00597d 30a005b4a 237005a77 d40 33c000e7c 10b000c4b 237000f77 1d8d21 23d1d8f1c 2b1d8d0a 2161d8f37 6e8758 21c6e8544 23b6e8563 276e877f 26b45b 11c26b547 23b26b660 32726b77c
62 29 10 403
ffffffffffff ffffff000000 8c75008c7500 f68400f6840 d3f2a0d3f2a0 e07210e07210 70e08870e088 86cc0486cc04 1b8c021b8c02
846000846 417d00417d 10062010062 20067020067 40144040144 80142040c04 10002a10002a 200019200019 400038200281 80013513f135
101000101 41000041 140000140 21000021 120000120 60000060 161000161 11000011 110000110 50000050 151000151 30000030 131000131 71000071 170000170 9000009 108000108 48000048 149000149 28000028 129000129 69000069 168000168 18000018 119000119 59000059 158000158 39000039 138000138 78000078 179000179 5000005 104000104 44000044 145000145 24000024 125000125 65000065 164000164 14000014 115000115 55000055 154000154 35000035 134000134 74000074 175000175 c00000c 10d00010d 4d00004d 14c00014c 2d00002d 12c00012c 6c00006c 16d00016d 1d00001d 11c00011c 5c00005c 15d00015d 3c00003c 13d00013d 7d00007d 17c00017c 3000003 102000102 42000042 143000143 22000022 123000123 63000063 162000162 12000012 113000113 53000053 152000152 33000033 132000132 72000072 173000173 a00000a 10b00010b 4b00004b 14a00014a 2b00002b 12a00012a 6a00006a 16b00016b 1b00001b 11a00011a 5a00005a 15b00015b 3a00003a 13b00013b 7b00007b 17a00017a 6000006 107000107 47000047 146000146 27000027 126000126 66000066 167000167 17000017 116000116 56000056 157000157 36000036 137000137 77000077 176000176 f00000f 10e00010e 4e00004e 14f00014f 2e00002e 12f00012f 6f00006f 16e00016e 1e00001e 11f00011f 5f00005f 15e00015e 3f00003f 13e00013e 7e00007e 17f00017f 1301 101001200 30001331 131001230 2023f9 1402022b9 1382022c1 78202381 40144 140040004 104040040 44040100 2422bd 1402423fd 3c242281 17c2423c1 40c04 140040d44 102040d06 42040c46 242ffd 140242ebd 3a242fc7 17a242e87 d40 140000c00 6000d46 146000c06 202eb9 140202ff9 13e202f87 7e202ec7 231 21000210 11000220 30000201 1130 120001010 110001020 30001100 a9 21000088 90000a0 28000081 298 210002b9 18000280 390002a1 50c66 120050d46 42050c24 162050d04 10062 60010002 42010020 22010040 51d56 120051c76 152051c04 72051d24 20821 21020800 47020866 66020847 20a10 21020a31 56020a46 77020a67 20888 210208a9 4e0208c6 6f0208e7 20ab9 21020a98 5f020ae6 7e020ac7 222400 161222561 11f22251f 7e22247e 200019 11200008 9200010 18200001 200228 11200239 28200200 39200211 2000b0 30200080 92000b9 39200089 2013b1 30201381 1082012b9 138201289 3048 170003138 48003000 138003170 200281 302002b1 282002a9 18200299 201180 302011b0 1292010a9 119201099 13e005 13113e134 513e000 13413e131 13f304 13113f235 10413f200 3513f331 17f240 7117f231 10417f344 17517f335 138000 48138048 5138005 4d13804d 13b048 4813b000 17513b13d 13d13b175 2442b8 39244281 1452443fd 17c2443c4 6005 17900617c 5006000 17c006179 244020 39244019 164244144 15d24417d 44090 390440a9 1540441c4 16d0441fd 44208 39044231 17504437d 14c044344 110048 48110000 2211006a 6a110022 100083 281000ab 3100080 2b1000a8 10002a 28100002 22100008 a100020 113000 48113048 152113152 11a11311a 3002ab 28300283 123002b9 3a300291 142d56 168142c3e 152142c04 3a142d6c 300202 2830022a 33300231 1b300219 28048 48028000 2702806f 6f028027 8580 1290084a9 6008586 12f0084af 88c0 690088a9 60088c6 6f0088af 2b000 4802b048 15702b157 11f02b11f 209400 129209529 36209436 11f20951f 506 104000402 102000404 6000500 40442 104040546 42040400 146040504 40902 44040946 102040800 146040844 846 44000802 42000804 6000840 30005 5030000 63030066 66030063 10824 24010800 42010866 66010842 50420 164050544 42050462 126050506 10e000 510e005 15210e152 15710e157 13f602 10413f706 3313f631 13713f735 17f746 10417f642 17317f635 7717f731 15fd56 12515fc73 15215fc04 7715fd21 108005 5108000 2b10802e 2e10802b 36000 5036005 11a03611a 11f03611f 214400 164214564 7b21447b 11f21451f 1d000 4d01d04d 15201d152 11f01d11f 4cd56 16d04cc3b 15204cc04 3f04cd69 23f400 12c23f52c 3323f433 11f23f51f 8086 2d0080ab 2b0080ad 6008080 8dc6 16d008cab 16b008cad 6008dc0 125000 4d12504d 11a12511a 157125157
63 31 8 715
ffffffffffff ffffff000000 293e00293e00 8c75008c7500 f5a4e0f5a4e0 c62450c62450 70e08870e088 89a44489a444 1b8c021b8c02
10227010227 20013020013 40130040130 80307080307 10002a10002a 200228200228 400038400038 8001357ffeca
201000201 101000101 300000300 21000021 220000220 120000120 321000321 11000011 210000210 110000110 311000311 30000030 231000231 131000131 330000330 9000009 208000208 108000108 309000309 28000028 229000229 129000129 328000328 18000018 219000219 119000119 318000318 39000039 238000238 138000138 339000339 5000005 204000204 104000104 305000305 24000024 225000225 125000125 324000324 14000014 215000215 115000115 314000314 35000035 234000234 134000134 335000335 c00000c 20d00020d 10d00010d 30c00030c 2d00002d 22c00022c 12c00012c 32d00032d 1d00001d 21c00021c 11c00011c 31d00031d 3c00003c 23d00023d 13d00013d 33c00033c 3000003 202000202 102000102 303000303 22000022 223000223 123000123 322000322 12000012 213000213 113000113 312000312 33000033 232000232 132000132 333000333 a00000a 20b00020b 10b00010b 30a00030a 2b00002b 22a00022a 12a00012a 32b00032b 1b00001b 21a00021a 11a00011a 31b00031b 3a00003a 23b00023b 13b00013b 33a00033a 6000006 207000207 107000107 306000306 27000027 226000226 126000126 327000327 17000017 216000216 116000116 317000317 36000036 237000237 137000137 336000336 f00000f 20e00020e 10e00010e 30f00030f 2e00002e 22f00022f 12f00012f 32e00032e 1e00001e 21f00021f 11f00011f 31e00031e 3f00003f 23e00023e 13e00013e 33f00033f 1301 201001100 101001200 300001001 200281 201200080 282002a9 2292000a8 201180 201201381 1292010a9 3282012a8 a03 201000802 3000a00 202000801 1902 201001b03 102001800 303001a01 200882 201200a83 2b2008a9 22a200aa8 201b83 201201982 12a201aa9 32b2018a8 4109 101004008 9004100 108004001 5208 101005309 208005000 309005101 7ffebe 1017fffbf 357ffe8b 1347fff8a 7fedbf 1017fecbe 2347fef8b 3357fee8a 7fbfb7 1017fbeb6 3c7fbf8b 13d7fbe8a 7facb6 1017fadb7 23d7fae8b 33c7faf8a 40130 120040010 110040020 30040100 a9 21000088 90000a0 28000081 200228 220200008 208200020 28200200 41a0 120004080 90041a9 129004089 205020 321205301 208205228 129205109 44090 1200441b0 119044189 390440a9 e0f64 2200e0d44 2130e0d77 330e0f57 2e0d4c 2202e0f6c 1b2e0d57 23b2e0f77 90120 120090000 207090327 327090207 d0010 1200d0130 3170d0307 2370d0227 94080 1200941a0 20e09428e 32e0943ae d41b0 1200d4090 31e0d42ae 23e0d438e 400091 11400080 284000b9 394000a8 600210 210600000 28600238 238600028 440108 30440138 108440000 138440030 444001 131444130 108444109 39444038 400038 30400008 28400010 18400020 6002b9 231600088 28600291 2196000a0 40144 30040174 104040040 134040070 7bfffa 1317bfecb 57bffff 1347bfece 74 30000044 24000050 14000060 40004c 3040007c c400040 3c400070 3fbffb 1313fbeca 10d3fbef6 3c3fbfc7 44017c 3044014c 12c440050 11c440060 20013 11020002 3020010 12020001 20a10 210020800 3020a13 213020803 80444 30080474 303080747 333080777 81d46 231081f77 303081e45 132081c74 c0574 300c0544 2230c0757 2130c0767 420082 11420093 2b4200a9 3a4200b8 620800 210620a10 2b62082b 23b620a3b 4c054c 304c057c 20b4c0747 23b4c0777 48047c 3048044c 32b480757 31b480767 681fff 231681dce 32b681cd4 11a681ee5 50420 110050530 207050627 317050737 10510 110010400 327010637 237010727 c0500 300c0530 2070c0707 2370c0737 80430 30080400 327080717 317080727 480408 30480438 30f480707 33f480737 4c0538 304c0508 22f4c0717 21f4c0727 5f8dd7 2085f8fdf 145f8dc3 21c5f8fcb 5fdfdf 2085fddd7 1155fdeca 31d5fdcc2 7f8fff 2087f8df7 2347f8dcb 3c7f8fc3 7fddf7 2087fdfff 3357fdec2 13d7fdcca 6240 309006149 234006074 13d00637d 3048 309003341 33500337d 3c003074 3f8fb3 2383f8d8b 2043f8db7 3c3f8f8f 403004 33940333d 305403301 3c403038 5f8da3 2385f8f9b 145f8db7 22c5f8f8f 100083 281000ab 3100080 2b1000a8 300202 2830022a 202300000 22a300028 100a80 2291008a9 3100a83 22a1008aa 300801 229300a28 202300a03 2b30082a 10002a 28100002 22100008 a100020 3002ab 28300283 223300088 20b3000a0 7e0df7 2087e0fff 2137e0fe4 1b7e0dec 7e5fff 2087e5df7 3127e5ced 11a7e5ee5 5e0fdf 2085e0dd7 335e0fec 23b5e0de4 5e5dd7 2085e5fdf 1325e5ce5 33a5e5eed 500012 2850003a 12500000 3a500028 700293 287002bb 213700080 23b7000a8 5000bb 28500093 33500088 1b5000a0 70023a 28700212 232700008 21a700020 3c07df 183c07c7 2233c05fc 23b3c05e4 120090 391200a9 3120093 3a1200aa 120a93 2381208ab 3120a90 23b1208a8 164000 39164039 123164123 11a16411a 7c07e7 187c07ff 2137c05f4 20b7c05ec 520001 39520038 12520013 2b52002a 720883 238720abb 213720a90 2b7208a8 564091 395640a8 1325641a3 10b56419a 218020 208218228 207218227 f21802f 21d228 20821d020 30621d12e 10e21d326 18208 208018000 2701822f 22f018027 1d000 20801d208 12601d126 32e01d32e 89080 3280893a8 6089086 32e0893ae 288100 328288228 207288307 12f28802f 248400 318248718 207248607 11f24851f 2d8520 2382d8718 2072d8727 3f2d851f 4d8730 2384d8508 174d8727 22f4d851f 80904 104080800 303080a07 207080b03 81006 305081303 303081305 6081000 10824 24010800 223010a07 207010a23 f0734 2040f0530 2130f0527 170f0723 c0840 1040c0944 3330c0b73 2370c0a77 10850 24010874 213010a43 237010a67 d0d50 140d0d44 2230d0f73 2370d0f67 7ff3fe 1347ff2ca 2027ff1fc 3367ff0c8 7ff9fd 3357ffac8 2027ffbff 1377ff8ca d40 134000c74 303000e43 237000f77 1442 335001777 303001741 36001474 d0d24 140d0d30 2130d0f37 2070d0f23 30240 234030074 213030053 27030267 7cefff 2347cedcb 3127ceced 1267ceed9 7bf2ba 1347bf38e 2327bf088 3067bf1bc 40c04 134040d30 333040f37 207040e03 108005 5108000 2b10802e 2e10802b 308887 204308a83 2b3088ac 22f308aa8 6b7fff 56b7ffa 11a6b7ee5 11f6b7ee0 482002 305482307 3a482038 33f48233d 528087 14528093 2b5280ac 3f5280b8 728805 215728a10 2b72882e 23e728a3b 240a 33500273f a002400 33f002735 7fc9b5 3357fca80 10b7fc8be 23e7fcb8b 5280f3 145280e7 1b5280e8 f5280fc a2080 3140a2394 3a0a20ba 32e0a23ae 7c8dbf 2347c8f8b 1b7c8da4 22f7c8f90 36000 234036234 11a03611a 32e03632e 310a8f c310a83 2233108ac 22f3108a0 710ac3 c710acf 2137108d0 21f7108dc 7f05a7 22c7f078b 2137f07b4 3f7f0598 4ff1fc 11c4ff0e0 2024ff3fe 31e4ff2e2 4ffbff 31d4ff8e2 2024ff9fd 11f4ffae0 3d0ffb 3c3d0fc7 2233d0dd8 21f3d0de4 42b04c 3c42b070 32242b36e 31e42b352 7300d3 21c7302cf 2137302c0 f7300dc bf080 11c0bf19c 2320bf2b2 32e0bf3ae 7d0fb7 3c7d0f8b 2137d0da4 22f7d0d98 2b000 3c02b03c 31202b312 32e02b32e 298924 30c298a28 10b29882f 207298b23 8086 2d0080ab 2b0080ad 6008080 208804 22c208a28 2b20882f 207208a03 152000 20d15220d 11a15211a 317152317 182010 32d18233d 3a18202a 317182307 102420 31d10273d a10242a 317102737 428004 3c428038 2b42802f 17428013 628886 23d628abb 2b6288ad 216628a90 3d3fb3 3c3d3f8f 12a3d3e99 1163d3ea5 1d2430 23d1d260d 12a1d251a 3171d2727 2c8d04 21c2c8f18 1b2c8d1f 2072c8f03 28048 3c028074 1b028053 2702806f 7d3fff 3c7d3fc3 11a7d3ee5 1267d3ed9 5a2092 33c5a23ae 3a5a20a8 3065a2394 258c24 33c258f18 13b258d1f 207258e23
64 29 10 523
ffffffffffff ffffff000000 8c75008c7500 f68400f6840 d3f2a0d3f2a0 e07210e07210 59de8859de88 86cc0486cc04 32b20232b202
417d00417d 802f00802f 10068010068 20067020067 40144040144 80148040c04 10002a10002a 200013200013 4000383002ab 80013503f115
101000101 41000041 140000140 21000021 120000120 60000060 161000161 11000011 110000110 50000050 151000151 30000030 131000131 71000071 170000170 9000009 108000108 48000048 149000149 28000028 129000129 69000069 168000168 18000018 119000119 59000059 158000158 39000039 138000138 78000078 179000179 5000005 104000104 44000044 145000145 24000024 125000125 65000065 164000164 14000014 115000115 55000055 154000154 35000035 134000134 74000074 175000175 c00000c 10d00010d 4d00004d 14c00014c 2d00002d 12c00012c 6c00006c 16d00016d 1d00001d 11c00011c 5c00005c 15d00015d 3c00003c 13d00013d 7d00007d 17c00017c 3000003 102000102 42000042 143000143 22000022 123000123 63000063 162000162 12000012 113000113 53000053 152000152 33000033 132000132 72000072 173000173 a00000a 10b00010b 4b00004b 14a00014a 2b00002b 12a00012a 6a00006a 16b00016b 1b00001b 11a00011a 5a00005a 15b00015b 3a00003a 13b00013b 7b00007b 17a00017a 6000006 107000107 47000047 146000146 27000027 126000126 66000066 167000167 17000017 116000116 56000056 157000157 36000036 137000137 77000077 176000176 f00000f 10e00010e 4e00004e 14f00014f 2e00002e 12f00012f 6f00006f 16e00016e 1e00001e 11f00011f 5f00005f 15e00015e 3f00003f 13e00013e 7e00007e 17f00017f 1301 101001200 3a00133b 13b00123a 40c04 140040d44 108040d0c 48040c4c 100c1 41010080 280100e9 690100a8 40144 140040004 104040040 44040100 d40 140000c00 c000d4c 14c000c0c 36b64a 6036b62a 1136b65b 7136b63b a9 21000088 90000a0 28000081 50c6c 120050d4c 48050c24 168050d04 10068 60010008 48010020 28010040 37b622 6037b642 5937b67b 3937b61b 1388ef 6013888f 31388ec 6313888c 253ea5 60253ec5 12253eb7 72253ed7 128887 601288e7 4b1288cc 2b1288ac 243ecd 60243ead 5a243e97 3a243ef7 242dcc 161242cad 15b242c97 3a242df6 6b448 1106b459 4806b400 5906b411 2b84c 15102b91d 4802b804 11902b955 300202 11300213 2830022a 3930023b 3102c3 50310293 283102eb 783102bb 3b824 13103b915 4803b86c 17903b95d 7b420 7107b451 4807b468 3907b419 3002ab 3030029b 28300283 183002b3 31026a 7131021b 28310242 59310233 200013 11200002 3200010 12200001 16b659 1116b648 6316b63a 7216b62b 3388fc 7133888d 33388ff 7233888e 53eb6 71053ec7 63053ed5 12053ea4 26b45b 1126b44a 4b26b410 5a26b401 100211 11100200 2b10023a 3a10022b 101110 110101000 12a10103a 3a10112a 343cdc 71343cad 4b343c97 3a343ce6 342fdd 170342ead 14a342e97 3a342fe7 28a96 71028ae7 2b028abd 5a028acc 50c 108000404 104000408 c000500 40908 108040800 4404094c 14c040844 40448 48040400 10404054c 14c040504 84c 48000804 44000808 c000840 10824 4801086c 24010800 6c010848 50420 48050468 164050544 12c05050c 2b000 4802b048 11502b115 15d02b15d 6bc04 4806bc4c 5506bc51 1d06bc19 7bc6c 4807bc24 3507bc59 7d07bc11 3b068 4803b020 17503b11d 13d03b155 344292 393442ab 1453443d7 17c3443ee 3f4b0 3903f489 12503f595 11c03f5ac 44090 390440a9 1540441c4 16d0441fd 33f6b2 3933f68b 13433f786 10d33f7bf 3886c 48038824 303886f 4b038827 78468 48078420 14307852b 10b078563 68400 48068448 123068523 16b06856b 28804 4802884c 63028867 2b02882f 100083 281000ab 3100080 2b1000a8 110042 2811006a 42110000 6a110028 10002a 28100002 22100008 a100020 1100eb 281100c3 63110088 4b1100a0 53c24 48053c6c 12053c36 5a053c7e 13020 48013068 152013172 11a01313a 3048 48003000 13200317a 17a003132 43c4c 48043c04 72043c3e 3a043c76 42f4d 149042e04 173042e3e 3a042f77 200281 282002a9 12200293 3a2002bb 201180 1292010a9 113201093 3a2011ba 210240 28210268 53210213 7b21023b 200228 28200200 3320021b 1b200233 2102e9 282102c1 7221029b 5a2102b3 23887f 59238826 323887c 5a238825 143e5d 59143e04 63143e3e 3a143e67 142d5c 158142c04 162142c3e 3a142d66 300090 393000a9 3300093 3a3000aa 301391 1383012a9 102301293 3a3013ab 7b6b2 3907b68b 6307b6d1 5a07b6e8 253c37 59253c6e 12253c25 4b253c7c 128a15 59128a4c 72128a67 2b128a3e 292 390002ab 12000280 2b0002b9 37b4b0 3937b489 7237b4c2 4b37b4fb 78c24 48078c6c 107078d23 14f078d6b 38020 48038068 47038067 f03802f 28048 48028000 2702806f 6f028027 68c4c 48068c04 167068d2b 12f068d63 1386c 48013824 11601397a 15e013932 53468 48053420 5605343e 1e053476 43400 48043448 36043436 7e04347e 3804 4800384c 176003972 13e00393a 44202 3904423b 146044344 17f04437d 33f420 3933f419 12633f506 11f33f53f 344000 39344039 157344157 16e34416e 3f622 3903f61b 13703f715 10e03f72c 1d000 11501d115 15201d152 4701d047 108005 5108000 2b10802e 2e10802b 20882 650208e7 2b0208a9 4e0208cc 8214 14008200 2b00823f 3f00822b 120a93 74120ae7 2b120ab8 5f120acc 36000 115036115 11a03611a f03600f e020 15d00e17d 15200e172 f00e02f 120801 4d12084c 2b12082a 66120867 8086 2d0080ab 2b0080ad 6008080 20a10 5c020a4c 2b020a3b 77020a67 108297 3c1082ab 2b1082bc 17108280 25020 15d02517d 11a02513a 47025067
65 31 8 731
ffffffffffff ffffff000000 e3a800e3a800 ca9600ca9600 f5a4e0f5a4e0 4a51504a5150 fc9588fc9588 5d14405d144 745102745102
121e00121e 10824010824 4002f04002f 80218080218 10002a10002a 20082b20082b 400a3b400a3b 800a297ff5d6
801000801 201000201 a00000a00 21000021 820000820 220000220 a21000a21 11000011 810000810 210000210 a11000a11 30000030 831000831 231000231 a30000a30 9000009 808000808 208000208 a09000a09 28000028 829000829 229000229 a28000a28 18000018 819000819 219000219 a18000a18 39000039 838000838 238000238 a39000a39 5000005 804000804 204000204 a05000a05 24000024 825000825 225000225 a24000a24 14000014 815000815 215000215 a14000a14 35000035 834000834 234000234 a35000a35 c00000c 80d00080d 20d00020d a0c000a0c 2d00002d 82c00082c 22c00022c a2d000a2d 1d00001d 81c00081c 21c00021c a1d000a1d 3c00003c 83d00083d 23d00023d a3c000a3c 3000003 802000802 202000202 a03000a03 22000022 823000823 223000223 a22000a22 12000012 813000813 213000213 a12000a12 33000033 832000832 232000232 a33000a33 a00000a 80b00080b 20b00020b a0a000a0a 2b00002b 82a00082a 22a00022a a2b000a2b 1b00001b 81a00081a 21a00021a a1b000a1b 3a00003a 83b00083b 23b00023b a3a000a3a 6000006 807000807 207000207 a06000a06 27000027 826000826 226000226 a27000a27 17000017 816000816 216000216 a17000a17 36000036 837000837 237000237 a36000a36 f00000f 80e00080e 20e00020e a0f000a0f 2e00002e 82f00082f 22f00022f a2e000a2e 1e00001e 81f00081f 21f00021f a1e000a1e 3f00003f 83e00083e 23e00023e a3f000a3f 2821 801002020 21002800 820002001 7fdbdf 8017fd3de 2087fd9d7 a097fd1d6 7ff3fe 8017ffbff 2297ff1d7 a287ff9d6 4ffbff 8014ff3fe 2024ff9fd a034ff1fc 4fd3de 8014fdbdf 2234fd1fd a224fd9fc 302020 801302821 a30202a 80b30282b 300801 801300000 2b30082a 82a30002b 20a10 a00020010 810020200 210020800 681 201000480 280006a9 2290004a8 7ff57f a007fff7f 8297ffd56 2297ff756 7dff6f a007df56f 397dff56 a397df556 1580 201001781 360015b6 2370017b7 1301 201001100 1e00131f 21f00111e a9 21000088 90000a0 28000081 2888 210028a9 808002080 8290020a1 628 220000408 208000420 28000600 7fddf7 a217fd7d6 2087fdfff 8297fd5de 12005 820012825 5012000 825012820 10824 820010004 804010020 24010800 660f6c 220660d4c 3660f6f 223660d4f 29dcb2 a2129d693 80229d4b0 22329de91 660944 220660b64 20b660b4f 2b66096f 560145 a21560b64 a0a560b4f 2b56016e a0808 2100a0a18 8080a0000 a180a0210 80218 210080008 208080010 18080200 77d9c7 a1177d3d6 20877dbcf 81977d1de 80430 30080400 208080638 238080608 77dfef 83177d7de 20877dde7 a3977d5d6 a2080 2310a22b1 8080a2888 a390a2ab9 10850 810010040 24010874 834010064 30240 810030a50 a24030864 234030074 74 30000044 24000050 14000060 80444 30080474 22c080668 21c080658 680008 210680218 82368082b a33680a3b 6a0a18 2106a0808 2236a083b 336a0a2b 25d9c6 a1125d3d7 22325dbe5 83225d1f4 c0574 300c0544 2230c0757 2130c0767 43d6aa 83143de9b 22343d489 a1243dcb8 620800 210620a10 2b62082b 23b620a3b 520001 a11520a10 2b52002a a3a520a3b 600210 210600000 a2b60083b 83b600a2b 40144 30040174 2b04016f 1b04015f 340945 831340174 2b34096e 81a34015f c0500 300c0530 2070c0707 2370c0737 c1080 2310c12b1 60c1086 2370c12b7 40130 30040100 f04013f 3f04010f 63000 231063231 80e06380e a3f063a3f 7e5fff 2087e5df7 57e5ffa 20d7e5df2 18420 208018628 804018c24 a0c018e2c 7e59d7 2087e5bdf 2257e5bf2 2d7e59fa 18208 208018000 a2401882c 82c018a24 7f7ffa a287f75d2 57f7fff a2d7f75d7 8c04 a2800862c 804008400 22c008e28 765de7 208765fef 215765ff2 1d765dfa 98638 208098430 a14098c2c 81c098e24 765bcf 2087659c7 35765bfa 23d7659f2 98010 208098218 834098824 a3c098a2c 28048 a18028a50 a24028a6c 3c028074 88840 a18088258 834088074 22c088a6c 760fef 208760de7 3760fec 20b760de4 9d430 20809d638 80209dc32 a0a09de3a 7609c7 208760bcf 223760be4 2b7609ec 9d218 20809d010 a2209d83a 82a09da32 39da19 a0939d010 22339d83a 82a39d233 4601c6 a09460bcf a22460be4 2b4601ed 100083 281000ab 3100080 2b1000a8 200882 8292000ab 802200080 2b2008a9 100602 2810062a 202100400 22a100428 5ffdfd 8295ff5d4 2025fffff a2b5ff7d6 10002a 28100002 22100008 a100020 20200a 829202823 823202829 a202000 1006ab 28100683 223100488 20b1004a0 5fd575 8295fdd5c 2235fd756 a0a5fdf7f 7e0df7 2087e0fff 2137e0fe4 1b7e0dec 1d628 20801d420 a1201dc3a 81a01de32 7e0bdf 2087e09d7 337e0bec 23b7e09e4 1d000 20801d208 83201d832 a3a01da3a 1c03df 181c03c7 2231c01fc 23b1c01e4 53d001 81953d818 22353d222 a3a53da3b 482002 a39482a3b 823482821 21a482218 7a0cb3 2387a0e8b 2237a0e90 1b7a0ca8 35df6d a3935d554 22335dd4e 81a35d777 1401c7 181401df 331401f4 2b1401ec 2409c6 8192401df 8322401f4 2b2409ed 3fffed a393ff5d4 123fffff a2b3ff5c6 720883 238720abb 213720a90 2b7208a8 420082 a39420abb a12420a90 2b4200a9 85010 208085218 6085016 20e08521e 778bcf 2087789c7 8077783c8 a0f7781c0 85638 208085430 22608541e 2e085616 778de7 208778fef a277787c0 82f7785c8 4109 9004100 1700411e 1e004117 5208 208005000 21600501e 1e005216 7f89d7 2087f8bdf a177f83c0 81f7f81c8 41a0 90041a9 36004196 3f00419f 5420 208005628 36005416 23e00561e 7f8fff 2087f8df7 8377f87c8 a3f7f85c0 44090 390440a9 6044096 3f0440af 79bfff 3979bfc6 a0679b5f9 a3f79b5c0 6b7fff 56b7ffa a036b75fc a066b75f9 248400 804248c04 a03248e03 207248607 6a5ffa 56a5fff 2236a5dd9 2266a5ddc 258c24 804258420 223258e07 a27258603 c5096 2250c52b3 2230c52b5 60c5090 438348 a2443896c 22343816b 807438b4f 408108 a24408b2c a33408b3b 1740811f 4062 14004076 22004040 36004054 55e2 2150057f7 2230057c1 360055d4 4f863c a144f8c28 2234f841f 8374f8e0b 665a8e 35665abb 2236658ad 216665898 298950 834298164 223298b73 a17298347 4016 14004002 12004004 6004010 288100 834288934 a33288b33 207288307 152000 5152005 80b15280b 80e15280e 250020 804250824 80b25082b f25002f 140005 5140000 2b14002e 2e14002b 240804 804240000 2b24082f 82f24002b 720941 225720b64 2b72096a 20e720b4f 420140 a24420b64 2b42016b a0f420b4f 403004 825403821 21a40321e a3f403a3b 411001 825411824 a3a411a3b 21f41121e 410300 a24410924 83b410b3b 21f41011f 760805 215760a10 2b76082e 23e760a3b 460004 a14460a10 2b46002f a3f460a3b 100141 35100174 2b10016a 1e10015f 200940 834200174 2b20096b 81f20015f 101240 234101074 22a10106a 1e10125e 210110 834210924 83b21092b f21011f 131000 234131234 a3a131a3a 80e13180e 1c563d 20d1c5430 2231c541e 2e1c5613 5385e3 a0c538fef 2235387c0 82f538dcc 7a5951 2d7a597c 2237a5b72 20e7a5b5f 358a8f 82c3582a3 2233588ac a0f358080 3fbffb a2d3fb5d6 123fbfe9 a3f3fb5c4 765c25 1d765c38 223765e06 23e765e1b 398ffb 81c3987e7 223398dd8 a3f3985c4 104048 3c104074 2210406a 1e104056 105349 23d105174 22310516a 1e105357 5f8097 a3c5f8aab 2235f82b4 81f5f8888 6209c2 20d620bcf 2b6209e9 226620be4 5201c3 a0c520bcf 2b5201e8 a27520be4 40086 2d0400ab 2b0400ad 6040080 340887 82c3400ab 2b3408ac 807340080 40c001 a2d40ca2c a3a40ca3b 1740c016 1c2 1d0001df 2b0001e9 360001f4 3009c3 81c3001df 2b3009e8 8373001f4 1442 21c00165e 22a001668 36001474 660886 23d660abb 2b6608ad 216660a90 560087 a3c560abb 2b5600ac a17560a90 81006 21c08121a 21a08121c 6081000 12c000 3c12c03c a3a12ca3a a0612ca06
66 31 8 779
ffffffffffff ffffff000000 e3a800e3a800 60b54060b540 5f87a05f87a0 e07210e07210 360388360388 aff204aff204 bec702bec702
4016004016 10824010824 4002f04002f 80026080026 10002a10002a 20085f20085f 400871400871 8008177ff7e8
801000801 41000041 840000840 21000021 820000820 60000060 861000861 11000011 810000810 50000050 851000851 30000030 831000831 71000071 870000870 9000009 808000808 48000048 849000849 28000028 829000829 69000069 868000868 18000018 819000819 59000059 858000858 39000039 838000838 78000078 879000879 5000005 804000804 44000044 845000845 24000024 825000825 65000065 864000864 14000014 815000815 55000055 854000854 35000035 834000834 74000074 875000875 c00000c 80d00080d 4d00004d 84c00084c 2d00002d 82c00082c 6c00006c 86d00086d 1d00001d 81c00081c 5c00005c 85d00085d 3c00003c 83d00083d 7d00007d 87c00087c 3000003 802000802 42000042 843000843 22000022 823000823 63000063 862000862 12000012 813000813 53000053 852000852 33000033 832000832 72000072 873000873 a00000a 80b00080b 4b00004b 84a00084a 2b00002b 82a00082a 6a00006a 86b00086b 1b00001b 81a00081a 5a00005a 85b00085b 3a00003a 83b00083b 7b00007b 87a00087a 6000006 807000807 47000047 846000846 27000027 826000826 66000066 867000867 17000017 816000816 56000056 857000857 36000036 837000837 77000077 876000876 f00000f 80e00080e 4e00004e 84f00084f 2e00002e 82f00082f 6f00006f 86e00086e 1e00001e 81f00081f 5f00005f 85e00085e 3f00003f 83e00083e 7e00007e 87f00087f 79bfff 80179b7fe 3979bfc6 83879b7c7 3801 801003000 55003854 854003055 7987fe 801798fff 6c798792 86d798f93 7f8fff 8017f87fe 427f8fbd 8437f87bc 63000 801063801 7b06307b 87a06387a 7fb7fe 8017fbfff 177fb7e9 8167fbfe8 60801 801060000 2e06082f 82f06002e 100141 41100100 2b10016a 6a10012b 88840 840088000 826088066 66088826 a9 21000088 90000a0 28000081 10824 820010004 804010020 24010800 660e73 60660e13 c660e7f 6c660e1f 1f898d 8611f81ec 80d1f8180 6c1f89e1 462 60000402 42000420 22000440 7f8b9d 8617f83fc 427f8bdf 8237f83be 660a11 60660a71 4e660a5f 2e660a3f 600210 861600a71 84f600a5f 2e60023e 5d7fff 715d7f8e 485d7fb7 395d7fc6 24c000 87024c870 84924c849 3924c039 1054 50001004 44001010 14001040 402024 851402875 24402000 875402851 412800 71412871 24412824 55412855 411001 870411871 825411824 55411054 7a598c 117a599d 6c7a59e0 7d7a59f1 3de72 81003d662 6c03de1e 87c03d60e 1c57ff 711c578e 6c1c5793 1d1c57e2 65d001 87065d871 6c65d06d 81c65d81d 7e5b9d 117e5b8c 427e5bdf 537e5bce 1d462 81001dc72 4201d420 85201dc30 7e5fff 717e5f8e 427e5fbd 337e5fcc 1d000 87001d870 4201d042 83201d832 232000 71232071 a23200a 7b23207b 251000 870251870 80b25180b 7b25107b 84030 30084000 6084036 36084006 37ffbf 83137f78e 6637ffd9 85737f7e8 3f77ff 713f778e 663f7799 173f77e8 40c001 87040c871 86740c866 1740c016 40211 11040200 2e04023f 3f04022e 20a10 810020200 2e020a3e 83e02022e 620800 71620871 2e62082e 5f62085f 640001 870640871 2e64002f 85e64085f c0500 90c0509 440c0544 4d0c054d 128400 48128448 804128c04 84c128c4c c05a9 90c05a0 650c05cc 6c0c05c5 758257 808758a5f 864758a33 6c75823b 6a0bda 696a0bb3 56a0bdf 6c6a0bb6 138c24 86813844c 804138420 6c138c48 4ffbff 484ffbb7 8754ff38a 83d4ff3c2 104202 2810422a 14104216 3c10423e 1042ab 28104283 3510429e 1d1042b6 c1554 590c150d 440c1510 1d0c1549 765c25 18765c3d 74765c51 6c765c49 fdbdb 8190fd3c2 8750fd3ae 6c0fdbb7 105256 7810522e 14105242 6c10523a 69d5a8 87969ddd1 81569ddbd 6c69d5c4 5a0 90005a9 420005e2 4b0005eb 7f8a5f 8087f8257 427f8a1d 84a7f8215 509 9000500 6300056a 6a000563 100448 48100400 2210046a 6a100422 100083 281000ab 3100080 2b1000a8 1c2 690001ab 42000180 2b0001e9 7f8e3d 8687f8655 427f8e7f 82a7f8617 10002a 28100002 22100008 a100020 4d7bb7 484d7bff 534d7be4 1b4d7bac 7e5e3d 187e5e25 427e5e7f 5a7e5e67 1d1c2 81901d9db 4201d180 85b01d999 7e5a5f 787e5a27 427e5a1d 3a7e5a65 1d5a0 87901ddd9 4201d5e2 83b01dd9b 33202a 59332073 53332079 a332020 c00a0 90c00a9 60c00a6 f0c00af c0009 90c0000 270c002e 2e0c0027 a0808 8080a0000 8260a002e 2e0a0826 28048 48028000 82602886e 86e028826 6a0a18 696a0a71 476a0a5f 2e6a0a36 6c0219 8686c0a71 8466c0a5f 2e6c0237 5fffb7 485fffff 8575ff7e0 81f5ff7a8 4281 280042a9 17004296 3f0042be 7ff57f 8297ffd56 177ff568 83e7ffd41 4228 28004200 3600421e 1e004236 44090 390440a9 6044096 3f0440af 7dff6f 397dff56 8077df768 83e7df751 3f357e 593f3527 173f3569 4e3f3530 408280 858408ad8 17408297 84f408acf 80218 18080200 3608022e 2e080236 e0a19 8190e0200 8370e022e 2e0e0a37 6e0809 786e0871 566e085f 2e6e0827 680008 879680871 85768085f 2e680026 593f6f 39593f56 77593f18 4e593f21 208090 392080a9 8762088e6 84f2088df 7e0bdf 57e0bda 427e0b9d 477e0b98 18420 804018c24 42018462 846018c66 8c04 804008400 862008466 66008c62 80444 44080400 22080466 66080422 90802 24090826 802090000 826090024 7e0fbd 657e0fd8 427e0fff 277e0f9a 18042 864018826 42018000 826018864 80026 24080002 22080004 6080020 81410 44081454 72081462 36081426 492826 24492802 53492875 77492851 482002 24482026 873482871 857482855 5042 14005056 42005000 56005014 7fdfbd 8157fd7a8 427fdfff 8577fd7ea 5420 74005454 42005462 36005416 7fdbdf 8757fd3aa 427fdb9d 8377fd3e8 4016 14004002 12004004 6004010 3773bb 3537738e 533773e8 663773dd 3ffbfb 8753ff38e 8133ff3e8 663ffb9d 130020 804130824 a13002a 80e13082e 140005 5140000 2b14002e 2e14002b 120804 804120000 82a12002e 2e12082a 40144 44040100 2b04016f 6f04012b 720a14 65720a71 4b720a5f 2e720a3a 740215 864740a71 84a740a5f 2e74023b 41110 44041154 7b04116b 3f04112f 22110 845022955 7b02216b 83e02292e 101240 14101254 6a10122a 7e10123e 1301 55001354 6a00136b 3f00133e 2b00 55002b55 86b00236b 83e00233e 302020 875302855 a30202a 87f30285f 413b01 55413b54 1b413b1a 4e413b4f 410300 55410355 81a410b1a 84f410b4f 100214 14100200 3a10022e 2e10023a 160a15 815160200 83b16022e 2e160a3b 760805 74760871 5a76085f 2e76082b 700004 875700871 85b70085f 2e70002a 273110 35273125 7b27316b 4e27315e 210110 834210924 7b21016b 84f21095f 7e0e7f c7e0e73 427e0e3d 4e7e0e31 18180 80d01898d 420181c2 84f0189cf 18000c c180000 2218002e 2e180022 1e080d 80d1e0000 8231e002e 2e1e0823 7e0a1d 6c7e0a71 427e0a5f 2e7e0a33 78de3 6c078d8f 8430785a0 82f0785cc 185e2 86d018d8f 420185a0 82f018dcd 78021c 86d780a71 843780a5f 2e780232 18046e 6c180402 2218044c 4e180420 618390 6c6183fc 823618bb3 84f618bdf 45391 6c0453fd 530453c2 3f0453ae 7dd46f 6c7dd403 8527ddc3d 83e7ddc51 625de2 6c625d8e 33625dd1 5f625dbd 1bda1c 6c1bda70 8321bd22e 85e1bd242 55e2 1d0055ff 420055a0 5f0055bd 7fda1d 81c7fd201 427fda5f 85e7fd243 5180 7d0051fd 420051c2 3f0051bf 7fde7f 87c7fd603 427fde3d 83e7fd641 1c021d 1d1c0200 331c022e 2e1c0233 1a0a1c 81c1a0200 8321a022e 2e1a0a32 7a080c 7d7a0871 537a085f 2e7a0822 7c000d 87c7c0871 8527c085f 2e7c0023 3000a 82c030826 a030000 82603082c 720fb4 6c720fd8 4b720fff 27720f93 b884a 6c0b8826 84a0b8000 8260b806c 40086 2d0400ab 2b0400ad 6040080 1401c7 6c1401ab 2b1401ec 47140180 6d8639 6c6d8655 82a6d8e13 8466d8e7f 85638 6c085654 5a085662 3608560e 71d1c6 6c71d1aa 85b71d99d 83771d9f1 6e584b 6c6e5827 3a6e5871 566e581d 17dfb5 6c17dfd9 83b17d78e 85717d7e2 20200a 85d202857 a202000 85720285d 101749 1d101754 6a101723 7710173e 1608 5c001654 6a001662 3600163e c40b6 1d0c40ab 1b0c40ad 60c40b0
67 29 10 683
ffffffffffff ffffff000000 8c75008c7500 f68400f6840 d3f2a0d3f2a0 e07210e07210 59de8859de88 86cc0486cc04 f82402f82402
84c00084c 802c00802c 10068010068 20064018808 40144040144 8014b08014b 10002a10002a 200013200013 40003b3002a8 8001360c7436
101000101 41000041 140000140 21000021 120000120 60000060 161000161 11000011 110000110 50000050 151000151 30000030 131000131 71000071 170000170 9000009 108000108 48000048 149000149 28000028 129000129 69000069 168000168 18000018 119000119 59000059 158000158 39000039 138000138 78000078 179000179 5000005 104000104 44000044 145000145 24000024 125000125 65000065 164000164 14000014 115000115 55000055 154000154 35000035 134000134 74000074 175000175 c00000c 10d00010d 4d00004d 14c00014c 2d00002d 12c00012c 6c00006c 16d00016d 1d00001d 11c00011c 5c00005c 15d00015d 3c00003c 13d00013d 7d00007d 17c00017c 3000003 102000102 42000042 143000143 22000022 123000123 63000063 162000162 12000012 113000113 53000053 152000152 33000033 132000132 72000072 173000173 a00000a 10b00010b 4b00004b 14a00014a 2b00002b 12a00012a 6a00006a 16b00016b 1b00001b 11a00011a 5a00005a 15b00015b 3a00003a 13b00013b 7b00007b 17a00017a 6000006 107000107 47000047 146000146 27000027 126000126 66000066 167000167 17000017 116000116 56000056 157000157 36000036 137000137 77000077 176000176 f00000f 10e00010e 4e00004e 14f00014f 2e00002e 12f00012f 6f00006f 16e00016e 1e00001e 11f00011f 5f00005f 15e00015e 3f00003f 13e00013e 7e00007e 17f00017f 1301 101001200 39001338 138001239 100c1 41010080 280100e9 690100a8 40144 140040004 104040040 44040100 393369 60393309 11393378 71393318 a9 21000088 90000a0 28000081 10068 60010008 48010020 28010040 383301 60383361 59383358 39383338 382000 161382161 158382158 39382039 5894c 12005886c 44058908 164058828 18808 60018868 4401884c 2401882c 38bb61 6038bb01 5538bb34 3538bb54 8860 60008800 c00886c 6c00880c 39bb09 6039bb69 1d39bb14 7d39bb74 3931f8 113931e9 483931b0 593931a1 291 11000280 280002b9 390002a8 1190 110001080 1290010b9 390011a9 10250 50010200 28010278 78010228 383190 713831e1 483831d8 393831a9 382291 1703823e1 1493823d8 393822a8 238 30000208 28000210 18000220 102f9 71010288 280102d1 590102a0 5d144 1105d155 4405d100 5505d111 1d000 15101d151 4401d044 11501d115 3ce22d 113ce23c 243ce209 353ce218 5808 131005939 4400584c 17500597d 4594c 7104593d 44045908 35045979 3d6a25 713d6a54 243d6a01 553d6a70 3ce0bc 113ce0ad c3ce0b0 1d3ce0a1 5d3d5 1105d3c4 6c05d3b9 7d05d3a8 3c68dc 713c68ad c3c68d0 7d3c68a1 55bb5 71055bc4 6c055bd9 1d055ba8 200013 11200002 3200010 12200001 19337a 1119336b 63193319 72193308 1931eb 111931fa 4b1931a0 5a1931b1 200282 11200293 2b2002a9 3a2002b8 25d157 1125d146 4725d110 5625d101 1ce23e 111ce22f 271ce219 361ce208 1ce0af 111ce0be f1ce0a0 1e1ce0b1 25d3c6 1125d3d7 6f25d3a9 7e25d3b8 40908 108040800 4404094c 14c040844 84c 48000804 44000808 c000840 10824 4801086c 24010800 6c010848 8085 280080ad 5008080 2d0080a8 18044 2801806c 44018000 6c018028 58100 168058068 44058144 12c05802c 802c 28008004 24008008 c008020 180ed 280180c5 65018088 4d0180a0 3939b4 483939fc 553939e1 1d3939a9 3839dc 48383994 353839e9 7d3839a1 8214 2800823c 14008200 3c008228 182d5 280182fd 55018280 7d0182a8 82bd 28008295 35008288 1d0082a0 1827c 28018254 74018208 5c018220 1d84c 11901d955 4401d808 15d01d911 5d908 5905d951 4405d94c 1d05d915 3dea09 593dea50 243dea2d 7d3dea74 45100 39045139 44045144 7d04517d 44201 39044238 145044344 17c04437d 5044 17900513d 44005000 13d005179 3c6201 393c6238 243c6225 1d3c621c 3c7100 393c7139 1253c7025 11c3c701c 3ce8f0 593ce8a9 553ce8a5 c3ce8fc 4dbf1 5904dba8 3504dbc4 6c04db9d 45391 390453a8 550453c4 6c0453fd 44090 390440a9 1540441c4 16d0441fd 3c6090 393c60a9 353c60a5 c3c609c 3c7391 393c73a8 1343c72a5 10d3c729c 100083 281000ab 3100080 2b1000a8 110042 2811006a 42110000 6a110028 10002a 28100002 22100008 a100020 1100eb 281100c3 63110088 4b1100a0 100212 2810023a 12100200 3a100228 1102d3 281102fb 53110280 7b1102a8 1002bb 28100293 33100288 1b1002a0 11027a 28110252 72110208 5a110220 300090 393000a9 3300093 3a3000aa 301391 393013a8 102301293 13b3012aa 83391 390833a8 630833f2 5a0833cb 82090 390820a9 1620821f2 15b0821cb 300201 39300238 12300213 2b30022a 301100 39301139 113301013 12a30102a 83100 39083139 72083172 4b08314b 82201 39082238 173082372 14a08234b 108006 2810802e 6108000 2e108028 1180c7 281180ef 47118080 6f1180a8 1080af 28108087 27108088 f1080a0 11806e 28118046 66118008 4e118020 108297 281082bf 17108280 3f1082a8 118256 2811827e 56118200 7e118228 10823e 28108216 36108208 1e108220 1182ff 281182d7 77118288 5f1182a0 345190 393451a9 473451d7 7e3451ee 344291 393442a8 1463443d7 17f3443ee c6291 390c62a8 270c62b6 1e0c628f c7190 390c71a9 1260c70b6 11f0c708f 345301 39345338 56345357 6f34536e 344000 39344039 157344157 16e34416e c6000 390c6039 360c6036 f0c600f c7301 390c7338 1370c7236 10e0c720f c0d4c 440c0d08 30c0d4f 470c0d0b 80c08 44080c4c 143080d4b 107080d0f 98400 44098444 123098523 167098567 d8544 440d8500 630d8527 270d8563 9dc08 4409dc4c 1209dc1a 5609dc5e ddd4c 440ddd08 1520ddc1e 1160ddc5a c5544 440c5500 1320c5476 1760c5432 85400 44085444 72085472 36085436 2c0d5f 552c0d0a 32c0d5c 562c0d09 14b63e 5514b66b 6314b65d 3614b608 29dc1b 5529dc4e 1229dc09 4729dc5c 11677a 5511672f 72116708 2711675d 80444 44080400 10b08054f 14f08050b c0500 440c0544 4b0c054b f0c050f d8d08 440d8d4c 2b0d8d23 6f0d8d67 98c4c 44098c08 16b098d27 12f098d63 dd500 440dd544 11a0dd41a 15e0dd45e 9d444 4409d400 5a09d41e 1e09d45a 85c4c 44085c08 3a085c76 7e085c32 c5d08 440c5d4c 17a0c5c72 13e0c5c36 1534eb 551534be 4b1534a0 1e1534f5 2d8f8a 552d8fdf 2b2d8fa1 7e2d8ff4 10e5af 5510e5fa 5a10e5f5 f10e5a0 285ece 55285e9b 3a285ef4 6f285ea1 1c0dcf 6c1c0da3 31c0dcc 6f1c0da0 1c85af 6c1c85c3 631c85cc f1c85a0 19de1a 6c19de76 1219de08 7e19de64 19567a 6c195616 72195608 1e195664 3c0ddc 7d3c0da1 33c0ddf 7e3c0da2 5b6d5 7d05b6a8 6305b6b6 1e05b6cb 39de09 7d39de74 1239de1b 6f39de66 6500 7d00657d 72006572 f00650f 1d05eb 6c1d0587 4b1d05a0 271d05cc 1d8d8b 6c1d8de7 2b1d8da0 471d8dcc 18d63e 6c18d652 5a18d664 3618d608 185e5e 6c185e32 3a185e64 56185e08 43400 7d04347d 4b04344b 36043436 3d8f09 7d3d8f74 2b3d8f22 563d8f5f 1e7d5 7d01e7a8 5a01e78f 2701e7f2 385cdc 7d385ca1 3a385ce6 47385c9b
68 31 8 1099
ffffffffffff ffffff000000 8c75008c7500 265640265640 d3f2a0d3f2a0 c94c10c94c10 59de8859de88 aff204aff204 f82402f82402
1003d01003d 20064020064 40144040144 8011e08011e 10002a10002a 200046200046 40003b40003b 8001367ffec9
101000101 41000041 140000140 21000021 120000120 60000060 161000161 11000011 110000110 50000050 151000151 30000030 131000131 71000071 170000170 9000009 108000108 48000048 149000149 28000028 129000129 69000069 168000168 18000018 119000119 59000059 158000158 39000039 138000138 78000078 179000179 5000005 104000104 44000044 145000145 24000024 125000125 65000065 164000164 14000014 115000115 55000055 154000154 35000035 134000134 74000074 175000175 c00000c 10d00010d 4d00004d 14c00014c 2d00002d 12c00012c 6c00006c 16d00016d 1d00001d 11c00011c 5c00005c 15d00015d 3c00003c 13d00013d 7d00007d 17c00017c 3000003 102000102 42000042 143000143 22000022 123000123 63000063 162000162 12000012 113000113 53000053 152000152 33000033 132000132 72000072 173000173 a00000a 10b00010b 4b00004b 14a00014a 2b00002b 12a00012a 6a00006a 16b00016b 1b00001b 11a00011a 5a00005a 15b00015b 3a00003a 13b00013b 7b00007b 17a00017a 6000006 107000107 47000047 146000146 27000027 126000126 66000066 167000167 17000017 116000116 56000056 157000157 36000036 137000137 77000077 176000176 f00000f 10e00010e 4e00004e 14f00014f 2e00002e 12f00012f 6f00006f 16e00016e 1e00001e 11f00011f 5f00005f 15e00015e 3f00003f 13e00013e 7e00007e 17f00017f 492826 101492927 3949281f 13849291e 493b27 101493a26 55493b72 154493a73 1301 101001200 6c00136d 16d00126c 1d000 14001d140 1101d011 15101d151 49004 140049144 2804902c 16804916c 4c6822 414c6863 394c681b 784c685a 54004 140054144 3905403d 17905417d 40144 140040004 104040040 44040100 4cea63 414cea22 144cea77 554cea36 5d144 14005d004 11505d051 5505d111 8241 41008200 2d00826c 6c00822d 9140 140009000 12c00906c 6c00912c 14140 140014000 13d01407d 7d01413d 2e5fee 1202e5ece 112e5fff 1312e5edf 2f8fee 602f8f8e 112f8fff 712f8f9f a9 21000088 90000a0 28000081 490ad 1610491cc 1490491e4 28049085 60120 120060000 44060164 164060044 20064 60020004 44020020 24020040 6165e9 216165c8 556165bc 7461659d 285ece 120285fee 55285e9b 175285fbb 2d8f8a 602d8fea 552d8fdf 352d8fbf 64b4ad 16164b5cc 5564b4f8 13464b599 616540 21616561 5c61651c 7d61653d 602400 161602561 11c60251c 7d60247d 819 11000808 9000810 18000801 1d819 1101d808 14901d950 15801d941 2e57f7 112e57e6 1292e56de 1382e56cf 677fd1 110677ec1 28677ff9 138677ee9 2f87f7 112f87e6 692f879e 782f878f 63efd5 5063ef85 2863effd 7863efad 8b0 30000880 90008b9 39000889 492096 1314921a7 10849219e 394920af 4c6092 714c60e3 484c60da 394c60ab 548b4 1700549c4 1490549fd 3905488d 677f78 131677e49 28677f50 119677e61 63ef7c 7163ef0d 2863ef54 5963ef25 2fd7e6 112fd7f7 1042fd6e2 1152fd6f3 2e07e6 112e07f7 442e07a2 552e07b3 673cc1 110673dd1 145673d84 55673c94 62ed85 5062edd5 562ed80 5562edd0 2bd6a2 1512bd7f3 1042bd7a6 552bd6f7 2a06a2 1512a07f3 442a06e6 1152a07b7 18808 11018819 2401882c 3501883d 5808 11005819 16400596c 17500597d 2806c6 1312807f7 44280682 1752807b3 2c0782 712c07f3 442c07c6 352c07b7 4f620f 304f623f 654f626a 554f625a 65928 131065819 16406584c 5506597d 3886c 7103881d 24038848 55038839 4ab34b 1704ab23b 1254ab26e 554ab31e 2fdfff 112fdfee 10d2fdef2 11c2fdee3 2e0fff 112e0fee 4d2e0fb2 5c2e0fa3 18011 11018000 2d01803c 3c01802d 5011 11005000 16d00517c 17c00516d 4310 110004200 16d00427d 7d00436d 10250 50010200 2d01027d 7d01022d 612650 131612761 14c61271c 7d61262d 606710 71606761 c60671c 7d60676d 4f6abf 304f6a8f 6c4f6ad3 5c4f6ae3 4f79be 1314f788f 6c4f79d2 15d4f78e3 4fe8fe 714fe88f 6c4fe892 1d4fe8e3 4ffbff 1704ffa8f 6c4ffb93 11c4ffae3 7e57e6 117e57f7 1027e56e4 1137e56f5 7f87e6 117f87f7 427f87a4 537f87b5 500808 11500819 2250082a 3350083b 51d808 1151d819 16251d96a 17351d97b 7e5fff 117e5fee 10b7e5ef4 11a7e5ee5 7f8fff 117f8fee 4b7f8fb4 5a7f8fa5 500011 11500000 2b50003a 3a50002b 51d011 1151d000 16b51d17a 17a51d16b 518000 11518011 6518006 17518017 505000 11505011 146505146 157505157 7fdfee 117fdfff 1267fdec8 1377fded9 7e0fee 117e0fff 667e0f88 777e0f99 518819 11518808 f518816 1e518807 505819 11505808 14f505956 15e505947 7fd7f7 117fd7e6 12f7fd6d8 13e7fd6c9 7e07f7 117e07e6 6f7e0798 7e7e0789 202a0 90202a9 440202e4 4d0202ed 603e4 1490602ad 440603a0 10d0602e9 20209 9020200 6502026c 6c020265 21108 108021000 16402106c 6c021164 28048 48028000 2402806c 6c028024 29349 149029200 12502926c 6c029325 8085 280080ad 5008080 2d0080a8 41081 280410a9 1450411c4 16d0411ec 40380 1290402a9 440403c4 16d0402ed 2c4 690002ad 44000280 2d0002e9 802c 28008004 24008008 c008020 41028 28041000 16404114c 14c041164 20ab9 9020ab0 55020aec 5c020ae5 4b319e 1084b3096 554b31cb 15d4b30c3 4ee0da 484ee092 554ee08f 1d4ee0c7 7dbfd 14907dab4 5507dba8 11c07dae1 20a10 9020a19 74020a64 7d020a6d 34b50 149034a19 134034a64 7d034b2d 67ff54 2867ff7c 11567fe41 13d67fe69 636f50 28636f78 55636f05 7d636f2d 2a5477 1292a555e 552a5422 17c2a550b 622e10 168622f78 115622f05 7d622e6d 2f8533 692f855a 552f8566 3c2f850f 66be14 16866bf7c 5566be41 13d66bf29 67fffd 2867ffd5 13467fec9 11c67fee1 636ff9 28636fd1 74636f8d 5c636fa5 2c0546 182c055e 442c0502 5c2c051a 280402 15828055a 44280446 11c28051e 24900 119024819 164024864 7d02497d 30840 59030819 24030864 7d03083d 2a0466 1382a055e 442a0422 17c2a051a 632c40 138632d78 145632d05 7d632c3d 626d00 78626d78 5626d05 7d626d7d 2e0522 782e055a 442e0566 3c2e051e 10824 3901081d 24010800 1d010839 482002 3948203b 125482127 11c48211e 4d6006 394d603f 654d6063 5c4d605a 44820 39044819 164044944 15d04497d 2c0d5f 182c0d47 552c0d0a 4d2c0d12 653678 119653761 5565362d 14c653734 60e73c 5960e765 5560e769 c60e730 29dc1b 15829dd43 5529dc4e 10d29dd16 10094 390100ad 14010080 2d0100b9 4828b2 3948288b 1154829a7 12c48299e 4d68b6 394d688f 554d68e3 6c4d68da 44090 390440a9 1540441c4 16d0441fd 45391 1380452a9 550453c4 16d0452fc 4d7bb7 1384d7a8f 1544d7ae3 6c4d7bdb 4deaf7 784dea8f 144deae3 6c4dea9b 4df9f6 1794df88f 1154df8e3 6c4df99a 182d5 780182ad 55018280 2d0182f8 48b9f2 17948b88b 5548b9a7 12c48b8de 100083 281000ab 3100080 2b1000a8 149087 281490af 1431491c4 16b1491ec 10002a 28100002 22100008 a100020 14902e 28149006 16214914c 14a149164 777f52 28777f7a 113777e41 13b777e69 73ef56 2873ef7e 5373ef05 7b73ef2d 777ffb 28777fd3 132777ec9 11a777ee1 73efff 2873efd7 7273ef8d 5a73efa5 400822 3940081b 22400800 1b400839 92004 3909203d 123092127 11a09211e c6000 390c6039 630c6063 5a0c605a 454826 3945481f 162454944 15b45497d 400092 394000ab 12400080 2b4000b9 928b4 3909288d 1130929a7 12a09299e c68b0 390c6889 530c68e3 6a0c68da 454096 394540af 1524541c4 16b4541fd 108006 2810802e 6108000 2e108028 141002 2814102a 146141144 16e14116c 1080af 28108087 27108088 f1080a0 1410ab 28141083 1671411cc 14f1411e4 77ffd7 2877ffff 11677fec1 13e77fee9 736fd3 28736ffb 56736f85 7e736fad 77ff7e 2877ff56 13777fe49 11f77fe61 736f7a 28736f52 77736f0d 5f736f25 410006 3941003f 6410000 3f410039 82820 39082819 107082927 13e08291e d6824 390d681d 470d6863 7e0d685a 444002 3944403b 146444144 17f44417d 4108b6 3941088f 36410880 f4108b9 82090 390820a9 1370821a7 10e08219e d6094 390d60ad 770d60e3 4e0d60da 4448b2 3944488b 1764449c4 14f4449fd 240102 44240146 102240000 146240044 200046 44200002 42200004 6200040 220022 44220066 22220000 66220044 260166 44260122 162260004 126260040 a06e4 440a06a0 1130a07f7 1570a07b3 e07a0 440e07e4 530e07f3 170e07b7 c07c4 440c0780 330c07f7 770c07b3 80680 440806c4 1730807f3 1370807b7 136dc3 55136d96 3136dc0 56136d95 5a56e4 555a56b1 1025a57e6 1575a57b3 5f87a0 555f87f5 425f87e2 175f87b7 16bc87 5516bcd2 14316bdc4 11616bd91 72082a 5572087f 22720808 7772085d 3b330d 553b3358 1233b322e 1763b327b 3ee249 553ee21c 633ee22a 363ee27f 77d96e 5577d93b 16277d80c 13777d859 3d6a25 553d6a70 123d6a37 473d6a62 745102 55745157 113745011 146745044 718046 55718013 53718015 6718040 38bb61 5538bb34 15238ba33 10738ba66 5c0fcc 555c0f99 335c0fff 665c0faa 1534eb 551534be 1321535d9 16715358c 10e5af 5510e5fa 7210e5dd 2710e588 59de88 5559dedd 17359dffb 12659dfae 2603a2 442603e6 10b2602a9 14f2602ed 2202e6 442202a2 4b2202ad f2202e9 200282 442002c6 2b2002a9 6f2002ed 2403c6 44240382 16b2402ad 12f2402e9 80444 44080400 11a08055e 15e08051a c0500 440c0544 5a0c055a 1e0c051e e0564 440e0520 3a0e055e 7e0e051a a0420 440a0464 17a0a055a 13e0a051e 11677a 5511672f a116770 5f116725 585c5d 55585c08 10b585d56 15e585d03 5d8d19 555d8d4c 4b5d8d52 1e5d8d07 14b63e 5514b66b 14a14b774 11f14b721 700293 557002c6 2b7002b8 7e7002ed 3939b4 553939e1 12a39389e 17f3938cb 3ce8f0 553ce8a5 6a3ce89a 3f3ce8cf 75d3d7 5575d382 16b75d2bc 13e75d2e9 3f609c 553f60c9 1b3f6087 4e3f60d2 765bbb 55765bee 11a765aa1 14f765af4 738aff 55738aaa 5a738aa5 f738af0 3ab1d8 553ab18d 15b3ab083 10e3ab0d6 5e0575 555e0520 3a5e054f 6f5e051a 173e52 55173e07 13b173f69 16e173f3c 12ef16 5512ef43 7b12ef6d 2e12ef38 5bd431 555bd464 17a5bd54b 12f5bd51e 320008 6c320064 2232002a 4e320046 321309 6c321365 12332122a 14f321246 328249 6c328225 6332822a f328246 329148 6c329124 16232902a 10e329046 7d6ab7 6c7d6adb 127d6aa5 7e7d6ac9 7d79b6 6c7d79da 1137d78a5 17f7d78c9 7de8f6 6c7de89a 537de8a5 3f7de8c9 7dfbf7 6c7dfb9b 1527dfaa5 13e7dfac9 36d40 7d036d3d 3036d43 7e036d3e 22c00 7d022c7d 143022d43 13e022d3e 620800 7d62087d 22620822 5f62085f 634940 7d63493d 162634822 11f63485f 32e50 7d032e2d 113032f43 16e032f3e 26f10 7d026f6d 53026f43 2e026f3e 624b10 7d624b6d 132624a22 14f624a5f 630a50 7d630a2d 72630a22 f630a5f 300201 6c30026d 2b30022a 47300246 301100 6c30116c 12a30102a 146301046 308040 6c30802c 6a30802a 6308046 309341 6c30932d 16b30922a 107309246 7f68be 6c7f68d2 1b7f68a5 777f68c9 7f7bbf 6c7f7bd3 11a7f7aa5 1767f7ac9 7feaff 6c7fea93 5a7feaa5 367feac9 7ff9fe 6c7ff992 15b7ff8a5 1377ff8c9 16750 7d01672d a01675a 77016727 2610 7d00266d 14a00275a 137002727 600210 7d60026d 2b60023b 56600246 614350 7d61432d 16b61423b 116614246 12440 7d01243d 11a01255a 167012527 6500 7d00657d 5a00655a 27006527 604100 7d60417d 13b60403b 146604046 610040 7d61003d 7b61003b 6610046
782 29 10 747
ffffffffffff ffffff000000 2e00002e0000 19400019400 b86be0b86be0 346a10346a10 d1a108d1a108 d0d084d0d084 8c68428c6842
203b00203b 4037004037 840c00840c 10409010409 60012060012 a00220a0022 10003d10003d 2200300c0802 40000d019400 80002f1063ef
20001020001 401000401 20400020400 21000021 20020020020 420000420 20421020421 11000011 20010020010 410000410 20411020411 30000030 20031020031 431000431 20430020430 9000009 20008020008 408000408 20409020409 28000028 20029020029 429000429 20428020428 18000018 20019020019 419000419 20418020418 39000039 20038020038 438000438 20439020439 5000005 20004020004 404000404 20405020405 24000024 20025020025 425000425 20424020424 14000014 20015020015 415000415 20414020414 35000035 20034020034 434000434 20435020435 c00000c 2000d02000d 40d00040d 2040c02040c 2d00002d 2002c02002c 42c00042c 2042d02042d 1d00001d 2001c02001c 41c00041c 2041d02041d 3c00003c 2003d02003d 43d00043d 2043c02043c 3000003 20002020002 402000402 20403020403 22000022 20023020023 423000423 20422020422 12000012 20013020013 413000413 20412020412 33000033 20032020032 432000432 20433020433 a00000a 2000b02000b 40b00040b 2040a02040a 2b00002b 2002a02002a 42a00042a 2042b02042b 1b00001b 2001a02001a 41a00041a 2041b02041b 3a00003a 2003b02003b 43b00043b 2043a02043a 6000006 20007020007 407000407 20406020406 27000027 20026020026 426000426 20427020427 17000017 20016020016 416000416 20417020417 36000036 20037020037 437000437 20436020436 f00000f 2000e02000e 40e00040e 2040f02040f 2e00002e 2002f02002f 42f00042f 2042e02042e 1e00001e 2001f02001f 41f00041f 2041e02041e 3f00003f 2003e02003e 43e00043e 2043f02043f c0a33 200010e0a32 300c0a03 200310e0a02 a0041 20001080040 220a0063 20023080062 60a72 20001040a73 12060a60 20013040a61 10409 401010008 9010400 408010001 1405 401001004 5001400 404001001 1100c 40101140d c011000 40d011401 231 21000210 11000220 30000201 c0802 200200e0822 200100e0812 300c0832 129 21000108 9000120 28000101 10520 420010100 9010529 429010109 318 21000339 18000300 39000321 a5 21000084 50000a0 24000081 14a0 420001080 50014a5 425001085 294 210002b5 14000280 350002a1 18c 210001ad c000180 2d0001a1 11180 4200115a0 c01118c 42c0115ac 3bd 2100039c 1d0003a0 3c000381 63 21000042 3000060 22000041 a0022 20020080002 20002080020 220a0000 252 21000273 12000240 33000261 60820 20020040800 12060832 20032040812 14a 2100016b a000140 2b000161 37b 2100035a 1b000360 3a000341 c6 210000e7 60000c0 270000e1 2f7 210002d6 170002e0 360002c1 1ef 210001ce f0001e0 2e0001c1 3de 210003ff 1e0003c0 3f0003e1 119780 11119791 c11978c 1d11979d 10878c 41010839c c108780 41c108390 1195b1 111195a0 2d11959c 3c11958d 11960c 3011963c c119600 3c119630 1d9c3f 301d9c0f 2000d1f9c32 2003d1f9c02 108600 431108231 c10860c 43d10823d 11943d 3011940d 2d119410 1d119420 1d9e0e 301d9e3e 2002c1f9e22 2001c1f9e12 a60 11000a71 3000a63 12000a72 60012 20010040002 20002040010 12060000 851 11000840 22000873 33000862 a0810 20010080800 220a0832 20032080822 a03 30000a33 3000a00 33000a30 c0030 300c0000 200020e0032 200320e0002 832 30000802 22000810 12000820 c0201 300c0231 200230e0222 200130e0212 a0873 20031080842 220a0851 20013080860 60240 20031040271 20023040263 12060252 119de0 11119df1 f119def 1e119dfe 119fd1 11119fc0 2e119fff 3f119fee 119c0f 30119c3f f119c00 3f119c30 1d963c 301d960c 2000e1f9632 2003e1f9602 119e3e 30119e0e 2e119e10 1e119e20 1d940d 301d943d 2002f1f9422 2001f1f9412 19400 9019409 5019405 c01940c 9009 9009000 40400940d 40d009404 18005 40801840d 5018000 40d018408 840c 408008004 404008008 c008400 19529 9019520 2401950d 2d019504 9120 9009129 425009505 42c00950c 194a5 2801948d 50194a0 2d019488 180a0 429018489 50180a5 42c01848c 1958c 280195a4 240195a8 c019580 8580 4290081a9 4250081a5 c00858c 100380 18100398 14100394 c10038c 11138c 419111795 415111799 c111380 100098 18100080 351000ad 2d1000b5 100114 3910012d 14100100 2d100139 10020c 39100235 35100239 c100200 111200 438111638 434111634 c11120c 2920 9002929 12002932 1b00293b 62352 2000804235a 12062340 2001a042348 12d29 9012d20 41301293a 41a012933 2809 9002800 3300283a 3a002833 12c00 9012c09 432012832 43b01283b 2b72 28002b5a 12002b60 3a002b48 62100 20029042129 12062112 2003b04213b 2a5b 28002a73 33002a68 1b002a40 2340 18002358 12002352 a00234a 62932 2001904292b 12062920 2000b042939 2058 18002040 3300206b 2b002073 2112 3900212b 12002100 2b002139 62b60 20038042b58 12062b72 2002a042b4a 220a 39002233 33002239 a002200 1bd20 901bd29 1701bd37 1e01bd3e b929 900b920 41600bd3f 41f00bd36 1bc09 901bc00 3601bc3f 3f01bc36 b800 900b809 43700bc37 43e00bc3e 1bfd7 2801bfff 1701bfc0 3f01bfe8 1befe 2801bed6 3601bec8 1e01bee0 1020c0 181020d8 61020c6 1e1020de 1023d8 181023c0 271023ff 3f1023e7 102006 3910203f 6102000 3f102039 10231e 39102327 27102339 1e102300 48a0 50048a5 120048b2 170048b7 642d2 200040442d6 120642c0 200160442c4 5ca5 5005ca0 4130058b6 4160058b3 4805 5004800 33004836 36004833 5c00 5005c05 432005832 437005837 4af2 24004ad6 12004ae0 36004ac4 64080 200250440a5 12064092 200370440b7 4a57 24004a73 33004a64 17004a40 42c0 140042d4 120042d2 60042c6 648b2 200150448a7 120648a0 200070448b5 4054 14004040 33004067 27004073 4092 350040a7 12004080 270040b5 64ae0 20034044ad4 12064af2 20026044ac6 4206 35004233 33004235 6004200 1dca0 501dca5 1b01dcbb 1e01dcbe 1c8a5 501c8a0 41a01ccbf 41f01ccba 1dc05 501dc00 3a01dc3f 3f01dc3a 1c800 501c805 43b01cc3b 43e01cc3e 1dfdb 2401dfff 1b01dfc0 3f01dfe4 1df7e 2401df5a 3a01df44 1e01df60 104140 14104154 a10414a 1e10415e 1043d4 141043c0 2b1043ff 3f1043eb 10400a 3510403f a104000 3f104035 10429e 351042ab 2b1042b5 1e104280 11f600 c11f60c 311f603 f11f60f 10e60c c10e600 40210e20e 40e10e202 11f78c c11f780 2211f7ae 2e11f7a2 1bf7cd 2000d19f7c0 221bf7ef 2002f19f7e2 10e780 c10e78c 42310e3a3 42f10e3af 11f663 2d11f64e 311f660 2e11f64d 11f7ef 2d11f7c2 2211f7cd f11f7e0 1bf7ae 2002c19f782 221bf78c 2000e19f7a0 6180 c00618c 12006192 1e00619e 66bf2 2000d046bff 12066be0 2001f046bed 1718c c017180 41301759f 41f017593 600c c006000 3300603f 3f006033 17000 c01700c 432017432 43e01743e 63d2 2d0063ff 120063c0 3f0063ed 669a0 2002c04698c 120669b2 2003e04699e 625e 2d006273 3300626d 1e006240 11fc60 1d11fc7d 311fc63 1e11fc7e 11ffdd 1d11ffc0 2211ffff 3f11ffe2 1bff9c 2001c19ff80 221bffbe 2003e19ffa2 11fc03 3c11fc3f 311fc00 3f11fc3c 11ffbe 3c11ff82 2211ff9c 1e11ffa0 1bffff 2003d19ffc2 221bffdd 2001f19ffe0 6be0 1d006bfd 12006bf2 f006bef 66192 2001c04618e 12066180 2000e04619c 685d 1d006840 3300686e 2e006873 69b2 3c00698e 120069a0 2e00699c 663c0 2003d0463fd 120663d2 2002f0463ef 6a0f 3c006a33 33006a3c f006a00 106200 c10620c a10620a 6106206 11720c c117200 40b117607 40711760b 10638c c106380 2b1063a7 271063ab 117380 c11738c 42a1177aa 4261177a6 10634a 2d106367 a106340 2710636d 1062c6 2d1062eb 2b1062ed 61062c0 1f580 c01f58c 1b01f59b 1701f597 e58c c00e580 41a00e196 41600e19a 1f40c c01f400 3a01f436 3601f43a e400 c00e40c 43b00e03b 43700e037 1f6fb 2d01f6d6 1b01f6e0 3601f6cd 1f777 2d01f75a 3a01f74d 1701f760
783 31 8 1227
ffffffffffff ffffff000000 2e00002e0000 5d94005d9400 e46be0e46be0 346a10346a10 8da1088da108 8cd0848cd084 d06842d06842
203b00203b 4037004037 840c00840c 10409010409 100412100412 220030220030 400422400422 80002f7fffd0
20001020001 401000401 20400020400 21000021 20020020020 420000420 20421020421 11000011 20010020010 410000410 20411020411 30000030 20031020031 431000431 20430020430 9000009 20008020008 408000408 20409020409 28000028 20029020029 429000429 20428020428 18000018 20019020019 419000419 20418020418 39000039 20038020038 438000438 20439020439 5000005 20004020004 404000404 20405020405 24000024 20025020025 425000425 20424020424 14000014 20015020015 415000415 20414020414 35000035 20034020034 434000434 20435020435 c00000c 2000d02000d 40d00040d 2040c02040c 2d00002d 2002c02002c 42c00042c 2042d02042d 1d00001d 2001c02001c 41c00041c 2041d02041d 3c00003c 2003d02003d 43d00043d 2043c02043c 3000003 20002020002 402000402 20403020403 22000022 20023020023 423000423 20422020422 12000012 20013020013 413000413 20412020412 33000033 20032020032 432000432 20433020433 a00000a 2000b02000b 40b00040b 2040a02040a 2b00002b 2002a02002a 42a00042a 2042b02042b 1b00001b 2001a02001a 41a00041a 2041b02041b 3a00003a 2003b02003b 43b00043b 2043a02043a 6000006 20007020007 407000407 20406020406 27000027 20026020026 426000426 20427020427 17000017 20016020016 416000416 20417020417 36000036 20037020037 437000437 20436020436 f00000f 2000e02000e 40e00040e 2040f02040f 2e00002e 2002f02002f 42f00042f 2042e02042e 1e00001e 2001f02001f 41f00041f 2041e02041e 3f00003f 2003e02003e 43e00043e 2043f02043f 220201 20001200200 30220231 20031200230 a8001 20001088000 40d0a840c 2040c08840d 288200 200012a8201 43d28863d 2043c2a863c 500a33 401500e32 30500a03 431500e02 720832 20400700c32 30720802 20430700c02 10409 401010008 9010400 408010001 510e3a 401510a3b 39510e03 438510a02 1405 401001004 5001400 404001001 501e36 401501a37 35501e03 434501a02 1100c 40101140d c011000 40d011401 b900d 2040009940d 2000d099000 40d0b9400 511a3f 401511e3e 3c511a03 43d511e02 79983f 204007b9c3f 2003d7b9802 43d799c02 400441 401400040 22400463 423400062 100e72 401100a73 12100e60 413100a61 410048 401410449 2b410063 42a410462 110a7b 401110e7a 1b110a60 41a110e61 401044 401401445 27401063 426401462 101a77 401101e76 17101a60 416101e61 41144d 40141104c 2e411463 42f411062 111e7e 401111a7f 1e111e60 41f111a61 231 21000210 11000220 30000201 220030 20020200010 20010200020 30220000 500802 420500c22 410500c12 30500832 720a03 20421700e22 20411700e12 30720a33 129 21000108 9000120 28000101 10520 420010100 9010529 429010109 318 21000339 18000300 39000321 510d22 420510902 41951093b 39510d1b a5 21000084 50000a0 24000081 14a0 420001080 50014a5 425001085 294 210002b5 14000280 350002a1 501ca2 420501882 4155018b7 35501c97 18c 210001ad c000180 2d0001a1 11180 4200115a0 c01118c 42c0115ac 3bd 2100039c 1d0003a0 3c000381 511982 420511da2 41c511d9e 3c5119be 63 21000042 3000060 22000041 400422 420400002 402400020 22400400 252 21000273 12000240 33000261 100c20 420100800 12100c32 432100812 14a 2100016b a000140 2b000161 410102 420410522 40b410509 2b410129 37b 2100035a 1b000360 3a000341 110900 420110d20 1b11091b 43b110d3b c6 210000e7 60000c0 270000e1 401082 4204014a2 407401485 274010a5 2f7 210002d6 170002e0 360002c1 101880 420101ca0 17101897 437101cb7 1ef 210001ce f0001e0 2e0001c1 4115a2 420411182 40e4111ac 2e41158c 3de 210003ff 1e0003c0 3f0003e1 111da0 420111980 1e111dbe 43e11199e 7e0bbf 117e0bae c7e0bb3 1d7e0ba2 7f1bb3 4107f1fa3 c7f1bbf 41c7f1faf 7e098e 117e099f 2d7e09a3 3c7e09b2 2f13b1 4102f17a1 42c2f179d 3c2f138d 7e0a33 307e0a03 c7e0a3f 3c7e0a0f 5c0832 305c0802 2000d5e083f 2003d5e080f 2e0000 302e0030 40d2e040d 43d2e043d c0201 300c0231 2040c0e060d 2043c0e063d 248001 20031268030 40d24840c 2043c26843d 68200 20031048231 2040c04860c 43d06863d 7f1a3f 4317f1e0e c7f1a33 43d7f1e02 57983f 20430559c0f 2000d559832 43d579c02 2f100c 4312f143d 40d2f1401 3c2f1030 25900d 2043027943d 40d259400 2003d279030 7e0802 307e0832 2d7e082f 1d7e081f 5c0a03 305c0a33 2002c5e0a2f 2001c5e0a1f 2e0231 302e0201 42c2e061d 41c2e062d c0030 300c0000 2042d0e041d 2041d0e042d a60 11000a71 3000a63 12000a72 100412 410100002 402100010 12100400 851 11000840 22000873 33000862 400c10 410400800 22400c32 432400822 a03 30000a33 3000a00 33000a30 220802 30220832 20002200800 20032200830 500030 30500000 402500432 432500402 720231 30720201 20403700632 20433700602 832 30000802 22000810 12000820 220a33 30220a03 20023200a10 20013200a20 500201 30500231 423500622 413500612 720000 30720030 20422700422 20412700412 400c73 431400842 22400c51 413400860 100640 431100271 423100263 12100652 7e01df 117e01ce f7e01d0 1e7e01c1 6f1fa1 4106f1bb1 40e6f1baf 1e6f1fbf 7e03ee 117e03ff 2e7e03c0 3f7e03d1 3f17a3 4103f13b3 2e3f178d 43e3f139d 7e0030 307e0000 f7e003f 3f7e000f 5c0231 305c0201 2000e5e023f 2003e5e020f 2e0a03 302e0a33 40e2e0e0d 43e2e0e3d c0802 300c0832 2040f0e0c0d 2043f0e0c3d 7e0201 307e0231 2e7e022f 1e7e021f 5c0000 305c0030 2002f5e002f 2001f5e001f 2e0832 302e0802 42f2e0c1d 41f2e0c2d c0a33 300c0a03 2042e0e0e1d 2041e0e0e2d 3f164c 4313f127d 2e3f1662 41f3f1253 6f1c7f 4316f184e 42f6f1850 1e6f1c61 19400 9019409 5019405 c01940c 9009 9009000 40400940d 40d009404 a1008 20008081000 2040508140d 40d0a1405 18005 40801840d 5018000 40d018408 b0004 2040909040d 20004090000 40d0b0409 840c 408008004 404008008 c008400 19529 9019520 2401950d 2d019504 9120 9009129 425009505 42c00950c 194a5 2801948d 50194a0 2d019488 180a0 429018489 50180a5 42c01848c 1958c 280195a4 240195a8 c019580 8580 4290081a9 4250081a5 c00858c 7f9fbf 187f9fa7 147f9fab c7f9fb3 7e8fb3 4197e8baa 4157e8ba6 c7e8fbf 7f9ca7 187f9cbf 357f9c92 2d7f9c8a 2f8291 4192f8688 352f82a4 42c2f86bd 7f9d2b 397f9d12 147f9d3f 2d7f9d06 2e9311 392e9328 4152e9704 42c2e973d 7f9e33 397f9e0a 357f9e06 c7f9e3f 2e9009 392e9030 4342e943d 40d2e9404 241008 20038261030 2043526143d 40d241405 2f8005 4382f843d 352f8030 40d2f8408 250004 2043927043d 20034270030 40d250409 7e8e3f 4387e8a07 4347e8a0b c7e8e33 2920 9002929 12002932 1b00293b 12d29 9012d20 41301293a 41a012933 102752 40810235a 12102740 41a102348 11235b 408112753 413112748 1b112340 2809 9002800 3300283a 3a002833 12c00 9012c09 432012832 43b01283b 2b72 28002b5a 12002b60 3a002b48 102500 429102129 12102512 43b10213b 2a5b 28002a73 33002a68 1b002a40 112020 429112409 432112412 1b11203b 2340 18002358 12002352 a00234a 102d32 41910292b 12102d20 40b102939 2058 18002040 3300206b 2b002073 412010 419412409 432412422 2b41203b 2112 3900212b 12002100 2b002139 512f28 39512f11 413512b3b 42a512b02 102f60 438102b58 12102f72 42a102b4a 41215a 438412562 413412549 2b412171 220a 39002233 33002239 a002200 512c30 39512c09 432512802 40b51283b 1bd20 901bd29 1701bd37 1e01bd3e b929 900b920 41600bd3f 41f00bd36 11a757 40811a35f 1711a740 41f11a348 10a35e 40810a756 41610a748 1e10a340 1bc09 901bc00 3601bc3f 3f01bc36 b800 900b809 43700bc37 43e00bc3e 1bfd7 2801bfff 1701bfc0 3f01bfe8 11a5a0 42911a189 1711a5b7 43e11a19e 1befe 2801bed6 3601bec8 1e01bee0 10a080 42910a4a9 43710a4b7 1e10a09e 7fbcff 187fbce7 67fbcf9 1e7fbce1 6ea281 4196ea698 4076ea686 1e6ea29f 7fbfe7 187fbfff 277fbfc0 3f7fbfd8 3fafa3 4193fabba 273faf84 43e3fab9d 7fbc39 397fbc00 67fbc3f 3f7fbc06 2eb203 392eb23a 4072eb604 43e2eb63d 7fbf21 397fbf18 277fbf06 1e7fbf3f 2eb11b 392eb122 4262eb53d 41f2eb504 3faf65 4383fab5d 273faf42 41f3fab7a 6ea15f 4386ea567 4266ea579 1e6ea141 48a0 50048a5 120048b2 170048b7 5ca5 5005ca0 4130058b6 4160058b3 1046d2 4041042d6 121046c0 4161042c4 1052d7 4041056d3 4131056c4 171052c0 4805 5004800 33004836 36004833 5c00 5005c05 432005832 437005837 4af2 24004ad6 12004ae0 36004ac4 104480 4251040a5 12104492 4371040b7 4a57 24004a73 33004a64 17004a40 105020 425105405 432105412 17105037 42c0 140042d4 120042d2 60042c6 104cb2 4151048a7 12104ca0 4071048b5 4054 14004040 33004067 27004073 405010 415405405 432405422 27405037 4092 350040a7 12004080 270040b5 505ea4 35505e91 413505ab7 426505a82 104ee0 434104ad4 12104ef2 426104ac6 4050d6 4344054e2 4134054c5 274050f1 4206 35004233 33004235 6004200 505c30 35505c05 432505802 407505837 1dca0 501dca5 1b01dcbb 1e01dcbe 1c8a5 501c8a0 41a01ccbf 41f01ccba 10d6db 40410d2df 1b10d6c0 41f10d2c4 10c2de 40410c6da 41a10c6c4 1e10c2c0 1dc05 501dc00 3a01dc3f 3f01dc3a 1c800 501c805 43b01cc3b 43e01cc3e 1dfdb 2401dfff 1b01dfc0 3f01dfe4 10d5a0 42510d185 1b10d5bb 43e10d19e 1df7e 2401df5a 3a01df44 1e01df60 10c100 42510c525 43b10c53b 1e10c11e 7fdd7f 147fdd6b a7fdd75 1e7fdd61 6ec301 4156ec714 40b6ec70a 1e6ec31f 7fdfeb 147fdfff 2b7fdfc0 3f7fdfd4 3edfa3 4153edbb6 2b3edf88 43e3edb9d 7fdc35 357fdc00 a7fdc3f 3f7fdc0a 2fc203 352fc236 40b2fc608 43e2fc63d 7fdea1 357fde94 2b7fde8a 1e7fdebf 2fc097 352fc0a2 42a2fc4bd 41f2fc488 3edee9 4343edadd 2b3edec2 41f3edaf6 6ec0df 4346ec4eb 42a6ec4f5 1e6ec0c1 7e6a3f c7e6a33 37e6a3c f7e6a30 7f7a33 c7f7a3f 4027f7e31 40e7f7e3d 7e6bb3 c7e6bbf 227e6b91 2e7e6b9d 7f7bbf c7f7bb3 4237f7f9c 42f7f7f90 3e6ff2 40d3e6bff 223e6fd0 42f3e6bdd 34eff3 40d34ebfe 2002336efd0 2042e36ebdd 3f7ffe 40d3f7bf3 4233f7bdd 2e3f7fd0 35ffff 40d35fbf2 2042237fbdd 2002f37ffd0 7e6a5c 2d7e6a71 37e6a5f 2e7e6a72 3f7e11 42c3f7a3d 4023f7a13 2e3f7e3f 7e6bd0 2d7e6bfd 227e6bf2 f7e6bdf 3e6f91 42c3e6bbd 223e6fb3 40e3e6b9f 6180 c00618c 12006192 1e00619e 1718c c017180 41301759f 41f017593 106ff2 40d106bff 12106fe0 41f106bed 1aeff3 40d1aebfe 2001318efe0 2041e18ebed 117ffe 40d117bf3 413117bed 1e117fe0 1bffff 40d1bfbf2 2041219fbed 2001f19ffe0 600c c006000 3300603f 3f006033 17000 c01700c 432017432 43e01743e 63d2 2d0063ff 120063c0 3f0063ed 106da0 42c10698c 12106db2 43e10699e 625e 2d006273 3300626d 1e006240 117c20 42c11780c 432117812 1e117c3e 7e605f 1d7e6042 37e605c 1e7e6041 6f7e21 41c6f7a3d 4026f7a23 1e6f7e3f 7e63e2 1d7e63ff 227e63c0 3f7e63dd 3e67a3 41c3e63bf 223e6781 43e3e639d 7e603c 3c7e6000 37e603f 3f7e6003 2f7a03 3c2f7a3f 4022f7e01 43e2f7e3d 7e6381 3c7e63bd 227e63a3 1e7e639f 2f79be 3c2f7982 4232f7d9d 41f2f7da1 3e67c0 43d3e63fd 223e67e2 41f3e63df 16e5c0 43d16e1fd 2002314e5e3 2041e14e1de 6f7dff 43d6f79c2 4236f79dc 1e6f7de1 47ffff 43d47fbc2 2042245fbdd 2001f45ffe0 6be0 1d006bfd 12006bf2 f006bef 106592 41c10618e 12106580 40e10619c 685d 1d006840 3300686e 2e006873 417c10 41c41780c 432417822 2e417c3e 69b2 3c00698e 120069a0 2e00699c 51738d 3c5173b1 41351779e 42f5177a2 1067c0 43d1063fd 121067d2 42f1063ef 38e5c0 43d38e1fd 200133ae5d3 2042e3ae1ee 417dff 43d4179c2 4134179ec 2e417dd1 69ffff 43d69fbc2 204126bfbed 2002f6bffd0 6a0f 3c006a33 33006a3c f006a00 517030 3c51700c 432517402 40e51743e 7ffe3f c7ffe33 a7ffe35 67ffe39 7eee33 c7eee3f 40b7eea38 4077eea34 7fffb3 c7fffbf 2b7fff98 277fff94 7eefbf c7eefb3 42a7eeb95 4267eeb99 3efffb 40d3efbf6 2b3effd0 4263efbdd 347ffa 40d347bf7 2002a367fd0 20427367bdd 3feff7 40d3febfa 42a3febdd 273fefd0 356ff6 40d356bfb 2042b376bdd 20026376fd0 7fff75 2d7fff58 a7fff7f 277fff52 3fef31 42c3feb1d 40b3feb3a 273fef16 7ffef9 2d7ffed4 2b7ffed2 67ffeff 3efeb1 42c3efa9d 2b3efe9a 4073efab6 1f580 c01f58c 1b01f59b 1701f597 e58c c00e580 41a00e196 41600e19a 10fffb 40d10fbf6 1b10ffe0 41610fbed 1a7ffa 40d1a7bf7 2001a187fe0 20417187bed 11eff7 40d11ebfa 41a11ebed 1711efe0 1b6ff6 40d1b6bfb 2041b196bed 20016196fe0 1f40c c01f400 3a01f436 3601f43a e400 c00e40c 43b00e03b 43700e037 1f6fb 2d01f6d6 1b01f6e0 3601f6cd 10fc80 42c10f8ac 1b10fc9b 43710f8b7 1f777 2d01f75a 3a01f74d 1701f760 11ed00 42c11e92c 43b11e93b 1711ed17
784 30 9 1195
ffffffffffff ffffff000000 2e00002e0000 19400019400 b86be0b86be0 686a10686a10 d1a108d1a108 8cd0848cd084 d06842d06842
203b00203b 4037004037 840c00840c 10409010409 a00350a0035 10002a10002a 220030220030 40001a002340 80002f3fdc8a
20001020001 401000401 20400020400 21000021 20020020020 420000420 20421020421 11000011 20010020010 410000410 20411020411 30000030 20031020031 431000431 20430020430 9000009 20008020008 408000408 20409020409 28000028 20029020029 429000429 20428020428 18000018 20019020019 419000419 20418020418 39000039 20038020038 438000438 20439020439 5000005 20004020004 404000404 20405020405 24000024 20025020025 425000425 20424020424 14000014 20015020015 415000415 20414020414 35000035 20034020034 434000434 20435020435 c00000c 2000d02000d 40d00040d 2040c02040c 2d00002d 2002c02002c 42c00042c 2042d02042d 1d00001d 2001c02001c 41c00041c 2041d02041d 3c00003c 2003d02003d 43d00043d 2043c02043c 3000003 20002020002 402000402 20403020403 22000022 20023020023 423000423 20422020422 12000012 20013020013 413000413 20412020412 33000033 20032020032 432000432 20433020433 a00000a 2000b02000b 40b00040b 2040a02040a 2b00002b 2002a02002a 42a00042a 2042b02042b 1b00001b 2001a02001a 41a00041a 2041b02041b 3a00003a 2003b02003b 43b00043b 2043a02043a 6000006 20007020007 407000407 20406020406 27000027 20026020026 426000426 20427020427 17000017 20016020016 416000416 20417020417 36000036 20037020037 437000437 20436020436 f00000f 2000e02000e 40e00040e 2040f02040f 2e00002e 2002f02002f 42f00042f 2042e02042e 1e00001e 2001f02001f 41f00041f 2041e02041e 3f00003f 2003e02003e 43e00043e 2043f02043f 220201 20001200200 30220231 20031200230 60005 20001040004 5060000 20004040001 240204 20001260205 35240231 20034260230 10409 401010008 9010400 408010001 1405 401001004 5001400 404001001 61400 20400041000 5061405 20405041005 1100c 40101140d c011000 40d011401 231 21000210 11000220 30000201 220030 20020200010 20010200020 30220000 129 21000108 9000120 28000101 10520 420010100 9010529 429010109 318 21000339 18000300 39000321 a5 21000084 50000a0 24000081 600a0 20020040080 50600a5 20025040085 14a0 420001080 50014a5 425001085 614a5 20421041084 50614a0 20424041081 294 210002b5 14000280 350002a1 240090 200202600b0 20015260085 352400a5 18c 210001ad c000180 2d0001a1 11180 4200115a0 c01118c 42c0115ac 3bd 2100039c 1d0003a0 3c000381 63 21000042 3000060 22000041 252 21000273 12000240 33000261 14a 2100016b a000140 2b000161 37b 2100035a 1b000360 3a000341 c6 210000e7 60000c0 270000e1 2f7 210002d6 170002e0 360002c1 1ef 210001ce f0001e0 2e0001c1 3de 210003ff 1e0003c0 3f0003e1 102840 11102851 9102849 18102858 112c49 410112859 9112c40 419112850 102a71 11102a60 28102a59 39102a48 102969 30102959 9102960 39102950 322b68 30322b58 20008302b60 20038302b50 112d60 431112951 9112d69 438112958 102b58 30102b68 28102b70 18102b40 322959 30322969 20029302970 20019302940 2e00a5 112e00b4 52e00a0 142e00b1 2800a0 200102a00b0 52800a5 200152a00b5 2e14a0 4102e10b0 52e14a5 4152e10b5 2814a5 204112a10b4 52814a0 204142a10b1 2e0294 112e0285 242e02b0 352e02a1 a0090 20010080080 200250800b5 350a00a5 2e0000 302e0030 52e0005 352e0035 c0201 300c0231 200040e0205 200340e0235 280005 200312a0034 5280000 200342a0031 a0204 20031080235 20004080200 350a0231 2e1405 4312e1034 52e1400 4342e1031 281400 204302a1030 5281405 204352a1035 2e0231 302e0201 242e0215 142e0225 c0030 300c0000 200250e0015 200150e0025 3e28e5 113e28f4 c3e28e9 1d3e28f8 3f38e9 4103f3cf9 c3f38e5 41c3f3cf5 3e2ad4 113e2ac5 2d3e2af9 3c3e2ae8 3e2969 303e2959 c3e2965 3c3e2955 1c2b68 301c2b58 2000d1e2b65 2003d1e2b55 3f3965 4313f3d54 c3f3969 43d3f3d58 3e2b58 303e2b68 2d3e2b75 1d3e2b45 1c2959 301c2969 2002c1e2975 2001c1e2945 a60 11000a71 3000a63 12000a72 851 11000840 22000873 33000862 a03 30000a33 3000a00 33000a30 220802 30220832 20002200800 20032200830 832 30000802 22000810 12000820 220a33 30220a03 20023200a10 20013200a20 102220 11102231 a10222a 1b10223b 102011 11102000 2b10203a 3a10202b 10236a 3010235a a102360 3a102350 32216b 3032215b 2000b302160 2003b302150 10215b 3010216b 2b102170 1b102140 32235a 3032236a 2002a302370 2001a302340 2e0ac5 112e0ad4 62e0ac3 172e0ad2 2e08f4 112e08e5 272e08d3 362e08c2 2e0a03 302e0a33 62e0a05 362e0a35 c0802 300c0832 200070e0805 200370e0835 2e0832 302e0802 272e0815 172e0825 c0a33 300c0a03 200260e0a15 200160e0a25 3e2285 113e2294 f3e228a 1e3e229b 3e20b4 113e20a5 2e3e209a 3f3e208b 3e236a 303e235a f3e2365 3f3e2355 1c216b 301c215b 2000e1e2165 2003e1e2155 3e215b 303e216b 2e3e2175 1e3e2145 1c235a 301c236a 2002f1e2375 2001f1e2345 19400 9019409 5019405 c01940c 79405 2000805940d 5079400 2000d059408 9009 9009000 40400940d 40d009404 18005 40801840d 5018000 40d018408 78000 20409058409 5078005 2040c05840c 840c 408008004 404008008 c008400 19529 9019520 2401950d 2d019504 9120 9009129 425009505 42c00950c 194a5 2801948d 50194a0 2d019488 794a0 20029059489 50794a5 2002c05948c 180a0 429018489 50180a5 42c01848c 780a5 2042805848d 50780a0 2042d058488 1958c 280195a4 240195a8 c019580 8580 4290081a9 4250081a5 c00858c 11bc40 911bc49 1411bc54 1d11bc5d 10b849 910b840 41510bc5c 41c10bc55 11bd69 911bd60 3511bd5c 3c11bd55 35bf6d 2000837bf65 3535bf58 2003d37bf50 10b960 910b969 43410bd54 43d10bd5d 11bed4 2811befc 1411bec0 3c11bee8 11bffd 2811bfd5 3511bfc8 1d11bfe0 35bdf9 2002937bdd0 3535bdcc 2001c37bde5 2f94a5 182f94bd 52f94a0 1d2f94b8 2994a0 200192b94b9 52994a5 2001c2b94bc 2f80a0 4192f84b9 52f80a5 41c2f84bc 2980a5 204182b84bd 52980a0 2041d2b84b8 2f97bd 182f97a5 242f9799 3c2f9781 2f9400 392f9439 52f9405 3c2f943c 299405 200382b943d 5299400 2003d2b9438 2f8005 4382f843d 52f8000 43d2f8438 298000 204392b8439 5298005 2043c2b843c 2f9718 392f9721 242f973c 1d2f9705 3fbce5 183fbcfd 143fbcf1 c3fbce9 3eace9 4193ea8f0 4153ea8fc c3eace5 3fbffd 183fbfe5 353fbfc8 2d3fbfd0 1bbdf9 2001919bde0 351bbdcc 2002c19bdd5 3fbe71 393fbe48 143fbe65 2d3fbe5c 3fbd69 393fbd50 353fbd5c c3fbd65 1bbf6d 2003819bf55 351bbf58 2000d19bf60 3ead65 4383ea95d 4343ea951 c3ead69 100160 9100169 3100163 a10016a 110569 9110560 40211016b 40b110162 100049 9100040 2210006b 2b100062 110440 9110449 423110063 42a11006a 100103 2810012b 3100100 2b100128 10002a 28100002 22100008 a100020 2920 9002929 12002932 1b00293b 12d29 9012d20 41301293a 41a012933 2809 9002800 3300283a 3a002833 12c00 9012c09 432012832 43b01283b 2b72 28002b5a 12002b60 3a002b48 2a5b 28002a73 33002a68 1b002a40 100b00 18100b18 3100b03 1b100b1b 100818 18100800 2210083a 3a100822 100b63 39100b5a 3100b60 3a100b59 10087b 39100842 22100859 1b100860 2340 18002358 12002352 a00234a 2058 18002040 3300206b 2b002073 2112 3900212b 12002100 2b002139 220a 39002233 33002239 a002200 119560 9119569 6119566 f11956f 109169 9109160 40710956e 40e109567 119449 9119440 2711946e 2e119467 109040 9109049 426109466 42f10946f 1195a6 2811958e 61195a0 2e119588 11948f 281194a7 271194a8 f119480 1bd20 901bd29 1701bd37 1e01bd3e b929 900b920 41600bd3f 41f00bd36 1bc09 901bc00 3601bc3f 3f01bc36 b800 900b809 43700bc37 43e00bc3e 1bfd7 2801bfff 1701bfc0 3f01bfe8 1befe 2801bed6 3601bec8 1e01bee0 3f9fa5 183f9fbd 63f9fa3 1e3f9fbb 3f9cbd 183f9ca5 273f9c9a 3f3f9c82 3f9f63 393f9f5a 63f9f65 3f3f9f5c 3f9c7b 393f9c42 273f9c5c 1e3f9c65 2fb7e5 182fb7fd 172fb7f2 f2fb7ea 2fb4fd 182fb4e5 362fb4cb 2e2fb4d3 2fb512 392fb52b 172fb505 2e2fb53c 2fb60a 392fb633 362fb63c f2fb605 2e4805 52e4800 32e4806 62e4803 284800 5284805 200022a4802 200072a4807 2e5c00 52e5c05 4022e5802 4072e5807 285c05 5285c00 204032a5806 204062a5803 2e48a0 52e48a5 222e4882 272e4887 2848a5 52848a0 200232a4886 200262a4883 2e5ca5 52e5ca0 4232e5886 4262e5883 285ca0 5285ca5 204222a5882 204272a5887 2e4866 242e4842 32e4865 272e4841 2e48c3 242e48e7 222e48e1 62e48c5 48a0 50048a5 120048b2 170048b7 648a5 50648a0 200130448b6 200160448b3 5ca5 5005ca0 4130058b6 4160058b3 65ca0 5065ca5 204120458b2 204170458b7 4805 5004800 33004836 36004833 64800 5064805 20032044832 20037044837 5c00 5005c05 432005832 437005837 65c05 5065c00 20433045836 20436045833 4af2 24004ad6 12004ae0 36004ac4 4a57 24004a73 33004a64 17004a40 2e4265 142e4271 32e4266 172e4272 2e40f1 142e40e5 222e40d3 362e40c7 2e4206 352e4233 32e4205 362e4230 a4002 350a4037 20002084000 20037084035 2e4092 352e40a7 222e40b0 172e4085 a4296 350a42a3 200230842b5 20016084280 42c0 140042d4 120042d2 60042c6 4054 14004040 33004067 27004073 4092 350040a7 12004080 270040b5 244296 352442a3 20013264285 200262642b0 4206 35004233 33004235 6004200 244002 35244037 20032264030 20007264005 2fdc05 52fdc00 a2fdc0f f2fdc0a 29dc00 529dc05 2000b2bdc0b 2000e2bdc0e 2fc800 52fc805 40b2fcc0b 40e2fcc0e 29c805 529c800 2040a2bcc0f 2040f2bcc0a 2fdca0 52fdca5 2b2fdc8b 2e2fdc8e 29dca5 529dca0 2002a2bdc8f 2002f2bdc8a 2fc8a5 52fc8a0 42a2fcc8f 42f2fcc8a 29c8a0 529c8a5 2042b2bcc8b 2042e2bcc8e 2fdd4f 242fdd6b a2fdd45 2e2fdd61 2fddea 242fddce 2b2fddc1 f2fdde5 1dca0 501dca5 1b01dcbb 1e01dcbe 7dca5 507dca0 2001a05dcbf 2001f05dcba 1c8a5 501c8a0 41a01ccbf 41f01ccba 7c8a0 507c8a5 2041b05ccbb 2041e05ccbe 1dc05 501dc00 3a01dc3f 3f01dc3a 7dc00 507dc05 2003b05dc3b 2003e05dc3e 1c800 501c805 43b01cc3b 43e01cc3e 7c805 507c800 2043a05cc3f 2043f05cc3a 1dfdb 2401dfff 1b01dfc0 3f01dfe4 1df7e 2401df5a 3a01df44 1e01df60 3ffe25 143ffe31 a3ffe2f 1e3ffe3b 3ffcb1 143ffca5 2b3ffc9a 3f3ffc8e 3fff6f 353fff5a a3fff65 3f3fff50 1bfd6b 351bfd5e 2000b19fd60 2003e19fd55 3ffdfb 353ffdce 2b3ffdd0 1e3ffde5 1bffff 351bffca 2002a19ffd5 2001f19ffe0 11fe80 1411fe94 1b11fe9b f11fe8f 11fc14 1411fc00 3a11fc2e 2e11fc3a 11fdfb 3511fdce 1b11fde0 2e11fdd5 35ffff 3535ffca 2001a37ffe5 2002f37ffd0 11ff6f 3511ff5a 3a11ff55 f11ff60 35fd6b 3535fd5e 2003b37fd50 2000e37fd65 3e4965 c3e4969 33e4966 f3e496a 3f5969 c3f5965 4023f5d6b 40e3f5d67 3e48e9 c3e48e5 223e48cb 2e3e48c7 3f58e5 c3f58e9 4233f5cc6 42f3f5cca 3e4906 2d3e492b 33e4905 2e3e4928 3e488a 2d3e48a7 223e48a8 f3e4885 6180 c00618c 12006192 1e00619e 1718c c017180 41301759f 41f017593 600c c006000 3300603f 3f006033 17000 c01700c 432017432 43e01743e 63d2 2d0063ff 120063c0 3f0063ed 625e 2d006273 3300626d 1e006240 3e4305 1d3e4318 33e4306 1e3e431b 3e40b8 1d3e40a5 223e409a 3f3e4087 3e4366 3c3e435a 33e4365 3f3e4359 3e40db 3c3e40e7 223e40f9 1e3e40c5 6be0 1d006bfd 12006bf2 f006bef 685d 1d006840 3300686e 2e006873 69b2 3c00698e 120069a0 2e00699c 6a0f 3c006a33 33006a3c f006a00 3fdd65 c3fdd69 a3fdd6f 63fdd63 3ecd69 c3ecd65 40b3ec962 4073ec96e 3fdce9 c3fdce5 2b3fdcc2 273fdcce 3ecce5 c3ecce9 42a3ec8cf 4263ec8c3 3fdc2f 2d3fdc02 a3fdc25 273fdc08 3fdda3 2d3fdd8e 2b3fdd88 63fdda5 1f580 c01f58c 1b01f59b 1701f597 e58c c00e580 41a00e196 41600e19a 1f40c c01f400 3a01f436 3601f43a e400 c00e40c 43b00e03b 43700e037 1f6fb 2d01f6d6 1b01f6e0 3601f6cd 1f777 2d01f75a 3a01f74d 1701f760 2fff45 1d2fff58 a2fff4f 172fff52 2ffcf8 1d2ffce5 2b2ffcd3 362ffcce 2ffe0f 3c2ffe33 a2ffe05 362ffe39 2ffdb2 3c2ffd8e 2b2ffd99 172ffda5 11d7a0 1d11d7bd 1b11d7bb 611d7a6 11d41d 1d11d400 3a11d427 2711d43a 11d4db 3c11d4e7 1b11d4c0 2711d4fc 11d766 3c11d75a 3a11d75c 611d760
787 29 10 779
ffffffffffff ffffff000000 2e00002e0000 5dc8005dc800 19400019400 e5a3e0e5a3e0 b80318b80318 b97294b97294 8da0428da042
22c000191 2026002026 4805004805 8c23008c23 10c2600f066 a080e0a080e 10080c10080c 22002d22002d 400821400821 80002f7e002d
20001020001 801000801 20800020800 401000401 20400020400 c00000c00 20c01020c01 21000021 20020020020 820000820 20821020821 420000420 20421020421 c21000c21 20c20020c20 9000009 20008020008 808000808 20809020809 408000408 20409020409 c09000c09 20c08020c08 28000028 20029020029 829000829 20828020828 429000429 20428020428 c28000c28 20c29020c29 5000005 20004020004 804000804 20805020805 404000404 20405020405 c05000c05 20c04020c04 24000024 20025020025 825000825 20824020824 425000425 20424020424 c24000c24 20c25020c25 c00000c 2000d02000d 80d00080d 2080c02080c 40d00040d 2040c02040c c0c000c0c 20c0d020c0d 2d00002d 2002c02002c 82c00082c 2082d02082d 42c00042c 2042d02042d c2d000c2d 20c2c020c2c 3000003 20002020002 802000802 20803020803 402000402 20403020403 c03000c03 20c02020c02 22000022 20023020023 823000823 20822020822 423000423 20422020422 c22000c22 20c23020c23 a00000a 2000b02000b 80b00080b 2080a02080a 40b00040b 2040a02040a c0a000c0a 20c0b020c0b 2b00002b 2002a02002a 82a00082a 2082b02082b 42a00042a 2042b02042b c2b000c2b 20c2a020c2a 6000006 20007020007 807000807 20806020806 407000407 20406020406 c06000c06 20c07020c07 27000027 20026020026 826000826 20827020827 426000426 20427020427 c27000c27 20c26020c26 f00000f 2000e02000e 80e00080e 2080f02080f 40e00040e 2040f02040f c0f000c0f 20c0e020c0e 2e00002e 2002f02002f 82f00082f 2082e02082e 42f00042f 2042e02042e c2e000c2e 20c2f020c2f 2201bc 200012001bd 2d220191 2002c200190 400821 801400020 21400800 820400001 104014 801104815 910401d 80810481c 504835 801504034 2850481d 82950401c 4805 801004004 5004800 804004001 404024 801404825 24404000 825404801 100811 801100010 c10081d 80d10001c 500030 801500831 2d50001d 82c50081c 72018c 2080070098c 2d7201a1 2082d7009a1 60840 20800040040 20023040863 823060063 7409cc 208007601cc 2000e7609c2 80e7401c2 1405 401001004 5001400 404001001 5c00 c00005000 5005c05 c05005005 68400 20400048000 823068c23 20c23048823 8c40 c00008040 823008463 423008863 d040 c0000dc40 82600d866 42600d466 129 21000108 9000120 28000101 400908 21400929 808400100 829400121 10413d 82010491d 9104134 829104914 50491c 82050413c 808504114 28504934 a5 21000084 50000a0 24000081 400884 214008a5 804400080 8254000a1 48a0 820004080 50048a5 825004085 404081 8204048a1 804404885 244040a5 14a0 420001080 50014a5 425001085 5ca5 c21005084 5005ca0 c24005081 18c 210001ad c000180 2d0001a1 220030 20020200010 2000d20003d 2d22001d 4009ad 2140098c 80d4001a0 82c400181 10099d 8201001bd c100991 82c1001b1 5001bc 82050099c 80d5009b1 2d500191 720000 20821700821 2080c70080c 2d72002d 63 21000042 3000060 22000041 400842 21400863 802400040 823400061 460002 20821440823 20002440000 823460821 468c42 20421448863 20c02448040 823468461 408402 c21408823 402408000 823408c21 14a 2100016b a000140 2b000161 40096b 2140094a 80b400160 82a400141 c6 210000e7 60000c0 270000e1 4008e7 214008c6 8074000e0 8264000c1 40d8a7 c2140d486 40740dca0 82640d081 1ef 210001ce f0001e0 2e0001c1 4009ce 214009ef 80e4001c0 82f4001e1 340002 20821360823 80e34080c 2002f36002d 1d 9000014 5000018 c000011 104009 9104000 80410480d 80d104804 4818 808004010 500481d 80d004015 10080c 808100004 804100008 c100800 1418 408001010 500141d 40d001015 5c1d c09005014 5005c18 c0c005011 134 900013d 24000110 2d000119 220088 20008200080 200252000ad 2d2200a5 104120 9104129 825104905 82c10490c 404110 808404918 24404134 82c40493c 500104 80850090c 825500921 2d500129 7200b8 208097008b1 2082470089c 2d720095 b8 28000090 50000bd 2d000095 220104 2002920012d 20004200100 2d220129 50488d 285048a5 804504089 82c5040a1 48bd 829004094 50048b8 82c004091 500088 8295008a1 80450088c 2d5000a5 720134 2082870091c 20805700931 2d720119 14bd 429001094 50014b8 42c001091 5cb8 c28005090 5005cbd c2d005095 191 280001b9 240001b5 c00019d 5049a4 2850498c 825504181 80d5041a9 4041b5 82940499c 24404191 80d4049b8 100980 8291001a9 8251001a5 c10098c 7e213f 97e2136 37e213c a7e2135 6e612b 96e6122 8026e6929 80b6e6920 7e2016 97e201f 227e2034 2b7e203d 6e6002 96e600b 8236e6821 82a6e6828 686842 208096a604b 823686061 2002a6a6868 68e402 204096ae00b 82368ec21 20c2a6ae828 6eec42 c096ee04b 8236ee461 42a6ee868 7e215c 287e2174 37e215f 2b7e2177 2e6969 282e6941 8022e616b 82a2e6143 7e2075 287e205d 227e2057 a7e207f 2e6840 282e6868 8232e6063 80b2e604b 286000 208282a6828 823286823 2000b2a600b 28ec40 204282ae868 82328e463 20c0b2ae04b 2ee400 c282ee828 8232eec23 40b2ee00b 7e2122 97e212b 67e2124 f7e212d 6e6136 96e613f 8076e6931 80e6e6938 1a68fa 208091860f3 200071868fd 80e1a60f4 7e200b 97e2002 277e202c 2e7e2025 6e601f 96e6016 8266e6839 82f6e6830 6eb05f c096ebc56 8266eb879 42f6eb470 7e21e4 287e21cc 67e21e2 2e7e21ca 2e69d1 282e69f9 8072e61d6 82f2e61fe 7e20cd 287e20e5 277e20ea f7e20c2 2e68f8 282e68d0 8262e60de 80e2e60f6 5a6134 2082858691c 20026586112 80e5a693a 2eb8b8 c282eb490 8262eb09e 40e2ebcb6 20e0 50020e5 30020e3 60020e6 68e5 50068e0 8020060e7 8070060e2 34e5 50034e0 4020030e7 4070030e2 7ce0 5007ce5 c030070e3 c060070e6 2045 5002040 22002067 27002062 6840 5006845 823006063 826006066 66000 20805046805 823066823 20026046026 3440 5003445 423003063 426003066 7c45 5007c40 c22007067 c27007062 6ec40 2040504e845 82306e463 20c2604e066 e400 c0500e805 82300ec23 42600e026 b800 c0500b405 42300bc23 82600b026 2083 240020a7 3002080 270020a4 4060a7 24406083 8024068a5 826406881 40b0e7 c2440bcc3 40240b4e5 82640b8c1 2026 24002002 22002004 6002020 406002 24406026 823406821 807406805 466842 20824446066 823466061 20007446845 46e402 2042444e026 82346ec21 20c0744e805 40ec42 c2440e066 82340e461 40740e845 20fd 50020f8 a0020f7 f0020f2 68f8 50068fd 80b0060f3 80e0060f6 746134 20805766931 2000b76613f 80e74693a 34f8 50034fd 40b0030f3 40e0030f6 7cfd 5007cf8 c0a0070f7 c0f0070f2 2058 500205d 2b002073 2e002076 685d 5006858 82a006077 82f006072 345d 5003458 42a003077 42f003072 7c58 5007c5d c2b007073 c2e007076 21b7 24002193 a0021bd 2e002199 406193 244061b7 80b406998 82f4069bc 2112 24002136 2b002139 f00211d 406136 24406112 82a40691c 80e406938 3468fa 208243660de 2002a3668d0 80e3460f4 7e01df c7e01d3 37e01dc f7e01d0 6e09ce c6e09c2 8026e01cc 80e6e01c0 1a0002 2080c18080e 20002180000 80e1a080c 7e0053 c7e005f 227e0071 2e7e007d 6e0842 c6e084e 8236e0061 82f6e006d 680002 2080c6a080e 823680821 2002f6a002d 688c42 2040c6a884e 823688461 20c2f6a806d 6e8402 c0c6e880e 8236e8c21 42f6e802d 7e01bc 2d7e0191 37e01bf 2e7e0192 5c0000 2d5c002d 200025e0002 2002f5e002f 2e018c 2d2e01a1 8022e098e 82f2e09a3 c0030 2d0c001d 208030e0833 2082e0e081e 7e0030 2d7e001d 227e0012 f7e003f 5c018c 2d5c01a1 200235e01af 2000e5e0182 2e0000 2d2e002d 8232e0823 80e2e080e c01bc 2d0c0191 208220e099e 2080f0e09b3 5a09cc 2082d5801e1 200235809ef 80e5a01c2 280840 2082d2a006d 823280063 2000e2a084e 288400 2042d2a802d 823288c23 20c0e2a880e 2e8c40 c2d2e806d 8232e8463 40e2e884e 7e01c2 c7e01ce a7e01c8 67e01c4 6e09d3 c6e09df 80b6e01d8 8076e01d4 7e004e c7e0042 2b7e0065 277e0069 6e085f c6e0853 82a6e0075 8266e0079 6ed81f c0c6ed413 42a6edc35 8266ed039 7e0088 2d7e00a5 a7e0082 277e00af 5c0134 2d5c0119 2000b5e013f 200265e0112 2e00b8 2d2e0095 80b2e08b3 8262e089e c0104 2d0c0129 2080a0e090e 208270e0923 2ed0f8 c2d2edcd5 40b2ed4f3 8262ed8de 7e0104 2d7e0129 2b7e012f 67e0102 5c00b8 2d5c0095 2002a5e0092 200075e00bf 2e0134 2d2e0119 82a2e091e 8072e0933 c0088 2d0c00a5 2082b0e08a3 208060e088e
788 30 9 907
ffffffffffff ffffff000000 5dc8005dc800 19400019400 e5a3e0e5a3e0 47a21047a210 a3a108a3a108 8cd0848cd084 ffa042ffa042
203b00203b 10c3b010c3b 2001a002340 40836040836 80806080806 100803100803 20002a20002a 400833400833 80002f7ddc8a
801000801 401000401 c00000c00 21000021 820000820 420000420 c21000c21 11000011 810000810 410000410 c11000c11 30000030 831000831 431000431 c30000c30 9000009 808000808 408000408 c09000c09 28000028 829000829 429000429 c28000c28 18000018 819000819 419000419 c18000c18 39000039 838000838 438000438 c39000c39 5000005 804000804 404000404 c05000c05 24000024 825000825 425000425 c24000c24 14000014 815000815 415000415 c14000c14 35000035 834000834 434000434 c35000c35 c00000c 80d00080d 40d00040d c0c000c0c 2d00002d 82c00082c 42c00042c c2d000c2d 1d00001d 81c00081c 41c00041c c1d000c1d 3c00003c 83d00083d 43d00043d c3c000c3c 3000003 802000802 402000402 c03000c03 22000022 823000823 423000423 c22000c22 12000012 813000813 413000413 c12000c12 33000033 832000832 432000432 c33000c33 a00000a 80b00080b 40b00040b c0a000c0a 2b00002b 82a00082a 42a00042a c2b000c2b 1b00001b 81a00081a 41a00041a c1b000c1b 3a00003a 83b00083b 43b00043b c3a000c3a 6000006 807000807 407000407 c06000c06 27000027 826000826 426000426 c27000c27 17000017 816000816 416000416 c17000c17 36000036 837000837 437000437 c36000c36 f00000f 80e00080e 40e00040e c0f000c0f 2e00002e 82f00082f 42f00042f c2e000c2e 1e00001e 81f00081f 41f00041f c1e000c1e 3f00003f 83e00083e 43e00043e c3f000c3f 4805 801004004 5004800 804004001 100803 801100002 3100800 802100001 104006 801104807 6104000 807104801 1405 401001004 5001400 404001001 5c00 c00005000 5005c05 c05005005 12c00 c00012000 83b01243b 43b01283b 17000 c00017c00 83e01783e 43e01743e 231 21000210 11000220 30000201 129 21000108 9000120 28000101 318 21000339 18000300 39000321 a5 21000084 50000a0 24000081 48a0 820004080 50048a5 825004085 14a0 420001080 50014a5 425001085 5ca5 c21005084 5005ca0 c24005081 294 210002b5 14000280 350002a1 18c 210001ad c000180 2d0001a1 3bd 2100039c 1d0003a0 3c000381 63 21000042 3000060 22000041 100860 820100040 3100863 823100043 252 21000273 12000240 33000261 14a 2100016b a000140 2b000161 37b 2100035a 1b000360 3a000341 c6 210000e7 60000c0 270000e1 1040c0 8201048e0 61040c6 8261048e6 2f7 210002d6 170002e0 360002c1 1ef 210001ce f0001e0 2e0001c1 3de 210003ff 1e0003c0 3f0003e1 70216b 3070215b 808702963 838702953 70235a 3070236a 829702b73 819702b43 5c00a5 115c00b4 55c00a0 145c00b1 5c48a0 8105c40b0 55c48a5 8155c40b5 5c14a0 4105c10b0 55c14a5 4155c10b5 5c5ca5 c115c50b4 55c5ca0 c145c50b1 5c0294 115c0285 245c02b0 355c02a1 5c0000 305c0030 55c0005 355c0035 5c4805 8315c4034 55c4800 8345c4031 5c1405 4315c1034 55c1400 4345c1031 5c5c00 c305c5030 55c5c05 c355c5035 5c0231 305c0201 245c0215 145c0225 2c216b 302c215b 80d2c2966 83d2c2956 2c235a 302c236a 82c2c2b76 81c2c2b46 400850 810400040 823400073 33400863 500201 30500231 802500a03 832500a33 400a02 831400233 802400200 33400a31 500030 30500000 823500813 813500823 202220 11202231 a20222a 1b20223b 202011 11202000 2b20203a 3a20202b 20236a 3020235a a202360 3a202350 20215b 3020216b 2b202170 1b202140 1c40f0 8101c48e0 8261c48d6 361c40c6 c0201 300c0231 8070c0a06 8370c0a36 1c4207 8311c4a36 8071c4a00 361c4231 c0030 300c0000 8260c0816 8160c0826 7c2285 117c2294 f7c228a 1e7c229b 7c20b4 117c20a5 2e7c209a 3f7c208b 7c236a 307c235a f7c2365 3f7c2355 7c215b 307c216b 2e7c2175 1e7c2145 459405 945940c 5459400 c459409 45dc00 80845d408 545dc05 80d45d40d 458000 408458408 5458005 40d45840d 45c805 c0945c40c 545c800 c0c45c409 45952c 9459525 24459508 2d459501 4594a0 28459488 54594a5 2d45948d 45dca5 82945d48c 545dca0 82c45d489 4580a5 42945848c 54580a0 42c458489 45c8a0 c2845c488 545c8a5 c2d45c48d 459589 284595a1 244595ad c459585 35fd6b 80835f563 3535fd5e 83d35f556 35ffff 82935f7d6 3535ffca 81c35f7e3 1994a0 181994b8 51994a5 1d1994bd 19dca5 81919d4bc 519dca0 81c19d4b9 1980a5 4191984bc 51980a0 41c1984b9 19c8a0 c1819c4b8 519c8a5 c1d19c4bd 1997b8 181997a0 2419979c 3c199784 199405 3919943c 5199400 3c199439 19dc00 83819d438 519dc05 83d19d43d 198000 438198438 5198005 43d19843d 19c805 c3919c43c 519c800 c3c19c439 19971d 39199724 24199739 1d199700 69ffff 81969f7e6 3569ffca 82c69f7d3 69fd6b 83869f553 3569fd5e 80d69f566 200160 9200169 3200163 a20016a 300963 80830016b 3300960 80b300168 200049 9200040 2220006b 2b200062 200103 2820012b 3200100 2b200128 300900 829300129 3300903 82a30012a 20002a 28200002 22200008 a200020 402808 808402000 3340283b 83b402033 410408 408410000 c3341083b 83b410c33 402a5a 829402273 33402a69 81a402240 2340 18002358 12002352 a00234a 2058 18002040 3300206b 2b002073 2112 3900212b 12002100 2b002139 220a 39002233 33002239 a002200 659565 965956c 6659563 f65956a 75d563 80875dd6b 675d565 80e75dd6d 65944c 9659445 2765946b 2e659462 6595a3 2865958b 66595a5 2e65958d 75d5a5 82975dd8c 675d5a3 82f75dd8a 65948a 286594a2 276594ad f659485 5f408 80805fc00 3605f43e 83e05fc36 48408 408048000 c3604883e 83e048c36 5f6ff 82905fed6 3605f6c9 81f05fee0 19b7e0 1819b7f8 1719b7f7 f19b7ef 19b4f8 1819b4e0 3619b4ce 2e19b4d6 19b517 3919b52e 1719b500 2e19b539 19b60f 3919b636 3619b639 f19b600 184800 5184805 3184803 6184806 180005 5180000 802180807 807180802 84003 804084807 3084000 807084804 80806 804080002 802080004 6080800 185c05 5185c00 402185807 407185802 181400 5181405 c03181803 c06181806 1848a5 51848a0 22184887 27184882 1800a0 51800a5 823180883 826180886 185ca0 5185ca5 423185883 426185886 1814a5 51814a0 c22181887 c27181882 184863 24184847 3184860 27184844 84060 825084845 3084063 826084846 1848c6 241848e2 221848e4 61848c0 808c0 8250800e5 8230800e3 60808c6 4448a5 54448a0 124448b7 174448b2 4400a0 54400a5 8134408b3 8164408b6 445ca0 5445ca5 4134458b3 4164458b6 4414a5 54414a0 c124418b7 c174418b2 444800 5444805 33444833 36444836 440005 5440000 832440837 837440832 445c05 5445c00 432445837 437445832 441400 5441405 c33441833 c36441836 444af7 24444ad3 12444ae5 36444ac1 444a52 24444a76 33444a61 17444a45 5808f0 8155800e5 8235800d3 365808c6 480204 35480231 802480a06 837480a33 580a07 834580233 802580205 36580a31 480090 354800a5 8234808b3 816480886 44050 815044845 33044063 826044876 140090 351400a5 813140883 8261408b6 140204 35140231 832140a36 807140a03 44202 834044a36 33044231 807044a05 5ddc05 55ddc00 a5ddc0f f5ddc0a 5d9400 55d9405 80b5d9c0b 80e5d9c0e 5dc800 55dc805 40b5dcc0b 40e5dcc0e 5d8005 55d8000 c0a5d8c0f c0f5d8c0a 5ddca0 55ddca5 2b5ddc8b 2e5ddc8e 5d94a5 55d94a0 82a5d9c8f 82f5d9c8a 5dc8a5 55dc8a0 42a5dcc8f 42f5dcc8a 5d80a0 55d80a5 c2b5d8c8b c2e5d8c8e 5ddd4f 245ddd6b a5ddd45 2e5ddd61 5dddea 245dddce 2b5dddc1 f5ddde5 1dca0 501dca5 1b01dcbb 1e01dcbe 194a5 50194a0 81a019cbf 81f019cba 1c8a5 501c8a0 41a01ccbf 41f01ccba 180a0 50180a5 c1b018cbb c1e018cbe 1dc05 501dc00 3a01dc3f 3f01dc3a 19400 5019405 83b019c3b 83e019c3e 1c800 501c805 43b01cc3b 43e01cc3e 18005 5018000 c3a018c3f c3f018c3a b800 c0500b405 83b00b03b 43e00bc3e e400 c0500e805 43b00e03b 83e00ec3e 1dfdb 2401dfff 1b01dfc0 3f01dfe4 1df7e 2401df5a 3a01df44 1e01df60 7dfe25 147dfe31 a7dfe2f 1e7dfe3b 7dfcb1 147dfca5 2b7dfc9a 3f7dfc8e 7dff6f 357dff5a a7dff65 3f7dff50 7dfdfb 357dfdce 2b7dfdd0 1e7dfde5 21fe80 1421fe94 1b21fe9b f21fe8f 21fc14 1421fc00 3a21fc2e 2e21fc3a 21fdfb 3521fdce 1b21fde0 2e21fdd5 21ff6f 3521ff5a 3a21ff55 f21ff60 384960 c38496c 3384963 f38496f 284163 80d28496e 3284160 80e28496d 3848ec c3848e0 223848ce 2e3848c2 384903 2d38492e 3384900 2e38492d 284100 82c28492c 3284103 82f28492f 38488f 2d3848a2 223848ad f384880 46008 80d046805 3304603b 83e046836 51008 40d051405 c33051c3b 83e051836 4625a 82c046a76 33046269 81f046a45 446be5 1d446bf8 12446bf7 f446bea 446858 1d446845 3344686b 2e446876 4469b7 3c44698b 124469a5 2e446999 446a0a 3c446a36 33446a39 f446a05 7ddd65 c7ddd69 a7ddd6f 67ddd63 6d9d63 80d6d956e 80b6d9568 66d9d65 7ddce9 c7ddce5 2b7ddcc2 277ddcce 7ddc2f 2d7ddc02 a7ddc25 277ddc08 7ddda3 2d7ddd8e 2b7ddd88 67ddda5 6d9da5 82c6d9589 82a6d958f 66d9da3 41bc08 80d41b405 83b41b433 3641bc3e 409008 40d409405 83b409833 c36409c3e 41beff 82c41b6d3 81a41b6e5 3641bec9 5dff45 1d5dff58 a5dff4f 175dff52 5dfcf8 1d5dfce5 2b5dfcd3 365dfcce 5dfe0f 3c5dfe33 a5dfe05 365dfe39 5dfdb2 3c5dfd8e 2b5dfd99 175dfda5
789 29 10 571
ffffffffffff ffffff000000 5dc8005dc800 19400019400 e5a3e0e5a3e0 69a21069a210 a3a108a3a108 a2d084a2d084 ffa042ffa042
203b00203b 8c3e008c3e 10c3b010c3b 2000e02000e 40822040822 80812080812 100803100803 20003e01fc3e 4008331c0a02 80002f0201e1
801000801 401000401 c00000c00 21000021 820000820 420000420 c21000c21 11000011 810000810 410000410 c11000c11 30000030 831000831 431000431 c30000c30 9000009 808000808 408000408 c09000c09 28000028 829000829 429000429 c28000c28 18000018 819000819 419000419 c18000c18 39000039 838000838 438000438 c39000c39 5000005 804000804 404000404 c05000c05 24000024 825000825 425000425 c24000c24 14000014 815000815 415000415 c14000c14 35000035 834000834 434000434 c35000c35 c00000c 80d00080d 40d00040d c0c000c0c 2d00002d 82c00082c 42c00042c c2d000c2d 1d00001d 81c00081c 41c00041c c1d000c1d 3c00003c 83d00083d 43d00043d c3c000c3c 3000003 802000802 402000402 c03000c03 22000022 823000823 423000423 c22000c22 12000012 813000813 413000413 c12000c12 33000033 832000832 432000432 c33000c33 a00000a 80b00080b 40b00040b c0a000c0a 2b00002b 82a00082a 42a00042a c2b000c2b 1b00001b 81a00081a 41a00041a c1b000c1b 3a00003a 83b00083b 43b00043b c3a000c3a 6000006 807000807 407000407 c06000c06 27000027 826000826 426000426 c27000c27 17000017 816000816 416000416 c17000c17 36000036 837000837 437000437 c36000c36 f00000f 80e00080e 40e00040e c0f000c0f 2e00002e 82f00082f 42f00042f c2e000c2e 1e00001e 81f00081f 41f00041f c1e000c1e 3f00003f 83e00083e 43e00043e c3f000c3f 140042 801140843 21140063 820140862 4805 801004004 5004800 804004001 144847 801144046 24144863 825144062 100803 801100002 3100800 802100001 40841 801040040 22040863 823040062 104006 801104807 6104000 807104801 44044 801044845 27044063 826044862 1405 401001004 5001400 404001001 5c00 c00005000 5005c05 c05005005 12c00 c00012000 83b01243b 43b01283b 17000 c00017c00 83e01783e 43e01743e 231 21000210 11000220 30000201 140273 21140252 810140a63 831140a42 129 21000108 9000120 28000101 14016b 2114014a 808140963 829140942 318 21000339 18000300 39000321 14035a 2114037b 819140b43 838140b62 a5 21000084 50000a0 24000081 1400e7 211400c6 8041408e3 8251408c2 48a0 820004080 50048a5 825004085 1448e2 8201440c2 8041440e6 241448c6 14a0 420001080 50014a5 425001085 5ca5 c21005084 5005ca0 c24005081 294 210002b5 14000280 350002a1 1402d6 211402f7 815140ac3 834140ae2 18c 210001ad c000180 2d0001a1 1401ce 211401ef 80d1409c3 82c1409e2 3bd 2100039c 1d0003a0 3c000381 1403ff 211403de 81c140be3 83d140bc2 63 21000042 3000060 22000041 140021 21140000 802140823 823140802 100860 820100040 3100863 823100043 40822 820040002 802040020 22040800 252 21000273 12000240 33000261 140210 21140231 813140a03 832140a22 14a 2100016b a000140 2b000161 140108 21140129 80b140903 82a140922 37b 2100035a 1b000360 3a000341 140339 21140318 81a140b23 83b140b02 152f39 c21152318 41a152b23 83b152702 c6 210000e7 60000c0 270000e1 140084 211400a5 807140883 8261408a2 1040c0 8201048e0 61040c6 8261048e6 44082 8200448a2 807044885 270440a5 2f7 210002d6 170002e0 360002c1 1402b5 21140294 816140aa3 837140a82 1ef 210001ce f0001e0 2e0001c1 1401ad 2114018c 80e1409a3 82f140982 3de 210003ff 1e0003c0 3f0003e1 14039c 211403bd 81f140b83 83e140ba2 15739c c21157fbd 41f157783 83e157ba2 1bffff 111bffee 80d1bf7f2 81c1bf7e3 1bfdce 111bfddf 82c1bf5e2 83d1bf5f3 ffe31 300ffe01 80d0ff63c 83d0ff60c ffc00 300ffc30 82c0ff42c 81c0ff41c 180011 11180000 802180813 813180802 80812 810080002 802080010 12080800 180220 11180231 823180a03 832180a12 1c0a61 8101c0271 8231c0242 331c0a52 c0030 300c0000 8020c0832 8320c0802 1c0833 8311c0002 8021c0031 331c0800 c0201 300c0231 8230c0a22 8130c0a12 80a40 831080271 823080263 12080a52 3ffee 1103ffff f03ffe1 1e03fff0 3fddf 1103fdce 2e03fdf1 3f03fde0 3fe01 3003fe31 f03fe0e 3f03fe3e 3fc30 3003fc00 2e03fc1e 1e03fc2e 82b52 80808235a 12082b40 81a082348 1c2a39 8081c2231 331c2a0a 83b1c2202 1d0639 4081d0231 c331d0a0a 83b1d0e02 82900 829082129 12082912 83b08213b 90500 429090129 c12090912 83b090d3b 1c286b 8291c2042 331c2858 81a1c2071 2340 18002358 12002352 a00234a 2058 18002040 3300206b 2b002073 2112 3900212b 12002100 2b002139 220a 39002233 33002239 a002200 1dca0 501dca5 1b01dcbb 1e01dcbe 194a5 50194a0 81a019cbf 81f019cba 1c8a5 501c8a0 41a01ccbf 41f01ccba 180a0 50180a5 c1b018cbb c1e018cbe 1dc05 501dc00 3a01dc3f 3f01dc3a 19400 5019405 83b019c3b 83e019c3e 1c800 501c805 43b01cc3b 43e01cc3e 18005 5018000 c3a018c3f c3f018c3a b800 c0500b405 83b00b03b 43e00bc3e e400 c0500e805 43b00e03b 83e00ec3e 1dfdb 2401dfff 1b01dfc0 3f01dfe4 15979c 241597b8 81a159f86 83e159fa2 14e79c c2414ebb8 41a14e386 83e14efa2 1df7e 2401df5a 3a01df44 1e01df60 159739 2415971d 83b159f02 81f159f26 14bb39 c2414b71d 83b14b302 41f14bf26 2234e 1402235a a022344 1e022350 221da 140221ce 2b0221f1 3f0221e5 22204 35022231 a02220e 3f02223b 22090 350220a5 2b0220bb 1e02208e 2000e c020002 a020004 6020008 124008 80d124805 80b124803 612400e 20182 c02018e 2b0201a9 270201a5 641c6 80d0649cb 82a0649ec 270641e1 20144 2d020169 a02014e 27020163 64100 82c06492c 80b06490b 27064127 200c8 2d0200e5 2b0200e3 60200ce 1240ce 82c1248e2 82a1248e4 61240c8 9bff7 80d09b7fa 81a09b7ed 1709bfe0 1dbe39 80d1db634 83b1db602 361dbe0f 1c9239 40d1c9634 83b1c9a02 c361c9e0f 1dbcce 82c1db4e2 81a1db4d4 361dbcf8 9bd00 82c09b52c 83b09b53b 1709bd17 89100 42c08952c 83b08993b c17089d17
798 29 10 651
ffffffffffff ffffff000000 5d70005d7000 5ce4005ce400 b86be0b86be0 686a10686a10 a3a108a3a108 fe6884fe6884 ffa042ffa042
834000834 5434005434 1100a01100a 2000e02000e 41407041407 81437081437 101426101426 20003e01fc3e 4014161c1627 80002f0201e1
1001001001 401000401 1400001400 21000021 1020001020 420000420 1421001421 11000011 1010001010 410000410 1411001411 30000030 1031001031 431000431 1430001430 9000009 1008001008 408000408 1409001409 28000028 1029001029 429000429 1428001428 18000018 1019001019 419000419 1418001418 39000039 1038001038 438000438 1439001439 5000005 1004001004 404000404 1405001405 24000024 1025001025 425000425 1424001424 14000014 1015001015 415000415 1414001414 35000035 1034001034 434000434 1435001435 c00000c 100d00100d 40d00040d 140c00140c 2d00002d 102c00102c 42c00042c 142d00142d 1d00001d 101c00101c 41c00041c 141d00141d 3c00003c 103d00103d 43d00043d 143c00143c 3000003 1002001002 402000402 1403001403 22000022 1023001023 423000423 1422001422 12000012 1013001013 413000413 1412001412 33000033 1032001032 432000432 1433001433 a00000a 100b00100b 40b00040b 140a00140a 2b00002b 102a00102a 42a00042a 142b00142b 1b00001b 101a00101a 41a00041a 141b00141b 3a00003a 103b00103b 43b00043b 143a00143a 6000006 1007001007 407000407 1406001406 27000027 1026001026 426000426 1427001427 17000017 1016001016 416000416 1417001417 36000036 1037001037 437000437 1436001436 f00000f 100e00100e 40e00040e 140f00140f 2e00002e 102f00102f 42f00042f 142e00142e 1e00001e 101f00101f 41f00041f 141e00141e 3f00003f 103e00103e 43e00043e 143f00143f 1400e7 14001414e7 211400c6 14211414c6 145ce7 14001448e7 1015144cf2 4151458f2 5c00 1400004800 1034004c34 434005834 19400 1400018000 a01940a 140a01800a 1594e7 14001580e7 2b1594cc 142b1580cc 15c8e7 140015dce7 101f15d8f8 41f15ccf8 1c800 140001dc00 103e01d83e 43e01cc3e 231 21000210 11000220 30000201 1402d6 211402f7 14111416c7 14301416e6 129 21000108 9000120 28000101 1401ce 211401ef 14091415c7 14281415e6 318 21000339 18000300 39000321 1403ff 211403de 14181417e7 14391417c6 a5 21000084 50000a0 24000081 140042 21140063 1405141447 1424141466 294 210002b5 14000280 350002a1 140273 21140252 1414141667 1435141646 18c 210001ad c000180 2d0001a1 14016b 2114014a 140c141567 142d141546 3bd 2100039c 1d0003a0 3c000381 14035a 2114037b 141d141747 143c141766 63 21000042 3000060 22000041 140084 211400a5 1403141487 14221414a6 252 21000273 12000240 33000261 1402b5 21140294 14121416a7 1433141686 14a 2100016b a000140 2b000161 1401ad 2114018c 140a1415a7 142b141586 1954a 142101816b a019540 142b018161 1595ad 142115818c 140a1581a7 2b159586 37b 2100035a 1b000360 3a000341 14039c 211403bd 141b141787 143a1417a6 c6 210000e7 60000c0 270000e1 140021 21140000 1406141427 1427141406 2f7 210002d6 170002e0 360002c1 140210 21140231 1417141607 1436141626 1ef 210001ce f0001e0 2e0001c1 140108 21140129 140f141507 142e141526 3de 210003ff 1e0003c0 3f0003e1 140339 21140318 141e141727 143f141706 1bfdce 111bfddf 14091be9c7 14181be9d6 1bffff 111bffee 14281bebd7 14391bebc6 ffc00 300ffc30 14090fe809 14390fe839 ffe31 300ffe01 14280fea19 14180fea29 aa0 11000ab1 5000aa5 14000ab4 891 11000880 240008b5 350008a4 a05 30000a35 5000a00 35000a30 834 30000804 24000810 14000820 1bf76e 111bf77f 140c1be362 141d1be373 1bf55f 111bf54e 142d1be172 143c1be163 ff605 300ff635 140c0fe209 143c0fe239 ff434 300ff404 142d0fe019 141d0fe029 180880 11180891 1403181c83 1412181c92 180ab1 11180aa0 1422181e93 1433181e82 c0804 300c0834 14030c1c07 14330c1c37 c0a35 300c0a05 14220c1e17 14120c1e27 3f54e 1103f55f a03f544 1b03f555 2614e 141102755f a026144 141b027555 3f77f 1103f76e 2b03f754 3a03f745 166398 1411167789 2b1663b3 143a1677a2 3f404 3003f434 a03f40e 3a03f43e 26004 1430027434 a02600e 143a02743e 3f635 3003f605 2b03f61e 1b03f62e 1662d2 14301676e2 2b1662f9 141b1676c9 180220 11180231 1406181626 1417181637 180011 11180000 1427181436 1436181427 c0201 300c0231 14060c1607 14360c1637 c0030 300c0000 14270c1417 14170c1427 3ffee 1103ffff f03ffe1 1e03fff0 3fddf 1103fdce 2e03fdf1 3f03fde0 3fe01 3003fe31 f03fe0e 3f03fe3e 3fc30 3003fc00 2e03fc1e 1e03fc2e 1100a 1008010002 1002010008 a011000 840a 408008002 402008008 a008400 11140 1029010169 1023010163 a01114a 8540 429008169 423008163 a00854a 2e544 101902f55d 101302f557 a02e54e 37144 41903755d 413037557 a03714e 2e40e 103802f436 103202f43c a02e404 3700e 438037436 43203743c a037004 82120 9082129 1417083537 141e08353e 82009 9082000 143608343f 143f083436 1c2330 281c2318 14171c3727 143f1c370f 1c2219 281c2231 14361c362f 141e1c3607 102300 18102318 1417103717 140f10370f 102018 18102000 143610342e 142e103436 42110 39042129 1417043507 142e04353e 42208 39042231 143604363e 140f043607 104240 1405105645 12104252 1417105657 44202 1405045607 33044231 1436045634 104012 1424105436 12104000 1436105424 44050 1424045474 33044063 1417045447 84060 1414085474 3084063 1417085477 1c4213 14141c5607 221c4231 14361c5625 84003 1435085436 3084000 1436085435 1c4270 14351c5645 221c4252 14171c5667 31004 1004030000 a03100e 100e03000a 28404 404028000 a02840e 40e02800a 3114e 102503016b a031144 102f030161 2854e 42502816b a028544 42f028161 e54a 101500f55f a00e540 101f00f555 14b9ad 101514a9b8 140a14ada7 41f14bdb2 1714a 41501755f a017140 41f017555 152dad 4151529b8 140a1539a7 101f153db2 e400 103400f434 a00e40a 103e00f43e b800 103400a834 140a00ac0a 43e00bc3e 17000 434017434 a01700a 43e01743e 12c00 434012834 140a01380a 103e013c3e 2000e c020002 a020004 6020008 3940e 140c038002 a039404 1406038008 20182 c02018e 2b0201a9 270201a5 179565 140c178169 2b17954e 1427178142 20144 2d020169 a02014e 27020163 39544 142d038169 a03954e 1427038163 200c8 2d0200e5 2b0200e3 60200ce 17942f 142d178002 2b179404 1406178029 186360 140c18776c 1b18637b 1417187777 c620b 140c0c7607 3a0c6231 14360c763d 18601b 142d187436 1b186000 143618742d c6170 142d0c755d 3a0c614a 14170c7567 1f540 1d01f55d a01f54a 1701f557 6140 141d00755d a00614a 1417007557 1f6fd 1d01f6e0 2b01f6d6 3601f6cb 14621a 141d147607 2b146231 143614762c 1f40a 3c01f436 a01f400 3601f43c 600a 143c007436 a006000 143600743c 1f7b7 3c01f78b 2b01f79c 1701f7a0 146350 143c14776c 2b14637b 1417147747 1b962e 141d1b8233 1b1b9635 14061b8228 f9574 141d0f8169 3a0f954e 14270f8153 1b9555 143c1b8169 1b1b954e 14271b8172 f960f 143c0f8233 3a0f9635 14060f8209
801 30 9 875
ffffffffffff ffffff000000 737000737000 5d2c005d2c00 b86be0b86be0 1ba2101ba210 8da1088da108 ffa084ffa084 a3a042a3a042
801f00801f 1141f006be0 21017021017 4040c04040c 8043c08043c 101434101434 201027201027 401404401404 80002f7e802f
1001001001 401000401 1400001400 21000021 1020001020 420000420 1421001421 11000011 1010001010 410000410 1411001411 30000030 1031001031 431000431 1430001430 9000009 1008001008 408000408 1409001409 28000028 1029001029 429000429 1428001428 18000018 1019001019 419000419 1418001418 39000039 1038001038 438000438 1439001439 5000005 1004001004 404000404 1405001405 24000024 1025001025 425000425 1424001424 14000014 1015001015 415000415 1414001414 35000035 1034001034 434000434 1435001435 c00000c 100d00100d 40d00040d 140c00140c 2d00002d 102c00102c 42c00042c 142d00142d 1d00001d 101c00101c 41c00041c 141d00141d 3c00003c 103d00103d 43d00043d 143c00143c 3000003 1002001002 402000402 1403001403 22000022 1023001023 423000423 1422001422 12000012 1013001013 413000413 1412001412 33000033 1032001032 432000432 1433001433 a00000a 100b00100b 40b00040b 140a00140a 2b00002b 102a00102a 42a00042a 142b00142b 1b00001b 101a00101a 41a00041a 141b00141b 3a00003a 103b00103b 43b00043b 143a00143a 6000006 1007001007 407000407 1406001406 27000027 1026001026 426000426 1427001427 17000017 1016001016 416000416 1417001417 36000036 1037001037 437000437 1436001436 f00000f 100e00100e 40e00040e 140f00140f 2e00002e 102f00102f 42f00042f 142e00142e 1e00001e 101f00101f 41f00041f 141e00141e 3f00003f 103e00103e 43e00043e 143f00143f 5021 1001004020 21005000 1020004001 c21 401000820 21000c00 420000801 5c00 1400004800 21005c21 1421004821 401404 1400400004 1004400400 404401000 404804 1400405c04 1025405821 425404c21 40fffb 140040ebfb 1b40ffe0 141b40ebe0 40a3fb 140040b7fb 3a40a3c1 143a40b7c1 ebff 140000ffff 101f00fbe0 41f00efe0 b7ff 140000a3ff 103e00a7c1 43e00b3c1 231 21000210 11000220 30000201 5210 21005231 1010004200 1031004221 e10 21000e31 410000a00 431000a21 5e31 21005e10 1411004a20 1430004a01 129 21000108 9000120 28000101 5108 21005129 1008004100 1029004121 d08 21000d29 408000900 429000921 5d29 21005d08 1409004920 1428004901 318 21000339 18000300 39000321 5339 21005318 1019004320 1038004301 f39 21000f18 419000b20 438000b01 5f18 21005f39 1418004b00 1439004b21 a5 21000084 50000a0 24000081 5084 210050a5 1004004080 10250040a1 c84 21000ca5 404000880 4250008a1 5ca5 21005c84 14050048a0 1424004881 404480 14214050a1 1004405484 4254040a5 401880 1421400ca1 404401c84 10254008a5 294 210002b5 14000280 350002a1 52b5 21005294 10150042a0 1034004281 eb5 21000e94 415000aa0 434000a81 5e94 21005eb5 1414004a80 1435004aa1 18c 210001ad c000180 2d0001a1 51ad 2100518c 100d0041a0 102c004181 dad 21000d8c 40d0009a0 42c000981 5d8c 21005dad 140c004980 142d0049a1 3bd 2100039c 1d0003a0 3c000381 539c 210053bd 101c004380 103d0043a1 f9c 21000fbd 41c000b80 43d000ba1 5fbd 21005f9c 141d004ba0 143c004b81 63 21000042 3000060 22000041 5042 21005063 1002004040 1023004061 c42 21000c63 402000840 423000861 5c63 21005c42 1403004860 1422004841 252 21000273 12000240 33000261 5273 21005252 1013004260 1032004241 e73 21000e52 413000a60 432000a41 5e52 21005e73 1412004a40 1433004a61 14a 2100016b a000140 2b000161 516b 2100514a 100b004160 102a004141 d6b 21000d4a 40b000960 42a000941 5d4a 21005d6b 140a004940 142b004961 37b 2100035a 1b000360 3a000341 535a 2100537b 101a004340 103b004361 f5a 21000f7b 41a000b40 43b000b61 5f7b 21005f5a 141b004b60 143a004b41 40fc80 142140e8a1 1b40fc9b 143a40e8ba 40a080 142140b4a1 141b40b49b 3a40a0ba c6 210000e7 60000c0 270000e1 50e7 210050c6 10070040e0 10260040c1 ce7 21000cc6 4070008e0 4260008c1 5cc6 21005ce7 14060048c0 14270048e1 2f7 210002d6 170002e0 360002c1 52d6 210052f7 10160042c0 10370042e1 ed6 21000ef7 416000ac0 437000ae1 5ef7 21005ed6 1417004ae0 1436004ac1 1ef 210001ce f0001e0 2e0001c1 51ce 210051ef 100e0041c0 102f0041e1 dce 21000def 40e0009c0 42f0009e1 5def 21005dce 140f0049e0 142e0049c1 3de 210003ff 1e0003c0 3f0003e1 53ff 210053de 101f0043e0 103e0043c1 fff 21000fde 41f000be0 43e000bc1 5fde 21005fff 141e004bc0 143f004be1 b800 142100ac21 101f00a81f 43e00bc3e e400 142100f021 41f00e01f 103e00f43e 5c5108 115c5119 10085c4100 10195c4111 5c5339 115c5328 10295c4310 10385c4301 5c0000 305c0030 10085c1008 10385c1038 5c0231 305c0201 10295c1218 10195c1228 505ea4 11505eb5 1405504aa1 1414504ab0 505c95 11505c84 14245048b1 14355048a0 500201 30500231 1405501604 1435501634 500030 30500000 1424501414 1414501424 c0fac 110c0fbd 40d0c0ba1 41c0c0bb0 c0d9d 110c0d8c 42c0c09b1 43d0c09a0 c0201 300c0231 40d0c060c 43d0c063c c0030 300c0000 42c0c041c 41c0c042c 720e73 11720e62 402720a71 413720a60 720c42 11720c53 423720861 432720870 720231 30720201 402720633 432720603 720000 30720030 423720423 413720413 2e5f7b 112e5f6a 140a2e4b71 141b2e4b60 6ea080 14116eb491 a6ea08a 141b6eb49b 2e5d4a 112e5d5b 142b2e4961 143a2e4970 6efeb1 14116eeaa0 2b6efe9a 143a6eea8b 2e0231 302e0201 140a2e163b 143a2e160b 6ea1ca 14306eb5fa a6ea1c0 143a6eb5f0 2e0000 302e0030 142b2e142b 141b2e141b 6efffb 14306eebcb 2b6effd0 141b6eebe0 2250d7 112250c6 10072240d0 10162240c1 2252e6 112252f7 10262242c0 10372242d1 220030 30220000 1007221037 1037221007 220201 30220231 1026221227 1016221217 7e01df 117e01ce f7e01d0 1e7e01c1 7e03ee 117e03ff 2e7e03c0 3f7e03d1 7e0030 307e0000 f7e003f 3f7e000f 7e0201 307e0231 2e7e022f 1e7e021f 441008 1008440000 40444140c 140c440404 4040c 408040004 404040008 c040400 444100 1008445108 425444525 142d44552d 40904 408040d0c 425040d21 2d040929 441c8c 1029440ca5 404441888 142d4408a1 40888 429040ca1 404040c8c 2d0408a5 444d84 1029445dad 4254449a1 140c445988 40580 4290401a9 4250401a5 c04058c 184100 1008185108 415184515 141d18551d 181008 1008180000 43418143c 143c180434 184fb5 1029185f9c 415184ba0 143c185b89 181ebd 1029180e94 434181a89 141d180aa0 1ad108 10081ac100 4021ad50a 140a1ac502 1a8000 10081a9008 4231a8423 142b1a942b 1add4a 10291acd63 4021ad948 142b1ac961 1a8c42 10291a9c6b 4231a8861 140a1a9848 468000 1008469008 413468413 141b46941b 67ffb 408067bf3 1013066fe8 141b066be0 46d108 100846c100 43246d53a 143a46c532 672f3 4080676fb 10320662c1 143a0666c9 468e73 1029469e5a 413468a60 143a469a49 62d88 4290629a1 1013063d9b 143a0639b2 46df7b 102946cf52 43246db49 141b46cb60 62080 4290624a9 10320630b2 141b06349b 68df7b 101968cf62 40268db79 141b68cb60 282080 419282499 1002283082 141b28349b 688c42 1019689c5b 423688861 143a689878 282fb9 419282ba0 1023283f9a 143a283b83 68d339 103868c301 40268d73b 143a68c703 2870c2 4382874fa 10022860c0 143a2864f8 688000 1038689038 423688423 141b68941b 287ffb 438287bc3 1023286fd8 141b286be0 348e73 1019349e6a 413348a60 140a349a79 34dd4a 101934cd53 43234d978 142b34c961 348000 1038349038 413348413 142b34942b 34d339 103834c301 43234d70b 140a34c733 5ec100 10085ed108 65ec106 100e5ed10e 5e9008 10085e8000 275e902f 102f5e8027 5ec1c6 10295ed1ef 65ec1c0 102f5ed1e9 5e90ce 10295e80e7 275e90e9 100e5e80c0 29008 1008028000 1702901f 101f028017 27bf7 408027fff 1417026fe0 101f026be8 2c100 100802d108 3602c136 103e02d13e 276ff 4080272f7 14360262c9 103e0266c1 292ff 10290282d6 170292e8 103e0282c1 22500 429022129 1417023117 103e02353e 2c3f7 102902d3de 3602c3c1 101f02d3e8 22808 429022c21 1436023c3e 101f023817 2040c0 10042050c4 10022050c2 62040c6 6054c4 10046044c0 4026050c6 14066040c2 201044 1004200040 1023200067 27201063 600440 1004601444 423600063 1427601067 201082 10252000a7 1002200080 272010a5 605886 10256048a3 402605c84 1427604ca1 204006 1025205023 1023205025 6204000 600802 1025601827 423600c21 1406601c04 125ab7 1015124aa2 402125eb5 1417124ea0 120802 1015121817 423120c21 1436121c34 1256f5 10341246c1 4021252f7 14361242c3 120440 1034121474 423120063 1417121057 7a85cc c7a85c0 4027a81ce 40e7a81c2 7a8440 c7a844c 4237a8063 42f7a806f 7a898e 2d7a89a3 4027a8d8c 42f7a8da1 7a8802 2d7a882f 4237a8c21 40e7a8c0c 88bbf 1d088ba2 402088fbd 41f088fa0 86040 141d08745d 1002087042 41f08645f 88802 1d08881f 423088c21 43e088c3c 83ffd 141d082be0 1023082fde 43e083bc3 887fd 3c0887c1 4020883ff 43e0883c3 83002 143c08243e 1002082000 43e08343c 88440 3c08847c 423088063 41f08805f 86fbf 143c087b83 1023087f9c 41f086ba0 7e81c0 c7e81cc a7e81ca 67e81c6 7e804c c7e8040 2b7e8067 277e806b 7e808a 2d7e80a7 a7e8080 277e80ad 7e8106 2d7e812b 2b7e812d 67e8100 102140 141d10355d a10214a 1417103557 107efd 141d106ae0 2b107ed6 1436106acb 10200a 143c103436 a102000 143610343c 107fb7 143c106b8b 2b107f9c 1417106ba0
1109 31 8 587
ffffffffffff ffffff000000 c55c00c55c00 93c90093c900 a3ac00a3ac0 9590a09590a0 6f5a906f5a90 aac00caac00c 99a00a99a00a
4515004515 8127008127 40430040430 80057080057 100122100122 200015200015 400411400411 8005267ffad9
401000401 101000101 500000500 41000041 440000440 140000140 541000541 21000021 420000420 120000120 521000521 60000060 461000461 161000161 560000560 11000011 410000410 110000110 511000511 50000050 451000451 151000151 550000550 30000030 431000431 131000131 530000530 71000071 470000470 170000170 571000571 5000005 404000404 104000104 505000505 44000044 445000445 145000145 544000544 24000024 425000425 125000125 524000524 65000065 464000464 164000164 565000565 14000014 415000415 115000115 514000514 55000055 454000454 154000154 555000555 35000035 434000434 134000134 535000535 74000074 475000475 175000175 574000574 3000003 402000402 102000102 503000503 42000042 443000443 143000143 542000542 22000022 423000423 123000123 522000522 63000063 462000462 162000162 563000563 12000012 413000413 113000113 512000512 53000053 452000452 152000152 553000553 33000033 432000432 132000132 533000533 72000072 473000473 173000173 572000572 6000006 407000407 107000107 506000506 47000047 446000446 146000146 547000547 27000027 426000426 126000126 527000527 66000066 467000467 167000167 566000566 17000017 416000416 116000116 517000517 56000056 457000457 157000157 556000556 36000036 437000437 137000137 536000536 77000077 476000476 176000176 577000577 401090 401401491 604010f0 4614014f1 400411 401400010 11400400 410400001 1481 401001080 710014f0 4700010f1 3f6b6e 4013f6f6f 1463f6a28 5473f6e29 7f7bfe 4017f7fff 1267f7ad8 5277f7ed9 7f6f7f 4017f6b7e 1577f6e28 5567f6a29 3f7fef 4013f7bee 1373f7ed8 5363f7ad9 f00 500000a00 451000b51 151000e51 204a00 500204f00 44204a44 544204f44 204500 500204000 415204115 115204415 41210 41041251 420041630 461041671 440280 4404406c0 214402a1 4614406e1 251 41000210 11000240 50000201 400640 440400200 11400651 451400211 400940 140400800 511400c51 451400d11 41041 41041000 431041470 470041431 404c0 440040080 300404f0 4700400b0 424200 440424640 104424304 544424744 620800 140620940 404620c04 544620d44 64080 4400644c0 1250641a5 5650645e5 24440 440024000 115024555 555024115 220140 140220000 115220055 55220115 4646c0 440464280 1344647f4 5744643b4 2043 41002002 3002040 42002001 43253 41043212 423043670 462043631 2212 41002253 12002200 53002241 43002 41043043 432043430 473043471 440021 21440000 410440431 431440410 40430 420040010 410040020 30040400 2a1 21000280 500002f1 710002d0 1620 420001200 451001271 71001651 1920 120001800 451001d71 571001c51 f0 60000090 500000a0 300000c0 401060 60401000 451401431 431401451 401f60 560401a00 451401b31 131401e51 10800a 12010812a 510800f 12510812f 16c08a 56016c5ea 44516c4cf 12516c1af 10992a 12010980a 454109d7e 574109c5e 56dfea 56056da8a 1456dffe 57456da9e 100122 120100002 102100020 22100100 101802 120101922 553101d51 473101c71 142800 161142961 512142d12 473142c73 8128 120008008 10700802f 2700810f 9808 120009928 556009d5e 476009c7e 7ff777 5217ff256 5567ff221 777ff700 200015 11200004 5200010 14200001 600404 11600415 404600000 415600011 404104 511404415 104404000 415404511 200244 11200255 44200200 55200211 600655 11600644 445600210 454600201 4844 511004d55 44004800 555004d11 20c04 151020d55 404020800 555020951 20304 151020255 104020200 55020351 30801f 13130812e 530801a 13430812b 76c6df 57176c3ae 44576c29a 13476c7eb 709f7f 131709e4e 565709a1a 454709b2b 76dfff 57176da8e 56576da9a 1476dfeb 150020 410150430 102150122 512150532 550431 410550021 503550132 113550522 510001 410510411 123510122 533510532 110410 410110000 522110132 132110522 50102 530050432 102050000 432050530 13100 571013471 143013043 432013532 12820 571012d51 63012843 512012d32 80209 50080259 608020f 5608025f 80058 50080008 4708001f 1708004f 800a8 500800f8 2708008f 770800df 802f9 500802a9 6608029f 360802cf 77f7df 57177f2ae 50677f2d9 7777f7a8 88180 1700880f0 270881a7 1570880d7 77eeff 57177eb8e 42677ead9 15777efa8 f 500000a 300000c 6000009 204c 44002008 300204f 4700200b 206a4c 44206a08 503206f4f 547206f0b 1f0122 4451f0567 1021f0020 5471f0465 108005 5108000 123108126 126108123 6ffbfb 4046fffff 5226ffed9 1266ffadd df3fb 4040df7ff 4620df799 660df39d 9c1a8 44509c5ed 46209c5ca 2709c18f f0000 5650f0565 1020f0102 4670f0467 94080 5650945e5 5420945c2 270940a7 20001a 520001f 12200008 1720000d 202208 4420224c 1220221a 5620225e 6808 4400684c 512006d1a 556006d5e 7f0777 4457f0332 1137f0664 5567f0221 308010 5308015 132308122 137308127 fffff 4040ffbfb 5330ffacc 1370ffec8 6df7ff 4046df3fb 4736df38c 776df788 69c7fd 44569c3b8 47369c38e 3669c7cb 144008 12514412d 51214451a 43714443f 120088 1251201ad 1521201da 771200ff 4c002 12504c127 43204c430 51704c515 28082 1250281a7 720280f0 1570281d5 7deffd 5247dead9 4737deb8e 1577deeaa f000 16400f164 43200f432 55600f556 7f9f7f 5657f9a1a 337f9f4c 5567f9a29 79dfff 56579da9a 47379db8c 11679dee9 282001 14282015 42282043 56282057 a0102 550a0157 1020a0000 1570a0055 756e7d 454756a29 503756b7e 157756f2a 280042 55280017 42280000 17280055 61c504 41561c111 42361c127 3661c532 7effeb 147effff 5227efac9 5367efadd 418004 415418411 123418127 536418532 65f757 45465f303 42365f374 7765f720 1a0020 1751a0155 1021a0122 771a0057 82014 14082000 53082047 47082053 2a0346 552a0313 1132a0255 1462a0200 156828 454156c7c 512156d3a 14615696e 80206 55080253 53080255 6080200 1c100 41501c515 43201c532 2701c127 5efffe 145effea 5335efacd 5275efad9 218400 415218015 132218532 527218127 5f102 45405f556 43205f530 6605f164 14028 53501451d 51201453a 2701400f
1711 31 8 1387
ffffffffffff ffff00000000 ff00ff000000 bebebebe0000 41bebe410000 9c9c9c9cff00 b8b8b8b8f0f0 6c6c6c6ccccc 18181818aaaa
a600001441 30303030000 50505050000 90909090000 111111110000 212121210000 411818410000 812727271441
1800590005 10202010000 10101010000 303000000 1e1e000000 11c1c010000 11f1f010000 1d1d000000 3a3a000000 13838010000 13b3b010000 3939000000 2424000000 12626010000 12525010000 2727000000 18590005 1818000000 11a1a010000 11919010000 1b1b000000 606000000 10404010000 10707010000 505000000 2222000000 12020010000 12323010000 2121000000 3c3c000000 13e3e010000 13d3d010000 3f3f000000 3636000000 13434010000 13737010000 3535000000 2828000000 12a2a010000 12929010000 2b2b000000 c0c000000 10e0e010000 10d0d010000 f0f000000 1212000000 11010010000 11313010000 1111000000 2e2e000000 12c2c010000 12f2f010000 2d2d000000 3030000000 13232010000 13131010000 3333000000 1414000000 11616010000 11515010000 1717000000 a0a000000 10808010000 10b0b010000 909000000 300030000 10102020000 10201020000 3030000 1e015b 1e1e1e015b 3a051b 3a3a3a051b 240440 2424240440 18055a 180041055f 11a0240055f 1841055f 181818055a 1021a40055f 1b0042055f 1190243055f 1021943055f 1b42055f 60401 606060401 220041 2222220041 3c011a 3c3c3c011a 361772 3636361772 281629 2828281629 c1269 c0c0c1269 121332 1212121332 2e1228 2e2e2e1228 301373 3030301373 141733 1414141733 a1668 a0a0a1668 1e001e0000 11f011f0000 1e1e0000 1011f1f0000 1d001d0000 11c011c0000 1011c1c0000 1d1d0000 1e0000015b 1e00015b 3a003a0000 13b013b0000 3a3a0000 1013b3b0000 3900390000 13801380000 10138380000 39390000 3a0000051b 3a00051b 2400240000 12501250000 24240000 10125250000 2700270000 12601260000 10126260000 27270000 2400000440 24000440 410005 1800180000 11901190000 18180000 1818410005 10119190000 1b001b0000 11a011a0000 1011a1a0000 1b1b0000 59055f 180000055a 30359055f 1800055a 181859055f 1b1b59055f 3005a055f 35a055f 1191a5b055f 11a195b055f 600060000 10701070000 6060000 10107070000 500050000 10401040000 10104040000 5050000 600000401 6000401 2200220000 12301230000 22220000 10123230000 2100210000 12001200000 10120200000 21210000 2200000041 22000041 3c003c0000 13d013d0000 3c3c0000 1013d3d0000 3f003f0000 13e013e0000 1013e3e0000 3f3f0000 3c0000011a 3c00011a 3600360000 13701370000 36360000 10137370000 3500350000 13401340000 10134340000 35350000 3600001772 36001772 2800280000 12901290000 28280000 10129290000 2b002b0000 12a012a0000 1012a2a0000 2b2b0000 2800001629 28001629 c000c0000 10d010d0000 c0c0000 1010d0d0000 f000f0000 10e010e0000 1010e0e0000 f0f0000 c00001269 c001269 1200120000 11301130000 12120000 10113130000 1100110000 11001100000 10110100000 11110000 1200001332 12001332 2e002e0000 12f012f0000 2e2e0000 1012f2f0000 2d002d0000 12c012c0000 1012c2c0000 2d2d0000 2e00001228 2e001228 3000300000 13101310000 30300000 10131310000 3300330000 13201320000 10132320000 33330000 3000001373 30001373 1400140000 11501150000 14140000 10115150000 1700170000 11601160000 10116160000 17170000 1400001733 14001733 a000a0000 10b010b0000 a0a0000 1010b0b0000 900090000 10801080000 10108080000 9090000 a00001668 a001668 1111 1e1e001111 3a3a001111 2424001111 1e104a 1e1e1e104a 3a140a 3a3a3a140a 241551 2424241551 1e001e1111 1e1e1111 1253b1f1111 13b251f1111 1e0000104a 1e00104a 3a003a1111 1251f3b1111 3a3a1111 11f253b1111 3a0000140a 3a00140a 2400241111 13b1f251111 11f3b251111 24241111 2400001551 24001551 505 1800590500 1e1e000505 18590500 1818000505 606000505 1e045e 1e1e1e045e 18005f 180041005a 1041c40005a 1841005a 181818005f 11c0440005a 60104 606060104 1e001e0505 1e1e0505 107191f0505 119071f0505 1e0000045e 1e00045e 5005c005a 1191c5d005a 11c195d005a 55c005a 410500 1800180505 1071f190505 18180505 1818410500 11f07190505 59005a 180000005f 1d1d59005a 1800005f 181859005a 50559005a 600060505 1191f070505 11f19070505 6060505 1d0044005a 1d44005a 1041945005a 1190445005a 600000104 6000104 1414 1e1e001414 2222001414 3c3c001414 1e154f 1e1e1e154f 221455 2222221455 3c150e 3c3c3c150e 1e001e1414 1e1e1414 13d231f1414 1233d1f1414 1e0000154f 1e00154f 2200221414 13d1f231414 22221414 11f3d231414 2200001455 22001455 3c003c1414 1231f3d1414 11f233d1414 3c3c1414 3c0000150e 3c00150e 303 1e1e000303 3636000303 2828000303 1e0258 1e1e1e0258 361471 3636361471 28152a 282828152a 1e001e0303 1e1e0303 129371f0303 137291f0303 1e00000258 1e000258 3600360303 1291f370303 36360303 11f29370303 3600001471 36001471 2800280303 1371f290303 11f37290303 28280303 280000152a 2800152a 1212 1e1e001212 c0c001212 1212001212 1e1349 1e1e1e1349 c007b c0c0c007b 120120 1212120120 1e001e1212 1e1e1212 1130d1f1212 10d131f1212 1e00001349 1e001349 c000c1212 1131f0d1212 c0c1212 11f130d1212 c0000007b c00007b 1200121212 10d1f131212 11f0d131212 12121212 1200000120 12000120 606 1e1e000606 2e2e000606 3030000606 1e075d 1e1e1e075d 2e142e 2e2e2e142e 301575 3030301575 1e001e0606 1e1e0606 1312f1f0606 12f311f0606 1e0000075d 1e00075d 2e002e0606 1311f2f0606 2e2e0606 11f312f0606 2e0000142e 2e00142e 3000300606 12f1f310606 11f2f310606 30300606 3000001575 30001575 1717 1e1e001717 1414001717 a0a001717 1e164c 1e1e1e164c 140024 1414140024 a017f a0a0a017f 1e001e1717 1e1e1717 10b151f1717 1150b1f1717 1e0000164c 1e00164c 1400141717 10b1f151717 14141717 11f0b151717 1400000024 14000024 a000a1717 1151f0b1717 11f150b1717 a0a1717 a0000017f a00017f 55 1800590050 3a3a000055 18590050 1818000055 2222000055 3a054e 3a3a3a054e 18050f 180041050a 1203840050a 1841050a 181818050f 1382040050a 220014 2222220014 3a003a0055 3a3a0055 123193b0055 119233b0055 3a0000054e 3a00054e 210078050a 1193879050a 1381979050a 2178050a 410050 1800180055 1233b190055 18180055 1818410050 13b23190055 59050a 180000050f 393959050a 1800050f 181859050a 212159050a 2200220055 1193b230055 13b19230055 22220055 390060050a 3960050a 1201961050a 1192061050a 2200000014 22000014 1144 3a3a001144 606001144 3c3c001144 3a145f 3a3a3a145f 61545 606061545 3c105e 3c3c3c105e 3a003a1144 3a3a1144 13d073b1144 1073d3b1144 3a0000145f 3a00145f 600061144 13d3b071144 6061144 13b3d071144 600001545 6001545 3c003c1144 1073b3d1144 13b073d1144 3c3c1144 3c0000105e 3c00105e 550 1800590555 2424000550 18590555 1818000550 3c3c000550 240110 2424240110 18000a 180041000f 13e2640000f 1841000f 181818000a 1263e40000f 3c044a 3c3c3c044a 2400240550 24240550 13d19250550 1193d250550 2400000110 24000110 3f0066000f 1192667000f 1261967000f 3f66000f 410555 1800180550 13d25190550 18180550 1818410555 1253d190550 59000f 180000000a 272759000f 1800000a 181859000f 3f3f59000f 3c003c0550 119253d0550 125193d0550 3c3c0550 27007e000f 277e000f 13e197f000f 1193e7f000f 3c0000044a 3c00044a 1441 2424001441 606001441 2222001441 241001 2424241001 61040 606061040 221400 2222221400 2400241441 24241441 12307251441 10723251441 2400001001 24001001 600061441 12325071441 6061441 12523071441 600001040 6001040 2200221441 10725231441 12507231441 22221441 2200001400 22001400 33 3a3a000033 3636000033 c0c000033 3a0528 3a3a3a0528 361741 3636361741 c125a c0c0c125a 3a003a0033 3a3a0033 10d373b0033 1370d3b0033 3a00000528 3a000528 3600360033 10d3b370033 36360033 13b0d370033 3600001741 36001741 c000c0033 1373b0d0033 13b370d0033 c0c0033 c0000125a c00125a 1122 3a3a001122 2828001122 1212001122 3a1439 3a3a3a1439 28070b 282828070b 120210 1212120210 3a003a1122 3a3a1122 113293b1122 129133b1122 3a00001439 3a001439 2800281122 1133b291122 28281122 13b13291122 280000070b 2800070b 1200121122 1293b131122 13b29131122 12121122 1200000210 12000210 330 2424000330 3636000330 1212000330 240770 2424240770 361442 3636361442 121002 1212121002 2400240330 24240330 11337250330 13713250330 2400000770 24000770 3600360330 11325370330 36360330 12513370330 3600001442 36001442 1200120330 13725130330 12537130330 12120330 1200001002 12001002 1221 2424001221 2828001221 c0c001221 241661 2424241661 280408 2828280408 c0048 c0c0c0048 2400241221 24241221 10d29251221 1290d251221 2400001661 24001661 2800281221 10d25291221 28281221 1250d291221 2800000408 28000408 c000c1221 129250d1221 125290d1221 c0c1221 c00000048 c000048 66 3a3a000066 2e2e000066 1414000066 3a057d 3a3a3a057d 2e124e 2e2e2e124e 141755 1414141755 3a003a0066 3a3a0066 1152f3b0066 12f153b0066 3a0000057d 3a00057d 2e002e0066 1153b2f0066 2e2e0066 13b152f0066 2e0000124e 2e00124e 1400140066 12f3b150066 13b2f150066 14140066 1400001755 14001755 1177 3a3a001177 3030001177 a0a001177 3a146c 3a3a3a146c 300204 3030300204 a071f a0a0a071f 3a003a1177 3a3a1177 10b313b1177 1310b3b1177 3a0000146c 3a00146c 3000301177 10b3b311177 30301177 13b0b311177 3000000204 30000204 a000a1177 1313b0b1177 13b310b1177 a0a1177 a0000071f a00071f 660 2424000660 2e2e000660 a0a000660 240220 2424240220 2e1448 2e2e2e1448 a1008 a0a0a1008 2400240660 24240660 10b2f250660 12f0b250660 2400000220 24000220 2e002e0660 10b252f0660 2e2e0660 1250b2f0660 2e00001448 2e001448 a000a0660 12f250b0660 1252f0b0660 a0a0660 a00001008 a001008 1771 2424001771 3030001771 1414001771 241331 2424241331 300402 3030300402 140042 1414140042 2400241771 24241771 11531251771 13115251771 2400001331 24001331 3000301771 11525311771 30301771 12515311771 3000000402 30000402 1400141771 13125151771 12531151771 14141771 1400000042 14000042 f 180059000a 1859000a 181800000f 363600000f 2e2e00000f 180555 1800410550 18410550 1818180555 12c34400550 1342c400550 36177d 363636177d 2e1227 2e2e2e1227 41000a 180018000f 1818000f 181841000a 12f3719000f 1372f19000f 590550 1800000555 18000555 1818590550 3535590550 2d2d590550 360036000f 12f1937000f 3636000f 1192f37000f 2d00740550 13419750550 11934750550 2d740550 360000177d 3600177d 2e002e000f 137192f000f 119372f000f 2e2e000f 35006c0550 12c196d0550 356c0550 1192c6d0550 2e00001227 2e001227 50a 180059050f 1859050f 181800050a 282800050a 303000050a 180050 1800410055 18410055 1818180050 1322a400055 12a32400055 281323 2828281323 301679 3030301679 41050f 180018050a 1818050a 181841050f 1312919050a 1293119050a 590055 1800000050 18000050 1818590055 2b2b590055 3333590055 280028050a 1311929050a 2828050a 1193129050a 33006a0055 12a196b0055 1192a6b0055 336a0055 2800001323 28001323 300030050a 1291931050a 1192931050a 3030050a 2b00720055 13219730055 2b720055 11932730055 3000001679 30001679 30c 60600030c 363600030c 303000030c 6070d 60606070d 36147e 363636147e 30107f 303030107f 60006030c 606030c 1313707030c 1373107030c 60000070d 600070d 360036030c 1310737030c 3636030c 1073137030c 360000147e 3600147e 300030030c 1370731030c 1073731030c 3030030c 300000107f 3000107f 609 606000609 2828000609 2e2e000609 60208 606060208 281020 2828281020 2e1421 2e2e2e1421 600060609 6060609 12f29070609 1292f070609 600000208 6000208 2800280609 12f07290609 28280609 1072f290609 2800001020 28001020 2e002e0609 129072f0609 107292f0609 2e2e0609 2e00001421 2e001421 5a 180059005f 1859005f 181800005a c0c00005a 141400005a 180500 1800410505 18410505 1818180500 1160e400505 10e16400505 c1233 c0c0c1233 141769 1414141769 41005f 180018005a 1818005a 181841005f 1150d19005a 10d1519005a 590505 1800000500 18000500 1818590505 f0f590505 1717590505 c000c005a 115190d005a c0c005a 119150d005a 17004e0505 10e194f0505 1190e4f0505 174e0505 c00001233 c001233 140014005a 10d1915005a 1190d15005a 1414005a f00560505 11619570505 f560505 11916570505 1400001769 14001769 55f 180059055a 1859055a 181800055f 121200055f a0a00055f 180005 1800410000 18410000 1818180005 10810400000 11008400000 12166d 121212166d a1337 a0a0a1337 41055a 180018055f 1818055f 181841055a 10b1319055f 1130b19055f 590000 1800000005 18000005 1818590000 1111590000 909590000 120012055f 10b1913055f 1212055f 1190b13055f 900500000 11019510000 11910510000 9500000 120000166d 1200166d a000a055f 113190b055f 119130b055f a0a055f 1100480000 10819490000 11480000 11908490000 a00001337 a001337 1248 606001248 c0c001248 a0a001248 61649 606061649 c0021 c0c0c0021 a0420 a0a0a0420 600061248 6061248 10b0d071248 10d0b071248 600001649 6001649 c000c1248 10b070d1248 c0c1248 1070b0d1248 c00000021 c000021 a000a1248 10d070b1248 1070d0b1248 a0a1248 a00000420 a000420 174d 60600174d 121200174d 141400174d 6134c 60606134c 12047f 121212047f 14007e 141414007e 60006174d 606174d 1151307174d 1131507174d 60000134c 600134c 120012174d 1150713174d 1212174d 1071513174d 120000047f 1200047f 140014174d 1130715174d 1071315174d 1414174d 140000007e 1400007e 3c 222200003c 363600003c 141400003c 22007d 222222007d 36174e 363636174e 14170f 141414170f 220022003c 2222003c 1153723003c 1371523003c 220000007d 2200007d 360036003c 1152337003c 3636003c 1231537003c 360000174e 3600174e 140014003c 1372315003c 1233715003c 1414003c 140000170f 1400170f 1428 2222001428 2828001428 a0a001428 221469 2222221469 280201 2828280201 a0240 a0a0a0240 2200221428 22221428 10b29231428 1290b231428 2200001469 22001469 2800281428 10b23291428 28281428 1230b291428 2800000201 28000201 a000a1428 129230b1428 123290b1428 a0a1428 a00000240 a000240 33f 3c3c00033f 363600033f a0a00033f 3c0225 3c3c3c0225 36144d 363636144d a1557 a0a0a1557 3c003c033f 3c3c033f 10b373d033f 1370b3d033f 3c00000225 3c000225 360036033f 10b3d37033f 3636033f 13d0b37033f 360000144d 3600144d a000a033f 1373d0b033f 13d370b033f a0a033f a00001557 a001557 172b 3c3c00172b 282800172b 141400172b 3c1631 3c3c3c1631 280102 2828280102 140018 1414140018 3c003c172b 3c3c172b 115293d172b 129153d172b 3c00001631 3c001631 280028172b 1153d29172b 2828172b 13d1529172b 2800000102 28000102 140014172b 1293d15172b 13d2915172b 1414172b 1400000018 14000018 69 2222000069 c0c000069 2e2e000069 220028 2222220028 c1200 c0c0c1200 2e1241 2e2e2e1241 2200220069 22220069 12f0d230069 10d2f230069 2200000028 22000028 c000c0069 12f230d0069 c0c0069 1232f0d0069 c00001200 c001200 2e002e0069 10d232f0069 1230d2f0069 2e2e0069 2e00001241 2e001241 147d 222200147d 121200147d 303000147d 22143c 222222143c 12074f 121212074f 30070e 303030070e 220022147d 2222147d 1311323147d 1133123147d 220000143c 2200143c 120012147d 1312313147d 1212147d 1233113147d 120000074f 1200074f 300030147d 1132331147d 1231331147d 3030147d 300000070e 3000070e 127b 3c3c00127b c0c00127b 303000127b 3c1361 3c3c3c1361 c0012 c0c0c0012 300108 3030300108 3c003c127b 3c3c127b 1310d3d127b 10d313d127b 3c00001361 3c001361 c000c127b 1313d0d127b c0c127b 13d310d127b c00000012 c000012 300030127b 10d3d31127b 13d0d31127b 3030127b 3000000108 30000108 66f 3c3c00066f 121200066f 2e2e00066f 3c0775 3c3c3c0775 12155d 121212155d 2e1447 2e2e2e1447 3c003c066f 3c3c066f 12f133d066f 1132f3d066f 3c00000775 3c000775 120012066f 12f3d13066f 1212066f 13d2f13066f 120000155d 1200155d 2e002e066f 1133d2f066f 13d132f066f 2e2e066f 2e00001447 2e001447
1712 34 5 2603
ffffffffffff ffff000000 9f9f60600000 71718e8e0000 ee11ee110000 63639c9cff00 88888888f0f0 f3f30c0ccccc 48484848aaaa
50505050000 90909090000 212121210000 414141410000 817e7e810000
401200001 10125250000 10524050001 11000101 410200100 10134250101 10535050100 2010040100 2411240101 12135210100 12534010101 2001040001 2400240000 12124210001 12525010000 12601200401 12200000400 10505240001 10104040000 420010001 21210000 12221210400 12620010401 7d00ff0440 7901df0441 15b01df0041 15f00ff0040 7920fe0441 7d21de0440 15f21de0040 15b20fe0041 600000401 201200400 10000240001 10401040000 12001200000 12400000001 220010400 621210401 505000000 104200001 12421210001 12020010000 7b00ff0041 7f01df0040 15d01df0440 15900ff0441 7f20fe0040 7b21de0041 15921de0441 15d20fe0440 600003 401400002 10505440002 10104640003 7100ff0461 7501df0460 15701df0060 15300ff0061 7520fe0460 7121de0461 15321de0061 15720fe0060 c00000021 801200020 12a01200420 12e00000421 820010020 c21210021 12e21210421 12a20010420 7700ff0060 7301df0061 15101df0461 15500ff0460 7320fe0061 7721de0060 15521de0460 15120fe0461 10000440002 10401640003 505600003 104400002 a00000420 e01200421 12c01200021 12800000020 e20010421 a21210420 12821210020 12c20010021 10126260000 3030000 2727060401 12203030400 22220000 10107070000 12222220400 2706270401 1111110404 1100110505 13311110004 13701310104 1133330404 11007160505 13333330004 3606360104 6c006c1144 14a014c1545 16d076b1144 4b064b1545 821001 12601a21400 7d007d1441 15b015d1040 10126a41001 2727841400 17c077a1441 5a065a1040 3311330404 1700170505 11111330004 13101370104 3333110404 11607100505 11133110004 3006300104 60401 2001020400 12601260000 10201020000 2200220000 600060000 10000220400 12001260401 10126200401 2002010400 2727000000 10202010000 2222000000 10707010000 10022000400 2106210401 841400 12601a41001 7b007b1441 15d015b1040 10126a21400 2727821001 17a077c1441 5c065c1040 6a006a1144 14c014a1545 16b076d1144 4d064d1545 600000030f 1420000070f 600060030c 1460140070d 600303030f 1420303070f 1610767030c 470647070d 8e0268 12601ae0669 7100710609 15701510208 10126a80268 2727880669 17007760609 5606560208 c1269 126012c1668 c000c1248 12a012c1649 101262a1269 27270a1668 10d070b1248 2b062b1649 1d001d174d 13b013d134c 11c071a174d 3a063a134c 880669 12601a80268 7700770609 15101570208 10126ae0669 27278e0268 17607700609 5006500208 400102070f 1620102030f 660066030c 1400146070d 400201070f 1620201030f 1670761030c 410641070d 1b001b174d 13d013b134c 11a071c174d 3c063c134c a1668 126012a1269 a000a1248 12c012a1649 101262c1668 27270c1269 10b070d1248 2d062d1649 110101 10125340101 11110000 10134340000 10505350100 420100100 10115150000 30300000 10137370000 12120000 33330000 10116160000 1111000505 1100000404 13731010104 13321210004 3636060104 13303030004 11016070505 1122220404 6c6c0000 10149490000 10168680000 4d4d0000 1014a4a0000 6f6f0000 4e4e0000 1016b6b0000 6c6c001144 14a4c011545 4b4b061545 16d6b071144 7d7d0000 10158580000 10179790000 5c5c0000 7d7d820440 17859870441 17878a60441 7d5ca30440 1015b5b0000 7e7e0000 5f5f0000 1017a7a0000 5a5a840041 15f7e810040 15f5fa00040 5a7ba50041 7dff1001 1265dfe1400 7d7d001441 15b5d011040 1015bd91001 277bd81400 5a5a061040 17c7a071441 17170000 10132320000 10113130000 36360000 12121350100 2004100100 10131310000 14140000 2424110101 12501340101 35350000 10110100000 1717000505 13223010404 13137010104 1002200004 3030060104 1020020004 11610070505 13201230404 6060000 10123230000 10102020000 27270000 606060401 10322030400 10303220400 627270401 12121240001 2004010001 10120200000 5050000 2424000000 12501250000 24240000 10101010000 2121000000 12405050001 120040001 10404010000 12424240001 2100210000 10024000001 500050000 12122210400 6000401 303000000 12626010000 606000000 12323010000 12026010401 102200400 12121220400 10120260401 300030000 2700270000 2121060401 120020400 10701070000 12301230000 7b7b0000 1015e5e0000 1017f7f0000 5a5a0000 7b7b840041 17e5f810040 17e7ea00040 7b5aa50041 1015d5d0000 78780000 59590000 1017c7c0000 5c5c820440 15978870441 15959a60441 5c7da30440 7bff1400 1265bfe1001 7b7b001441 15d5b011040 1015dd91400 277dd81001 5c5c061040 17a7c071441 6a6a0000 1014f4f0000 1016e6e0000 4b4b0000 1014c4c0000 69690000 48480000 1016d6d0000 6a6a001144 14c4a011545 4d4d061545 16b6d071144 60600000 10145450000 10164640000 41410000 60000003 10544050002 10164040003 440010002 10146460000 63630000 42420000 10167670000 606060030f 1424141070f 606000030c 1464001070d 606363030f 1424242070f 474706070d 1616707030c 71710000 10154540000 10175750000 50500000 71718e0461 174558b0460 17474aa0460 7150af0461 10157570000 72720000 53530000 10176760000 5656880060 153728d0061 15353ac0061 5677a90060 71ff0268 12651fe0669 7171000609 15751010208 10157d90268 2777d80669 5656060208 17076070609 c0c0000 10129290000 10108080000 2d2d0000 c0c0c0021 10928090020 10909280020 c2d2d0021 1012a2a0000 f0f0000 2e2e0000 1010b0b0000 2b2b0a0420 12e0f0f0421 12e2e2e0421 2b0a2b0420 c001269 1262c011668 c0c001248 12a2c011649 1012a261269 270a271668 2b2b061649 10d0b071248 1d1d0000 10138380000 10119190000 3c3c0000 1013b3b0000 1e1e0000 3f3f0000 1011a1a0000 1d1d00174d 13b3d01134c 3a3a06134c 11c1a07174d 77770000 10152520000 10173730000 56560000 7777880060 172538d0061 17272ac0061 7756a90060 10151510000 74740000 55550000 10170700000 50508e0461 155748b0460 15555aa0460 5071af0461 77ff0669 12657fe0268 7777000609 15157010208 10151d90669 2771d80268 5050060208 17670070609 66660000 10143430000 10162620000 47470000 10140400000 65650000 44440000 10161610000 140040002 10464010003 10044000002 560050003 1414241070f 636360030f 666600030c 1404601070d 1414142070f 636063030f 414106070d 1676107030c 1b1b0000 1013e3e0000 1011f1f0000 3a3a0000 1013d3d0000 18180000 39390000 1011c1c0000 1b1b00174d 13d3b01134c 3c3c06134c 11a1c07174d a0a0000 1012f2f0000 1010e0e0000 2b2b0000 a0a0a0420 10f2e0f0421 10f0f2e0421 a2b2b0420 1012c2c0000 9090000 28280000 1010d0d0000 2d2d0c0021 12809090020 12828280020 2d0c2d0021 a001668 1262a011269 a0a001248 12c2a011649 1012c261668 270c271269 2d2d061649 10b0d071248 1111 11001010 7910df1451 7d00ff1551 1111111515 1100111414 14a01ce1455 14e11ee1555 13701b30014 6c006c0055 820110 7d007d0550 111010 11111111 7d30cf1551 7920ef1451 1111001414 1100001515 14e21de1555 14a31fe1455 3636840014 16d167a0055 10137b50110 17c166b0550 6c6c1111 10158491010 17878b71451 7d4db21551 115f5f1515 1106b7a1414 4b4b841455 14e7e811555 1374cfe0014 6c6c000055 1014ac80110 17c6b160550 10149581010 7d7d1111 7d7d821551 17848871451 1107a6b1414 114e4e1515 14e4eb11555 4b7bb41455 367bc90014 16d7a160055 7dff0110 7d7d000550 505 11000404 210200004 600000104 1111110101 1100110000 3500350000 3511350101 11111350100 11501150000 13101310000 13511110100 13701370000 11301130000 3300330000 1700170000 60104 2010020004 2211220404 600060505 110404 11110505 630300104 220100004 1111000000 1100000101 13425010101 13434010000 1414000000 1004200100 13521210100 13131010000 3636000000 11313010000 3333000000 11616010000 10137310104 2002100004 2222110404 10716100505 17170505 10123320404 10303330004 636360104 3535000000 13401250101 1124240101 11010010000 3030000000 13505050100 1020040100 11515010000 1212000000 13737010000 1717000000 13232010000 12121330004 10131370104 10710160505 12301320404 10132230404 6060505 606060104 10333030004 3535110101 13401340000 11001100000 1135350101 13535350100 3000300000 1400140000 11135110100 1200120000 3600360000 11601160000 13201320000 12133210004 6000104 606000505 12332010404 1414 11001515 7b00ff1455 7f10df1555 1111111010 1100111111 14811ee1451 14c01ce1551 840014 7b007b0055 13701b50110 6a006a0550 111515 11111414 7f20ef1555 7b30cf1455 1111001111 1100001010 14c31fe1551 14821de1451 10137b30014 17a166d0055 3636820110 16b167c0550 7b7b1414 1014f5e1515 7b7b841455 17e4e811555 1148481010 1107c6d1111 14848b71451 4d7db21551 7bff0014 7b7b000055 367dc90110 16b7c160550 1015e4f1515 6a6a1414 17e7eb11555 7b4bb41455 1106d7c1111 1159591010 4d4d821551 14878871451 1014cc80014 17a6d160055 1374afe0110 6a6a000550 303 11000202 7510bf0661 7501bf0760 600300 410400200 7510df0662 7100ff0762 1111110707 1100110606 14601ce0666 14211ee0766 600000000c 13701bf006f 600060000f 13300ff006d 8e016b 15311110008 12211ee0469 710071050a 110202 11110303 174358b0760 174248b0661 10505550200 10115750300 7130cf0762 7520ef0662 1111000606 1100000707 14221de0766 14631fe0666 601212000c 363688006f 1611676000f 13333cc006d 10137b9016b 15303030008 12222dd0469 1701667050a 60600303 10154450202 17474db0661 7540fe0760 60000300 10555050200 17474bb0662 7141be0762 1153530707 11067760606 4747880666 142728d0766 606060000c 13740fe006f 606000000f 13341be006d 10146c8016b 15353530008 122728d0469 1706716050a 10145540202 71710303 17474ca0760 7540ef0661 440100200 10175150300 71718e0762 174448b0662 11076670606 1142420707 14242bd0766 4777b80666 607272000c 3677c9006f 1617616000f 133728d006d 71ff016b 15341410008 12241be0469 717100050a 1212 11001313 c00001233 810201333 1111111616 1100111717 13f11111237 13b01311337 c007b c000c005a 137013d017f 1d001d055f 111313 11111212 820101333 c30301233 1111001717 1100001616 13b31011337 13f21211237 101373b007b 10d161a005a 36360a017f 11c160b055f c0c1212 10138291313 c0c0c1233 10939091333 113f3f1616 1100b1a1717 13f3f3f1237 3a0a3a1337 c00007b c0c00005a 360a36017f 11c0b16055f 10129381313 1d1d1212 10909391333 c3c3c1233 1101a0b1717 112e2e1616 3a3a0a1337 13f0f0f1237 1013b37007b 10d1a16005a 1373d01017f 1d1d00055f 606 11000707 7700ff0666 7310df0766 40108a0661 40018a0760 1111110202 1100110303 11111550200 11501750300 14411ee0662 14001ce0762 88006f 1730113000c 770077000f 10000cc006d 4010020008 13701b9016b 11111dd0469 660066050a 110707 11110606 7320ef0766 7730cf0666 14135be0760 14124be0661 1111000303 1100000202 1414600300 1004400200 14031fe0762 14421de0662 10137bf006f 1731301000c 1761661000f 10033ff006d 4002100008 36368e016b 11122ee0469 1671670050a 77770606 10143520707 7777880666 172428d0766 14141db0661 4075fe0760 1144440202 11070610303 1040040200 11575010300 14444bb0662 4171be0762 77ff006f 727260000c 777700000f 173bf006d 14141530008 3671c9016b 10408c0469 1677016050a 10152430707 66660606 17272bd0766 7747b80666 14141ca0760 4075ef0661 11061700303 1155550202 1460140300 11155110200 41418e0762 144748b0662 10140c8006f 726072000c 1766116000f 1408c006d 14153410008 13746fe016b 1073bf0469 666600050a 1717 11001616 e10201237 a00001337 1111111313 1100111212 13d01311233 13911111333 137013b007b 1b001b005a a017f a000a055f 111616 11111717 a30301337 e20101237 1111001212 1100001313 13921211333 13d31011233 36360c007b 11a160d005a 101373d017f 10b161c055f 1b1b1717 1012f3e1616 10f0f3f1237 a3a3a1337 1128281313 1101c0d1212 3c3c0c1233 13909091333 1373b01007b 1b1b00005a 1013d37017f 10b1c16055f 1013e2f1616 a0a1717 a0a0a1337 10f3f0f1237 1100d1c1212 1139391313 13939391333 3c0c3c1233 360c36007b 11a0d16005a a00017f a0a00055f 55 7b00ff0014 6c006c1111 4811481010 11111b71451 13101b31551 14a01c80110 1700170550 841455 2010801555 5f115f1515 7b007b1414 6c6c0055 7b4db20014 6c6c001111 14958011010 1079df1451 1314cfe1551 4b4b820110 1166b7c0550 1014ace1455 207fef1555 5f5f111515 17a6b101414 17170055 7b36c90014 14901581010 16d107c1111 3030821551 1020861451 14a37fe0110 1717000550 12121b11555 10131b51455 17a106b1414 15e014f1515 7b7b0055 7b7b840014 4848111010 16d7c101111 307dcf1551 11148ee1451 4b7db40110 1167c6b0550 1214ede1555 7bff1455 7b7b001414 15e4f011515 1144 600001545 6c006c0000 4800480000 16801680000 14c014c0000 61545 600061144 14a014a0000 16e016e0000 4e004e0000 6a006a0000 6c6c1144 64d4d1545 6c6c000000 14949010000 6969000000 14c4c010000 1014a4c1545 1076b6d1144 4b4b000000 16e6e010000 4e4e000000 16b6b010000 6061144 606061545 14901490000 16d016d0000 4d004d0000 6900690000 6001545 606001144 6f006f0000 4b004b0000 16b016b0000 14f014f0000 6a6a1144 64b4b1545 4848000000 16d6d010000 4d4d000000 16868010000 1014c4a1545 1076d6b1144 6f6f000000 14a4a010000 6a6a000000 14f4f010000 550 7d00ff0110 821551 2010861451 7d007d1111 5911591010 1700170055 14c01c80014 11111b11555 13101b51455 4e114e1515 6a006a1414 7d7d0550 7d7d820110 7dff1551 12148de1451 7d7d001111 15849011010 1167a6d0055 4d7bb20014 1114eee1555 307bcf1455 4e4e111515 16b7a101414 17170550 7d36c90110 12121b71451 10131b31551 15801491010 17c106d1111 1717000055 14c37fe0014 3030841455 1020801555 16b107a1414 14f015e1515 6a6a0550 7d4bb40110 2079ef1451 1014cce1551 5959111010 17c6d101111 1166d7a0055 4d4d840014 1314afe1455 107fdf1555 6a6a001414 14f5e011515 1441 7d00ff1001 600001040 7b00ff1400 820440 2001860441 7d007d0000 5900590000 10000a60441 12001a20440 17901790000 15d015d0000 61040 15b01d91001 600061441 15d01d91400 840041 2001800040 15b015b0000 17f017f0000 10000a00040 12001a40041 5f005f0000 7b007b0000 7d7d1441 7d7d821001 65c5c1040 7b5ca31400 7dff0440 12159de0441 7d7d000000 15858010000 179df0441 1205dfe0440 7878000000 15d5d010000 1015b5d1040 5a5a821001 1077a7c1441 5c7ba31400 1015bdf0041 207ffe0040 5a5a000000 17f7f010000 1005fff0040 217bde0041 5f5f000000 17a7a010000 6061441 7d27d81001 606061040 7b27d81400 12121a60441 10120a20440 15801580000 17c017c0000 2121820440 120860441 5c005c0000 7800780000 6001040 15b26fe1001 606001441 15d26fe1400 12121a00040 10120a40041 7e007e0000 5a005a0000 2121840041 120800040 17a017a0000 15e015e0000 7b7b1441 7d5aa51001 65a5a1040 7b7b841400 2079fe0441 1015ddf0440 5959000000 17c7c010000 217dde0440 10059ff0441 5c5c000000 17979010000 1015d5b1040 5a7da51001 1077c7a1441 5c5c841400 1215fde0040 7bff0041 7e7e000000 15b5b010000 1205bfe0041 17fdf0040 7b7b000000 15e5e010000 33 801400010 600030 c00000012 6c006c1177 146014c1557 600000033c 14a0140071f 600060033f 14e0000071d c125a c000c127b 6c6c0033 10948090010 10168080030 c4d4d0012 6c6c001177 1464c011557 606f6f033c 4b4b0a071f 1616b0b033f 14e4e4e071d 1014a46125a 10d6b67127b 60600033 840010010 60000030 c41410012 16d670b1177 47470a1557 606060033c 14a4001071f 606000033f 14e4141071d 101464a125a 10d676b127b c0c0033 10909480010 10108680030 c0c0c0012 16d0b671177 470a471557 600f0f033c 4b0a4b071f 1610b6b033f 14e0f0f071d c00125a c0c00127b 1122 810401000 7100ff1543 7910bf1461 6c006c0066 13b01b30006 8e134a 12e11ee1669 710071172b 15f11111208 14a01c2060f 1d001d066f 6c6c1122 10959091000 714db21543 17878d71461 6c6c000066 13b4cfe0006 1014ac4134a 12e7e811669 1706b1a172b 15f5f5f1208 4b4b88060f 11c6b76066f 71711122 840101000 71718e1543 7940ef1461 16d761a0066 3a77c50006 71ff134a 12e41be1669 717100172b 15f41411208 4b77b4060f 11c766b066f 1d1d1122 10909591000 713cc31543 17828871461 16d1a760066 3a3a880006 1013bb5134a 12e2ed11669 1701a6b172b 15f0f0f1208 14a3dfe060f 1d1d00066f 330 7d00ff0770 600333 7901bf0772 821331 7d007d1771 600000003f 13f00ff007f 600060003c 13b01bf007d 14601c2143c 1d001d147d 7d7d0330 7d7d820770 10179190333 17878c60772 7dff1331 7d7d001771 607e7e003f 13f7e81007f 1617a1a003c 3a7bc5007d 477bb8143c 11c7a67147d 60600330 7d41be0770 60000333 7940fe0772 10146c41331 17c671a1771 606060003f 13f41be007f 606000003c 13b40fe007d 474784143c 11c677a147d 1d1d0330 7d3cc30770 10119790333 17839870772 1013bb91331 17c1a671771 601e1e003f 13f3fc0007f 1611a7a003c 3a3a84007d 1463dfe143c 1d1d00147d 1221 7d00ff1661 7100ff1640 c00001200 820220 7d007d0660 157015d0240 12a01a20600 8e1049 15b01511008 7100711428 12a01ae1469 c0048 15b01d30009 15701d30028 c000c0069 7d7d1221 7d7d821661 715ca31640 c5c5c1200 7dff0220 7d7d000660 1575d010240 12a5dfe0600 1015bd51049 5a5a0a1008 1707a0b1428 2b7bd41469 1015b570048 5a5a880009 567ba90028 10d7a760069 71711221 7d50af1661 71718e1640 c50501200 10157d50220 17c760b0660 56560a0240 2b77d40600 71ff1049 15b51011008 7171001428 12a51fe1469 101575b0048 5a77a50009 5656840028 10d767a0069 c0c1221 7d2dd21661 712dd21640 c0c0c1200 1012aa80220 17c0b760660 560a560240 2b2b880600 1012aa41049 5a0a5a1008 1700b7a1428 2b2b841469 c000048 15b2cfe0009 1572cfe0028 c0c000069 66 7700ff0006 4010081000 6c006c1122 11111d71461 13d01b31543 88060f 770077066f 4010801669 14a01c4134a 111115f1208 1b001b172b 6c6c0066 774db20006 14159411000 6c6c001122 1079bf1461 13d4cfe1543 1014ac2060f 1766b1c066f 407fef1669 4b4b8e134a 1115f111208 11a6b70172b 77770066 7777880006 14141591000 16d701c1122 1040861461 3c71c31543 77ff060f 777700066f 14141d11669 4b71b4134a 10400e1208 11a706b172b 1b1b0066 773ac50006 4008101000 16d1c701122 11128ee1461 3c3c8e1543 1013db5060f 1761c6b066f 1412ebe1669 14a3bfe134a 100e401208 1b1b00172b 1177 a00001557 4001080010 6c006c0033 140014c0012 16801080030 14a0146125a 660066127b a071f 10e016e033c 100004e071d a000a033f 6c6c1177 a4d4d1557 14148410010 6c6c000033 1404c010012 6969600030 4b4b0c125a 1676b0d127b 1014a40071f 10e6e01033c 1004e00071d 10b6b61033f 66661177 a47471557 14141480010 16d610d0033 41410c0012 6960690030 14a4601125a 666600127b 101404a071f f600f033c 1400e071d 10b616b033f a0a1177 a0a0a1557 4008010010 16d0d610033 410c410012 16808010030 4b0c4b125a 1670d6b127b a00071f f0f60033c 10e40071d a0a00033f 660 7d00ff0220 7700ff0600 a00000240 821661 7d007d1221 151015d1200 12c01a21640 880009 15b01570048 7700770069 12c01a80028 a1008 15b01d51049 15101d51469 a000a1428 7d7d0660 7d7d820220 775ca30600 a5c5c0240 7dff1661 7d7d001221 1515d011200 12c5dfe1640 1015bd30009 5a5a0c0048 1767a0d0069 2d7bd20028 1015b511008 5a5a8e1049 507baf1469 10b7a701428 77770660 7d56a90220 7777880600 a56560240 10151d31661 17c700d1221 50500c1200 2d71d21640 77ff0009 15b57010048 7777000069 12c57fe0028 101515b1008 5a71a51049 5050841469 10b707a1428 a0a0660 7d2bd40220 772bd40600 a0a0a0240 1012cae1661 17c0d701221 500c501200 2d2d8e1640 1012ca40009 5a0c5a0048 1760d7a0069 2d2d840028 a001008 15b2afe1049 1512afe1469 a0a001428 1771 7d00ff1331 820770 7d007d0330 10000c60772 17901190333 660066147d 13d01b9143c 400180007f 11f017f003f 14001c4007d 1b001b003c 7d7d1771 7d7d821331 7dff0770 7d7d000330 179bf0772 7878600333 1677a1c147d 3c7bc3143c 407ffe007f 11f7f01003f 417bbe007d 11a7a61003c 66661771 7d47b81331 10140c20770 17c611c0330 140860772 7860780333 666600147d 13d46fe143c 14141c0007f 1e601e003f 414184007d 11a617a003c 1b1b1771 7d3ac51331 1013dbf0770 17c1c610330 10039ff0772 17919010333 1671c7a147d 3c3c84143c 1413fbe007f 1e1e60003f 1403bfe007d 1b1b00003c f 7301bf006d 60000c 7700ff006f 40108c0469 170017050a 14601c8016b 11111530008 6000000300 4010040200 11111bb0662 13101bf0762 6000600303 4411440202 11111db0661 13500ff0760 880666 20108c0766 5311530707 7700770606 1717000f 172338d006d 1011373000c 7736c9006f 14122be0469 171700050a 14637fe016b 1002400008 4004100200 6014140300 30308e0762 10208a0662 14501540202 16110700303 13535ca0760 11124ee0661 12121bd0766 10131b90666 17610670606 15201430707 6060000f 7340fe006d 6000000c 7741be006f 4073ef0469 1166770050a 47478e016b 11153110008 6060600300 14155410200 1075df0662 13140fe0762 6060000303 14554010202 1075bf0661 13541be0760 10146ce0666 2073ef0766 5353110707 17667100606 7777000f 17272cc006d 1017313000c 777788006f 14141dd0469 1167067050a 4771b8016b 1040020008 14141550200 6074740300 3071cf0762 11144ee0662 4444110202 16170100303 135748b0760 10408a0661 12142de0766 77ff0666 7777000606 15243010707 50a 7310bf0469 7100ff016b 210400008 40018c006d 170017000f 1130173000c 14001c8006f 8e0762 20108a0662 17501150300 15511110200 7100710303 5511550202 10000ca0760 12411ee0661 11111bd0766 13101b90666 4211420707 6600660606 1717050a 172228d0469 7136c9016b 10303530008 14133be006d 171700000f 121260000c 14037fe006f 12121bb0662 10131bf0762 15505050200 17515010300 15401450202 17010610303 12424db0661 10035ff0760 3030880666 10208c0766 16710760606 14301520707 7171050a 7340ef0469 71718e016b 240100008 4073fe006d 1167661000f 1137301000c 4177be006f 71ff0762 12144de0662 7474600300 15541410200 7171000303 15445010202 175bf0760 12441be0661 11142ee0766 3077cf0666 4242110707 16776100606 6666050a 17272dd0469 7147b8016b 10353030008 14141cc006d 1166176000f 126012000c 414188006f 2075ef0662 10140ce0762 15555550200 7460740300 5555110202 17061100303 124748b0661 1408a0760 13146fe0666 1073df0766 6666000606 14352010707 30c 60000070d 60030f 20140070f 6070d 60006030c 1020162030f 1000042070f 6000000003 4001040002 16401040003 14400000002 6000600000 4400440000 16401640000 14001400000 14601460000 16201620000 4200420000 6600660000 606030c 60606070d 1010262030f 1030342070f 600070d 60600030c 30360030f 10240070f 4004010002 6005050003 14405050002 16404010003 14501450000 16101610000 4100410000 6500650000 6300630000 4700470000 16701670000 14301430000 6060030c 64141070d 6000030f 24001070f 1014640070d 1076761030c 1026201030f 1004200070f 6060600003 14144410002 6565600003 14441410002 6060000000 14545010000 6565000000 14040010000 4747000000 16262010000 4242000000 16767010000 6666030c 64747070d 1016202030f 1034203070f 1014046070d 1076167030c 36003030f 14002070f 14141440002 6065650003 14444440002 6560650003 4444000000 16161010000 4141000000 16464010000 6363000000 14646010000 6666000000 14343010000 609 600000208 7100ff0268 7700ff0669 60208 600060609 15701d90268 15101d90669 8e0461 20018a0460 10000aa0460 12001ae0461 7100710000 5500550000 17501750000 15101510000 880060 20018c0061 10000ac0061 12001a80060 15701570000 17301730000 5300530000 7700770000 6060609 606060208 7127d80268 7727d80669 6000208 606000609 15726fe0268 15126fe0669 12121aa0460 10120ae0461 21218e0461 1208a0460 15401540000 17001700000 5000500000 7400740000 12121ac0061 10120a80060 2121880060 1208c0061 7200720000 5600560000 17601760000 15201520000 71710609 650500208 71718e0268 7750af0669 10157510208 10776700609 56568e0268 5077af0669 71ff0461 12155de0460 175df0460 12051fe0461 7171000000 15454010000 7474000000 15151010000 10157df0060 2073fe0061 10053ff0061 2177de0060 5656000000 17373010000 5353000000 17676010000 77770609 656560208 7156a90268 7777880669 10151570208 10770760609 5671a90268 5050880669 2075fe0460 10151df0461 2171de0461 10055ff0460 5555000000 17070010000 5050000000 17575010000 12153de0061 77ff0060 12057fe0060 173df0061 7272000000 15757010000 7777000000 15252010000 5a c0000007b 170017055f 13d0137017f c1233 2010081333 c000c1212 2811281313 111113f1237 131013b1337 3f113f1616 1b001b1717 1717005a c3636007b 171700055f 13d3701017f 12121391333 101313d1233 12901381313 10d101c1212 30300a1337 10200e1237 11a100b1717 13e012f1616 c0c005a c0c0c007b 1160b1c055f 3c0a3c017f c001233 12139211333 c0c001212 12938011313 1113f111237 300a301337 3f3f111616 11a0b101717 1b1b005a c3a3a007b 1161c0b055f 3c3c0a017f 2008101333 1013d311233 2828111313 10d1c101212 1313b011337 100e201237 1b1b001717 13e2f011616 55f a0000017f 170017005a 13b0137007b 11111391333 131013d1233 1d001d1212 3911391313 a1337 20100e1237 2e112e1616 a000a1717 1717055f a3636017f 171700005a 13b3701007b 30300c1233 1020081333 13801291313 11c100d1212 121213f1237 101313b1337 10b101a1717 12f013e1616 1d1d055f a3c3c017f 1161a0d005a 3a3a0c007b 1008201333 1313d011233 1d1d001212 13829011313 1013b311337 200e101237 2e2e111616 10b1a101717 a0a055f a0a0a017f 1160d1a005a 3a0c3a007b 300c301233 11139111333 3939111313 11c0d101212 1213f211237 a001337 a0a001717 12f3e011616 1248 600001649 c00001269 a00001668 61649 600061248 12a01261269 12c01261668 c0021 2001080020 10000280020 120012c0021 c000c0000 2800280000 10801080000 12c012c0000 a0420 20010e0421 100002e0421 120012a0420 12a012a0000 10e010e0000 2e002e0000 a000a0000 6061248 606061649 c27271269 a27271668 6001649 606001248 12a26011269 12c26011668 12121280020 101202c0021 21210c0021 120080020 12901290000 10d010d0000 2d002d0000 900090000 121212e0421 101202a0420 21210a0420 1200e0421 f000f0000 2b002b0000 10b010b0000 12f012f0000 c0c1248 62d2d1649 c0c0c1269 a2d2d1668 1012a2c1649 1070b0d1248 2b2b0c1269 2d0a2d1668 c000021 12128210020 108200020 1202c010021 c0c000000 12929010000 909000000 12c2c010000 1012a200420 200e010421 1002e000421 210a210420 2b2b000000 10e0e010000 2e2e000000 10b0b010000 a0a1248 62b2b1649 c2b2b1269 a0a0a1668 1012c2a1649 1070d0b1248 2b0c2b1269 2d2d0a1668 2008010020 1012c200021 210c210021 10028000020 2828000000 10d0d010000 2d2d000000 10808010000 1212e210421 a000420 1202a010420 10e200421 f0f000000 12a2a010000 a0a000000 12f2f010000 174d 60000134c 6134c 60006174d 1d001d0000 3900390000 11901190000 13d013d0000 13b013b0000 11f011f0000 3f003f0000 1b001b0000 606174d 60606134c 600134c 60600174d 13801380000 11c011c0000 3c003c0000 1800180000 1e001e0000 3a003a0000 11a011a0000 13e013e0000 1d1d174d 63c3c134c 1013b3d134c 1071a1c174d 1d1d000000 13838010000 1818000000 13d3d010000 3a3a000000 11f1f010000 3f3f000000 11a1a010000 1b1b174d 63a3a134c 1013d3b134c 1071c1a174d 3939000000 11c1c010000 3c3c000000 11919010000 1e1e000000 13b3b010000 1b1b000000 13e3e010000 3c 7b00ff007d 60003f 7f01bf007f 84143c 7b007b147d 6000000333 13900ff0772 6000600330 13d01bf0770 14601c41331 1b001b1771 7b7b003c 7b7b84007d 1017f1f003f 17e7ec0007f 7bff143c 7b7b00147d 6078780333 13978870772 1617c1c0330 3c7dc30770 477db81331 11a7c671771 6060003c 7b41be007d 6000003f 7f40fe007f 10146c2143c 17a671c147d 6060600333 13941be0772 6060000330 13d40fe0770 4747821331 11a677c1771 1b1b003c 7b3ac5007d 1011f7f003f 17e3f81007f 1013db9143c 17a1c67147d 6018180333 13939c60772 1611c7c0330 3c3c820770 1463bfe1331 1b1b001771 1428 7b00ff1469 7100ff1049 a00001008 840028 7b007b0069 157015b0048 12c01a40009 8e1640 15d01511200 7100711221 12c01ae1661 a0240 15d01d50600 15701d50220 a000a0660 7b7b1428 7b7b841469 715aa51049 a5a5a1008 7bff0028 7b7b000069 1575b010048 12c5bfe0009 1015dd31640 5c5c0c1200 1707c0d1221 2d7dd21661 1015d570240 5c5c880600 567da90220 10b7c760660 71711428 7b50af1469 71718e1049 a50501008 10157d30028 17a760d0069 56560c0048 2d77d20009 71ff1640 15d51011200 7171001221 12c51fe1661 101575d0240 5c77a30600 5656820220 10b767c0660 a0a1428 7b2bd41469 712bd41049 a0a0a1008 1012ca80028 17a0d760069 560c560048 2d2d880009 1012ca21640 5c0c5c1200 1700d7c1221 2d2d821661 a000240 15d2afe0600 1572afe0220 a0a000660 33f e0140071d 60033c a0000071f 6a006a127b 146014a125a 6000000030 14c01400012 6000600033 14800000010 a1557 a000a1177 6a6a033f 10f4e0f071d 1016e0e033c a4b4b071f 6a6a00127b 1464a01125a 6069690030 4d4d0c0012 1616d0d0033 14848480010 1014c461557 10b6d671177 6060033f e4001071d 6000033c a4141071f 16b670d127b 47470c125a 6060600030 14c40010012 6060000033 14841410010 101464c1557 10b676d1177 a0a033f 10f0f4e071d 1010e6e033c a0a0a071f 16b0d67127b 470c47125a 6009090030 4d0c4d0012 1610d6d0033 14809090010 a001557 a0a001177 172b e10401208 7100ff134a 7f10bf1669 6a006a066f 13d01b5060f 8e1543 12811ee1461 7100711122 15911111000 14c01c40006 1b001b0066 6a6a172b 10f5f0f1208 714bb4134a 17e7ed11669 6a6a00066f 13d4afe060f 1014cc21543 12878871461 1706d1c1122 15959591000 4d4d880006 11a6d760066 7171172b e40101208 71718e134a 7f40ef1669 16b761c066f 3c77c3060f 71ff1543 12841be1461 7171001122 15941411000 4d77b20006 11a766d0066 1b1b172b 10f0f5f1208 713ac5134a 17e2e811669 16b1c76066f 3c3c88060f 1013db31543 12828d71461 1701c6d1122 15909091000 14c3bfe0006 1b1b000066 69 7b00ff0028 c00000048 7700ff0009 841469 7b007b1428 12a01a41049 151015b1008 c1200 15d01d31640 c000c1221 15101d31661 880600 15d01570240 12a01a80220 7700770660 7b7b0069 7b7b840028 c5a5a0048 775aa50009 7bff1469 7b7b001428 12a5bfe1049 1515b011008 1015d511200 5c5c8e1640 10d7c701221 507daf1661 1015dd50600 5c5c0a0240 2b7dd40220 1767c0b0660 c0c0069 7b2dd20028 c0c0c0048 772dd20009 1012aae1469 17a0b701428 2b2b8e1049 500a501008 c001200 15d2cfe1640 c0c001221 1512cfe1661 1012aa20600 5c0a5c0240 2b2b820220 1760b7c0660 77770069 7b56a90028 c56560048 7777880009 10151d51469 17a700b1428 2b71d41049 50500a1008 101515d1200 5c71a31640 10d707c1221 5050821661 77ff0600 15d57010240 12a57fe0220 7777000660 147d 7b00ff143c 84007d 7b007b003c 17f011f003f 10000c0007f 4001860772 11901790333 1d001d0330 14001c20770 13b01b91331 6600661771 7b7b147d 7b7b84143c 7bff007d 7b7b00003c 7e7e60003f 17fbf007f 4079fe0772 11979010333 11c7c610330 417dbe0770 3a7dc51331 1677c1a1771 1d1d147d 7b3cc3143c 1013bbf007d 17a1a61003c 17f1f01003f 1003fff007f 14139be0772 1818600333 1d1d000330 1403dfe0770 3a3a821331 1671a7c1771 6666147d 7b47b8143c 10140c4007d 17a611a003c 7e607e003f 14080007f 14141c60772 1860180333 11c617c0330 4141820770 13b46fe1331 6666001771 127b c0000125a 40010e071d 6a006a033f 16e010e033c 140014a071f c0012 10801680030 c000c0033 10000480010 14c01461557 6600661177 6a6a127b c4b4b125a 1414e41071d 6a6a00033f 6f6f60033c 1404a01071f 1014c400012 10868010030 10d6d610033 10048000010 4d4d0a1557 1676d0b1177 c0c127b c0c0c125a 400e01071d 16b0b61033f 16e0e01033c 410a41071f c000012 909600030 c0c000033 108400010 4d0a4d1557 1670b6d1177 6666127b c4747125a 141414e071d 16b610b033f 6f606f033c 41410a071f 101404c0012 960090030 10d616d0033 140080010 14c46011557 6666001177 66f 7700ff060f 40100e1208 6a006a172b 13b01b5134a 11111d11669 4010861461 14c01c21543 1d001d1122 11111591000 880006 7700770066 6a6a066f 774bb4060f 1415f411208 6a6a00172b 13b4afe134a 107fbf1669 4079ef1461 4d4d8e1543 11c6d701122 11159111000 1014cc40006 1766d1a0066 1d1d066f 773cc3060f 400e101208 16b1a70172b 3a3a8e134a 1112eee1669 14128be1461 14c3dfe1543 1d1d001122 1008401000 1013bb30006 1761a6d0066 7777066f 777788060f 141415f1208 16b701a172b 3a71c5134a 1040801669 14141d71461 4d71b21543 11c706d1122 1040081000 77ff0006 7777000066
1713 32 7 1963
ffffffffffff ffff000000 afaf50500000 71718e8e0000 de21de210000 ccccccccff00 1717e8e8f0f0 f3f30c0ccccc d7d72828aaaa
d200d20000 50505050000 90909090000 111111110000 210c0c210000 414141410000 815353810000
5000821771 500caf1750 c2d0021 1120000007f 11110000 1121111007f 801100100 11a0110017f 810010100 11a1001017f 5801c20670 14a01c2060f 5810d30670 14a10d3060f 501001 5000d20770 14200d2070f 5011c30770 14211c3070f e0110124c 11c01101233 e1001124c 11c10011233 60000134c 11400001333 61111134c 11411111333 5600d2143c 14400d21443 5611c3143c 14411c31443 5e01c2153c 14c01c21543 5e10d3153c 14c10d31543 5401c21443 14601c2143c 5410d31443 14610d3143c c0c7d0213 5c00d21543 14e00d2153c 5c11c31543 14e11c3153c c0c2d1212 c00001233 11e0000124c c11111233 11e1111124c 401101333 1160110134c 410011333 1161001134c 5a00d2060f 14800d20670 5a11c3060f 14811c30670 5201c2070f 14001c20770 5210d3070f 14010d30770 20110007f 11001100000 21001007f 11010010000 a0000017f 11800000100 a1111017f 11811110100 3030000 1120303007f 12120000 1121212007f 821001 5000000770 1420000070f d20000 5000501771 11200d2007f 5003030770 1420303070f 12c00000 11212c0007f 100d231237 1020d231248 1e0c33007b 10c0c330004 100e201237 1020e201248 1e1e21007b 10c1e210004 60401 60006174d 841400 560056003c 400d231547 1520d231538 1e0ce1007b 10c0ce10004 400e201547 1520e201538 1e1ef3007b 10c1ef30004 8e0268 500c211538 1420c211547 c0cf3007b 5c005c172b 11e0cf30004 500f221538 1420f221547 c1ee1007b 11e1ee10004 c1269 c211248 1120c211237 c0c21007b c000c005a 11e0c210004 f221248 1120f221237 c1e33007b 11e1e330004 880669 5a005a0066 400102070f 15201020770 1200c00000 10000c0007f 400201070f 15202010770 1212d20000 10012d2007f 100102007f 10201020000 1200120000 1000012007f 100201007f 10202010000 1212000000 1001200007f a1668 a000a1717 10119190000 10108080000 10918090100 10909180100 1011a1a0000 1010b0b0000 1b1b0a017f 1b0a1b017f 10149490000 10158580000 159488b0670 159599a0670 1014a4a0000 1015b5b0000 4b4b88060f 4b5a99060f 5050d21771 50500000 41410000 5050820770 50001001 5041930770 53530000 42420000 1425381070f 1424290070f 5050500770 50d21001 1424141070f 5050001771 50820000 1124193007f 5053530770 1424242070f 1125381007f 42900000 1011f1f0000 1010e0e0000 10f1e0f124c 10f0f1e124c 1011c1c0000 1010d0d0000 1d1d0c1233 1d0c1d1233 111123c1237 3032d1248 11f132c007b d023d0004 111113f1237 3002e1248 d102f0004 11f013e007b 6060000 17170000 60606134c 61717134c 5050000 14140000 11405051333 11414141333 6000401 60600174d 56560000 47470000 565684143c 564795143c 55550000 44440000 14455871443 14444961443 56d21400 565600003c 1014f4f0000 1015e5e0000 15f4e8d153c 15f5f9c153c 1014c4c0000 1015d5d0000 4d4d8e1543 4d5c9f1543 141426c1547 53537d1538 11f43ae007b d52bf0004 141416f1547 53507e1538 d40ad0004 11f51bc007b 10145450000 10154540000 15544871443 15555961443 10146460000 10157570000 474784143c 475695143c 5050f31750 5c5c0000 4d4d0000 5c5c8e1543 c50210213 5c4d9f1543 5f5f0000 4e4e0000 14e5f8d153c 14e4e9c153c 50507d1538 5cd20268 142416c1547 5c5c00172b c50af007b 11e41be0004 50537e1538 142426f1547 11e53ac0004 c42bd007b 210021 c0c0000 1d1d0000 c0c0c1233 c00211212 c1d1d1233 f0f0000 1e1e0000 11e0f0f124c 11e1e1e124c 2d1248 c001269 112113c1237 c0c00005a c002d007b 11e113c0004 32e1248 112123f1237 11e032e0004 c123f007b 10115150000 10104040000 10514051333 10505141333 10116160000 10107070000 171706134c 170617134c 5a5a0000 4b4b0000 5a5a88060f 5a4b99060f 59590000 48480000 148598b0670 148489a0670 5ad20669 5a5a000066 10143430000 10152520000 1534281070f 1535390070f 10140400000 10151510000 4141820770 4150930770 1414241070f 5353500770 11343830000 15292007f 1414142070f 5350530770 14080007f 11351910000 10113130000 10102020000 1031203007f 1030312007f 10110100000 10101010000 1111000000 1100110000 1111211007f 303000000 11313010000 10210007f 1111112007f 300030000 11002007f 11301130000 a0a0000 1b1b0000 a0a0a017f a1b1b017f 9090000 18180000 11809090100 11818180100 a001668 a0a001717 1111 5000820660 5801920760 801400010 500110 5000d21661 820110 5000001661 11a0192006f 14a0140071f d21111 5000500660 151199b0660 159188b0760 10909480010 10108580110 1011a980110 1b1b88006f 4b0a4b071f 1510b5b0660 15149cb0660 15959ca0760 10948090010 10158080110 1014ac80110 1b5ac9006f 4b4b0a071f 1515b0b0660 5050d20660 50501111 5840d30760 840010010 5050821661 50000110 5050501661 50d20110 11a40d3006f 14a4001071f 5050000660 50821111 505 600001649 100d251333 180c351233 10c0c350100 1040d250000 60104 11a0116007b 11c01161337 600061248 111143c1333 119152c1233 d043d0100 5052d0000 1011a1c0104 1b1b0c007b 1d0a1d1337 1070b0d1248 11111391333 11901381233 d10290100 500280000 1011c1a0104 1b0c1b007b 1d1d0a1337 1070d0b1248 6060505 606061649 1008201333 1818211233 10c18210100 10408200000 6000104 11a1601007b 11c16011337 606001248 1414 5600d20028 400da71553 480cb71453 1040d750110 10c0c650010 840014 11a0194016b 5600561428 14c01461557 14114be1553 14915ae1453 5057d0110 d046d0010 1011a9e0014 1b1b8e016b 1570b5d1428 4d0a4d1557 56561414 5656840028 4058f21553 4848f31453 10458200110 10c48210010 56d20014 11a46d3016b 5656001428 14c46011557 14141eb1553 14951ea1453 550280110 d40290010 1014cc80014 1b5cc9016b 1575d0b1428 4d4d0a1557 303 500caf1453 580dbf1553 40d6d0010 c0c7d0110 5c00d21640 8e016b 500c21163b 11a019e0014 146014c1557 c0cf30378 5c005c1428 15115b61453 15914a61553 10505650010 10d04750110 1011a94016b 1b1b840014 470a471557 15d0b571428 15149ea1453 15959eb1553 10548280010 10d58290110 10146c8016b 1b56c90014 47470a1557 15d570b1428 5050f31453 5c5c0303 5840f21553 440200010 5c5c8e1640 c50210110 50507d163b 5cd2016b 11a4cd30014 1464c011557 5c5c001428 c50af0378 1212 c2d1233 80d3d1333 c0c2d0000 c00000021 40d3d0100 c007b c21005a 11a011c0104 c0c211269 c000c1248 116011c1337 10115341233 10914241333 10d04250000 10505350100 1011a16007b 1b1b060104 10d0b071248 170a171337 211233 c0c1212 810201333 c0c0c0021 c00210000 410200100 2d005a c00007b 11a1c010104 c0c001248 c002d1269 1161c011337 10119381233 10909391333 10d08290000 10518280100 101161a007b 1b061b0104 10d070b1248 17170a1337 606 5a00d20009 40018a0760 48009a0660 10801580110 10000480010 88006f 11a01980110 5a005a0660 140014a071f 14118930760 14919830660 909500110 108400010 1011a92006f 1b1b820110 15b0b510660 410a41071f 5a5a0606 5a5a880009 4058d30760 4848d20660 10858010110 10048000010 5ad2006f 11a4ad30110 5a5a000660 1404a01071f 14141ca0760 14951cb0660 950090110 140080010 10140c8006f 1b50c90110 15b510b0660 41410a071f 1717 a00001668 1001080100 1800180000 10000180100 10801080000 a017f 11a011a0000 110011a017f a000a0000 11118110100 11919010000 108100100 909000000 1011a10017f 1b1b000000 110a11017f 10b0b010000 11111180100 11901190000 110080100 900090000 101101a017f 1b001b0000 11110a017f 10b010b0000 a0a1717 a0a0a1668 1008010100 1818000000 10018000100 10808010000 a00017f 11a1a010000 1101a01017f a0a000000 55 5600d21469 100da70662 480c650012 10c0cb71451 1540d751221 841455 14a0146125a 11c01940666 5600560069 11144ee0662 149452c0012 d54ef1451 55552d1221 1014ace1455 4b4b0c125a 1d5acf0666 1575b0d0069 11111bb0662 14901680012 d10ab1451 5500781221 1011c981455 4b0c4b125a 1d1d880666 1570d5b0069 56560055 5656841469 1058f20662 4848210012 10c48f31451 15458201221 56d21455 14a4601125a 11c46d30666 5656000069 1144 600000208 400d250002 180ce70672 1540d251331 10c0ce71541 61545 14a01c4134a 600060609 14c01c40006 141446c0002 11945ae0672 55557d1331 d54bf1541 1014a4c1545 4b4b8e134a 1075b5d0609 4d5a9f0006 6061144 606060208 4008200002 1818f30672 15408201331 10c18f31541 6001545 14a16d3134a 606000609 14c16d30006 14141690002 11951ba0672 5550781331 d40ab1541 1014c4a1545 4b5c99134a 1075d5b0609 4d4d880006 550 5000821221 501551 5000d20220 5e0192006d e0140071d 821551 5000000220 d20550 5000501221 11c01920762 14c01400012 400da10016 1020d730719 4e0cb1125a 10c0c631555 100da10766 1520d730069 10c0cb11555 4e0c63125a 5050d21221 50500550 5050820220 50001551 5e40d3006d e4001071d 5050500220 50d21551 5050001221 50820550 11c40d30762 14c40010012 405ef20016 1025e200719 4e4ef3125a 10c4e211555 105ef20766 1525e200069 10c4ef31555 4e4e21125a 1511f9d1221 1010e5e1551 15f1e8d006d 10f0f4e071d 1011c9e1551 1510d5d1221 1d1d8e0762 4d0c4d0012 14112be0016 3037d0719 14f13ae125a d026d1555 11111bd0766 53007e0069 d10ad1555 14f016e125a 1514fcd1221 1015e0e1551 15f5fcc006d 10f4e0f071d 1014cce1551 1515d0d1221 1d5ccf0762 4d4d0c0012 14141ed0016 3502e0719 14f51ec125a d402f1555 11142ee0766 53532d0069 d52ef1555 14f432c125a 1441 5000820330 500440 5000d21331 60000070d 5600d2007d 820440 5000001331 d21441 5000500330 14400000002 11400d20772 61040 60006030c 840041 560056147d 5050d20330 50501441 5050821331 50000440 64141070d 564193007d 5050501331 50d20440 5050000330 50821441 14441410002 11441930772 6061441 5017c51331 60606070d 5617c5007d 5005051331 14c61441 14405050002 11414c60772 6001040 60600030c 56561441 5047951331 64747070d 565684007d 5055551331 44961441 14444440002 11455870772 56d20041 565600147d 33 c2d0012 580def0662 540def1451 c0c2d1221 c00001200 c125a c21127b 14a01ce1455 14601ce0666 c0c210048 c000c0069 10145640012 15944a60662 15555b71451 10d54751221 1014a46125a 4b4b841455 475a950666 10d5b570069 10149680012 15959bb0662 15548aa1451 10d58791221 101464a125a 4b56991455 4747880666 10d575b0069 210012 c0c0033 5810f20662 5410f21451 c0c0c1200 c00211221 2d127b c00125a 14a1cd31455 1461cd30666 c0c000069 c002d0048 1122 500caf0672 80d6d0002 c0c7d1331 5c00d20461 540dbf1541 8e134a 500c21041a 14a014c1545 c0cf31159 5c005c0609 116019e0006 15145e60672 10944240002 10d54251331 15555e71541 1014ac4134a 4b4b061545 15d5b070609 175ac50006 5050f30672 5c5c1122 840200002 5c5c8e0461 c50211331 5440f21541 50507d041a 5cd2134a 14a4c011545 5c5c000609 c50af1159 1164cd30006 15119ba0672 10909690002 10d08791331 15518aa1541 1011698134a 4b064b1545 15d075b0609 1717880006 330 5000821441 501331 5000d20440 401400002 5401920772 821331 5000000440 d20330 5000501441 1460140070d 1160192007d 5050d21441 50500330 5050820440 50001331 440010002 5440d30772 5050500440 50d21331 5050001441 50820330 1464001070d 11640d3007d 15145c71441 10154041331 10544050002 15555c60772 10146c41331 15157071441 474706070d 1756c5007d 15115971441 10104541331 10505440002 15514870772 10116941331 15107571441 470647070d 171784007d 1221 5000820550 500caf0571 c2d1200 500220 5000d21551 c0c7d1032 5c00d20762 c0c2d0033 c00000012 820220 5000001551 d21221 5000500550 11e00d2006d 14e0000071d 8e1049 500c210719 1120cf30016 c0cf3125a 5c005c050a 14e0c211555 c0048 c210069 1420cf30766 14e0cf31555 c0c21125a c000c127b 5050d20550 50501221 5050821551 50000220 5c41930762 c41410012 5050501551 50d20220 5050000550 50821221 11e4193006d 14e4141071d 505f720719 1125fa00016 c4eb1125a 14e4e631555 5f720069 1425fa00766 14e4eb11555 c4e63125a 5050f30571 5c5c1221 504d9f1551 5c5c8e0762 c50211032 c4d4d0012 505f5f1551 4e9c1221 11e5f8d006d 14e4e4e071d 50507d0719 5cd21049 11241be0016 5c5c00050a c50af125a 14e416c1555 537e0069 14242bd0766 14e53ac1555 c426f125a 211200 c0c1221 501dcf1551 5c1dcf0762 c0c0c0012 c00210033 500f0f1551 1ecc1221 11e1ecc006d 14e0f0f071d 50032e0719 11212ed0016 c12ed125a 14e032e1555 2d0069 c000048 14211ee0766 14e11ee1555 c0c00127b c002d125a 66 5a00d20669 10018a0670 4800480000 15801580000 100009a0670 88060f 14a014a0000 5a005a0000 1100198060f 11148c30670 14949010000 5959000000 158c20670 1014ac2060f 4b4b000000 15b5b010000 115ac3060f 5a5a0066 5a5a880669 1058d30670 4848000000 15858010000 10048d20670 5ad2060f 14a4a010000 5a5a000000 1104ad3060f 111119a0670 14901490000 5900590000 1108a0670 1011098060f 4b004b0000 15b015b0000 111188060f 1177 a00001008 4001080010 1800ca0660 10000ca0760 15801080110 a071f 14a01c80110 14001c8006f a000a0660 14148410010 11949830660 158920760 5959500110 1014a40071f 4b4b820110 415a93006f 10b5b510660 14141480010 119519b0660 1408a0760 5950590110 101404a071f 4b50990110 414188006f 10b515b0660 a0a1177 a0a0a1008 4008010010 1818d20660 10018d20760 15808010110 a00071f 14a1ad30110 1401ad3006f a0a000660 660 5000821111 501661 5000d20110 5a00d2006f a0000071f 821661 5000000110 d20660 5000501111 11800d20760 14800000010 880009 5a005a0606 a1008 a000a1177 5050d21111 50500660 5050820110 50001661 5a4193006f a4141071f 5050500110 50d21661 5050001111 50820660 11841930760 14841410010 5a5a0660 504b990110 5a5a88006f a4b4b071f 5059590110 489a0660 118598b0760 14848480010 5ad20009 5a5a000606 a0a0660 501bc90110 5a1bc9006f a0a0a071f 5009090110 18ca0660 11818ca0760 14809090010 a001008 a0a001177 1771 5000820000 500770 5000d21001 20140070f 520192007f 820770 5000001001 d21771 5000500000 14001400000 11001920770 100180070f 15201520000 4200420000 1000090070f 400180007f 10201520770 1000042070f 4200900000 5050d20000 50501771 5050821001 50000770 24001070f 5240d3007f 5050501001 50d20770 5050000000 50821771 14040010000 11040d30770 1052d3070f 15252010000 4242000000 10042d2070f 4052d3007f 10252010770 1004200070f 4242d20000 15143c10000 10152020770 1034203070f 15353c0007f 10140c20770 15151010000 4141000000 1150c30770 11142c3070f 5353000000 14343010000 152c2070f 14141c0007f 350030770 14002070f 14351c10000 15113910000 10102520770 1030342070f 1531281007f 10110920770 15101510000 4100410000 1111820770 1111190070f 5300530000 14301430000 11080070f 1411293007f 303500770 10240070f 14313830000 f 5a00d20600 100dab1451 10c0cbb0662 440c690012 1580d791221 880666 11c01981455 146014a125a 5a005a0069 11111b71451 d10a70662 14501640012 5900741221 1011c940666 1d1d841455 470c47125a 15b0d570069 11148ee1451 d58ef0662 145492c0012 59592d1221 10146ce0666 1d56cf1455 47470c125a 15b570d0069 5a5a000f 5a5a880600 1054f21451 10c44f30662 4444210012 15854201221 5ad20666 11c4ad31455 1464a01125a 5a5a000069 50a 500caf125a 5e0dbf0016 c0c7d0719 5c00d21049 20d6d1555 40018c006d 4e009c1221 10e015e1551 100004e071d 8e0762 500c211032 11c019e1551 c0cf30571 5c005c1221 140014c0012 100dad1555 10c0cbd0766 15e0d7f0069 420c6f125a 15113b0125a 15f12a00016 10d02730719 10303631555 1411e93006d 14f1f831221 f0f501551 10e40071d 1011c920762 1d1d821551 15d0d511221 410c410012 11111b11555 d10a10766 5f00720069 1430162125a 5050f3125a 5c5c050a 5e40f20016 5c5c8e1049 c50210719 240201555 405ed3006d 4e4ed21221 10e5e011551 1004e00071d 50507d1032 5cd20762 11c4cd31551 5c5c001221 c50af0571 1404c010012 1052f21555 10c42f30766 15e52200069 424221125a 1514fec125a 15f5fed0016 10d5e2f0719 1034e2e1555 14141cc006d 14f51cd1221 f500f1551 1400e071d 10140ce0762 1d50cf1551 15d510d1221 41410c0012 1114eee1555 d5eef0766 5f5f2d0069 1434f2c125a 30c 600001040 6070d 600061441 14601c41331 14001c4007d 4001040002 15401041331 1400c61441 10000c60772 606030c 606061040 600070d 606001441 14616d31331 14016d3007d 4004010002 15404011331 1414d21441 10014d20772 1014640070d 10757511441 4747821331 415693007d 14144410002 5555501331 11545831441 154920772 1014046070d 10751571441 4750951331 414184007d 14141440002 5550551331 11551971441 140860772 609 500caf1159 600001545 c0c7d041a 5c00d2134a 5a00d20006 60208 600061144 8e0461 500c211331 1440c210002 c0cf30672 5c005c1122 1180cf31541 880060 5a005a066f 6060609 606061545 5c17c5134a 5a17c50006 6000208 606001144 5009241331 14409240002 c18e70672 11818e71541 5050f31159 5c5c0609 64d4d1545 5c5c8e134a c5021041a 5a4d9f0006 50507d1331 5cd20461 144416c0002 5c5c001122 c50af0672 11841be1541 5a5a0609 64b4b1545 5c4b99134a 5a5a880006 5055781331 14444690002 c44bb0672 11855aa1541 5ad20060 5a5a00066f 5a c2d007b e0d3d1237 c0c2d1248 c00001269 20d3d0004 10010e124c 1e001e0000 10e010e0000 100001e124c c1233 c211212 11c011c0000 c0c210021 c000c0000 110011c1233 100d2f0004 10c0c3f1237 10e0d2f1248 120c3f007b 1011332007b 10f12221237 10d02231248 10303330004 1111e11124c 11f1f010000 f0f000000 10e10124c 1011c101233 1d1d000000 10d0d010000 110c111233 11111330004 d10231237 f00221248 1130132007b 21007b c0c005a e10201237 c0c0c1269 c00211248 210200004 100e01124c 1e1e000000 10e0e010000 1001e00124c 2d1212 c001233 11c1c010000 c0c000000 c002d0021 1101c011233 1002200004 10c12211237 10e02201248 121221007b 1011f3e007b 10f0f3f1237 10d0e2f1248 1031e2e0004 111111e124c 11f011f0000 f000f0000 1100e124c 101101c1233 1d001d0000 10d010d0000 11110c1233 1111e3c0004 d0e3d1237 f0f2d1248 1131f2c007b 55f a00000420 100d290100 10c0c391333 140c391233 1080d290000 a1337 11c011a0104 116011a007b a000a1248 11111350100 d10251333 11501341233 900240000 1011c161337 1d1d060104 170c17007b 10b0d071248 111183c0100 d083d1333 115192c1233 9092d0000 101161c1337 1d061d0104 17170c007b 10b070d1248 a0a055f a0a0a0420 1004200100 10c14211333 1414211233 10804200000 a001337 11c1a010104 1161a01007b a0a001248 1248 c2d1269 600000104 c0c2d005a c0000007b a00001337 61649 600060505 c0021 c210000 1140c211333 c0c211233 c000c1212 1180c210100 a0420 a000a055f 6061248 606060104 c1717007b a17171337 6001649 606000505 9240000 11409241333 c18351233 11818350100 211269 c0c1248 61d1d0104 c0c0c007b c0021005a a1d1d1337 2d0000 c000021 114113c1333 c0c001212 c002d1233 118113c0100 a0a1248 61b1b0104 c1b1b007b a0a0a1337 5280000 11414391333 c14391233 11805280100 a000420 a0a00055f 174d 600000401 6134c 600060000 11601160000 1100116134c 1001041333 10401040000 1400140000 10000141333 606174d 606060401 600134c 606000000 11616010000 1101601134c 1004011333 10404010000 1414000000 10014001333 1011610134c 10707010000 1717000000 110611134c 11114111333 505000000 11515010000 104101333 1011016134c 10701070000 1700170000 111106134c 11111141333 500050000 11501150000 110041333 3c 5600d21400 84143c 5600560000 14601460000 1100194143c 1001861443 15401540000 4400440000 10000961443 5656003c 5656841400 56d2143c 5656000000 14646010000 11046d3143c 1054d31443 15454010000 4444000000 10044d21443 10146c2143c 15757010000 4747000000 1156c3143c 11144c31443 5555000000 14545010000 154c21443 1011094143c 15701570000 4700470000 111184143c 11111961443 5500550000 14501450000 110861443 1428 500caf0378 5600d20014 c0c7d163b 5c00d2016b a00001557 840028 5600561414 8e1640 500c210110 1140cf31553 c0cf31453 5c005c0303 1480c210010 a0240 a000a033f 56561428 5656840014 5c4795016b a47471557 56d20028 5656001414 5059740110 11459a61553 c48b71453 14848650010 5050f30378 5c5c1428 564d9f0014 5c5c8e016b c5021163b a4d4d1557 50507d0110 5cd21640 11441be1553 5c5c000303 c50af1453 148416c0010 a0a1428 561bc90014 5c1bc9016b a0a0a1557 5005280110 11414eb1553 c14eb1453 14805280010 a000240 a0a00033f 33f a00000240 400d290010 10c0ceb1553 140ceb1453 1580d290110 a1557 14c01c80014 14601c8016b a000a1428 14141650010 d40a71553 11551b61453 5950740110 1014c461557 4d4d840014 475c95016b 10b5d571428 141486c0010 d58bf1553 11549ae1453 59597d0110 101464c1557 4d569f0014 47478e016b 10b575d1428 a0a033f a0a0a0240 4004200010 10c14f31553 1414f31453 15804200110 a001557 14c1ad30014 1461ad3016b a0a001428 172b 500caf007b e0d6d1547 c0c7d1538 5c00d20268 520dbf0004 10018c153c 4e004e0000 15e015e0000 100009c153c 8e1543 500c210213 14c014c0000 c0cf31750 5c005c0000 110019e1543 400dad0004 10c0c6f1547 10e0d7f1538 420cbd007b 15143e0007b 10f42221547 10d52231538 15353e10004 1114ec3153c 14f4f010000 5f5f000000 15ec2153c 1014cc21543 4d4d000000 15d5d010000 115cc31543 14141e10004 d40231547 f50221538 14351e0007b 5050f3007b 5c5c172b e40201547 5c5c8e0268 c50211538 5240f20004 105ed3153c 4e4e000000 15e5e010000 1004ed2153c 50507d0213 5cd21543 14c4c010000 5c5c000000 c50af1750 1104cd31543 4052f20004 10c42211547 10e52201538 4242f3007b 1511fbc007b 10f0f6f1547 10d0e7f1538 1531eac0004 111119c153c 14f014f0000 5f005f0000 1108c153c 101109e1543 4d004d0000 15d015d0000 11118e1543 1411ebe0004 d0e6d1547 f0f7d1538 1431fae007b 69 c2d0048 5600d21455 c0c2d127b c0000125a 5a00d20666 841469 5600560055 c1200 c211221 1440cf30662 c0c210012 c000c0033 1480cf31451 880600 5a005a000f 56560069 5656841455 c4747125a 5a47950666 56d21469 5656000055 59741221 14459a60662 c48650012 14848b71451 210048 c0c0069 561dcf1455 c0c0c125a c0021127b 5a1dcf0666 2d1221 c001200 14411ee0662 c0c000033 c002d0012 14811ee1451 5a5a0069 564b991455 c4b4b125a 5a5a880666 55781221 14444bb0662 c44690012 14855aa1451 5ad20600 5a5a00000f 147d 5600d20041 84007d 5600561441 11601941331 1400146070d 4001860772 10401541331 4400961441 10000440002 5656147d 5656840041 56d2007d 5656001441 11646d31331 1404601070d 4054d30772 10454011331 4444d21441 10044000002 1011692007d 15707511441 1717821331 410641070d 14114930772 505501331 14515831441 104400002 10140c4007d 15751071441 1750c51331 414106070d 14141c60772 550051331 14551c71441 140040002 127b c2d125a 5e0def0766 c0c2d0069 c00000048 520def1555 40010e071d 1e00cc1221 15e010e1551 10000cc006d c0012 c210033 14c01ce1551 c0c211200 c000c1221 14001ce0762 400d2f1555 10c0ced0016 15e0d2f0719 120ced125a 1014362125a 15f42a00766 10d52730069 15353b11555 1414e41071d 11f4f831221 5f5f501551 15e92006d 1014c400012 4d4d821551 10d5d511221 415c930762 14141631555 d40a10016 5f50720719 11351b0125a 21125a c0c127b 5e10f20766 c0c0c0048 c00210069 5210f21555 400e01071d 1e1ed21221 15e0e011551 1001ed2006d 2d0033 c000012 14c1cd31551 c0c001221 c002d1200 1401cd30762 4002201555 10c12f30016 15e02200719 1212f3125a 1014f6e125a 15f5fbd0766 10d5e7f0069 1534eac1555 141414e071d 11f519d1221 5f505f1551 1408c006d 101404c0012 4d509f1551 10d515d1221 41418e0762 1414e6c1555 d5ebf0016 5f5f7d0719 1134fae125a 66f 5a00d20060 400dab1541 10c0c690002 440cbb0672 1080d791331 880006 14c014a1545 1160198134a 5a005a0609 14141e71541 d40250002 14551e60672 950241331 1014cc40006 4d4d061545 175cc5134a 15b5d070609 14118be1541 d086d0002 14519ae0672 9097d1331 101169e0006 4d064d1545 17178e134a 15b075d0609 5a5a066f 5a5a880060 4054f21541 10c44210002 4444f30672 10854201331 5ad20006 14c4a011545 1164ad3134a 5a5a000609
1714 32 7 1579
ffffffffffff ffff00000000 ff00ff000000 8e8e8e8e0000 718e8e710000 ccccccccff00 b8b8b8b8f0f0 c0c0c0ccccc 28282828aaaa
d200d20000 50505050000 90909090000 111111110000 210c0c210000 414141410000 815353810000
4100000101 1100000011 5000000110 1d002d0030 5c002d0131 c002d0021 4d002d0120 10202010000 10101010000 303000000 41000101 4141000000 14343010000 14040010000 4242000000 11000011 1111000000 11313010000 11010010000 1212000000 50000110 5050000000 15252010000 15151010000 5353000000 4747000000 14545010000 14646010000 4444000000 606000000 10404010000 10707010000 505000000 5656000000 15454010000 15757010000 5555000000 1717000000 11515010000 11616010000 1414000000 1d2d0030 1d1d000000 11f1f010000 11c1c010000 1e1e000000 5c2d0131 5c5c000000 15e5e010000 15d5d010000 5f5f000000 c2d0021 c0c000000 10e0e010000 10d0d010000 f0f000000 4d2d0120 4d4d000000 14f4f010000 14c4c010000 4e4e000000 5a5a000000 15858010000 15b5b010000 5959000000 1b1b000000 11919010000 11a1a010000 1818000000 4b4b000000 14949010000 14a4a010000 4848000000 a0a000000 10808010000 10b0b010000 909000000 300030000 10102020000 10201020000 3030000 821001 5000821111 15202831111 50821111 5050821001 10252831111 5300811111 15102801111 10251801111 53811111 60401 606060401 841400 5656841400 8e0268 5c00a30359 15e02a20359 5ca30359 5c5c8e0268 1025ea20359 5f00a00359 15d02a10359 1025da10359 5fa00359 c1269 c00211248 10e02201248 c211248 c0c0c1269 1020e201248 f00221248 10d02231248 1020d231248 f221248 880669 5a5a880669 a1668 a0a0a1668 410101 4100410000 14001400000 41410000 4141410101 10140400000 4200420000 14301430000 10143430000 42420000 110011 1100110000 11001100000 11110000 1111110011 10110100000 1200120000 11301130000 10113130000 12120000 500110 5000500000 15101510000 50500000 5050500110 10151510000 5300530000 15201520000 10152520000 53530000 d21111 5000d21001 303d21111 50d21001 5050d21111 5353d21111 300d11111 3d11111 15152d01111 15251d01111 4700470000 14601460000 47470000 10146460000 4400440000 14501450000 10145450000 44440000 600060000 10701070000 6060000 10107070000 500050000 10401040000 10104040000 5050000 600000401 6000401 5600560000 15701570000 56560000 10157570000 5500550000 15401540000 10154540000 55550000 5600d21400 56d21400 1700170000 11601160000 17170000 10116160000 1400140000 11501150000 10115150000 14140000 300030 1d001d0000 11c011c0000 1d1d0000 1d1d300030 1011c1c0000 1e001e0000 11f011f0000 1011f1f0000 1e1e0000 710131 5c005c0000 15d015d0000 5c5c0000 5c5c710131 1015d5d0000 5f005f0000 15e015e0000 1015e5e0000 5f5f0000 ff0359 5c00d20268 303ff0359 5cd20268 5c5cff0359 5f5fff0359 300fc0359 3fc0359 15d5efd0359 15e5dfd0359 210021 c000c0000 10d010d0000 c0c0000 c0c210021 1010d0d0000 f000f0000 10e010e0000 1010e0e0000 f0f0000 2d1248 c00001269 3032d1248 c001269 c0c2d1248 f0f2d1248 3002e1248 32e1248 10d0e2f1248 10e0d2f1248 600120 4d004d0000 14c014c0000 4d4d0000 4d4d600120 1014c4c0000 4e004e0000 14f014f0000 1014f4f0000 4e4e0000 5a005a0000 15b015b0000 5a5a0000 1015b5b0000 5900590000 15801580000 10158580000 59590000 5a00d20669 5ad20669 1b001b0000 11a011a0000 1b1b0000 1011a1a0000 1800180000 11901190000 10119190000 18180000 4b004b0000 14a014a0000 4b4b0000 1014a4a0000 4800480000 14901490000 10149490000 48480000 a000a0000 10b010b0000 a0a0000 1010b0b0000 900090000 10801080000 10108080000 9090000 a00001668 a001668 1111 4100001010 1100001100 5000001001 41001010 4141001111 11001100 1111001111 50001001 5050001111 820110 5000820000 11343830000 14313830000 50820000 5050820110 411010 4100411111 41411111 4141411010 15110401111 11051401111 1200c00000 15143c10000 12c00000 14351c10000 111100 1100111111 15140101111 11111111 1111111100 14051101111 4200900000 42900000 15113910000 11351910000 501001 5000501111 11040511111 14010511111 50501111 5050501001 d20000 5000d20110 4242d20000 1212d20000 50d20110 5050d20000 505 4100000404 41000404 4141000505 4747000505 606000505 60104 606060104 410404 4100410505 41410505 4141410404 10746400505 14607400505 4700470505 10740460505 47470505 14007460505 600060505 14640070505 14046070505 6060505 600000104 6000104 1414 4100001515 41001515 4141001414 5656001414 1717001414 840014 5656840014 411515 4100411414 41411414 4141411515 11657401414 15716401414 5600561414 11640571414 56561414 14016571414 5600d20014 56d20014 1700171414 15740161414 14057161414 17171414 303 4100000202 1d002d0333 5c002d0232 41000202 4141000303 1d2d0333 1d1d000303 5c2d0232 5c5c000303 8e016b 5c00a3005a 11f43a2005a 1431fa2005a 5ca3005a 5c5c8e016b 410202 4100410303 41410303 4141410202 15d1c400303 11c5d400303 1e00e1005a 15d43e0005a 1ee1005a 1435de0005a 300333 1d001d0303 15d401c0303 1d1d0303 1d1d300333 1405d1c0303 4200bd005a 42bd005a 15d1fbc005a 11f5dbc005a 710232 5c005c0303 11c405d0303 1401c5d0303 5c5c0303 5c5c710232 ff005a 5c00d2016b 4242ff005a 1e1eff005a 5cd2016b 5c5cff005a 1212 4100001313 c002d1233 4d002d1332 41001313 4141001212 c2d1233 c0c001212 4d2d1332 4d4d001212 c007b c0021005a 14f4320005a c21005a c0c0c007b 1434f20005a 411313 4100411212 41411212 4141411313 14c0d401212 10d4c401212 4e0063005a 10d4362005a 1430d62005a 4e63005a 211233 c000c1212 14c400d1212 c0c1212 c0c211233 1404c0d1212 2d005a c0000007b 42422d005a c00007b c0c2d005a 4e4e2d005a 601332 4d004d1212 10d404c1212 1400d4c1212 4d4d1212 4d4d601332 42006f005a 426f005a 14f0d6e005a 10d4f6e005a 606 4100000707 41000707 4141000606 5a5a000606 1b1b000606 88006f 5a5a88006f 410707 4100410606 41410606 4141410707 11a5b400606 15b1a400606 5a005a0606 11a405b0606 5a5a0606 1401a5b0606 5a00d2006f 5ad2006f 1b001b0606 15b401a0606 1405b1a0606 1b1b0606 1717 4100001616 41001616 4141001717 4b4b001717 a0a001717 a017f a0a0a017f 411616 4100411717 41411717 4141411616 10b4a401717 14a0b401717 4b004b1717 10b404a1717 4b4b1717 1400b4a1717 a000a1717 14a400b1717 1404a0b1717 a0a1717 a0000017f a00017f 55 1100000044 11000044 1111000055 4747000055 5656000055 841455 5656841455 110044 1100110055 11110055 1111110044 15746100055 14657100055 4700470055 15710460055 47470055 11057460055 5600560055 14610570055 11046570055 56560055 5600d21455 56d21455 1144 1100001155 11001155 1111001144 606001144 1717001144 61545 606061545 111155 1100111144 11111144 1111111155 11607101144 10716101144 600061144 11610071144 6061144 11016071144 600001545 6001545 1700171144 10710161144 11007161144 17171144 550 5000000440 50000440 5050000550 4747000550 1717000550 821551 5000821441 50821441 5050821551 11545831441 14515831441 500440 5000500550 50500550 5050500440 11646510550 14616510550 d21441 5000d21551 50d21551 5050d21441 4444d21441 1414d21441 4700470550 11651460550 47470550 15116460550 1400c61441 14551c71441 15145c71441 14c61441 1700170550 14651160550 15146160550 17170550 4400961441 11551971441 44961441 15115971441 1441 5000001551 50001551 5050001441 606001441 5656001441 820440 5000820550 50820550 5050820440 15404830550 10454830550 61040 606061040 840041 5656840041 501551 5000501441 50501441 5050501551 15707511441 10757511441 d20550 5000d20440 50d20440 5050d20550 505d20550 5555d20550 600061441 15751071441 6061441 15157071441 5500870550 10451860550 15104860550 55870550 600001040 6001040 5600561441 10751571441 15107571441 56561441 500d70550 15451d60550 5d70550 15154d60550 5600d20041 56d20041 33 1100000022 1d002d0003 c002d0012 11000022 1111000033 1d2d0003 1d1d000033 c2d0012 c0c000033 c125a c0021127b 11f1320127b 1131f20127b c21127b c0c0c125a 110022 1100110033 11110033 1111110022 10d1c100033 11c0d100033 1e0033127b 10d1332127b 1e33127b 1130d32127b 300003 1d001d0033 10d101c0033 1d1d0033 1d1d300003 1100d1c0033 12003f127b 123f127b 10d1f3e127b 11f0d3e127b 210012 c000c0033 11c100d0033 1101c0d0033 c0c0033 c0c210012 2d127b c0000125a 12122d127b 1e1e2d127b c00125a c0c2d127b 1122 1100001133 5c002d1013 4d002d1002 11001133 1111001122 5c2d1013 5c5c001122 4d2d1002 4d4d001122 8e134a 5c00a3127b 14f13a2127b 5ca3127b 5c5c8e134a 1134fa2127b 111133 1100111122 11111122 1111111133 14c5d101122 15d4c101122 4e00b1127b 15d13b0127b 1135db0127b 4eb1127b 711013 5c005c1122 14c105d1122 5c5c1122 5c5c711013 1104c5d1122 ff127b 5c00d2134a 1212ff127b 5cd2134a 5c5cff127b 4e4eff127b 601002 4d004d1122 15d104c1122 1105d4c1122 4d4d1122 4d4d601002 1200ed127b 12ed127b 14f5dec127b 15d4fec127b 330 5000000220 1d002d0300 4d002d0210 50000220 5050000330 1d2d0300 1d1d000330 4d2d0210 4d4d000330 821331 5000821221 50821221 5050821331 14f1f831221 11f4f831221 500220 5000500330 50500330 5050500220 14c1c510330 11c4c510330 d21221 5000d21331 50d21331 5050d21221 1e1ed21221 4e4ed21221 300300 1d001d0330 14c511c0330 1d1d0330 1d1d300300 1514c1c0330 4e009c1221 11f519d1221 1511f9d1221 4e9c1221 600210 4d004d0330 11c514c0330 1511c4c0330 4d4d0330 4d4d600210 1e00cc1221 14f51cd1221 1ecc1221 1514fcd1221 1221 5000001331 5c002d1310 c002d1200 50001331 5050001221 5c2d1310 5c5c001221 c2d1200 c0c001221 820220 5000820330 50820330 5050820220 10e5e830330 15e0e830330 8e1049 5c00a31178 10e52a21178 5ca31178 5c5c8e1049 1520ea21178 c0048 c00210069 15e52200069 1525e200069 c210069 c0c0c0048 501331 5000501221 50501221 5050501331 10d5d511221 15d0d511221 d20330 5000d20220 50d20220 5050d20330 5f5fd20330 f0fd20330 f00f01178 15d52f11178 1525df11178 ff01178 5f00720069 10d52730069 5f720069 1520d730069 711310 5c005c1221 10d515d1221 5c5c1221 5c5c711310 1510d5d1221 f00dd0330 15e51dc0330 1515edc0330 fdd0330 ff1178 5c00d21049 5353ff1178 5cd21049 5c5cff1178 f0fff1178 53007e0069 537e0069 10d5e7f0069 15e0d7f0069 211200 c000c1221 15d510d1221 1515d0d1221 c0c1221 c0c211200 5f008d0330 10e518c0330 5f8d0330 1510e8c0330 5300ac1178 53ac1178 10e5dad1178 15d0ead1178 2d0069 c00000048 53532d0069 5f5f2d0069 c000048 c0c2d0069 66 1100000077 11000077 1111000066 5a5a000066 4b4b000066 88060f 5a5a88060f 110077 1100110066 11110066 1111110077 14a5b100066 15b4a100066 5a005a0066 14a105b0066 5a5a0066 1104a5b0066 5a00d2060f 5ad2060f 4b004b0066 15b104a0066 1105b4a0066 4b4b0066 1177 1100001166 11001166 1111001177 1b1b001177 a0a001177 a071f a0a0a071f 111166 1100111177 11111177 1111111166 10b1a101177 11a0b101177 1b001b1177 10b101a1177 1b1b1177 1100b1a1177 a000a1177 11a100b1177 1101a0b1177 a0a1177 a0000071f a00071f 660 5000000770 50000770 5050000660 5a5a000660 a0a000660 821661 5000821771 50821771 5050821661 10858831771 15808831771 880009 5a5a880009 a1008 a0a0a1008 500770 5000500660 50500660 5050500770 10b5b510660 15b0b510660 d21771 5000d21661 50d21661 5050d21771 5959d21771 909d21771 5a005a0660 10b515b0660 5a5a0660 1510b5b0660 900db1771 15851da1771 15158da1771 9db1771 5a00d20009 5ad20009 a000a0660 15b510b0660 1515b0b0660 a0a0660 59008b1771 108518a1771 598b1771 151088a1771 a00001008 a001008 1771 5000001661 50001661 5050001771 1b1b001771 4b4b001771 820770 5000820660 50820660 5050820770 14919830660 11949830660 501661 5000501771 50501771 5050501661 14a1a511771 11a4a511771 d20660 5000d20770 50d20770 5050d20660 1818d20660 4848d20660 1b001b1771 14a511a1771 1b1b1771 1514a1a1771 48009a0660 119519b0660 151199b0660 489a0660 4b004b1771 11a514a1771 1511a4a1771 4b4b1771 1800ca0660 14951cb0660 18ca0660 15149cb0660 f 1d002d003f 474700000f 1d2d003f 1d1d00000f 5a5a00000f 880666 5a5a880666 470047000f 4747000f 15b1c46000f 11c5b46000f 30003f 1d001d000f 15b461c000f 1d1d000f 1d1d30003f 1465b1c000f 5a005a000f 11c465b000f 1461c5b000f 5a5a000f 5a00d20666 5ad20666 50a 5c002d043b 474700050a 5c2d043b 5c5c00050a 1b1b00050a 8e0762 5c00a30653 11945a20653 5ca30653 5c5c8e0762 14519a20653 470047050a 4747050a 11a5d46050a 15d1a46050a 1800e70653 15d45e60653 1455de60653 18e70653 71043b 5c005c050a 11a465d050a 5c5c050a 5c5c71043b 1461a5d050a ff0653 5c00d20762 4444ff0653 5cd20762 5c5cff0653 1818ff0653 1b001b050a 15d461a050a 1465d1a050a 1b1b050a 4400bb0653 44bb0653 1195dba0653 15d19ba0653 30c 1d002d033c 60600030c 1d2d033c 1d1d00030c 1b1b00030c 6070d 60606070d 60006030c 606030c 11a1c07030c 11c1a07030c 60000070d 600070d 30033c 1d001d030c 11a071c030c 1d1d030c 1d1d30033c 1071a1c030c 1b001b030c 11c071a030c 1071c1a030c 1b1b030c 609 5c002d0738 606000609 5c2d0738 5c5c000609 5a5a000609 60208 606060208 8e0461 5c00a30550 15804a20550 5ca30550 5c5c8e0461 10458a20550 880060 5a5a880060 600060609 6060609 15b5d070609 15d5b070609 600000208 6000208 5900a60550 15d04a70550 1045da70550 59a60550 710738 5c005c0609 15b075d0609 5c5c0609 5c5c710738 1075b5d0609 ff0550 5c00d20461 505ff0550 5cd20461 5c5cff0550 5959ff0550 5a005a0609 15d075b0609 1075d5b0609 5a5a0609 500fa0550 5fa0550 1585dfb0550 15d58fb0550 5a00d20060 5ad20060 5a c002d007b 474700005a c2d007b c0c00005a 4b4b00005a c1233 c00211212 14945201212 c211212 c0c0c1233 14549201212 470047005a 4747005a 14a0d46005a 10d4a46005a 4800651212 10d45641212 1450d641212 48651212 21007b c000c005a 14a460d005a c0c005a c0c21007b 1464a0d005a 2d1212 c00001233 44442d1212 c001233 c0c2d1212 48482d1212 4b004b005a 10d464a005a 1460d4a005a 4b4b005a 4400691212 44691212 1490d681212 10d49681212 55f 4d002d047f 474700055f 4d2d047f 4d4d00055f a0a00055f a1337 a0a0a1337 470047055f 4747055f 10b4c46055f 14c0b46055f 60047f 4d004d055f 10b464c055f 4d4d055f 4d4d60047f 1460b4c055f a000a055f 14c460b055f 1464c0b055f a0a055f a00001337 a001337 1248 c002d1269 606001248 c2d1269 c0c001248 a0a001248 61649 606061649 c0021 c00210000 10804200000 c210000 c0c0c0021 10408200000 a0420 a0a0a0420 600061248 6061248 10b0d071248 10d0b071248 600001649 6001649 900240000 10d04250000 1040d250000 9240000 211269 c000c1248 10b070d1248 c0c1248 c0c211269 1070b0d1248 2d0000 c00000021 5052d0000 c000021 c0c2d0000 9092d0000 a000a1248 10d070b1248 1070d0b1248 a0a1248 500280000 5280000 1080d290000 10d08290000 a00000420 a000420 174d 4d002d166d 60600174d 4d2d166d 4d4d00174d 4b4b00174d 6134c 60606134c 60006174d 606174d 14a4c07174d 14c4a07174d 60000134c 600134c 60166d 4d004d174d 14a074c174d 4d4d174d 4d4d60166d 1074a4c174d 4b004b174d 14c074a174d 1074c4a174d 4b4b174d 3c 1d002d000c 565600003c 1d2d000c 1d1d00003c 4b4b00003c 84143c 565684143c 560056003c 5656003c 14a1c57003c 11c4a57003c 5600d2143c 56d2143c 30000c 1d001d003c 14a571c003c 1d1d003c 1d1d30000c 1574a1c003c 4b004b003c 11c574a003c 1571c4a003c 4b4b003c 1428 5c002d1519 5656001428 5c2d1519 5c5c001428 a0a001428 840028 5656840028 8e1640 5c00a31771 10854a21771 5ca31771 5c5c8e1640 15408a21771 a0240 a0a0a0240 5600561428 56561428 10b5d571428 15d0b571428 5600d20028 56d20028 900f61771 15d54f71771 1545df71771 9f61771 711519 5c005c1428 10b575d1428 5c5c1428 5c5c711519 1570b5d1428 ff1771 5c00d21640 5555ff1771 5cd21640 5c5cff1771 909ff1771 a000a1428 15d570b1428 1575d0b1428 a0a1428 5500aa1771 55aa1771 1085dab1771 15d08ab1771 a00000240 a000240 33f 1d002d030f 171700033f 1d2d030f 1d1d00033f a0a00033f a1557 a0a0a1557 170017033f 1717033f 10b1c16033f 11c0b16033f 30030f 1d001d033f 10b161c033f 1d1d033f 1d1d30030f 1160b1c033f a000a033f 11c160b033f 1161c0b033f a0a033f a00001557 a001557 172b 5c002d161a 171700172b 5c2d161a 5c5c00172b 4b4b00172b 8e1543 5c00a31472 14915a21472 5ca31472 5c5c8e1543 11549a21472 170017172b 1717172b 14a5d16172b 15d4a16172b 4800b71472 15d15b61472 1155db61472 48b71472 71161a 5c005c172b 14a165d172b 5c5c172b 5c5c71161a 1164a5d172b ff1472 5c00d21543 1414ff1472 5cd21543 5c5cff1472 4848ff1472 4b004b172b 15d164a172b 1165d4a172b 4b4b172b 1400eb1472 14eb1472 1495dea1472 15d49ea1472 69 c002d0048 5656000069 c2d0048 c0c000069 5a5a000069 841469 5656841469 c1200 c00211221 15854201221 c211221 c0c0c1200 15458201221 880600 5a5a880600 5600560069 56560069 15b0d570069 10d5b570069 5600d21469 56d21469 5900741221 10d54751221 1540d751221 59741221 210048 c000c0069 15b570d0069 c0c0069 c0c210048 1575b0d0069 2d1221 c00001200 55552d1221 c001200 c0c2d1221 59592d1221 5a005a0069 10d575b0069 1570d5b0069 5a5a0069 5500781221 55781221 1580d791221 10d58791221 5a00d20600 5ad20600 147d 4d002d155d 565600147d 4d2d155d 4d4d00147d 1b1b00147d 84007d 565684007d 560056147d 5656147d 11a4c57147d 14c1a57147d 5600d2007d 56d2007d 60155d 4d004d147d 11a574c147d 4d4d147d 4d4d60155d 1571a4c147d 1b001b147d 14c571a147d 1574c1a147d 1b1b147d 127b c002d125a 171700127b c2d125a c0c00127b 1b1b00127b c0012 c00210033 11915200033 c210033 c0c0c0012 11519200033 170017127b 1717127b 11a0d16127b 10d1a16127b 1800350033 10d15340033 1150d340033 18350033 21125a c000c127b 11a160d127b c0c127b c0c21125a 1161a0d127b 2d0033 c00000012 14142d0033 c000012 c0c2d0033 18182d0033 1b001b127b 10d161a127b 1160d1a127b 1b1b127b 1400390033 14390033 1190d380033 10d19380033 66f 4d002d074f 171700066f 4d2d074f 4d4d00066f 5a5a00066f 880006 5a5a880006 170017066f 1717066f 15b4c16066f 14c5b16066f 60074f 4d004d066f 15b164c066f 4d4d066f 4d4d60074f 1165b4c066f 5a005a066f 14c165b066f 1164c5b066f 5a5a066f 5a00d20006 5ad20006
1715 30 9 1323
ffffffffffff ffff00000000 ff00ff000000 8e8e8e8e0000 718e8e710000 acacacacff00 e8e8e8e8f0f0 3c3c3c3ccccc 78787878aaaa
4d4d0000 4d004d0000 9900990000 50505050000 90909090000 111111110000 210a0a210000 410c0c410000 811818810000
1b002b1661 600661649 1d004d0028 1700661640 c004d0021 1100000009 a002b1668 10202010000 10101010000 303000000 1b2b1661 1b1b000000 11919010000 11a1a010000 1818000000 6661649 606000000 10404010000 10707010000 505000000 1d4d0028 1d1d000000 11f1f010000 11c1c010000 1e1e000000 17661640 1717000000 11515010000 11616010000 1414000000 c4d0021 c0c000000 10e0e010000 10d0d010000 f0f000000 11000009 1111000000 11313010000 11010010000 1212000000 a2b1668 a0a000000 10808010000 10b0b010000 909000000 300030000 10102020000 10201020000 3030000 821001 1b00a90660 11902a80660 1ba90660 1b1b821001 10219a80660 1800aa0660 11a02ab0660 1021aab0660 18aa0660 60401 600601248 10402611248 6601248 606060401 10204611248 500631248 10702621248 10207621248 5631248 841400 1d00c91428 11f02c81428 1dc91428 1d1d841400 1021fc81428 1e00ca1428 11c02cb1428 1021ccb1428 1eca1428 8e0268 1700e81428 11502e91428 17e81428 17178e0268 10215e91428 1400eb1428 11602ea1428 10216ea1428 14eb1428 c1269 c00411248 10e02401248 c411248 c0c0c1269 1020e401248 f00421248 10d02431248 1020d431248 f421248 880669 1100880660 11302890660 11880660 1111880669 10213890660 12008b0660 110028a0660 102108a0660 128b0660 a1668 a00210000 10802200000 a210000 a0a0a1668 10208200000 900220000 10b02230000 1020b230000 9220000 301661 1b001b0000 11a011a0000 1b1b0000 1b1b301661 1011a1a0000 1800180000 11901190000 10119190000 18180000 b20660 1b00991001 303b20660 1b991001 1b1bb20660 1818b20660 300b10660 3b10660 11a19b00660 1191ab00660 601649 600060000 10701070000 6060000 606601649 10107070000 500050000 10401040000 10104040000 5050000 661248 600000401 303661248 6000401 606661248 505661248 300651248 3651248 10704641248 10407641248 500028 1d001d0000 11c011c0000 1d1d0000 1d1d500028 1011c1c0000 1e001e0000 11f011f0000 1011f1f0000 1e1e0000 d41428 1d00991400 303d41428 1d991400 1d1dd41428 1e1ed41428 300d71428 3d71428 11c1fd61428 11f1cd61428 711640 1700170000 11601160000 17170000 1717711640 10116160000 1400140000 11501150000 10115150000 14140000 ff1428 1700990268 303ff1428 17990268 1717ff1428 1414ff1428 300fc1428 3fc1428 11615fd1428 11516fd1428 410021 c000c0000 10d010d0000 c0c0000 c0c410021 1010d0d0000 f000f0000 10e010e0000 1010e0e0000 f0f0000 4d1248 c00001269 3034d1248 c001269 c0c4d1248 f0f4d1248 3004e1248 34e1248 10d0e4f1248 10e0d4f1248 110009 1100110000 11001100000 11110000 1111110009 10110100000 1200120000 11301130000 10113130000 12120000 990660 1100990669 303990660 11990669 1111990660 1212990660 3009a0660 39a0660 110139b0660 113109b0660 211668 a000a0000 10b010b0000 a0a0000 a0a211668 1010b0b0000 900090000 10801080000 10108080000 9090000 2b0000 a00001668 3032b0000 a001668 a0a2b0000 9092b0000 300280000 3280000 10b08290000 1080b290000 1111 1b002b0770 1b2b0770 1b1b001111 820110 1b00a91771 1ba91771 1b1b820110 300770 1b001b1111 1b1b1111 1b1b300770 b21771 1b00990110 1b990110 1b1bb21771 505 60066134c 666134c 606000505 60104 60060174d 660174d 606060104 60134c 600060505 6060505 60660134c 66174d 600000104 6000104 60666174d 1414 1d004d143c 1d4d143c 1d1d001414 840014 1d00c9003c 1dc9003c 1d1d840014 50143c 1d001d1414 1d1d1414 1d1d50143c d4003c 1d00990014 1d990014 1d1dd4003c 303 1700661543 17661543 1717000303 8e016b 1700e8172b 17e8172b 17178e016b 711543 1700170303 17170303 1717711543 ff172b 170099016b 1799016b 1717ff172b 1212 c004d1233 c4d1233 c0c001212 c007b c0041005a c41005a c0c0c007b 411233 c000c1212 c0c1212 c0c411233 4d005a c0000007b c00007b c0c4d005a 606 110000060f 1100060f 1111000606 88006f 1100880066 11880066 111188006f 11060f 1100110606 11110606 111111060f 990066 110099006f 1199006f 1111990066 1717 a002b017f a2b017f a0a001717 a017f a00211717 a211717 a0a0a017f 21017f a000a1717 a0a1717 a0a21017f 2b1717 a0000017f a00017f a0a2b1717 55 1d004d007d 1d4d007d 1d1d000055 841455 1d00c9147d 1dc9147d 1d1d841455 50007d 1d001d0055 1d1d0055 1d1d50007d d4147d 1d00991455 1d991455 1d1dd4147d 1144 60066070d 666070d 606001144 61545 60060030c 660030c 606061545 60070d 600061144 6061144 60660070d 66030c 600001545 6001545 60666030c 550 1b002b1331 1b2b1331 1b1b000550 821551 1b00a90330 1ba90330 1b1b821551 301331 1b001b0550 1b1b0550 1b1b301331 b20330 1b00991551 1b991551 1b1bb20330 1441 1b002b0220 600660208 1d004d1469 1b2b0220 1b1b001441 6660208 606001441 1d4d1469 1d1d001441 820440 1b00a91221 1ba91221 1b1b820440 11f04a81221 1041fa81221 61040 600600609 11f19610609 6600609 606061040 1191f610609 840041 1d00c90069 10419c80069 11904c80069 1dc90069 1d1d840041 300220 1b001b1441 1b1b1441 1b1b300220 11c071a1441 1071c1a1441 b21221 1b00990440 1b990440 1b1bb21221 505b21221 1e1eb21221 1e00780609 10719790609 11907790609 1e780609 500d10069 11c19d00069 5d10069 1191cd00069 600208 600061441 11c1a071441 6061441 606600208 11a1c071441 1e00ac1221 1041aad1221 11a04ad1221 1eac1221 660609 600001040 1818660609 6001040 606660609 1e1e660609 1800cc0069 18cc0069 11c04cd0069 1041ccd0069 501469 1d001d1441 1071a1c1441 11a071c1441 1d1d1441 1d1d501469 500b71221 11f1ab61221 5b71221 11a1fb61221 18007e0609 187e0609 11f077f0609 1071f7f0609 d40069 1d00990041 1818d40069 505d40069 1d990041 1d1dd40069 33 c004d0012 c4d0012 c0c000033 c125a c0041127b c41127b c0c0c125a 410012 c000c0033 c0c0033 c0c410012 4d127b c0000125a c00125a c0c4d127b 1122 1700660762 17660762 1717001122 8e134a 1700e8050a 17e8050a 17178e134a 710762 1700171122 17171122 1717710762 ff050a 170099134a 1799134a 1717ff050a 330 1b002b1551 1b2b1551 1b1b000330 821331 1b00a90550 1ba90550 1b1b821331 301551 1b001b0330 1b1b0330 1b1b301551 b20550 1b00991331 1b991331 1b1bb20550 1221 1b002b0440 1700660461 c004d1200 1b2b0440 1b1b001221 17660461 1717001221 c4d1200 c0c001221 820220 1b00a91441 1ba91441 1b1b820220 10e15a81441 1150ea81441 8e1049 1700e80609 10e19e90609 17e80609 17178e1049 1190ee90609 c0048 c00410069 11519400069 11915400069 c410069 c0c0c0048 300440 1b001b1221 1b1b1221 1b1b300440 10d161a1221 1160d1a1221 b21441 1b00990220 1b990220 1b1bb21441 1414b21441 f0fb21441 f00f00609 11619f10609 11916f10609 ff00609 1400590069 10d19580069 14590069 1190d580069 710461 1700171221 10d1a161221 17171221 1717710461 11a0d161221 f00bd1441 1151abc1441 11a15bc1441 fbd1441 ff0609 1700991049 1818ff0609 17991049 1717ff0609 f0fff0609 1800550069 18550069 10d15540069 1150d540069 411200 c000c1221 1161a0d1221 11a160d1221 c0c1221 c0c411200 1400a61441 10e1aa71441 14a61441 11a0ea71441 1800e70609 18e70609 10e16e60609 1160ee60609 4d0069 c00000048 18184d0069 14144d0069 c000048 c0c4d0069 66 110000006f 1100006f 1111000066 88060f 1100880606 11880606 111188060f 11006f 1100110066 11110066 111111006f 990606 110099060f 1199060f 1111990606 1177 a002b071f a2b071f a0a001177 a071f a00211177 a211177 a0a0a071f 21071f a000a1177 a0a1177 a0a21071f 2b1177 a0000071f a00071f a0a2b1177 660 1b002b1001 1100000669 a002b1008 1b2b1001 1b1b000660 11000669 1111000660 a2b1008 a0a000660 821661 1b00a90000 1ba90000 1b1b821661 10813a80000 11308a80000 880009 1100880000 10819890000 11880000 1111880009 11908890000 a1008 a00210660 11319200660 11913200660 a210660 a0a0a1008 301001 1b001b0660 1b1b0660 1b1b301001 10b101a0660 1100b1a0660 b20000 1b00991661 1b991661 1b1bb20000 1212b20000 909b20000 900900000 11019910000 11910910000 9900000 1200390660 10b19380660 12390660 1190b380660 110669 1100110660 10b1a100660 11110660 1111110669 11a0b100660 900bb0000 1131aba0000 11a13ba0000 9bb0000 990000 1100990009 1818990000 11990009 1111990000 909990000 1800330660 18330660 10b13320660 1130b320660 211008 a000a0660 1101a0b0660 11a100b0660 a0a0660 a0a211008 1200a00000 1081aa10000 12a00000 11a08a10000 1800810000 18810000 10810800000 11008800000 2b0660 a00001008 18182b0660 12122b0660 a001008 a0a2b0660 1771 1b002b0110 1b2b0110 1b1b001771 820770 1b00a91111 1ba91111 1b1b820770 300110 1b001b1771 1b1b1771 1b1b300110 b21111 1b00990770 1b990770 1b1bb21111 f 1100000006 11000006 111100000f 880666 110088066f 1188066f 1111880666 110006 110011000f 1111000f 1111110006 99066f 1100990666 11990666 111199066f 50a 170066134a 1766134a 171700050a 8e0762 1700e81122 17e81122 17178e0762 71134a 170017050a 1717050a 171771134a ff1122 1700990762 17990762 1717ff1122 30c 600661545 6661545 60600030c 6070d 600601144 6601144 60606070d 601545 60006030c 606030c 606601545 661144 60000070d 600070d 606661144 609 600661040 1700661049 1100000600 6661040 606000609 17661049 1717000609 11000600 1111000609 60208 600601441 6601441 606060208 11315611441 11513611441 8e0461 1700e81221 11304e91221 17e81221 17178e0461 10413e91221 880060 1100880069 11504890069 10415890069 11880069 1111880060 601040 600060609 6060609 606601040 11016070609 11610070609 661441 600000208 6000208 606661441 1414661441 1212661441 1200ed1221 11604ec1221 10416ec1221 12ed1221 14008d0069 110048c0069 148d0069 104108c0069 711049 1700170609 11007160609 17170609 1717711049 10710160609 1200741441 11507751441 10715751441 12741441 ff1221 1700990461 505ff1221 17990461 1717ff1221 1212ff1221 5009c0069 59c0069 110159d0069 115109d0069 110600 1100110609 11607100609 10716100609 11110609 1111110600 1400721441 11307731441 14721441 10713731441 500fa1221 5fa1221 11316fb1221 11613fb1221 990069 1100990060 505990069 1414990069 11990060 1111990069 5a c004d007b c4d007b c0c00005a c1233 c00411212 c411212 c0c0c1233 41007b c000c005a c0c005a c0c41007b 4d1212 c00001233 c001233 c0c4d1212 55f a002b1337 a2b1337 a0a00055f a1337 a0021055f a21055f a0a0a1337 211337 a000a055f a0a055f a0a211337 2b055f a00001337 a001337 a0a2b055f 1248 600660401 c004d1269 a002b0420 6660401 606001248 c4d1269 c0c001248 a2b0420 a0a001248 61649 600600000 6600000 606061649 1080e610000 10e08610000 c0021 c00410000 10804400000 c410000 c0c0c0021 10408400000 a0420 a00211248 10e04201248 1040e201248 a211248 a0a0a0420 600401 600061248 6061248 606600401 10b0d071248 10d0b071248 660000 600001649 6001649 606660000 f0f660000 909660000 900440000 10d04450000 1040d450000 9440000 f00241248 10b04251248 f241248 1040b251248 411269 c000c1248 10b070d1248 c0c1248 c0c411269 1070b0d1248 9006f0000 10e076e0000 1070e6e0000 96f0000 4d0000 c00000021 5054d0000 c000021 c0c4d0000 9094d0000 5002e1248 52e1248 10b0e2f1248 10e0b2f1248 210420 a000a1248 10d070b1248 1070d0b1248 a0a1248 a0a210420 f00690000 10807680000 f690000 10708680000 500480000 5480000 1080d490000 10d08490000 2b1248 a00000420 5052b1248 f0f2b1248 a000420 a0a2b1248 174d 600660104 6660104 60600174d 6134c 600600505 6600505 60606134c 600104 60006174d 606174d 606600104 660505 60000134c 600134c 606660505 3c 1d004d0014 1d4d0014 1d1d00003c 84143c 1d00c91414 1dc91414 1d1d84143c 500014 1d001d003c 1d1d003c 1d1d500014 d41414 1d0099143c 1d99143c 1d1dd41414 1428 1d004d1400 1700660268 a002b0240 1d4d1400 1d1d001428 17660268 1717001428 a2b0240 a0a001428 840028 1d00c90000 1dc90000 1d1d840028 10815c80000 11508c80000 8e1640 1700e80000 1081fe90000 17e80000 17178e1640 11f08e90000 a0240 a00211428 1151f201428 11f15201428 a211428 a0a0a0240 501400 1d001d1428 1d1d1428 1d1d501400 10b161c1428 1160b1c1428 d40000 1d00990028 1d990028 1d1dd40000 1414d40000 909d40000 900f60000 1161ff70000 11f16f70000 9f60000 14003f1428 10b1f3e1428 143f1428 11f0b3e1428 710268 1700171428 10b1c161428 17171428 1717710268 11c0b161428 900dd0000 1151cdc0000 11c15dc0000 9dd0000 ff0000 1700991640 1e1eff0000 17991640 1717ff0000 909ff0000 1e00351428 1e351428 10b15341428 1150b341428 210240 a000a1428 1161c0b1428 11c160b1428 a0a1428 a0a210240 1400c00000 1081cc10000 14c00000 11c08c10000 1e00e10000 1ee10000 10816e00000 11608e00000 2b1428 a00000240 1e1e2b1428 14142b1428 a000240 a0a2b1428 33f a002b1557 a2b1557 a0a00033f a1557 a0021033f a21033f a0a0a1557 211557 a000a033f a0a033f a0a211557 2b033f a00001557 a001557 a0a2b033f 172b 170066016b 1766016b 171700172b 8e1543 1700e80303 17e80303 17178e1543 71016b 170017172b 1717172b 171771016b ff0303 1700991543 17991543 1717ff0303 69 1d004d0041 c004d0048 1100000060 1d4d0041 1d1d000069 c4d0048 c0c000069 11000060 1111000069 841469 1d00c91441 1dc91441 1d1d841469 1130ec81441 10e13c81441 c1200 c00411221 1131f401221 c411221 c0c0c1200 11f13401221 880600 1100880609 10e1f890609 11f0e890609 11880609 1111880600 500041 1d001d0069 1d1d0069 1d1d500041 1100d1c0069 10d101c0069 d41441 1d00991469 1d991469 1d1dd41441 f0fd41441 1212d41441 12005f1221 10d1f5e1221 11f0d5e1221 125f1221 f00960609 1101f970609 f960609 11f10970609 410048 c000c0069 1101c0d0069 c0c0069 c0c410048 11c100d0069 1200c61441 10e1cc71441 11c0ec71441 12c61441 4d1221 c00001200 1e1e4d1221 c001200 c0c4d1221 12124d1221 1e00870609 1e870609 1100e860609 10e10860609 110060 1100110069 10d1c100069 11c0d100069 11110069 1111110060 f00db1441 1131cda1441 fdb1441 11c13da1441 1e00531221 1e531221 1130d521221 10d13521221 990609 1100990600 1e1e990609 f0f990609 11990600 1111990609 147d 1d004d1455 1d4d1455 1d1d00147d 84007d 1d00c90055 1dc90055 1d1d84007d 501455 1d001d147d 1d1d147d 1d1d501455 d40055 1d0099007d 1d99007d 1d1dd40055 127b c004d125a c4d125a c0c00127b c0012 c00410033 c410033 c0c0c0012 41125a c000c127b c0c127b c0c41125a 4d0033 c00000012 c000012 c0c4d0033 66f 1100000666 11000666 111100066f 880006 110088000f 1188000f 1111880006 110666 110011066f 1111066f 1111110666 99000f 1100990006 11990006 111199000f
1716 30 9 939
ffffffffffff ffff00000000 ff00ff000000 8e8e8e8e0000 718e8e710000 84848484ff00 88888888f0f0 5c5c5c5ccccc 60606060aaaa
8e001441 8e00001441 30303030000 50505050000 90909090000 111111110000 212121210000 41303030000f 810f0f0f1441
1100000005 2100000003 3000000006 10202010000 10101010000 303000000 1717000000 11515010000 11616010000 1414000000 1b1b000000 11919010000 11a1a010000 1818000000 c0c000000 10e0e010000 10d0d010000 f0f000000 11000005 1111000000 11313010000 11010010000 1212000000 606000000 10404010000 10707010000 505000000 a0a000000 10808010000 10b0b010000 909000000 1d1d000000 11f1f010000 11c1c010000 1e1e000000 21000003 2121000000 12323010000 12020010000 2222000000 3636000000 13434010000 13737010000 3535000000 3a3a000000 13838010000 13b3b010000 3939000000 2d2d000000 12f2f010000 12c2c010000 2e2e000000 30000006 3030000000 13232010000 13131010000 3333000000 2727000000 12525010000 12626010000 2424000000 2b2b000000 12929010000 12a2a010000 2828000000 3c3c000000 13e3e010000 13d3d010000 3f3f000000 300030000 10102020000 10201020000 3030000 c0440 c0c0c0440 60401 606060401 a0041 a0a0a0041 1700170000 11601160000 17170000 10116160000 1400140000 11501150000 10115150000 14140000 1b001b0000 11a011a0000 1b1b0000 1011a1a0000 1800180000 11901190000 10119190000 18180000 c000c0000 10d010d0000 c0c0000 1010d0d0000 f000f0000 10e010e0000 1010e0e0000 f0f0000 c00000440 c000440 110005 1100110000 11001100000 11110000 1111110005 10110100000 1200120000 11301130000 10113130000 12120000 600060000 10701070000 6060000 10107070000 500050000 10401040000 10104040000 5050000 600000401 6000401 a000a0000 10b010b0000 a0a0000 1010b0b0000 900090000 10801080000 10108080000 9090000 a00000041 a000041 1d001d0000 11c011c0000 1d1d0000 1011c1c0000 1e001e0000 11f011f0000 1011f1f0000 1e1e0000 210003 2100210000 12001200000 21210000 2121210003 10120200000 2200220000 12301230000 10123230000 22220000 3600360000 13701370000 36360000 10137370000 3500350000 13401340000 10134340000 35350000 3a003a0000 13b013b0000 3a3a0000 1013b3b0000 3900390000 13801380000 10138380000 39390000 2d002d0000 12c012c0000 2d2d0000 1012c2c0000 2e002e0000 12f012f0000 1012f2f0000 2e2e0000 300006 3000300000 13101310000 30300000 3030300006 10131310000 3300330000 13201320000 10132320000 33330000 2700270000 12601260000 27270000 10126260000 2400240000 12501250000 10125250000 24240000 2b002b0000 12a012a0000 2b2b0000 1012a2a0000 2800280000 12901290000 10129290000 28280000 3c003c0000 13d013d0000 3c3c0000 1013d3d0000 3f003f0000 13e013e0000 1013e3e0000 3f3f0000 1111 1717001111 1b1b001111 c0c001111 c1551 c0c0c1551 1700171111 17171111 10d1a161111 11a0d161111 1b001b1111 10d161a1111 1b1b1111 1160d1a1111 c000c1111 11a160d1111 1161a0d1111 c0c1111 c00001551 c001551 505 1100000500 1717000505 11000500 1111000505 606000505 60104 606060104 1700170505 17170505 10710160505 11007160505 110500 1100110505 10716100505 11110505 1111110500 11607100505 600060505 11016070505 11610070505 6060505 600000104 6000104 1414 1717001414 a0a001414 1d1d001414 a1455 a0a0a1455 1700171414 17171414 11c0b161414 10b1c161414 a000a1414 11c160b1414 a0a1414 1161c0b1414 a00001455 a001455 1d001d1414 10b161c1414 1160b1c1414 1d1d1414 303 2100000300 1717000303 21000300 2121000303 3636000303 1700170303 17170303 13720160303 12037160303 210300 2100210303 13716200303 21210303 2121210300 11637200303 3600360303 12016370303 11620370303 36360303 1212 1717001212 3a3a001212 2d2d001212 1700171212 17171212 12c3b161212 13b2c161212 3a003a1212 12c163b1212 3a3a1212 1162c3b1212 2d002d1212 13b162c1212 1163b2c1212 2d2d1212 606 3000000600 1717000606 30000600 3030000606 2727000606 1700170606 17170606 12631160606 13126160606 300600 3000300606 12616310606 30300606 3030300600 11626310606 2700270606 13116260606 11631260606 27270606 1717 1717001717 2b2b001717 3c3c001717 1700171717 17171717 13d2a161717 12a3d161717 2b002b1717 13d162a1717 2b2b1717 1163d2a1717 3c003c1717 12a163d1717 1162a3d1717 3c3c1717 55 1100000050 1b1b000055 11000050 1111000055 a0a000055 a0014 a0a0a0014 1b001b0055 1b1b0055 10b101a0055 1100b1a0055 110050 1100110055 10b1a100055 11110055 1111110050 11a0b100055 a000a0055 1101a0b0055 11a100b0055 a0a0055 a00000014 a000014 1144 1b1b001144 606001144 1d1d001144 61545 606061545 1b001b1144 1b1b1144 11c071a1144 1071c1a1144 600061144 11c1a071144 6061144 11a1c071144 600001545 6001545 1d001d1144 1071a1c1144 11a071c1144 1d1d1144 550 1100000555 c0c000550 11000555 1111000550 1d1d000550 c0110 c0c0c0110 c000c0550 c0c0550 11c100d0550 1101c0d0550 c00000110 c000110 110555 1100110550 11c0d100550 11110550 1111110555 10d1c100550 1d001d0550 1100d1c0550 10d101c0550 1d1d0550 1441 c0c001441 606001441 a0a001441 c1001 c0c0c1001 61040 606061040 a1400 a0a0a1400 c000c1441 c0c1441 10b070d1441 1070b0d1441 c00001001 c001001 600061441 10b0d071441 6061441 10d0b071441 600001040 6001040 a000a1441 1070d0b1441 10d070b1441 a0a1441 a00001400 a001400 33 2100000030 1b1b000033 21000030 2121000033 3a3a000033 1b001b0033 1b1b0033 13b201a0033 1203b1a0033 210030 2100210033 13b1a200033 21210033 2121210030 11a3b200033 3a003a0033 1201a3b0033 11a203b0033 3a3a0033 1122 1b1b001122 3636001122 2d2d001122 1b001b1122 1b1b1122 12c371a1122 1372c1a1122 3600361122 12c1a371122 36361122 11a2c371122 2d002d1122 1371a2c1122 11a372c1122 2d2d1122 330 2100000333 c0c000330 21000333 2121000330 2d2d000330 c0770 c0c0c0770 c000c0330 c0c0330 12c200d0330 1202c0d0330 c00000770 c000770 210333 2100210330 12c0d200330 21210330 2121210333 10d2c200330 2d002d0330 1200d2c0330 10d202c0330 2d2d0330 1221 c0c001221 3636001221 3a3a001221 c1661 c0c0c1661 c000c1221 c0c1221 13b370d1221 1373b0d1221 c00001661 c001661 3600361221 13b0d371221 36361221 10d3b371221 3a003a1221 1370d3b1221 10d373b1221 3a3a1221 66 3000000060 1b1b000066 30000060 3030000066 2b2b000066 1b001b0066 1b1b0066 12a311a0066 1312a1a0066 300060 3000300066 12a1a310066 30300066 3030300060 11a2a310066 2b002b0066 1311a2a0066 11a312a0066 2b2b0066 1177 1b1b001177 2727001177 3c3c001177 1b001b1177 1b1b1177 13d261a1177 1263d1a1177 2700271177 13d1a261177 27271177 11a3d261177 3c003c1177 1261a3d1177 11a263d1177 3c3c1177 660 3000000666 c0c000660 30000666 3030000660 3c3c000660 c0220 c0c0c0220 c000c0660 c0c0660 13d310d0660 1313d0d0660 c00000220 c000220 300666 3000300660 13d0d310660 30300660 3030300666 10d3d310660 3c003c0660 1310d3d0660 10d313d0660 3c3c0660 1771 c0c001771 2727001771 2b2b001771 c1331 c0c0c1331 c000c1771 c0c1771 12a260d1771 1262a0d1771 c00001331 c001331 2700271771 12a0d261771 27271771 10d2a261771 2b002b1771 1260d2a1771 10d262a1771 2b2b1771 f 110000000a 210000000c 3000000009 1100000a 111100000f 2100000c 212100000f 30000009 303000000f 11000a 110011000f 1111000f 111111000a 1312010000f 1203110000f 21000c 210021000f 1311020000f 2121000f 212121000c 1103120000f 300009 300030000f 1201031000f 1102031000f 3030000f 3030300009 50a 110000050f 1100050f 111100050a 363600050a 272700050a 11050f 110011050a 1111050a 111111050f 1263710050a 1372610050a 360036050a 1261037050a 3636050a 1102637050a 270027050a 1371026050a 1103726050a 2727050a 30c 210000030f 60600030c 2100030f 212100030c 272700030c 6070d 60606070d 60006030c 606030c 1262007030c 1202607030c 60000070d 600070d 21030f 210021030c 1260720030c 2121030c 212121030f 1072620030c 270027030c 1200726030c 1072026030c 2727030c 609 300000060f 606000609 3636000609 3000060f 3030000609 60208 606060208 600060609 6060609 13137070609 13731070609 600000208 6000208 3600360609 13107370609 36360609 10731370609 30060f 3000300609 13707310609 10737310609 30300609 303030060f 5a 110000005f 1100005f 111100005a 3a3a00005a 2b2b00005a 11005f 110011005a 1111005a 111111005f 12a3b10005a 13b2a10005a 3a003a005a 12a103b005a 3a3a005a 1102a3b005a 2b002b005a 13b102a005a 1103b2a005a 2b2b005a 55f 110000055a 1100055a 111100055f 2d2d00055f 3c3c00055f 11055a 110011055f 1111055f 111111055a 13d2c10055f 12c3d10055f 2d002d055f 13d102c055f 2d2d055f 1103d2c055f 3c003c055f 12c103d055f 1102c3d055f 3c3c055f 1248 606001248 3a3a001248 3c3c001248 61649 606061649 600061248 6061248 13d3b071248 13b3d071248 600001649 6001649 3a003a1248 13d073b1248 3a3a1248 1073d3b1248 3c003c1248 13b073d1248 1073b3d1248 3c3c1248 174d 60600174d 2d2d00174d 2b2b00174d 6134c 60606134c 60006174d 606174d 12a2c07174d 12c2a07174d 60000134c 600134c 2d002d174d 12a072c174d 2d2d174d 1072a2c174d 2b002b174d 12c072a174d 1072c2a174d 2b2b174d 3c 210000003f a0a00003c 2100003f 212100003c 2b2b00003c a007d a0a0a007d a000a003c a0a003c 12a200b003c 1202a0b003c a0000007d a00007d 21003f 210021003c 12a0b20003c 2121003c 212121003f 10b2a20003c 2b002b003c 1200b2a003c 10b202a003c 2b2b003c 1428 a0a001428 3636001428 3c3c001428 a1469 a0a0a1469 a000a1428 a0a1428 13d370b1428 1373d0b1428 a00001469 a001469 3600361428 13d0b371428 36361428 10b3d371428 3c003c1428 1370b3d1428 10b373d1428 3c3c1428 33f 210000033c 1d1d00033f 2100033c 212100033f 3c3c00033f 1d001d033f 1d1d033f 13d201c033f 1203d1c033f 21033c 210021033f 13d1c20033f 2121033f 212121033c 11c3d20033f 3c003c033f 1201c3d033f 11c203d033f 3c3c033f 172b 1d1d00172b 363600172b 2b2b00172b 1d001d172b 1d1d172b 12a371c172b 1372a1c172b 360036172b 12a1c37172b 3636172b 11c2a37172b 2b002b172b 1371c2a172b 11c372a172b 2b2b172b 69 300000006f a0a000069 3a3a000069 3000006f 3030000069 a0028 a0a0a0028 a000a0069 a0a0069 1313b0b0069 13b310b0069 a00000028 a000028 3a003a0069 1310b3b0069 3a3a0069 10b313b0069 30006f 3000300069 13b0b310069 10b3b310069 30300069 303030006f 147d a0a00147d 2d2d00147d 272700147d a143c a0a0a143c a000a147d a0a147d 1262c0b147d 12c260b147d a0000143c a00143c 2d002d147d 1260b2c147d 2d2d147d 10b262c147d 270027147d 12c0b26147d 10b2c26147d 2727147d 127b 1d1d00127b 3a3a00127b 272700127b 1d001d127b 1d1d127b 1263b1c127b 13b261c127b 3a003a127b 1261c3b127b 3a3a127b 11c263b127b 270027127b 13b1c26127b 11c3b26127b 2727127b 66f 3000000669 1d1d00066f 2d2d00066f 30000669 303000066f 1d001d066f 1d1d066f 1312c1c066f 12c311c066f 2d002d066f 1311c2c066f 2d2d066f 11c312c066f 300669 300030066f 12c1c31066f 11c2c31066f 3030066f 3030300669
1960 33 6 1835
ffffffffffff aaaa0ff00000 cccccccc0000 f0f0aaaa0000 555596690000 aaaaff00ff00 c3c30000f0f0 55aaff00cccc 33cc0000aaaa
f0f0000 ff00000000 f0f00000000 333300000000 555500000000 966900000000
2012330400 3012030401 1000300001 201001155 2213331555 3213031554 1201301154 1100401 2013230001 3013130000 1001200400 200101554 2212231154 3212131155 1200201555 20201100267 22213230667 23213130666 21201200266 20000101332 22012231732 23012131733 21000201333 20200000666 22212330266 23212030267 21200300667 20001001733 22013331333 23013031332 21001301732 20125a0400 690000 3012560401 550000 10000c0001 3c0000 70f00140100 70f007d0100 70f00410100 70f00280100 70f14550100 70f143c0100 70f14000100 70f14690100 15510401 14410000 20070b0001 14280000 3007070000 14140000 10155d0400 147d0000 81455070f 8143c070f 81400070f 81469070f 50515510468 7071441060f 525070b0068 7071428060f 53507070069 7071414060f 515155d0469 707147d060f 50500000069 7070000060f 525125a0469 7070069060f 53512560468 7070055060f 515000c0068 707003c060f 80014070f 8007d070f 80041070f 80028070f 1000030001 3012300401 2012000400 330000 5a0000 2012690400 660000 3012650401 f0000 10003f0001 1669007f1001 164912251401 1659121a1400 167900401000 13310401 2001020001 12210000 2000120400 20007b0400 12480000 6600000 7700401 6090000 20152a0001 1013320400 3001010000 2000210400 12120000 127b0000 2000480400 6060000 3015150000 66f0000 10074f0400 1669070f1400 164915551000 1659156a1001 167907301401 111113310467 113101020067 131312210600 133300120200 1333007b0200 131312480600 14140660000f 161607700268 14140609000f 1636152a0668 110113320466 112101010066 133300210200 131312120600 1313127b0600 133300480200 14140606000f 162615150669 1414066f000f 1606074f0269 7f070f1269 5f15551669 4f156a1668 6f07301268 111100000066 113112330466 131300000600 133312330200 1333125a0200 131300690600 14140000000f 161600000669 14140069000f 1636125a0269 110100030067 112112300467 133312000200 131300330600 1313005a0600 133312690200 14140066000f 162612650268 1414000f000f 1606003f0668 7f007f1668 5f12251268 4f121a1269 6f00401669 33f17170505 30f05140104 30f05410104 33f17420505 40005000004 40005550004 30f05270104 33f17240505 33f17710505 30f05720104 400055a0004 400050f0004 100010011 3112020410 301011144 3313021545 3313571545 301541144 1100020010 2112010411 3313311545 301321144 301671144 3313641545 33c16161441 30c04151040 30c04401040 33c16431441 30c04261040 33c16251441 33c16701441 30c04731040 155516690440 154516650441 157504000040 1565040c0041 33f06060505 30f14050104 30f14500104 33f06530505 40000500004 40000050004 30f14360104 33f06350505 33f06600505 30f14630104 400000a0004 400005f0004 10010401 3002020000 11110000 3003120401 3003470401 11440000 5500000 4400401 5050000 3016160000 1010020400 2002010001 3003210401 11220000 11770000 3003740401 50a0000 2016290001 55f0000 10047f0400 3300000 1003000001 2200401 1002100400 10033c0001 30c0000 16610401 17710000 10166d0400 174d0000 1003330001 3030000 3010100000 2010200001 33f0000 10030f0001 2004080001 172b0000 3004040000 17170000 33c07071441 30c15041040 30c15511040 33c07521441 30c15371040 33c07341441 33c07611441 30c15621040 155500080041 154500040040 157512610441 1565126d0440 110000410 3102030011 310101144 3302131545 3302461545 310451144 1110030411 2102000010 3302201545 310231144 310761144 3302751545 3c0606030c c1405070d c1450070d 3c0653030c 400500002 400050002 c1436070d 3c0635030c 3c0660030c c1463070d 4000a0002 4005f0002 1011001046e 1310202006f 30311110609 33303120208 33303470208 30311440609 40405500006 60604400261 40405050006 63616160660 1111002046f 1210201006e 33303210208 30311220609 30311770609 33303740208 404050a0006 62616290661 404055f0006 616047f0260 101003300009 100003000008 12120220026e 12020210026f 1000033c0008 1010030c0009 151516610461 171717710606 1505166d0460 1717174d0606 100003330008 101003030009 12221010066f 12321020066e 1010033f0009 1000030f0008 153504080061 1717172b0606 152504040060 171717170606 3f07071248 f15041649 f15511649 3f07521248 f15371649 3f07341248 3f07611248 f15621649 4000080021 5000040020 6012610421 70126d0420 1001000047f 1300203007e 3001010174d 3300213134c 3300246134c 3001045174d 1101003047e 1200200007f 3300220134c 3001023174d 3001076174d 3300275134c 1010000006f 1311203046e 30300000609 33312030208 33312560208 30300550609 40400000006 60600000660 40400550006 63612560261 1110003006e 1211200046f 33312300208 30300330609 30300660609 33312650208 404005a0006 62612690260 404000f0006 616003f0661 101000000009 100000300008 12120000066f 12020030066e 1000000c0008 1010003c0009 151500000060 171700000606 1505000c0061 1717003c0606 100000030008 101000330009 12221230026e 12321200026f 1010000f0009 1000003f0008 153512690460 1717005a0606 152512650461 171700660606 3c1717030c c0514070d c0541070d 3c1742030c 405000002 405550002 c0527070d 3c1724030c 3c1771030c c0572070d 4055a0002 4050f0002 1000001007e 1301202047f 3000101174d 3301302134c 3301357134c 3000154174d 1100002007f 1201201047e 3301331134c 3000132174d 3000167174d 3301364134c 3f16161248 f04151649 f04401649 3f16431248 f04261649 3f16251248 3f16701248 f04731649 4016690420 5016650421 6004000020 70040c0021 1111 201000044 70d01140144 114413311545 116600020010 1669007f0110 33f17171414 30d04140140 40204000040 127b04401040 126905700114 1566050d0014 100011100 301010055 70e00401000 115513331555 117700000000 165a131b1455 30e05151004 33c16160550 40105541104 125a16411451 124817710505 155516691551 505 1100104 70f01040004 70f15450004 15510104 14410505 13310104 12210505 70f134c0004 70f070d0004 6600505 7700104 33f17170000 30f04040000 40004100100 40010040100 30f10100000 33f03030000 30f16160000 33f05050000 400166b0100 400027f0100 33f11110000 30f02020000 30f15150000 33f06060000 40015540100 40001400100 33f12120000 30f01010000 33f14140000 30f07070000 400072f0100 400133b0100 30f13130000 33f00000000 10010104 11110505 70f10400004 70f04010004 5500505 4400104 3300505 2200104 70f02080004 70f16490004 16610104 17710505 1414 200100140 70d00040040 1669070f0014 114415511040 116607720114 33f17171111 30d05040044 40205100144 1566027d0110 127b02201545 126902000010 30e15141100 33c07070055 40115551000 155500081455 125a00201555 124800000000 110001004 310100550 70e10411104 165a057a1551 115505521451 117717710505 303 20201100164 50d01040064 20a1545066b 5051551076b 7071441050c 111113310764 131312210503 161e134c0664 1119070d006b 14140660030c 16160770016b 33f17170606 10d04040060 60204100160 1051004076f 60a1010066f 43803030009 121e16160660 102c05050006 1511166b0760 1216027f016f 172b11110609 15190202006f 20e15150669 3c0606000f 50115540769 20601400166 73b12120600 50901010066 132f1414060f 111d07070069 1612072f0169 1115133b0766 161a13130666 142800000000 1011001076d 3031111050a 60e1040066d 10904010062 40405500305 60604400162 10100330030a 12120220016d 151d0208006d 121a16490662 151516610762 171717710505 1212 20000100120 50f00040020 7f070f007b 55015511649 7700772017b 33f17171717 10f05040024 60005100124 370027d017f 66f0220134c 47f0200007f 20f15141769 3f0707005a 50015551669 4000081233 74f00201333 55f00000000 1001000166d 3001010055f 60f1041176d 34f057a1337 44005521237 66017710505 606 20200000060 50d00140160 5050000066f 70700000009 20a0014076f 111100000660 131300000006 161e007d0760 141400000609 16160000006f 1119007d016f 33f17170303 10d05140164 60205000064 60a0541076b 4381742050c 1050555066b 121e05270764 102c17240503 1511055a0664 172b1771030c 15190572016b 1216050f006b 10100000669 3030000000f 60e00410769 40400000600 60600000066 10900410166 10100000060f 121200000069 151d00280169 151500000666 171700000000 121a00280766 20e0514076d 3c1717050a 5010555066d 73b17420305 50905410162 20605000062 132f1724030a 111d0527016d 1612050f006d 161a05720762 142817710505 1115055a0662 1717 20001000024 50f01140124 5501331134c 7700002007f 7f007f017f 33f17171212 10f04140120 60004000020 66f04401649 47f0570017b 370050d007b 10000011769 3000101005a 60f00401669 44013331333 66000000000 34f131b1233 20f0515166d 3f1616055f 5000554176d 74f16411237 55f17710505 4016691337 55 201001100 70d15551000 114400000000 116613331555 1669070f1455 100010044 301011111 70e14010144 115500020010 117713311545 165a146b0110 33f06060550 30d15051004 40201501104 127b06600505 126907501451 1566136c1551 30e14040140 33c07071414 40100040040 125a14610114 124815511040 155500080014 1144 201000011 1101545 200100410 15511545 14411144 13311545 2200020010 12211144 2201120411 6601144 7701545 100011155 301010000 3113121155 3312120000 3306060000 315150000 1113331555 3300000000 2100201555 313130000 307070000 3314140000 10011545 3203020011 11111144 3202120410 5501144 4401545 3301144 1202000010 2201545 1203100411 16611545 17711144 110001554 3303030000 3103131554 310100000 304040000 3317170000 1103321154 302020000 2110211154 3311110000 3305050000 316160000 550 200101004 70d14451104 1669007f1551 114406600505 116614431451 33c16161111 30e04050044 40110050144 155516690110 124802201545 125a02000010 30d14151100 33f06060055 40200401000 1566141c1455 126900201555 127b00000000 110000140 310101414 70e04000040 165a020a0014 115516630114 117704401040 1441 1101040 15511040 14411441 1669007f0440 164907740441 13311040 12211441 6601441 7701040 164900040040 1669070f0041 33c16160000 30c05050000 30c11110000 33c02020000 155516691001 154503341401 30c17170000 33c04040000 33c10100000 30c03030000 157516211401 1565037c1001 10011040 11111441 5501441 4401040 1659030b0041 167904000040 3301441 2201040 16611040 17711441 167903700441 1659047b0440 30c14140000 33c07070000 33c13130000 30c00000000 1565151d1400 157500401000 33c15150000 30c06060000 30c12120000 33c01010000 154515551000 155500081400 33 201001166 a15551669 5500000000 7713331555 7f070f125a 100010022 301011177 91401072d 4400020010 6613311545 4c146b071f 3c0606033f e1505166b 601501164 690660030c 7b07501258 73136c1557 d1404072f 3f0707127b 500040020 481461071d 5a15511649 4000080012 1122 201000077 20201101345 20000100210 5051551154a 7071441172d 111113311545 113300020010 131312211722 133101120277 14140660112d 16160770134a 100011133 301010066 23313121755 23112120600 5360606000f 70415150669 110013331555 112200000000 133200201333 131013130666 141707070069 16251414060f 1011001154c 13303020018 3031111172b 3310212027f 40405501124 60604401343 10100330112b 10020200007f 12120220134c 120003100218 151516611543 171717711724 1001000155d 13203030009 3320313133b 3001010066f 40704040060 63517170606 10010332113b 10130202006f 12331021175d 122111110609 152605050006 171416160660 330 20000101002 2081445170d 1669007f1331 14410660030c 16611443143e 33c16161771 10c04050042 1041005074d 155516690770 174d0220134c 155d0200007f 20c1415170f 3c0606003c 20400401000 1665141c143c 166d00201333 147d00000000 1001000074f 3001010147d 10804000040 1559020a007d 155116630772 177104401040 1221 20201101046 50515511649 7071441142e 1669007f0220 134c07740248 111113311646 131312211421 14140660122e 161607701049 55a00040020 7f070f0048 33c16160660 10e05050006 60911110609 43b0202006f 155516691661 104003341208 121d17170606 102f04040060 17281010066f 151a03030009 66616211461 373037c1008 1011001164f 30311111428 40405501227 60604401040 155a030b0028 107f04000040 101003301228 12120220104f 151516611640 171717711427 66903700228 34c047b0240 20d1414060f 3f07070069 73813130666 50a00000000 1666151d1469 137300401000 132c15150669 111e0606000f 161912120600 142b01010066 55515551669 4000081200 66 201001133 20200000600 20001001755 5050000000f 70700000669 111100000000 113313331555 131300000666 133113331333 141400000069 16160000060f 100010077 301011122 23312020210 23113021345 5361357154a 7040154172d 110000020010 112213311545 133212010277 131001321722 14170167112d 16251364134a 10100000009 1331303155d 3030000066f 3311303133b 40400000060 60600000606 10100000006f 10020130113b 121200000609 12000130175d 151500000006 171700000660 10000010018 1321302154c 3321202027f 3000101172b 40701541124 63513571343 10010002007f 10130132112b 123312010218 12211331134c 152613641543 171401671724 1177 201000022 a0114072d 5513311545 7700020010 7f007f071f 100011166 301010033 900401669 4413331555 6600000000 4c131b125a 3c1717127b e0414072f 604000020 6904401649 7b0570071d 73050d0012 d0515166b 3f1616033f 505541164 4816411258 5a1771030c 4016691557 660 20200000006 50500000609 7070000006f 1669007f1661 134c12251208 111100000606 131300000060 14140000066f 161600000009 55a12251461 7f007f1008 33c16161221 10e04151046 60904401649 43b1643142e 155516690220 104016650248 121d04261646 102f16251421 17281670122e 151a04731049 66604000020 373040c0048 1010000060f 30300000069 40400000666 60600000000 155a121a1469 107f00401000 101000000669 12120000000f 151500000600 171700000066 66900401669 34c121a1200 20d0415164f 3f16161428 73816431227 50a04401040 1666040c0028 137304000040 132c16251228 111e0426104f 161904731640 142b16701427 55516650228 4016690240 1771 20001000042 2080114074d 1669007f0770 14411331134c 16610002007f 33c16160330 10c05151002 1040554170d 155516691331 174d1771030c 155d1641143e 20c0414074f 3c1717147d 20404000040 1665050d007d 166d05700772 147d04401040 1000001170f 3000101003c 10800401000 1559131b143c 155113331333 177100000000 f 20200000669 50d14550769 20a14550166 50500000066 70700000600 111100000069 13130000060f 161e143c0169 1119143c0766 141400000000 161600000666 33f0606050a 10d1405076d 6020050066d 10500050062 60a14500162 43806530305 121e1436016d 102c0635030a 1511000a006d 1216005f0662 172b06600505 151914630762 20e14050164 3c06060303 50100050064 2060050066b 73b0653050c 5091450076b 132f06350503 111d14360764 1612005f0664 1115000a006b 161a1463016b 14280660030c 10100000060 30300000606 60e14000160 1091400076f 40400000009 6060000066f 101000000006 121200000660 151d14690760 121a1469016f 15150000006f 171700000609 50a 2020110076d 50d1545066d 50515510162 70714410305 20a01040062 11111331016d 13131221030a 161e070d006d 141406600505 161607700762 1119134c0662 33f0606000f 10d15150669 60201400769 60a01010066 43812120600 10515540166 121e07070069 102c1414060f 1511133b0169 172b00000000 151913130666 1216072f0766 10110010164 30311110303 60e04010064 4040550050c 6060440076b 1091040066b 101003300503 121202200764 151d16490664 15151661016b 17171771030c 121a0208006b 20e04040060 3c17170606 50110040160 73b03030009 5091010066f 2060410076f 132f05050006 111d16160660 1612027f0760 161a0202006f 142811110609 1115166b016f 30c 110070d 1551070d 1441030c 815450002 801040002 1331070d 1221030c 660030c 770070d 8070d0002 8134c0002 1001070d 1111030c 550030c 440070d 804010002 810400002 330030c 220070d 1661070d 1771030c 816490002 802080002 3c06060000 c15150000 c01010000 3c12120000 40140070f 41554070f c07070000 3c14140000 3c00000000 c13130000 4133b070f 4072f070f c04040000 3c17170000 3c03030000 c10100000 41004070f 40410070f 3c05050000 c16160000 c02020000 3c11110000 4027f070f 4166b070f 609 1100208 2020110046e 2020000006f 15510208 14410609 50515510261 70714410006 50500000660 70700000006 13310208 12210609 2220012046f 2220102006e 6600609 7700208 525152a0661 70706090006 525007b0260 70712480006 11111331026e 11310012026f 131312210009 133301020008 1333152a0008 131306090009 141406600606 161607700461 141412480606 1636007b0460 11110000066f 11311323066e 133313230008 131300000009 131314280009 1333070b0008 141414280606 1636070b0061 141400000606 161600000060 10010208 11110609 2320312046e 2320202006f 5500609 4400208 53516160660 70705050006 53503470261 70711440006 3300609 2200208 2120210046f 2120300006e 16610208 17710609 515166d0260 707174d0006 515033c0661 707030c0006 11010333066e 11211010066f 133310200008 131303030009 1313172b0009 133304080008 141417170606 162604040060 1414033f0606 1606030f0061 11011002026f 11210321026e 131311220009 133302010008 133316290008 1313050a0009 1414055f0606 1606047f0460 141411770606 162603740461 10110010267 13103120267 30311110000 33302020000 33316160000 30305050000 4040550060f 60604400468 4041144060f 63603470468 11103330667 12110200667 33310100000 30303030000 30317170000 33304040000 404172b060f 62604080068 404033f060f 616030f0068 101003300600 100002100200 121202200467 120203000067 1000166d0200 1010174d0600 151516610268 17171771000f 1505033c0668 1717030c000f 100010020200 101011220600 122203210467 123202010067 1010055f0600 1000047f0200 153516290668 1717050a000f 152503740268 17171177000f 10100000666 13113130666 33313130000 30300000000 30314140000 33307070000 4041414060f 63607070069 4040000060f 60600000069 11113320266 12100210266 30312120000 33301010000 33315150000 30306060000 404066f060f 616074f0469 404127b060f 62600480469 100013320200 101012120600 123200210466 122201010066 1010066f0600 1000074f0200 152515150669 17170606000f 153500480269 1717127b000f 101000000600 100001200200 120201200466 121200000066 1000155d0200 1010147d0600 1505155d0269 1717147d000f 151500000669 17170000000f 5a 20001001769 50f15551669 7f070f1233 55000000000 77013331333 33f0606055f 10f1505166d 6000150176d 370136c1337 66f06600505 47f07501237 20f14040120 3f07071212 50000040020 400008007b 74f1461017b 55f15511649 10000010024 30001011717 60f14010124 34f146b017f 4400002007f 6601331134c 55f 2000010166d 50f1445176d 55006600505 77014431237 7f007f1337 33f0606005a 10f14151769 60000401669 66f00000000 47f00201333 370141c1233 10010000120 30010101212 60f04000020 4401663017b 66004401649 34f020a007b 20f04050024 3f16161717 50010050124 74f0200007f 55f0220134c 401669017f 1248 1101649 15511649 14411248 13311649 12211248 6601248 7701649 7f070f0021 5f00040020 5f07740421 7f007f0420 10011649 11111248 5501248 4401649 3301248 2201649 16611649 17711248 4f047b0420 6f03700421 6f04000020 4f030b0021 3f07070000 f14140000 f00000000 3f13130000 f06060000 3f15150000 3f01010000 f12120000 4000081269 5015551669 6000401669 70151d1269 f05050000 3f16160000 3f02020000 f11110000 3f04040000 f17170000 f03030000 3f10100000 70037c1668 6016211268 5003341268 4016691668 174d 110134c 2000010047f 2000100007e 1551134c 1441174d 1331134c 1221174d 2200112047e 2200002007f 660174d 770134c 1001134c 1111174d 2300212047f 2300302007e 550174d 440134c 330174d 220134c 2100310047e 2100200007f 1661134c 1771174d 10010001332 13003131332 30010100000 33003030000 33017170000 30004040000 11003321732 12010211732 33011110000 30002020000 30016160000 33005050000 10000011733 13013121733 33012120000 30001010000 30015150000 33006060000 11013331333 12000201333 30013130000 33000000000 33014140000 30007070000 3c 2000100170f 20815551000 1669070f143c 144100000000 166113331333 33c0707147d 10c1404074f 10400040040 15550008007d 174d15511040 155d14610772 20c15051002 3c06060330 2040150170d 1665136c1331 166d0750143e 147d0660030c 10000010042 30001011771 1081401074d 1559146b0770 15510002007f 17711331134c 1428 2020110164f 50515511040 70714411227 1669070f0028 134c00040040 11111331104f 131312211228 141406601427 161607701640 55a07740228 7f007f0240 33c07070069 10e1414060f 60900000000 43b13130666 155500081469 104015551000 121d0606000f 102f15150669 172801010066 151a12120600 66600401669 373151d1200 10110011046 30311111221 4040550142e 60604401649 155a047b0220 107f03700248 101003301421 121202201646 151516611049 17171771122e 66904000020 34c030b0048 20d05050006 3f16160660 7380202006f 50a11110609 1666037c1661 137316211208 132c04040060 111e17170606 161903030009 142b1010066f 55503341461 4016691008 33f 20010166b a14451164 550660030c 7714431258 7f007f1557 11000072f 31010127b 904000020 441663071d 6604401649 4c020a0012 3c06060033 e14151166 600401669 6900000000 7b00201555 73141c125a d04050022 3f16161177 51005072d 4802000010 5a02201545 401669071f 172b 20010027f 2020110154c 20001000018 50515511343 70714411124 11111331134c 113301120218 13131221112b 13310002007f 141406601724 161607701543 11000133b 31010066f 2330313155d 23103030009 53617170606 70404040060 11000332175d 112211110609 13321021113b 13100202006f 141716160660 162505050006 10110011345 13302120210 30311111122 33103020077 4040550172d 6060440154a 101003301722 100203100277 121202201545 120002000010 15151661134a 17171771112d 10000011755 13212120600 33213121133 30001010066 40715150669 6350606000f 100113331333 101313130666 123300201555 122100000000 15261414060f 171407070069 69 2020000060f 50500000000 70700000666 1669070f1469 134c15551000 55a15551669 7f070f1200 11110000000f 131300000669 141400000066 161600000600 33c07071428 10e1504164f 60915511040 43b07521227 155500080028 104000040040 66612610228 373126d0240 121d1537104f 102f07341228 172807611427 151a15621640 20d15041046 3f07071221 7380752142e 50a15511649 1666126d0220 137312610248 55500040020 4000080048 132c07341421 111e15371646 161915621049 142b0761122e 10100000006 30300000660 4040000006f 60600000609 155a156a1661 107f07301208 66907301461 34c156a1008 101000000060 121200000606 151500000009 17170000066f 147d 2000010074f 20800040040 1669070f007d 144115511040 166107720772 33c0707003c 10c1514170f 10415551000 15550008143c 174d00000000 155d00201333 10010001002 30010100330 1081041170d 1559057a1331 15510552143e 17711771030c 20c05040042 3c17171771 2040510074d 1665027d0770 166d0200007f 147d0220134c 127b 20010072f a00040020 5515511649 770772071d 7f070f0012 11000166b 31010033f 910411164 4405521258 661771030c 4c057a1557 3f07070033 d15141166 515551669 5a00000000 4800201555 400008125a e05040022 3c17171177 60510072d 7b02000010 6902201545 73027d071f 66f 20010133b 2000010155d 20200000009 50500000606 70700000060 111100000609 11331223175d 13311223113b 13130000006f 141400000660 161600000006 11000027f 31010172b 2310213154c 23302030018 53602461343 70410451124 110010030218 11220220134c 13101023112b 13320200007f 141710761724 162502751543 10010000210 13202131345 30010101122 33202030077 4071045172d 6350246154a 100110030277 101310231722 122102201545 123302000010 15260275134a 17141076112d 10100000600 13312131755 33112131133 30300000066 40400000669 6060000000f 101000000666 100200201333 120000201555 121200000000 15150000060f 171700000069


==> anc/code/binary/support/d9_order48/audit48_independent_square_counts.txt <==
10294816 5748704 490816 0 0 490816
59 382464 214144 26624 0 0 26624
60 211712 123648 12288 0 0 12288
61 232192 139008 19456 0 0 19456
62 412672 224128 6144 0 0 6144
63 183040 107776 6144 0 0 6144
64 535552 291072 16384 0 0 16384
65 187136 110336 7680 0 0 7680
66 199424 119552 9216 0 0 9216
67 699392 396288 0 0 0 0
68 281344 189184 46080 0 0 46080
782 764928 405376 0 0 0 0
783 314112 174848 21504 0 0 21504
784 611840 328832 6144 0 0 6144
787 797696 422144 0 0 0 0
788 464384 255104 17152 0 0 17152
789 584704 315264 6144 0 0 6144
798 666624 363776 4096 0 0 4096
801 448000 243840 18432 0 0 18432
1109 150272 91904 0 0 0 0
1711 355072 197696 49920 0 0 49920
1712 83296 53600 22080 0 0 22080
1713 251264 138112 41984 0 0 41984
1714 202112 121216 26112 0 0 26112
1715 677376 369152 10752 0 0 10752
1716 480768 283392 93696 0 0 93696
1960 117440 69312 22784 0 0 22784


==> anc/code/binary/support/d9_order48/audit48_independent_square_enumerate.log <==
counts 10294816 5748704 490816 0 0 490816
PASS: all independently enumerated survivor cosets match; 490816 distinct(base,coset) pairs.


==> anc/code/binary/support/d9_order48/audit_triply48_geometry.py <==
#!/usr/bin/env python3
"""Positive geometric certificates for the published dimension-ten list.

The list's completeness is a dependency, not proved by this checker.
Every projective code is certified periodic or to contain an affine 4-flat.
No Z3, NumPy, or Magma required. Input is the authors' generator-matrix file.
"""
import hashlib
import itertools
import json
import re
import time
from pathlib import Path


def rank(rows):
    basis = {}
    for v in rows:
        while v:
            p = v.bit_length() - 1
            if p in basis:
                v ^= basis[p]
            else:
                basis[p] = v
                break
    return len(basis)


def find_flat(points):
    for a in sorted(points):
        answer = find_flat_at(points, a)
        if answer:
            return answer
    return None


def find_flat_at(points, a):
    S = {p ^ a for p in points}
    seen = set()
    def extend(V, basis):
        key = tuple(sorted(V))
        if key in seen:
            return None
        seen.add(key)
        if len(V) == 16:
            return [a, basis]
        for v in sorted(S - V):
            coset = {v ^ w for w in V}
            if v != min(coset) or not coset <= S:
                continue
            answer = extend(V | coset, basis + [v])
            if answer:
                return answer
        return None
    return extend({0}, [])


def main():
    start = time.monotonic()
    path = Path('triply48_generators.txt')
    data = path.read_bytes()
    records = re.findall(r'<\s*(\d+),\s*(\d+),\s*\[([^\]]*)\]\s*>', data.decode())
    certs, counts = [], dict(nonprojective=0, periodic=0, flat=0)
    for dim, ident, body in records:
        if int(dim) != 10:
            continue
        generators = [int(s, 16) for s in re.findall(r'0x[0-9a-fA-F]+', body)]
        assert len(generators) == rank(generators) == 10
        words = [0]
        for g in generators:
            words += [w ^ g for w in words]
        assert all(w.bit_count() % 8 == 0 for w in words)
        ones = (1 << 48) - 1
        assert ones in words
        basis = [ones]
        for g in generators:
            if rank(basis + [g]) > len(basis):
                basis.append(g)
        assert len(basis) == 10
        points = [sum(((g >> j) & 1) << i for i, g in enumerate(basis[1:]))
                  for j in range(48)]
        S = set(points)
        cert = dict(id=int(ident))
        if len(S) != 48:
            counts['nonprojective'] += 1
            cert['type'] = 'repeated columns'
        else:
            period = next((v ^ points[0] for v in S if v != points[0]
                           and {p ^ v ^ points[0] for p in S} == S), None)
            if period is not None:
                assert period and {p ^ period for p in S} == S
                cert.update(type='periodic', period=period)
                counts['periodic'] += 1
            else:
                flat = find_flat(S)
                assert flat is not None, ident
                a, vectors = flat
                assert rank(vectors) == 4
                F = {a}
                for v in vectors:
                    F |= {p ^ v for p in F}
                assert len(F) == 16 and F <= S
                cert.update(type='flat', anchor=a, basis=vectors)
                counts['flat'] += 1
        certs.append(cert)
    assert len(certs) == 1247 and len({c['id'] for c in certs}) == 1247
    out = dict(source_sha256=hashlib.sha256(data).hexdigest(), codes=1247,
               counts=counts, certificates=certs)
    Path('triply48_geometry_certificates.json').write_text(json.dumps(out, indent=2)+'\n')
    print(json.dumps({k:v for k,v in out.items() if k != 'certificates'}, indent=2))
    print(f'PASS: all 1247 codes checked in {time.monotonic()-start:.2f}s.')


if __name__ == '__main__':
    main()


==> anc/code/binary/support/d9_order48/check_fuglede48_reductions.py <==
#!/usr/bin/env python3
"""Exact arithmetic checks of the Smith/quadratic derivations (not a 48 search).

NumPy is used only for integer arithmetic; no floating-point rank is used.
This tests the Schur identity on random point sets and known Hadamards,
and the modulo-eight feature factorization on the entire 512-square Walsh
matrix. The mathematical exclusions are proved in the accompanying note.
"""
import itertools
import json
import random
from pathlib import Path

import numpy as np


def gf_rank(a):
    a = np.asarray(a, dtype=np.int64)
    if not a.size:
        return 0
    rows = [sum((int(x) & 1) << j for j, x in enumerate(row)) for row in a]
    basis = {}
    for x in rows:
        while x:
            p = x.bit_length() - 1
            if p not in basis:
                basis[p] = x
                break
            x ^= basis[p]
    return len(basis)


def inverse_mod4(a):
    a = np.asarray(a, dtype=np.int64).copy() % 4
    n = len(a)
    out = np.eye(n, dtype=np.int64)
    for j in range(n):
        p = next(i for i in range(j, n) if a[i, j] % 2)
        a[[p, j]] = a[[j, p]]
        out[[p, j]] = out[[j, p]]
        unit = int(a[j, j])  # 1 and 3 are their own inverses modulo four.
        a[j] = a[j] * unit % 4
        out[j] = out[j] * unit % 4
        for i in range(n):
            if i != j:
                c = int(a[i, j])
                a[i] = (a[i] - c * a[j]) % 4
                out[i] = (out[i] - c * out[j]) % 4
    assert np.array_equal(a, np.eye(n, dtype=np.int64))
    return out


def feature(points, r):
    X = np.array([[(x >> j) & 1 for j in range(r)] for x in points], dtype=np.int64)
    Q = np.array([[row[i] * row[j] for i, j in itertools.combinations(range(r), 2)]
                  for row in X], dtype=np.int64)
    return X, Q


def reorder_y(Y, r):
    basis, selected = [], []
    for i, y in enumerate(Y):
        if gf_rank(feature(basis + [y], r)[0]) > len(basis):
            basis.append(y)
            selected.append(i)
    assert len(basis) == r
    return [0] + basis + [y for i, y in enumerate(Y) if y and i not in selected]


def schur_check(X, Y, r):
    X = [0] + [1 << i for i in range(r)] + [x for x in X if x and x & (x - 1)]
    Y = reorder_y(Y, r)
    assert len(X) == len(Y) and len(set(X)) == len(X)
    xx, qx = feature(X, r)
    yy, qy = feature(Y, r)
    L = (xx @ yy.T) % 2
    B = L[1:r + 1, 1:r + 1]
    inv = inverse_mod4(B)
    residual = (L[r + 1:, r + 1:] - L[r + 1:, 1:r + 1] @ inv @ L[1:r + 1, r + 1:]) % 4
    assert not np.any(residual % 2)
    F = residual // 2
    R = (qy[r + 1:].T - qy[1:r + 1].T @ (inv % 2) @ yy[r + 1:].T) % 2
    assert np.array_equal(F, (qx[r + 1:] @ R) % 2)
    qE, qY, t = gf_rank(qx[r + 1:]), gf_rank(R), gf_rank(F)
    hE = gf_rank(np.column_stack([np.ones(len(X), dtype=np.int64), xx, qx]))
    hY = gf_rank(np.column_stack([np.ones(len(Y), dtype=np.int64), yy, qy]))
    assert (qE, qY) == (hE - r - 1, hY - r - 1)
    assert qE + qY - r * (r - 1) // 2 <= t <= min(qE, qY)
    return t, hE, hY


def factor_hadamard(H):
    H = np.asarray(H, dtype=np.int64)
    n = len(H)
    assert np.array_equal(H @ H.T, n * np.eye(n, dtype=np.int64))
    H = H * H[0, :]
    H = H * H[:, 0, None]
    L = (1 - H) // 2
    packed = [sum(int(v) << j for j, v in enumerate(row)) for row in L]
    reduced, basis = {}, []
    for row in packed:
        v = row
        while v:
            p = v.bit_length() - 1
            if p not in reduced:
                reduced[p] = v
                basis.append(row)
                break
            v ^= reduced[p]
    combinations = {0: 0}
    for i, b in enumerate(basis):
        combinations.update({v ^ b: c | (1 << i) for v, c in list(combinations.items())})
    X = [combinations[row] for row in packed]
    Y = [sum(((b >> j) & 1) << i for i, b in enumerate(basis)) for j in range(n)]
    return X, Y, len(basis)


def two_profile(A, modulus=64):
    a = np.asarray(A, dtype=np.int64).copy() % modulus
    counts = []
    while a.size:
        rank = 0
        while rank < min(a.shape):
            possible = np.argwhere(a[rank:, rank:] % 2)
            if not len(possible):
                break
            i, j = possible[0] + rank
            a[[rank, i]] = a[[i, rank]]
            a[:, [rank, j]] = a[:, [j, rank]]
            a[rank] = a[rank] * pow(int(a[rank, rank]), -1, modulus) % modulus
            for k in range(rank + 1, len(a)):
                a[k] = (a[k] - int(a[k, rank]) * a[rank]) % modulus
            rank += 1
        counts.append(rank)
        a = a[rank:, rank:]
        assert not np.any(a % 2)
        a //= 2
        modulus //= 2
        assert modulus > 1 or not a.size
    return counts


def paley12():
    residues = {x * x % 11 for x in range(1, 11)}
    H = np.ones((12, 12), dtype=np.int64)
    for i in range(11):
        for j in range(11):
            H[i + 1, j + 1] = -1 if i == j else (1 if (i - j) % 11 in residues else -1)
    return H


def main():
    r = 9
    V = list(range(512))
    x, q = feature(V, r)
    phi = np.column_stack([np.ones(512, dtype=np.int64), x, q])
    weights = np.array([1] + [-2] * 9 + [4] * 36, dtype=np.int64)
    W = 1 - 2 * ((x @ x.T) % 2)
    assert np.array_equal(W % 8, ((phi * weights) @ phi.T) % 8)
    assert phi.shape == (512, 46)
    print('Entire Walsh512 factors through 46 features modulo eight.', flush=True)
    rng = random.Random(4809)
    for _ in range(40):
        X = [0] + [1 << i for i in range(9)]
        X += rng.sample([v for v in V if v not in X], 38)
        Y = [0] + rng.sample(V[1:], 47)
        schur_check(X, Y, 9)
    print('40 random point-pair checks of the exact quadratic Schur identity pass.', flush=True)
    results = []
    H = paley12()
    for factor in [1, 2, 4, 8]:
        syl = np.array([[1]], dtype=np.int64)
        while len(syl) < factor:
            syl = np.block([[syl, syl], [syl, -syl]])
        M = np.kron(H, syl)
        X, Y, rank = factor_hadamard(M)
        profile = two_profile(M)
        t, hE, hY = schur_check(X, Y, rank)
        assert profile[0] == 1 and profile[1] == rank and profile[2] == t
        assert profile == profile[::-1]
        results.append(dict(order=len(M), phase_rank=rank, smith_2_profile=profile,
                            quadratic_pairing_rank=t, hE2=hE, hLambda2=hY))
    # A real, classified rank-nine example of order 32 exercises precisely
    # the ambient dimension used in the proposed order-48 reduction.
    for line in Path('had32_rank_le9.txt').open():
        rec, rank, *tokens = line.split()
        if rank != '9':
            continue
        rows = [int(t, 16) for t in tokens]
        M = np.array([[1 - 2 * ((h >> j) & 1) for j in range(32)] for h in rows])
        X, Y, r = factor_hadamard(M)
        profile = two_profile(M)
        t, hE, hY = schur_check(X, Y, r)
        assert profile == [1, 9, 6, 6, 9, 1] and t == 6
        results.append(dict(order=32, record=int(rec), phase_rank=r, smith_2_profile=profile,
                            quadratic_pairing_rank=t, hE2=hE, hLambda2=hY))
        break
    assert len(results) == 5
    assert sum(__import__('math').comb(9, j) for j in range(3)) == 46 < 96 // 2
    assert 48 - 2 - 2 * 9 == 28
    assert 36 - 28 == 8
    Path('fuglede48_reduction_checks.json').write_text(json.dumps(results, indent=2) + '\n')
    print(json.dumps(results, indent=2), flush=True)
    print('PASS. These checks verify identities, not existence or nonexistence at order 48.')


if __name__ == '__main__':
    main()


==> anc/code/binary/support/d9_order48/clique48_agent_square_fiveflat_independent.log <==
PASS: 490816 distinct candidate sets; all32vectors of every5-space verified inE+E; exactcoverage, noextras.


==> anc/code/binary/support/d9_order48/clique48_agent_verify_fiveflat.cpp <==
// Independent positive-certificate checker. Does not call the search routine.
// For each recorded E, verifies32distinct vectors of a5-space all lie inE+E.
#include <array>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <map>
#include <stdexcept>
#include <string>
#include <unordered_set>
using U=uint64_t;
static void require(bool ok,const char*why){if(!ok)throw std::runtime_error(why);}
static bool word(std::ifstream&f,unsigned n,U&v){
    v=0;for(unsigned k=0;k<n;k++){int c=f.get();if(c==EOF){require(k==0,"truncated word");return false;}v|=U((unsigned char)c)<<(8*k);}return true;
}
static void header(std::ifstream&f,const char*expected){char b[8];f.read(b,8);require(bool(f)&&std::string(b,8)==std::string(expected,8),"bad header");}
int main(int argc,char**argv){
    require(argc>=4,"usage: verifier BASES SURVIVORS CERT1 [CERT...] ");
    std::ifstream bf(argv[1]);unsigned nb;bf>>nb;
    std::map<unsigned,std::array<unsigned,48>>point;
    for(unsigned k=0;k<nb;k++){
        unsigned id,h,nk,ns;bf>>std::dec>>id>>h>>nk>>ns;std::array<U,9>D;U skip;
        for(U&v:D)bf>>std::hex>>v;for(unsigned j=0;j<nk+ns;j++)bf>>std::hex>>skip;
        require(bool(bf),"truncated bases");require(D[0]==((1ULL<<48)-1),"ones generator missing");
        std::array<unsigned,48>P{};for(unsigned j=0;j<48;j++)for(unsigned i=0;i<8;i++)P[j]|=((D[i+1]>>j)&1)<<i;point[id]=P;
    }
    std::ifstream sf(argv[2],std::ios::binary);header(sf,"F48LFT1\n");
    std::unordered_set<U>pending;U id,g;uint64_t expected=0;
    while(word(sf,4,id)){require(word(sf,8,g),"truncated survivor");require(id<65536&&g<(1ULL<<48),"key range");require(pending.insert((id<<48)|g).second,"duplicate survivor");expected++;}
    uint64_t checked=0;
    for(int arg=3;arg<argc;arg++){
        std::ifstream cf(argv[arg],std::ios::binary);header(cf,"F48FLT1\n");
        while(word(cf,4,id)){
            require(word(cf,8,g),"truncated extension");std::array<unsigned,5>B;for(unsigned&i:B){U x;require(word(cf,2,x),"truncated basis");require(x<512,"basis range");i=x;}
            require(pending.erase((id<<48)|g)==1,"extra or duplicate certificate");
            auto it=point.find(id);require(it!=point.end(),"unknown base");
            std::array<unsigned,48>E;std::array<bool,512>seen{};
            for(unsigned j=0;j<48;j++){E[j]=it->second[j]|(((g>>j)&1)<<8);require(!seen[E[j]],"repeated candidate point");seen[E[j]]=true;}
            std::array<bool,512>diff{};
            for(unsigned x:E)for(unsigned y:E)diff[x^y]=true;
            seen.fill(false);
            for(unsigned mask=0;mask<32;mask++){
                unsigned x=0;for(unsigned k=0;k<5;k++)if(mask>>k&1)x^=B[k];
                require(!seen[x],"dependent certificate basis");require(diff[x],"certificate vector outside E+E");seen[x]=true;
            }
            checked++;
        }
    }
    require(pending.empty(),"survivors lack certificates");require(checked==expected,"coverage count");
    std::cout<<"PASS: "<<checked<<" distinct candidate sets; all32vectors of every5-space verified inE+E; exactcoverage, noextras.\n";
}


==> anc/code/binary/support/d9_order48/fuglede48_exclusion_environment.json <==
{
  "python": "3.12.14",
  "platform": "Linux-6.18.55-x86_64-with-glibc2.39",
  "note": "Main reproduction uses Python standard library and C++17; optional identity checks use NumPy and Z3 helper imports."
}


==> anc/code/binary/support/d9_order48/fuglede48_exclusion_manifest.sha256 <==
3a708f9361966105974c086be19b6de669ae1a84735fc997b7a4e5a42d3ecf7a  READ_ME_FUGLEDE48_EXCLUSION.txt
0764ccd4995f6c2d3d4ee6d2c2a43843de207042f6001956e8aa9e34dc5ee36e  reproduce_fuglede48_exclusion.py
0f1a4f465fbf2ffad600f104ec47b25779b75a73cd28ec5f9d5918e96b1c3217  fuglede48_finite_lift_reduction.pdf
2fc2b287fa8d563a509dcb6311e5f9b18c0b60040016f933f6da67198e23cdac  fuglede48_finite_lift_reduction.tex
22480c4500fc1436efb411c696e01d09ab497604031416e912f3b85cb83c1a0a  fuglede48_rank3_structure_body.tex
0c9bfe614866b97275f6e4548becb754e736b5c817a136a9563bdf0969a50887  analytic48_tensor_pairing.tex
468d1b86858da796cd298f2d4c09d8dc7e1fd3986a3dfc22e2657929c424e81e  fuglede48_cubic_reduction.pdf
466d5e3e612e45d82a13f0c5541334e7be39808f3301bcac04abdf0621d6d084  fuglede48_cubic_reduction.tex
9bdb0fccd204a580d00d5077c869c16039398b2a4f50d106591f8416284fc6c6  fuglede48_reductions.pdf
ca5ec310e93cf926d563094f2fabb5d30b555bf814c48cee49957df893492200  fuglede48_reductions.tex
f83ef65256b519e0a00b5434b6ab2896f1829bbd9b2e59ae328ff88856f32593  triply48_generators.txt
36efe394e0c3fb93a61b1f3013053edc1e832d72ddbf1f1369e7cefd62e6eb25  audit_triply48_geometry.py
4bca0576596ede765fb0fc0081837a6d622c54a13b9616eff2954950c10e43d6  probe48_triply_lifts.py
d1382a7f84982610f84ce4c99cbb3a0a4ff7380601275d5b1b68a51e94bce7d4  analytic48_lifts_export.py
72acab200868578302b4276131e834f3909b58067a0ae6d5458d4df38c665d9c  analytic48_lifts_input.txt
42415cc64f0ee0f61d75cb0cc1fa810a3c77e4b8eeaab5d68bb45ebfc4540257  analytic48_lifts_export.json
0772e682683132350579632dd7d4cf72de694176bf226d5cafe0fdb356aa4358  analytic48_lifts_enumerate.cpp
4f29cced91d485967b709a123c3b1ba931ac03ff535cbdf464569510bd165dbf  analytic48_lifts_fiveflat.cpp
14414c6bf72571a5f2cfe2a398a2c54da2a96e23e9211e81758e36494ca12aa2  analytic48_lifts_square_survivors.bin
3edea0bc6fd8a6693cb010448ef670f410d99c9fc19f90117db7bf9653e2e73f  analytic48_lifts_square_summary.json
7b8302a3d18a7514d07eda0350631ee6ebef4cb0f351dae5e463a001ef184994  analytic48_lifts_square_fiveflat_certificates.bin
986816d069fb58bbfe5ff0cf6350fd53719212b8771d83a578aeab6ab0b572b7  analytic48_lifts_square_fiveflat_summary.json
ca5bed72806c12e2e0f2ddeffce618d3d64460cb42bcc6394527b553ca911f88  analytic48_lifts_square_fiveflat_remaining.bin
8b76cdc3b16235a621a37705454a0631331727bc9d941161e3e32165cb8c759f  clique48_agent_verify_fiveflat.cpp
4a0485f57ce15fb0cee0e3fe2f03cf2fff9c2ebf773ed7dffed21f74a039c0cd  audit48_independent_export.py
e5dfa058c380b5029fc7e295979c0b60d95042b084d22c06aac1a9ce45759b4b  audit48_independent_enumerate.cpp
ad3ee061e054550436a8ebcbb37a0d1cdf0accaf586bdc572d34441c3a62cd83  audit48_independent_input.txt
a50029d8251bde378509d34c6ee3747c889275d88b42526ba26568d658b9240c  audit48_independent_export.json
32c1aebe45c33637cb46aa8a9aaef2d731d9e51cee1f817839d906ccedc8c270  audit48_independent_square_enumerate.log
1f619c52253de9c454e1e5ae1c7d9432893e6fe97c2332710b36809e59bbd77b  audit48_independent_square_counts.txt
0c0ee81c4677b5252f66d6e1613c9858174213403796f60546ae19368c6b78af  analytic48_lifts_README.txt
1cf4257a5bc219205b749023261f8f103d019045075654088ea27ef26fbf701f  fuglede48_full_reproduction.log
4db184f6f3d57609e03a3d164bdc3b405390abb2b28eac2529fb96a86dd7351b  fuglede48_positive_verification.log
4db184f6f3d57609e03a3d164bdc3b405390abb2b28eac2529fb96a86dd7351b  clique48_agent_square_fiveflat_independent.log
ad4f0c370be7907e6027bb637128f3b488f3b796527339d478a5b993c2463d33  analytic48_tensor_pairing_check.py
6125741fcda48b6de1a5ed806c0a57f9ab5a0af86b771aa4e193d9dbd5f8e1b6  analytic48_tensor_pairing_checks.json
8b3275cc929fea6043ed54c6cce17fc998bacb5c5fbe2fdf4bd4b1375429f85f  analytic48_tensor_pairing_checks.log
6e1855560e9a73167f22beb5c7c7e62c0868f60ef8e4a5b44928ee28fc4e3581  check_fuglede48_reductions.py
f9e2591f723036eaf4efab3f6b59c7fef41b3ae62a14ed8051fbff35f18037d4  had32_rank_le9.txt
444b78f339ade88e49856c264012c747ea942ab0e1b93a3c436cfc94e436e672  fuglede48_reduction_checks.json
ed72a308bbb0ae5bc637c1857e004a4edd87bd3db8ecfda8bd4e45e0c190bb20  fuglede48_reduction_checks.log
1b7de3c9094622d6f32c4657c8521b49a7dda2b3a212bf4d6a8c5669b574d7fd  fuglede48_rank9.py
8ed17ad29f6d34fd614fbf7159fae2cf07be44fedac2ab07be3ba9ece3393fbe  fuglede48_quadratic_search.py
d7efb32df032270c5f742d0084e4b829fd0a5244cf3a8793926c48fe55a81c22  fuglede48_exclusion_environment.json


==> anc/code/binary/support/d9_order48/fuglede48_full_reproduction.log <==
+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python analytic48_lifts_export.py
{
  "bases": 112,
  "representatives": 11931431
}
quotient dimensions: [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
+ /usr/bin/c++ -O3 -std=c++17 analytic48_lifts_enumerate.cpp -o /workspace/scratch/17cb9f586176/build_fuglede48/enumerate
+ /workspace/scratch/17cb9f586176/build_fuglede48/enumerate --projective --square-only --output analytic48_lifts_square_survivors.bin
{
  "mode": "square_only",
  "projective_only": true,
  "retained": 490816,
  "complete": true,
  "tested": 10294816,
  "weight4": 5748704,
  "square_rank_38_to_43": 490816,
  "aperiodic": 0,
  "missing_count_ge31": 0,
  "missing_span9": 0,
  "elapsed_seconds": 2.39436,
  "missing_histogram": {}
}

+ /usr/bin/c++ -O3 -std=c++17 analytic48_lifts_fiveflat.cpp -o /workspace/scratch/17cb9f586176/build_fuglede48/find_subspaces
+ /workspace/scratch/17cb9f586176/build_fuglede48/find_subspaces --input analytic48_lifts_square_survivors.bin --nodes 65536 --prefix analytic48_lifts_square_fiveflat
{
  "complete": true,
  "tested": 490816,
  "fiveflat_certificates": 490816,
  "remaining": 0,
  "node_cap": 65536,
  "nodes": 3117937,
  "max_nodes": 3406,
  "elapsed_seconds": 1.25592
}

+ /usr/bin/c++ -O3 -std=c++17 clique48_agent_verify_fiveflat.cpp -o /workspace/scratch/17cb9f586176/build_fuglede48/verify_subspaces
+ /workspace/scratch/17cb9f586176/build_fuglede48/verify_subspaces analytic48_lifts_input.txt analytic48_lifts_square_survivors.bin analytic48_lifts_square_fiveflat_certificates.bin
PASS: 490816 distinct candidate sets; all32vectors of every5-space verified inE+E; exactcoverage, noextras.

+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python audit48_independent_export.py
{
  "bases": 26,
  "rank2_forms": 10795,
  "targets": 26582,
  "representatives": 10294816
}
+ /usr/bin/c++ -O3 -std=c++17 audit48_independent_enumerate.cpp -o /workspace/scratch/17cb9f586176/build_fuglede48/independent_enumerate
+ /workspace/scratch/17cb9f586176/build_fuglede48/independent_enumerate --algebra-only
counts 10294816 5748704 490816 0 0 490816
PASS: all independently enumerated survivor cosets match; 490816 distinct(base,coset) pairs.

PASS: all requested checks completed in 14.44s.
The mathematical exclusion uses the analytic proof and the published classification.


==> anc/code/binary/support/d9_order48/fuglede48_positive_verification.log <==
PASS: 490816 distinct candidate sets; all32vectors of every5-space verified inE+E; exactcoverage, noextras.


==> anc/code/binary/support/d9_order48/fuglede48_reduction_checks.json <==
[
  {
    "order": 12,
    "phase_rank": 10,
    "smith_2_profile": [
      1,
      10,
      1
    ],
    "quadratic_pairing_rank": 1,
    "hE2": 12,
    "hLambda2": 12
  },
  {
    "order": 24,
    "phase_rank": 11,
    "smith_2_profile": [
      1,
      11,
      11,
      1
    ],
    "quadratic_pairing_rank": 11,
    "hE2": 23,
    "hLambda2": 23
  },
  {
    "order": 48,
    "phase_rank": 12,
    "smith_2_profile": [
      1,
      12,
      22,
      12,
      1
    ],
    "quadratic_pairing_rank": 22,
    "hE2": 35,
    "hLambda2": 35
  },
  {
    "order": 96,
    "phase_rank": 13,
    "smith_2_profile": [
      1,
      13,
      34,
      34,
      13,
      1
    ],
    "quadratic_pairing_rank": 34,
    "hE2": 48,
    "hLambda2": 48
  },
  {
    "order": 32,
    "record": 25425,
    "phase_rank": 9,
    "smith_2_profile": [
      1,
      9,
      6,
      6,
      9,
      1
    ],
    "quadratic_pairing_rank": 6,
    "hE2": 24,
    "hLambda2": 25
  }
]


==> anc/code/binary/support/d9_order48/fuglede48_reduction_checks.log <==
Entire Walsh512 factors through 46 features modulo eight.
40 random point-pair checks of the exact quadratic Schur identity pass.
[
  {
    "order": 12,
    "phase_rank": 10,
    "smith_2_profile": [
      1,
      10,
      1
    ],
    "quadratic_pairing_rank": 1,
    "hE2": 12,
    "hLambda2": 12
  },
  {
    "order": 24,
    "phase_rank": 11,
    "smith_2_profile": [
      1,
      11,
      11,
      1
    ],
    "quadratic_pairing_rank": 11,
    "hE2": 23,
    "hLambda2": 23
  },
  {
    "order": 48,
    "phase_rank": 12,
    "smith_2_profile": [
      1,
      12,
      22,
      12,
      1
    ],
    "quadratic_pairing_rank": 22,
    "hE2": 35,
    "hLambda2": 35
  },
  {
    "order": 96,
    "phase_rank": 13,
    "smith_2_profile": [
      1,
      13,
      34,
      34,
      13,
      1
    ],
    "quadratic_pairing_rank": 34,
    "hE2": 48,
    "hLambda2": 48
  },
  {
    "order": 32,
    "record": 25425,
    "phase_rank": 9,
    "smith_2_profile": [
      1,
      9,
      6,
      6,
      9,
      1
    ],
    "quadratic_pairing_rank": 6,
    "hE2": 24,
    "hLambda2": 25
  }
]
PASS. These checks verify identities, not existence or nonexistence at order 48.


==> anc/code/binary/support/d9_order48/had32_rank_le9.txt <==
25418 5 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999999 99996666 99669966 99666699 96969696 96966969 96699669 96696996
25419 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969699 96966966 96699666 96696999
25420 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969666 96966999 96699699 96696966
25421 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999966 99996699 99669999 99666666 96969669 96966996 96699696 96696969
25422 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9996A55A 99965AA5 99699966 99696699 96999696 96996969 96669669 96666996
25423 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
25424 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999666 96996999 96669699 96666966
25425 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999666 96996999 96669969 96666696
25426 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A599995A A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A5665A 96995AA5 96669969 965AA596
25427 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A599995A A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A55A69 96996696 9666A55A 965A99A5
25428 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
25429 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 9696965A 969669A5 966996A5 9669695A
25430 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 96969969 96966696 9669965A 966969A5
25431 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 9696965A 969669A5 96699969 96696696
25432 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
25433 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 99669696 99666969 96969669 96966996 966999A5 9669665A
25434 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
25435 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969969 96966696 96699996 96696669
25436 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996996 96966669 96699969 96669696
25437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996969 96966696 96699996 96669669
25438 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25439 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 9696995A 969666A5 966999A5 9669665A
25440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A99A5 A55A665A 99999696 99996969 99669669 99666996 9696A566 96965A99 9669995A 966966A5
25441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A99A5 A55A665A 9996A566 99965A99 99699696 99696969 9699995A 969966A5 96669669 96666996
25443 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9999A566 99995A99 996696A5 9966695A 96969969 96966696 9669965A 966969A5
25444 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 99999969 99996696 996696A5 9966695A 9696965A 969669A5 9669A566 96695A99
25445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 96696696
25446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 96969969 96966696 9669A566 96695A99
25447 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666965A 966669A5
25448 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 9699965A 969969A5 966696A5 9666695A
25449 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 996996A5 9969695A 96999969 96996696 9666965A 966669A5
25451 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9999A566 99995A99 99669996 99666669 9696965A 969669A5 96699969 96696696
25453 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 99699996 99696669 9699965A 969969A5 96669969 96666696
25454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999996 96996669 96669969 96666696
25455 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999969 96996696 96669996 96666669
25456 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9999A566 99995A99 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25458 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 996999A5 9969665A 96999669 96996996 9666995A 966666A5
25459 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 969999A5 9699665A 9666995A 966666A5
25460 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 9699995A 969966A5 966699A5 9666665A
25461 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5999966 A5665A96 A55A6669 999696A5 9996695A 9969965A 996969A5 96A56666 96995A99 96669969 965AA596
25463 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5999666 A5665AA5 A55A695A 99969996 99966669 99699969 99696696 96A56966 96995A99 9666965A 965AA5A5
25465 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5999666 A5665A96 A55A6969 999699A5 9996665A 9969995A 996966A5 96A56966 96995A99 96669669 965AA596
25467 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
25468 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
25469 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699699 99696966 96999969 96996696 96669666 96666999
25470 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699699 99696966 96999666 96996999 96669969 96666696
25471 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A59999A5 A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A55A69 96996696 9666A5A5 965A995A
25472 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
25473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
25474 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 9699695A 96965AA5 9669A5A5 9666965A
25475 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
25476 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
25477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
25478 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
25479 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 99A56696 9996A569 99695A69 995A9996 969969A5 96965A5A 9669A55A 966696A5
25482 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 99996996 9996A569 99695A69 99669696 96A5665A 96965AA5 9669A5A5 965A995A
25483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
25484 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A5665A 969969A5 966696A5 965A995A
25485 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
25486 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
25487 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
25488 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
25489 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
25490 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699965A 969969A5 9666A566 96665A99
25492 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5999669 A5666969 A55A6696 999969A5 9996A55A 99695A5A 996696A5 96A56666 96965A99 9669A599 965A9966
25493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A66565A6 A5A55A5A A55A9996 A55A6669 9A56596A 99966696 9969A55A 99695AA5 96999666 96996999 96669699 95A6A965
25494 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A66565A6 A5A55A5A A55A9996 A55A6669 9A56596A 99966696 99699666 99696999 9699A55A 96995AA5 96669699 95A6A965
25495 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A66565A6 A599695A A5665A99 A55A9666 9A56596A 99966696 99699996 99696669 96A5965A 96995AA5 965AA599 95A6A965
25496 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59596A 99996696 99669996 99666669 9696965A 969669A5 966996A5 95A9A959
25497 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59596A 99996696 9966965A 996669A5 96969996 96966669 966996A5 95A9A959
25498 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 9999695A 99669996 99666669 9696965A 969669A5 96699969 95A9A695
25499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 9999695A 9966965A 996669A5 96969996 96966669 96699969 95A9A695
25500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 99966996 99696969 9966965A 9699995A 96966669 966699A5 95A9A695
25501 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59566A 99996996 99669696 99666969 9696995A 969666A5 966999A5 95A9A659
25502 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55A9996 A55A6669 9A5956A6 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 95A9A695
25503 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55A9996 A55A6669 9A56596A 99966696 9969A566 99695A99 9699965A 969969A5 966696A5 95A6A959
25506 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55A9696 A55A6969 9A5659A6 9996665A 9969995A 996966A5 9699A566 96995A99 96669669 95A6A995
25507 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55A965A A55A69A5 9A56596A 99966696 99699996 99696669 9699A566 96995A99 966696A5 95A6A959
25511 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55AA596 A55A5A69 9A56656A 99965A96 99699966 99696699 9699965A 969969A5 966696A5 95A6A959
25512 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A59566A 9996695A 9969A596 99665AA5 969969A5 96969696 9666A569 95A99A59
25513 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A59566A 9996695A 996969A5 99669696 9699A596 96965AA5 9666A569 95A99A59
25514 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99996996 99695A69 99669696 9699965A 96965AA5 9669A5A5 95A6A959
25515 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99995A5A 996969A5 99669696 9699A596 96965AA5 96699669 95A6A959
25516 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99965A96 9969A596 99695A69 9699965A 969969A5 966696A5 95A6A959
25519 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5996966 A5669666 A55A6699 9A56656A 99965A96 9969A596 99695A69 96A566A5 9699965A 965A99A5 95A6A959
25521 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55AA566 A55A5A99 9A5956A6 9999695A 9966965A 996669A5 96969996 96966669 9669A599 95A99A65
25522 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55AA566 A55A5A99 9A56659A 99965A66 99699996 99696669 9699965A 969969A5 966696A5 95A6A959
25524 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5956A6 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 95A99A65
25526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5956A6 99966966 99696999 9966965A 9699A55A 96965A99 9666A5A5 95A99A65
25528 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A56659A 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 95A6A959
25529 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A56659A 99965A66 9969965A 996969A5 9699A566 96995A99 966696A5 95A6A959
25532 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A66565A9 A599665A A5665A66 A55A9999 9A59596A 99A55A99 9966A55A 995A66A5 96969669 96966996 96699696 95A9A965
25533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 99669999 99666666 9696965A 969669A5 966996A5 95A9A956
25534 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 9966965A 996669A5 96969999 96966666 966996A5 95A9A956
25536 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 9999695A 99669999 99666666 9696965A 969669A5 96699966 95A9A695
25537 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 9999695A 9966965A 996669A5 96969999 96966666 96699966 95A9A695
25539 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 99966999 99696966 9966965A 9699995A 96966666 966699A5 95A9A695
25542 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A9999 A55A6666 9A5956A9 9999695A 9966965A 996669A5 9696A569 96965A96 96699966 95A9A695
25543 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A995A A55A66A5 9A5659A9 9996665A 9969A569 99695A96 96999699 96996966 96669666 95A6A995
25545 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A9699 A55A6966 9A5659A9 9996665A 9969995A 996966A5 9699A569 96995A96 96669666 95A6A995
25546 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A965A A55A69A5 9A59596A 99996699 99669999 99666666 9696A569 96965A96 966996A5 95A9A956
25547 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55A965A A55A69A5 9A5956A9 9999695A 9966A569 99665A96 96969999 96966666 96699966 95A9A695
25551 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55AA569 A55A5A96 9A56659A 99965A69 99699999 99696666 9699965A 969969A5 966696A5 95A6A956
25552 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
25553 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 99669669 99666996 9696A55A 96965AA5 96699696 95A9A965
25554 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 9996695A 9969965A 99665AA5 96995A96 96969669 9666A596 95A9A965
25556 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 99996969 9966A55A 99665AA5 96969669 96966996 9669A5A5 95A99A56
25557 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 95A99A56
25559 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 9996695A 996969A5 99669669 9699A569 96965AA5 9666A596 95A99A56
25561 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99996969 99695A96 99669669 9699965A 96965AA5 9669A5A5 95A6A956
25562 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99995A5A 9969A569 99665AA5 969969A5 96969669 96699696 95A6A956
25563 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 95A6A956
25564 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99965A69 9969965A 996969A5 9699A569 96995A96 966696A5 95A6A956
25565 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9669 A55A6996 9A5965A9 99995A5A 99669999 99666666 9696A55A 96965AA5 96699696 95A9A965
25568 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5996999 A5669699 A55A6666 9A56659A 99965A69 9969A569 99695A96 96A566A5 9699965A 965A99A5 95A6A956
25569 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A599665A A56666A5 A55A9999 9A5965A9 99A55A99 9966A55A 995A5A66 96969669 96966996 96699696 95A9A965
25572 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A599665A A56666A5 A55A9999 9A56659A 99965A69 9969A569 99695A96 96A59699 969969A5 965A9666 95A6A956
25574 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 99669969 99666696 969696A5 9696695A 9669959A 96696A65
25575 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 99669969 99666696 9696959A 96966A65 966996A5 9669695A
25576 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 996696A5 9966695A 96969969 96966696 9669959A 96696A65
25578 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 9966959A 99666A65 969696A5 9696695A 96699969 96696696
25579 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999695A9 99696969 99666696 969966A5 9696695A 9669959A 96669A65
25584 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99996696 99669A56 996665A9 9696959A 96966A65 966996A5 9669695A
25585 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99996696 996696A5 9966695A 9696959A 96966A65 96699A56 966965A9
25586 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99969696 99696A56 996665A9 9699659A 96966A65 966996A5 9666995A
25588 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 99669A65 9966659A 969695A9 96966A56 96699696 96696969
25589 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 99669696 99666969 969695A9 96966A56 96699A65 9669659A
25590 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 996695A9 99666A56 96969A65 9696659A 96699696 96696969
25591 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999696A5 99696A65 9966659A 969965A9 96966A56 96699696 96669969
25594 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999696 99996969 996695A9 99666A56 96969A65 9696659A 9669995A 966966A5
25595 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999696 99969969 996965A9 99666A56 96996A65 9696659A 9669995A 966696A5
25596 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999959A 99996A65 996696A5 9966695A 96969969 96966696 96699A56 966965A9
25597 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999959A 99969A65 996966A5 9966695A 96996969 96966696 96699A56 966695A9
25598 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 9969995A 996966A5 96999696 96996969 966695A9 96666A56
25599 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 9969995A 996966A5 969995A9 96996A56 96669696 96666969
25601 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 996995A9 99696A56 96999696 96996969 9666995A 966666A5
25602 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 99699969 99696696 969996A5 9699695A 9666959A 96666A65
25603 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 99699969 99696696 9699959A 96996A65 966696A5 9666695A
25604 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 9969959A 99696A65 969996A5 9699695A 96669969 96666696
25605 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9A65 A55A659A 9999995A 999966A5 9966A566 99665A99 969695A9 96966A56 96699696 96696969
25610 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9A65 A55A659A 9996A566 99965A99 9969995A 996966A5 96999696 96996969 966695A9 96666A56
25623 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9A56 A55A65A9 9999959A 99996A65 996696A5 9966695A 96969969 96966696 9669A566 96695A99
25624 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9A56 A55A65A9 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666959A 96666A65
25631 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A9969 A55A6696 9996A566 99965A99 99699A56 996965A9 9699959A 96996A65 966696A5 9666695A
25634 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A995A A55A66A5 9999A566 99995A99 99669A65 9966659A 969695A9 96966A56 96699696 96696969
25635 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A995A A55A66A5 99999696 99996969 996695A9 99666A56 96969A65 9696659A 9669A566 96695A99
25637 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A995A A55A66A5 9996A566 99965A99 99699A65 9969659A 969995A9 96996A56 96669696 96666969
25642 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A96A5 A55A695A 9996A566 99965A99 9969959A 99696A65 96999A56 969965A9 96669969 96666696
25643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A95A9 A55A6A56 99999696 99996969 9966A566 99665A99 96969A65 9696659A 9669995A 966966A5
25644 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A95A9 A55A6A56 99999696 99996969 9966995A 996666A5 96969A65 9696659A 9669A566 96695A99
25646 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55A95A9 A55A6A56 9996A566 99965A99 99699696 99696969 9699995A 969966A5 96669A65 9666659A
25650 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5999966 A56665A6 A55A5A99 99A559A9 99996696 99669A56 995AA569 9696959A 96966A65 966996A5 9669695A
25653 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5999966 A56665A6 A55A5A99 99A5599A 999966A5 99669A65 995AA55A 969695A9 96966A56 96699696 96696969
25658 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5999966 A56665A6 A55A5A99 999696A5 9996695A 9969959A 99696A65 96A55A96 969965A9 96669969 965AA656
25659 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5999966 A56665A6 A55A5A99 99969696 99966969 996995A9 99696A56 96A55AA5 9699659A 9666995A 965AA665
25672 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99A55AA5 9999695A 9966959A 995AA665 96969A56 969665A9 96699969 96696696
25675 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99A55A96 99996969 996695A9 995AA656 96969A65 9696659A 9669995A 966966A5
25680 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99A559A9 99996A56 99669696 995AA569 9696995A 969666A5 96699A65 9669659A
25692 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99969A65 9996659A 9969995A 996966A5 96A55A96 96996969 966695A9 965AA656
25694 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59995A6 A5666966 A55A5A99 99969A56 999665A9 99699969 99696696 96A55AA5 9699695A 9666959A 965AA665
25726 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5995AA5 A566599A A55AA566 99969A56 999665A9 99699969 99696696 96A595A6 9699695A 96666A65 965A9699
25727 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5995AA5 A566599A A55AA566 99969696 99966969 996995A9 99696A56 96A59966 9699659A 966666A5 965A9A59
25735 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5995A96 A56659A9 A55AA566 99969A65 9996659A 9969995A 996966A5 96A595A6 96996969 96666A56 965A9699
25737 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5995A96 A56659A9 A55AA566 999696A5 9996695A 9969959A 99696A65 96A59966 969965A9 96666696 965A9A59
25739 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5969966 A56965A6 A55A5A99 999996A5 9999695A 9966959A 99666A65 96A55A96 969665A9 96699969 965AA656
25743 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5969966 A56965A6 A55A5A99 99999696 99996969 996695A9 99666A56 96A55AA5 9696659A 9669995A 965AA665
25748 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5969966 A56965A6 A55A5A99 999995A9 99996A56 99669696 99666969 96A5599A 969666A5 96699A65 965AA55A
25752 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5969966 A56965A6 A55A5A99 9999959A 99996A65 996696A5 9966695A 96A559A9 96966696 96699A56 965AA569
25770 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A59695A6 A5696966 A55A5A99 9999995A 999966A5 99669A65 9966659A 96A559A9 96966A56 96699696 965AA569
25772 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A65 9996659A 9969995A 996966A5 969995A6 96996A59 96669699 96666966
25775 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A59 999665A6 99699966 99696699 9699959A 96996A65 966696A5 9666695A
25779 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55A9A65 A55A659A 9996A656 999659A9 9969995A 996966A5 969995A6 96996A59 96669699 96666966
25782 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55A959A A55A6A65 9996A656 999659A9 996996A5 9969695A 96999A59 969965A6 96669966 96666699
25786 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999A56 A5666696 A55A59A9 999696A5 9996695A 9969959A 99696A65 96A559A6 96996699 96669A59 965AA566
25787 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999A56 A5666696 A55A59A9 99969699 99966966 996995A6 99696A59 96A5599A 969966A5 96669A65 965AA55A
25793 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999696 A5666A56 A55A59A9 99A55A99 99996966 996695A6 995AA659 9696995A 969666A5 96699A65 9669659A
25798 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999696 A5666A56 A55A59A9 99A5599A 99996A65 996696A5 995AA55A 96969A59 969665A6 96699966 96696699
25807 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5999696 A5666A56 A55A59A9 99969A65 9996659A 9969995A 996966A5 96A559A6 96996A59 96669699 965AA566
25821 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5995AA5 A566599A A55AA656 99969A59 999665A6 99699966 99696699 96A56A56 9699959A 966696A5 965A6969
25822 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5995AA5 A566599A A55AA656 99969699 99966966 996995A6 99696A59 96A56696 9699995A 96669A65 965A65A9
25824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5995A99 A56659A6 A55AA656 99969A65 9996659A 9969995A 996966A5 96A56A56 969995A6 96669699 965A6969
25825 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5995A99 A56659A6 A55AA656 999696A5 9996695A 9969959A 99696A65 96A56696 96999966 96669A59 965A65A9
25826 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5969A56 A5696696 A55A59A9 999996A5 9999695A 9966959A 99666A65 96A559A6 96966699 96699A59 965AA566
25834 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99999696 99996969 996695A9 99666A56 96969966 96966699 96699A59 966965A6
25835 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99999696 99969969 996965A9 99666A56 96996966 96966699 96699A59 966695A6
25836 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 99699966 99696699 969995A9 96996A56 96669696 96666969
25837 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 99699696 99696969 969995A9 96996A56 96669966 96666699
25838 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 996995A9 99696A56 96999966 96996699 96669696 96666969
25839 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699969 99696696 969995A6 96996A59 96669699 96666966
25840 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699699 99696966 969995A6 96996A59 96669969 96666696
25841 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 996995A6 99696A59 96999969 96996696 96669699 96666966
25842 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9A59 A55A65A6 99999696 99996969 996695A9 99666A56 96969966 96966699 9669A665 9669599A
25843 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9A59 A55A65A6 999995A9 99996A56 99669696 99666969 9696A665 9696599A 96699966 96696699
25844 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9A59 A55A65A6 9996A665 9996599A 99699966 99696699 969995A9 96996A56 96669696 96666969
25847 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9A56 A55A65A9 9996A665 9996599A 99699969 99696696 969995A6 96996A59 96669699 96666966
25850 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9969 A55A6696 9996A665 9996599A 99699A56 996965A9 96999699 96996966 966695A6 96666A59
25854 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9966 A55A6699 99999696 99996969 996695A9 99666A56 9696A665 9696599A 96699A59 966965A6
25855 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9966 A55A6699 999995A9 99996A56 99669696 99666969 96969A59 969665A6 9669A665 9669599A
25856 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55A9966 A55A6699 9996A665 9996599A 99699A59 996965A6 96999696 96996969 966695A9 96666A56
25858 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5999A65 A56666A5 A55A599A 99969696 99966969 996995A9 99696A56 96A559A6 96996699 96669A59 965AA566
25863 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A59996A5 A5666A65 A55A599A 99A55A96 99996969 996695A9 995AA656 96969966 96966699 96699A59 966965A6
25866 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A59996A5 A5666A65 A55A599A 99A559A9 99996A56 99669696 995AA569 96969A59 969665A6 96699966 96696699
25871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A59996A5 A5666A65 A55A599A 99969A56 999665A9 99699969 99696696 96A559A6 96996A59 96669699 965AA566
25878 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 999995A9 99996A56 99669696 99666969 9696A55A 96965AA5 9669A665 9669599A
25879 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 999995A9 9996A656 99695A96 99666969 9699695A 96965AA5 9669A665 9666959A
25880 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 9969A569 99695A96 969996A5 9699695A 9666959A 96666A65
25881 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 9969A569 99695A96 9699959A 96996A65 966696A5 9666695A
25882 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 996996A5 9969695A 9699A569 96995A96 9666959A 96666A65
25884 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A599A566 A56659A6 A55A6699 999696A5 9996695A 9969959A 99696A65 96A56696 969959A9 9666A569 965A9A56
25886 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A59995A6 A5666966 A55A6699 99A56696 99996969 996695A9 995A9A56 9696A665 9696599A 9669A55A 96695AA5
25895 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A59995A6 A5666966 A55A6699 9996A665 9996599A 9969A55A 99695AA5 96A56696 96996969 966695A9 965A9A56
25897 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A59995A6 A5666966 A55A6699 9996A656 999659A9 9969A569 99695A96 96A566A5 9699695A 9666959A 965A9A65
25906 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A596A566 A56959A6 A55A6699 99999696 99996969 996695A9 99666A56 96A566A5 9696599A 9669A55A 965A9A65
25911 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A59695A6 A5696966 A55A6699 9999A665 9996695A 9969959A 99665AA5 96A56696 969959A9 9666A569 965A9A56
25913 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 999996A5 9999695A 9966959A 99666A65 9696A659 969659A6 9669A566 96695A99
25914 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 999996A5 9996A55A 9969599A 99666A65 96996A59 969659A6 9669A566 96669699
25915 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A665 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 96666966
25916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A665 9996599A 99699699 99696966 9699A55A 96995AA5 966695A6 96666A59
25918 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 969996A5 9699695A 9666959A 96666A65
25919 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
25920 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 996996A5 9969695A 9699A566 96995A99 9666959A 96666A65
25922 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9699 A55A6966 9996A665 9996599A 9969A55A 99695AA5 96999969 96996696 966695A6 96666A59
25924 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9699 A55A6966 9996A665 9996599A 99699969 99696696 9699A55A 96995AA5 966695A6 96666A59
25925 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A599A569 A56659A9 A55A6696 999696A5 9996695A 9969959A 99696A65 96A56699 969959A6 9666A566 965A9A59
25927 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A599A569 A56659A9 A55A6696 99969699 99966966 996995A6 99696A59 96A566A5 9699599A 9666A55A 965A9A65
25929 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A59995A9 A5666969 A55A6696 99A566A5 9999695A 9966959A 995A9A65 9696A659 969659A6 9669A566 96695A99
25940 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A59995A9 A5666969 A55A6696 9996A665 9996599A 9969A55A 99695AA5 96A56699 96996966 966695A6 965A9A59
25949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A59966A5 A566659A A55A9969 9996A659 999659A6 9969A566 99695A99 96A595A9 9699695A 96666A65 965A9696
25951 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A59966A5 A566659A A55A9969 99969699 99966966 996995A6 99696A59 96A5A569 9699599A 96665AA5 965AA656
25953 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5996699 A56665A6 A55A9969 9996A665 9996599A 9969A55A 99695AA5 96A595A9 96996966 96666A59 965A9696
25955 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 96666966
25956 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 99699699 99696966 969995A6 96996A59 9666A55A 96665AA5
25957 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 996995A6 99696A59 9699A55A 96995AA5 96669699 96666966
25959 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
25960 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 996996A5 9969695A 9699959A 96996A65 9666A566 96665A99
25961 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 9969959A 99696A65 9699A566 96995A99 966696A5 9666695A
25963 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A95A6 A55A6A59 9996A665 9996599A 9969A55A 99695AA5 96999A56 969965A9 96669699 96666966
25964 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A95A6 A55A6A59 9996A665 9996599A 99699A56 996965A9 9699A55A 96995AA5 96669699 96666966
25966 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A599A656 A5665A96 A55A65A9 999696A5 9996695A 9969959A 99696A65 96A565A6 96995A99 9666A659 965A9966
25967 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A599A656 A5665A96 A55A65A9 99969699 99966966 996995A6 99696A59 96A5659A 96995AA5 9666A665 965A995A
25973 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5999696 A5666A56 A55A65A9 9996A665 9996599A 9969A55A 99695AA5 96A565A6 96996A59 96669699 965A9966
25976 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A59966A5 A566659A A55A9A56 9996A659 999659A6 9969A566 99695A99 96A56A56 9699959A 966696A5 965A6969
25977 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A59966A5 A566659A A55A9A56 99969699 99966966 996995A6 99696A59 96A55A96 9699A55A 9666A665 965A59A9
25978 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5996699 A56665A6 A55A9A56 9996A665 9996599A 9969A55A 99695AA5 96A56A56 969995A6 96669699 965A6969
25979 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 9969A55A 99695AA5 969995A9 96996A56 96669696 96666969
25980 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 99699696 99696969 969995A9 96996A56 9666A55A 96665AA5
25981 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 996995A9 99696A56 9699A55A 96995AA5 96669696 96666969
25983 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A656 999659A9 996996A5 9969695A 9699959A 96996A65 9666A569 96665A96
25984 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A656 999659A9 9969959A 99696A65 9699A569 96995A96 966696A5 9666695A
25986 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A95A9 A55A6A56 9996A665 9996599A 99699A59 996965A6 9699A55A 96995AA5 96669696 96666969
25987 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A599A659 A5665A99 A55A65A6 999696A5 9996695A 9969959A 99696A65 96A565A9 96995A96 9666A656 965A9969
25988 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A599A659 A5665A99 A55A65A6 99969696 99966969 996995A9 99696A56 96A5659A 96995AA5 9666A665 965A995A
25992 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5999699 A5666A59 A55A65A6 9996A665 9996599A 9969A55A 99695AA5 96A565A9 96996A56 96669696 965A9969
25993 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5999699 A5666A59 A55A65A6 9996A656 999659A9 9969A569 99695A96 96A5659A 96996A65 966696A5 965A995A
25995 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5969699 A5696A59 A55A65A6 9999A55A 99966A65 996996A5 9966599A 96A56696 969959A9 9666A569 965A9A56
25996 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 99699969 99696696 96A59699 96A56966 965A95A6 965A6A59
25997 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 99699969 99696696 96A595A6 96A56A59 965A9699 965A6966
26000 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 996995A6 99696A59 96A59699 96A56966 965A9969 965A6696
26001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A5669A56 A56665A9 9996A55A 99965AA5 99699969 99696696 96A59699 96A56966 965A95A6 965A6A59
26010 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A5669A56 A56665A9 99969699 99966966 996995A6 99696A59 96A5A55A 96A55AA5 965A9969 965A6696
26014 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A5669969 A5666696 99969699 99966966 996995A6 99696A59 96A59A56 96A565A9 965AA55A 965A5AA5
26033 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 99699969 99696696 96A596A5 96A5695A 965A959A 965A6A65
26034 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 996996A5 9969695A 96A59969 96A56696 965A959A 965A6A65
26037 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 9969959A 99696A65 96A596A5 96A5695A 965A9969 965A6696
26038 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 999696A5 9996695A 9969959A 99696A65 96A59A56 96A565A9 965A9969 965A6696
26039 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 999696A5 9996695A 9969959A 99696A65 96A59969 96A56696 965A9A56 965A65A9
26044 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A5669A56 A56665A9 999696A5 9996695A 9969959A 99696A65 96A5A566 96A55A99 965A9969 965A6696
26051 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A5669969 A5666696 999696A5 9996695A 9969959A 99696A65 96A59A56 96A565A9 965AA566 965A5A99
26057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A59699 96A56966 965A95A6 965A6A59
26058 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A595A6 96A56A59 965A9699 965A6966
26059 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59A59 96A565A6 965A9966 965A6699
26060 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59966 96A56699 965A9A59 965A65A6
26061 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A56696A5 A566695A 9996A569 99965A96 9969959A 99696A65 96A59A59 96A565A6 965A9966 965A6699
26066 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566959A A5666A65 9996A569 99965A96 996996A5 9969695A 96A59966 96A56699 965A9A59 965A65A6
26071 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59A59 96A565A6 965A9966 965A6699
26072 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59966 96A56699 965A9A59 965A65A6
26073 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A6656666 A5A5599A A55A9A56 A55A65A9 9A56596A 99966696 9969A55A 99695AA5 969995A6 96996A59 96669699 95A6A965
26138 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A6655A5A A5A565A6 A55A9966 A55A6699 9A56656A 99965A96 9969A656 996959A9 9699959A 96996A65 966696A5 95A6A959
26151 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A665596A A5A56696 A55A9A56 A55A65A9 9A5956A6 9999695A 9966959A 99666A65 9696A566 96965A99 9669A659 95A999A5
26158 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A665596A A5A56696 A55A9A56 A55A65A9 9A566666 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 95A6A965
26162 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A665596A A5A56696 A55A9A56 A55A65A9 9A56665A 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 95A6A959
26217 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659665A A59959A6 A566A566 A5665A99 9A655A66 99A5659A 995A9696 995A6969 9696995A 969666A5 966995A9 95A9AA55
26222 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659665A A59959A6 A566A566 A5665A99 9A6555AA 99A56A56 995A9696 995A6969 9696995A 969666A5 96699A65 95A9A599
26228 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659665A A59959A6 A566A566 A5665A99 9A56596A 99966696 99699A56 996965A9 96A5959A 96A56A65 965A96A5 959AA959
26230 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659665A A59959A6 A566A566 A5665A99 9A5656A6 9996695A 9969959A 99696A65 96A59A56 96A565A9 965A9969 959AA695
26239 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659656A A5995A96 A566A656 A56659A9 9A65569A 99A56966 995A95A6 995A6A59 9696995A 969666A5 96699A65 95A9A599
26240 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659656A A5995A96 A566A656 A56659A9 9A565A66 9996659A 9969995A 996966A5 96A595A6 96A56A59 965A9699 959AA965
26246 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959669 A659656A A5995A96 A566A656 A56659A9 9A56569A 99966966 996995A6 99696A59 96A5995A 96A566A5 965A9A65 959AA599
26257 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6656669 A5A5599A A55A9A59 A55A65A6 9A56596A 99966699 9969A55A 99695AA5 969995A9 96996A56 96669696 95A6A965
26259 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6656669 A5A5599A A55A9969 A55A6696 9A565A5A 999665A9 9969A55A 99695AA5 96999699 96996966 966695A6 95A6AA55
26324 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A665596A A5A56699 A55A9A59 A55A65A6 9A596669 9999599A 9966A55A 99665AA5 969695A9 96966A56 96699696 95A9A965
26334 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A665596A A5A56699 A55A9A59 A55A65A6 9A566669 9996599A 9969A55A 99695AA5 969995A9 96996A56 96669696 95A6A965
26338 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A665596A A5A56699 A55A9A59 A55A65A6 9A56665A 999659A9 9969A569 99695A96 9699959A 96996A65 966696A5 95A6A956
26370 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A66555AA A5A56A59 A55A9699 A55A6966 9A59665A 999959A9 9966A569 99665A96 9696995A 969666A5 96699A65 95A9A596
26376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A66555AA A5A56A59 A55A9699 A55A6966 9A566669 9996599A 9969A55A 99695AA5 96999969 96996696 96669A56 95A6A5A5
26377 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A66555AA A5A56A59 A55A9699 A55A6966 9A56665A 999659A9 9969A569 99695A96 9699995A 969966A5 96669A65 95A6A596
26451 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A6556A9 99A5695A 995A959A 995A6A65 96969A59 969665A6 96699966 95A9A695
26460 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A565A69 9996659A 9969995A 996966A5 96A59699 96A56966 965A95A6 959AAA55
26465 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A56596A 99966699 99699A59 996965A6 96A5959A 96A56A65 965A96A5 959AA956
26471 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A5656A9 9996695A 9969959A 99696A65 96A59A59 96A565A6 965A9966 959AA695
26476 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659665A A59959A9 A566A569 A5665A96 9A5655AA 99966A59 99699699 99696966 96A5995A 96A566A5 965A9A65 959AA596
26530 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A655A69 99A5659A 995A995A 995A66A5 969695A9 96966A56 96699696 95A9A965
26538 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A65569A 99A56969 995A95A9 995A6A56 9696995A 969666A5 96699A65 95A9A596
26544 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A565A69 9996659A 9969995A 996966A5 96A595A9 96A56A56 965A9696 959AA965
26549 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A565A5A 999665A9 99699969 99696696 96A5959A 96A56A65 965A96A5 959AA956
26555 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659656A A5995A99 A566A659 A56659A6 9A5656A9 9996695A 9969959A 99696A65 96A59969 96A56696 965A9A56 959AA5A5
26616 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A65569A 99A56969 995A95A9 995A6A56 9696A659 969659A6 9669A566 95A99A95
26625 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A56665A 999659A9 9969A569 99695A96 96A59699 96A56966 965A95A6 959AAA55
26630 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A56656A 99965A99 9969A659 996959A6 96A595A9 96A56A56 965A9696 959AA965
26635 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A56569A 99966969 996995A9 99696A56 96A5A659 96A559A6 965AA566 959A9A95
26640 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A69 A599659A A566995A A56666A5 9A5655AA 99966A59 99699699 99696966 96A5A569 96A55A96 965AA656 959A99A5
26683 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A5A A59965A9 A5669969 A5666696 9A6556A9 99A5695A 995A959A 995A6A65 9696A659 969659A6 9669A566 95A99A95
26688 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A5A A59965A9 A5669969 A5666696 9A6555AA 99A56A59 995A9699 995A6966 9696A55A 96965AA5 9669A665 95A99996
26690 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A5A A59965A9 A5669969 A5666696 9A566669 9996599A 9969A55A 99695AA5 96A59699 96A56966 965A95A6 959AAA55
26695 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A6595A5A A59965A9 A5669969 A5666696 9A5656A9 9996695A 9969959A 99696A65 96A5A659 96A559A6 965AA566 959A9A95
26719 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659596A A5996699 A5669A59 A56665A6 9A65569A 99A56969 995A95A9 995A6A56 9696A55A 96965AA5 9669A665 95A99996
26725 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659596A A5996699 A5669A59 A56665A6 9A566669 9996599A 9969A55A 99695AA5 96A595A9 96A56A56 965A9696 959AA965
26745 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A65956A9 A599695A A566959A A5666A65 9A56665A 999659A9 9969A569 99695A96 96A59A59 96A565A6 965A9966 959AA695
26762 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9959666 A659569A A5996969 A56695A9 A5666A56 9A566669 9996599A 9969A55A 99695AA5 96A59A59 96A565A6 965A9966 959AA695
26782 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A66556A6 A5A56A59 A55A9699 A55A6966 9A56665A 99965AA5 9969A665 9969599A 96999A56 969965A9 96669969 95A6A596
26819 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596669 A5995A96 A566A656 A56659A9 9A565A66 99966699 99699A59 996965A6 96A596A5 96A5695A 965A959A 959AA965
26824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596669 A5995A96 A566A656 A56659A9 9A565A5A 999666A5 99699A65 9969659A 96A59699 96A56966 965A95A6 959AA959
26830 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596669 A5995A96 A566A656 A56659A9 9A5656A6 99966A59 99699699 99696966 96A59A65 96A5659A 965A995A 959AA5A5
26834 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596669 A5995A96 A566A656 A56659A9 9A56569A 99966A65 996996A5 9969695A 96A59A59 96A565A6 965A9966 959AA599
26862 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596666 A5995A99 A566A659 A56659A6 9A655A5A 99A566A5 995A9696 995A6969 96969A65 9696659A 966995A9 95A9A956
26864 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596666 A5995A99 A566A659 A56659A6 9A565A69 99966696 99699A56 996965A9 96A596A5 96A5695A 965A959A 959AA965
26870 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A6596666 A5995A99 A566A659 A56659A6 9A56569A 99966A65 996996A5 9969695A 96A59A56 96A565A9 965A9969 959AA596
26887 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A659665A A5995AA5 A566A665 A566599A 9A655A66 99A56699 995A9696 995A6969 96969A59 969665A6 966995A9 95A9A956
26890 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A659665A A5995AA5 A566A665 A566599A 9A565A69 99966696 99699A56 996965A9 96A59699 96A56966 965A95A6 959AA959
26894 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A659665A A5995AA5 A566A665 A566599A 9A5656A6 99966A59 99699699 99696966 96A59A56 96A565A9 965A9969 959AA596
26918 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A9 A5996A56 A5669696 A5666969 9A566666 99965A99 9969A659 996959A6 96A59A65 96A5659A 965A995A 959AA5A5
26922 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A9 A5996A56 A5669696 A5666969 9A56665A 99965AA5 9969A665 9969599A 96A59A59 96A565A6 965A9966 959AA599
26926 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A9 A5996A56 A5669696 A5666969 9A565A66 99966699 99699A59 996965A6 96A5A665 96A5599A 965AA55A 959A99A5
26929 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A9 A5996A56 A5669696 A5666969 9A565A5A 999666A5 99699A65 9969659A 96A5A659 96A559A6 965AA566 959A9999
26941 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A6 A5996A59 A5669699 A5666966 9A566669 99965A96 9969A656 996959A9 96A59A65 96A5659A 965A995A 959AA5A5
26943 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A995956A A65956A6 A5996A59 A5669699 A5666966 9A56665A 99965AA5 9969A665 9969599A 96A59A56 96A565A9 965A9969 959AA596
26954 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A99555AA A6599666 A5996A59 A5669699 A5666966 9A56665A 99969A65 9969995A 996966A5 96A5A569 96A55A96 965A59A9 959AA596
26955 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A99555AA A6599666 A5996A59 A5669699 A5666966 9A565A69 9996A656 9969A569 99695A96 96A5995A 96A566A5 965A659A 959A99A5
26959 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A99555AA A659665A A5999A65 A566995A A56666A5 9A569666 99966A59 99699699 99696966 96A5A569 96A55A96 965A59A9 959AA596
26973 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A6955A5A A5A565A6 A55A9966 A55A6699 9A566666 9999A55A 99995AA5 9966599A 969695A9 96699696 96696969 95A6AA55
26979 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A695596A A5A56696 A55A9A56 A55A65A9 9A566666 9999A55A 99995AA5 9966599A 96969699 966995A6 96696A59 95A6A965
27009 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A659665A A596A566 A5965A99 A56959A6 9A56596A 99999A56 999965A9 99666696 96A5959A 96A56A65 965A96A5 956AA959
27013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A659665A A596A566 A5965A99 A56959A6 9A5655AA 99999696 99996969 99666A56 96A5995A 96A566A5 965A9A65 956AA599
27022 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A659656A A596A656 A59659A9 A5695A96 9A565A5A 99999966 99996699 996665A6 96A5959A 96A56A65 965A96A5 956AA959
27034 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A659596A A5969A56 A59665A9 A5696696 9A566666 9999A55A 99995AA5 9966599A 96A595A6 96A56A59 965A9699 956AA965
27042 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656665A A599A566 A5995A99 A56659A6 9A955A66 99A5659A 995A995A 995A66A5 969695A9 96699696 96696969 95A6AA55
27044 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656665A A599A566 A5995A99 A56659A6 9A95596A 99A56696 995A9A56 995A65A9 969696A5 9669959A 96696A65 95A6A959
27049 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656665A A599A566 A5995A99 A56659A6 9A9556A6 99A5695A 995A959A 995A6A65 96969969 96699A56 966965A9 95A6A695
27054 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656665A A599A566 A5995A99 A56659A6 9A9555AA 99A56A56 995A9696 995A6969 96969A65 9669995A 966966A5 95A6A599
27078 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659669 A656656A A599A656 A59959A9 A5665A96 9A95569A 99A56966 995A95A6 995A6A59 96969A65 9669995A 966966A5 95A6A599
27088 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A695665A A5999969 A56665A9 A55A5A96 9A56596A 99A55A99 999965A6 995AA659 969696A5 9669959A 96696A65 95A6A956
27094 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A695596A A5A56699 A55A9A59 A55A65A6 9A566669 9999A55A 99965A96 996959A9 969996A5 96696A56 9666959A 95A6A965
27096 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A695596A A5A56699 A55A9A59 A55A65A6 9A56665A 9999A569 99995A96 996659A9 969696A5 9669959A 96696A65 95A6A956
27105 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A695596A A5969699 A5696A59 A55A65A6 9A566669 9999A55A 99995AA5 9966599A 96A56696 966995A9 965A9A56 95A6A965
27111 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A6596669 A599995A A5965AA5 A566659A 9A56596A 999965A6 9996A659 99695A99 96A595A9 96A56A56 965A9696 956AA965
27140 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A659596A A5969A59 A59665A6 A5696699 9A566669 9999A55A 99995AA5 9966599A 96A595A9 96A56A56 965A9696 956AA965
27142 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A9659666 A659596A A5969A59 A59665A6 A5696699 9A56665A 9999A569 99995A96 996659A9 96A5959A 96A56A65 965A96A5 956AA956
27168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 A965965A A656656A A599A665 A599599A A5665AA5 9A9556A6 99A56969 995A95A9 995A6A56 96969A59 96699966 96696699 95A6A596
27173 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5A55AA5 A55A9996 A55A6669 9996AA55 999655AA 99699699 99696966 96999666 96996999 96669969 96666696
27174 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5A55AA5 A55A9996 A55A6669 9996AA55 999655AA 99699666 99696999 96999969 96996696 96669699 96666966
27175 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A559A9 99969666 99696696 995AA959 96996669 96966996 96699966 96669699
27176 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A556A6 99969969 99696999 995AA656 96996669 96966996 96699966 96669699
27177 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99969969 99966696 99699666 99696999 96A556A9 96996966 96669996 965AA659
27179 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9999A55A 99995AA5 9966AA55 996655AA 96969669 96966996 96699966 96696699
27180 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9999A55A 99969A65 99696A95 996655AA 969956A9 96966996 96699966 9666A659
27181 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9999A55A 99969A65 996956A9 99666996 96996A95 969655AA 96699966 9666A659
27182 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 96999A65 9699659A 9666956A 96666A95
27183 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 9699956A 96996A95 96669A65 9666659A
27188 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A599A656 A56656A6 A55A6969 99969A65 9996659A 9969956A 99696A95 96A56966 969956A9 9666A659 965A9996
27193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5999666 A5666696 A55A6969 99A56669 9996A956 996959A6 995A9699 9699659A 96965AA5 9669AA55 9666956A
27195 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5999666 A5666696 A55A6969 9996A956 999656A9 9969A659 996959A6 96A56A65 9699659A 9666956A 965A9A95
27198 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5969666 A5696696 A55A6969 9999AA55 9996659A 9969956A 99665AA5 96A56966 969956A9 9666A659 965A9996
27200 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996AA55 999655AA 9969A55A 99695AA5 96999666 96996999 96669969 96666696
27201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996AA55 999655AA 99699666 99696999 96999969 96996696 9666A55A 96665AA5
27202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 96999A65 9699659A 9666956A 96666A95
27203 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 9699956A 96996A95 96669A65 9666659A
27204 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 99699A65 9969659A 9699956A 96996A95 9666A656 966659A9
27205 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969956A 99696A95 96999A65 9699659A 9666A656 966659A9
27206 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A599A659 A56656A9 A55A6966 99969969 99966696 99699666 99696999 96A56A65 969955AA 9666A55A 965A9A95
27208 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A5959A 99969A65 99696A95 995A656A 96A56669 96966996 96699966 965A9699
27209 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A5959A 99966966 99696669 995A9A95 96A56A95 96969669 96699966 965A659A
27210 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59996 96A56669 965A9699 965A6966
27211 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59699 96A56966 965A9996 965A6669
27212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A59A65 96A5659A 965A956A 965A6A95
27213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A5956A 96A56A95 965A9A65 965A659A
27214 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A5669A65 A566659A 99969996 99966669 99699699 99696966 96A5A656 96A559A9 965A956A 965A6A95
27217 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A5969666 A5696696 A56659A9 99A59A95 9996659A 9969956A 995A6A65 96A56669 969959A6 9666A956 965A9699
27220 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A5969666 A5696696 A56659A9 99A5656A 99966A95 99699A65 995A959A 96A59699 969959A6 9666A956 965A6669
27231 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A665596A A5A56696 A55A9666 A55A6999 9A566A56 999655AA 9969A55A 99695AA5 96999996 96996669 96669699 95A6A965
27232 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A665596A A5A56696 A55A9666 A55A6999 9A56665A 999659A6 9969A956 996956A9 9699959A 96996A65 96669A95 95A6A569
27238 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A659695A A59956A6 A566A656 A56659A9 9A655A96 9996659A 9969956A 995A6A65 96A56669 96969966 965A9699 95A9A995
27241 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A659695A A59956A6 A566A656 A56659A9 9A565A66 9996659A 9969956A 99696A95 96A59996 96A56669 965A9699 959AA965
27242 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A659695A A59956A6 A566A656 A56659A9 9A56569A 99966966 99699996 99696669 96A5956A 96A56A95 965A9A65 959AA599
27249 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A59 A659665A A59959A6 A566A956 A56656A9 9A565A96 9996656A 9969959A 99696A65 96A59666 96A56999 965A9969 959AA695
27263 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A56 A659695A A59956A9 A566A659 A56659A6 9A565A99 9996656A 9969959A 99696A65 96A59969 96A56696 965A9666 959AA995
27264 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A9959A56 A659695A A59956A9 A566A659 A56659A6 9A56566A 99966999 99699969 99696696 96A5959A 96A56A65 965A9A95 959AA566
27272 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A995995A A6655A96 A5A56669 A55A9699 A55A6966 9A56665A 99965AA5 9969AA55 996955AA 96999666 96996999 96669969 95A6A596
27279 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A995995A A6596A59 A59956A6 A566A656 A56659A9 9A565A96 99966669 99699699 99696966 96A59A65 96A5659A 965A956A 959AA995
27289 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A995995A A6595A96 A5996669 A5669699 A5666966 9A56665A 99965AA5 9969AA55 996955AA 96A59666 96A56999 965A9969 959AA596
27292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A995995A A6566A56 A5996669 A56959A6 A5669699 9A595A99 999656A6 9969A656 99666969 96A59A65 96A5659A 965A956A 959AA995
27297 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 A959995A A6565A96 A5A59699 A5A56966 A55A6669 9A65665A 9996AA55 999655AA 99695AA5 96999666 96996999 96669969 956AA596
27299 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5A556A9 A55AA665 A55A599A 99969A95 9996656A 996995A6 99696A59 96999969 96996696 9666965A 966669A5
27300 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5A556A9 A55A95A6 A55A6A59 9996A665 9996599A 99699A95 9969656A 9699965A 969969A5 96669969 96666696
27301 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A59996A5 A5666669 A55A599A 99969969 99966696 9969965A 996969A5 96A55A99 9699656A 966695A6 965AAA55
27303 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5999669 A56666A5 A55A599A 99969A95 9996656A 996995A6 99696A59 96A559A9 96996696 9666965A 965AA965
27304 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5995A99 A56655AA A55AA665 99969969 99966696 9969965A 996969A5 96A596A5 9699656A 96666A59 965A9996
27305 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A59696A5 A5696669 A55A599A 9999956A 99966A59 99699A95 996665A6 96A5569A 969969A5 96669969 965AA656
27306 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99969996 99966669 996996A5 9969695A 96A5965A 96A569A5 965A9969 965A6696
27307 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59955AA A5669996 A5666669 9996A566 99965A99 996996A5 9969695A 96A59969 96A56696 965A965A 965A69A5
27312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59955AA A5669996 A5666669 99969969 99966696 9969965A 996969A5 96A5A566 96A55A99 965A96A5 965A695A
27315 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59695A6 A569656A A5665A99 99A56996 99966669 996996A5 995A995A 96A59969 9699569A 9666A656 965A69A5
27317 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A59996 96A56669 965A96A5 965A695A
27318 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A596A5 96A5695A 965A9996 965A6669
27319 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A5669A59 A56665A6 9996A656 999659A9 9969956A 99696A95 96A59996 96A56669 965A96A5 965A695A
27321 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A5669A59 A56665A6 99969996 99966669 996996A5 9969695A 96A5A656 96A559A9 965A956A 965A6A95
27323 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A596965A A5696696 A56659A9 99A59A95 999665A6 9969956A 995A6A59 96A56669 9699599A 9666A956 965A96A5
27325 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A59A59 96A565A6 965A956A 965A6A95
27326 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A5956A 96A56A95 965A9A59 965A65A6
27330 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996AA55 999655AA 9969A566 99695A99 96A5965A 96A569A5 965A9969 965A6696
27331 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A59A59 96A565A6 965A956A 965A6A95
27332 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A5956A 96A56A95 965A9A59 965A65A6
27333 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A566965A A56669A5 9996AA55 999655AA 9969A566 99695A99 96A596A5 96A5695A 965A9969 965A6696
27351 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596A56 A59955AA A566A566 A5665A99 9A56596A 99966696 9969965A 996969A5 96A59996 96A56669 965A96A5 959AA959
27352 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596A56 A59955AA A566A566 A5665A99 9A5656A6 9996695A 99699996 99696669 96A5965A 96A569A5 965A9969 959AA695
27357 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596966 A599569A A566A656 A56659A9 9A655A96 9996695A 99696669 995A95A6 96A5956A 969666A5 965A9A59 95A9A995
27359 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596966 A599569A A566A656 A56659A9 9A5656A6 9996695A 99699996 99696669 96A5956A 96A56A95 965A9A59 959AA5A5
27362 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596666 A599599A A566A956 A56656A9 9A56596A 99966696 9969965A 996969A5 96A595A6 96A56A59 965A9A95 959AA569
27375 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A659596A A5996696 A566965A A56669A5 9A566A56 999655AA 9969A566 99695A99 96A59996 96A56669 965A96A5 959AA959
27376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A659596A A5996696 A566965A A56669A5 9A566666 9996599A 9969A956 996956A9 96A595A6 96A56A59 965A9A95 959AA569
27378 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A659596A A5996696 A566965A A56669A5 9A5656A6 9996695A 99699996 99696669 96A5A566 96A55A99 965AAA55 959A95A9
27381 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A65 A659566A A5996996 A566995A A56666A5 9A566966 9996569A 9969A656 996959A9 96A595A6 96A56A59 965A9A95 959AA569
27396 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A6596A65 A59955AA A566A566 A5665A99 9A5659A6 99966669 996996A5 9969695A 96A59969 96A56696 965A965A 959AA995
27397 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A6596A65 A59955AA A566A566 A5665A99 9A56566A 999669A5 99699969 99696696 96A596A5 96A5695A 965A9996 959AA659
27404 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A6596966 A59956A9 A566A665 A566599A 9A565AA5 9996656A 996995A6 99696A59 96A59969 96A56696 965A965A 959AA995
27407 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A6596666 A59959A9 A566A965 A566569A 9A565A69 999665A6 9969956A 99696A95 96A596A5 96A5695A 965A9996 959AA659
27414 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A65959A6 A5996669 A56696A5 A566695A 9A56566A 999669A5 99699969 99696696 96A5A566 96A55A99 965AAA55 959A959A
27417 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959A56 A65956A6 A5996969 A56699A5 A566665A 9A566966 999656A9 9969A665 9969599A 96A5956A 96A56A95 965A9A59 959AA596
27427 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959666 A6596966 A5966A95 A5699A59 A56655AA 9A655A96 99A56969 995A99A5 995A665A 969956A9 9696995A 9666A665 95A9A596
27432 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9959666 A6595A96 A5996969 A56699A5 A566665A 9A56596A 99966A95 99699A59 996965A6 96A5A956 96A556A9 965AA665 959A959A
27436 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9956A56 A6599A65 A59955AA A566A566 A5665A99 9A6559A6 99969969 99696669 995A9696 96A5965A 969666A5 965A695A 95A9A995
27437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 A9956A56 A6599A65 A59955AA A566A566 A5665A99 9A56596A 999696A5 99699996 99696669 96A5965A 96A569A5 965A6696 959AA959
27438 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569A56 9A5665A9 99699969 99696696 96A5959A 96A56A65 959A96A5 959A695A
27440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569969 9A566696 99699A56 996965A9 96A5959A 96A56A65 959A96A5 959A695A
27441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569969 9A566696 996996A5 9969695A 96A5959A 96A56A65 959A9A56 959A65A9
27444 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A5669A56 A56665A9 9A569969 9A566696 9969A566 99695A99 96A5959A 96A56A65 959A96A5 959A695A
27450 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A6565A96 A56959A9 A566A566 9A65659A 9A569969 99699A56 995A66A5 96A596A5 96996966 95A66A59 959A959A
27451 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 9969995A 996966A5 96A59699 96A56966 959A95A6 959A6A59
27452 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 9969995A 996966A5 96A595A6 96A56A59 959A9699 959A6966
27453 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 996995A6 99696A59 96A59699 96A56966 959A995A 959A66A5
27454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569699 9A566966 996995A6 99696A59 96A59A65 96A5659A 959A995A 959A66A5
27476 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A965965A A65995A6 A6596A59 A59656A9 A5666966 9A95656A 9A565A96 996959A9 995AA665 96A59A65 9666A599 95A96696 959A995A
27477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A965 A995569A A659A599 A6595A66 A566A656 A56659A9 9A5696A5 9A56695A 9969956A 99696A95 96A59996 96A56669 959A9A59 959A65A6
27483 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A5A56 999965A9 99669969 9965A696 969696A5 9695A95A 966A559A 96696A65
27512 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A5969 99996696 99669A56 9965A5A9 9696959A 9695AA65 966A56A5 9669695A
27526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A595A 999966A5 99669A65 9965A59A 969695A9 9695AA56 966A5696 96696969
27549 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A5696 99996969 996695A9 9965AA56 96969A65 9695A59A 966A595A 966966A5
27559 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A55A9 99996A56 99669696 9965A969 9696995A 9695A6A5 966A5A65 9669659A
27563 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999A559A 99996A65 996696A5 9965A95A 96969969 9695A696 966A5A56 966965A9
27568 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 99969A65 9995A59A 996A595A 996966A5 969A5696 96996969 966695A9 9665AA56
27573 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 99969A56 9995A5A9 996A5969 99696696 969A56A5 9699695A 9666959A 9665AA65
27578 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 99969969 9995A696 996A5A56 996965A9 969A559A 96996A65 966696A5 9665A95A
27581 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 9996995A 9995A6A5 996A5A65 9969659A 969A55A9 96996A56 96669696 9665A969
27585 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 999695A9 9995AA56 996A5696 99696969 969A595A 969966A5 96669A65 9665A59A
27586 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66659 A5A559A6 A55AA566 A5599A99 9996959A 9995AA65 996A56A5 9969695A 969A5969 96996696 96669A56 9665A5A9
29089 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 999A5966 99996699 99669A59 9965A5A6 969696A5 9695A95A 966A559A 96696A65
29096 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 999A55A6 99996A59 99669699 9965A966 96969A65 9695A59A 966A595A 966966A5
29098 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 99969A65 9995A59A 996A595A 996966A5 969A55A6 96996A59 96669699 9665A966
29101 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 99969A59 9995A5A6 996A5966 99696699 969A559A 96996A65 966696A5 9665A95A
29102 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A66569 A5A55A96 A55AA656 A55999A9 999695A6 9995AA59 996A5699 99696966 969A5A65 9699659A 9666995A 9665A6A5
29560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6655A A5A55AA5 A55AA665 A559999A 999A5699 99996966 996695A6 9965AA59 96969969 9695A696 966A5A56 966965A9
29563 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6655A A5A55AA5 A55AA665 A559999A 999A5696 99996969 996695A9 9965AA56 96969966 9695A699 966A5A59 966965A6
29569 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6655A A5A55AA5 A55AA665 A559999A 99969A56 9995A5A9 996A5969 99696696 969A55A6 96996A59 96669699 9665A966
29570 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6655A A5A55AA5 A55AA665 A559999A 99969969 9995A696 996A5A56 996965A9 969A5699 96996966 966695A6 9665AA59
29740 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 999A6656 999959A9 9966A569 99659A96 96969699 9695A966 966A55A6 96696A59
29742 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 999A6566 99995A99 9966A659 996599A6 969695A9 9695AA56 966A5696 96696969
29747 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 999A5696 99996969 996695A9 9965AA56 9696A659 969599A6 966A6566 96695A99
29751 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 9996A656 999599A9 996A6569 99695A96 969A5699 96996966 966695A6 9665AA59
29753 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A65 A5A5659A A55A995A A559A6A5 9996A569 99959A96 996A6656 996959A9 969A55A6 96996A59 96669699 9665A966
30013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999A655A 99995AA5 9966A665 9965999A 969695A9 9695AA56 966A5696 96696969
30029 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999A5696 99996969 996695A9 9965AA56 9696A665 9695999A 966A655A 96695AA5
30036 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999A55A9 99996A56 99669696 9965A969 9696A55A 96959AA5 966A6665 9669599A
30041 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999A559A 99996A65 996696A5 9965A95A 9696A569 96959A96 966A6656 966959A9
30043 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 9996A656 999599A9 996A6569 99695A96 969A56A5 9699695A 9666959A 9665AA65
30049 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 9996A569 99959A96 996A6656 996959A9 969A559A 96996A65 966696A5 9665A95A
30052 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 999696A5 9995A95A 996A559A 99696A65 969A6656 969959A9 9666A569 96659A96
30054 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A59 A5A565A6 A55A9966 A559A699 9996959A 9995AA65 996A56A5 9969695A 969A6569 96995A96 9666A656 966599A9
30501 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 999A6566 99995A99 9966A659 996599A6 9696959A 9695AA65 966A56A5 9669695A
30510 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 999A56A5 9999695A 9966959A 9965AA65 9696A659 969599A6 966A6566 96695A99
30526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 9996A659 999599A6 996A6566 99695A99 969A56A5 9699695A 9666959A 9665AA65
30532 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 9996A566 99959A99 996A6659 996959A6 969A559A 96996A65 966696A5 9665A95A
30536 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 999696A5 9995A95A 996A559A 99696A65 969A6659 969959A6 9666A566 96659A99
30539 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65A56 A5A565A9 A55A9969 A559A696 9996959A 9995AA65 996A56A5 9969695A 969A6566 96995A99 9666A659 966599A6
30930 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 999A56A5 9999695A 9966959A 9965AA65 9696A566 96959A99 966A6659 966959A6
30940 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 999A55A6 99996A59 99669699 9965A966 9696A665 9695999A 966A655A 96695AA5
30946 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 9996A665 9995999A 996A655A 99695AA5 969A55A6 96996A59 96669699 9665A966
30949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 9996A659 999599A6 996A6566 99695A99 969A559A 96996A65 966696A5 9665A95A
30952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 9996A55A 99959AA5 996A6665 9969599A 969A5699 96996966 966695A6 9665AA59
30955 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 999696A5 9995A95A 996A559A 99696A65 969A6566 96995A99 9666A659 966599A6
30956 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 99969699 9995A966 996A55A6 99696A59 969A655A 96995AA5 9666A665 9665999A
30957 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65969 A5A56696 A55A9A56 A559A5A9 999695A6 9995AA59 996A5699 99696966 969A6665 9699599A 9666A55A 96659AA5
31207 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65966 A5A56699 A55A9A59 A559A5A6 9996A55A 99959AA5 996A6665 9969599A 969A5696 96996969 966695A9 9665AA56
31374 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A6595A A5A566A5 A55A9A65 A559A59A 9996A569 99959A96 996A6656 996959A9 969A5699 96996966 966695A6 9665AA59
31435 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996A665 9995999A 996A655A 99695AA5 969A5A56 969965A9 96669969 9665A696
31437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996A656 999599A9 996A6569 99695A96 969A5A65 9699659A 9666995A 9665A6A5
31441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996A569 99959A96 996A6656 996959A9 969A595A 969966A5 96669A65 9665A59A
31443 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996A55A 99959AA5 996A6665 9969599A 969A5969 96996696 96669A56 9665A5A9
31445 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 99969A65 9995A59A 996A595A 996966A5 969A6656 969959A9 9666A569 96659A96
31447 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 99969A56 9995A5A9 996A5969 99696696 969A6665 9699599A 9666A55A 96659AA5
31448 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 99969969 9995A696 996A5A56 996965A9 969A655A 96995AA5 9666A665 9665999A
31449 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65699 A5A56966 A55A95A6 A559AA59 9996995A 9995A6A5 996A5A65 9969659A 969A6569 96995A96 9666A656 966599A9
31523 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65696 A5A56969 A55A95A9 A559AA56 9996A665 9995999A 996A655A 99695AA5 969A5A59 969965A6 96669966 9665A699
31524 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65696 A5A56969 A55A95A9 A559AA56 9996A55A 99959AA5 996A6665 9969599A 969A5966 96996699 96669A59 9665A5A6
31525 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65696 A5A56969 A55A95A9 A559AA56 99969A65 9995A59A 996A595A 996966A5 969A6659 969959A6 9666A566 96659A99
31526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A65696 A5A56969 A55A95A9 A559AA56 9996995A 9995A6A5 996A5A65 9969659A 969A6566 96995A99 9666A659 966599A6
31609 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A655A9 A5A56A56 A55A9696 A559A969 9996A665 9995999A 996A655A 99695AA5 969A5966 96996699 96669A59 9665A5A6
31610 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A655A9 A5A56A56 A55A9696 A559A969 9996995A 9995A6A5 996A5A65 9969659A 969A6659 969959A6 9666A566 96659A99
31660 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A655A6 A5A56A59 A55A9699 A559A966 9996A656 999599A9 996A6569 99695A96 969A595A 969966A5 96669A65 9665A59A
31661 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A5A655A6 A5A56A59 A55A9699 A559A966 9996A569 99959A96 996A6656 996959A9 969A5A65 9699659A 9666995A 9665A6A5
31718 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6659 A59959A6 A566A566 A5659A99 99A6595A 99A566A5 995A9A65 9959A59A 969695A9 9695AA56 966A5696 96696969
31739 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6659 A59959A6 A566A566 A5659A99 99969A56 9995A5A9 996A5969 99696696 96A656A5 96A5695A 965A959A 9659AA65
31741 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6659 A59959A6 A566A566 A5659A99 99969969 9995A696 996A5A56 996965A9 96A6559A 96A56A65 965A96A5 9659A95A
31793 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6656 A59959A9 A566A569 A5659A96 99969A65 9995A59A 996A595A 996966A5 96A65699 96A56966 965A95A6 9659AA59
31795 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6656 A59959A9 A566A569 A5659A96 9996995A 9995A6A5 996A5A65 9969659A 96A655A6 96A56A59 965A9699 9659A966
31796 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6656 A59959A9 A566A569 A5659A96 999696A5 9995A95A 996A559A 99696A65 96A65A59 96A565A6 965A9966 9659A699
31798 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6656 A59959A9 A566A569 A5659A96 9996959A 9995AA65 996A56A5 9969695A 96A65966 96A56699 965A9A59 9659A5A6
31852 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6569 A5995A96 A566A656 A56599A9 99969A65 9995A59A 996A595A 996966A5 96A655A6 96A56A59 965A9699 9659A966
31853 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6569 A5995A96 A566A656 A56599A9 999696A5 9995A95A 996A559A 99696A65 96A65966 96A56699 965A9A59 9659A5A6
31879 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A6566 A5995A99 A566A659 A56599A6 99969A56 9995A5A9 996A5969 99696696 96A6559A 96A56A65 965A96A5 9659A95A
31900 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A59 A59965A6 A5669966 A565A699 9996A569 99959A96 996A6656 996959A9 96A6559A 96A56A65 965A96A5 9659A95A
31925 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A56 A59965A9 A5669969 A565A696 9996A665 9995999A 996A655A 99695AA5 96A65699 96A56966 965A95A6 9659AA59
31927 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A56 A59965A9 A5669969 A565A696 9996A55A 99959AA5 996A6665 9969599A 96A655A6 96A56A59 965A9699 9659A966
31928 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A56 A59965A9 A5669969 A565A696 999696A5 9995A95A 996A559A 99696A65 96A66659 96A559A6 965AA566 96599A99
31930 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5A56 A59965A9 A5669969 A565A696 9996959A 9995AA65 996A56A5 9969695A 96A66566 96A55A99 965AA659 965999A6
31948 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5969 A5996696 A5669A56 A565A5A9 9996A665 9995999A 996A655A 99695AA5 96A655A6 96A56A59 965A9699 9659A966
31949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5969 A5996696 A5669A56 A565A5A9 999696A5 9995A95A 996A559A 99696A65 96A66566 96A55A99 965AA659 965999A6
31953 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5966 A5996699 A5669A59 A565A5A6 9996A656 999599A9 996A6569 99695A96 96A6559A 96A56A65 965A96A5 9659A95A
31964 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5699 A5996966 A56695A6 A565AA59 9996A656 999599A9 996A6569 99695A96 96A65A65 96A5659A 965A995A 9659A6A5
31966 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566995 AA55566A A59A5699 A5996966 A56695A6 A565AA59 9996A569 99959A96 996A6656 996959A9 96A6595A 96A566A5 965A9A65 9659A59A
37685 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A6655A A5A55AA5 A55AAA55 A55995AA 99969996 9995A669 996A5699 99696966 969A5666 96996999 96669969 9665A696
37712 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65999 A5A56666 A55A9696 A559A969 999A655A 99995AA5 9966AA55 996595AA 96969669 9695A996 966A5966 96696699
37719 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65999 A5A56666 A55A9696 A559A969 9996A956 999596A9 996A6659 996959A6 969A5A65 9699659A 9666956A 9665AA95
37722 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65999 A5A56666 A55A9696 A559A969 9996A659 999599A6 996A6956 996956A9 969A556A 96996A95 96669A65 9665A59A
37723 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65999 A5A56666 A55A9696 A559A969 9996956A 9995AA95 996A5A65 9969659A 969A6659 969959A6 9666A956 966596A9
37813 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65996 A5A56669 A55A9699 A559A966 9996A959 999596A6 996A6656 996959A9 969A5A65 9699659A 9666956A 9665AA95
37817 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65996 A5A56669 A55A9699 A559A966 9996A656 999599A9 996A6959 996956A6 969A556A 96996A95 96669A65 9665A59A
37818 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A65996 A5A56669 A55A9699 A559A966 9996956A 9995AA95 996A5A65 9969659A 969A6656 969959A9 9666A959 966596A6
37839 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 99969A95 9995A56A 996A559A 99696A65 96A65966 96A56699 965A9669 9659A996
37840 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 99969A65 9995A59A 996A556A 99696A95 96A65996 96A56669 965A9699 9659A966
37842 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 99969996 9995A669 996A5699 99696966 96A65A65 96A5659A 965A956A 9659AA95
37844 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 99969699 9995A966 996A5996 99696669 96A6556A 96A56A95 965A9A65 9659A59A
37845 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6959 A59956A6 A566A656 A56599A9 9996956A 9995AA95 996A5A65 9969659A 96A65699 96A56966 965A9996 9659A669
37861 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6659 A59959A6 A566A956 A56596A9 99969A95 9995A56A 996A559A 99696A65 96A65666 96A56999 965A9969 9659A696
37862 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6659 A59959A6 A566A956 A56596A9 99969A65 9995A59A 996A556A 99696A95 96A65696 96A56969 965A9999 9659A666
37863 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6659 A59959A6 A566A956 A56596A9 99969666 9995A999 996A5969 99696696 96A65A95 96A5656A 965A959A 9659AA65
37864 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A6659 A59959A6 A566A956 A56596A9 9996959A 9995AA65 996A5A95 9969656A 96A65969 96A56696 965A9666 9659A999
37870 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5A95 A599656A A566959A A565AA65 9996A659 999599A6 996A6956 996956A9 96A65666 96A56999 965A9969 9659A696
37871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5A95 A599656A A566959A A565AA65 99969666 9995A999 996A5969 99696696 96A66659 96A559A6 965AA956 965996A9
37877 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5996 A5996669 A5669699 A565A966 99969A65 9995A59A 996A556A 99696A95 96A66959 96A556A6 965AA656 965999A9
37879 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5996 A5996669 A5669699 A565A966 9996956A 9995AA95 996A5A65 9969659A 96A66656 96A559A9 965AA959 965996A6
37883 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A5699 A5996966 A5669996 A565A669 9996956A 9995AA95 996A5A65 9969659A 96A66959 96A556A6 965AA656 965999A9
37888 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A559A A5996A65 A5669A95 A565A56A 9996A956 999596A9 996A6659 996959A6 96A65666 96A56999 965A9969 9659A696
37889 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA5665A5 AA555A5A A59A559A A5996A65 A5669A95 A565A56A 99969666 9995A999 996A5969 99696696 96A66956 96A556A9 965AA659 965999A6
38500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A66956 A5A556A9 A55AA665 A559999A 99969A95 9995A56A 996A55A6 99696A59 969A5969 96996696 9666965A 9665A9A5
38501 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A66956 A5A556A9 A55AA665 A559999A 99969969 9995A696 996A565A 996969A5 969A5A95 9699656A 966695A6 9665AA59
38502 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A66956 A5A556A9 A55AA665 A559999A 9996956A 9995AA95 996A5A59 996965A6 969A5696 96996969 966699A5 9665A65A
38525 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65A95 A5A5656A A55A95A6 A559AA59 9996A965 9995969A 996A6656 996959A9 969A595A 969966A5 96669669 9665A996
38526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65A95 A5A5656A A55A95A6 A559AA59 9996A956 999596A9 996A6665 9969599A 969A5969 96996696 9666965A 9665A9A5
38527 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65A95 A5A5656A A55A95A6 A559AA59 9996A665 9995999A 996A6956 996956A9 969A565A 969969A5 96669969 9665A696
38528 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65A95 A5A5656A A55A95A6 A559AA59 99969969 9995A696 996A565A 996969A5 969A6956 969956A9 9666A665 9665999A
38538 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65996 A5A56669 A55A96A5 A559A95A 9996A965 9995969A 996A6656 996959A9 969A5A59 969965A6 9666956A 9665AA95
38539 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5A65996 A5A56669 A55A96A5 A559A95A 9996956A 9995AA95 996A5A59 996965A6 969A6656 969959A9 9666A965 9665969A
38558 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6965 A599569A A566A656 A56599A9 99969A59 9995A5A6 996A556A 99696A95 96A65996 96A56669 965A96A5 9659A95A
38560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6965 A599569A A566A656 A56599A9 99969996 9995A669 996A56A5 9969695A 96A65A59 96A565A6 965A956A 9659AA95
38562 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6965 A599569A A566A656 A56599A9 9996956A 9995AA95 996A5A59 996965A6 96A656A5 96A5695A 965A9996 9659A669
38574 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6956 A59956A9 A566A665 A565999A 99969A95 9995A56A 996A55A6 99696A59 96A65969 96A56696 965A965A 9659A9A5
38575 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6956 A59956A9 A566A665 A565999A 99969969 9995A696 996A565A 996969A5 96A65A95 96A5656A 965A95A6 9659AA59
38576 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6956 A59956A9 A566A665 A565999A 9996965A 9995A9A5 996A5969 99696696 96A655A6 96A56A59 965A9A95 9659A56A
38577 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A6956 A59956A9 A566A665 A565999A 999695A6 9995AA59 996A5A95 9969656A 96A6565A 96A569A5 965A9969 9659A696
38584 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5A95 A599656A A56695A6 A565AA59 9996A665 9995999A 996A6956 996956A9 96A6565A 96A569A5 965A9969 9659A696
38585 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5A95 A599656A A56695A6 A565AA59 9996965A 9995A9A5 996A5969 99696696 96A66665 96A5599A 965AA956 965996A9
38586 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5A59 A59965A6 A566956A A565AA95 9996A965 9995969A 996A6656 996959A9 96A65996 96A56669 965A96A5 9659A95A
38587 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5A59 A59965A6 A566956A A565AA95 999696A5 9995A95A 996A5996 99696669 96A66656 96A559A9 965AA965 9659969A
38592 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A59A5 A599665A A5669696 A565A969 9996A665 9995999A 996A6956 996956A9 96A6556A 96A56A95 965A9A59 9659A5A6
38593 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A59A5 A599665A A5669696 A565A969 9996956A 9995AA95 996A5A59 996965A6 96A66665 96A5599A 965AA956 965996A9
38603 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5996 A5996669 A56696A5 A565A95A 9996A965 9995969A 996A6656 996959A9 96A65A59 96A565A6 965A956A 9659AA95
38604 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5996 A5996669 A56696A5 A565A95A 9996A656 999599A9 996A6965 9969569A 96A6556A 96A56A95 965A9A59 9659A5A6
38605 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5996 A5996669 A56696A5 A565A95A 99969A59 9995A5A6 996A556A 99696A95 96A66965 96A5569A 965AA656 965999A9
38606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5996 A5996669 A56696A5 A565A95A 9996956A 9995AA95 996A5A59 996965A6 96A66656 96A559A9 965AA965 9659969A
38611 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A5969 A5996696 A566965A A565A9A5 9996A956 999596A9 996A6665 9969599A 96A65A95 96A5656A 965A95A6 9659AA59
38613 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A595A A59966A5 A5669669 A565A996 9996A965 9995969A 996A6656 996959A9 96A65A95 96A5656A 965A95A6 9659AA59
38615 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A59A595A A59966A5 A5669669 A565A996 999695A6 9995AA59 996A5A95 9969656A 96A66656 96A559A9 965AA965 9659969A
38626 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A596A965 A595969A A56A6656 A56959A9 99A65996 99A56669 995A96A5 9959A95A 969A5A59 969965A6 9666956A 9665AA95
38629 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A596A965 A595969A A56A6656 A56959A9 99A656A5 99A5695A 995A9996 9959A669 969A556A 96996A95 96669A59 9665A5A6
38636 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A596A956 A59596A9 A56A6665 A569599A 99A65969 99A56696 995A965A 9959A9A5 969A5A95 9699656A 966695A6 9665AA59
38638 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A596A956 A59596A9 A56A6665 A569599A 99A65696 99A56969 995A99A5 9959A65A 969A556A 96996A95 96669A59 9665A5A6
38644 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5969A95 A595A56A A56A55A6 A5696A59 99A66665 99A5599A 995AA956 995996A9 969A565A 969969A5 96669969 9665A696
38652 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 AA566599 AA555A66 A5969969 A595A696 A56A565A A56969A5 99A65A95 99A5656A 995A95A6 9959AA59 969A6956 969956A9 9666A665 9665999A
38893 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966995 A995566A A65A5A65 A659659A A566995A A565A6A5 9A5695A6 9A55AA59 996A5699 99696966 96A66569 96A55A96 959AA656 959999A9
38894 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966995 A995566A A65A5A56 A65965A9 A5669969 A565A696 9A5696A5 9A55A95A 996A559A 99696A65 96A66659 96A559A6 959AA566 95999A99
38896 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6659 A65959A6 A566A596 A5659A69 9A569A95 9A55A56A 996A595A 996966A5 96A65666 96A56999 959A95A9 9599AA56
38897 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6659 A65959A6 A566A596 A5659A69 9A569666 9A55A999 996A55A9 99696A56 96A65A95 96A5656A 959A995A 9599A6A5
38906 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6656 A65959A9 A566A599 A5659A66 9A569A59 9A55A5A6 996A5996 99696669 96A656A5 96A5695A 959A956A 9599AA95
38907 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6656 A65959A9 A566A599 A5659A66 9A569996 9A55A669 996A5A59 996965A6 96A6556A 96A56A95 959A96A5 9599A95A
38911 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6599 A6595A66 A566A656 A56599A9 9A569A59 9A55A5A6 996A5996 99696669 96A6556A 96A56A95 959A96A5 9599A95A
38913 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6599 A6595A66 A566A656 A56599A9 9A5696A5 9A55A95A 996A556A 99696A95 96A65996 96A56669 959A9A59 9599A5A6
38914 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6599 A6595A66 A566A656 A56599A9 9A56956A 9A55AA95 996A56A5 9969695A 96A65A59 96A565A6 959A9996 9599A669
38915 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6596 A6595A69 A566A659 A56599A6 9A56995A 9A55A6A5 996A5A95 9969656A 96A65666 96A56999 959A95A9 9599AA56
38916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A6596 A6595A69 A566A659 A56599A6 9A5695A9 9A55AA56 996A5666 99696999 96A65A95 96A5656A 959A995A 9599A6A5
38918 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A5A59 A65965A6 A5669996 A565A669 9A56A599 9A559A66 996A6656 996959A9 96A6556A 96A56A95 959A96A5 9599A95A
38921 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966965 A995569A A65A55A9 A6596A56 A5669666 A565A999 9A569A95 9A55A56A 996A595A 996966A5 96A66596 96A55A69 959AA659 959999A6
38926 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA99555 A9966659 A99559A6 A656A995 A655966A A56A6566 A5695A99 9A665969 9A656696 995A959A 9959AA65 969A5A56 969965A9 95A696A5 95A5A95A
38927 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A55A5 AA555A5A A5A95999 A5A65666 A559A696 A556A969 999A955A 99959AA5 996A6A55 996565AA 96996669 96966996 96699966 96669699
38945 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59A9A55 A59595AA A56A6566 A5656A99 99A9595A 99A656A5 9959A669 9956A996 969969A5 9696665A 96699696 96669969
38952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59A9965 A595969A A56A6656 A56569A9 99A955A6 99A65A59 9959AA95 9956A56A 96996669 96966996 9669995A 966696A5
38957 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59999A5 A596965A A5696696 A5666969 99A9595A 99A656A5 9959A669 9956A996 969A6A55 969565AA 966A9566 96659A99
38960 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59999A5 A596965A A5696696 A5666969 99A95669 99A65996 9959A95A 9956A6A5 969A6566 96956A99 966A9A55 966595AA
38961 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A59999A5 A596965A A5696696 A5666969 999A6956 999566A9 996A9665 9965999A 96A95A59 96A655A6 9659A56A 9656AA95
38966 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA5A5599 AA555A66 A599995A A59696A5 A5696669 A5666996 99A95696 99A65969 9959A9A5 9956A65A 969A6566 96956A99 966A9A55 966595AA
39002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA595999 AA565666 A59A9965 A595969A A5696A56 A56665A9 99A955A6 99A65A59 995AA695 9955A96A 96996669 96966996 966A955A 96659AA5
39004 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA595999 AA565666 A59A9956 A59596A9 A5696A65 A566659A 999A6695 9995696A 996995A6 99669A59 96AA5569 96A55A96 9659A65A 9656A9A5
39005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA595999 AA565666 A59A9596 A5959A69 A56966A5 A566695A 999A6965 9995669A 99699A56 996695A9 96AA5659 96A559A6 9659A56A 9656AA95
39006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 AA595999 AA565666 A59A6965 A595669A A5699A56 A56695A9 999A9596 99959A69 996966A5 9966695A 96AA5659 96A559A6 9659A56A 9656AA95
39020 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 A99A5965 A995569A A65A9659 A65599A6 A56A6596 A5656A69 9A695999 9A665666 9959AA56 9956A5A9 9699656A 96966A95 95A996A5 95A6995A
39026 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 A99A5965 A995569A A65A9599 A6559A66 A56A6656 A56569A9 9A695A59 9A6655A6 9959A996 9956A669 9699656A 96966A95 95A996A5 95A6995A
39028 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 A99A5959 A99556A6 A65A9695 A655996A A56A6566 A5656A99 9A69565A 9A6659A5 9959A5A9 9956AA56 96996A65 9696659A 95A99996 95A69669
39029 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA5A555 A99A5959 A99556A6 A65A9695 A655996A A56A6566 A5656A99 9A5969A5 9A56665A 99699A56 996695A9 96A9559A 96A65A65 9599A669 9596A996
39030 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A5A96566 A5A65699 A5599A5A A556A9A5 999A9665 9995A59A 996A6959 99655AA6 969959A9 96966A56 9669A695 9666956A
39031 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A5A96566 A5A65699 A5599A5A A556A9A5 999A6959 99955AA6 996A9665 9965A59A 9699A695 9696956A 966959A9 96666A56
39032 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A599A695 A596956A A56959A9 A5666A56 999A6965 99955A9A 996A9659 9965A5A6 96A9655A 96A656A5 96599A66 9656A999
39034 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A599A695 A596956A A56959A9 A5666A56 999A6959 99955AA6 996A9665 9965A59A 96A96566 96A65699 96599A5A 9656A9A5
39036 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A599A695 A596956A A56959A9 A5666A56 999A5A65 9995699A 996AA559 996596A6 96A9565A 96A665A5 9659A966 96569A99
39037 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5A5596 AA556669 A599A656 A59695A9 A569596A A5666A95 999A5A65 9995699A 996AA559 996596A6 96A95699 96A66566 9659A9A5 96569A5A
39039 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5965A5 AA56565A A5AA5596 A5A56669 A5599A99 A556A966 999A6959 99955AA6 9969A656 996695A9 969A9665 9695A59A 9669596A 96666A95
39040 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA5965A5 AA56565A A59A9596 A595A669 A5695A99 A5666966 999A6959 99955AA6 9969A656 996695A9 96AA5665 96A5659A 9659996A 9656AA95
39041 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 AA596596 AA565669 A59AA565 A595969A A5696A59 A56659A6 999A5A95 9995696A 996995A9 9966A656 96AA555A 96A566A5 96599A66 9656A999
39042 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 A99A6565 A995569A A66955A6 A6666659 A5599A69 A556A996 9A5A5999 9A556A66 996A9656 9965A5A9 9699A695 9696956A 95A9695A 95A65AA5
39043 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAA59955 A99A6565 A995569A A65A9599 A655A666 A56A5A56 A56569A9 9A696659 9A6655A6 9959A996 99569A69 9699596A 96966A95 95A996A5 95A6A55A
39044 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
39046 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
39047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999666 96996999 96669699 96666966
39048 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999969 96996696 96669666 96666999
39050 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A99 99969666 99696966 995AA599 96996696 96966969 96699669 96669996
39051 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A96 99996669 99669969 995AA596 96969699 96966966 96699666 96696999
39052 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A96 99996669 99669969 995AA596 96969666 96966999 96699699 96696966
39053 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A96 99969669 99696969 995AA596 96996699 96966966 96699666 96669999
39055 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A66 99969699 99696999 995AA566 96996696 96966969 96699669 96669996
39056 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A66 99969699 99696999 995AA566 96996669 96966996 96699696 96669969
39057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99996666 99969699 99696999 99669966 96A55A96 96966969 96699669 965AA596
39058 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99969699 99966966 99699666 99696999 96A55A96 96996669 96669969 965AA596
39059 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99969699 99966966 99699666 99696999 96A55A69 96996696 96669996 965AA569
39060 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A5665A 96995AA5 96669969 965AA596
39062 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99A55A96 99996969 99669669 995AA596 96969966 96966699 96699999 96696666
39063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99A55A96 99969969 99696669 995AA596 96996999 96966666 96699966 96669699
39066 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99996996 99969969 99696669 99669696 96A55A66 96966699 96699999 965AA566
39067 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99969996 99966669 99699969 99696696 96A55A99 96996966 96669666 965AA599
39068 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99969996 99966669 99699969 99696696 96A55A66 96996999 96669699 965AA566
39069 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A5665A96 A55A6969 99A5695A 99995AA5 99669669 995AA596 96969999 96966666 96699966 96696699
39072 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A5665A96 A55A6969 99A55A69 99996996 9966A55A 995A96A5 96969966 96966699 96699999 96696666
39073 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999999A5 9996965A 9969695A 996666A5 96996669 96966996 96699696 96669969
39074 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
39075 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 9696965A 969669A5 966996A5 9669695A
39076 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99969669 99696969 99666696 969966A5 9696695A 9669965A 966699A5
39078 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
39079 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999696A5 996969A5 9966665A 96996669 96966996 96699696 96669969
39080 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
39081 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969969 96966696 96699996 96696669
39082 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996996 96966669 96699969 96669696
39084 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99969969 99696669 99666996 969969A5 9696665A 9669995A 966696A5
39086 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999699A5 9996665A 9969995A 996966A5 96999696 96996969 96669669 96666996
39087 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999699A5 9996665A 9969995A 996966A5 96999669 96996996 96669696 96666969
39088 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999699A5 9996665A 99699696 99696969 9699995A 969966A5 96669669 96666996
39090 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99969996 99966669 99699969 99696696 969996A5 9699695A 9666965A 966669A5
39091 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99969996 99966669 99699969 99696696 9699965A 969969A5 966696A5 9666695A
39092 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99969996 99966669 996996A5 9969695A 96999969 96996696 9666965A 966669A5
39096 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 96696696
39097 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666965A 966669A5
39105 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999996 96996669 96669969 96666696
39110 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 969999A5 9699665A 9666995A 966666A5
39116 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5999966 A5666666 A55A5A99 999696A5 9996695A 9969965A 996969A5 96A55A96 96996669 96669969 965AA596
39122 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5999666 A5666966 A55A5A99 99A55A96 99996969 99669669 995AA596 969699A5 9696665A 9669995A 966966A5
39130 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5999666 A5666966 A55A5A99 999699A5 9996665A 9969995A 996966A5 96A55A96 96996969 96669669 965AA596
39132 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5999666 A5666966 A55A5A99 99969996 99966669 99699969 99696696 96A55AA5 9699695A 9666965A 965AA5A5
39143 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5995AA5 A5665A5A A55AA566 99969996 99966669 99699969 99696696 96A59666 9699695A 966669A5 965A9699
39149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5995A96 A5665A69 A55AA566 999699A5 9996665A 9969995A 996966A5 96A59666 96996969 96666996 965A9699
39151 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5995A96 A5665A69 A55AA566 999696A5 9996695A 9969965A 996969A5 96A59966 96996669 96666696 965A9999
39153 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5969966 A5696666 A55A5A99 999996A5 9999695A 9966965A 996669A5 96A55A96 96966669 96699969 965AA596
39157 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5969966 A5696666 A55A5A99 99999696 99996969 99669669 99666996 96A55AA5 9696665A 9669995A 965AA5A5
39160 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5969666 A5696966 A55A5A99 999999A5 9996695A 9969965A 996666A5 96A55A96 96996669 96669969 965AA596
39164 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39165 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699699 99696966 96999969 96996696 96669666 96666999
39166 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
39167 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999699 96996966 96669666 96666999
39168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
39172 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99A55A99 99969666 99696966 995AA599 96996669 96966996 96699696 96669969
39173 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99A55A66 99969699 99696999 995AA566 96996669 96966996 96699696 96669969
39174 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99969699 99966966 99699666 99696999 96A55A96 96996669 96669969 965AA596
39175 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99969699 99966966 99699666 99696999 96A55A69 96996696 96669996 965AA569
39178 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59996A5 A56669A5 A55A5A5A 99A55A96 99996969 99669669 995AA596 96969966 96966699 96699999 96696666
39183 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59996A5 A56669A5 A55A5A5A 99969996 99966669 99699969 99696696 96A55A99 96996966 96669666 965AA599
39184 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A59996A5 A56669A5 A55A5A5A 99969996 99966669 99699969 99696696 96A55A66 96996999 96669699 965AA566
39187 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
39189 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
39190 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
39191 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
39193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
39199 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
39201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5969666 A5696966 A55A6699 9999A5A5 9996695A 9969965A 99665AA5 96A56696 96995A69 9666A569 965A9996
39205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
39206 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
39207 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9996A55A 99695A5A 996669A5 96996999 96965A66 9669A566 96669699
39209 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A5A5 99965A5A 9969A55A 99695AA5 96999666 96996999 96669699 96666966
39210 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A5A5 99965A5A 99699699 99696966 9699A55A 96995AA5 96669666 96666999
39212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
39213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
39214 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
39216 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9699 A55A6966 9996A5A5 99965A5A 99699969 99696696 9699A55A 96995AA5 96669666 96666999
39220 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A599A569 A5665A69 A55A6696 999696A5 9996695A 9969965A 996969A5 96A56699 96995A66 9666A566 965A9999
39222 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A599A569 A5665A69 A55A6696 99969699 99966966 99699666 99696999 96A566A5 96995A5A 9666A55A 965A99A5
39229 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A59966A5 A566665A A55A9969 99969699 99966966 99699666 99696999 96A5A569 96995A5A 96665AA5 965AA596
39231 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596A5 96A5695A 965A965A 965A69A5
39232 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A5965A 96A569A5 965A96A5 965A695A
39233 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 996996A5 9969695A 96A59969 96A56696 965A965A 965A69A5
39235 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
39236 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59969 96A56696 965A9996 965A6669
39242 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A5669996 A5666669 999696A5 9996695A 9969965A 996969A5 96A5A566 96A55A99 965A9969 965A6696
39245 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5969666 A5696966 A5665A99 99A599A5 9996695A 9969965A 995A66A5 96A56669 96995A96 9666A596 965A9969
39248 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5965A 96996966 96666999 965A96A5
39249 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5695A 96999666 96669699 965A69A5
39250 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5995A 99966669 99696696 995A99A5 96A569A5 96999666 96669699 965A695A
39251 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
39252 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
39253 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59666 96A56999 965A9699 965A6966
39258 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A5A55A5A A55A9996 A55A6669 9A56596A 99966696 9969A55A 99695AA5 96999666 96996999 96669699 95A6A965
39260 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599695A A566965A A55A5AA5 9A59569A 99A55A66 99666999 995AA566 96969996 96966669 96699969 95A9A695
39262 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599695A A566965A A55A5AA5 9A59566A 99A55A96 99666969 995AA596 96969966 96966699 96699999 95A9A665
39265 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599695A A566965A A55A5AA5 9A56596A 99966696 99699996 99696669 96A55A99 96999666 965AA599 95A6A965
39269 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599665A A566995A A55A5AA5 9A59599A 99966966 99699666 99666699 96A55A69 96969696 965AA569 95A9A995
39270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A66565A6 A599665A A566995A A55A5AA5 9A56569A 99966966 99699666 99696999 96A55A69 96999996 965AA569 95A6A695
39271 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59596A 99996696 99669996 99666669 9696965A 969669A5 966996A5 95A9A959
39276 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 9999695A 9966965A 996669A5 96969996 96966669 96699969 95A9A695
39279 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59566A 99996996 99669696 99666969 9696995A 969666A5 966999A5 95A9A659
39286 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5659A6 9996665A 9969995A 996966A5 96999696 96996969 96669669 95A6A995
39290 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A56596A 9999665A 99699996 996666A5 969969A5 96969696 96699669 95A6A959
39291 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A56596A 99966696 99699996 99696669 9699965A 969969A5 966696A5 95A6A959
39340 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99995A5A 9969A596 99665AA5 969969A5 96969696 96699669 95A6A959
39342 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99965A96 9969A596 99695A69 9699965A 969969A5 966696A5 95A6A959
39355 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5956A6 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 95A99A65
39361 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5665A6 99965A5A 9969A55A 99695AA5 96999666 96996999 96669699 95A6A965
39365 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A56659A 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 95A6A959
39390 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5A55A5A A566A566 A55A5AA5 9A56596A 99996666 99699996 99666699 96A569A5 96969696 96699669 959AA959
39391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5A55A5A A566A566 A55A5AA5 9A56596A 99966696 99699996 99696669 96A569A5 96999666 96669699 959AA959
39392 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5995A66 A566A566 A5665A99 9A56596A 99966696 99699996 99696669 96A5965A 96A569A5 965A96A5 959AA959
39396 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5995A66 A566A566 A5665A99 9A5656A6 99A5665A 996969A5 995A995A 96A59996 96966969 96699669 959AA695
39398 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5995A66 A566A566 A5665A99 9A5656A6 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 959AA695
39403 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659659A A5965A96 A5695A69 A566A566 9A56596A 99A5665A 99699996 995A66A5 96A569A5 96999666 96669699 959AA959
39410 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A9 A659656A A5995A96 A566A596 A5665A69 9A5659A6 9996665A 9969995A 996966A5 96A59666 96A56999 965A9699 959AA965
39415 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A66565A9 A5A55A5A A55A9999 A55A6666 9A59596A 99996699 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
39417 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A66565A9 A5A55A5A A55A9969 A55A6696 9A56599A 99966669 9969A55A 99695AA5 96999699 96996966 96669666 95A6A995
39419 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A66565A9 A599695A A566965A A55A5AA5 9A59569A 99A55A69 99666996 995AA569 96969999 96966666 96699966 95A9A695
39421 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A66565A9 A599695A A566965A A55A5AA5 9A56599A 99966669 99699969 99696696 96A55A66 96999699 965AA566 95A6A995
39425 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 99669999 99666666 9696965A 969669A5 966996A5 95A9A956
39430 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 9999695A 9966965A 996669A5 96969999 96966666 96699966 95A9A695
39436 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5659A9 9996665A 9969995A 996966A5 96999699 96996966 96669666 95A6A995
39470 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
39475 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 95A99A56
39481 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 95A6A956
39511 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A6559A9 99A5665A 995A995A 995A66A5 96969669 96966996 96699696 95A9A965
39517 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A65569A 99A56969 995A9669 995A6996 9696995A 969666A5 966999A5 95A9A656
39524 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A56599A 99966669 99699969 99696696 96A5965A 96A569A5 965A96A5 959AA956
39530 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A5656A9 9996695A 9969965A 996969A5 96A59969 96A56696 965A9996 959AA665
39543 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9A59 A55A65A6 9996A55A 99965AA5 99699966 99696699 96999696 96996969 966695A9 96666A56
39547 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9A56 A55A65A9 9999A55A 99995AA5 99669969 99666696 96969699 96966966 966995A6 96696A59
39548 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9A56 A55A65A9 9996A55A 99965AA5 99699969 99696696 96999699 96996966 966695A6 96666A59
39553 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9969 A55A6696 9996A55A 99965AA5 99699A56 996965A9 969995A6 96996A59 96669699 96666966
39557 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A665 A5A5599A A55A9966 A55A6699 9996A55A 99965AA5 99699A59 996965A6 969995A9 96996A56 96669696 96666969
39590 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 99669969 99666696 969696A5 9696695A 9669959A 96696A65
39600 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99996696 99669A56 996665A9 9696959A 96966A65 966996A5 9669695A
39606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 99669A65 9966659A 969695A9 96966A56 96699696 96696969
39611 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999696 99996969 996695A9 99666A56 96969A65 9696659A 9669995A 966966A5
39616 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999959A 99996A65 996696A5 9966695A 96969969 96966696 96699A56 966965A9
39621 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 9969995A 996966A5 96999696 96996969 966695A9 96666A56
39625 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 99699969 99696696 969996A5 9699695A 9666959A 96666A65
39843 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A65 9996659A 9969995A 996966A5 969995A6 96996A59 96669699 96666966
39847 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A59 999665A6 99699966 99696699 9699959A 96996A65 966696A5 9666695A
39982 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99999696 99996969 996695A9 99666A56 96969966 96966699 96699A59 966965A6
39984 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 99699966 99696699 969995A9 96996A56 96669696 96666969
39988 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699969 99696696 96999699 96996966 966695A6 96666A59
39989 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699969 99696696 969995A6 96996A59 96669699 96666966
40055 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 999995A9 99996A56 99669696 99666969 9696A55A 96965AA5 9669A665 9669599A
40057 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 9969A569 99695A96 969996A5 9699695A 9666959A 96666A65
40114 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 999996A5 9999695A 9966959A 99666A65 9696A659 969659A6 9669A566 96695A99
40120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 969996A5 9699695A 9666959A 96666A65
40186 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 96666966
40192 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
40257 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 9969A55A 99695AA5 969995A9 96996A56 96669696 96666969
40302 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 99699969 99696696 96A59699 96A56966 965A95A6 965A6A59
40360 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 99699969 99696696 96A596A5 96A5695A 965A959A 965A6A65
40368 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 999696A5 9996695A 9969959A 99696A65 96A59A56 96A565A9 965A9969 965A6696
40402 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A659 A5965A96 A56959A9 A566A566 99A5659A 99969969 99699A56 995A66A5 96A56A65 969995A6 96669699 965A695A
40403 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A59699 96A56966 965A95A6 965A6A59
40409 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59A59 96A565A6 965A9966 965A6699
40429 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59A59 96A565A6 965A9966 965A6699
41695 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
41697 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999969 96996696 96669666 96666999
41711 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5A55A A5A55AA5 A55AAA55 A55A55AA 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
41712 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5A55A A5A55AA5 A55AAA55 A55A55AA 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
41718 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A556A6 99996969 99669999 995AA656 96969669 96966996 96699966 96696699
41731 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 96999A65 9699659A 9666956A 96666A95
41733 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 99699A65 9969659A 9699A659 969959A6 9666956A 96666A95
41753 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9969 A55A6696 9996AA55 999655AA 9969A55A 99695AA5 96999699 96996966 96669666 96666999
41755 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9969 A55A6696 9996AA55 999655AA 99699699 99696966 9699A55A 96995AA5 96669666 96666999
41759 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 99999A65 9999659A 9966A959 996656A6 9696956A 96966A95 9669A656 966959A9
41766 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 96999A65 9699659A 9666956A 96666A95
41768 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 99699A65 9969659A 9699A656 969959A9 9666956A 96666A95
41776 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 99A5656A 995A9669 995A6996 96969966 96966699 9669959A 96696A65
41786 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59996 96A56669 965A9699 965A6966
41788 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A59A65 96A5659A 965A956A 965A6A95
41818 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A5A5 AA555A5A A599A959 A59659A6 A56956A9 A566A656 99A5656A 99969699 99699996 995A6A65 96A56A95 96999666 96669969 965A659A
41965 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5A5A956 A5A556A9 A55AA665 A55A599A 99969A95 9996656A 996995A6 99696A59 96999969 96996696 9666965A 966669A5
41987 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5A59996 A5A56669 A55A9969 A55A6696 9996AA55 999655AA 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
41993 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59696 99A56969 995A9669 995A6996 969699A5 9696665A 9669995A 966966A5
41994 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59696 99A56969 995A9669 995A6996 9696995A 969666A5 966999A5 9669665A
41999 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59669 99A56996 995A9696 995A6969 9696995A 969666A5 966999A5 9669665A
42000 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59669 99969996 99696696 995A6969 96A5695A 969666A5 966999A5 965A965A
42001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59669 999669A5 9969695A 995A9696 96A56696 9696995A 966999A5 965A6669
42002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596A5 96A5695A 965A965A 965A69A5
42006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
42040 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A59996 96A56669 965A96A5 965A695A
42086 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A59A59 96A565A6 965A956A 965A6A95
42093 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5999996 A5996669 A5669969 A5666696 9996AA55 999655AA 9969A566 99695A99 96A596A5 96A5695A 965A965A 965A69A5
42097 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5999996 A5996669 A5669969 A5666696 999696A5 9996695A 9969965A 996969A5 96A5AA55 96A555AA 965AA566 965A5A99
42102 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A59A59 96A565A6 965A956A 965A6A95
42285 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569A56 9A5665A9 99699969 99696696 96A596A5 96A5695A 959A959A 959A6A65
42288 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569969 9A566696 99699A56 996965A9 96A5959A 96A56A65 959A96A5 959A695A
42310 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A659 A6565A96 A56959A9 A566A566 9A65659A 9A569969 99699A56 995A66A5 96A56A65 969995A6 95A69699 959A695A
42311 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A659 A65659A9 A5695A96 A566A566 9A65659A 9A569A56 99699969 995A66A5 96A596A5 96996966 95A66A59 959A959A
42312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 9969995A 996966A5 96A59699 96A56966 959A95A6 959A6A59
42316 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569699 9A566966 996995A6 99696A59 96A59A65 96A5659A 959A995A 959A66A5
42368 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 A995A965 A995569A A659A599 A6595A66 A566A656 A56659A9 9A5696A5 9A56695A 9969956A 99696A95 96A59996 96A56669 959A9A59 959A65A6
42375 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
42376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9999A55A 99995AA5 99669696 99666969 96969966 96966699 96699669 96696996
42387 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
42390 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
42394 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
42437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
42445 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
42449 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
42456 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59999 A5A56666 A55A9696 A55A6969 99999669 99996996 9966A55A 99665AA5 96969966 96966699 9669A5A5 96695A5A
42470 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
42472 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA55AA55 AA3CC3AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
42478 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3AAAA3C C3553CAA C33C5555 AAC3553C AAAA3CC3 AA3CC3AA A995A995 A665A665 A5A55A5A A55AA55A A55A5AA5 9A599A59 99996666 99669696 99666969 96969966 96966699 96696996 95A995A9
42721 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3AAAAAA C3AA5555 C355AA55 C35555AA AAC3A599 AAC35A66 AA3C99A5 AA3C665A A5A5C396 A5A53C69 A55A96C3 A55A693C 9999C369 99993C96 9966963C 996669C3 9696A566 96965A99 9669995A 966966A5
42726 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3AAAAAA C3AA5555 C355AA55 C35555AA AAC3A599 AAC35A66 AA3C99A5 AA3C665A A599C396 A5993C69 A56696C3 A566693C 99A5C369 99A53C96 995A963C 995A69C3 9696A566 96965A99 9669995A 966966A5
42783 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3AAAAAA C3AA5555 C355A5A5 C3555A5A AAC3AA55 AAC355AA AA3CA55A AA3C5AA5 A5A59996 A5A56669 A55A9969 A55A6696 9996C399 99963C66 996996C3 9969693C 9699C366 96993C99 9666963C 966669C3
43323 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
43324 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 9696965A 969669A5 966996A5 9669695A
43325 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 96969969 96966696 9669965A 966969A5
43329 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
43330 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 99669696 99666969 96969669 96966996 966999A5 9669665A
43332 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
43333 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969969 96966696 96699996 96696669
43334 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996996 96966669 96699969 96669696
43336 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
43337 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 9696995A 969666A5 966999A5 9669665A
43338 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99969969 99696669 99666996 969969A5 9696665A 9669995A 966696A5
43339 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A99A5 A55A665A 9999995A 999966A5 9966A566 99665A99 96969669 96966996 96699696 96696969
43340 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A99A5 A55A665A 99999696 99996969 99669669 99666996 9696A566 96965A99 9669995A 966966A5
43342 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A99A5 A55A665A 9996A566 99965A99 9969995A 996966A5 96999696 96996969 96669669 96666996
43348 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 96696696
43350 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666965A 966669A5
43355 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A96A5 A55A695A 9999A566 99995A99 9966965A 996669A5 96969996 96966669 96699969 96696696
43359 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999996 96996669 96669969 96666696
43361 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A9696 A55A6969 9999A566 99995A99 99669669 99666996 969699A5 9696665A 9669995A 966966A5
43365 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 969999A5 9699665A 9666995A 966666A5
43376 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999699 99996966 99669666 99666999 96969969 96966696 96699996 96696669
43377 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999699 99969966 99696666 99666999 96996996 96966669 96699969 96669696
43378 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999699 99969966 99696666 99666999 96996969 96966696 96699996 96669669
43379 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
43380 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99969969 99696669 99666996 96996966 96966699 96699999 96669666
43381 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55A9999 A55A6666 9996A5A5 99965A5A 99699966 99696699 96999669 96996996 96669696 96666969
43384 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55A9996 A55A6669 99999699 99996966 99669666 99666999 96969969 96966696 9669A5A5 96695A5A
43385 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
43390 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 99999696 99996969 99669669 99666996 9696A599 96965A66 9669A566 96695A99
43391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 99999696 99996969 99669669 99666996 9696A566 96965A99 9669A599 96695A66
43392 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 99999696 9996A569 99695A69 99666996 96996999 96965A66 9669A566 96669699
43394 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A599 99965A66 9969A566 99695A99 96999696 96996969 96669669 96666996
43395 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A599 99965A66 9969A566 99695A99 96999669 96996996 96669696 96666969
43396 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A599 99965A66 99699696 99696969 9699A566 96995A99 96669669 96666996
43398 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A596 99965A69 9969A569 99695A96 96999699 96996966 96669666 96666999
43399 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A596 99965A69 9969A569 99695A96 96999666 96996999 96669699 96666966
43400 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A596 99965A69 99699699 99696966 9699A569 96995A96 96669666 96666999
43403 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A9699 A55A6966 9996A596 99965A69 9969A569 99695A96 9699995A 969966A5 96669666 96666999
43407 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A9696 A55A6969 9996A599 99965A66 9969A566 99695A99 9699995A 969966A5 96669669 96666996
43411 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A599A55A A5665A5A A55A66A5 99969699 99966966 99699666 99696999 96A56696 96995A69 9666A569 965A9996
43415 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A599965A A566695A A55A66A5 99A56696 99996969 99669669 995A9996 9696A599 96965A66 9669A566 96695A99
43423 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A599965A A566695A A55A66A5 9996A599 99965A66 9969A566 99695A99 96A56696 96996969 96669669 965A9996
43425 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A599965A A566695A A55A66A5 9996A596 99965A69 9969A569 99695A96 96A56699 96996966 96669666 965A9999
43433 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5996699 A5666666 A55A995A 9996A596 99965A69 9969A569 99695A96 96A5965A 96996966 96666999 965A96A5
43437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5996696 A5666669 A55A995A 99969699 99966966 99699666 99696999 96A5A55A 96995A69 96665A96 965AA5A5
43441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A596965A A569695A A55A66A5 9999A599 99966966 99699666 99665A99 96A56696 96995A69 9666A569 965A9996
43445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
43446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 96695A5A
43447 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
43449 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
43450 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
43451 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
43453 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
43459 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
43461 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A59966A5 A566665A A55A9966 9996A596 99965A69 9969A569 99695A96 96A59666 9699695A 966669A5 965A9699
43465 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5996696 A5666669 A55A9966 999696A5 9996695A 9969965A 996969A5 96A5A566 96995A69 96665A96 965AA599
43467 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5969666 A5696966 A55A6699 9999A5A5 9996695A 9969965A 99665AA5 96A56696 96995A69 9666A569 965A9996
43471 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
43472 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
43473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
43474 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
43475 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
43479 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5999669 A5666969 A55A6696 9996A599 99965A66 9969A566 99695A99 96A566A5 9699695A 9666965A 965A99A5
43481 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A599 99965A66 9969A566 99695A99 96A59996 96A56669 965A9969 965A6696
43482 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A599 99965A66 9969A566 99695A99 96A59969 96A56696 965A9996 965A6669
43483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A596 99965A69 9969A569 99695A96 96A59999 96A56666 965A9966 965A6699
43484 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A596 99965A69 9969A569 99695A96 96A59966 96A56699 965A9999 965A6666
43485 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A5AA3C A5A555C3 A55A9999 A55A6666 9996A55A 99965AA5 99699696 99696969 96999966 96996699 96669669 96666996
43489 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A5AA3C A5A555C3 A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999969 96996696 96669666 96666999
43497 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996AA3C 999655C3 9969A55A 99695AA5 96999966 96996699 96669669 96666996
43504 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59999 A5999666 A5666966 A55A6699 99A56669 99996996 99669696 995A9969 9696A55A 96965AA5 9669AA3C 966955C3
43508 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59999 A5999666 A5666696 A55A6969 99A56669 99996996 99669966 995A9699 9696A55A 96965AA5 9669AA3C 966955C3
43515 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59999 A5969666 A5696696 A55A6969 9999AA3C 999955C3 9966A55A 99665AA5 96A56966 96966699 96699669 965A9996
43518 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996AA3C 999655C3 9969A55A 99695AA5 96999969 96996696 96669666 96666999
43534 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59999 99A56666 995A9669 995A6996 96969966 96966699 96699696 96696969
43535 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59999 99A56666 995A9669 995A6996 96969696 96966969 96699966 96696699
43536 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59999 99966696 99696669 995A9966 96A59666 96966969 96696996 965A9699
43537 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
43544 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99969999 99966666 99699696 99696969 96A59966 96A56699 965A9669 965A6996
43548 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99969996 99966669 99699699 99696966 96A59969 96A56696 965A9666 965A6999
43591 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5999999 A5996666 A5669696 A5666969 99A59966 99A56699 995A9669 995A6996 9696AA3C 969655C3 9669A55A 96695AA5
43592 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5999999 A5996666 A5669696 A5666969 9996AA3C 999655C3 9969A55A 99695AA5 96A59966 96A56699 965A9669 965A6996
43598 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 99A59969 99A56696 995A9666 995A6999 9696AA3C 969655C3 9669A55A 96695AA5
43599 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 9996AA3C 999655C3 9969A55A 99695AA5 96A59969 96A56696 965A9666 965A6999
43605 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A665665A A5A55AA5 A55AAA3C A55A55C3 9A595A99 99996666 99669696 99666969 96969669 96966996 96699966 95A9A599
43606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A665665A A5A55AA5 A55AAA3C A55A55C3 9A595A99 99996666 99669669 99666996 96969696 96966969 96699966 95A9A599
43609 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A665665A A5A55AA5 A55AAA3C A55A55C3 9A595A66 99996699 99669696 99666969 96969669 96966996 96699999 95A9A566
43610 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A665665A A5A55AA5 A55AAA3C A55A55C3 9A595A66 99996699 99669669 99666996 96969696 96966969 96699999 95A9A566
43654 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A595A99 99996666 99669696 99666969 9696AA3C 969655C3 9669A55A 95A999A5
43665 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A659665A A5995AA5 A566AA3C A56655C3 9A655A66 99A56699 995A9669 995A6996 96969696 96966969 96699999 95A9A566
43742 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A995995A A656665A A5965AA5 A569AA3C A56955C3 9A595A99 99996666 99669696 99666969 96A59669 96A56996 965A9966 959AA599
43783 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
43784 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A96 99996669 99669699 99666966 96969969 96699666 96696999 959AA596
43785 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A66 99996699 99669669 99666996 96969999 96699696 96696969 959AA566
43786 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A655A99 99969696 99966969 99696666 96999669 96996996 96669966 956AA599
43801 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A6565A66 A5A59669 A5A56996 A55A6699 9A955A99 99996666 99669696 99666969 9696A55A 9669AA3C 966955C3 959A99A5
43815 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5A599A5 A5A5665A A55A9696 A55A6969 9996AA3C 999655C3 9969A566 99695A99 9699995A 969966A5 96669669 96666996
43837 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5A59996 A5A56669 A55A96A5 A55A695A 9996AA3C 999655C3 9969A566 99695A99 96999969 96996696 9666965A 966669A5
43859 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 9696995A 969666A5 96699696 96696969
43860 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 96969696 96966969 9669995A 966966A5
43861 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A59996 99A56669 995A96A5 995A695A 96969969 96966696 9669965A 966969A5
43866 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A5995A 99A566A5 995A9669 995A6996 969699A5 9696665A 96699696 96696969
43867 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 999699A5 9996665A 99699696 99696969 96A5995A 96A566A5 965A9669 965A6996
43871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99969996 99966669 996996A5 9969695A 96A59969 96A56696 965A965A 965A69A5
43902 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996AA3C 999655C3 9969A566 99695A99 96A5995A 96A566A5 965A9669 965A6996
43906 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996995A 999666A5 99699669 99696996 96A5AA3C 96A555C3 965AA566 965A5A99
43916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 99A59969 99A56696 995A965A 995A69A5 9696AA3C 969655C3 9669A566 96695A99
43918 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996AA3C 999655C3 9969A566 99695A99 96A59969 96A56696 965A965A 965A69A5
43920 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 99969969 99966696 9969965A 996969A5 96A5AA3C 96A555C3 965AA566 965A5A99
43930 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A596AA3C A59655C3 A569A566 A5695A99 999999A5 9999665A 99669696 99666969 96A5995A 96A566A5 965A9669 965A6996
43934 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A596AA3C A59655C3 A569A566 A5695A99 99999996 99996669 996696A5 9966695A 96A59969 96A56696 965A965A 965A69A5
43938 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A59699A5 A596665A A5699696 A5696969 9999AA3C 999955C3 9966A566 99665A99 96A5995A 96A566A5 965A9669 965A6996
43942 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 AA555A66 A5969996 A5966669 A56996A5 A569695A 9999AA3C 999955C3 9966A566 99665A99 96A59969 96A56696 965A965A 965A69A5
43995 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9959966 A6596666 A5995A99 A566AA3C A56655C3 9A655A5A 99A566A5 995A9669 995A6996 96969696 96966969 966999A5 95A9A55A
44083 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9959666 A6656966 A5A55A99 A55AAA3C A55A55C3 9A595A96 99996969 996699A5 9966665A 9696995A 969666A5 96699669 95A9A596
44094 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9959666 A6655A96 A5A56969 A55A99A5 A55A665A 9A596966 99995A99 9966AA3C 996655C3 9696995A 969666A5 96699669 95A9A596
44106 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9959666 A6596966 A5995A99 A566AA3C A56655C3 9A655A96 99A56969 995A99A5 995A665A 9696995A 969666A5 96699669 95A9A596
44169 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A599 A9956666 A6599966 A5995A99 A566AA3C A56655C3 9A655AA5 99A5995A 995A9669 995A6996 96969696 96966969 9669665A 95A9A5A5
44186 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969696 96966969 95A99669 95A96996
44187 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969669 96966996 95A99696 95A96969
44188 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669696 99666969 96969669 96966996 95A99966 95A96699
44189 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669669 99666996 96969966 96966699 95A99696 95A96969
44190 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669669 99666996 96969696 96966969 95A99966 95A96699
44191 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669969 99666696 96969699 96966966 95A99666 95A96999
44192 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669969 99666696 96969666 96966999 95A99699 95A96966
44193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669699 99666966 96969969 96966696 95A99666 95A96999
44196 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669666 99666999 96969699 96966966 95A99969 95A96696
44199 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599966 9A596699 99669999 99666666 96969669 96966996 95A99696 95A96969
44200 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599966 9A596699 99669696 99666969 96969669 96966996 95A99999 95A96666
44201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599966 9A596699 99669669 99666996 96969999 96966666 95A99696 95A96969
44202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599699 9A596966 99669666 99666999 96969996 96966669 95A99969 95A96696
44203 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599699 9A596966 99669666 99666999 96969969 96966696 95A99996 95A96669
44204 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599699 9A566996 99696969 99669666 96999966 96966669 95A96696 95A69999
44205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599696 9A596969 99669669 99666996 96969999 96966666 95A99966 95A96699
44206 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A569996 9A566669 99699969 99696696 96999699 96996966 95A69666 95A66999
44207 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A569996 9A566669 99699969 99696696 96999666 96996999 95A69699 95A66966
44210 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A569996 9A566669 99699666 99696999 96999699 96996966 95A69969 95A66696
44211 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A59A55A 9A595AA5 99669966 99666699 96969669 96966996 95A99696 95A96969
44212 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A59A55A 9A595AA5 99669696 99666969 96969966 96966699 95A99669 95A96996
44215 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A59A55A 9A595AA5 99669669 99666996 96969696 96966969 95A99966 95A96699
44216 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A599966 9A596699 9966A55A 99665AA5 96969669 96966996 95A99696 95A96969
44223 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A599696 9A596969 99669669 99666996 9696A55A 96965AA5 95A99966 95A96699
44229 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A599669 9A596996 99669696 99666969 96969966 96966699 95A9A55A 95A95AA5
44230 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A56A55A 9A565AA5 99699966 99696699 96999696 96996969 95A69669 95A66996
44237 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9999 A55A6666 9A569966 9A566699 9969A55A 99695AA5 96999669 96996996 95A69696 95A66969
44242 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A59A55A 9A595AA5 99669969 99666696 96969699 96966966 95A99666 95A96999
44249 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A599969 9A596696 9966A55A 99665AA5 96969666 96966999 95A99699 95A96966
44258 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A599699 9A596966 99669666 99666999 9696A55A 96965AA5 95A99969 95A96696
44262 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A599666 9A596999 99669699 99666966 96969969 96966696 95A9A55A 95A95AA5
44263 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A56A55A 9A565AA5 99699969 99696696 96999699 96996966 95A69666 95A66999
44270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9996 A55A6669 9A569969 9A566696 9969A55A 99695AA5 96999666 96996999 95A69699 95A66966
44275 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A59A55A 9A595AA5 99669999 99666666 96969669 96966996 95A99696 95A96969
44279 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A599999 9A596666 99669696 99666969 9696A55A 96965AA5 95A99669 95A96996
44280 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A599696 9A596969 99669669 99666996 96969999 96966666 95A9A55A 95A95AA5
44281 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A599669 9A596996 9966A55A 99665AA5 96969696 96966969 95A99999 95A96666
44282 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A599669 9A596996 99669696 99666969 9696A55A 96965AA5 95A99999 95A96666
44285 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55A9966 A55A6699 9A56A55A 9A565AA5 99699999 99696666 96999669 96996996 95A69696 95A66969
44294 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659995A A566665A A55A5AA5 9A655A96 9A596669 99669969 995AA596 96969699 96966966 95A99666 95A96999
44296 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659995A A566665A A55A5AA5 9A569696 9A566969 99699669 99696996 96A55A99 96996666 95A69966 959AA599
44297 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659995A A566665A A55A5AA5 9A569669 9A566996 99699696 99696969 96A55A66 96996699 95A69999 959AA566
44310 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A655A99 9A596966 99669666 995AA599 96969996 96966669 95A99969 95A96696
44312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A655A96 9A596969 99669669 995AA596 96969999 96966666 95A99966 95A96699
44317 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A655A69 9A596996 99669696 995AA569 96969966 96966699 95A99999 95A96666
44323 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A569999 9A566666 99699966 99696699 96A55A96 96996969 95A69669 959AA596
44325 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A569996 9A566669 99699969 99696696 96A55A99 96996966 95A69666 959AA599
44328 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A659965A A566695A A55A5AA5 9A569966 9A566699 99699999 99696666 96A55A69 96996996 95A69696 959AA569
44360 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A599996 9A596669 99669969 99666696 969696A5 9696695A 95A9965A 95A969A5
44373 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A59995A 9A5966A5 996699A5 9966665A 96969669 96966996 95A99696 95A96969
44377 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A5996A5 9A59695A 9966965A 996669A5 96969996 96966669 95A99969 95A96696
44382 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A599696 9A596969 99669669 99666996 969699A5 9696665A 95A9995A 95A966A5
44384 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A599669 9A596996 99669696 99666969 9696995A 969666A5 95A999A5 95A9665A
44385 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A5699A5 9A56665A 9969995A 996966A5 96999696 96996969 95A69669 95A66996
44391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A569996 9A566669 99699969 99696696 969996A5 9699695A 95A6965A 95A669A5
44397 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A599 A6655A66 A55AA566 A55A5A99 9A56995A 9A5666A5 996999A5 9969665A 96999669 96996996 95A69696 95A66969
44672 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A599699 9A596966 99669666 99666999 96969969 96966696 95A99996 95A96669
44674 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A599696 9A596969 99669669 99666996 96969966 96966699 95A99999 95A96666
44675 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A569999 9A566666 99699966 99696699 96999669 96996996 95A69696 95A66969
44679 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A569996 9A566669 99699969 99696696 96999666 96996999 95A69699 95A66966
44748 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A599699 9A596966 99669666 99666999 9696A596 96965A69 95A9A569 95A95A96
44753 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A599696 9A596969 99669669 99666996 9696A599 96965A66 95A9A566 95A95A99
44757 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A599669 9A596996 99669696 99666969 9696A566 96965A99 95A9A599 95A95A66
44759 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A56A599 9A565A66 9969A566 99695A99 96999696 96996969 95A69669 95A66996
44765 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A56A596 9A565A69 9969A569 99695A96 96999699 96996966 95A69666 95A66999
44771 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A66599A5 A665665A A55A995A A55A66A5 9A56A566 9A565A99 9969A599 99695A66 96999669 96996996 95A69696 95A66969
44895 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A599696 9A596969 99669669 99666996 9696A5A5 96965A5A 95A9A55A 95A95AA5
44899 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A599669 9A596996 99669696 99666969 9696A55A 96965AA5 95A9A5A5 95A95A5A
44901 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A56A5A5 9A565A5A 9969A55A 99695AA5 96999696 96996969 95A69669 95A66996
44907 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A56A596 9A565A69 9969A569 99695A96 969996A5 9699695A 95A6965A 95A669A5
44913 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9966 A55A6699 9A56A55A 9A565AA5 9969A5A5 99695A5A 96999669 96996996 95A69696 95A66969
44916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659999 A6656666 A55A9696 A55A6969 9A599669 9A596996 9966A55A 99665AA5 96969966 96966699 95A9A5A5 95A95A5A
44992 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659996 A6656669 A55A9969 A55A6696 9A5996A5 9A59695A 9966965A 996669A5 9696A599 96965A66 95A9A566 95A95A99
45001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659996 A6656669 A55A9969 A55A6696 9A56A599 9A565A66 9969A566 99695A99 969996A5 9699695A 95A6965A 95A669A5
45007 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659996 A6656669 A55A9969 A55A6696 9A56A55A 9A565AA5 9969A5A5 99695A5A 96999666 96996999 95A69699 95A66966
45097 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6659966 A6656699 A55A9999 A55A6666 9A56A55A 9A565AA5 9969A5A5 99695A5A 96999696 96996969 95A69669 95A66996
45120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569999 9A566666 99699966 99696699 96A59696 96A56969 959A9669 959A6996
45126 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569996 9A566669 99699969 99696696 96A59699 96A56966 959A9666 959A6999
45132 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569966 9A566699 99699999 99696666 96A59669 96A56996 959A9696 959A6969
45135 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569699 9A566966 99699666 99696999 96A59996 96A56669 959A9969 959A6696
45137 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569696 9A566969 99699669 99696996 96A59999 96A56666 959A9966 959A6699
45139 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569669 9A566996 99699696 99696969 96A59966 96A56699 959A9999 959A6666
45219 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A599 A6595A66 A566A566 A5665A99 9A569996 9A566669 99699969 99696696 96A596A5 96A5695A 959A965A 959A69A5
45225 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A599 A6595A66 A566A566 A5665A99 9A56995A 9A5666A5 996999A5 9969665A 96A59669 96A56996 959A9696 959A6969
45227 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A599 A6595A66 A566A566 A5665A99 9A5696A5 9A56695A 9969965A 996969A5 96A59996 96A56669 959A9969 959A6696
45229 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A599 A6595A66 A566A566 A5665A99 9A569696 9A566969 99699669 99696996 96A599A5 96A5665A 959A995A 959A66A5
45268 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A596 A6595A69 A566A569 A5665A96 9A5699A5 9A56665A 9969995A 996966A5 96A59699 96A56966 959A9666 959A6999
45270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A596 A6595A69 A566A569 A5665A96 9A5696A5 9A56695A 9969965A 996969A5 96A59999 96A56666 959A9966 959A6699
45272 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A596 A6595A69 A566A569 A5665A96 9A56965A 9A5669A5 996996A5 9969695A 96A59966 96A56699 959A9999 959A6666
45286 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A659A55A A6595AA5 A566A5A5 A5665A5A 9A569696 9A566969 99699669 99696996 96A59966 96A56699 959A9999 959A6666
45290 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A65996A5 A659695A A566965A A56669A5 9A56A599 9A565A66 9969A566 99695A99 96A59996 96A56669 959A9969 959A6696
45292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A65996A5 A659695A A566965A A56669A5 9A56A596 9A565A69 9969A569 99695A96 96A59999 96A56666 959A9966 959A6699
45294 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A65996A5 A659695A A566965A A56669A5 9A56A569 9A565A96 9969A596 99695A69 96A59966 96A56699 959A9999 959A6666
45295 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6599696 A6596969 A5669669 A5666996 9A56A5A5 9A565A5A 9969A55A 99695AA5 96A59999 96A56666 959A9966 959A6699
45297 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A6599669 A6596996 A5669696 A5666969 9A56A5A5 9A565A5A 9969A55A 99695AA5 96A59966 96A56699 959A9999 959A6666
45309 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659999 A6656666 A55A9696 A55A6969 9A56A55A 9A565AA5 9969AA3C 996955C3 96999669 96996996 95A69966 95A66699
45336 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659996 A6656669 A55A9699 A55A6966 9A56A55A 9A565AA5 9969AA3C 996955C3 96999666 96996999 95A69969 95A66696
45366 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659966 A6656699 A55A9669 A55A6996 9A56A55A 9A565AA5 9969AA3C 996955C3 96999696 96996969 95A69999 95A66666
45374 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659966 A6569699 A5696669 A55A6996 9A59A55A 9A595AA5 9966AA3C 996655C3 96A56696 96966969 95A99999 959A9666
45375 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6659966 A6566696 A5696999 A55A9669 9A59A55A 9A595AA5 9966AA3C 996655C3 96A59699 96966969 95A96666 959A9996
45376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659999 9A656666 995A9696 995A6969 96969669 96966996 95A99966 95A96699
45377 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
45385 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659996 9A656669 995A9699 995A6966 96969666 96966999 95A99969 95A96696
45397 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
45399 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659966 9A569699 99696669 995A6996 96A56696 96966969 95A99999 959A9666
45400 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659699 9A656966 995A9996 995A6669 96969969 96966696 95A99666 95A96999
45410 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569999 9A566666 99699696 99696969 96A59669 96A56996 959A9966 959A6699
45412 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569996 9A566669 99699699 99696966 96A59666 96A56999 959A9969 959A6696
45414 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569966 9A566699 99699669 99696996 96A59696 96A56969 959A9999 959A6666
45415 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569699 9A566966 99699996 99696669 96A59969 96A56696 959A9666 959A6999
45417 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A569696 9A566969 99699999 99696666 96A59966 96A56699 959A9669 959A6996
45440 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A5669696 A5666969 9A659966 9A656699 995A9669 995A6996 9696AA3C 969655C3 95A99999 95A96666
45443 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A5669669 A5666996 9A659966 9A656699 995AAA3C 995A55C3 96969696 96966969 95A99999 95A96666
45445 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6599999 A6596666 A5669696 A5666969 9A56A55A 9A565AA5 9969AA3C 996955C3 96A59669 96A56996 959A9966 959A6699
45446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A6599996 A6596669 A5669699 A5666966 9A56A55A 9A565AA5 9969AA3C 996955C3 96A59666 96A56999 959A9969 959A6696
45594 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6659996 A6656669 A55A96A5 A55A695A 9A56A566 9A565A99 9969AA3C 996955C3 9699965A 969969A5 95A69969 95A66696
45607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A665995A A65696A5 A5696669 A55A6996 9A59A566 9A595A99 9966AA3C 996655C3 96A56696 96966969 95A999A5 959A965A
45608 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A66596A5 A665695A A55A9996 A55A6669 9A56A566 9A565A99 9969AA3C 996955C3 96999969 96996696 95A6965A 95A669A5
45619 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6659696 A6656969 A55A99A5 A55A665A 9A56A566 9A565A99 9969AA3C 996955C3 9699995A 969966A5 95A69669 95A66996
45623 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A6599A5 9A65665A 995A9696 995A6969 96969669 96966996 95A9995A 95A966A5
45624 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A6599A5 9A65665A 995A9669 995A6996 96969696 96966969 95A9995A 95A966A5
45628 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A659996 9A656669 995A96A5 995A695A 9696965A 969669A5 95A99969 95A96696
45633 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
45634 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A65995A 9A5696A5 99696669 995A6996 96A56696 96966969 95A999A5 959A965A
45638 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A5699A5 9A56665A 99699696 99696969 96A59669 96A56996 959A995A 959A66A5
45640 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A569996 9A566669 996996A5 9969695A 96A5965A 96A569A5 959A9969 959A6696
45642 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A56995A 9A5666A5 99699669 99696996 96A59696 96A56969 959A99A5 959A665A
45643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A5696A5 9A56695A 99699996 99696669 96A59969 96A56696 959A965A 959A69A5
45658 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A5669696 A5666969 9A65995A 9A6566A5 995A9669 995A6996 9696AA3C 969655C3 95A999A5 95A9665A
45662 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A5669669 A5666996 9A65995A 9A6566A5 995AAA3C 995A55C3 96969696 96966969 95A999A5 95A9665A
45672 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6599996 A6596669 A56696A5 A566695A 9A569969 9A566696 9969965A 996969A5 96A5AA3C 96A555C3 959AA566 959A5A99
45681 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6599696 A6596969 A56699A5 A566665A 9A56A566 9A565A99 9969AA3C 996955C3 96A5995A 96A566A5 959A9669 959A6996
45683 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A6599696 A6596969 A56699A5 A566665A 9A569669 9A566996 9969995A 996966A5 96A5AA3C 96A555C3 959AA566 959A5A99
45685 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A656A566 A6565A99 A569AA3C A56955C3 9A599696 9A596969 996699A5 9966665A 96A5995A 96A566A5 959A9669 959A6996
45689 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9599966 A6569669 A6566996 A5A55A5A A56966A5 9A659696 9A656969 99965AA5 995A665A 9699AA3C 969955C3 95A6A566 956A9999
45690 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A55A A9955AA5 A659A5A5 A6595A5A A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
45691 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A55A A9955AA5 A659A5A5 A6595A5A A566AA3C A56655C3 9A569999 9A566666 99699669 99696996 96A59696 96A56969 959A9966 959A6699
45692 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A55A A9955AA5 A659A5A5 A6595A5A A5669669 A5666996 9A659999 9A656666 995AAA3C 995A55C3 96969696 96966969 95A99966 95A96699
47483 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66665A5 A6655A5A A55AA55A A5599AA5 9A5A5999 9A596666 99669966 9965A699 96969669 9695A996 95AA5696 95A96969
47490 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66665A5 A6655A5A A55AA55A A5599AA5 9A5A5699 9A596966 99669666 9965A999 96969996 9695A669 95AA5969 95A96696
47498 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66665A5 A6655A5A A55AA55A A5599AA5 9A5A5666 9A596999 99669699 9965A966 96969969 9695A696 95AA5996 95A96669
47499 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66665A5 A6655A5A A55AA55A A5599AA5 9A569999 9A55A666 996A5966 99696699 969A5696 96996969 95A69669 95A5A996
48791 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A66659A5 A665665A A55A995A A559A6A5 9A5A6599 9A595A66 9966A566 99659A99 96969696 9695A969 95AA5669 95A96996
50804 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A666595A A66566A5 A55A99A5 A559A65A 9A5A6566 9A595A99 9966A599 99659A66 96969696 9695A969 95AA5669 95A96996
51351 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966A3C A99555C3 A65A65A5 A6595A5A A566A55A A5659AA5 9A665999 9A656666 995A9966 9959A699 96969696 9695A969 95AA5669 95A96996
51738 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A99665A5 A9955A5A A6665999 A6656666 A55A9696 A559A969 9A5A5669 9A596996 99669966 9965A699 9696A55A 96959AA5 95AA6A3C 95A955C3
52320 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A99665A5 A9955A5A A656AA3C A65595C3 A56A655A A5695AA5 9A5A5669 9A596996 99669966 9965A699 96A65696 96A56969 959A9999 9599A666
53217 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966599 A9955A66 A65A6566 A6595A99 A566AA3C A56595C3 9A66595A 9A6566A5 995A9669 9959A996 96969696 9695A969 95AA59A5 95A9665A
53292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966599 A9955A66 A65A595A A65966A5 A5669669 A565A996 9A666566 9A655A99 995AAA3C 995995C3 96969696 9695A969 95AA59A5 95A9665A
53605 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966596 A9955A69 A656A569 A6559A96 A56A6A3C A56955C3 9A5A565A 9A5969A5 99669966 9965A699 96A65999 96A56666 959A96A5 9599A95A
53640 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966569 A9955A96 A6665999 A6656666 A55A965A A559A9A5 9A5A56A5 9A59695A 99669966 9965A699 9696A596 96959A69 95AA6A3C 95A955C3
53669 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966569 A9955A96 A656AA3C A65595C3 A56A6596 A5695A69 9A5A56A5 9A59695A 99669966 9965A699 96A6565A 96A569A5 959A9999 9599A666
53685 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9966566 A9955A99 A65A6599 A6595A66 A566AA3C A56595C3 9A6659A5 9A65665A 995A9669 9959A996 96969696 9695A969 95AA595A 95A966A5
53710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A996655A A9955AA5 A65A65A5 A6595A5A A566AA3C A56595C3 9A665999 9A656666 995A9669 9959A996 96969696 9695A969 95AA5966 95A96699
53718 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A996655A A9955AA5 A65A5999 A6596666 A5669669 A565A996 9A6665A5 9A655A5A 995AAA3C 995995C3 96969696 9695A969 95AA5966 95A96699
53721 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A99656A5 A995695A A6665999 A6656666 A55AA596 A5599A69 9A5A6569 9A595A96 99669966 9965A699 9696965A 9695A9A5 95AA6A3C 95A955C3
53727 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9965696 A9956969 A6665999 A6656666 A55AA5A5 A5599A5A 9A5A655A 9A595AA5 99669966 9965A699 96969669 9695A996 95AA6A3C 95A955C3
53728 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9965696 A9956969 A6665999 A6656666 A55AA55A A5599AA5 9A5A65A5 9A595A5A 99669966 9965A699 96969669 9695A996 95AA6A3C 95A955C3
53729 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAA9953C A9965669 A9956996 A666595A A66566A5 A55AA599 A5599A66 9A5A6566 9A595A99 996699A5 9965A65A 96969696 9695A969 95AA6A3C 95A955C3
55087 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AA9595A5 A9A9693C A996565A A666A63C A659995A A56565C3 A55A5AA5 9A655A99 9A5A6569 99669966 9959A696 96A95666 96966996 95AA9599 9595AA69
55113 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AA9595A5 A9A56A3C A99A555A A66AA53C A6559A5A A56565C3 A55A5AA5 9A695999 9A566669 99669966 9959A696 96A95666 96966996 95A69699 9599A969
55118 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969999 99966666 99699696 99696969 96999966 96996699 96669669 96666996
55119 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
55120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699699 99696966 96999969 96996696 96669666 96666999
55238 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
55261 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
55286 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
55292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
55352 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596A5 96A5695A 965A965A 965A69A5
55356 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
55374 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
55376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A599A596 A5995A69 A566A569 A5665A96 999696A5 9996695A 9969965A 996969A5 96A59999 96A56666 965A9966 965A6699
55386 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55AA3C AA5555C3 A5999696 A5996969 A5669669 A5666996 9996A5A5 99965A5A 9969A55A 99695AA5 96A59999 96A56666 965A9966 965A6699
55389 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55A5A5 AA555A5A A5A5AA3C A5A555C3 A55AA55A A55A5AA5 99969996 99966669 99699699 99696966 96999969 96996696 96669666 96666999
55506 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55A5A5 AA555A5A A599AA3C A59955C3 A566A55A A5665AA5 99A59999 99A56666 995A9696 995A6969 96969966 96966699 96699669 96696996
55888 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
56068 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA AA55A599 AA555A66 A599AA3C A59955C3 A566A566 A5665A99 99A599A5 99A5665A 995A9696 995A6969 9696995A 969666A5 96699669 96696996
56606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669669 99666996 96969696 96966969 95A99966 95A96699
56607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A569666 99696966 99666699 96996696 96966969 95A99669 95A69996
58396 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
58914 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
59037 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAC3 C33C553C AAAAC355 AAAA3CAA A995A55A A9955AA5 A659A5A5 A6595A5A A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
59042 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
59043 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99969999 99966666 99699966 99696699 96999669 96996996 96669696 96666969
59044 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99969999 99966666 99699696 99696969 96999966 96996699 96669669 96666996
59046 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
59047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A5A55A3C A55AA53C A55A5AC3 99969996 99966669 99699699 99696966 96999969 96996696 96669666 96666999
59058 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A599993C A566663C A55A5AC3 99A55A96 99969669 99696969 995AA596 96996699 96966966 96699666 96669999
59063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A5C3 A599993C A566663C A55A5AC3 99996669 99969696 99696996 99669969 96A55A99 96966966 96699666 965AA599
59084 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99969669 99696969 99666696 969966C3 9696693C 9669963C 966699C3
59121 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A599 A5999966 A5666666 A55A5A99 99A55A96 99996669 99669969 995AA596 969696C3 9696693C 9669963C 966969C3
59201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A53C A5A55AC3 A55AA5C3 A55A5A3C 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
59202 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A53C A5A55AC3 A55AA5C3 A55A5A3C 99969999 99966666 99699966 99696699 96999669 96996996 96669696 96666969
59205 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A53C A5A55AC3 A55AA5C3 A55A5A3C 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
59218 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A5A53C A59999C3 A56666C3 A55A5A3C 99A55A96 99996669 99669969 995AA596 96969666 96966999 96699699 96696966
59250 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A599C3 A5A5663C A55A993C A55A66C3 9999A596 99969669 99696969 99665A96 96995A99 96966966 96699666 9666A599
59341 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A599C3 A596963C A569693C A55A66C3 9999A596 99995A69 9966A569 99665A96 96A56699 96966966 96699666 965A9999
59364 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59999 A5A56666 A55A9966 A55A6699 999996C3 9999693C 9966963C 996669C3 9696A596 96965A69 9669A569 96695A96
59368 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5C3 96965A3C 9669A53C 96695AC3
59372 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59999 A5A56666 A55A9966 A55A6699 9996A5C3 99965A3C 9969A53C 99695AC3 96999696 96996969 96669669 96666996
59376 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996C3 9699693C 9666963C 966669C3
59452 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5A56669 A55A9969 A55A6696 9999A5C3 9996963C 9969693C 99665AC3 96995A99 96966966 96699666 9666A599
59470 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5A56669 A55A9969 A55A6696 999996C3 9999693C 9966963C 996669C3 9696A599 96965A66 9669A566 96695A99
59476 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5A56669 A55A9969 A55A6696 9996A5C3 99965A3C 9969A53C 99695AC3 96999699 96996966 96669666 96666999
59480 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996C3 9699693C 9666963C 966669C3
59559 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5A59996 A5969669 A5696969 A55A6696 9999A5C3 99995A3C 9966A53C 99665AC3 96A56699 96966966 96699666 965A9999
59577 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A5C3 A5995A3C A566A53C A5665AC3 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
59579 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A5C3 A5995A3C A566A53C A5665AC3 99A59996 99969669 99696969 995A6696 96A56699 96966966 96699666 965A9999
59647 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A5C3 A5995A3C A5669699 A5666966 99A59996 99A56669 995A9969 995A6696 9696A53C 96965AC3 96699666 96696999
59707 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A5C3 A596963C A569693C A5665AC3 99A59996 99A56669 995A9969 995A6696 96995A99 96966966 96699666 9666A599
59763 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 99A596C3 99A5693C 995A963C 995A69C3 96969996 96966669 96699969 96696696
59773 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 999699C3 9996663C 9969993C 996966C3 96A59696 96A56969 965A9669 965A6996
59777 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596C3 96A5693C 965A963C 965A69C3
59781 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 999696C3 9996693C 9969963C 996969C3 96A59996 96A56669 965A9969 965A6696
59783 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A599 A5995A66 A566A566 A5665A99 99969696 99966969 99699669 99696996 96A599C3 96A5663C 965A993C 965A66C3
59921 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99A599C3 99A5663C 995A9699 995A6966 9696993C 969666C3 96699666 96696999
59923 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99A599C3 9996963C 9969693C 995A66C3 96A56699 96966966 96699666 965A9999
59937 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99A596C3 99A5693C 995A963C 995A69C3 96969999 96966666 96699966 96696699
59947 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 999699C3 9996663C 9969993C 996966C3 96A59699 96A56966 965A9666 965A6999
59951 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99969999 99966666 99699966 99696699 96A596C3 96A5693C 965A963C 965A69C3
59955 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 999696C3 9996693C 9969963C 996969C3 96A59999 96A56666 965A9966 965A6699
59957 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A566A569 A5665A96 99969699 99966966 99699666 99696999 96A599C3 96A5663C 965A993C 965A66C3
60021 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5995A69 A5669699 A5666966 99A599C3 99A5663C 995A993C 995A66C3 9696A569 96965A96 96699666 96696999
60061 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5969669 A5696969 A5665A96 99A599C3 99A5663C 995A993C 995A66C3 96995A99 96966966 96699666 9666A599
60083 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5965A99 A5695A66 A566A569 99A599C3 99996669 99666696 995A993C 96A5963C 96966966 96696999 965A96C3
60104 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A599A596 A5965A99 A5695A66 A566A569 99A5663C 99969966 99699999 995A66C3 96A569C3 96999669 96669696 965A693C
60125 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999999 A5996666 A5669966 A5666699 99A596C3 99A5693C 995A963C 995A69C3 9696A596 96965A69 9669A569 96695A96
60129 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999999 A5996666 A5669966 A5666699 9996A5C3 99965A3C 9969A53C 99695AC3 96A59696 96A56969 965A9669 965A6996
60141 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999996 A5996669 A5669969 A5666696 99A596C3 99A5693C 995A963C 995A69C3 9696A599 96965A66 9669A566 96695A99
60155 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A59996C3 A599693C A566963C A56669C3 9996A599 99965A66 9969A566 99695A99 96A59996 96A56669 965A9969 965A6696
60157 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A59996C3 A599693C A566963C A56669C3 9996A596 99965A69 9969A569 99695A96 96A59999 96A56666 965A9966 965A6699
60159 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999699 A5996966 A5669666 A5666999 9996A5C3 99965A3C 9969A53C 99695AC3 96A59996 96A56669 965A9969 965A6696
60161 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55AA5A AA5555A5 A5999696 A5996969 A5669669 A5666996 9996A5C3 99965A3C 9969A53C 99695AC3 96A59999 96A56666 965A9966 965A6699
60164 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55A5C3 AA555A3C A5A5AA5A A5A555A5 A55AA53C A55A5AC3 99969999 99966666 99699696 99696969 96999966 96996699 96669669 96666996
60758 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55A5C3 A959993C A656663C A5A5AA5A A5A555A5 A55A5AC3 9A955A96 99996669 99669699 99666966 96969969 96699666 96696999 959AA596
61362 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55A599 AA555A66 A596AA5A A59655A5 A569A566 A5695A99 99999996 99996669 99669969 99666696 96A596C3 96A5693C 965A963C 965A69C3
61364 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA55A599 AA555A66 A596AA5A A59655A5 A569A566 A5695A99 99999996 99996669 996696C3 9966693C 96A59969 96A56696 965A963C 965A69C3
62235 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA5599C3 AA55663C A599AA5A A59955A5 A566993C A56666C3 99A5A596 99A55A69 995AA569 995A5A96 96969699 96966966 96699666 96696999
62237 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA5599C3 AA55663C A599AA5A A59955A5 A566993C A56666C3 99A5A596 99A55A69 995A9699 995A6966 9696A569 96965A96 96699666 96696999
63240 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559999 AA556666 A5A5A5C3 A5A55A3C A55A9696 A55A6969 9996AA5A 999655A5 99699966 99696699 9699A53C 96995AC3 96669669 96666996
64529 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 AA556669 A599AA5A A59955A5 A5669969 A5666696 99A5A5C3 99A55A3C 995AA53C 995A5AC3 96969699 96966966 96699666 96696999
64531 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 AA556669 A599AA5A A59955A5 A5669969 A5666696 99A5A5C3 99A55A3C 995A9699 995A6966 9696A53C 96965AC3 96699666 96696999
64916 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 AA556669 A596A5C3 A5965A3C A5699699 A5696966 9999AA5A 999955A5 99669969 99666696 96A5A53C 96A55AC3 965A9666 965A6999
64943 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 AA556669 A596A599 A5965A66 A56996C3 A569693C 9999AA5A 999955A5 99669969 99666696 96A5A566 96A55A99 965A963C 965A69C3
65545 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 A965A569 A69566C3 A5A55A3C A55A9699 A55A6966 9A565A69 9999AA5A 999955A5 99666696 9696A53C 96699666 96696999 95A699C3
65685 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA AA559996 A9659669 A6956666 A5A56999 A55AA53C A55A5AC3 9A566969 9999AA5A 999955A5 99666696 96969699 9669A5C3 96695A3C 95A69966
65730 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A5C3 A6655A3C A55AA53C A55A5AC3 9A599996 9A569669 99696969 99666696 96996699 96966966 95A99666 95A69999
65784 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A5C3 A6655A3C A55A9996 A55A6669 9A59A53C 9A595AC3 99669969 99666696 96969699 96966966 95A99666 95A96999
65838 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A5C3 A659993C A566663C A55A5AC3 9A655A96 9A596669 99669969 995AA596 96969699 96966966 95A99666 95A96999
65964 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A599 A6655A66 A55AA566 A55A5A99 9A599996 9A596669 99669969 99666696 969696C3 9696693C 95A9963C 95A969C3
66655 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A665A53C A6655AC3 A55AA5C3 A55A5A3C 9A599996 9A596669 99669969 99666696 96969666 96966999 95A99699 95A96966
67001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A66599C3 A665663C A55A993C A55A66C3 9A59A596 9A595A69 9966A569 99665A96 96969699 96966966 95A99666 95A96999
68842 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A6659969 A6656696 A55A9996 A55A6669 9A59A53C 9A595AC3 9966A5C3 99665A3C 96969699 96966966 95A99666 95A96999
70602 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995AA5A A99555A5 A659A596 A6595A69 A566A569 A5665A96 9A6599C3 9A65663C 995A993C 995A66C3 96969699 96966966 95A99666 95A96999
73213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995A5C3 A9955A3C A659A53C A6595AC3 A566AA5A A56655A5 9A659969 9A656696 995A9666 995A6999 96969699 96966966 95A99996 95A96669
75606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995A599 A9955A66 A656A566 A6565A99 A569AA5A A56955A5 9A59963C 9A5969C3 99669969 99666696 96A59996 96A56669 959A96C3 959A693C
76672 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995A53C A9955AC3 A6659996 A6656669 A55A9666 A55A6999 9A599699 9A596966 9966AA5A 996655A5 9696A5C3 96965A3C 95A99969 95A96696
76725 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A995A53C A9955AC3 A659A5C3 A6595A3C A566AA5A A56655A5 9A659996 9A656669 995A9666 995A6999 96969699 96966966 95A99969 95A96696
77379 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A9959999 A9956666 A6659669 A6656996 A55AA53C A55A5AC3 9A569966 9A566699 9969AA5A 996955A5 9699A5C3 96995A3C 95A69696 95A66969
77422 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A9959996 A9956669 A6659666 A6656999 A55AA53C A55A5AC3 9A569969 9A566696 9969AA5A 996955A5 9699A5C3 96995A3C 95A69699 95A66966
77457 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CAAA5 C33C555A AAAAC355 AAAA3CAA A9959969 A9956696 A6659699 A6656966 A55AA53C A55A5AC3 9A569996 9A566669 9969AA5A 996955A5 9699A5C3 96995A3C 95A69666 95A66999
79474 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
79475 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
79477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
79478 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
79479 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
79481 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
79487 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
79489 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5969666 A5696966 A55A6699 9999A5A5 9996695A 9969965A 99665AA5 96A56696 96995A69 9666A569 965A9996
79493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
79494 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
79495 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9996A55A 99695A5A 996669A5 96996999 96965A66 9669A566 96669699
79497 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A5A5 99965A5A 99699699 99696966 9699A55A 96995AA5 96669666 96666999
79499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
79500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
79501 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
79503 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9699 A55A6966 9996A5A5 99965A5A 99699969 99696696 9699A55A 96995AA5 96669666 96666999
79506 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A599A569 A5665A69 A55A6696 999696A5 9996695A 9969965A 996969A5 96A56699 96995A66 9666A566 965A9999
79508 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A599A569 A5665A69 A55A6696 99969699 99966966 99699666 99696999 96A566A5 96995A5A 9666A55A 965A99A5
79516 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A59966A5 A566665A A55A9969 99969699 99966966 99699666 99696999 96A5A569 96995A5A 96665AA5 965AA596
79518 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
79519 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59969 96A56696 965A9996 965A6669
79524 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5995A66 A5669996 A5666669 999696A5 9996695A 9969965A 996969A5 96A5A566 96A55A99 965A9969 965A6696
79527 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5969666 A5696966 A5665A99 99A599A5 9996695A 9969965A 995A66A5 96A56669 96995A96 9666A596 965A9969
79530 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5965A 96996966 96666999 965A96A5
79531 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5695A 96999666 96669699 965A69A5
79532 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A5995A 99966669 99696696 995A99A5 96A569A5 96999666 96669699 965A695A
79533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
79534 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
79535 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59666 96A56999 965A9699 965A6966
79544 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59999 A5999666 A5666966 A55A6699 99A56669 99996996 99669696 995A9969 9696A55A 96965AA5 9669C33C 96693CC3
79550 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59999 A5999666 A5666696 A55A6969 99A56669 99996996 99669966 995A9699 9696A55A 96965AA5 9669C33C 96693CC3
79557 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59999 A5969666 A5696696 A55A6969 9999C33C 99993CC3 9966A55A 99665AA5 96A56966 96966699 96699669 965A9996
79560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9969 A55A6696 9996C33C 99963CC3 9969A55A 99695AA5 96999699 96996966 96669666 96666999
79562 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9969 A55A6696 9996C33C 99963CC3 99699699 99696966 9699A55A 96995AA5 96669666 96666999
79565 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996C33C 99963CC3 9969A55A 99695AA5 96999969 96996696 96669666 96666999
79567 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996C33C 99963CC3 99699969 99696696 9699A55A 96995AA5 96669666 96666999
79579 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99A59999 99969666 99696966 995A6699 96A56696 96966969 96699669 965A9996
79581 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99A59999 99969666 99696696 995A6969 96A56966 96966699 96699669 965A9996
79585 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
79597 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99969999 99966666 99699696 99696969 96A59966 96A56699 965A9669 965A6996
79598 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599C33C A5993CC3 A566A55A A5665AA5 99969996 99966669 99699699 99696966 96A59969 96A56696 965A9666 965A6999
79618 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5999999 A5996666 A5669696 A5666969 9996C33C 99963CC3 9969A55A 99695AA5 96A59966 96A56699 965A9669 965A6996
79619 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5999996 A5996669 A5669969 A5666696 9996C33C 99963CC3 9969A55A 99695AA5 96A59699 96A56966 965A9666 965A6999
79621 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 99A59969 99A56696 995A9666 995A6999 9696C33C 96963CC3 9669A55A 96695AA5
79623 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 9996C33C 99963CC3 9969A55A 99695AA5 96A59969 96A56696 965A9666 965A6999
79629 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A665665A A5A55AA5 A55AC33C A55A3CC3 9A595A99 99996666 99669696 99666969 96969669 96966996 96699966 95A9A599
79630 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A665665A A5A55AA5 A55AC33C A55A3CC3 9A595A99 99996666 99669669 99666996 96969696 96966969 96699966 95A9A599
79637 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A665665A A5A55AA5 A55AC33C A55A3CC3 9A595A66 99996699 99669696 99666969 96969669 96966996 96699999 95A9A566
79638 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A665665A A5A55AA5 A55AC33C A55A3CC3 9A595A66 99996699 99669669 99666996 96969696 96966969 96699999 95A9A566
79702 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A59665A 99995AA5 9966C33C 99663CC3 96969696 96966969 96699999 95A9A566
79703 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A59665A 99995AA5 99669696 99666969 9696C33C 96963CC3 96699999 95A9A566
79704 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A595A99 99996666 9966C33C 99663CC3 96969696 96966969 9669A55A 95A999A5
79705 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A6655A66 A5A56699 A55A9669 A55A6996 9A595A99 99996666 99669696 99666969 9696C33C 96963CC3 9669A55A 95A999A5
79721 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A659665A A5995AA5 A566C33C A5663CC3 9A655A66 99A56699 995A9669 995A6996 96969696 96966969 96699999 95A9A566
79790 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A995995A A656665A A5965AA5 A569C33C A5693CC3 9A595A99 99996666 99669696 99666969 96A59669 96A56996 965A9966 959AA599
79810 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
79811 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A99 99969666 99696696 99666969 96996966 96699669 96669996 959AA599
79813 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A96 99996669 99669699 99666966 96969969 96699666 96696999 959AA596
79817 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A66 99996699 99669669 99666996 96969999 96699696 96696969 959AA566
79822 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A655A99 99969696 99966969 99696666 96999669 96996996 96669966 956AA599
79825 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A655A96 99996666 99969699 99666969 96996999 96969966 96699669 956AA596
79826 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A655A96 99969699 99966966 99696669 96999666 96996999 96669969 956AA596
79861 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A6565A66 A5A59669 A5A56996 A55A6699 9A955A99 99996666 99669696 99666969 9696A55A 9669C33C 96693CC3 959A99A5
79864 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 999999A5 9996965A 9969695A 996666A5 96996696 96966969 96699669 96669996
79866 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 999999A5 9996965A 99696696 99666969 9699695A 969666A5 96699669 96669996
79870 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 96969969 96966696 9669965A 966969A5
79881 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 999699A5 9996665A 99699696 99696969 9699995A 969966A5 96669669 96666996
79885 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5C33C A5A53CC3 A55AA566 A55A5A99 99969996 99966669 996996A5 9969695A 96999969 96996696 9666965A 966669A5
79913 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A599A5 A5A5665A A55A9696 A55A6969 9996C33C 99963CC3 9969A566 99695A99 9699995A 969966A5 96669669 96666996
79935 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A59996 A5A56669 A55A96A5 A55A695A 99999969 99996696 9966965A 996669A5 9696C33C 96963CC3 9669A566 96695A99
79936 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A59996 A5A56669 A55A96A5 A55A695A 9996C33C 99963CC3 9969A566 99695A99 96999969 96996696 9666965A 966669A5
79962 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9696 995A6969 9696995A 969666A5 96699669 96696996
79963 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9696 995A6969 96969669 96966996 9669995A 966966A5
79964 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 9696995A 969666A5 96699696 96696969
79965 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 96969696 96966969 9669995A 966966A5
79966 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 9996965A 9969695A 995A66A5 96A56696 96966969 96699669 965A9996
79968 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 9996965A 99696696 995A6969 96A5695A 969666A5 96699669 965A9996
79972 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99966696 99696669 995A995A 96A5965A 96966969 96696996 965A96A5
79974 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A59996 99A56669 995A96A5 995A695A 96969969 96966696 9669965A 966969A5
79988 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A5995A 99A566A5 995A9696 995A6969 969699A5 9696665A 96699669 96696996
79989 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A5995A 99A566A5 995A9669 995A6996 969699A5 9696665A 96699696 96696969
79996 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 999699A5 9996665A 99699696 99696969 96A5995A 96A566A5 965A9669 965A6996
80000 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99969996 99966669 996996A5 9969695A 96A59969 96A56696 965A965A 965A69A5
80006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A56699A5 A566665A 99A59669 99A56996 995A995A 995A66A5 96969696 96966969 9669A566 96695A99
80029 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599A566 A5995A99 A5669696 A5666969 99A5995A 99A566A5 995A9669 995A6996 9696C33C 96963CC3 966999A5 9669665A
80036 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996C33C 99963CC3 9969A566 99695A99 96A5995A 96A566A5 965A9669 965A6996
80045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5999996 A5996669 A5669969 A5666696 99A596A5 99A5695A 995A965A 995A69A5 9696C33C 96963CC3 9669A566 96695A99
80047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5999996 A5996669 A5669969 A5666696 9996C33C 99963CC3 9969A566 99695A99 96A596A5 96A5695A 965A965A 965A69A5
80051 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 99A59969 99A56696 995A965A 995A69A5 9696C33C 96963CC3 9669A566 96695A99
80053 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996C33C 99963CC3 9969A566 99695A99 96A59969 96A56696 965A965A 965A69A5
80067 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9959966 A6656666 A5A55A99 A55AC33C A55A3CC3 9A595A5A 999966A5 99669669 99666996 96969696 96966969 966999A5 95A9A55A
80129 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9959966 A6596666 A5995A99 A566C33C A5663CC3 9A655A5A 99A566A5 995A9669 995A6996 96969696 96966969 966999A5 95A9A55A
80225 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9959666 A6656966 A5A55A99 A55AC33C A55A3CC3 9A595A96 99996969 996699A5 9966665A 9696995A 969666A5 96699669 95A9A596
80253 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9959666 A6596966 A5995A99 A566C33C A5663CC3 9A655A96 99A56969 995A99A5 995A665A 9696995A 969666A5 96699669 95A9A596
80301 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 A9956666 A6599966 A5995A99 A566C33C A5663CC3 9A655AA5 99A5995A 995A9669 995A6996 96969696 96966969 9669665A 95A9A5A5
80308 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A655A96 9A596669 99669969 995AA596 96969699 96966966 95A99666 95A96999
80314 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A655A66 9A596699 99669999 995AA566 96969669 96966996 95A99696 95A96969
80320 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A596666 9A569699 99696999 99669966 96A55A96 96966969 95A99669 959AA596
80321 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A569699 9A566966 99699666 99696999 96A55A96 96996669 95A69969 959AA596
80323 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A569696 9A566969 99699669 99696996 96A55A99 96996666 95A69966 959AA599
80326 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659995A A566665A A55A5AA5 9A569669 9A566996 99699696 99696969 96A55A66 96996699 95A69999 959AA566
80344 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659965A A566695A A55A5AA5 9A655A96 9A596969 99669669 995AA596 96969999 96966666 95A99966 95A96699
80349 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659965A A566695A A55A5AA5 9A655A69 9A596996 99669696 995AA569 96969966 96966699 95A99999 95A96666
80355 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A5A5 A659965A A566695A A55A5AA5 9A569996 9A566669 99699969 99696696 96A55A99 96996966 95A69666 959AA599
80373 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A599996 9A596669 99669969 99666696 969696A5 9696695A 95A9965A 95A969A5
80391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A59995A 9A5966A5 996699A5 9966665A 96969669 96966996 95A99696 95A96969
80397 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A5996A5 9A59695A 9966965A 996669A5 96969996 96966669 95A99969 95A96696
80403 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A599696 9A596969 99669669 99666996 969699A5 9696665A 95A9995A 95A966A5
80406 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A599669 9A596996 99669696 99666969 9696995A 969666A5 95A999A5 95A9665A
80409 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A5699A5 9A56665A 9969995A 996966A5 96999696 96996969 95A69669 95A66996
80415 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A569996 9A566669 99699969 99696696 969996A5 9699695A 95A6965A 95A669A5
80422 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A599 A6655A66 A55AA566 A55A5A99 9A56995A 9A5666A5 996999A5 9969665A 96999669 96996996 95A69696 95A66969
80747 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A55A A6655AA5 A55AA5A5 A55A5A5A 9A569996 9A566669 99699969 99696696 96999666 96996999 95A69699 95A66966
80789 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A6659999 A6656666 A55A9966 A55A6699 9A56A596 9A565A69 9969A569 99695A96 969996A5 9699695A 95A6965A 95A669A5
80835 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A6659996 A6656669 A55A9969 A55A6696 9A5996A5 9A59695A 9966965A 996669A5 9696A599 96965A66 95A9A566 95A95A99
80845 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A6659996 A6656669 A55A9969 A55A6696 9A56A599 9A565A66 9969A566 99695A99 969996A5 9699695A 95A6965A 95A669A5
80852 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A6659996 A6656669 A55A9969 A55A6696 9A56A55A 9A565AA5 9969A5A5 99695A5A 96999666 96996999 95A69699 95A66966
80945 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A5A5 A6595A5A A566A55A A5665AA5 9A569996 9A566669 99699969 99696696 96A59699 96A56966 959A9666 959A6999
80995 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A599 A6595A66 A566A566 A5665A99 9A569996 9A566669 99699969 99696696 96A596A5 96A5695A 959A965A 959A69A5
81001 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A599 A6595A66 A566A566 A5665A99 9A56995A 9A5666A5 996999A5 9969665A 96A59669 96A56996 959A9696 959A6969
81003 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A599 A6595A66 A566A566 A5665A99 9A5696A5 9A56695A 9969965A 996969A5 96A59996 96A56669 959A9969 959A6696
81045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A596 A6595A69 A566A569 A5665A96 9A5699A5 9A56665A 9969995A 996966A5 96A59699 96A56966 959A9666 959A6999
81047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A596 A6595A69 A566A569 A5665A96 9A5696A5 9A56695A 9969965A 996969A5 96A59999 96A56666 959A9966 959A6699
81050 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A659A596 A6595A69 A566A569 A5665A96 9A56965A 9A5669A5 996996A5 9969695A 96A59966 96A56699 959A9999 959A6666
81076 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A665A55A A6655AA5 A55AC33C A55A3CC3 9A599966 9A569699 99696669 99666996 96996696 96966969 95A99999 95A69666
81085 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6659999 A6656666 A55A9696 A55A6969 9A56A55A 9A565AA5 9969C33C 99693CC3 96999669 96996996 95A69966 95A66699
81113 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6659996 A6656669 A55A9699 A55A6966 9A56A55A 9A565AA5 9969C33C 99693CC3 96999666 96996999 95A69969 95A66696
81139 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6659966 A6656699 A55A9669 A55A6996 9A56A55A 9A565AA5 9969C33C 99693CC3 96999696 96996969 95A69999 95A66666
81144 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6659966 A6569699 A5696669 A55A6996 9A59A55A 9A595AA5 9966C33C 99663CC3 96A56696 96966969 95A99999 959A9666
81145 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659999 9A656666 995A9696 995A6969 96969669 96966996 95A99966 95A96699
81146 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
81153 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659996 9A656669 995A9699 995A6966 96969666 96966999 95A99969 95A96696
81163 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
81165 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659966 9A569699 99696669 995A6996 96A56696 96966969 95A99999 959A9666
81168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A569999 9A566666 99699696 99696969 96A59669 96A56996 959A9966 959A6699
81172 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A569996 9A566669 99699699 99696966 96A59666 96A56999 959A9969 959A6696
81174 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A569966 9A566699 99699669 99696996 96A59696 96A56969 959A9999 959A6666
81175 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A569696 9A566969 99699999 99696666 96A59966 96A56699 959A9669 959A6996
81196 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A5669696 A5666969 9A659966 9A656699 995A9669 995A6996 9696C33C 96963CC3 95A99999 95A96666
81198 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6599999 A6596666 A5669696 A5666969 9A56A55A 9A565AA5 9969C33C 99693CC3 96A59669 96A56996 959A9966 959A6699
81205 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A6599996 A6596669 A5669699 A5666966 9A56A55A 9A565AA5 9969C33C 99693CC3 96A59666 96A56999 959A9969 959A6696
81342 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A665A566 A6655A99 A55AC33C A55A3CC3 9A59995A 9A5696A5 99696669 99666996 96996696 96966969 95A999A5 95A6965A
81344 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A665A566 A6655A99 A55AC33C A55A3CC3 9A59995A 9A566696 996969A5 99669669 969996A5 96966969 95A9665A 95A69996
81369 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A66599A5 A665665A A55AC33C A55A3CC3 9A59995A 9A5966A5 99669669 99666996 96969696 96966969 95A9A566 95A95A99
81405 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A6659996 A6656669 A55A96A5 A55A695A 9A56A566 9A565A99 9969C33C 99693CC3 9699965A 969969A5 95A69969 95A66696
81425 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A66596A5 A665695A A55A9996 A55A6669 9A56A566 9A565A99 9969C33C 99693CC3 96999969 96996696 95A6965A 95A669A5
81437 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A6659696 A6656969 A55A99A5 A55A665A 9A56A566 9A565A99 9969C33C 99693CC3 9699995A 969966A5 95A69669 95A66996
81445 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A6599A5 9A65665A 995A9696 995A6969 96969669 96966996 95A9995A 95A966A5
81446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A6599A5 9A65665A 995A9669 995A6996 96969696 96966969 95A9995A 95A966A5
81453 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A6566A5 995A9696 995A6969 96969669 96966996 95A999A5 95A9665A
81454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
81456 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A5696A5 99696669 995A6996 96A56696 96966969 95A999A5 959A965A
81457 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A5699A5 9A56665A 99699696 99696969 96A59669 96A56996 959A995A 959A66A5
81461 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A569996 9A566669 996996A5 9969695A 96A5965A 96A569A5 959A9969 959A6696
81472 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A5669696 A5666969 9A65995A 9A6566A5 995A9669 995A6996 9696C33C 96963CC3 95A999A5 95A9665A
81477 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A5669669 A5666996 9A65995A 9A6566A5 995AC33C 995A3CC3 96969696 96966969 95A999A5 95A9665A
81480 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A65999A5 A659665A A566C33C A5663CC3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A9A566 95A95A99
81495 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A6599996 A6596669 A56696A5 A566695A 9A569969 9A566696 9969965A 996969A5 96A5C33C 96A53CC3 959AA566 959A5A99
81501 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A6599696 A6596969 A56699A5 A566665A 9A56A566 9A565A99 9969C33C 99693CC3 96A5995A 96A566A5 959A9669 959A6996
81547 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9655AA5 A6599696 A6596969 A5969966 A566665A 9A569669 9A566996 99996666 9969995A 96A5C33C 96A53CC3 959A5A99 956AA5A5
81561 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9655A96 A6955A69 A665A566 A55AC33C A55A3CC3 9A59995A 9A5669A5 99996666 99669669 96969696 96696699 95A999A5 95A6695A
81572 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9655A96 A6955A69 A665A566 A55AC33C A55A3CC3 9A5966A5 9A56965A 99966966 99699969 96999996 96666999 95A9665A 95A696A5
81575 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A5A5 A6595A5A A566C33C A5663CC3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
81576 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A5A5 A6595A5A A566C33C A5663CC3 9A569999 9A566666 99699669 99696996 96A59696 96A56969 959A9966 959A6699
81577 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A5A5 A6595A5A A5669669 A5666996 9A659999 9A656666 995AC33C 995A3CC3 96969696 96966969 95A99966 95A96699
81578 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5AA3C99 A5A55A66 A55AA566 A555C399 999999A5 9996965A 9969695A 996666A5 96996696 96966969 96699669 96669996
81582 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5AA3C99 A5A55A66 A55AA566 A555C399 999999A5 99966696 99696669 9966995A 9699965A 96966969 96696996 966696A5
81643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5AA3C5A A5A55AA5 A55AA5A5 A555C35A 99999999 99966696 99696669 99669966 96996966 96969669 96699696 96666999
81680 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A599665A A566995A A56666A5 99AA3C99 99969666 99696966 9955C399 96A55A96 96966969 96699669 965AA596
81688 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A596965A A569695A A56666A5 99AA3C99 99A55A66 995AA566 9955C399 96996696 96966969 96699669 96669996
81703 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A596965A A569695A A56666A5 99A55A66 99966999 99699699 995AA566 96AA3C69 96996696 96669996 9655C369
81705 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A596965A A569695A A56666A5 99996666 99966999 99699699 99669966 96AA3C69 96A55A96 965AA596 9655C369
81720 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A59999A5 A5966696 A5696669 A566995A 99AA3C99 99A55A66 995AA566 9955C399 9699965A 96966969 96696996 966696A5
81726 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5999999 A5969666 A5696966 A5666699 99AA3CA5 99A55A5A 995AA55A 9955C3A5 96996696 96966969 96699669 96669996
81761 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5999999 A5966696 A5696669 A5669966 99AA3CA5 99A55A5A 995AA55A 9955C3A5 96999666 96966969 96696996 96669699
81795 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C AA5A5A3C AA553CC3 A5999699 A5996966 A5669666 A5666999 99AA3C96 99A55A69 995AA569 9955C396 969699A5 9696665A 9669995A 966966A5
82271 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5A53C A99A5A3C A9953CC3 A66A3CA5 A6655A5A A55AA55A A555C3A5 9A599999 9A569666 99696966 99666699 96996696 96966969 95A99669 95A69996
83584 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5AA3C99 A5A56666 A55A9966 A555C399 9999A5A5 9996965A 9969695A 99665AA5 96995A96 96966969 96699669 9666A596
83588 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5AA3C99 A5A56666 A55A9966 A555C399 9999A5A5 99965A96 99695A69 9966A55A 9699965A 96966969 96696996 966696A5
83645 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5AA3C96 A5A56669 A55A9969 A555C396 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
83710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A599A599 A5995A66 A566A566 A5665A99 99AA3CA5 9996965A 9969695A 9955C3A5 96A56696 96966969 96699669 965A9996
83716 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A599A599 A5969666 A5696966 A5665A99 99AA3CA5 99A5665A 995A995A 9955C3A5 96995A96 96966969 96699669 9666A596
83730 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A599A596 A5995A69 A566A569 A5665A96 999696A5 9996695A 9969965A 996969A5 96AA3C99 96A56666 965A9966 9655C399
83748 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A59996A5 A599695A A566965A A56669A5 99AA3C96 99A56669 995A9969 9955C396 9696A599 96965A66 9669A566 96695A99
83752 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5999699 A5996966 A5669666 A5666999 9996A596 99965A69 9969A569 99695A96 96AA3CA5 96A5665A 965A995A 9655C3A5
83766 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A596A596 A5965A69 A569A569 A5695A96 999996A5 9999695A 9966965A 996669A5 96AA3C99 96A56666 965A9966 9655C399
83774 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAA5993C AA5A663C AA553CC3 A59696A5 A596695A A569965A A56969A5 9999A596 99995A69 9966A569 99665A96 96AA3C99 96A56666 965A9966 9655C399
84991 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AA55A5A5 A9A9993C A956965A A6A6663C A659695A A5A53CC3 A55A5AA5 9A9A3C99 9A655A96 99996666 99666969 96969966 96699669 9595C399 956AA596
85159 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AA55A5A5 A9A9993C A9565A96 A6A6663C A6595A69 A5A53CC3 A55AA55A 9A9A3C99 9A65965A 99996666 99666969 96969966 96696996 9595C399 956A96A5
85321 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AA55A599 AA555A66 A9A9963C A69A693C A5993CC3 A566A566 A5665A99 9AA63C69 99A56996 995A995A 995A66A5 96969696 966999A5 9669665A 9595C369
85947 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 A9A9A53C A9569996 A9566669 A6A63CA5 A6599699 A6596966 A5A55A5A 9A959969 9A956696 9A6A5A3C 99693CC3 9666A55A 959A9666 959A6999 9565C3A5
86002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996C3 9969693C 9699A566 96995A99 9666963C 966669C3
86005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59996 A5A56669 A55A9699 A55A6966 9996A5C3 99965A3C 99699969 99696696 9699A53C 96995AC3 96669666 96666999
86009 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59996 A599A569 A5665A69 A55A6696 99969699 99966966 99699666 99696999 96A566C3 96995A3C 9666A53C 965A99C3
86011 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59996 A596A569 A5695A69 A55A6696 99999699 99996966 99669666 99666999 96A566C3 96965A3C 9669A53C 965A99C3
86015 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A566A566 A5665A99 999696C3 9996693C 9969963C 996969C3 96A59996 96A56669 965A9969 965A6696
86016 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A566A566 A5665A99 999696C3 9996693C 9969963C 996969C3 96A59969 96A56696 965A9996 965A6669
86021 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A56696C3 A566693C 99A5A566 99A55A99 995A963C 995A69C3 96969996 96966669 96699969 96696696
86025 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A56696C3 A566693C 9996A566 99965A99 9969963C 996969C3 96A59996 96A56669 965A9969 965A6696
86029 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5969666 A5696966 A5665A99 99995AC3 9996693C 9969963C 9966A5C3 96A59996 96A56669 965A9969 965A6696
86033 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5965A96 A5695A69 A566A566 99A5993C 99966669 99696696 995A99C3 96A596C3 96996966 96666999 965A963C
86035 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5965A96 A5695A69 A566A566 99A596C3 99996966 99666999 995A963C 96A5993C 96966669 96696696 965A99C3
86039 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A596 A5995A69 A56699C3 A566663C 99A59699 99A56966 995A9666 995A6999 9696A569 96965A96 9669993C 966966C3
86041 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A596 A5995A69 A56699C3 A566663C 9996A569 99965A96 9969993C 996966C3 96A59699 96A56966 965A9666 965A6999
86045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A596 A5969969 A5696669 A5665A96 99A59699 99A56966 995A9666 995A6999 96995AC3 9696663C 9669993C 9666A5C3
86049 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999996 A5996669 A5669969 A5666696 9996A5C3 99965A3C 9969A53C 99695AC3 96A59699 96A56966 965A9666 965A6999
86050 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999996 A5996669 A5669969 A5666696 9996A5C3 99965A3C 9969A53C 99695AC3 96A59666 96A56999 965A9699 965A6966
86051 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999996 A5996669 A5669699 A5666966 9996A5C3 99965A3C 9969A53C 99695AC3 96A59969 96A56696 965A9666 965A6999
86053 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999699 A5996966 A5669666 A5666999 9996A5C3 99965A3C 9969A53C 99695AC3 96A59996 96A56669 965A9969 965A6696
86054 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999699 A5996966 A5669666 A5666999 9996A5C3 99965A3C 9969A53C 99695AC3 96A59969 96A56696 965A9996 965A6669
86055 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A5A53C A5A55AC3 A55AC35A A55A3CA5 99999996 99996669 99669699 99666966 96969666 96966999 96699969 96696696
86056 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A5A53C A5A55AC3 A55AC35A A55A3CA5 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
86060 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 9999C35A 99993CA5 9966A53C 99665AC3 96969969 96966696 96699666 96696999
86061 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 9999C35A 99993CA5 99669969 99666696 9696A53C 96965AC3 96699666 96696999
86063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 99999969 99996696 99669666 99666999 9696C35A 96963CA5 9669A53C 96695AC3
86064 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 9996C35A 99963CA5 9969A53C 99695AC3 96999969 96996696 96669666 96666999
86066 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5A59996 A5A56669 A55A9699 A55A6966 9996C35A 99963CA5 99699969 99696696 9699A53C 96995AC3 96669666 96666999
86074 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A599C35A A5993CA5 A566A53C A5665AC3 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
86078 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A599C35A A5993CA5 A566A53C A5665AC3 99969996 99966669 99699699 99696966 96A59969 96A56696 965A9666 965A6999
86110 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5999996 A5996669 A5669699 A5666966 99A59969 99A56696 995A9666 995A6999 9696C35A 96963CA5 9669A53C 96695AC3
86112 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 AA555A3C A5999996 A5996669 A5669699 A5666966 9996C35A 99963CA5 9969A53C 99695AC3 96A59969 96A56696 965A9666 965A6999
86184 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 A959993C A656663C A5A5C35A A5A53CA5 A55A5AC3 9A955A96 99996669 99669699 99666966 96969969 96699666 96696999 959AA596
86185 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A5C3 A959993C A656663C A5A5C35A A5A53CA5 A55A5AC3 9A655A96 99969699 99966966 99696669 96999666 96996999 96669969 956AA596
86198 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5A5C35A A5A53CA5 A55AA566 A55A5A99 99999996 99996669 996696C3 9966693C 96969969 96966696 9669963C 966969C3
86201 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5A5C35A A5A53CA5 A55AA566 A55A5A99 99969996 99966669 996996C3 9969693C 96999969 96996696 9666963C 966669C3
86225 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5A59996 A5A56669 A55A96C3 A55A693C 9999C35A 99993CA5 9966A566 99665A99 96969969 96966696 9669963C 966969C3
86227 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5A59996 A5A56669 A55A96C3 A55A693C 9996C35A 99963CA5 9969A566 99695A99 96999969 96996696 9666963C 966669C3
86241 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A599C35A A5993CA5 A566A566 A5665A99 99969996 99966669 996996C3 9969693C 96A59969 96A56696 965A963C 965A69C3
86269 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5999996 A5996669 A56696C3 A566693C 99969969 99966696 9969963C 996969C3 96A5C35A 96A53CA5 965AA566 965A5A99
86273 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A596C35A A5963CA5 A569A566 A5695A99 99999996 99996669 996696C3 9966693C 96A59969 96A56696 965A963C 965A69C3
86293 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55A599 AA555A66 A5969996 A5966669 A56996C3 A569693C 9999C35A 99993CA5 9966A566 99665A99 96A59969 96A56696 965A963C 965A69C3
86428 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A5A55A3C A55A9699 A55A6966 9999A53C 99995AC3 99669666 99666999 96969969 96966696 9669C35A 96693CA5
86429 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A5A55A3C A55A9699 A55A6966 9996C35A 99963CA5 99699969 99696696 96999666 96996999 9666A53C 96665AC3
86431 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A5A55A3C A55A9666 A55A6999 9999A53C 99995AC3 99669699 99666966 96969969 96966696 9669C35A 96693CA5
86432 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A5A55A3C A55A9666 A55A6999 9996C35A 99963CA5 99699969 99696696 96999699 96996966 9666A53C 96665AC3
86434 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A599963C A566693C A55A5AC3 99A55A99 99996966 99669666 995AA599 9696C35A 96963CA5 96699969 96696696
86436 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A599963C A566693C A55A5AC3 9996C35A 99963CA5 99699969 99696696 96A55A99 96996966 96669666 965AA599
86438 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A599963C A5665A99 A55A6966 99A5693C 99995AC3 99669666 995AA599 9696C35A 96963CA5 96699969 96696696
86440 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A599963C A5665A99 A55A6966 9996C35A 99963CA5 99699969 99696696 96A5693C 96995AC3 96669666 965AA599
86446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A596963C A569693C A55A5AC3 9999C35A 99993CA5 99669969 99666696 96A55A99 96966966 96699666 965AA599
86447 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A5C3 A596963C A5695A99 A55A6966 9999C35A 99993CA5 99669969 99666696 96A5693C 96965AC3 96699666 965AA599
86448 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A599 A5A55A66 A55A96C3 A55A693C 9999C35A 99993CA5 99669969 99666696 9696A566 96965A99 9669963C 966969C3
86450 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A599 A5A55A66 A55A96C3 A55A693C 9996C35A 99963CA5 99699969 99696696 9699A566 96995A99 9666963C 966669C3
86473 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A53C A5A55AC3 A55A9666 A55A6999 9999C35A 99993CA5 99669969 99666696 9696A5C3 96965A3C 96699699 96696966
86475 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A53C A5A55AC3 A55A9666 A55A6999 9999A5C3 99995A3C 99669699 99666966 9696C35A 96963CA5 96699969 96696696
86476 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A5A5A53C A5A55AC3 A55A9666 A55A6999 9996C35A 99963CA5 99699969 99696696 9699A5C3 96995A3C 96669699 96666966
86484 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599C35A A5993CA5 A5669969 A5666696 99A5A5C3 99A55A3C 995A9699 995A6966 9696A53C 96965AC3 96699666 96696999
86500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599C35A A5993CA5 A5669969 A5666696 9996A5C3 99965A3C 99699699 99696966 96A5A53C 96A55AC3 965A9666 965A6999
86504 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599C35A A5993CA5 A5669969 A5666696 9996A599 99965A66 996996C3 9969693C 96A5A566 96A55A99 965A963C 965A69C3
86524 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599A5C3 A5995A3C A5669699 A5666966 99A5A53C 99A55AC3 995A9666 995A6999 9696C35A 96963CA5 96699969 96696696
86526 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599A5C3 A5995A3C A5669699 A5666966 9996C35A 99963CA5 99699969 99696696 96A5A53C 96A55AC3 965A9666 965A6999
86528 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599A5C3 A5995A3C A5669699 A5666966 9996A53C 99965AC3 99699666 99696999 96A5C35A 96A53CA5 965A9969 965A6696
86542 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A599A599 A5995A66 A56696C3 A566693C 9996A566 99965A99 9969963C 996969C3 96A5C35A 96A53CA5 965A9969 965A6696
86552 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A596C35A A5963CA5 A5699969 A5696696 9999A5C3 99995A3C 99669699 99666966 96A5A53C 96A55AC3 965A9666 965A6999
86556 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A596C35A A5963CA5 A5699969 A5696696 9999A599 99995A66 996696C3 9966693C 96A5A566 96A55A99 965A963C 965A69C3
86560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A596A5C3 A5965A3C A5699699 A5696966 9999C35A 99993CA5 99669969 99666696 96A5A53C 96A55AC3 965A9666 965A6999
86564 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 AA556669 A596A599 A5965A66 A56996C3 A569693C 9999C35A 99993CA5 99669969 99666696 96A5A566 96A55A99 965A963C 965A69C3
86568 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 A995A569 A66566C3 A5A55A3C A55A9699 A55A6966 9A59663C 99995AC3 99669666 99666999 9696C35A 96963CA5 96699969 95A9A596
86569 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 A995A569 A66566C3 A5A55A3C A55A9699 A55A6966 9A595A69 99996696 9966C35A 99663CA5 96969666 96966999 9669A53C 95A999C3
86570 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA559996 A995A569 A66566C3 A5A55A3C A55A9699 A55A6966 9A56663C 99965AC3 99699666 99696999 9699C35A 96993CA5 96669969 95A6A596
86628 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A5C3 A659993C A566663C A55A5AC3 9A655A96 9A596669 99669969 995AA596 96969699 96966966 95A99666 95A96999
86630 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A5C3 A659993C A566663C A55A5AC3 9A569699 9A566966 99699666 99696999 96A55A96 96996669 95A69969 959AA596
86640 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A5C3 A659963C A566693C A55A5AC3 9A655A99 9A596966 99669666 995AA599 96969996 96966669 95A99969 95A96696
86646 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A599 A6655A66 A55AA566 A55A5A99 9A599996 9A596669 99669969 99666696 969696C3 9696693C 95A9963C 95A969C3
86652 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A599 A6655A66 A55AA566 A55A5A99 9A5996C3 9A59693C 9966963C 996669C3 96969996 96966669 95A99969 95A96696
86654 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A599 A6655A66 A55AA566 A55A5A99 9A569996 9A566669 99699969 99696696 969996C3 9699693C 95A6963C 95A669C3
86756 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A53C A6655AC3 A55AA5C3 A55A5A3C 9A599996 9A596669 99669969 99666696 96969666 96966999 95A99699 95A96966
86760 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A53C A6655AC3 A55AA5C3 A55A5A3C 9A599699 9A596966 99669666 99666999 96969969 96966696 95A99996 95A96669
86761 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A665A53C A6655AC3 A55AA5C3 A55A5A3C 9A569996 9A566669 99699969 99696696 96999666 96996999 95A69699 95A66966
86795 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A59A5C3 9A595A3C 9966A53C 99665AC3 96969699 96966966 95A99666 95A96999
86817 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A59A53C 9A595AC3 9966A5C3 99665A3C 96969666 96966999 95A99699 95A96966
86823 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A599699 9A596966 99669666 99666999 9696A5C3 96965A3C 95A9A53C 95A95AC3
86827 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A599666 9A596999 99669699 99666966 9696A53C 96965AC3 95A9A5C3 95A95A3C
86829 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A56A5C3 9A565A3C 9969A53C 99695AC3 96999699 96996966 95A69666 95A66999
86835 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A56A599 9A565A66 9969A566 99695A99 969996C3 9699693C 95A6963C 95A669C3
86841 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6659996 A6656669 A55A9969 A55A6696 9A56A53C 9A565AC3 9969A5C3 99695A3C 96999666 96996999 95A69699 95A66966
86895 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A5C3 A6595A3C A566A53C A5665AC3 9A659996 9A656669 995A9969 995A6696 96969699 96966966 95A99666 95A96999
86901 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A5C3 A6595A3C A566A53C A5665AC3 9A659699 9A656966 995A9666 995A6999 96969996 96966669 95A99969 95A96696
86903 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A5C3 A6595A3C A566A53C A5665AC3 9A569996 9A566669 99699969 99696696 96A59699 96A56966 959A9666 959A6999
86909 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A5C3 A6595A3C A566A53C A5665AC3 9A569699 9A566966 99699666 99696999 96A59996 96A56669 959A9969 959A6696
87013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A599 A6595A66 A566A566 A5665A99 9A569996 9A566669 99699969 99696696 96A596C3 96A5693C 959A963C 959A69C3
87019 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A599 A6595A66 A566A566 A5665A99 9A5696C3 9A56693C 9969963C 996969C3 96A59996 96A56669 959A9969 959A6696
87086 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A596 A6595A69 A566A569 A5665A96 9A6599C3 9A65663C 995A993C 995A66C3 96969699 96966966 95A99666 95A96999
87134 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A53C A6595AC3 A566A5C3 A5665A3C 9A659996 9A656669 995A9969 995A6696 96969666 96966999 95A99699 95A96966
87138 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A53C A6595AC3 A566A5C3 A5665A3C 9A659699 9A656966 995A9666 995A6999 96969969 96966696 95A99996 95A96669
87139 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A53C A6595AC3 A566A5C3 A5665A3C 9A569996 9A566669 99699969 99696696 96A59666 96A56999 959A9699 959A6966
87143 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A659A53C A6595AC3 A566A5C3 A5665A3C 9A569699 9A566966 99699666 99696999 96A59969 96A56696 959A9996 959A6669
87161 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6599996 A6596669 A5669969 A5666696 9A56A5C3 9A565A3C 9969A53C 99695AC3 96A59699 96A56966 959A9666 959A6999
87163 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6599996 A6596669 A5669969 A5666696 9A56A53C 9A565AC3 9969A5C3 99695A3C 96A59666 96A56999 959A9699 959A6966
87178 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6599699 A6596966 A5669666 A5666999 9A56A5C3 9A565A3C 9969A53C 99695AC3 96A59996 96A56669 959A9969 959A6696
87180 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995C35A A9953CA5 A6599699 A6596966 A5669666 A5666999 9A56A53C 9A565AC3 9969A5C3 99695A3C 96A59969 96A56696 959A9996 959A6669
87188 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A6659996 A6656669 A55A9699 A55A6966 9A56A53C 9A565AC3 9969C35A 99693CA5 96999666 96996999 95A69969 95A66696
87193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A659A53C A6595AC3 A566C35A A5663CA5 9A659996 9A656669 995A9699 995A6966 96969666 96966999 95A99969 95A96696
87195 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A659A53C A6595AC3 A566C35A A5663CA5 9A659699 9A656966 995A9996 995A6669 96969969 96966696 95A99666 95A96999
87197 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A659A53C A6595AC3 A566C35A A5663CA5 9A569996 9A566669 99699699 99696966 96A59666 96A56999 959A9969 959A6696
87199 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A659A53C A6595AC3 A566C35A A5663CA5 9A569699 9A566966 99699996 99696669 96A59969 96A56696 959A9666 959A6999
87215 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A5C3 A9955A3C A6599996 A6596669 A5669699 A5666966 9A56A53C 9A565AC3 9969C35A 99693CA5 96A59666 96A56999 959A9969 959A6696
87282 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A6659996 A6656669 A55A96C3 A55A693C 9A56A566 9A565A99 9969C35A 99693CA5 9699963C 969969C3 95A69969 95A66696
87292 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A66596C3 A665693C A55A9996 A55A6669 9A56A566 9A565A99 9969C35A 99693CA5 96999969 96996696 95A6963C 95A669C3
87296 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A659A566 A6595A99 A566C35A A5663CA5 9A569996 9A566669 996996C3 9969693C 96A5963C 96A569C3 959A9969 959A6696
87298 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A659A566 A6595A99 A566C35A A5663CA5 9A5696C3 9A56693C 99699996 99696669 96A59969 96A56696 959A963C 959A69C3
87312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A65996C3 A659693C A5669996 A5666669 9A56963C 9A5669C3 99699969 99696696 96A5C35A 96A53CA5 959AA566 959A5A99
87314 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9955A66 A656A566 A6565A99 A569C35A A5693CA5 9A5996C3 9A59693C 99669996 99666669 96A59969 96A56696 959A963C 959A69C3
87388 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9599666 A6569969 A6566696 A5A55A3C A56969C3 9A956966 9A595A99 9966C35A 99663CA5 96A596C3 9669A53C 959A9996 959A6669
87389 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9599666 A6569969 A6566696 A5A55A3C A56969C3 9A659996 9A656669 99965AC3 995A693C 9699C35A 96993CA5 95A6A566 956A9699
87404 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A599 A9569666 A6599969 A6596696 A5A55A3C A56669C3 9A659996 9A656669 99995AC3 995A693C 9696C35A 96963CA5 95A9A566 956A9699
87405 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A53C A9955AC3 A659A5C3 A6595A3C A566C35A A5663CA5 9A659996 9A656669 995A9666 995A6999 96969699 96966966 95A99969 95A96696
87406 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A53C A9955AC3 A659A5C3 A6595A3C A566C35A A5663CA5 9A659699 9A656966 995A9969 995A6696 96969996 96966669 95A99666 95A96999
87407 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A53C A9955AC3 A659A5C3 A6595A3C A566C35A A5663CA5 9A569996 9A566669 99699666 99696999 96A59699 96A56966 959A9969 959A6696
87408 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A995A53C A9955AC3 A659A5C3 A6595A3C A566C35A A5663CA5 9A569699 9A566966 99699969 99696696 96A59996 96A56669 959A9666 959A6999
87417 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659969 A6656696 A55AA53C A55A5AC3 9A569699 9A566966 9969A5C3 99695A3C 9699C35A 96993CA5 95A69666 95A66999
87419 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659699 A6656966 A55AA5C3 A55A5A3C 9A569969 9A566696 9969C35A 99693CA5 9699A53C 96995AC3 95A69666 95A66999
87421 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659699 A6656966 A55AA53C A55A5AC3 9A569969 9A566696 9969C35A 99693CA5 9699A5C3 96995A3C 95A69666 95A66999
87423 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659666 A6656999 A55AA53C A55A5AC3 9A569969 9A566696 9969C35A 99693CA5 9699A5C3 96995A3C 95A69699 95A66966
87432 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6599699 A6596966 A566A5C3 A5665A3C 9A569969 9A566696 9969C35A 99693CA5 96A5A53C 96A55AC3 959A9666 959A6999
87434 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6599666 A6596999 A566A53C A5665AC3 9A569969 9A566696 9969C35A 99693CA5 96A5A5C3 96A55A3C 959A9699 959A6966
87441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAA5995A AA5A665A AA553CA5 A5AA3C96 A5A56669 A55A9969 A555C396 9999A5C3 9996963C 9969693C 99665AC3 96995A99 96966966 96699666 9666A599
87458 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAA5995A AA5A665A AA553CA5 A5AA3C96 A5A56669 A55A9969 A555C396 99999699 999669C3 9969693C 99669666 9699A566 96965A3C 96695AC3 9666A599
87480 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAA5995A AA5A665A AA553CA5 A599A5C3 A596963C A569693C A5665AC3 99AA3C96 99A56669 995A9969 9955C396 96995A99 96966966 96699666 9666A599
87520 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAA5995A AA5A665A AA553CA5 A5999699 A59669C3 A569693C A5669666 99AA3C96 99A56669 995A9969 9955C396 9699A566 96965A3C 96695AC3 9666A599
88002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A AA66665A AA553CA5 A5A5A5C3 A596963C A569693C A55A5AC3 99AA3C69 99996696 99669996 9955C369 96A55A66 96966999 96699699 965AA566
88005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A AA66665A AA553CA5 A5A5A5C3 A5965A99 A5695A66 A55AA53C 99AA3C96 99996669 99669969 9955C396 96A5963C 96966966 96696999 965A96C3
88006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A AA66665A AA553CA5 A5A5A599 A5969666 A5696966 A55A5A99 99AA3C96 99996669 99669969 9955C396 96A55AC3 9696693C 9669963C 965AA5C3
88023 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A A9A6665A A9953CA5 A665A5C3 A656963C A569693C A55A5AC3 9A6A3C96 9A596669 99669969 9955C396 96A55A99 96966966 95A99666 959AA599
88088 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA99995A A9A63C96 A9956669 A6659666 A656693C A569A599 A55A5AC3 9A6A3C69 9A596696 9966C35A 995599A5 96A55A99 9696A5C3 95A96966 959A963C
88286 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AA559996 A9A9965A A956663C A6A63C66 A659A569 A5A56999 A55A5AC3 9A9A3C99 9A655A69 99996966 9966A5C3 9696C35A 96696696 959596A5 956A993C
89390 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A665 A959995A A656659A A5A5C33C A5A53CC3 A55A5AA5 9A955A99 999965A6 99669696 99666969 96969966 966995A9 96696A56 959AA659
89528 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A665 A959959A A656695A A5A5C33C A5A53CC3 A55A5AA5 9A9559A9 99996A56 99669966 99666699 96969696 96699A59 966965A6 959AA569
89993 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A659 AA5559A6 A599C33C A5993CC3 A566A566 A5665A99 99A59A65 99A5659A 995A9696 995A6969 9696995A 969666A5 966995A9 96696A56
92168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A569 AA555A96 A596C33C A5963CC3 A569A656 A56959A9 99999A59 999965A6 9966959A 99666A65 96A59966 96A56699 965A96A5 965A695A
92179 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A569 AA555A96 A596C33C A5963CC3 A569A656 A56959A9 999996A5 9999695A 99669966 99666699 96A5959A 96A56A65 965A9A59 965A65A6
93540 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A55A AA555AA5 A599C33C A5993CC3 A566A665 A566599A 99A595A9 99A56A56 995A9A59 995A65A6 96969696 96966969 96699966 96696699
93617 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A55A A9959A65 A66566A5 A5A5599A A55AC33C A55A3CC3 9A595A99 999965A6 996695A9 99666A56 96969696 96966969 96699966 95A9A659
93960 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C AA55A55A A9659A65 A69566A5 A5A5599A A55AC33C A55A3CC3 9A5659A6 99999696 99996969 99666699 96969A59 966995A9 96696A56 95A6A566
94218 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995C33C A9953CC3 A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A566966 996995A6 99666699 969965A9 96969696 95A96A56 95A69969
96633 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A665 A995599A A659A55A A6595AA5 A566C33C A5663CC3 9A659966 9A656699 995A95A9 995A6A56 96969696 96966969 95A99A59 95A965A6
99168 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A659 A99559A6 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A6566A5 995A95A9 995A6A56 96969696 96966969 95A99A65 95A9659A
101274 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A659 A9569966 A65995A9 A6596A56 A5A5599A A56666A5 9A65C33C 9A653CC3 999965A6 995A5A99 96969696 96966969 95A99A65 956AA55A
101723 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A569 A9955A96 A656A656 A65659A9 A569C33C A5693CC3 9A5996A5 9A59695A 99669966 99666699 96A59A59 96A565A6 959A959A 959A6A65
102418 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A569 A9599696 A6569A59 A65665A6 A5A5599A A5696A65 9A955AA5 9A59695A 99669966 99666699 96A5A656 966995A9 959AC33C 959A3CC3
102535 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A665 A659599A A566C33C A5663CC3 9A659A59 9A6565A6 995A95A9 995A6A56 96969696 96966969 95A99966 95A96699
102865 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965C33C A9653CC3 A695A665 A659959A A596695A A55A5AA5 9A569966 9A566699 99999A59 999965A6 96A559A9 96696A56 95A69696 956AA569
102885 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965C33C A9653CC3 A695A659 A69559A6 A55AA566 A55A5A99 9A56995A 9A5666A5 99999A65 9999659A 966995A9 96696A56 95A69696 95A66969
103020 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965C33C A9653CC3 A695A569 A6955A96 A55AA656 A55A59A9 9A569966 9A566699 99999A59 999965A6 966996A5 9669695A 95A6959A 95A66A65
103282 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965C33C A9653CC3 A659A656 A65959A9 A596A569 A5965A96 9A569966 9A566699 99999A59 999965A6 96A5959A 96A56A65 956A96A5 956A695A
103595 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965A665 A965599A A659A55A A6595AA5 A596C33C A5963CC3 9A569696 9A566969 99999A59 999965A6 96A59966 96A56699 956A95A9 956A6A56
104528 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965A659 A96559A6 A656A566 A6565A99 A599C33C A5993CC3 9A959A65 9A95659A 995A9696 995A6969 966995A9 96696A56 95A6995A 95A666A5
104824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA995 C33C566A AAAAC3C3 AAAA3C3C A965A55A A9655AA5 A659A665 A659599A A596C33C A5963CC3 9A5695A9 9A566A56 99999A59 999965A6 96A59966 96A56699 956A9696 956A6969
104884 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 99A56669 99996996 99669696 995A9969 9696A55A 96965AA5 9669C33C 96693CC3
104889 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59999 A5999666 A5666696 A55A6969 99A56669 99996996 99669966 995A9699 9696A55A 96965AA5 9669C33C 96693CC3
104897 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59999 A5969666 A5696966 A55A6699 9999C33C 99993CC3 9966A55A 99665AA5 96A56696 96966969 96699669 965A9996
104904 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59996 A5A56669 A55A9699 A55A6966 9996C33C 99963CC3 9969A55A 99695AA5 96999969 96996696 96669666 96666999
104905 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599C33C A5993CC3 A566A55A A5665AA5 99A59996 99A56669 995A9699 995A6966 96969969 96966696 96699666 96696999
104908 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599C33C A5993CC3 A566A55A A5665AA5 99969996 99966669 99699699 99696966 96A59969 96A56696 965A9666 965A6999
104925 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5999996 A5996669 A5669699 A5666966 99A59969 99A56696 995A9666 995A6999 9696C33C 96963CC3 9669A55A 96695AA5
104926 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5999996 A5996669 A5669699 A5666966 9996C33C 99963CC3 9969A55A 99695AA5 96A59969 96A56696 965A9666 965A6999
104930 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A665656A A5A55AA5 A55AC33C A55A3CC3 9A5959A9 99996666 99669966 99666699 96969669 96966996 96699696 95A9A959
104931 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A665656A A5A55AA5 A55AC33C A55A3CC3 9A5959A9 99996666 99669669 99666996 96969966 96966699 96699696 95A9A959
104938 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A665656A A5A55AA5 A55AC33C A55A3CC3 9A5956A6 99996969 99669966 99666699 96969669 96966996 96699999 95A9A656
104939 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A665656A A5A55AA5 A55AC33C A55A3CC3 9A5956A6 99996969 99669669 99666996 96969966 96966699 96699999 95A9A656
105002 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A66556A6 A5A56969 A55A9669 A55A6996 9A59656A 99995AA5 9966C33C 99663CC3 96969966 96966699 96699999 95A9A656
105003 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A66556A6 A5A56969 A55A9669 A55A6996 9A59656A 99995AA5 99669966 99666699 9696C33C 96963CC3 96699999 95A9A656
105004 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A66556A6 A5A56969 A55A9669 A55A6996 9A5959A9 99996666 9966C33C 99663CC3 96969966 96966699 9669A55A 95A99A95
105005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A66556A6 A5A56969 A55A9669 A55A6996 9A5959A9 99996666 99669966 99666699 9696C33C 96963CC3 9669A55A 95A99A95
105019 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A659656A A5995AA5 A566C33C A5663CC3 9A6556A6 99A56969 995A9669 995A6996 96969966 96966699 96699999 95A9A656
105094 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A995959A A656656A A5965AA5 A569C33C A5693CC3 9A5959A9 99996666 99669966 99666699 96A59669 96A56996 965A9696 959AA959
105128 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55AA55 A959959A A65659A9 A5A59966 A5A56699 A55A6666 9A95656A 99995AA5 9966C33C 99663CC3 96969696 96699669 96696996 959AA959
105149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A5A5C33C A5A53CC3 A55AA656 A55A59A9 99999A95 9996956A 99696966 99666699 9699659A 96966A65 96699669 96669996
105150 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A5A5C33C A5A53CC3 A55AA656 A55A59A9 99999A95 9996956A 9969659A 99666A65 96996966 96966699 96699669 96669996
105153 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A5A5C33C A5A53CC3 A55AA656 A55A59A9 99999669 99969996 9969659A 99666A65 96996966 96966699 96699A95 9666956A
105290 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A599C33C A5993CC3 A566A656 A56659A9 99A59A95 99A5656A 995A959A 995A6A65 96969966 96966699 96699669 96696996
105334 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A959 AA5556A6 A599C33C A5993CC3 A566A656 A56659A9 99A59669 99A56996 995A959A 995A6A65 96969966 96966699 96699A95 9669656A
106454 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A55A A9959A95 A6656A65 A5A555AA A55AC33C A55A3CC3 9A5959A9 99996666 99669966 99666699 96969669 96966996 96699696 95A9A959
106455 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A55A A9959A95 A6656A65 A5A555AA A55AC33C A55A3CC3 9A5959A9 99996666 99669669 99666996 96969966 96966699 96699696 95A9A959
106462 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A55A A9959A95 A6656A65 A5A555AA A55AC33C A55A3CC3 9A5956A6 99996969 99669966 99666699 96969669 96966996 96699999 95A9A656
106463 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA55A55A A9959A95 A6656A65 A5A555AA A55AC33C A55A3CC3 9A5956A6 99996969 99669669 99666996 96969966 96966699 96699999 95A9A656
106676 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5C33C A5A53CC3 A55A9696 A55A6969 9999AA55 9996956A 9969659A 99665AA5 969959A6 96966699 96699669 9666A956
106678 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5C33C A5A53CC3 A55A9696 A55A6969 9999AA55 9996956A 996959A6 99666699 9699659A 96965AA5 96699669 9666A956
106691 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5C33C A5A53CC3 A55A9696 A55A6969 99999669 9996A956 9969659A 99665AA5 969959A6 96966699 9669AA55 9666956A
106695 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5AA55 A599956A A566659A A55A5AA5 99A556A9 99996996 99669966 995AA659 96969696 96966969 9669C33C 96693CC3
106701 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5AA55 A599956A A56659A6 A55A6699 99A556A9 99996996 9966A55A 995A9A65 96969696 96966969 9669C33C 96693CC3
106710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5AA55 A596956A A569659A A55A5AA5 9999C33C 99993CC3 99669696 99666969 96A559A6 96966699 96699669 965AA956
106714 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A5AA55 A596956A A56959A6 A55A6699 9999C33C 99993CC3 99669696 99666969 96A5659A 96965AA5 96699669 965AA956
106795 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A59669 A599A956 A566659A A55A5AA5 99A56A95 999955AA 99669966 995AA659 96969696 96966969 9669C33C 96693CC3
106800 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A5A59669 A596A956 A569659A A55A5AA5 9999C33C 99993CC3 99669696 99666969 96A559A6 96966699 9669AA55 965A956A
106879 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 AA556666 A596A956 A59656A9 A5699A65 A569659A 9999C33C 99993CC3 99669696 99666969 96A5A659 96A559A6 965A956A 965A6A95
107179 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 A965A656 A6956A65 A5A555AA A55A9966 A55A6699 9A56656A 99999669 99996996 99665AA5 96969696 9669C33C 96693CC3 95A6A959
107180 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 A965A656 A6956A65 A5A555AA A55A9966 A55A6699 9A5656A6 9999C33C 99993CC3 99666969 9696A55A 96699669 96696996 95A69A95
107323 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 A959A656 A656656A A5A59669 A5A56996 A55A5AA5 9A956A65 999955AA 99669966 99666699 96969696 9669C33C 96693CC3 959AA959
107406 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559999 A956A656 A65956A6 A5A5C33C A5A53CC3 A55A6969 9A65656A 99999669 99996996 99665AA5 96969966 96966699 9669AA55 956A959A
107414 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C AA559996 AA556669 A5A5C33C A5A53CC3 A55A9969 A55A6696 9996AA55 999655AA 9969A55A 99695AA5 96999699 96996966 96669666 96666999
108181 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665A656 A66559A9 A55AC33C A55A3CC3 9A599A95 9A59656A 99669966 99666699 96969669 96966996 95A9959A 95A96A65
108183 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665A656 A66559A9 A55AC33C A55A3CC3 9A599A95 9A59656A 99669669 99666996 96969966 96966699 95A9959A 95A96A65
108215 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665A656 A66559A9 A55AC33C A55A3CC3 9A59959A 9A596A65 99669669 99666996 96969966 96966699 95A99A95 95A9656A
108471 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665959A A6656A65 A55A9669 A55A6996 9A59A656 9A5959A9 9966C33C 99663CC3 96969966 96966699 95A99A95 95A9656A
108472 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A665959A A6656A65 A55A9669 A55A6996 9A599A95 9A59656A 99669966 99666699 9696C33C 96963CC3 95A9A656 95A959A9
108564 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A995A959 A99556A6 A659A656 A65959A9 A566C33C A5663CC3 9A65959A 9A656A65 995A9669 995A6996 96969966 96966699 95A99A95 95A9656A
109871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A959 A95956A6 A656A656 A65659A9 A5A5C33C A5A53CC3 9A959A95 9A95656A 99669966 99666699 9669959A 96696A65 959A9669 959A6996
109873 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A959 A95956A6 A656A656 A65659A9 A5A5C33C A5A53CC3 9A959A95 9A65956A 99966966 99666699 96996669 96696996 959A959A 956A9A65
109877 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A959 A95956A6 A656A656 A65659A9 A5A5C33C A5A53CC3 9A959A95 9A656966 9996956A 99666699 9699659A 96699669 959A6A65 956A9996
110045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A956 A95956A9 A656A659 A65659A6 A5A5C33C A5A53CC3 9A95956A 9A659A95 99966696 99666969 96996999 96696666 959A9A65 956A959A
110047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A959A956 A95956A9 A656A659 A65659A6 A5A5C33C A5A53CC3 9A95956A 9A656999 99966A65 99669696 96999A95 96696666 959A659A 956A9969
110063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAAA3C3C A9599996 A9596669 A6569969 A6566696 A5A5AA55 A5A555AA 9A659699 9A656966 9996C33C 99963CC3 9699A55A 96995AA5 956A9666 956A6999
110067 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAA5993C AA5A663C AA553CC3 A5AA3C99 A5A56666 A55A9966 A555C399 9999AA55 999955AA 9966A55A 99665AA5 96969696 96966969 96699669 96696996
110139 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAA5993C AA5A3C99 AA556666 A5AA663C A5A53CC3 A55A9966 A555C399 9999AA55 999955AA 9966A55A 99665AA5 96969696 96966969 96699669 96696996
110147 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAA5993C AA5A3C99 AA556666 A5AA663C A5A53CC3 A55A9966 A555C399 99999669 99996996 99669696 99666969 9696A55A 96965AA5 9669AA55 966955AA
111047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AAA5993C A959AA55 A95955AA A656A55A A6565AA5 A5AA663C A5A53CC3 9A9A3C99 9A956666 99669696 99666969 96699669 96696996 959A9966 9595C399
112092 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C99 99996666 99669696 99666969 96969966 96699669 96696996 9595C399
112093 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C99 99996666 99669669 99666996 96969966 96699696 96696969 9595C399
112094 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C99 99969666 99696696 99666969 96996966 96699669 96669996 9595C399
112096 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C96 99996669 99669699 99666966 96969969 96699666 96696999 9595C396
112100 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C66 99996699 99669696 99666969 96969999 96699669 96696996 9595C366
112101 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C66 99996699 99669669 99666996 96969999 96699696 96696969 9595C366
112106 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A6A3C96 99996666 99969699 99666969 96996999 96969966 96699669 9565C396
112107 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A6A3C96 99969699 99966966 99696669 96999666 96996999 96669969 9565C396
112113 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55A9696 A55A6969 9A9A3C99 99996666 9966A55A 99665AA5 96969966 96699669 96696996 9595C399
112120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55A9669 A55A6996 9A9A3C99 99996666 99669696 99666969 96969966 9669A55A 96695AA5 9595C399
112128 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A63C99 A5A56666 A55A9696 A55A6969 9A9A663C 99993CC3 9966A55A 99665AA5 96969966 96699669 96696996 9595C399
112160 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A63C66 A5A56699 A55AA55A A55A5AA5 9A9A3C99 99996666 99669696 99666969 9696C33C 96699669 96696996 959599C3
112166 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A69A663C A5993CC3 A566A55A A5665AA5 9AA63C99 99A56666 995A9696 995A6969 96969966 96699669 96696996 9595C399
112324 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A99A993C A66A3C66 A5A59669 A5A56996 A55A6699 9AA9663C 99993CC3 9966A55A 99665AA5 96969696 96966969 96699999 9559C366
112325 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A99A993C A66A3C66 A5A59669 A5A56996 A55A6699 9AA9663C 99993CC3 99669696 99666969 9696A55A 96965AA5 96699999 9559C366
112326 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A99A993C A66A3C66 A5A59669 A5A56996 A55A6699 9AA93C99 99996666 9966A55A 99665AA5 96969696 96966969 9669C33C 955999C3
112328 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55A55A AA555AA5 A9A9993C A6A6663C A5A53CC3 A55AAA55 A55A55AA 9A9A3C99 99996666 99669696 99666969 96969966 96699669 96696996 9595C399
112329 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55A55A AA555AA5 A9A9993C A6A6663C A5A53CC3 A55AAA55 A55A55AA 9A9A3C99 99996666 99669669 99666996 96969966 96699696 96696969 9595C399
112336 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55A55A AA555AA5 A9A9993C A6A6663C A5A53CC3 A55AAA55 A55A55AA 9A9A3C66 99996699 99669696 99666969 96969999 96699669 96696996 9595C366
112490 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55A55A AA555AA5 A99A993C A66A663C A5A5AA55 A5A555AA A55A3CC3 9AA93C99 99996666 99669669 99666996 96969696 96966969 96699966 9559C399
112591 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA559999 AA556666 A99A963C A66A3C96 A5A5AA55 A5A555AA A55A6969 9AA9693C 99993CC3 99669966 99666699 9696A55A 96965AA5 96699669 9559C396
113012 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA55C366 AA553C99 A5A5AA55 A5A555AA A55AA55A A55A5AA5 999999C3 9996963C 9969693C 996666C3 96996696 96966969 96699669 96669996
113014 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA55C366 AA553C99 A5A5AA55 A5A555AA A55AA55A A55A5AA5 999999C3 9996963C 99696696 99666969 9699693C 969666C3 96699669 96669996
113063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA55C366 AA553C99 A599AA55 A59955AA A566A55A A5665AA5 99A59669 99969996 99696696 995A6969 96A5693C 969666C3 966999C3 965A963C
113064 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA55C366 AA553C99 A599AA55 A59955AA A566A55A A5665AA5 99A59669 999669C3 9969693C 995A9696 96A56696 9696993C 966999C3 965A6669
113429 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA5599C3 AA55663C A5A5C366 A5A53C99 A55A993C A55A66C3 9996AA55 999655AA 9969A55A 99695AA5 96999696 96996969 96669669 96666996
113760 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 AA5596C3 AA55693C A5A5C366 A5A53C99 A55A963C A55A69C3 9996AA55 999655AA 9969A55A 99695AA5 96999996 96996669 96669969 96666696
114790 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A995AA55 A99555AA A665A55A A6655AA5 A55AC366 A55A3C99 9A599696 9A596969 996699C3 9966663C 9696993C 969666C3 95A99669 95A96996
114791 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A995AA55 A99555AA A665A55A A6655AA5 A55AC366 A55A3C99 9A599696 9A596969 9966993C 996666C3 969699C3 9696663C 95A99669 95A96996
114952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A995AA55 A99555AA A6659696 A6656969 A55A99C3 A55A663C 9A59A55A 9A595AA5 9966C366 99663C99 9696993C 969666C3 95A99669 95A96996
115350 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A995AA55 A99555AA A659A55A A6595AA5 A566C366 A5663C99 9A659696 9A656969 995A99C3 995A663C 9696993C 969666C3 95A99669 95A96996
116152 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A9599C3 9A95663C 99669696 99666969 96699669 96696996 959A993C 959A66C3
116162 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959996 9A956669 996696C3 9966693C 9669963C 966969C3 959A9969 959A6696
116172 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A9596C3 9A95693C 99669996 99666669 96699969 96696696 959A963C 959A69C3
116178 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959696 9A956969 996699C3 9966663C 9669993C 966966C3 959A9669 959A6996
116179 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959696 9A956969 9966993C 996666C3 966999C3 9669663C 959A9669 959A6996
116184 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959669 9A956996 9966993C 996666C3 966999C3 9669663C 959A9696 959A6969
116187 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959669 9A659996 9996693C 996666C3 969969C3 9669663C 959A9696 956A9969
116190 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959669 9A6569C3 99966696 9966993C 96999996 9669663C 959A6969 956A96C3
116191 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A659996 9A656669 999696C3 9996693C 9699963C 969969C3 956A9969 956A6696
116193 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A6596C3 9A65693C 99969996 99966669 96999969 96996696 956A963C 956A69C3
116588 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAA53C96 AA5A3C69 AA55C366 A5A99A65 A5A6656A A559959A A5566A95 999A56A6 9995A659 996AA956 996559A9 969969C3 9696993C 9669663C 966696C3
117006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AA993C96 AA663C69 AA55C366 A5A99A65 A59A656A A565959A A5566A95 99A656A6 9995A659 996AA956 995959A9 96A569C3 9696993C 9669663C 965A96C3
117513 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AA95A956 A969656A A95696C3 A6666A65 A659963C A5A53C99 A59A59A6 9AA556A6 9A9A3C69 9966993C 99596A95 966999C3 9656659A 95AAA656 9595C369
117602 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599C33C A5993CC3 A566A566 A5665A99 99A599A5 9996965A 9969695A 995A66A5 96A56696 96966969 96699669 965A9996
117604 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599C33C A5993CC3 A566A566 A5665A99 99A599A5 9996965A 99696696 995A6969 96A5695A 969666A5 96699669 965A9996
117706 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 A99595A6 A659656A A5995A99 A566C33C A5663CC3 9A65569A 99A56969 995A9669 995A6996 9696995A 969666A5 966999A5 95A9A656
117782 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 A995956A A65965A6 A5995A99 A566C33C A5663CC3 9A65599A 99A566A5 995A99A5 995A665A 96969696 96966969 96699669 95A9A956
117810 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C AA55AA55 A99565A6 A659956A A5995A99 A566C33C A5663CC3 9A6556A9 99A5995A 995A99A5 995A665A 96969696 96966969 96696996 95A9A665
120533 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C A995A965 A995569A A659A656 A65959A9 A566C33C A5663CC3 9A6595A6 9A656A59 995A9669 995A6996 9696995A 969666A5 95A99A95 95A9656A
121026 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C A995A956 A99556A9 A659A665 A659599A A566C33C A5663CC3 9A659A59 9A6565A6 995A99A5 995A665A 96969696 96966969 95A9956A 95A96A95
121172 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAAA3C3C A995A665 A995599A A659A956 A65956A9 A566C33C A5663CC3 9A65956A 9A656A95 995A99A5 995A665A 96969696 96966969 95A99A59 95A965A6
121262 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAA5993C AA5A663C AA553CC3 A599AA55 A59955AA A566A566 A5665A99 99AA3CA5 99A5665A 995A995A 9955C3A5 96969696 96966969 96699669 96696996
122418 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AAA53CA5 AA5A3C5A AA55C33C A599AA55 A59955AA A566A566 A5665A99 99AA993C 99A5665A 995A66A5 995599C3 96969696 96966969 96699669 96696996
123361 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3C3 AA55AA55 AA5555AA A9A9993C A69A663C A5993CC3 A566A566 A5665A99 9AA63CA5 99A5665A 995A9696 995A6969 9696995A 96699669 96696996 9595C3A5
124121 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5A59696 A5969969 A5696669 A55A6996 9999A566 99995A99 9966AA55 996655AA 96A5693C 969666C3 966999C3 965A963C
124149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599AA55 A59955AA A566A566 A5665A99 99A59669 99969996 99696696 995A6969 96A5693C 969666C3 966999C3 965A963C
124151 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599AA55 A59955AA A566A566 A5665A99 99A59669 999669C3 9969693C 995A9696 96A56696 9696993C 966999C3 965A6669
124211 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A59999C3 A599663C A566993C A56666C3 9996AA55 999655AA 9969A566 99695A99 96A59696 96A56969 965A9669 965A6996
124245 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A59996C3 A599693C A566963C A56669C3 9996AA55 999655AA 9969A566 99695A99 96A59996 96A56669 965A9969 965A6696
127498 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAAA3C5A A995AA55 A99555AA A659A566 A6595A99 A566C35A A5663CA5 9A659696 9A656969 995A99C3 995A663C 9696993C 969666C3 95A99669 95A96996
128194 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA599 C33C5A66 AAAAC3A5 AAA53C96 AA5A3C69 AA55C35A A5A99A59 A5A6656A A55995A6 A5566A95 999A569A 9995A665 996AA956 996559A9 969969C3 9696993C 9669663C 966696C3
132100 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AAA555 C3555A55 C33C55AA AAC355A5 AAAA5A5A AA55A55A AA3CAAA5 A5A5C399 A5A53C66 A55AC366 A55A3C99 99999696 999669C3 9969693C 99669669 96999969 9696663C 966966C3 96669996
132240 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AAA555 C3555A55 C33C55AA AAC355A5 AAAA5A5A AA55A55A AA3CAAA5 A5A59999 A5A56666 A55A9966 A55A6699 99999696 999669C3 9969693C 99669669 9699C369 96963C3C 96693CC3 9666C396
134489 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AAA555 C3555A55 C33C55AA AAC35599 AAAA5A66 AA55A566 AA3CAA99 A5A596C3 A5A5693C A55A963C A55A69C3 9999C396 99963CA5 99693C5A 9966C369 96999969 9696665A 966966A5 96669996
134775 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AAA555 C3555A55 C33C55AA AAC35599 AAAA5A66 AA55A566 AA3CAA99 A59999A5 A599665A A566995A A56666A5 9996C396 99963C69 9969C369 99693C96 96A596C3 96A5693C 965A963C 965A69C3
137685 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 96695A5A
137686 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
137687 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 9699695A 96965AA5 9669A5A5 9666965A
137688 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
137689 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699965A 969969A5 9666A569 96665A96
137690 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56669 96995A96 9666A596 965A9969
137695 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
137696 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A5665A 969969A5 966696A5 965A995A
137697 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
137698 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
137699 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
137700 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699965A 969969A5 9666A566 96665A99
137743 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
137797 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A595A6 96A56A59 965A9699 965A6966
137798 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59966 96A56699 965A9A59 965A65A6
137805 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59966 96A56699 965A9A59 965A65A6
137815 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999969 96996696 96669666 96666999
137816 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55A9996 A55A6669 9996A55A 99965AA5 99699699 99696966 96999666 96996999 96669969 96666696
137817 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969966 96966699 96699669 96696996
137818 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969669 96966996 96699966 96696699
137819 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A6 99996669 99669699 995AA956 96969969 96966696 96699666 96696999
137820 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A6 99996669 99669699 995AA956 96969666 96966999 96699969 96696696
137821 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99969966 99966699 99699669 99696996 96A559A9 96996666 96669696 965AA959
137822 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99969966 99966699 99699669 99696996 96A556A6 96996969 96669999 965AA656
137823 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A959 A5A556A6 A55AA656 A55A59A9 99999A65 9999659A 9966956A 99666A95 96969699 96966966 96699996 96696669
137824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A959 A5A556A6 A55AA656 A55A59A9 99969A95 9996656A 9969959A 99696A65 96999669 96996996 96669966 96666699
137830 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A959 A5999666 A5666696 A55A59A9 99A559A6 99996699 99669669 995AA956 96969A95 9696656A 9669959A 96696A65
137831 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5A959 A5999666 A5666696 A55A59A9 99A559A6 99996699 99669669 995AA956 9696959A 96966A65 96699A95 9669656A
137835 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 9699956A 96996A95 96669A65 9666659A
137836 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A599A656 A56656A6 A55A6969 99A56A65 999955AA 9966A55A 995A9A95 96969966 96966699 96699669 96696996
137849 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9999A959 999956A6 9966A656 996659A9 9696956A 96966A95 96699A65 9669659A
137850 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996AA55 999655AA 9969A55A 99695AA5 96999666 96996999 96669969 96666696
137851 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 9699956A 96996A95 96669A65 9666659A
137852 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 99699A65 9969659A 9699A656 969959A9 9666956A 96666A95
137853 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 99699A65 9969659A 9699956A 96996A95 9666A656 966659A9
137858 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599AA55 A59955AA A566A55A A5665AA5 99A59996 99A56669 995A9699 995A6966 96969666 96966999 96699969 96696696
137859 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599AA55 A59955AA A566A55A A5665AA5 99969999 99966666 99699696 99696969 96A59669 96A56996 965A9966 965A6699
137871 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599AA55 A596959A A569656A A5665AA5 99A59966 99A56699 995A9669 995A6996 969959A9 96966666 96699696 9666A959
137872 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599AA55 A596959A A569656A A5665AA5 99A59966 99A56699 995A9669 995A6996 969956A6 96966969 96699999 9666A656
137879 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 99A5656A 995A959A 995A6A65 96969669 96966996 96699966 96696699
137880 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 9996956A 9969659A 995A6A65 96A56966 96966699 96699669 965A9996
137881 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 9996956A 9969659A 995A6A65 96A56669 96966996 96699966 965A9699
137882 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A65 99A5659A 995A956A 995A6A95 96969699 96966966 96699996 96696669
137885 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59996 99A56669 995A9699 995A6966 9696956A 96966A95 96699A65 9669659A
137888 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59966 99A56699 995A9669 995A6996 9696959A 96966A65 96699A95 9669656A
137889 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A95 9996656A 9969959A 99696A65 96A59669 96A56996 965A9966 965A6699
137890 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59699 96A56966 965A9996 965A6669
137891 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A5956A 96A56A95 965A9A65 965A659A
137892 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969966 99966699 99699669 99696996 96A5959A 96A56A65 965A9A95 965A656A
137910 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5999999 A5996666 A5669696 A5666969 9996AA55 999655AA 9969A55A 99695AA5 96A59669 96A56996 965A9966 965A6699
137911 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5999996 A5996669 A5669699 A5666966 9996AA55 999655AA 9969A55A 99695AA5 96A59666 96A56999 965A9969 965A6696
137912 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5999996 A5996669 A5669666 A5666999 9996AA55 999655AA 9969A55A 99695AA5 96A59699 96A56966 965A9969 965A6696
137925 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 A995995A A659665A A5995AA5 A566AA55 A56655AA 9A655A99 99A56666 995A9696 995A6969 96969669 96966996 96699966 95A9A599
137926 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 A995995A A659665A A5995AA5 A566AA55 A56655AA 9A655A99 99A56666 995A9669 995A6996 96969696 96966969 96699966 95A9A599
137946 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 A995995A A656665A A5965AA5 A569AA55 A56955AA 9A595A99 99996666 99669696 99666969 96A59669 96A56996 965A9966 959AA599
137947 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 A995995A A656665A A5965AA5 A569AA55 A56955AA 9A595A99 99996666 99669669 99666996 96A59696 96A56969 965A9966 959AA599
137948 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999A95 9999656A 996695A6 99666A59 96969669 96966996 9669995A 966966A5
137949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999A59 999965A6 9966956A 99666A95 969696A5 9696695A 96699996 96696669
137950 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999996 99996669 996696A5 9966695A 9696956A 96966A95 96699A59 966965A6
137951 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 9999995A 999966A5 99669669 99666996 969695A6 96966A59 96699A95 9669656A
137952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99969A95 9996656A 996995A6 99696A59 96999669 96996996 9666995A 966666A5
137953 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99969A59 999665A6 9969956A 99696A95 969996A5 9699695A 96669996 96666669
137981 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A599A5 A5A5665A A55A9696 A55A6969 9996A956 999656A9 9969A665 9969599A 9699956A 96996A95 96669A59 966665A6
137989 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A59996 A5A56669 A55A96A5 A55A695A 9996A965 9996569A 9969A656 996959A9 9699956A 96996A95 96669A59 966665A6
138005 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59695A6 A569656A A5665A99 99A5995A 99A566A5 995A9669 995A6996 969959A9 9696665A 96699696 9666A965
138006 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599AA55 A59695A6 A569656A A5665A99 99A5995A 99A566A5 995A9669 995A6996 9699569A 96966969 966999A5 9666A656
138007 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A59A95 99A5656A 995A95A6 995A6A59 96969669 96966996 9669995A 966966A5
138008 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A59A59 99A565A6 995A956A 995A6A95 969696A5 9696695A 96699996 96696669
138011 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A95 9996656A 996995A6 99696A59 96A59669 96A56996 965A995A 965A66A5
138012 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A596A5 96A5695A 965A9996 965A6669
138013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A5669A95 A566656A 99A5A656 99A559A9 995A95A6 995A6A59 96969669 96966996 9669995A 966966A5
138024 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A5956A 96A56A95 965A9A59 965A65A6
138027 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A5956A 96A56A95 965A9A59 965A65A6
138028 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A566965A A56669A5 9996AA55 999655AA 9969A566 99695A99 96A596A5 96A5695A 965A9969 965A6696
138032 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596966 A599569A A566A656 A56659A9 9A655A96 99A5656A 995A95A6 995A6A59 9696995A 969666A5 96699669 95A9A995
138037 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 A9959A65 A6596666 A599599A A566A956 A56656A9 9A655A5A 99A565A6 995A956A 995A6A95 96969696 96966969 966999A5 95A9A659
138041 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A5965A6 99669966 99666699 969695A9 96966A56 95A99696 95A96969
138042 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A566966 996995A6 99666699 969965A9 96969696 95A96A56 95A69969
138043 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A56 9A5965A9 99669969 99666696 969695A6 96966A59 95A99699 95A96966
138045 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A56 9A566969 996995A9 99666696 969965A6 96969699 95A96A59 95A69966
138046 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599966 9A596699 99669696 99666969 969695A9 96966A56 95A99A59 95A965A6
138047 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A5995A9 9A566966 99696A59 99669696 96999A56 96966699 95A965A6 95A69969
138048 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A569A56 9A5665A9 99699969 99696696 969995A6 96996A59 95A69699 95A66966
138052 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55A9A59 A55A65A6 9A569966 9A566699 9969A55A 99695AA5 969995A9 96996A56 95A69696 95A66969
138057 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55A9A56 A55A65A9 9A569969 9A566696 9969A55A 99695AA5 969995A6 96996A59 95A69699 95A66966
138060 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55A9966 A55A6699 9A5995A9 9A596A56 9966A55A 99665AA5 96969696 96966969 95A99A59 95A965A6
138061 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659995A A566659A A55A5AA5 9A655A96 9A5965A9 99669969 995AA656 96969699 96966966 95A995A6 95A96A59
138062 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659995A A566659A A55A5AA5 9A6559A9 9A596696 99669A56 995AA569 969695A6 96966A59 95A99699 95A96966
138063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659995A A566659A A55A5AA5 9A569699 9A566966 996995A6 99696A59 96A55A96 969965A9 95A69969 959AA656
138064 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659995A A566659A A55A5AA5 9A5695A6 9A566A59 99699699 99696966 96A559A9 96996696 95A69A56 959AA569
138065 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659959A A566695A A55A5AA5 9A655A96 9A596969 996695A9 995AA656 96969A59 969665A6 95A99966 95A96699
138066 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659959A A566695A A55A5AA5 9A569969 9A566696 99699A56 996965A9 96A559A6 96996A59 95A69699 959AA566
138067 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659695A A566959A A55A5AA5 9A655A96 9A5995A9 99666969 995AA656 96969966 96966699 95A99A59 95A965A6
138068 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A659695A A566959A A55A5AA5 9A6559A6 9A599699 99666A59 995AA566 96969A56 969665A9 95A99969 95A96696
138555 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 AA566995 A9956669 A6665666 A5A5599A A55AA55A A5599AA5 9A59569A 999A5966 99669A59 9965A5A6 969695A9 9695AA56 96696969 95AA6695
138726 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 AA5665A5 AA555A5A A5A66A55 A59A559A A565A56A A5599AA5 99A559A9 99996666 99669696 995AA959 96969966 9695A699 966A5669 96696996
140052 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 A9966995 A995566A A6666665 A665599A A55AA55A A5599AA5 9A5A5A59 9A5965A6 99669966 9965A699 969695A9 9695AA56 95AA5696 95A96969
140053 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 A9966995 A995566A A6666665 A665599A A55AA55A A5599AA5 9A5A5A59 9A55A966 996A55A6 9965A699 969965A9 96969696 95A96A56 95A69969
140077 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 A9966995 A995566A A6666665 A6595A99 A56599A6 A55AA55A 9A66595A 9A5965A6 9965A699 995A9A65 96969696 9695A969 95AA55A9 95A96A56
140994 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA99555 A9966695 A995596A A6666965 A665569A A55AA55A A5599AA5 9A5A55A6 9A55A999 996A5A59 9965A666 96996A56 96969669 95A965A9 95A69996
142165 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA5A555 AA595999 AA565666 A5AA55A5 A5969A59 A565696A A559A696 99A95A56 999595AA 99666699 995AA965 969A655A 96956AA5 96699669 96669996
142277 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA5A555 A99A5995 A995566A A66A5665 A659995A A566659A A555AAA5 9A5965A6 9A566A59 99699699 99669966 96A559A9 96969696 95A96A56 959AA569
142283 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA5A555 A99A5995 A995566A A66A5665 A65599A6 A5656A99 A55AA55A 9A66559A 9A599A59 99696966 9956A6A5 96996696 96966969 95A995A9 95A69A56
142668 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 AA5965A5 AA56565A A5AA6559 A5A556A6 A559AA56 A55699A9 999A9695 9995A56A 9969599A 99666A65 96995A69 96966996 966A9566 9665A699
142710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 AA5965A5 AA56565A A59AA559 A59596A6 A5696A56 A56659A9 99AA5695 99A5656A 9959999A 9956AA65 96995A69 96966996 966A9566 9665A699
143324 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 A99A55A5 A995665A A6696695 A666556A A559999A A556AA65 9A5A9656 9A555AA9 996A6959 9965A5A6 9699A569 96966996 95A95A66 95A69699
143331 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 A99A55A5 A995665A A669559A A6666665 A559AA95 A556996A 9A5AA559 9A5569A6 996A5A56 996596A9 96995A69 96969696 95A9A566 95A66999
143346 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 A99A55A5 A995665A A65A9659 A6555AA6 A56A6956 A565A5A9 9A696665 9A66559A 9959996A 9956AA95 9699A596 96966969 95A95A99 95A69666
143383 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59955 A99A5599 A9956666 A65A9665 A6555A9A A56A6956 A565A5A9 9A696659 9A6655A6 9959996A 9956AA95 9699A596 96966969 95A95AA5 95A6965A
143464 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA596959 AA565666 A5AA6565 A5A55A5A A559A696 A55699A9 999A559A 99956AA5 99699669 9966A956 96999966 9696A659 966A5A95 966565AA
143487 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA596959 A99A5566 A6666665 A5A55A5A A559A696 A55699A9 9A559A66 9996A659 996A5A95 996565AA 969956A9 96966996 966A955A 95A9A965
143500 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA596959 A9966566 A66A5665 A5A55A5A A559A696 A55699A9 9A55966A 999A9A55 996959A6 99666699 969A559A 96956AA5 9666A956 95A9A569
143508 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA59655A AA565A65 A59A9656 A595A969 A56959A6 A5666699 99AA6565 99A55A5A 9959AA95 995695AA 969956A9 96966996 966A9959 9665A666
143513 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 AA59655A A99A5965 A6666665 A5A55A5A A559AA95 A55695AA 9A559A66 9996A659 996A5696 996569A9 969956A9 96966996 966A9959 95A9A566
143582 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAA59595 A99A6955 A966556A A695665A A6695A65 A559999A A556A6A5 9A5965A6 9A565A99 99959A66 9969A659 969A9569 9666A956 95AA5696 95A569A9
143594 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999666 96996999 96669699 96666966
143597 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A99 99969666 99696966 995AA599 96996696 96966969 96699669 96669996
143598 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A99 99969666 99696966 995AA599 96996669 96966996 96699696 96669969
143600 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A66 99969699 99696999 995AA566 96996696 96966969 96699669 96669996
143601 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99969699 99966966 99699666 99696999 96A55A69 96996696 96669996 965AA569
143607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99969996 99966669 99699969 99696696 96A55A66 96996999 96669699 965AA566
143643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
143645 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99A55A66 99969699 99696999 995AA566 96996669 96966996 96699696 96669969
143646 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A55A A59999A5 A56666A5 A55A5A5A 99969699 99966966 99699666 99696999 96A55A69 96996696 96669996 965AA569
143652 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A5A55A A59996A5 A56669A5 A55A5A5A 99969996 99966669 99699969 99696696 96A55A66 96996999 96669699 965AA566
143656 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
143671 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
143676 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
143694 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A5965A 96A569A5 965A96A5 965A695A
143697 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59969 96A56696 965A9996 965A6669
143709 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5965A 96996966 96666999 965A96A5
143710 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A599A5 99966669 99696696 995A995A 96A5695A 96999666 96669699 965A69A5
143711 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5995A 99966669 99696696 995A99A5 96A569A5 96999666 96669699 965A695A
143712 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
143713 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 AA5555AA A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59666 96A56999 965A9699 965A6966
143718 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 A99595A9 A66565A6 A5A55A5A A55AA55A A55A5AA5 9A59599A 99966966 99699666 99666699 96996669 96969696 96669969 95A9A995
143877 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 99669999 99666666 9696965A 969669A5 966996A5 95A9A956
143912 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
143943 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55AA55 A99595A6 A659656A A5995A99 A566A599 A5665A66 9A6559A9 99A5665A 995A995A 995A66A5 96969669 96966996 96699696 95A9A965
147677 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A995 A965965A A695656A A5A55AA5 A55AA665 A55A599A 9A565A69 99999966 99996699 996665A6 96969696 966995A9 96696A56 95A6A959
148013 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A5A555AA A55AA55A A55A5AA5 99969996 99966669 99699699 99696966 96999666 96996999 96669969 96666696
148017 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969966 96966699 96699669 96696996
148018 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969669 96966996 96699966 96696699
148023 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A556A6 99996969 99669999 995AA656 96969966 96966699 96699669 96696996
148024 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A556A6 99996969 99669999 995AA656 96969669 96966996 96699966 96696699
148119 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A559A9 99996666 99669696 995AA959 96969966 96966699 96699669 96696996
148120 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A559A9 99996666 99669696 995AA959 96969669 96966996 96699966 96696699
148125 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A556A6 99996969 99669999 995AA656 96969966 96966699 96699669 96696996
148126 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A5A5A55A A5999A95 A5666A65 A55A55AA 99A556A6 99996969 99669999 995AA656 96969669 96966996 96699966 96696699
148391 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 99A5656A 995A959A 995A6A65 96969669 96966996 96699966 96696699
148434 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A5959A 99A56A65 995A9A95 995A656A 96969966 96966699 96699669 96696996
149836 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 A9599A59 A6566A56 A5A5A55A A5A55AA5 A55A55AA 9A95599A 99996666 99669696 99666969 96969669 96699966 96696699 959AA995
149839 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A5A5 A9599A59 A6566A56 A5A5A55A A5A55AA5 A55A55AA 9A95566A 99996996 99669966 99666699 96969999 96699696 96696969 959AA665
150118 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999A95 9999656A 996695A6 99666A59 96969669 96966996 9669995A 966966A5
150587 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A599A5 99A5665A 995A9669 995A6996 96969696 96966969 9669995A 966966A5
150606 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A5995A 99A566A5 995A99A5 995A665A 96969696 96966969 96699669 96696996
150607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A5995A 99A566A5 995A99A5 995A665A 96969669 96966996 96699696 96696969
150608 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A5995A 99A566A5 995A9696 995A6969 96969669 96966996 966999A5 9669665A
150616 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59696 99A56969 995A9669 995A6996 969699A5 9696665A 9669995A 966966A5
150696 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A59A95 99A5656A 995A95A6 995A6A59 96969669 96966996 9669995A 966966A5
150739 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A595A6 99A56A59 995A9A95 995A656A 9696995A 969666A5 96699669 96696996
152887 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A5965A6 99669966 99666699 969695A9 96966A56 95A99696 95A96969
152889 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A5695A6 99696966 99666699 96996696 96966969 95A995A9 95A69A56
152893 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A566966 996995A6 99666699 969965A9 96969696 95A96A56 95A69969
154197 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A995566A A665A55A A6655AA5 A55AA665 A55A599A 9A599966 9A596699 99669A59 996665A6 969695A9 96966A56 95A99696 95A96969
157194 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A965596A A695569A A665A665 A55AA55A A55A5AA5 9A599A59 9A5695A6 99996666 99666699 96966969 96696996 95A995A9 95A69A56
157210 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A995 A965596A A695569A A665A665 A55AA55A A55A5AA5 9A5965A6 9A566A59 99969666 99699699 96999969 96669996 95A96A56 95A665A9
157235 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A665596A A55AA55A A55A5AA5 9A599A56 9A5965A9 99669999 99666666 969695A6 96966A59 95A99669 95A96996
157237 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A665596A A55AA55A A55A5AA5 9A599A56 9A5695A9 99696999 99666666 96996669 96966996 95A995A6 95A69A59
157241 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A665596A A55AA55A A55A5AA5 9A599A56 9A566999 996995A9 99666666 969965A6 96969669 95A96A59 95A69996
157288 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A659995A A566656A A55A5AA5 9A655A66 9A5965A9 99669999 995AA656 96969669 96966996 95A995A6 95A96A59
157338 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A995569A A665A695 A659656A A566995A A55A5AA5 9A6559A9 9A599A56 99666666 995AA599 96969669 96966996 95A995A6 95A96A59
160140 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A965599A A695566A A665A695 A55AA55A A55A5AA5 9A5965A9 9A566A56 99969699 99699666 96999996 96669969 95A96A59 95A665A6
160198 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CAAAA C33C5555 AAAAC3C3 AAAA3C3C A995A965 A959659A A665596A A6566A95 A596965A A56996A5 9A9556A9 9A599A56 99669999 99666666 96A5A596 965AA569 95A96A59 959A59A6
160560 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AA9595 C3556565 C33C5A5A AAC35959 AAAA6666 AA3CA9A9 A959C396 A6563C96 A5A59966 A5A56699 A55A9669 9A9596C3 99993C3C 9966AA55 996655AA 9696C33C 9669A55A 96695AA5 959A69C3
160574 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3AA9595 C3556565 C33C5A5A AAC35959 AAAA6666 AA3CA9A9 A956C396 A6593C96 A5A59966 A5A56699 A55A9669 9A65963C 9999A55A 99995AA5 99663CC3 9696AA55 969655AA 9669C3C3 956A693C
161127 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 AA55A555 A95999AA A65666AA A5A5C33C A5A53CC3 A3CACA53 9A955A69 99996696 99669666 99666999 96969996 96699699 96696966 959AA569
161280 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 AA559996 AA556669 A5A59666 A596A599 A56969AA A3CACA53 99999969 99996696 9966C33C 99663CC3 96A56955 96965AAA 96699699 965AA566
161304 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 AA559996 A9956969 A6656699 A5A59666 A55AA5AA A3CACA53 9A599669 99996696 9966C33C 99663CC3 9696A555 96965AAA 96696966 95A99999
161353 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 AA559996 A959A569 A65666AA A5A59666 A5A56999 A3CACA53 9A955A69 99996696 9966C33C 99663CC3 9696A555 96699699 96696966 959A99AA
161374 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A3A5C AAAA55A5 A995C33C A9953CC3 A665A555 A65999AA A56666AA A3CACA53 9A655A69 9A596696 99669996 995AA569 96969666 96966999 95A99699 95A96966
162244 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AAAA5665 AA559969 AA556696 A5A59699 A596A566 A5696A6A A3CAC993 9999C33C 99993CC3 99669A56 996665A9 96A559A6 96966A59 9669A555 965A96AA
162259 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AAAA5665 AA559969 A9656A56 A69565A6 A5A59699 A55AA66A A3CAC993 9A569696 9999C33C 99993CC3 996665A9 96966A59 9669A555 96695AAA 95A69966
162318 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AAAA5665 A995C33C A9953CC3 A665A555 A6599A6A A56666AA A3CAC993 9A6559A9 9A596696 99669A56 995AA569 969695A6 96966A59 95A99699 95A96966
162360 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AAAA5665 A995C33C A9953CC3 A665A555 A65966AA A5669A6A A3CAC993 9A655A96 9A599969 996665A9 995AA656 969695A6 96966A59 95A99699 95A96966
163079 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33CAAA5 C33C555A AC3A399C AA996565 A9A69655 A95996AA A665C33C A6653CC3 A5966A6A A3CAC993 9A955A99 9A6A5A66 996665A9 9955A956 969695A6 965AA659 95A99969 95A96696
163149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55AA55 AA5555AA A5A5A5A5 A596965A A5696A6A A3CAC993 9999C33C 99993CC3 99669966 99666699 96A55A96 96966969 96699559 965AA6A6
163240 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A5A695 A599956A A5666A6A A3CAC993 99A559A6 99996A59 99669559 995AA6A6 9696C33C 96963CC3 96699A56 966965A9
163243 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A5A695 A599956A A5666A6A A3CAC993 99A55959 99996AA6 996695A6 995AA659 96969A56 969665A9 9669C33C 96693CC3
163244 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A5A695 A599956A A5666A6A A3CAC993 9996C33C 99963CC3 99699A56 996965A9 96A559A6 96996A59 96669559 965AA6A6
163246 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A5A695 A596956A A5696A6A A3CAC993 9999C33C 99993CC3 99669A56 996665A9 96A55959 96966AA6 966995A6 965AA659
163249 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 AA55569A A5A59A56 A5A565A9 A55AA66A A3CAC993 9999C33C 99993CC3 99669559 99666AA6 969695A6 96966A59 9669A695 9669596A
163287 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 A9955A5A A66555AA A5A5A695 A55AA66A A3CAC993 9A599696 999965A9 9966C33C 99663CC3 96969559 96966AA6 96696A59 95A99966
163289 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 A9955A5A A66555AA A5A5A695 A55AA66A A3CAC993 9A569696 999665A9 9969C33C 99693CC3 96999559 96996AA6 96666A59 95A69966
163299 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 A9659696 A6956699 A596956A A5696A6A A3CAC993 9A565A5A 9999C33C 99993CC3 996665A9 96A559A6 96699559 965AA6A6 95A6AA55
163304 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A965 A9655A5A A69555AA A596A659 A569A6A6 A3CAC993 9A569696 9999C33C 99993CC3 996665A9 96A56A95 96699559 965A6A6A 95A69966
163316 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A695 AA55596A A5A5A965 A599965A A56666AA A3CAC993 99A55599 99996AA6 99669A56 995AA569 969695A6 96966A59 9669C33C 96693CC3
163319 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA55A695 AA55596A A5A5A965 A596965A A56966AA A3CAC993 9999C33C 99993CC3 996695A6 99666A59 96A55A96 969665A9 96699559 965AAA66
163393 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA559A56 AA5565A9 A5A59559 A5A56AA6 A55AA66A A3CAC993 9999C33C 99993CC3 9966A965 9966569A 969695A6 96966A59 9669A695 9669596A
163395 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA559A56 AA5565A9 A5A59559 A5A56AA6 A55AA66A A3CAC993 9999A965 9999569A 9966C33C 99663CC3 9696A695 9696596A 966995A6 96696A59
163446 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 AA5595A6 AA556A59 A5A59A56 A596A569 A56966AA A3CAC993 9999C33C 99993CC3 9966A695 9966596A 96A569A5 9696569A 96699559 965AAA66
163529 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AAAA5665 A965AA55 A96555AA A695A5A5 A6596A6A A596965A A3CAC993 9A569966 9A566699 9999C33C 99993CC3 96A55A96 96699559 95A66969 956AA6A6
163779 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AA969565 AA696A65 AA55569A A5A5A695 A5966A6A A569956A A3CAC993 9999C33C 99993CC3 99669A56 996665A9 96AA56A6 96A55959 965AA659 9655A9A6
163784 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A399C AA969565 AA696A65 A95666AA A659965A A5A5A695 A5A5596A A3CAC993 9A655599 9999C33C 99993CC3 99669A56 96AA56A6 96966A59 9655A9A6 956AA569
163822 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A396C AAAA5695 AA55A995 AA55566A A5A5A665 A599959A A5666A9A A3CAC963 99969A56 999665A9 9969C33C 99693CC3 96A55959 96996AA6 966695A6 965AA659
163952 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353C5 C3C33C3C C33C9AA9 C33C6556 AC3A396C AA9956A6 AA665659 AA55A995 A5A5599A A599A659 A566A6A6 A3CAC963 99969A56 999665A9 9969C33C 99693CC3 96AA6A95 96A59565 965A959A 96556A6A
164109 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A3CACAA3 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
164266 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AAAA553C AA559999 A956A566 A659665A A5A59669 A5A56996 A3CACAA3 9A655A66 9999AA3C 999955C3 99666699 96969696 96966969 9669A5A5 956A995A
164401 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AAAA553C A995AA3C A99555C3 A665A5A5 A659995A A566665A A3CACAA3 9A655A99 9A596666 99669966 995AA599 96969696 96966969 95A99669 95A96996
169180 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AA99993C AA665599 AA556666 A5A59669 A596A596 A569695A A3CACAA3 99AA663C 999955C3 99669966 9955AA99 96A55A96 96966969 9669A5A5 965A965A
170063 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AA99993C AA655696 AA566569 A5A69566 A595A699 A569695A A3CACAA3 99AA5599 99996666 9965A9A5 99569A5A 96A66A3C 969559C3 96699669 965AA596
172011 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C55353AC C3C33C55 C33CC355 C33C3CAA AC3A3AC5 AA955999 A9A65566 A999A63C A669565A A656A569 A565A996 A3CACAA3 9A6A993C 9A556A66 99666699 995995C3 96A965A5 96969696 95A59A69 959A695A
178613 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CAA55 C33C55AA AC3A53C5 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A3CACAA3 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
178686 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CAA55 C33C55AA AC3A53C5 AAAA3C3C AA559999 AA556666 A5A59669 A596A596 A569695A A3CACAA3 9999C33C 99993CC3 99669966 99666699 96A55A96 96966969 9669A5A5 965A965A
178720 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CAA55 C33C55AA AC3A53C5 AAAA3C3C AA559999 A9659666 A6956669 A5A56996 A55AA55A A3CACAA3 9A566966 9999C33C 99993CC3 99666699 96969696 9669A5A5 96695A5A 95A69969
178757 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CAA55 C33C55AA AC3A53C5 AAAA3C3C AA559999 A956A566 A659665A A5A59669 A5A56996 A3CACAA3 9A655A66 9999C33C 99993CC3 99666699 96969696 96966969 9669A5A5 956A995A
182763 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33CA5A5 C33C5A5A AC3A53C5 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A3CACAA3 9A9A3C99 99996666 99669696 99666969 96969966 96699669 96696996 9595C399
183142 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33C9999 C33C6666 AC3A53C5 AAAA3C3C AA559966 AA556699 A5A59669 A5A56996 A55AA55A A3CACAA3 9999AA55 999955AA 9966C33C 99663CC3 9696A5A5 96965A5A 96699696 96696969
183227 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33C9999 C33C6666 AC3A53C5 AAAA3C3C AA559696 AA556969 A5A59669 A5A56996 A55AA55A A3CACAA3 9999AA55 999955AA 9966A5A5 99665A5A 9696C33C 96963CC3 96699966 96696699
183745 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3CA C5533AAC C3C35555 C33C9999 C33C6666 AC3A53C5 AA55AA55 AA5555AA A9A9963C A6A63C69 A5A56996 A55AA55A A3CACAA3 9A9A693C 99993CC3 99669966 99666699 96969696 9669A5A5 96695A5A 9595C369
263794 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CAA3CAA3 CA3AA35C C5533AAC C535AC53 C3A5553C C35A55C3 AC93959A AC395965 A9C36655 A93C66AA A666A5A5 A6665A5A A3C9A96A A39C9A95 9A963C66 9A693C99 996593C6 9956C939 969563C9 9659C636 95AA9669 95AA6996
560950 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C39939C9 C36636C6 C355C535 AAC3ACA3 AAAA5555 AA555A5A A9A5A39C A63CAA65 A59659A6 A56956A9 A55AA55A 9A5A93AC 99996666 99666969 993C9C93 96A5956A 96966699 96696996 95C39A55
575294 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3ACA3 AAA55959 AA5A5656 AA3CA3AC A5C3939C A5A56666 A55A6969 A53C9C93 9999AA55 9996659A 996956A9 99669966 9699956A 96965AA5 96696996 9666A659
581540 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3ACA3 AA995959 AA665656 A9A5A39C A63CAA65 A59659A6 A56956A9 A55AA55A 9A5A93AC 99996666 99666969 993C9C93 96A5956A 96966699 96696996 95C39A55
582987 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3ACA3 AA3CA3AC A9A59959 A95A9656 A6A55696 A65A5999 A5C3636C A53C6C63 9A99655A 9A965A65 996959A6 99666699 96699669 9666A956 9599AA95 959695AA
589631 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3A9A9 AAA5A656 AA5A5956 AA3C56A9 A5999C63 A596659A A5696A95 A566936C 9999636C 99969A95 9969959A 99666C63 96C356A6 96A55959 965AA659 963CA9A6
590550 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3A9A9 AA3CA956 A9A596A6 A95A9659 A6A56659 A65A66A6 A5C35956 A53C59A9 9A995A65 9A96559A 9969639C 99666C63 96699C93 9666936C 9599A56A 9596AA95
590586 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3AACA3A C3AA35C5 C355C535 C3553ACA AAC3A9A9 AA3CA956 A9A596A6 A95A9659 A6995A65 A666556A A5966C93 A569639C 9AA56659 9A5A66A6 99C35956 993C59A9 9696939C 96699C93 9599A56A 9566AA65
621053 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAACC33 AAAA33CC AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 99A56669 99996996 99669696 995A9969 9696A55A 96965AA5 9669C33C 96693CC3
621059 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAACC33 AAAA33CC AA55AA55 AA5555AA A5A59999 A5999666 A5666696 A55A6969 99A56669 99996996 99669966 995A9699 9696A55A 96965AA5 9669C33C 96693CC3
621065 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAACC33 AAAA33CC AA55AA55 AA5555AA A5A59999 A5969666 A5696696 A55A6969 9999C33C 99993CC3 9966A55A 99665AA5 96A56966 96966699 96699669 965A9996
629084 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC939 AAA5A656 AA5A56A6 AA5539C9 A5999C63 A596659A A5696A95 A566936C 9999636C 99969A95 9969959A 99666C63 96AA39C6 96A556A9 965AA659 9655C936
629218 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC939 AAA5A656 A9599C63 A956659A A6596A95 A656936C A5AA56A6 A5A539C9 9A6A39C6 9A6556A9 9999636C 99969A95 9699959A 96966C63 956AA659 9565C936
637583 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3AAAA C3C35555 C33C9999 C33C6666 AAAACC33 AAAA33CC AA559669 AA556996 A5A5AA55 A59995A6 A566569A A55A6969 99A565A9 99995A5A 99669966 995AA695 9696A55A 96965AA5 9669C33C 96693CC3
738164 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3C3 CC333C3C C3C3C33C C3AAACA3 C3555C53 C33C33CC AAC33ACA AA3CCA3A A9A99559 A95695A6 A6A66556 A65965A9 A5A55AA5 A55AAA55 9A9A5995 9A65A695 99996666 99666969 96969669 96699966 9595A99A 956A569A
788541 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAAA5555 AA559999 AA556666 A5A5A55A A59696A5 A56969A5 A3CACA3A 9999AA55 999955AA 99669966 99666699 96A55A69 96966996 96699696 965AA569
789205 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAAA5555 A995A959 A96559A6 A69556A9 A665A656 A55AA5A5 A3CACA3A 9A599A95 9A56956A 99996666 99666699 96966996 96696969 95A9959A 95A69A65
789254 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAAA5555 A995A959 A95965A6 A665A656 A65695A9 A5A55AA5 A3CACA3A 9A95566A 9A599A95 99669966 99666699 96966996 96696969 95A9959A 959AA665
789522 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA95955 AA56A559 AA5556A6 A5A655A9 A5A5A656 A559A9A5 A3CACA3A 999A9695 9999656A 99669966 99656A99 96966A65 9695999A 966A6596 96699669
790654 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA95955 AA569695 AA55656A A5A66665 A5A5959A A559A9A5 A3CACA3A 999AA559 999956A6 99669966 99656A99 969659A9 9695AA56 966A6596 96699669
792747 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA95955 AA569599 AA556666 A5A66596 A5A59669 A559A9A5 A3CACA3A 999AA655 999955AA 99669966 99656A99 96966969 96959A96 966A56A5 9669A55A
792748 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA95955 AA569599 AA556666 A5A66596 A5A59669 A559A9A5 A3CACA3A 999AA655 999955AA 99669966 99656A99 96965AA5 9695A95A 966A6569 96699696
804208 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55A55 AA599599 AA566566 A5A96596 A5A69569 A555AAA5 A3CACA3A 999AA955 999559AA 99699666 99666699 969A56A5 9695A65A 96696969 96669996
804209 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55A55 AA599599 AA566566 A5A96596 A5A69569 A555AAA5 A3CACA3A 999AA955 999559AA 99699666 99666699 96996669 96969696 966A59A5 9665A95A
805014 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55959 AA5A9595 AA556666 A5AA6565 A5A59696 A555A9A9 A3CACA3A 9999AA55 9996956A 996959A6 99666699 969956A9 96966996 9669A55A 96669A65
805607 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55959 AA59A556 AA5656A5 A5A955A6 A5A6A655 A555A9A9 A3CACA3A 999A6569 9995969A 99696A95 99669966 969A9995 96956A66 96699669 9666659A
805969 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAA55959 AA599695 AA566566 A5A96665 A5A69596 A555A9A9 A3CACA3A 999AA955 99955AA6 9969956A 99666699 969A55A9 9695A65A 96696996 96669A65
810275 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA665599 AA556666 A5A59696 A596A569 A56969A5 A3CACA3A 99AA6655 999955AA 99669966 9955AA99 96A5695A 96965AA5 96699669 965AA596
810303 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA665599 AA556666 A5A59696 A59669A5 A569A569 A3CACA3A 99AA6655 999955AA 99669966 9955AA99 96A5695A 96969669 96695AA5 965AA596
810318 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA665599 AA556666 A5A59669 A59669A5 A569A596 A3CACA3A 99AA6655 999955AA 99669966 9955AA99 96A5695A 96969696 96695AA5 965AA569
810321 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA665599 AA556666 A5A56969 A59696A5 A569A596 A3CACA3A 99AA6655 999955AA 99669966 9955AA99 96A5965A 96966996 96695AA5 965AA569
811248 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA655696 AA566569 A5A69599 A595A666 A56969A5 A3CACA3A 99AA5566 99996699 9965A95A 99569AA5 96A55A69 96966996 966AA655 965995AA
811278 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 AA655696 AA566569 A5A69566 A595A699 A56969A5 A3CACA3A 99AA5599 99996666 9965A95A 99569AA5 96A55A69 96966996 966AA655 965995AA
811972 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999955 A9A66559 A95965A6 A665A656 A66559A9 A59696A5 A3CACA3A 9A95566A 9A6A5695 99669966 9955AA99 96966996 965AA569 95A9959A 95A96A65
814538 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999559 AA655966 AA566695 A5A69665 A595A996 A56965A9 A3CACA3A 99AA5995 99996666 9965AA59 995695AA 96A5569A 96966969 966AA556 96599AA5
911572 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C5533ACA C3C35555 C33CAA55 C33C55AA AC3A535C AAAA3CC3 AA559999 A9959666 A6656669 A5A56996 A55AA5A5 A3CACA3A 9A596966 99996699 9966C3C3 99663C3C 9696A55A 96965AA5 96699696 95A99969
911609 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CAA3A3AC C5533ACA C3C35555 C33CAA55 C33C55AA AC3A535C AAAA3CC3 AA559999 A959A566 A65666A5 A5A59669 A5A56996 A3CACA3A 9A955A66 99996699 9966C3C3 99663C3C 9696A55A 96699696 96696969 959A99A5
965531 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3C3CA35 C3C335CA C33CC553 C33C3AAC AAAAACA3 AAAA535C A995A53C A9955AC3 A659AA5A A65955A5 A566A3C5 A5665C3A 9A659666 9A656999 995A9996 995A6669 96969969 96966696 95A99699 95A96966
966213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3C3CA35 C3C335CA C33CC553 C33C3AAC AAAAACA3 AA99A35C AA6653C5 AA555C3A A5A95999 A59A5666 A565A966 A556A699 99A66A5A 999565A5 996A953C 99599AC3 96A59696 96969969 96696669 965A6996
966233 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3C3CA35 C3C335CA C33CC553 C33C3AAC AAAAACA3 AA99A35C AA6653C5 AA555C3A A5A6953C A5959AC3 A56A6A5A A55965A5 99A95699 999A5966 9965A666 9956A999 96A56969 96966696 96699996 965A9669
981984 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3AACA53 C3AA35AC C355C535 C3553ACA AAC3ACA3 AA3CA3C5 A9A55999 A95A5966 A6999A3C A666955A A5966696 A5696669 9AA55666 9A5A5699 99C3A35C 993CAC3A 96966969 96696996 959995C3 95669AA5
983493 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3AACA53 C3AA35AC C355C535 C3553ACA AAC3A999 AA3CA966 A9A59696 A95A9669 A6965A3C A669555A A5996CA3 A56663C5 9A9655C3 9A695AA5 9999635C 99666C3A 96C3A666 963CA699 95A59969 955A9996
983515 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33C3AA CC333C55 C3AACA53 C3AA35AC C355C535 C3553ACA AAC3A999 AA3CA966 A9A59669 A95A9696 A696555A A6695A3C A5996CA3 A56663C5 9A965AA5 9A6955C3 9999635C 99666C3A 96C3A666 963CA699 95A59996 955A9969
1036554 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA55A5A5 AA555A5A A599AA55 A59955AA A566A3CA A5665C35 99A59999 99A56666 995A9696 995A6969 96969669 96966996 96699966 96696699
1036555 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA55A5A5 AA555A5A A599AA55 A59955AA A566A3CA A5665C35 99A59999 99A56666 995A9669 995A6996 96969966 96966699 96699696 96696969
1036861 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA559999 AA556666 A599AA55 A59955AA A5669966 A5666699 99A5A5A5 99A55A5A 995A9669 995A6996 9696A3CA 96965C35 96699696 96696969
1036862 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA559999 AA556666 A599AA55 A59955AA A5669966 A5666699 99A5A3CA 99A55C35 995A9669 995A6996 96969696 96966969 9669A5A5 96695A5A
1036948 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA559999 AA556666 A596A5A5 A5965A5A A5699696 A5696969 9999AA55 999955AA 99669966 99666699 96A59669 96A56996 965AA3CA 965A5C35
1036949 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 AA559999 AA556666 A596A5A5 A5965A5A A5699669 A5696996 9999AA55 999955AA 99669966 99666699 96A59696 96A56969 965AA3CA 965A5C35
1037190 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 A995AA55 A99555AA A6659999 A6656666 A55A9966 A55A6699 9A59A3CA 9A595C35 9966A5A5 99665A5A 96969696 96966969 95A99669 95A96996
1038231 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAAA53C5 A995A5A5 A9955A5A A659A3CA A6595C35 A566AA55 A56655AA 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
1040849 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAA593C9 AA5965A5 AA565A56 A5AA63C6 A5A55C35 A559AA59 A55695AA 999A9665 9995A996 9969596A 99666699 9699569A 96966969 966A9995 9665A666
1040853 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C33C C3C33CC3 C33CC553 C33C3AAC AAAAAC3A AAA593C9 AA5965A5 AA565A56 A5A96A55 A5A655A6 A55AA3CA A5559C39 999A9665 9995A996 9969596A 99666699 969A5999 9695666A 96699696 9666A965
1152267 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC53A C3AA3AC5 C355C355 C3553CAA AAC3A999 AA3CA966 A9C39666 A93C9699 A69655A5 A66953CA A5966A5A A5696C35 9A995C53 9A665A3C 999963AC 996665C3 96A5A696 965AA669 95A59969 955A9996
1152270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC53A C3AA3AC5 C355C355 C3553CAA AAC3A999 AA3CA966 A9C39666 A93C9699 A69653CA A66955A5 A5966C35 A5696A5A 9A995C53 9A665A3C 999963AC 996665C3 96A5A669 965AA696 95A59996 955A9969
1152395 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC53A C3AA3AC5 C355C355 C3553CAA AAC3A999 AA3CA966 A9A59696 A95A9669 A69655A5 A66953CA A5996C53 A5666A3C 9A965A5A 9A695C35 999963AC 996665C3 96C3A666 963CA699 95A59969 955A9996
1152463 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC53A C3AA3AC5 C355C355 C3553CAA AAC3A999 AA3CA966 A9A59669 A95A9696 A69653CA A66955A5 A5996C53 A5666A3C 9A965C35 9A695A5A 999963AC 996665C3 96C3A666 963CA699 95A59996 955A9969
1175643 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC AA55A5AA AA555A55 A599AA3C A59955C3 A566A3C5 A5665C3A 99A59996 99A56669 995A9666 995A6999 96969969 96966696 96699699 96696966
1176012 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC AA559996 AA556669 A599AA3C A59955C3 A5669969 A5666696 99A5A5AA 99A55A55 995A9666 995A6999 9696A3C5 96965C3A 96699699 96696966
1176064 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC AA559996 AA556669 A596A5AA A5965A55 A5699666 A5696999 99999969 99996696 9966AA3C 996655C3 96A59699 96A56966 965AA3C5 965A5C3A
1176226 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC A995AA3C A99555C3 A659A5AA A6595A55 A566A3C5 A5665C3A 9A659996 9A656669 995A9969 995A6696 96969666 96966999 95A99699 95A96966
1176325 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAAA53AC A995A5AA A9955A55 A659A3C5 A6595C3A A566AA3C A56655C3 9A659969 9A656696 995A9699 995A6966 96969666 96966999 95A99996 95A96669
1176525 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C35A C3C33CA5 C33CC535 C33C3ACA AAAAAC53 AAA993AC AA566A3C AA5555C3 A59A65AA A5995A55 A566A3C5 A5659C3A 99A65996 99A56669 995A9969 9959A696 96969666 9695A999 966A5699 96696966
1215968 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA55A5A5 AA555A5A A599AA3C A59955C3 A566A3CA A5665C35 99A59999 99A56666 995A9696 995A6969 96969966 96966699 96699669 96696996
1216149 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA55A3CA AA555C35 A599AA3C A59955C3 A566A5A5 A5665A5A 99A59966 99A56699 995A9696 995A6969 96969999 96966666 96699669 96696996
1216206 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA559999 AA556666 A599AA3C A59955C3 A5669966 A5666699 99A5A5A5 99A55A5A 995A9696 995A6969 9696A3CA 96965C35 96699669 96696996
1216213 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA559999 AA556666 A599AA3C A59955C3 A5669966 A5666699 99A59669 99A56996 995AA3CA 995A5C35 96969696 96966969 9669A5A5 96695A5A
1216281 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC AA559999 AA556666 A596A5A5 A5965A5A A5699696 A5696969 9999AA3C 999955C3 99669966 99666699 96A5A3CA 96A55C35 965A9669 965A6996
1216699 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A995AA3C A99555C3 A659A5A5 A6595A5A A566A3CA A5665C35 9A659999 9A656666 995A9966 995A6699 96969696 96966969 95A99669 95A96996
1217016 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A995AA3C A99555C3 A659A3CA A6595C35 A566A5A5 A5665A5A 9A659966 9A656699 995A9999 995A6666 96969696 96966969 95A99669 95A96996
1217329 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A995A5A5 A9955A5A A659A3CA A6595C35 A566AA3C A56655C3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
1217410 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A995A3CA A9955C35 A659A5A5 A6595A5A A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
1217754 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAAA53AC A959AA3C A95955C3 A6569999 A6566666 A5A59966 A5A56699 9A95A3CA 9A955C35 9966A5A5 99665A5A 96699669 96696996 959A9696 959A6969
1218024 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA993AC AA566A3C AA5555C3 A59A65A5 A5995A5A A566A3CA A5659C35 99A65999 99A56666 995A9966 9959A699 96969696 9695A969 966A5669 96696996
1218274 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA993AC AA566A3C AA5555C3 A59A5999 A5996666 A5669966 A565A699 99A665A5 99A55A5A 995AA3CA 99599C35 96969696 9695A969 966A5669 96696996
1226971 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA993AC A95A6A3C A95955C3 A656A3CA A6559C35 A5A665A5 A5A55A5A 9A965999 9A956666 99669966 9965A699 966A5669 96696996 959A9696 9599A969
1227254 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA993AC A95A5999 A9596666 A6569696 A655A969 A5A665A5 A5A55A5A 9A966A3C 9A9555C3 99669966 9965A699 966A5669 96696996 959AA3CA 95999C35
1228200 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AAA5A3AC A9599999 A9569666 A6596696 A6566969 A5AA55A5 A5A55A5A 9A9A5A3C 9A9555C3 99696966 99666699 96699669 96669996 959AA3CA 9595AC35
1231224 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AA959A3C A9695696 A9566669 A6665999 A6596966 A5A5A5A5 A59A93CA 9AA563CA 9A9A55A5 99669966 9959A999 96699669 9656A696 95AA6A3C 95955C53
1231277 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AA9593CA A9695999 A9566669 A6665696 A6596966 A5A5A5A5 A59A9A3C 9AA56A3C 9A9A55A5 99669966 9959A696 96699669 9656A999 95AA63CA 95955C53
1231308 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3C53A C3C33AC5 C33CC355 C33C3CAA AAAAAC53 AA955999 A9699A3C A9566966 A66693CA A6596669 A5A5A5A5 A59A5696 9AA55666 9A9AA3AC 99666699 995995C3 96696996 96569C35 95AA5969 9595AA5A
1273730 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AC3A C3C353C5 C33CAA55 C33C55AA AAAAC553 AAAA3AAC AA559999 AA556666 A599C33C A5993CC3 A5669966 A5666699 99A5A5A5 99A55A5A 995A9696 995A6969 9696A3CA 96965C35 96699669 96696996
1274055 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AC3A C3C353C5 C33CAA55 C33C55AA AAAAC553 AAAA3AAC A995C33C A9953CC3 A6659999 A6656666 A55A9966 A55A6699 9A59A5A5 9A595A5A 9966A3CA 99665C35 96969696 96966969 95A99669 95A96996
1274263 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AC3A C3C353C5 C33CAA55 C33C55AA AAAAC553 AAAA3AAC A995A3CA A9955C35 A659A5A5 A6595A5A A566C33C A5663CC3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
1339011 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AA5A C3C355A5 C33CAC35 C33C53CA AAAAC553 AAAA3AAC AA559996 AA556669 A599C33C A5993CC3 A5669969 A5666696 99A5A5AA 99A55A55 995A9666 995A6999 9696A3C5 96965C3A 96699699 96696966
1339348 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3C3AA5A C3C355A5 C33CAC35 C33C53CA AAAAC553 AAAA3AAC A995A5AA A9955A55 A659A3C5 A6595C3A A566C33C A5663CC3 9A659969 9A656696 995A9699 995A6966 96969666 96966999 95A99996 95A96669
1533636 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3AC3A AA995995 A9666695 A93C95AA A6699665 A65A63CA A5A55A5A A596A965 9A665966 9A3CAA59 99C393C9 99996666 96A565A9 96969696 9569A996 955A5C39
1533770 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3AC3A AA3CAA55 A9C393C5 A93C95AA A69965A5 A66663CA A5995A5A A5665C35 9AA55999 9A5A5966 99A56666 995A6699 96969696 96699669 9596A969 9569A996
1540441 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3AC3A A9A59995 A95A6695 A93C966A A6A56665 A65A9965 A63C699A A5C353CA 9A995A59 9A6955A6 9A66A3C9 99966966 96969696 9599A5A9 9569AA56 95665C39
1541131 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AAA59669 A9996C35 A99653C6 A66963C5 A6665C36 A55AA66A A53C9999 9A5A9965 9A3CA696 99695A5A 996665A9 969955AA 96966A59 95C39695 95A5A966
1542234 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995C39 9A665A56 999963C6 996665A9 969695A6 966993C9 9596AA59 9569AC36
1542235 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995C39 9A665A56 999963C6 996665A9 969693C9 966995A6 9596AC36 9569AA59
1542239 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995C36 9A665A59 999963C9 996665A6 969695A9 966993C6 9596AA56 9569AC39
1542245 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995A59 9A665C36 999965A6 996663C9 969693C6 966995A9 9596AC39 9569AA56
1542248 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995A56 9A665C39 999965A9 996663C6 969693C9 966995A6 9596AC36 9569AA59
1542252 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A9955A6 9A6653C9 99996A59 99666C36 96969C39 96699A56 9596A3C6 9569A5A9
1542254 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A9653C6 9A6955A9 99966C39 99696A56 96999A59 96669C36 9599A5A6 9566A3C9
1542255 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A5666A A65A6695 A5A55995 A55A596A 9A995C39 9A665A56 999963C6 996665A9 969693C9 966995A6 9596AC36 9569AA59
1542270 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6995C39 A6665A56 A59963C6 A56665A9 9AA56695 9A5A666A 99A5596A 995A5995 969695A6 966993C9 9596AA59 9569AC36
1542372 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6995A56 A6665C39 A59965A9 A56663C6 9AA5666A 9A5A6695 99A55995 995A596A 969695A6 966993C9 9596AA59 9569AC36
2309312 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCCA8BB2 CC356C33 CC3333CC C3C563C3 C3C33C3C C33CC33C C33A9CC3 AAAC3AA9 AA9A6566 A966A955 A956569A A669A65A A6595995 A5A595A6 A593CA69 9A63C5A9 9A559A66 99A94ED4 9999B11B 96A6595A 9696A695 956A7227 955C2DE8
2328824 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCCA8BB2 CC356C33 CC3333CC C3A9B22B C3994DE4 C366559A C356AA55 AAC563C3 AAC33C3C AA3CC33C AA3A9CC3 A5A6A5A5 A5965A6A A5695A95 A559A55A 99AA6656 999C3999 99659966 9953C6A9 96A3C959 96959696 966C2EE8 965A7127
2399632 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCAA8BE2 CC536C33 CC35339C C3C5C393 C3A39C3C C35A636C C33C3CC3 AAC93AA9 AA569A56 A9A66959 A939D127 A6A96656 A636C6A9 A5C635A6 A5598DD8 9A93A5C5 9A6CA53A 999C4EB4 996356CA 9695596A 966A5995 959AB21B 9565AA65
3074991 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCAAAA33 CC554DB2 CC3333CC C3C3C3C3 C3A5A53C C35A5A3C C33C3CC3 AACA35AA AA35D22B A9A65956 A959A656 A6A94ED8 A656A959 A5C53AA5 A53AC5A5 9A966695 9A699995 999C8BE8 99636C69 96939C66 966C6366 9599711B 9566969A
3074995 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FE88E F00F1771 CCCCD44D CCAAAA33 CC554DB2 CC3333CC C3C3C3C3 C3A5A53C C35A5A3C C33C3CC3 AACA35AA AA35D22B A9996959 A9668ED8 A6966656 A6699956 A5C53AA5 A53AC5A5 9A998EE4 9A666965 99AC5396 9953B417 96A35C99 965CA399 9596996A 9569666A
3462170 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3CA C55353C5 C39A9A3C C365653C C33C3CC3 AC3939AC AAA95655 AA569569 AA566A96 A5A6A6A5 A5A6595A A559A65A A3C9C9A3 99C33C66 999A6599 99659A99 993CC366 96959596 96956A69 966AA955 966A56AA
3464589 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3CA C55353C5 C39A9A3C C365653C C33C3CC3 AC3936AC AAA95955 AA569599 AA566A66 A5A69566 A5A66A99 A559A95A A3C9C6A3 99C33C96 999A6569 99659A69 993CC396 9695A655 969559AA 966AA9A5 966A565A
3552298 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AAAA5555 AA559669 AA556996 A5A5A55A A59999A5 A56666A5 A3CACA3A 99A55A66 99996699 99669999 995AA566 96969696 96966969 9669AA55 966955AA
3599078 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999559 AA665665 AA556996 A5A59966 A59665A9 A569A695 A3CACA3A 99AA6556 99995AA5 99669999 9955A66A 96A56A59 96969696 966955AA 965AA965
3599080 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA999559 AA665665 AA556996 A5A59966 A59665A9 A569A695 A3CACA3A 99AA5995 99996666 9966A55A 99559AA9 96A5569A 9696AA55 96696969 965A95A6
3599530 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA969655 AA696955 AA5555AA A5A59999 A599A566 A56666A5 A3CACA3A 99A5665A 99995AA5 99669966 995AA599 96AA5596 96966969 96699669 9655AA96
3599531 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FCCCC F00F3333 CCCCF00F CCCC0FF0 CC33CC33 CAA3A3AC C553535C C3C33CC3 C33CC3C3 C33C3C3C AC3A3ACA AA969655 AA696955 AA5555AA A5A55AA5 A599A599 A566A566 A3CACA3A 99A5665A 99999966 99669999 995A66A5 96AA5596 96966969 96699669 9655AA96
6754074 9 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0CC8E8E F02B694D F0171733 CCE2558B CC39CC36 CAD1A347 CA2EA3B8 C5C64B74 C51DD2C9 C3C93C39 C3363CC6 ACAC3665 AA87D86A A9691BD2 A95565AC A65A955C A65A6AA3 A5B4A91B A3A3C695 9C47B895 9A744E59 999A8DE1 999A721E 96B11BAC 968D65D2 9563A66A 936CD127


==> anc/code/binary/support/d9_order48/probe48_triply_lifts.py <==
#!/usr/bin/env python3
"""Count rank-three, projective one-word extensions of classified 9-codes.

Preliminary count; NOT an exclusion. Uses exact F2 linear algebra.
"""
import collections
import itertools
import json
import re
import time
from pathlib import Path
from audit_triply48_geometry import rank

PAIRS=list(itertools.combinations(range(8),2))
ONE=(1<<48)-1


def codes():
    for ds,ident,body in re.findall(r'<\s*(\d+),\s*(\d+),\s*\[([^\]]*)\]\s*>',
                                    Path('triply48_generators.txt').read_text()):
        if int(ds)!=9:continue
        generators=[int(t,16) for t in re.findall(r'0x[0-9a-fA-F]+',body)]
        rows=[ONE]
        for g in generators:
            if rank(rows+[g])>len(rows):rows.append(g)
        assert len(rows)==9
        buckets=collections.defaultdict(list)
        for j in range(48):
            point=sum(((g>>j)&1)<<i for i,g in enumerate(rows[1:]))
            buckets[point].append(j)
        if max(map(len,buckets.values()))>2:continue
        h=rank(a&b for i,a in enumerate(rows) for b in rows[i:])
        if h<29:continue
        yield int(ident),rows,buckets,h


def equations(rows,buckets):
    eq=[(g,0) for g in rows]
    eq += [(rows[i+1]&rows[j+1],1<<k) for k,(i,j) in enumerate(PAIRS)]
    eq += [((1<<js[0])|(1<<js[1]),1<<28) for js in buckets.values() if len(js)==2]
    return eq


def symbolic_reduce(eq):
    pivots={};cons=[]
    for mask,rhs in eq:
        while mask:
            p=mask.bit_length()-1
            if p in pivots:
                m,r=pivots[p];mask^=m;rhs^=r
            else:
                pivots[p]=(mask,rhs);break
        if not mask and rhs:cons.append(rhs)
    # Low pivots first gives an explicit particular solution / kernel.
    def solve(value,free=0):
        g=free
        for p,(m,r) in sorted(pivots.items()):
            g|=(((r&value).bit_count()^(m&g).bit_count())&1)<<p
        return g
    free=[j for j in range(48) if j not in pivots]
    ker=[solve(0,1<<j) for j in free]
    return cons,solve,ker


def rank_two_forms():
    forms=set()
    for a in range(1,256):
        for b in range(a+1,256):
            forms.add(sum((((a>>i)&(b>>j)^(a>>j)&(b>>i))&1)<<k
                          for k,(i,j) in enumerate(PAIRS)))
    assert len(forms)==10795 and 0 not in forms
    return sorted(forms)


def main():
    start=time.monotonic();forms=rank_two_forms();records=[]
    for ident,rows,buckets,h in codes():
        cons,solve,ker=symbolic_reduce(equations(rows,buckets))
        good=[b for b in forms if all((r&(b|(1<<28))).bit_count()%2==0 for r in cons)]
        records.append(dict(id=ident,square_rank=h,kernel_dimension=len(ker),
                            rank2_forms=len(good),extensions=len(good)*(1<<len(ker))))
    summary=dict(starting_codes=len(records),nonempty_codes=sum(r['rank2_forms']>0 for r in records),
                 extensions=sum(r['extensions'] for r in records),
                 kernel_distribution=dict(collections.Counter(r['kernel_dimension'] for r in records)),
                 records=records)
    Path('probe48_triply_lifts.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps({k:v for k,v in summary.items() if k!='records'},indent=2))
    print('elapsed',time.monotonic()-start)


if __name__=='__main__':main()


==> anc/code/binary/support/d9_order48/reproduce_fuglede48_exclusion.py <==
#!/usr/bin/env python3
"""Reproduce the size-48 finite exclusion and independent checks.

Python standard library and a C++17 compiler suffice. Run in the extracted
packet. --verify-only checks the saved positive certificates without
regenerating the extension families. Mathematical/classification inputs
are stated in the accompanying proof; this script does not prove them.
"""
import argparse
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--verify-only',action='store_true')
    args=p.parse_args()
    root=Path(__file__).resolve().parent
    os.chdir(root)
    start=time.monotonic()
    data=Path('triply48_generators.txt').read_bytes()
    assert hashlib.sha256(data).hexdigest()=='f83ef65256b519e0a00b5434b6ab2896f1829bbd9b2e59ae328ff88856f32593'
    cxx=os.environ.get('CXX') or shutil.which('c++') or shutil.which('g++')
    if not cxx:
        raise SystemExit('A C++17 compiler is required. On macOS install the Xcode command-line tools.')
    build=root/'build_fuglede48'
    build.mkdir(exist_ok=True)

    def run(command,output=None):
        print('+',' '.join(map(str,command)),flush=True)
        if output:
            with Path(output).open('w') as f:
                subprocess.run(list(map(str,command)),check=True,stdout=f)
            print(Path(output).read_text(),flush=True)
        else:
            subprocess.run(list(map(str,command)),check=True)

    def compile_program(source,name):
        exe=build/name
        run([cxx,'-O3','-std=c++17',source,'-o',exe])
        return exe

    if not args.verify_only:
        run([sys.executable,'analytic48_lifts_export.py'])
        enum=compile_program('analytic48_lifts_enumerate.cpp','enumerate')
        run([enum,'--projective','--square-only','--output','analytic48_lifts_square_survivors.bin'],
            'analytic48_lifts_square_summary.json')
        result=json.loads(Path('analytic48_lifts_square_summary.json').read_text())
        assert result['complete'] and result['tested']==10294816
        assert result['weight4']==5748704 and result['retained']==490816
        finder=compile_program('analytic48_lifts_fiveflat.cpp','find_subspaces')
        run([finder,'--input','analytic48_lifts_square_survivors.bin','--nodes','65536',
             '--prefix','analytic48_lifts_square_fiveflat'],
            'analytic48_lifts_square_fiveflat_summary.json')
        result=json.loads(Path('analytic48_lifts_square_fiveflat_summary.json').read_text())
        assert result['complete'] and result['tested']==490816
        assert result['fiveflat_certificates']==490816 and result['remaining']==0

    verifier=compile_program('clique48_agent_verify_fiveflat.cpp','verify_subspaces')
    run([verifier,'analytic48_lifts_input.txt','analytic48_lifts_square_survivors.bin',
         'analytic48_lifts_square_fiveflat_certificates.bin'],
        'fuglede48_positive_verification.log')

    if not args.verify_only:
        run([sys.executable,'audit48_independent_export.py'])
        audit=compile_program('audit48_independent_enumerate.cpp','independent_enumerate')
        run([audit,'--algebra-only'],'audit48_independent_square_enumerate.log')
        assert '490816 distinct(base,coset) pairs' in Path('audit48_independent_square_enumerate.log').read_text()
    print(f'PASS: all requested checks completed in {time.monotonic()-start:.2f}s.',flush=True)
    print('The mathematical exclusion uses the analytic proof and the published classification.',flush=True)


if __name__=='__main__':main()


==> anc/code/binary/support/d9_order48/triply48_geometry_certificates.json <==
{
  "source_sha256": "f83ef65256b519e0a00b5434b6ab2896f1829bbd9b2e59ae328ff88856f32593",
  "codes": 1247,
  "counts": {
    "nonprojective": 1158,
    "periodic": 60,
    "flat": 29
  },
  "certificates": [
    {
      "id": 1,
      "type": "repeated columns"
    },
    {
      "id": 2,
      "type": "repeated columns"
    },
    {
      "id": 3,
      "type": "repeated columns"
    },
    {
      "id": 4,
      "type": "repeated columns"
    },
    {
      "id": 5,
      "type": "repeated columns"
    },
    {
      "id": 6,
      "type": "repeated columns"
    },
    {
      "id": 7,
      "type": "repeated columns"
    },
    {
      "id": 8,
      "type": "repeated columns"
    },
    {
      "id": 9,
      "type": "repeated columns"
    },
    {
      "id": 10,
      "type": "repeated columns"
    },
    {
      "id": 11,
      "type": "repeated columns"
    },
    {
      "id": 12,
      "type": "repeated columns"
    },
    {
      "id": 13,
      "type": "repeated columns"
    },
    {
      "id": 14,
      "type": "repeated columns"
    },
    {
      "id": 15,
      "type": "repeated columns"
    },
    {
      "id": 16,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 17,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 18,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 19,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 20,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 21,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 22,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 23,
      "type": "repeated columns"
    },
    {
      "id": 24,
      "type": "repeated columns"
    },
    {
      "id": 25,
      "type": "repeated columns"
    },
    {
      "id": 26,
      "type": "repeated columns"
    },
    {
      "id": 27,
      "type": "repeated columns"
    },
    {
      "id": 28,
      "type": "repeated columns"
    },
    {
      "id": 29,
      "type": "repeated columns"
    },
    {
      "id": 30,
      "type": "repeated columns"
    },
    {
      "id": 31,
      "type": "repeated columns"
    },
    {
      "id": 32,
      "type": "repeated columns"
    },
    {
      "id": 33,
      "type": "repeated columns"
    },
    {
      "id": 34,
      "type": "repeated columns"
    },
    {
      "id": 35,
      "type": "repeated columns"
    },
    {
      "id": 36,
      "type": "repeated columns"
    },
    {
      "id": 37,
      "type": "repeated columns"
    },
    {
      "id": 38,
      "type": "repeated columns"
    },
    {
      "id": 39,
      "type": "repeated columns"
    },
    {
      "id": 40,
      "type": "repeated columns"
    },
    {
      "id": 41,
      "type": "repeated columns"
    },
    {
      "id": 42,
      "type": "repeated columns"
    },
    {
      "id": 43,
      "type": "repeated columns"
    },
    {
      "id": 44,
      "type": "repeated columns"
    },
    {
      "id": 45,
      "type": "repeated columns"
    },
    {
      "id": 46,
      "type": "repeated columns"
    },
    {
      "id": 47,
      "type": "repeated columns"
    },
    {
      "id": 48,
      "type": "repeated columns"
    },
    {
      "id": 49,
      "type": "repeated columns"
    },
    {
      "id": 50,
      "type": "repeated columns"
    },
    {
      "id": 51,
      "type": "repeated columns"
    },
    {
      "id": 52,
      "type": "repeated columns"
    },
    {
      "id": 53,
      "type": "repeated columns"
    },
    {
      "id": 54,
      "type": "repeated columns"
    },
    {
      "id": 55,
      "type": "repeated columns"
    },
    {
      "id": 56,
      "type": "repeated columns"
    },
    {
      "id": 57,
      "type": "repeated columns"
    },
    {
      "id": 58,
      "type": "repeated columns"
    },
    {
      "id": 59,
      "type": "repeated columns"
    },
    {
      "id": 60,
      "type": "repeated columns"
    },
    {
      "id": 61,
      "type": "repeated columns"
    },
    {
      "id": 62,
      "type": "repeated columns"
    },
    {
      "id": 63,
      "type": "repeated columns"
    },
    {
      "id": 64,
      "type": "repeated columns"
    },
    {
      "id": 65,
      "type": "repeated columns"
    },
    {
      "id": 66,
      "type": "repeated columns"
    },
    {
      "id": 67,
      "type": "repeated columns"
    },
    {
      "id": 68,
      "type": "repeated columns"
    },
    {
      "id": 69,
      "type": "repeated columns"
    },
    {
      "id": 70,
      "type": "repeated columns"
    },
    {
      "id": 71,
      "type": "repeated columns"
    },
    {
      "id": 72,
      "type": "repeated columns"
    },
    {
      "id": 73,
      "type": "repeated columns"
    },
    {
      "id": 74,
      "type": "repeated columns"
    },
    {
      "id": 75,
      "type": "repeated columns"
    },
    {
      "id": 76,
      "type": "repeated columns"
    },
    {
      "id": 77,
      "type": "repeated columns"
    },
    {
      "id": 78,
      "type": "repeated columns"
    },
    {
      "id": 79,
      "type": "repeated columns"
    },
    {
      "id": 80,
      "type": "repeated columns"
    },
    {
      "id": 81,
      "type": "repeated columns"
    },
    {
      "id": 82,
      "type": "repeated columns"
    },
    {
      "id": 83,
      "type": "repeated columns"
    },
    {
      "id": 84,
      "type": "repeated columns"
    },
    {
      "id": 85,
      "type": "repeated columns"
    },
    {
      "id": 86,
      "type": "repeated columns"
    },
    {
      "id": 87,
      "type": "repeated columns"
    },
    {
      "id": 88,
      "type": "repeated columns"
    },
    {
      "id": 89,
      "type": "repeated columns"
    },
    {
      "id": 90,
      "type": "repeated columns"
    },
    {
      "id": 91,
      "type": "repeated columns"
    },
    {
      "id": 92,
      "type": "repeated columns"
    },
    {
      "id": 93,
      "type": "repeated columns"
    },
    {
      "id": 94,
      "type": "repeated columns"
    },
    {
      "id": 95,
      "type": "repeated columns"
    },
    {
      "id": 96,
      "type": "repeated columns"
    },
    {
      "id": 97,
      "type": "repeated columns"
    },
    {
      "id": 98,
      "type": "repeated columns"
    },
    {
      "id": 99,
      "type": "repeated columns"
    },
    {
      "id": 100,
      "type": "repeated columns"
    },
    {
      "id": 101,
      "type": "repeated columns"
    },
    {
      "id": 102,
      "type": "repeated columns"
    },
    {
      "id": 103,
      "type": "repeated columns"
    },
    {
      "id": 104,
      "type": "repeated columns"
    },
    {
      "id": 105,
      "type": "repeated columns"
    },
    {
      "id": 106,
      "type": "repeated columns"
    },
    {
      "id": 107,
      "type": "repeated columns"
    },
    {
      "id": 108,
      "type": "repeated columns"
    },
    {
      "id": 109,
      "type": "repeated columns"
    },
    {
      "id": 110,
      "type": "repeated columns"
    },
    {
      "id": 111,
      "type": "repeated columns"
    },
    {
      "id": 112,
      "type": "repeated columns"
    },
    {
      "id": 113,
      "type": "repeated columns"
    },
    {
      "id": 114,
      "type": "repeated columns"
    },
    {
      "id": 115,
      "type": "repeated columns"
    },
    {
      "id": 116,
      "type": "repeated columns"
    },
    {
      "id": 117,
      "type": "repeated columns"
    },
    {
      "id": 118,
      "type": "repeated columns"
    },
    {
      "id": 119,
      "type": "repeated columns"
    },
    {
      "id": 120,
      "type": "repeated columns"
    },
    {
      "id": 121,
      "type": "repeated columns"
    },
    {
      "id": 122,
      "type": "repeated columns"
    },
    {
      "id": 123,
      "type": "repeated columns"
    },
    {
      "id": 124,
      "type": "repeated columns"
    },
    {
      "id": 125,
      "type": "repeated columns"
    },
    {
      "id": 126,
      "type": "repeated columns"
    },
    {
      "id": 127,
      "type": "repeated columns"
    },
    {
      "id": 128,
      "type": "repeated columns"
    },
    {
      "id": 129,
      "type": "repeated columns"
    },
    {
      "id": 130,
      "type": "repeated columns"
    },
    {
      "id": 131,
      "type": "repeated columns"
    },
    {
      "id": 132,
      "type": "repeated columns"
    },
    {
      "id": 133,
      "type": "repeated columns"
    },
    {
      "id": 134,
      "type": "repeated columns"
    },
    {
      "id": 135,
      "type": "repeated columns"
    },
    {
      "id": 136,
      "type": "repeated columns"
    },
    {
      "id": 137,
      "type": "repeated columns"
    },
    {
      "id": 138,
      "type": "repeated columns"
    },
    {
      "id": 139,
      "type": "repeated columns"
    },
    {
      "id": 140,
      "type": "repeated columns"
    },
    {
      "id": 141,
      "type": "repeated columns"
    },
    {
      "id": 142,
      "type": "repeated columns"
    },
    {
      "id": 143,
      "type": "repeated columns"
    },
    {
      "id": 144,
      "type": "repeated columns"
    },
    {
      "id": 145,
      "type": "repeated columns"
    },
    {
      "id": 146,
      "type": "repeated columns"
    },
    {
      "id": 147,
      "type": "repeated columns"
    },
    {
      "id": 148,
      "type": "repeated columns"
    },
    {
      "id": 149,
      "type": "repeated columns"
    },
    {
      "id": 150,
      "type": "repeated columns"
    },
    {
      "id": 151,
      "type": "repeated columns"
    },
    {
      "id": 152,
      "type": "repeated columns"
    },
    {
      "id": 153,
      "type": "repeated columns"
    },
    {
      "id": 154,
      "type": "repeated columns"
    },
    {
      "id": 155,
      "type": "repeated columns"
    },
    {
      "id": 156,
      "type": "repeated columns"
    },
    {
      "id": 157,
      "type": "repeated columns"
    },
    {
      "id": 158,
      "type": "repeated columns"
    },
    {
      "id": 159,
      "type": "repeated columns"
    },
    {
      "id": 160,
      "type": "repeated columns"
    },
    {
      "id": 161,
      "type": "repeated columns"
    },
    {
      "id": 162,
      "type": "repeated columns"
    },
    {
      "id": 163,
      "type": "repeated columns"
    },
    {
      "id": 164,
      "type": "repeated columns"
    },
    {
      "id": 165,
      "type": "repeated columns"
    },
    {
      "id": 166,
      "type": "repeated columns"
    },
    {
      "id": 167,
      "type": "repeated columns"
    },
    {
      "id": 168,
      "type": "repeated columns"
    },
    {
      "id": 169,
      "type": "repeated columns"
    },
    {
      "id": 170,
      "type": "repeated columns"
    },
    {
      "id": 171,
      "type": "repeated columns"
    },
    {
      "id": 172,
      "type": "repeated columns"
    },
    {
      "id": 173,
      "type": "repeated columns"
    },
    {
      "id": 174,
      "type": "repeated columns"
    },
    {
      "id": 175,
      "type": "repeated columns"
    },
    {
      "id": 176,
      "type": "repeated columns"
    },
    {
      "id": 177,
      "type": "repeated columns"
    },
    {
      "id": 178,
      "type": "repeated columns"
    },
    {
      "id": 179,
      "type": "repeated columns"
    },
    {
      "id": 180,
      "type": "repeated columns"
    },
    {
      "id": 181,
      "type": "repeated columns"
    },
    {
      "id": 182,
      "type": "repeated columns"
    },
    {
      "id": 183,
      "type": "repeated columns"
    },
    {
      "id": 184,
      "type": "repeated columns"
    },
    {
      "id": 185,
      "type": "repeated columns"
    },
    {
      "id": 186,
      "type": "repeated columns"
    },
    {
      "id": 187,
      "type": "repeated columns"
    },
    {
      "id": 188,
      "type": "repeated columns"
    },
    {
      "id": 189,
      "type": "repeated columns"
    },
    {
      "id": 190,
      "type": "repeated columns"
    },
    {
      "id": 191,
      "type": "repeated columns"
    },
    {
      "id": 192,
      "type": "repeated columns"
    },
    {
      "id": 193,
      "type": "repeated columns"
    },
    {
      "id": 194,
      "type": "repeated columns"
    },
    {
      "id": 195,
      "type": "repeated columns"
    },
    {
      "id": 196,
      "type": "repeated columns"
    },
    {
      "id": 197,
      "type": "repeated columns"
    },
    {
      "id": 198,
      "type": "repeated columns"
    },
    {
      "id": 199,
      "type": "repeated columns"
    },
    {
      "id": 200,
      "type": "repeated columns"
    },
    {
      "id": 201,
      "type": "repeated columns"
    },
    {
      "id": 202,
      "type": "repeated columns"
    },
    {
      "id": 203,
      "type": "repeated columns"
    },
    {
      "id": 204,
      "type": "repeated columns"
    },
    {
      "id": 205,
      "type": "repeated columns"
    },
    {
      "id": 206,
      "type": "repeated columns"
    },
    {
      "id": 207,
      "type": "repeated columns"
    },
    {
      "id": 208,
      "type": "repeated columns"
    },
    {
      "id": 209,
      "type": "repeated columns"
    },
    {
      "id": 210,
      "type": "repeated columns"
    },
    {
      "id": 211,
      "type": "repeated columns"
    },
    {
      "id": 212,
      "type": "repeated columns"
    },
    {
      "id": 213,
      "type": "repeated columns"
    },
    {
      "id": 214,
      "type": "repeated columns"
    },
    {
      "id": 215,
      "type": "repeated columns"
    },
    {
      "id": 216,
      "type": "repeated columns"
    },
    {
      "id": 217,
      "type": "repeated columns"
    },
    {
      "id": 218,
      "type": "repeated columns"
    },
    {
      "id": 219,
      "type": "repeated columns"
    },
    {
      "id": 220,
      "type": "repeated columns"
    },
    {
      "id": 221,
      "type": "repeated columns"
    },
    {
      "id": 222,
      "type": "repeated columns"
    },
    {
      "id": 223,
      "type": "repeated columns"
    },
    {
      "id": 224,
      "type": "repeated columns"
    },
    {
      "id": 225,
      "type": "repeated columns"
    },
    {
      "id": 226,
      "type": "repeated columns"
    },
    {
      "id": 227,
      "type": "repeated columns"
    },
    {
      "id": 228,
      "type": "repeated columns"
    },
    {
      "id": 229,
      "type": "repeated columns"
    },
    {
      "id": 230,
      "type": "repeated columns"
    },
    {
      "id": 231,
      "type": "repeated columns"
    },
    {
      "id": 232,
      "type": "repeated columns"
    },
    {
      "id": 233,
      "type": "repeated columns"
    },
    {
      "id": 234,
      "type": "repeated columns"
    },
    {
      "id": 235,
      "type": "repeated columns"
    },
    {
      "id": 236,
      "type": "repeated columns"
    },
    {
      "id": 237,
      "type": "repeated columns"
    },
    {
      "id": 238,
      "type": "repeated columns"
    },
    {
      "id": 239,
      "type": "repeated columns"
    },
    {
      "id": 240,
      "type": "repeated columns"
    },
    {
      "id": 241,
      "type": "repeated columns"
    },
    {
      "id": 242,
      "type": "repeated columns"
    },
    {
      "id": 243,
      "type": "repeated columns"
    },
    {
      "id": 244,
      "type": "repeated columns"
    },
    {
      "id": 245,
      "type": "repeated columns"
    },
    {
      "id": 246,
      "type": "repeated columns"
    },
    {
      "id": 247,
      "type": "repeated columns"
    },
    {
      "id": 248,
      "type": "repeated columns"
    },
    {
      "id": 249,
      "type": "repeated columns"
    },
    {
      "id": 250,
      "type": "repeated columns"
    },
    {
      "id": 251,
      "type": "repeated columns"
    },
    {
      "id": 252,
      "type": "repeated columns"
    },
    {
      "id": 253,
      "type": "repeated columns"
    },
    {
      "id": 254,
      "type": "repeated columns"
    },
    {
      "id": 255,
      "type": "repeated columns"
    },
    {
      "id": 256,
      "type": "repeated columns"
    },
    {
      "id": 257,
      "type": "repeated columns"
    },
    {
      "id": 258,
      "type": "repeated columns"
    },
    {
      "id": 259,
      "type": "repeated columns"
    },
    {
      "id": 260,
      "type": "repeated columns"
    },
    {
      "id": 261,
      "type": "repeated columns"
    },
    {
      "id": 262,
      "type": "repeated columns"
    },
    {
      "id": 263,
      "type": "repeated columns"
    },
    {
      "id": 264,
      "type": "repeated columns"
    },
    {
      "id": 265,
      "type": "repeated columns"
    },
    {
      "id": 266,
      "type": "repeated columns"
    },
    {
      "id": 267,
      "type": "repeated columns"
    },
    {
      "id": 268,
      "type": "repeated columns"
    },
    {
      "id": 269,
      "type": "repeated columns"
    },
    {
      "id": 270,
      "type": "repeated columns"
    },
    {
      "id": 271,
      "type": "repeated columns"
    },
    {
      "id": 272,
      "type": "repeated columns"
    },
    {
      "id": 273,
      "type": "repeated columns"
    },
    {
      "id": 274,
      "type": "repeated columns"
    },
    {
      "id": 275,
      "type": "repeated columns"
    },
    {
      "id": 276,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 277,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 278,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 279,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 280,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 281,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 282,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 283,
      "type": "repeated columns"
    },
    {
      "id": 284,
      "type": "repeated columns"
    },
    {
      "id": 285,
      "type": "repeated columns"
    },
    {
      "id": 286,
      "type": "repeated columns"
    },
    {
      "id": 287,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 288,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 289,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 290,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 291,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 292,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 293,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 294,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 295,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 296,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 297,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 298,
      "type": "repeated columns"
    },
    {
      "id": 299,
      "type": "repeated columns"
    },
    {
      "id": 300,
      "type": "repeated columns"
    },
    {
      "id": 301,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 302,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 303,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 304,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 305,
      "type": "repeated columns"
    },
    {
      "id": 306,
      "type": "repeated columns"
    },
    {
      "id": 307,
      "type": "repeated columns"
    },
    {
      "id": 308,
      "type": "repeated columns"
    },
    {
      "id": 309,
      "type": "repeated columns"
    },
    {
      "id": 310,
      "type": "repeated columns"
    },
    {
      "id": 311,
      "type": "repeated columns"
    },
    {
      "id": 312,
      "type": "repeated columns"
    },
    {
      "id": 313,
      "type": "repeated columns"
    },
    {
      "id": 314,
      "type": "repeated columns"
    },
    {
      "id": 315,
      "type": "repeated columns"
    },
    {
      "id": 316,
      "type": "repeated columns"
    },
    {
      "id": 317,
      "type": "repeated columns"
    },
    {
      "id": 318,
      "type": "repeated columns"
    },
    {
      "id": 319,
      "type": "repeated columns"
    },
    {
      "id": 320,
      "type": "repeated columns"
    },
    {
      "id": 321,
      "type": "repeated columns"
    },
    {
      "id": 322,
      "type": "repeated columns"
    },
    {
      "id": 323,
      "type": "repeated columns"
    },
    {
      "id": 324,
      "type": "repeated columns"
    },
    {
      "id": 325,
      "type": "repeated columns"
    },
    {
      "id": 326,
      "type": "repeated columns"
    },
    {
      "id": 327,
      "type": "repeated columns"
    },
    {
      "id": 328,
      "type": "repeated columns"
    },
    {
      "id": 329,
      "type": "repeated columns"
    },
    {
      "id": 330,
      "type": "repeated columns"
    },
    {
      "id": 331,
      "type": "repeated columns"
    },
    {
      "id": 332,
      "type": "repeated columns"
    },
    {
      "id": 333,
      "type": "repeated columns"
    },
    {
      "id": 334,
      "type": "repeated columns"
    },
    {
      "id": 335,
      "type": "repeated columns"
    },
    {
      "id": 336,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 337,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 338,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 339,
      "type": "repeated columns"
    },
    {
      "id": 340,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 341,
      "type": "repeated columns"
    },
    {
      "id": 342,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 343,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 344,
      "type": "repeated columns"
    },
    {
      "id": 345,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 346,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 347,
      "type": "repeated columns"
    },
    {
      "id": 348,
      "type": "repeated columns"
    },
    {
      "id": 349,
      "type": "repeated columns"
    },
    {
      "id": 350,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 351,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 352,
      "type": "repeated columns"
    },
    {
      "id": 353,
      "type": "repeated columns"
    },
    {
      "id": 354,
      "type": "repeated columns"
    },
    {
      "id": 355,
      "type": "repeated columns"
    },
    {
      "id": 356,
      "type": "repeated columns"
    },
    {
      "id": 357,
      "type": "repeated columns"
    },
    {
      "id": 358,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 359,
      "type": "repeated columns"
    },
    {
      "id": 360,
      "type": "repeated columns"
    },
    {
      "id": 361,
      "type": "repeated columns"
    },
    {
      "id": 362,
      "type": "repeated columns"
    },
    {
      "id": 363,
      "type": "repeated columns"
    },
    {
      "id": 364,
      "type": "repeated columns"
    },
    {
      "id": 365,
      "type": "repeated columns"
    },
    {
      "id": 366,
      "type": "repeated columns"
    },
    {
      "id": 367,
      "type": "repeated columns"
    },
    {
      "id": 368,
      "type": "repeated columns"
    },
    {
      "id": 369,
      "type": "repeated columns"
    },
    {
      "id": 370,
      "type": "repeated columns"
    },
    {
      "id": 371,
      "type": "repeated columns"
    },
    {
      "id": 372,
      "type": "repeated columns"
    },
    {
      "id": 373,
      "type": "repeated columns"
    },
    {
      "id": 374,
      "type": "repeated columns"
    },
    {
      "id": 375,
      "type": "repeated columns"
    },
    {
      "id": 376,
      "type": "repeated columns"
    },
    {
      "id": 377,
      "type": "repeated columns"
    },
    {
      "id": 378,
      "type": "repeated columns"
    },
    {
      "id": 379,
      "type": "repeated columns"
    },
    {
      "id": 380,
      "type": "repeated columns"
    },
    {
      "id": 381,
      "type": "periodic",
      "period": 257
    },
    {
      "id": 382,
      "type": "periodic",
      "period": 257
    },
    {
      "id": 383,
      "type": "periodic",
      "period": 257
    },
    {
      "id": 384,
      "type": "periodic",
      "period": 257
    },
    {
      "id": 385,
      "type": "repeated columns"
    },
    {
      "id": 386,
      "type": "repeated columns"
    },
    {
      "id": 387,
      "type": "repeated columns"
    },
    {
      "id": 388,
      "type": "repeated columns"
    },
    {
      "id": 389,
      "type": "repeated columns"
    },
    {
      "id": 390,
      "type": "repeated columns"
    },
    {
      "id": 391,
      "type": "repeated columns"
    },
    {
      "id": 392,
      "type": "repeated columns"
    },
    {
      "id": 393,
      "type": "repeated columns"
    },
    {
      "id": 394,
      "type": "repeated columns"
    },
    {
      "id": 395,
      "type": "repeated columns"
    },
    {
      "id": 396,
      "type": "repeated columns"
    },
    {
      "id": 397,
      "type": "repeated columns"
    },
    {
      "id": 398,
      "type": "repeated columns"
    },
    {
      "id": 399,
      "type": "repeated columns"
    },
    {
      "id": 400,
      "type": "repeated columns"
    },
    {
      "id": 401,
      "type": "repeated columns"
    },
    {
      "id": 402,
      "type": "repeated columns"
    },
    {
      "id": 403,
      "type": "repeated columns"
    },
    {
      "id": 404,
      "type": "repeated columns"
    },
    {
      "id": 405,
      "type": "repeated columns"
    },
    {
      "id": 406,
      "type": "repeated columns"
    },
    {
      "id": 407,
      "type": "repeated columns"
    },
    {
      "id": 408,
      "type": "repeated columns"
    },
    {
      "id": 409,
      "type": "repeated columns"
    },
    {
      "id": 410,
      "type": "repeated columns"
    },
    {
      "id": 411,
      "type": "repeated columns"
    },
    {
      "id": 412,
      "type": "repeated columns"
    },
    {
      "id": 413,
      "type": "repeated columns"
    },
    {
      "id": 414,
      "type": "repeated columns"
    },
    {
      "id": 415,
      "type": "repeated columns"
    },
    {
      "id": 416,
      "type": "repeated columns"
    },
    {
      "id": 417,
      "type": "repeated columns"
    },
    {
      "id": 418,
      "type": "repeated columns"
    },
    {
      "id": 419,
      "type": "repeated columns"
    },
    {
      "id": 420,
      "type": "repeated columns"
    },
    {
      "id": 421,
      "type": "repeated columns"
    },
    {
      "id": 422,
      "type": "repeated columns"
    },
    {
      "id": 423,
      "type": "repeated columns"
    },
    {
      "id": 424,
      "type": "repeated columns"
    },
    {
      "id": 425,
      "type": "repeated columns"
    },
    {
      "id": 426,
      "type": "repeated columns"
    },
    {
      "id": 427,
      "type": "repeated columns"
    },
    {
      "id": 428,
      "type": "repeated columns"
    },
    {
      "id": 429,
      "type": "repeated columns"
    },
    {
      "id": 430,
      "type": "repeated columns"
    },
    {
      "id": 431,
      "type": "repeated columns"
    },
    {
      "id": 432,
      "type": "repeated columns"
    },
    {
      "id": 433,
      "type": "repeated columns"
    },
    {
      "id": 434,
      "type": "repeated columns"
    },
    {
      "id": 435,
      "type": "repeated columns"
    },
    {
      "id": 436,
      "type": "repeated columns"
    },
    {
      "id": 437,
      "type": "repeated columns"
    },
    {
      "id": 438,
      "type": "repeated columns"
    },
    {
      "id": 439,
      "type": "repeated columns"
    },
    {
      "id": 440,
      "type": "repeated columns"
    },
    {
      "id": 441,
      "type": "repeated columns"
    },
    {
      "id": 442,
      "type": "repeated columns"
    },
    {
      "id": 443,
      "type": "repeated columns"
    },
    {
      "id": 444,
      "type": "repeated columns"
    },
    {
      "id": 445,
      "type": "repeated columns"
    },
    {
      "id": 446,
      "type": "repeated columns"
    },
    {
      "id": 447,
      "type": "repeated columns"
    },
    {
      "id": 448,
      "type": "repeated columns"
    },
    {
      "id": 449,
      "type": "repeated columns"
    },
    {
      "id": 450,
      "type": "repeated columns"
    },
    {
      "id": 451,
      "type": "repeated columns"
    },
    {
      "id": 452,
      "type": "repeated columns"
    },
    {
      "id": 453,
      "type": "repeated columns"
    },
    {
      "id": 454,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 455,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 456,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 457,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 458,
      "type": "repeated columns"
    },
    {
      "id": 459,
      "type": "repeated columns"
    },
    {
      "id": 460,
      "type": "repeated columns"
    },
    {
      "id": 461,
      "type": "repeated columns"
    },
    {
      "id": 462,
      "type": "repeated columns"
    },
    {
      "id": 463,
      "type": "repeated columns"
    },
    {
      "id": 464,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 465,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 466,
      "type": "repeated columns"
    },
    {
      "id": 467,
      "type": "repeated columns"
    },
    {
      "id": 468,
      "type": "repeated columns"
    },
    {
      "id": 469,
      "type": "repeated columns"
    },
    {
      "id": 470,
      "type": "repeated columns"
    },
    {
      "id": 471,
      "type": "repeated columns"
    },
    {
      "id": 472,
      "type": "repeated columns"
    },
    {
      "id": 473,
      "type": "repeated columns"
    },
    {
      "id": 474,
      "type": "repeated columns"
    },
    {
      "id": 475,
      "type": "repeated columns"
    },
    {
      "id": 476,
      "type": "repeated columns"
    },
    {
      "id": 477,
      "type": "repeated columns"
    },
    {
      "id": 478,
      "type": "repeated columns"
    },
    {
      "id": 479,
      "type": "repeated columns"
    },
    {
      "id": 480,
      "type": "repeated columns"
    },
    {
      "id": 481,
      "type": "repeated columns"
    },
    {
      "id": 482,
      "type": "repeated columns"
    },
    {
      "id": 483,
      "type": "repeated columns"
    },
    {
      "id": 484,
      "type": "repeated columns"
    },
    {
      "id": 485,
      "type": "repeated columns"
    },
    {
      "id": 486,
      "type": "repeated columns"
    },
    {
      "id": 487,
      "type": "repeated columns"
    },
    {
      "id": 488,
      "type": "repeated columns"
    },
    {
      "id": 489,
      "type": "repeated columns"
    },
    {
      "id": 490,
      "type": "repeated columns"
    },
    {
      "id": 491,
      "type": "repeated columns"
    },
    {
      "id": 492,
      "type": "repeated columns"
    },
    {
      "id": 493,
      "type": "repeated columns"
    },
    {
      "id": 494,
      "type": "repeated columns"
    },
    {
      "id": 495,
      "type": "repeated columns"
    },
    {
      "id": 496,
      "type": "repeated columns"
    },
    {
      "id": 497,
      "type": "repeated columns"
    },
    {
      "id": 498,
      "type": "repeated columns"
    },
    {
      "id": 499,
      "type": "repeated columns"
    },
    {
      "id": 500,
      "type": "repeated columns"
    },
    {
      "id": 501,
      "type": "repeated columns"
    },
    {
      "id": 502,
      "type": "repeated columns"
    },
    {
      "id": 503,
      "type": "repeated columns"
    },
    {
      "id": 504,
      "type": "repeated columns"
    },
    {
      "id": 505,
      "type": "repeated columns"
    },
    {
      "id": 506,
      "type": "repeated columns"
    },
    {
      "id": 507,
      "type": "repeated columns"
    },
    {
      "id": 508,
      "type": "repeated columns"
    },
    {
      "id": 509,
      "type": "repeated columns"
    },
    {
      "id": 510,
      "type": "repeated columns"
    },
    {
      "id": 511,
      "type": "repeated columns"
    },
    {
      "id": 512,
      "type": "repeated columns"
    },
    {
      "id": 513,
      "type": "repeated columns"
    },
    {
      "id": 514,
      "type": "repeated columns"
    },
    {
      "id": 515,
      "type": "repeated columns"
    },
    {
      "id": 516,
      "type": "repeated columns"
    },
    {
      "id": 517,
      "type": "repeated columns"
    },
    {
      "id": 518,
      "type": "repeated columns"
    },
    {
      "id": 519,
      "type": "repeated columns"
    },
    {
      "id": 520,
      "type": "repeated columns"
    },
    {
      "id": 521,
      "type": "repeated columns"
    },
    {
      "id": 522,
      "type": "repeated columns"
    },
    {
      "id": 523,
      "type": "repeated columns"
    },
    {
      "id": 524,
      "type": "repeated columns"
    },
    {
      "id": 525,
      "type": "repeated columns"
    },
    {
      "id": 526,
      "type": "repeated columns"
    },
    {
      "id": 527,
      "type": "repeated columns"
    },
    {
      "id": 528,
      "type": "repeated columns"
    },
    {
      "id": 529,
      "type": "repeated columns"
    },
    {
      "id": 530,
      "type": "repeated columns"
    },
    {
      "id": 531,
      "type": "repeated columns"
    },
    {
      "id": 532,
      "type": "repeated columns"
    },
    {
      "id": 533,
      "type": "repeated columns"
    },
    {
      "id": 534,
      "type": "repeated columns"
    },
    {
      "id": 535,
      "type": "repeated columns"
    },
    {
      "id": 536,
      "type": "repeated columns"
    },
    {
      "id": 537,
      "type": "repeated columns"
    },
    {
      "id": 538,
      "type": "repeated columns"
    },
    {
      "id": 539,
      "type": "repeated columns"
    },
    {
      "id": 540,
      "type": "repeated columns"
    },
    {
      "id": 541,
      "type": "repeated columns"
    },
    {
      "id": 542,
      "type": "repeated columns"
    },
    {
      "id": 543,
      "type": "repeated columns"
    },
    {
      "id": 544,
      "type": "repeated columns"
    },
    {
      "id": 545,
      "type": "repeated columns"
    },
    {
      "id": 546,
      "type": "repeated columns"
    },
    {
      "id": 547,
      "type": "repeated columns"
    },
    {
      "id": 548,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 549,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 550,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 551,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 552,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 553,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 554,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 555,
      "type": "repeated columns"
    },
    {
      "id": 556,
      "type": "repeated columns"
    },
    {
      "id": 557,
      "type": "repeated columns"
    },
    {
      "id": 558,
      "type": "repeated columns"
    },
    {
      "id": 559,
      "type": "repeated columns"
    },
    {
      "id": 560,
      "type": "repeated columns"
    },
    {
      "id": 561,
      "type": "repeated columns"
    },
    {
      "id": 562,
      "type": "repeated columns"
    },
    {
      "id": 563,
      "type": "repeated columns"
    },
    {
      "id": 564,
      "type": "repeated columns"
    },
    {
      "id": 565,
      "type": "repeated columns"
    },
    {
      "id": 566,
      "type": "repeated columns"
    },
    {
      "id": 567,
      "type": "repeated columns"
    },
    {
      "id": 568,
      "type": "repeated columns"
    },
    {
      "id": 569,
      "type": "repeated columns"
    },
    {
      "id": 570,
      "type": "repeated columns"
    },
    {
      "id": 571,
      "type": "repeated columns"
    },
    {
      "id": 572,
      "type": "repeated columns"
    },
    {
      "id": 573,
      "type": "repeated columns"
    },
    {
      "id": 574,
      "type": "repeated columns"
    },
    {
      "id": 575,
      "type": "repeated columns"
    },
    {
      "id": 576,
      "type": "repeated columns"
    },
    {
      "id": 577,
      "type": "repeated columns"
    },
    {
      "id": 578,
      "type": "repeated columns"
    },
    {
      "id": 579,
      "type": "repeated columns"
    },
    {
      "id": 580,
      "type": "repeated columns"
    },
    {
      "id": 581,
      "type": "repeated columns"
    },
    {
      "id": 582,
      "type": "repeated columns"
    },
    {
      "id": 583,
      "type": "repeated columns"
    },
    {
      "id": 584,
      "type": "repeated columns"
    },
    {
      "id": 585,
      "type": "repeated columns"
    },
    {
      "id": 586,
      "type": "repeated columns"
    },
    {
      "id": 587,
      "type": "repeated columns"
    },
    {
      "id": 588,
      "type": "repeated columns"
    },
    {
      "id": 589,
      "type": "repeated columns"
    },
    {
      "id": 590,
      "type": "repeated columns"
    },
    {
      "id": 591,
      "type": "repeated columns"
    },
    {
      "id": 592,
      "type": "repeated columns"
    },
    {
      "id": 593,
      "type": "repeated columns"
    },
    {
      "id": 594,
      "type": "repeated columns"
    },
    {
      "id": 595,
      "type": "repeated columns"
    },
    {
      "id": 596,
      "type": "repeated columns"
    },
    {
      "id": 597,
      "type": "repeated columns"
    },
    {
      "id": 598,
      "type": "repeated columns"
    },
    {
      "id": 599,
      "type": "repeated columns"
    },
    {
      "id": 600,
      "type": "repeated columns"
    },
    {
      "id": 601,
      "type": "repeated columns"
    },
    {
      "id": 602,
      "type": "repeated columns"
    },
    {
      "id": 603,
      "type": "repeated columns"
    },
    {
      "id": 604,
      "type": "repeated columns"
    },
    {
      "id": 605,
      "type": "repeated columns"
    },
    {
      "id": 606,
      "type": "repeated columns"
    },
    {
      "id": 607,
      "type": "repeated columns"
    },
    {
      "id": 608,
      "type": "repeated columns"
    },
    {
      "id": 609,
      "type": "repeated columns"
    },
    {
      "id": 610,
      "type": "repeated columns"
    },
    {
      "id": 611,
      "type": "repeated columns"
    },
    {
      "id": 612,
      "type": "repeated columns"
    },
    {
      "id": 613,
      "type": "repeated columns"
    },
    {
      "id": 614,
      "type": "repeated columns"
    },
    {
      "id": 615,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 616,
      "type": "repeated columns"
    },
    {
      "id": 617,
      "type": "repeated columns"
    },
    {
      "id": 618,
      "type": "repeated columns"
    },
    {
      "id": 619,
      "type": "repeated columns"
    },
    {
      "id": 620,
      "type": "repeated columns"
    },
    {
      "id": 621,
      "type": "repeated columns"
    },
    {
      "id": 622,
      "type": "repeated columns"
    },
    {
      "id": 623,
      "type": "repeated columns"
    },
    {
      "id": 624,
      "type": "repeated columns"
    },
    {
      "id": 625,
      "type": "repeated columns"
    },
    {
      "id": 626,
      "type": "repeated columns"
    },
    {
      "id": 627,
      "type": "repeated columns"
    },
    {
      "id": 628,
      "type": "repeated columns"
    },
    {
      "id": 629,
      "type": "repeated columns"
    },
    {
      "id": 630,
      "type": "repeated columns"
    },
    {
      "id": 631,
      "type": "repeated columns"
    },
    {
      "id": 632,
      "type": "repeated columns"
    },
    {
      "id": 633,
      "type": "repeated columns"
    },
    {
      "id": 634,
      "type": "repeated columns"
    },
    {
      "id": 635,
      "type": "repeated columns"
    },
    {
      "id": 636,
      "type": "repeated columns"
    },
    {
      "id": 637,
      "type": "repeated columns"
    },
    {
      "id": 638,
      "type": "repeated columns"
    },
    {
      "id": 639,
      "type": "repeated columns"
    },
    {
      "id": 640,
      "type": "repeated columns"
    },
    {
      "id": 641,
      "type": "repeated columns"
    },
    {
      "id": 642,
      "type": "repeated columns"
    },
    {
      "id": 643,
      "type": "repeated columns"
    },
    {
      "id": 644,
      "type": "repeated columns"
    },
    {
      "id": 645,
      "type": "periodic",
      "period": 1
    },
    {
      "id": 646,
      "type": "repeated columns"
    },
    {
      "id": 647,
      "type": "repeated columns"
    },
    {
      "id": 648,
      "type": "repeated columns"
    },
    {
      "id": 649,
      "type": "repeated columns"
    },
    {
      "id": 650,
      "type": "repeated columns"
    },
    {
      "id": 651,
      "type": "repeated columns"
    },
    {
      "id": 652,
      "type": "repeated columns"
    },
    {
      "id": 653,
      "type": "repeated columns"
    },
    {
      "id": 654,
      "type": "repeated columns"
    },
    {
      "id": 655,
      "type": "repeated columns"
    },
    {
      "id": 656,
      "type": "repeated columns"
    },
    {
      "id": 657,
      "type": "repeated columns"
    },
    {
      "id": 658,
      "type": "repeated columns"
    },
    {
      "id": 659,
      "type": "repeated columns"
    },
    {
      "id": 660,
      "type": "repeated columns"
    },
    {
      "id": 661,
      "type": "repeated columns"
    },
    {
      "id": 662,
      "type": "repeated columns"
    },
    {
      "id": 663,
      "type": "repeated columns"
    },
    {
      "id": 664,
      "type": "repeated columns"
    },
    {
      "id": 665,
      "type": "repeated columns"
    },
    {
      "id": 666,
      "type": "repeated columns"
    },
    {
      "id": 667,
      "type": "repeated columns"
    },
    {
      "id": 668,
      "type": "repeated columns"
    },
    {
      "id": 669,
      "type": "repeated columns"
    },
    {
      "id": 670,
      "type": "repeated columns"
    },
    {
      "id": 671,
      "type": "repeated columns"
    },
    {
      "id": 672,
      "type": "repeated columns"
    },
    {
      "id": 673,
      "type": "repeated columns"
    },
    {
      "id": 674,
      "type": "repeated columns"
    },
    {
      "id": 675,
      "type": "repeated columns"
    },
    {
      "id": 676,
      "type": "repeated columns"
    },
    {
      "id": 677,
      "type": "repeated columns"
    },
    {
      "id": 678,
      "type": "repeated columns"
    },
    {
      "id": 679,
      "type": "repeated columns"
    },
    {
      "id": 680,
      "type": "repeated columns"
    },
    {
      "id": 681,
      "type": "repeated columns"
    },
    {
      "id": 682,
      "type": "repeated columns"
    },
    {
      "id": 683,
      "type": "repeated columns"
    },
    {
      "id": 684,
      "type": "repeated columns"
    },
    {
      "id": 685,
      "type": "repeated columns"
    },
    {
      "id": 686,
      "type": "repeated columns"
    },
    {
      "id": 687,
      "type": "repeated columns"
    },
    {
      "id": 688,
      "type": "repeated columns"
    },
    {
      "id": 689,
      "type": "repeated columns"
    },
    {
      "id": 690,
      "type": "repeated columns"
    },
    {
      "id": 691,
      "type": "repeated columns"
    },
    {
      "id": 692,
      "type": "repeated columns"
    },
    {
      "id": 693,
      "type": "repeated columns"
    },
    {
      "id": 694,
      "type": "repeated columns"
    },
    {
      "id": 695,
      "type": "repeated columns"
    },
    {
      "id": 696,
      "type": "repeated columns"
    },
    {
      "id": 697,
      "type": "repeated columns"
    },
    {
      "id": 698,
      "type": "repeated columns"
    },
    {
      "id": 699,
      "type": "repeated columns"
    },
    {
      "id": 700,
      "type": "repeated columns"
    },
    {
      "id": 701,
      "type": "repeated columns"
    },
    {
      "id": 702,
      "type": "repeated columns"
    },
    {
      "id": 703,
      "type": "repeated columns"
    },
    {
      "id": 704,
      "type": "repeated columns"
    },
    {
      "id": 705,
      "type": "repeated columns"
    },
    {
      "id": 706,
      "type": "repeated columns"
    },
    {
      "id": 707,
      "type": "repeated columns"
    },
    {
      "id": 708,
      "type": "repeated columns"
    },
    {
      "id": 709,
      "type": "repeated columns"
    },
    {
      "id": 710,
      "type": "repeated columns"
    },
    {
      "id": 711,
      "type": "repeated columns"
    },
    {
      "id": 712,
      "type": "repeated columns"
    },
    {
      "id": 713,
      "type": "repeated columns"
    },
    {
      "id": 714,
      "type": "repeated columns"
    },
    {
      "id": 715,
      "type": "repeated columns"
    },
    {
      "id": 716,
      "type": "repeated columns"
    },
    {
      "id": 717,
      "type": "repeated columns"
    },
    {
      "id": 718,
      "type": "repeated columns"
    },
    {
      "id": 719,
      "type": "repeated columns"
    },
    {
      "id": 720,
      "type": "repeated columns"
    },
    {
      "id": 721,
      "type": "repeated columns"
    },
    {
      "id": 722,
      "type": "repeated columns"
    },
    {
      "id": 723,
      "type": "repeated columns"
    },
    {
      "id": 724,
      "type": "repeated columns"
    },
    {
      "id": 725,
      "type": "repeated columns"
    },
    {
      "id": 726,
      "type": "repeated columns"
    },
    {
      "id": 727,
      "type": "repeated columns"
    },
    {
      "id": 728,
      "type": "repeated columns"
    },
    {
      "id": 729,
      "type": "repeated columns"
    },
    {
      "id": 730,
      "type": "repeated columns"
    },
    {
      "id": 731,
      "type": "repeated columns"
    },
    {
      "id": 732,
      "type": "repeated columns"
    },
    {
      "id": 733,
      "type": "repeated columns"
    },
    {
      "id": 734,
      "type": "repeated columns"
    },
    {
      "id": 735,
      "type": "repeated columns"
    },
    {
      "id": 736,
      "type": "repeated columns"
    },
    {
      "id": 737,
      "type": "repeated columns"
    },
    {
      "id": 738,
      "type": "repeated columns"
    },
    {
      "id": 739,
      "type": "repeated columns"
    },
    {
      "id": 740,
      "type": "repeated columns"
    },
    {
      "id": 741,
      "type": "repeated columns"
    },
    {
      "id": 742,
      "type": "repeated columns"
    },
    {
      "id": 743,
      "type": "repeated columns"
    },
    {
      "id": 744,
      "type": "repeated columns"
    },
    {
      "id": 745,
      "type": "repeated columns"
    },
    {
      "id": 746,
      "type": "repeated columns"
    },
    {
      "id": 747,
      "type": "repeated columns"
    },
    {
      "id": 748,
      "type": "repeated columns"
    },
    {
      "id": 749,
      "type": "repeated columns"
    },
    {
      "id": 750,
      "type": "repeated columns"
    },
    {
      "id": 751,
      "type": "repeated columns"
    },
    {
      "id": 752,
      "type": "repeated columns"
    },
    {
      "id": 753,
      "type": "repeated columns"
    },
    {
      "id": 754,
      "type": "repeated columns"
    },
    {
      "id": 755,
      "type": "repeated columns"
    },
    {
      "id": 756,
      "type": "repeated columns"
    },
    {
      "id": 757,
      "type": "repeated columns"
    },
    {
      "id": 758,
      "type": "repeated columns"
    },
    {
      "id": 759,
      "type": "repeated columns"
    },
    {
      "id": 760,
      "type": "repeated columns"
    },
    {
      "id": 761,
      "type": "repeated columns"
    },
    {
      "id": 762,
      "type": "repeated columns"
    },
    {
      "id": 763,
      "type": "repeated columns"
    },
    {
      "id": 764,
      "type": "repeated columns"
    },
    {
      "id": 765,
      "type": "repeated columns"
    },
    {
      "id": 766,
      "type": "repeated columns"
    },
    {
      "id": 767,
      "type": "repeated columns"
    },
    {
      "id": 768,
      "type": "repeated columns"
    },
    {
      "id": 769,
      "type": "repeated columns"
    },
    {
      "id": 770,
      "type": "repeated columns"
    },
    {
      "id": 771,
      "type": "repeated columns"
    },
    {
      "id": 772,
      "type": "repeated columns"
    },
    {
      "id": 773,
      "type": "repeated columns"
    },
    {
      "id": 774,
      "type": "repeated columns"
    },
    {
      "id": 775,
      "type": "repeated columns"
    },
    {
      "id": 776,
      "type": "repeated columns"
    },
    {
      "id": 777,
      "type": "repeated columns"
    },
    {
      "id": 778,
      "type": "repeated columns"
    },
    {
      "id": 779,
      "type": "repeated columns"
    },
    {
      "id": 780,
      "type": "repeated columns"
    },
    {
      "id": 781,
      "type": "repeated columns"
    },
    {
      "id": 782,
      "type": "repeated columns"
    },
    {
      "id": 783,
      "type": "repeated columns"
    },
    {
      "id": 784,
      "type": "repeated columns"
    },
    {
      "id": 785,
      "type": "repeated columns"
    },
    {
      "id": 786,
      "type": "repeated columns"
    },
    {
      "id": 787,
      "type": "repeated columns"
    },
    {
      "id": 788,
      "type": "repeated columns"
    },
    {
      "id": 789,
      "type": "repeated columns"
    },
    {
      "id": 790,
      "type": "repeated columns"
    },
    {
      "id": 791,
      "type": "repeated columns"
    },
    {
      "id": 792,
      "type": "repeated columns"
    },
    {
      "id": 793,
      "type": "repeated columns"
    },
    {
      "id": 794,
      "type": "repeated columns"
    },
    {
      "id": 795,
      "type": "repeated columns"
    },
    {
      "id": 796,
      "type": "repeated columns"
    },
    {
      "id": 797,
      "type": "repeated columns"
    },
    {
      "id": 798,
      "type": "repeated columns"
    },
    {
      "id": 799,
      "type": "repeated columns"
    },
    {
      "id": 800,
      "type": "repeated columns"
    },
    {
      "id": 801,
      "type": "repeated columns"
    },
    {
      "id": 802,
      "type": "repeated columns"
    },
    {
      "id": 803,
      "type": "repeated columns"
    },
    {
      "id": 804,
      "type": "repeated columns"
    },
    {
      "id": 805,
      "type": "repeated columns"
    },
    {
      "id": 806,
      "type": "repeated columns"
    },
    {
      "id": 807,
      "type": "repeated columns"
    },
    {
      "id": 808,
      "type": "repeated columns"
    },
    {
      "id": 809,
      "type": "repeated columns"
    },
    {
      "id": 810,
      "type": "repeated columns"
    },
    {
      "id": 811,
      "type": "repeated columns"
    },
    {
      "id": 812,
      "type": "repeated columns"
    },
    {
      "id": 813,
      "type": "repeated columns"
    },
    {
      "id": 814,
      "type": "repeated columns"
    },
    {
      "id": 815,
      "type": "repeated columns"
    },
    {
      "id": 816,
      "type": "repeated columns"
    },
    {
      "id": 817,
      "type": "repeated columns"
    },
    {
      "id": 818,
      "type": "repeated columns"
    },
    {
      "id": 819,
      "type": "repeated columns"
    },
    {
      "id": 820,
      "type": "repeated columns"
    },
    {
      "id": 821,
      "type": "repeated columns"
    },
    {
      "id": 822,
      "type": "repeated columns"
    },
    {
      "id": 823,
      "type": "repeated columns"
    },
    {
      "id": 824,
      "type": "repeated columns"
    },
    {
      "id": 825,
      "type": "repeated columns"
    },
    {
      "id": 826,
      "type": "repeated columns"
    },
    {
      "id": 827,
      "type": "repeated columns"
    },
    {
      "id": 828,
      "type": "repeated columns"
    },
    {
      "id": 829,
      "type": "repeated columns"
    },
    {
      "id": 830,
      "type": "repeated columns"
    },
    {
      "id": 831,
      "type": "repeated columns"
    },
    {
      "id": 832,
      "type": "repeated columns"
    },
    {
      "id": 833,
      "type": "repeated columns"
    },
    {
      "id": 834,
      "type": "repeated columns"
    },
    {
      "id": 835,
      "type": "repeated columns"
    },
    {
      "id": 836,
      "type": "repeated columns"
    },
    {
      "id": 837,
      "type": "repeated columns"
    },
    {
      "id": 838,
      "type": "repeated columns"
    },
    {
      "id": 839,
      "type": "repeated columns"
    },
    {
      "id": 840,
      "type": "repeated columns"
    },
    {
      "id": 841,
      "type": "repeated columns"
    },
    {
      "id": 842,
      "type": "repeated columns"
    },
    {
      "id": 843,
      "type": "repeated columns"
    },
    {
      "id": 844,
      "type": "repeated columns"
    },
    {
      "id": 845,
      "type": "repeated columns"
    },
    {
      "id": 846,
      "type": "repeated columns"
    },
    {
      "id": 847,
      "type": "repeated columns"
    },
    {
      "id": 848,
      "type": "repeated columns"
    },
    {
      "id": 849,
      "type": "repeated columns"
    },
    {
      "id": 850,
      "type": "repeated columns"
    },
    {
      "id": 851,
      "type": "repeated columns"
    },
    {
      "id": 852,
      "type": "repeated columns"
    },
    {
      "id": 853,
      "type": "repeated columns"
    },
    {
      "id": 854,
      "type": "repeated columns"
    },
    {
      "id": 855,
      "type": "repeated columns"
    },
    {
      "id": 856,
      "type": "repeated columns"
    },
    {
      "id": 857,
      "type": "repeated columns"
    },
    {
      "id": 858,
      "type": "repeated columns"
    },
    {
      "id": 859,
      "type": "repeated columns"
    },
    {
      "id": 860,
      "type": "repeated columns"
    },
    {
      "id": 861,
      "type": "repeated columns"
    },
    {
      "id": 862,
      "type": "repeated columns"
    },
    {
      "id": 863,
      "type": "repeated columns"
    },
    {
      "id": 864,
      "type": "repeated columns"
    },
    {
      "id": 865,
      "type": "repeated columns"
    },
    {
      "id": 866,
      "type": "repeated columns"
    },
    {
      "id": 867,
      "type": "repeated columns"
    },
    {
      "id": 868,
      "type": "repeated columns"
    },
    {
      "id": 869,
      "type": "repeated columns"
    },
    {
      "id": 870,
      "type": "repeated columns"
    },
    {
      "id": 871,
      "type": "repeated columns"
    },
    {
      "id": 872,
      "type": "repeated columns"
    },
    {
      "id": 873,
      "type": "repeated columns"
    },
    {
      "id": 874,
      "type": "repeated columns"
    },
    {
      "id": 875,
      "type": "repeated columns"
    },
    {
      "id": 876,
      "type": "repeated columns"
    },
    {
      "id": 877,
      "type": "repeated columns"
    },
    {
      "id": 878,
      "type": "repeated columns"
    },
    {
      "id": 879,
      "type": "repeated columns"
    },
    {
      "id": 880,
      "type": "repeated columns"
    },
    {
      "id": 881,
      "type": "repeated columns"
    },
    {
      "id": 882,
      "type": "repeated columns"
    },
    {
      "id": 883,
      "type": "repeated columns"
    },
    {
      "id": 884,
      "type": "repeated columns"
    },
    {
      "id": 885,
      "type": "repeated columns"
    },
    {
      "id": 886,
      "type": "repeated columns"
    },
    {
      "id": 887,
      "type": "repeated columns"
    },
    {
      "id": 888,
      "type": "repeated columns"
    },
    {
      "id": 889,
      "type": "repeated columns"
    },
    {
      "id": 890,
      "type": "repeated columns"
    },
    {
      "id": 891,
      "type": "repeated columns"
    },
    {
      "id": 892,
      "type": "repeated columns"
    },
    {
      "id": 893,
      "type": "repeated columns"
    },
    {
      "id": 894,
      "type": "repeated columns"
    },
    {
      "id": 895,
      "type": "repeated columns"
    },
    {
      "id": 896,
      "type": "repeated columns"
    },
    {
      "id": 897,
      "type": "repeated columns"
    },
    {
      "id": 898,
      "type": "repeated columns"
    },
    {
      "id": 899,
      "type": "repeated columns"
    },
    {
      "id": 900,
      "type": "repeated columns"
    },
    {
      "id": 901,
      "type": "repeated columns"
    },
    {
      "id": 902,
      "type": "repeated columns"
    },
    {
      "id": 903,
      "type": "repeated columns"
    },
    {
      "id": 904,
      "type": "repeated columns"
    },
    {
      "id": 905,
      "type": "repeated columns"
    },
    {
      "id": 906,
      "type": "repeated columns"
    },
    {
      "id": 907,
      "type": "repeated columns"
    },
    {
      "id": 908,
      "type": "repeated columns"
    },
    {
      "id": 909,
      "type": "repeated columns"
    },
    {
      "id": 910,
      "type": "repeated columns"
    },
    {
      "id": 911,
      "type": "repeated columns"
    },
    {
      "id": 912,
      "type": "repeated columns"
    },
    {
      "id": 913,
      "type": "repeated columns"
    },
    {
      "id": 914,
      "type": "repeated columns"
    },
    {
      "id": 915,
      "type": "repeated columns"
    },
    {
      "id": 916,
      "type": "repeated columns"
    },
    {
      "id": 917,
      "type": "repeated columns"
    },
    {
      "id": 918,
      "type": "repeated columns"
    },
    {
      "id": 919,
      "type": "repeated columns"
    },
    {
      "id": 920,
      "type": "repeated columns"
    },
    {
      "id": 921,
      "type": "repeated columns"
    },
    {
      "id": 922,
      "type": "repeated columns"
    },
    {
      "id": 923,
      "type": "repeated columns"
    },
    {
      "id": 924,
      "type": "repeated columns"
    },
    {
      "id": 925,
      "type": "repeated columns"
    },
    {
      "id": 926,
      "type": "repeated columns"
    },
    {
      "id": 927,
      "type": "repeated columns"
    },
    {
      "id": 928,
      "type": "repeated columns"
    },
    {
      "id": 929,
      "type": "repeated columns"
    },
    {
      "id": 930,
      "type": "repeated columns"
    },
    {
      "id": 931,
      "type": "repeated columns"
    },
    {
      "id": 932,
      "type": "repeated columns"
    },
    {
      "id": 933,
      "type": "repeated columns"
    },
    {
      "id": 934,
      "type": "repeated columns"
    },
    {
      "id": 935,
      "type": "repeated columns"
    },
    {
      "id": 936,
      "type": "repeated columns"
    },
    {
      "id": 937,
      "type": "repeated columns"
    },
    {
      "id": 938,
      "type": "repeated columns"
    },
    {
      "id": 939,
      "type": "periodic",
      "period": 24
    },
    {
      "id": 940,
      "type": "repeated columns"
    },
    {
      "id": 941,
      "type": "repeated columns"
    },
    {
      "id": 942,
      "type": "repeated columns"
    },
    {
      "id": 943,
      "type": "repeated columns"
    },
    {
      "id": 944,
      "type": "repeated columns"
    },
    {
      "id": 945,
      "type": "repeated columns"
    },
    {
      "id": 946,
      "type": "repeated columns"
    },
    {
      "id": 947,
      "type": "repeated columns"
    },
    {
      "id": 948,
      "type": "repeated columns"
    },
    {
      "id": 949,
      "type": "repeated columns"
    },
    {
      "id": 950,
      "type": "repeated columns"
    },
    {
      "id": 951,
      "type": "repeated columns"
    },
    {
      "id": 952,
      "type": "repeated columns"
    },
    {
      "id": 953,
      "type": "repeated columns"
    },
    {
      "id": 954,
      "type": "repeated columns"
    },
    {
      "id": 955,
      "type": "repeated columns"
    },
    {
      "id": 956,
      "type": "repeated columns"
    },
    {
      "id": 957,
      "type": "repeated columns"
    },
    {
      "id": 958,
      "type": "repeated columns"
    },
    {
      "id": 959,
      "type": "repeated columns"
    },
    {
      "id": 960,
      "type": "repeated columns"
    },
    {
      "id": 961,
      "type": "repeated columns"
    },
    {
      "id": 962,
      "type": "repeated columns"
    },
    {
      "id": 963,
      "type": "repeated columns"
    },
    {
      "id": 964,
      "type": "repeated columns"
    },
    {
      "id": 965,
      "type": "repeated columns"
    },
    {
      "id": 966,
      "type": "repeated columns"
    },
    {
      "id": 967,
      "type": "repeated columns"
    },
    {
      "id": 968,
      "type": "repeated columns"
    },
    {
      "id": 969,
      "type": "repeated columns"
    },
    {
      "id": 970,
      "type": "repeated columns"
    },
    {
      "id": 971,
      "type": "repeated columns"
    },
    {
      "id": 972,
      "type": "repeated columns"
    },
    {
      "id": 973,
      "type": "repeated columns"
    },
    {
      "id": 974,
      "type": "repeated columns"
    },
    {
      "id": 975,
      "type": "repeated columns"
    },
    {
      "id": 976,
      "type": "repeated columns"
    },
    {
      "id": 977,
      "type": "repeated columns"
    },
    {
      "id": 978,
      "type": "repeated columns"
    },
    {
      "id": 979,
      "type": "repeated columns"
    },
    {
      "id": 980,
      "type": "repeated columns"
    },
    {
      "id": 981,
      "type": "repeated columns"
    },
    {
      "id": 982,
      "type": "repeated columns"
    },
    {
      "id": 983,
      "type": "flat",
      "anchor": 1,
      "basis": [
        3,
        5,
        9,
        17
      ]
    },
    {
      "id": 984,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        94,
        128,
        256
      ]
    },
    {
      "id": 985,
      "type": "flat",
      "anchor": 1,
      "basis": [
        3,
        5,
        9,
        17
      ]
    },
    {
      "id": 986,
      "type": "flat",
      "anchor": 1,
      "basis": [
        3,
        5,
        9,
        17
      ]
    },
    {
      "id": 987,
      "type": "flat",
      "anchor": 0,
      "basis": [
        10,
        32,
        84,
        256
      ]
    },
    {
      "id": 988,
      "type": "flat",
      "anchor": 0,
      "basis": [
        6,
        32,
        128,
        256
      ]
    },
    {
      "id": 989,
      "type": "flat",
      "anchor": 1,
      "basis": [
        3,
        5,
        9,
        17
      ]
    },
    {
      "id": 990,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        84,
        150,
        256
      ]
    },
    {
      "id": 991,
      "type": "flat",
      "anchor": 1,
      "basis": [
        3,
        5,
        9,
        17
      ]
    },
    {
      "id": 992,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        84,
        134,
        256
      ]
    },
    {
      "id": 993,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        64,
        152,
        256
      ]
    },
    {
      "id": 994,
      "type": "flat",
      "anchor": 1,
      "basis": [
        3,
        5,
        9,
        17
      ]
    },
    {
      "id": 995,
      "type": "flat",
      "anchor": 0,
      "basis": [
        12,
        32,
        194,
        256
      ]
    },
    {
      "id": 996,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        64,
        142,
        256
      ]
    },
    {
      "id": 997,
      "type": "flat",
      "anchor": 1,
      "basis": [
        3,
        5,
        9,
        17
      ]
    },
    {
      "id": 998,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        64,
        142,
        256
      ]
    },
    {
      "id": 999,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        78,
        128,
        256
      ]
    },
    {
      "id": 1000,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        64,
        140,
        256
      ]
    },
    {
      "id": 1001,
      "type": "flat",
      "anchor": 1,
      "basis": [
        3,
        5,
        9,
        17
      ]
    },
    {
      "id": 1002,
      "type": "flat",
      "anchor": 0,
      "basis": [
        12,
        32,
        128,
        256
      ]
    },
    {
      "id": 1003,
      "type": "flat",
      "anchor": 0,
      "basis": [
        12,
        32,
        128,
        256
      ]
    },
    {
      "id": 1004,
      "type": "repeated columns"
    },
    {
      "id": 1005,
      "type": "repeated columns"
    },
    {
      "id": 1006,
      "type": "repeated columns"
    },
    {
      "id": 1007,
      "type": "repeated columns"
    },
    {
      "id": 1008,
      "type": "repeated columns"
    },
    {
      "id": 1009,
      "type": "repeated columns"
    },
    {
      "id": 1010,
      "type": "repeated columns"
    },
    {
      "id": 1011,
      "type": "repeated columns"
    },
    {
      "id": 1012,
      "type": "repeated columns"
    },
    {
      "id": 1013,
      "type": "repeated columns"
    },
    {
      "id": 1014,
      "type": "repeated columns"
    },
    {
      "id": 1015,
      "type": "repeated columns"
    },
    {
      "id": 1016,
      "type": "repeated columns"
    },
    {
      "id": 1017,
      "type": "repeated columns"
    },
    {
      "id": 1018,
      "type": "repeated columns"
    },
    {
      "id": 1019,
      "type": "repeated columns"
    },
    {
      "id": 1020,
      "type": "repeated columns"
    },
    {
      "id": 1021,
      "type": "repeated columns"
    },
    {
      "id": 1022,
      "type": "repeated columns"
    },
    {
      "id": 1023,
      "type": "repeated columns"
    },
    {
      "id": 1024,
      "type": "repeated columns"
    },
    {
      "id": 1025,
      "type": "repeated columns"
    },
    {
      "id": 1026,
      "type": "repeated columns"
    },
    {
      "id": 1027,
      "type": "repeated columns"
    },
    {
      "id": 1028,
      "type": "repeated columns"
    },
    {
      "id": 1029,
      "type": "repeated columns"
    },
    {
      "id": 1030,
      "type": "repeated columns"
    },
    {
      "id": 1031,
      "type": "repeated columns"
    },
    {
      "id": 1032,
      "type": "repeated columns"
    },
    {
      "id": 1033,
      "type": "repeated columns"
    },
    {
      "id": 1034,
      "type": "repeated columns"
    },
    {
      "id": 1035,
      "type": "repeated columns"
    },
    {
      "id": 1036,
      "type": "repeated columns"
    },
    {
      "id": 1037,
      "type": "repeated columns"
    },
    {
      "id": 1038,
      "type": "repeated columns"
    },
    {
      "id": 1039,
      "type": "repeated columns"
    },
    {
      "id": 1040,
      "type": "repeated columns"
    },
    {
      "id": 1041,
      "type": "repeated columns"
    },
    {
      "id": 1042,
      "type": "repeated columns"
    },
    {
      "id": 1043,
      "type": "repeated columns"
    },
    {
      "id": 1044,
      "type": "repeated columns"
    },
    {
      "id": 1045,
      "type": "repeated columns"
    },
    {
      "id": 1046,
      "type": "repeated columns"
    },
    {
      "id": 1047,
      "type": "repeated columns"
    },
    {
      "id": 1048,
      "type": "repeated columns"
    },
    {
      "id": 1049,
      "type": "repeated columns"
    },
    {
      "id": 1050,
      "type": "repeated columns"
    },
    {
      "id": 1051,
      "type": "repeated columns"
    },
    {
      "id": 1052,
      "type": "repeated columns"
    },
    {
      "id": 1053,
      "type": "repeated columns"
    },
    {
      "id": 1054,
      "type": "repeated columns"
    },
    {
      "id": 1055,
      "type": "repeated columns"
    },
    {
      "id": 1056,
      "type": "repeated columns"
    },
    {
      "id": 1057,
      "type": "repeated columns"
    },
    {
      "id": 1058,
      "type": "repeated columns"
    },
    {
      "id": 1059,
      "type": "repeated columns"
    },
    {
      "id": 1060,
      "type": "repeated columns"
    },
    {
      "id": 1061,
      "type": "repeated columns"
    },
    {
      "id": 1062,
      "type": "repeated columns"
    },
    {
      "id": 1063,
      "type": "repeated columns"
    },
    {
      "id": 1064,
      "type": "repeated columns"
    },
    {
      "id": 1065,
      "type": "repeated columns"
    },
    {
      "id": 1066,
      "type": "repeated columns"
    },
    {
      "id": 1067,
      "type": "repeated columns"
    },
    {
      "id": 1068,
      "type": "repeated columns"
    },
    {
      "id": 1069,
      "type": "repeated columns"
    },
    {
      "id": 1070,
      "type": "repeated columns"
    },
    {
      "id": 1071,
      "type": "repeated columns"
    },
    {
      "id": 1072,
      "type": "repeated columns"
    },
    {
      "id": 1073,
      "type": "repeated columns"
    },
    {
      "id": 1074,
      "type": "repeated columns"
    },
    {
      "id": 1075,
      "type": "repeated columns"
    },
    {
      "id": 1076,
      "type": "repeated columns"
    },
    {
      "id": 1077,
      "type": "repeated columns"
    },
    {
      "id": 1078,
      "type": "repeated columns"
    },
    {
      "id": 1079,
      "type": "repeated columns"
    },
    {
      "id": 1080,
      "type": "repeated columns"
    },
    {
      "id": 1081,
      "type": "repeated columns"
    },
    {
      "id": 1082,
      "type": "repeated columns"
    },
    {
      "id": 1083,
      "type": "repeated columns"
    },
    {
      "id": 1084,
      "type": "repeated columns"
    },
    {
      "id": 1085,
      "type": "repeated columns"
    },
    {
      "id": 1086,
      "type": "repeated columns"
    },
    {
      "id": 1087,
      "type": "repeated columns"
    },
    {
      "id": 1088,
      "type": "repeated columns"
    },
    {
      "id": 1089,
      "type": "repeated columns"
    },
    {
      "id": 1090,
      "type": "repeated columns"
    },
    {
      "id": 1091,
      "type": "repeated columns"
    },
    {
      "id": 1092,
      "type": "repeated columns"
    },
    {
      "id": 1093,
      "type": "repeated columns"
    },
    {
      "id": 1094,
      "type": "repeated columns"
    },
    {
      "id": 1095,
      "type": "repeated columns"
    },
    {
      "id": 1096,
      "type": "repeated columns"
    },
    {
      "id": 1097,
      "type": "repeated columns"
    },
    {
      "id": 1098,
      "type": "repeated columns"
    },
    {
      "id": 1099,
      "type": "repeated columns"
    },
    {
      "id": 1100,
      "type": "repeated columns"
    },
    {
      "id": 1101,
      "type": "repeated columns"
    },
    {
      "id": 1102,
      "type": "repeated columns"
    },
    {
      "id": 1103,
      "type": "repeated columns"
    },
    {
      "id": 1104,
      "type": "repeated columns"
    },
    {
      "id": 1105,
      "type": "repeated columns"
    },
    {
      "id": 1106,
      "type": "repeated columns"
    },
    {
      "id": 1107,
      "type": "repeated columns"
    },
    {
      "id": 1108,
      "type": "repeated columns"
    },
    {
      "id": 1109,
      "type": "repeated columns"
    },
    {
      "id": 1110,
      "type": "repeated columns"
    },
    {
      "id": 1111,
      "type": "repeated columns"
    },
    {
      "id": 1112,
      "type": "repeated columns"
    },
    {
      "id": 1113,
      "type": "repeated columns"
    },
    {
      "id": 1114,
      "type": "repeated columns"
    },
    {
      "id": 1115,
      "type": "repeated columns"
    },
    {
      "id": 1116,
      "type": "repeated columns"
    },
    {
      "id": 1117,
      "type": "repeated columns"
    },
    {
      "id": 1118,
      "type": "repeated columns"
    },
    {
      "id": 1119,
      "type": "repeated columns"
    },
    {
      "id": 1120,
      "type": "repeated columns"
    },
    {
      "id": 1121,
      "type": "repeated columns"
    },
    {
      "id": 1122,
      "type": "repeated columns"
    },
    {
      "id": 1123,
      "type": "repeated columns"
    },
    {
      "id": 1124,
      "type": "repeated columns"
    },
    {
      "id": 1125,
      "type": "repeated columns"
    },
    {
      "id": 1126,
      "type": "repeated columns"
    },
    {
      "id": 1127,
      "type": "repeated columns"
    },
    {
      "id": 1128,
      "type": "repeated columns"
    },
    {
      "id": 1129,
      "type": "repeated columns"
    },
    {
      "id": 1130,
      "type": "repeated columns"
    },
    {
      "id": 1131,
      "type": "repeated columns"
    },
    {
      "id": 1132,
      "type": "repeated columns"
    },
    {
      "id": 1133,
      "type": "repeated columns"
    },
    {
      "id": 1134,
      "type": "repeated columns"
    },
    {
      "id": 1135,
      "type": "repeated columns"
    },
    {
      "id": 1136,
      "type": "repeated columns"
    },
    {
      "id": 1137,
      "type": "repeated columns"
    },
    {
      "id": 1138,
      "type": "repeated columns"
    },
    {
      "id": 1139,
      "type": "repeated columns"
    },
    {
      "id": 1140,
      "type": "repeated columns"
    },
    {
      "id": 1141,
      "type": "repeated columns"
    },
    {
      "id": 1142,
      "type": "repeated columns"
    },
    {
      "id": 1143,
      "type": "repeated columns"
    },
    {
      "id": 1144,
      "type": "repeated columns"
    },
    {
      "id": 1145,
      "type": "repeated columns"
    },
    {
      "id": 1146,
      "type": "repeated columns"
    },
    {
      "id": 1147,
      "type": "repeated columns"
    },
    {
      "id": 1148,
      "type": "repeated columns"
    },
    {
      "id": 1149,
      "type": "repeated columns"
    },
    {
      "id": 1150,
      "type": "repeated columns"
    },
    {
      "id": 1151,
      "type": "repeated columns"
    },
    {
      "id": 1152,
      "type": "repeated columns"
    },
    {
      "id": 1153,
      "type": "repeated columns"
    },
    {
      "id": 1154,
      "type": "repeated columns"
    },
    {
      "id": 1155,
      "type": "repeated columns"
    },
    {
      "id": 1156,
      "type": "repeated columns"
    },
    {
      "id": 1157,
      "type": "repeated columns"
    },
    {
      "id": 1158,
      "type": "repeated columns"
    },
    {
      "id": 1159,
      "type": "repeated columns"
    },
    {
      "id": 1160,
      "type": "repeated columns"
    },
    {
      "id": 1161,
      "type": "repeated columns"
    },
    {
      "id": 1162,
      "type": "repeated columns"
    },
    {
      "id": 1163,
      "type": "repeated columns"
    },
    {
      "id": 1164,
      "type": "repeated columns"
    },
    {
      "id": 1165,
      "type": "repeated columns"
    },
    {
      "id": 1166,
      "type": "repeated columns"
    },
    {
      "id": 1167,
      "type": "repeated columns"
    },
    {
      "id": 1168,
      "type": "repeated columns"
    },
    {
      "id": 1169,
      "type": "repeated columns"
    },
    {
      "id": 1170,
      "type": "repeated columns"
    },
    {
      "id": 1171,
      "type": "repeated columns"
    },
    {
      "id": 1172,
      "type": "repeated columns"
    },
    {
      "id": 1173,
      "type": "repeated columns"
    },
    {
      "id": 1174,
      "type": "repeated columns"
    },
    {
      "id": 1175,
      "type": "repeated columns"
    },
    {
      "id": 1176,
      "type": "repeated columns"
    },
    {
      "id": 1177,
      "type": "repeated columns"
    },
    {
      "id": 1178,
      "type": "repeated columns"
    },
    {
      "id": 1179,
      "type": "repeated columns"
    },
    {
      "id": 1180,
      "type": "repeated columns"
    },
    {
      "id": 1181,
      "type": "repeated columns"
    },
    {
      "id": 1182,
      "type": "repeated columns"
    },
    {
      "id": 1183,
      "type": "repeated columns"
    },
    {
      "id": 1184,
      "type": "repeated columns"
    },
    {
      "id": 1185,
      "type": "repeated columns"
    },
    {
      "id": 1186,
      "type": "repeated columns"
    },
    {
      "id": 1187,
      "type": "repeated columns"
    },
    {
      "id": 1188,
      "type": "repeated columns"
    },
    {
      "id": 1189,
      "type": "repeated columns"
    },
    {
      "id": 1190,
      "type": "repeated columns"
    },
    {
      "id": 1191,
      "type": "repeated columns"
    },
    {
      "id": 1192,
      "type": "repeated columns"
    },
    {
      "id": 1193,
      "type": "repeated columns"
    },
    {
      "id": 1194,
      "type": "repeated columns"
    },
    {
      "id": 1195,
      "type": "repeated columns"
    },
    {
      "id": 1196,
      "type": "repeated columns"
    },
    {
      "id": 1197,
      "type": "repeated columns"
    },
    {
      "id": 1198,
      "type": "repeated columns"
    },
    {
      "id": 1199,
      "type": "repeated columns"
    },
    {
      "id": 1200,
      "type": "repeated columns"
    },
    {
      "id": 1201,
      "type": "repeated columns"
    },
    {
      "id": 1202,
      "type": "repeated columns"
    },
    {
      "id": 1203,
      "type": "repeated columns"
    },
    {
      "id": 1204,
      "type": "repeated columns"
    },
    {
      "id": 1205,
      "type": "repeated columns"
    },
    {
      "id": 1206,
      "type": "repeated columns"
    },
    {
      "id": 1207,
      "type": "repeated columns"
    },
    {
      "id": 1208,
      "type": "repeated columns"
    },
    {
      "id": 1209,
      "type": "repeated columns"
    },
    {
      "id": 1210,
      "type": "repeated columns"
    },
    {
      "id": 1211,
      "type": "repeated columns"
    },
    {
      "id": 1212,
      "type": "repeated columns"
    },
    {
      "id": 1213,
      "type": "repeated columns"
    },
    {
      "id": 1214,
      "type": "repeated columns"
    },
    {
      "id": 1215,
      "type": "repeated columns"
    },
    {
      "id": 1216,
      "type": "repeated columns"
    },
    {
      "id": 1217,
      "type": "repeated columns"
    },
    {
      "id": 1218,
      "type": "repeated columns"
    },
    {
      "id": 1219,
      "type": "repeated columns"
    },
    {
      "id": 1220,
      "type": "repeated columns"
    },
    {
      "id": 1221,
      "type": "repeated columns"
    },
    {
      "id": 1222,
      "type": "repeated columns"
    },
    {
      "id": 1223,
      "type": "repeated columns"
    },
    {
      "id": 1224,
      "type": "repeated columns"
    },
    {
      "id": 1225,
      "type": "repeated columns"
    },
    {
      "id": 1226,
      "type": "repeated columns"
    },
    {
      "id": 1227,
      "type": "repeated columns"
    },
    {
      "id": 1228,
      "type": "repeated columns"
    },
    {
      "id": 1229,
      "type": "repeated columns"
    },
    {
      "id": 1230,
      "type": "repeated columns"
    },
    {
      "id": 1231,
      "type": "repeated columns"
    },
    {
      "id": 1232,
      "type": "repeated columns"
    },
    {
      "id": 1233,
      "type": "repeated columns"
    },
    {
      "id": 1234,
      "type": "repeated columns"
    },
    {
      "id": 1235,
      "type": "repeated columns"
    },
    {
      "id": 1236,
      "type": "repeated columns"
    },
    {
      "id": 1237,
      "type": "repeated columns"
    },
    {
      "id": 1238,
      "type": "repeated columns"
    },
    {
      "id": 1239,
      "type": "repeated columns"
    },
    {
      "id": 1240,
      "type": "flat",
      "anchor": 0,
      "basis": [
        6,
        72,
        139,
        283
      ]
    },
    {
      "id": 1241,
      "type": "flat",
      "anchor": 0,
      "basis": [
        6,
        72,
        138,
        282
      ]
    },
    {
      "id": 1242,
      "type": "flat",
      "anchor": 0,
      "basis": [
        6,
        81,
        138,
        259
      ]
    },
    {
      "id": 1243,
      "type": "flat",
      "anchor": 0,
      "basis": [
        45,
        78,
        136,
        286
      ]
    },
    {
      "id": 1244,
      "type": "flat",
      "anchor": 0,
      "basis": [
        41,
        82,
        151,
        285
      ]
    },
    {
      "id": 1245,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        64,
        128,
        256
      ]
    },
    {
      "id": 1246,
      "type": "flat",
      "anchor": 0,
      "basis": [
        32,
        64,
        128,
        256
      ]
    },
    {
      "id": 1247,
      "type": "flat",
      "anchor": 0,
      "basis": [
        12,
        101,
        183,
        291
      ]
    }
  ]
}


==> anc/code/binary/support/d9_seven_patterns/README.txt <==
SEVEN OF THE EIGHT FOUR-FIBER CASES CLOSE
Fuglede in F_2^9, 64-point spectral-to-tiling branch
21 October 2026

OUTCOME
The seven unequal fiber-size patterns from the previous checkpoint are
settled, with positive eight-point subgroup tiling complements established
by the analytic quotient argument. The only remaining pattern among those
eight is (16,16,16,16). Other cubic ranks remain outside this branch, so
this packet does not prove Fuglede in dimension nine.

Read proofs/fuglede9_seven_cases_closed.pdf first. The general result is
cleaner than seven separate case arguments: any unequal distribution over
the four affine-basis spectrum labels yields a pair holding more than half
the frequencies. A quotient gives a triply-even halfset with more than 32
orthogonal characters. The new partial-spectrum lemma makes that halfset
tile by two translates, and the complement lifts to the original set.

CLASSIFICATION DEPENDENCIES
The main Boolean-Fourier proof uses the classical complete classification
of binary self-dual codes of lengths at most 16. The packet directly checks
the five relevant models and all odd-coset certificates. Completeness of
the published classification remains external.
An independent route uses Braeken's complete cubic Boolean classification
in seven variables. It leaves ten representative cosets with the required
Walsh divisibility; all 1,164 balanced output-linear shifts pass two
independent exact implementations. Either route suffices; both are not
needed as simultaneous assumptions.
The two patterns containing a size-32 fiber also have a separate purely
analytic Parseval proof, without either classification dependency.

QUICK VERIFICATION
Python 3.10 or newer; no packages or solver installation needed:

    python3 run_checks.py

Use assertions (do not add -O). The script writes individual check output
to logs/ and stops on any failure. Default checks include exact proof
certificates and clearly labeled diagnostic/negative-control checks. They
are not an exhaustive search of the uniform pattern.

REMAINING UNIFORM CASE
A uniform model projects injectively to a 64-point triply-even quarterset
in F_2^8 with 48 orthogonal characters in three 16-point frequency fibers.
Finding a plane tiling complement for this quotient would settle the
uniform case. Completing that specific 48-character family to a full
64-character spectrum would suffice too, but has not been proved here.
The exact Fourier object has integer coefficients c=F(1_Q)/16 satisfying:
  c(0)=4; sum_{u!=0} c(u)^2=48; c*c=16c.
Its support contains no full three-dimensional subspace. These conditions
have not been shown to force a tiling complement.

DIRECTORIES
proofs/          Main note and LaTeX source.
granularity/     Dimension-independent Boolean lemma, five small-code
                 positive coset certificates, and source generator matrices.
root/            Fast-Walsh ten-class checker.
global/          Independent direct-Walsh checker, quotient proof, audit,
                 and singleton quadratic reduction.
large_patterns/  Purely analytic two-32-fiber proof, affine-flat subcase,
                 and exact divisibility-only negative controls.
uniform/         Precise remaining problem and exploratory diagnostics.
data/            Previously saved switching examples used only by diagnostics.
logs/            Fresh verification outputs.

EXPLORATORY SCOPE
The saved sample has 18 eligible oriented examples. All admit the tested
pure-label packings with explicit complements, including four uniform
examples. This is not a classification and is not a proof for the uniform
pattern. The 40-point matroid obstruction is not asserted to be realizable
as a Boolean Fourier spectrum; it only blocks a moment-only shortcut.

OPTIONAL PDF BUILD
    cd proofs
    pdflatex fuglede9_seven_cases_closed.tex
    pdflatex fuglede9_seven_cases_closed.tex

PRIMARY SOURCES
Pless (1972), classification of self-orthogonal codes over GF(2), as supplied
by Harada-Munemasa's complete small self-dual code database:
https://www.math.is.tohoku.ac.jp/~mharada/research/codes/sd2.htm
An Braeken (2006), Cryptographic Properties of Boolean Functions and S-Boxes,
Theorem 5.3.5 and Appendix E:
https://cosicdatabase.esat.kuleuven.be/backend/publications/files/these/129

SHA256SUMS.txt lists the shipped files, excluding itself and compiler/cache
files. Regenerating diagnostic output may change those files.


==> anc/code/binary/support/d9_seven_patterns/SHA256SUMS.txt <==
411f2a7f04218baa0e8b66db2caa697066c4b2e419a84f9ec4e683f67478387d  README.txt
8a7a4268b88623abc41a1d9d4f568e4a5b6fdb158dcd14f713ed9e977e1df019  check_quotient_geometry.json
8b674ed9003936e1cc0265df21162ed38e7da07a35b6f2692dc081d6b35e7980  check_quotient_geometry.py
c75f13a711065d3ac82f81cc237850cebba336dfa72a728d06744b256cd20705  data/cube_sample_summary.json
04133f086def3c109a62bb1fa60dba11431849d0a40987a23eb2263037b403d5  global/check_singleton_quadratic.json
9ee2000d33d1fcdd9ea22d4cedc88ffe5bfda25373ba3d239096296b0201821f  global/check_singleton_quadratic.py
789026e06a0534c42462d532f7987326853ad0521697fdebcf7cc8ea66dc7b60  global/independent_halfset_classification.json
6f6d10577ab728c986158f9538ac15e0676ab9d2c6d84e568dfe927c5cc9a437  global/independent_halfset_classification.py
89b1b4ce44c652eaa948922e21a501b3ec963e9c1e2e60957e2af6a1c8bec986  global/quarter_integral_proof_audit.txt
0bde32ef92f85b133b94416641d341943381a304a5304e3c51968a53074478f8  global/seven_unequal_closure.tex
995f133f09b1903dd08802e06b9f890324f0f532e19abbbd07cfb3803ba9748c  global/singleton_quadratic_reduction.tex
ef9e6faeffd8819d31b918667117dc16fe1a5e7425e6ccd5386a9e2e7b3a6cef  granularity/check_small_selfdual_codes.py
dba3ff9f49299be91869be0444d164350173c64c7503ca9d33d06961ae3e5c7e  granularity/quarter_integral_trianglefree.tex
7e49cad08c1eccbb1ee3370b77384a5a214c20f9be83236c46b506c04d0cefa3  granularity/selfdual_small_codes.json
aac094bb8a01dd7707962d5ad36d931062df7d9bf98d319af83f868b51e4dd5a  granularity/small_selfdual_coset_certificates.json
c45e8c5e5f1b6329b5ddf6aaad2ae02f9c3e7fd1958df7337766843a164ba865  large_patterns/check_divisibility_shortcut.json
a2e9d7491123a915e2d4c68469fa3fc80291a82ff4f81b28927149a4e3bbdd99  large_patterns/check_divisibility_shortcut.py
af5a896be4952d74defcec80ce2354b108c9db331838864b6c83eb3ea90e4692  large_patterns/check_quarter_negative_control_capacity.json
79c34c3c4f0407982999f8ec92df34001b4aa2e1417255c0a0f6d887022bab96  large_patterns/check_quarter_negative_control_capacity.py
2de366276285a43752d6395a7eddb1f926aa43b958bd2be56be5fef88e6ae25d  large_patterns/check_two_32_closure.json
7bac91e1efe0418946511e7360e24c866dec2c0919e1b4cad66900e757a2400c  large_patterns/check_two_32_closure.py
6b3290d06449ecf771fc96d16ce5af6244e986e5efcf5f952e3e5c28622332c2  large_patterns/singleton_16_flat.tex
d2c345bd6c19618412e5378fa1612507b47fb44b20a0fb0e9c45291925191f1b  large_patterns/two_32_fibers_closure.tex
7727ffbb59f47a1b56ff31a72946e2ddbd8e186eeda8b56ba37b4199ec2ba36e  large_patterns/uniform_fourier_frontier.txt
12773d10269f03eaeaa5ec877a88ce4decce0a2182b66d919c23fdd35abe6833  logs/check_divisibility_shortcut.txt
7bfb806e2258def6571e40b9c9bb516040610c030e25b014b03367fc8ead8759  logs/check_halfset_classification.txt
c8e39ce604430dd63b6602a4cc516e6a5652cdb8739c16c5bac62511c417f9a4  logs/check_label_packings.txt
9ab1fd2a8f29013ada14a63785ba397422789614b4e56abdc8590b06dd43dff6  logs/check_quarter_negative_control_capacity.txt
80de48a35f85b3feba87cbcea7fad0bb2039b38e16a301cf7cf433b06622d5b9  logs/check_quotient_geometry.txt
04133f086def3c109a62bb1fa60dba11431849d0a40987a23eb2263037b403d5  logs/check_singleton_quadratic.txt
16dfa5d3fc4227a2e1465fca502f5aa9cc62599233a47ac78e6207c002630dd6  logs/check_small_selfdual_codes.txt
cb93faadd034433c55a3804f2f314824e0d810ffe766f1905ced4c93bffa548b  logs/check_triorthogonal_obstacle.txt
923f04281c770516a0640460dd109e7d2e4564722a541fa8e4af5d34c1f28717  logs/check_two_32_closure.txt
2f4f1b10343b7accd210942d0878c31b581f1355b5dbddf7cdc67d89bf815ea7  logs/independent_halfset_classification.txt
3f658c8ede5765a03a135d359a0e7617736c0c12c6e5344ae0ff67ffc95ee070  logs/verification_summary.txt
da7de6174cbaa4b1ce51d9d487a037347ca12f05f16a48cf3859cd213922c4a0  proofs/fuglede9_seven_cases_closed.pdf
54a43d9796ea63d8c26801999aef10bcfedbf41d3732cede551737e49f137679  proofs/fuglede9_seven_cases_closed.tex
b2b541cf70aa96f3f139c8c5c0220fdf68fb221b067f23384369997f25771938  root/check_halfset_classification.json
a667c0197eb3fde34dc6d06622d2183765ad165184ded050b0c755ab2ee64315  root/check_halfset_classification.py
69534545a43c16aafe2817172faaf77487e0cce47c6a940fcd6483e61c3d9141  run_checks.py
2b1537603338d745f7ea2933662b7e581b30c2431ade990a19a0d35f667106f7  uniform/check_label_packings.json
6cb86bd6a54fa9ee7c6a75eff343a00467f1b39a7dea4ee394a0210ba5c6f9b3  uniform/check_label_packings.py
a80727677bd2e1118aee86359f11e373b8dd698a97e83a827e84e97ffefa3d87  uniform/check_triorthogonal_obstacle.json
f36a93c6444069dab21e5e0ce7cce0f571fc46d1cebd8d22312a83444bca01ed  uniform/check_triorthogonal_obstacle.py
f97e3c9eda0db9ecc785c0dde1c7e7237e64be6a01776af71e395cb88e04bc4e  uniform/packing_diagnostic_note.txt
cd2343999b5923e0ae64940b47fc00cb230d7f0f666619728ba4d32c59eece5f  uniform/sample_label_counts.json
b149309f8a659e8eabe8f743742620b63ebf3a801a5cc3a31e067e4cf51da1ee  uniform/uniform_remainder.tex


==> anc/code/binary/support/d9_seven_patterns/check_quotient_geometry.json <==
[
  {
    "fiber_sizes": [
      8,
      8,
      16,
      32
    ],
    "all_allocations_and_heavy_pairs_checked": 36,
    "largest_pair_size": 48
  },
  {
    "fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "all_allocations_and_heavy_pairs_checked": 6,
    "largest_pair_size": 48
  },
  {
    "fiber_sizes": [
      8,
      12,
      12,
      32
    ],
    "all_allocations_and_heavy_pairs_checked": 36,
    "largest_pair_size": 44
  },
  {
    "fiber_sizes": [
      8,
      12,
      20,
      24
    ],
    "all_allocations_and_heavy_pairs_checked": 48,
    "largest_pair_size": 44
  },
  {
    "fiber_sizes": [
      8,
      16,
      16,
      24
    ],
    "all_allocations_and_heavy_pairs_checked": 24,
    "largest_pair_size": 40
  },
  {
    "fiber_sizes": [
      12,
      12,
      20,
      20
    ],
    "all_allocations_and_heavy_pairs_checked": 6,
    "largest_pair_size": 40
  },
  {
    "fiber_sizes": [
      12,
      16,
      16,
      20
    ],
    "all_allocations_and_heavy_pairs_checked": 24,
    "largest_pair_size": 36
  }
]


==> anc/code/binary/support/d9_seven_patterns/check_quotient_geometry.py <==
#!/usr/bin/env python3
"""Verify the seven patterns/all allocations and every heavy-pair quotient.

This is an exact check of the finite geometry and arithmetic in the proof,
not an enumeration of spectral pairs.
"""
import itertools
import json
from pathlib import Path

PATTERNS=[(8,8,16,32),(8,8,24,24),(8,12,12,32),(8,12,20,24),
          (8,16,16,24),(12,12,20,20),(12,16,16,20)]
LABELS=[0,1,2,4]

def main():
    out=[]
    for pattern in PATTERNS:
        count=0
        for sizes in set(itertools.permutations(pattern)):
            W=[sum(n*(-1)**((u&a).bit_count()%2) for n,a in zip(sizes,LABELS)) for u in range(8)]
            for i,j in itertools.combinations(range(4),2):
                if sizes[i]+sizes[j]<=32:
                    continue
                a=LABELS[i]^LABELS[j]
                assert a!=7 and a!=0
                L=[u for u in range(8) if (u&a).bit_count()%2==0]
                assert len(L)==4 and all(W[u]!=0 for u in L)
                ann=[v for v in range(8) if all((u&v).bit_count()%2==0 for u in L)]
                assert set(ann)=={0,a}
                assert all(not(v&1 and v&2 and v&4) for v in ann)
                assert (LABELS[i]^LABELS[i])==0 and (LABELS[j]^LABELS[i])==a
                count+=1
        out.append({'fiber_sizes':pattern,'all_allocations_and_heavy_pairs_checked':count,
                    'largest_pair_size':sum(sorted(pattern)[-2:])})
    assert [r['largest_pair_size'] for r in out]==[48,48,44,44,40,40,36]
    # Uniform has no heavy pair; the old heavy-pair plane cannot pack it.
    uniform=[16]*4
    assert all(uniform[i]+uniform[j]==32 for i,j in itertools.combinations(range(4),2))
    Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PASS: all seven patterns, every allocation/heavy-pair choice; uniform threshold checked.')

if __name__=='__main__':
    main()


==> anc/code/binary/support/d9_seven_patterns/data/cube_sample_summary.json <==
{
  "scope": "Exploratory switching sample only; no classification claim",
  "seed": 12261021,
  "seconds": 60.00010533199929,
  "attempts": 659649,
  "counts": {
    "accepted": 3181,
    "distinct_labelled_checked": 3141,
    "rank9_checked": 2190,
    "both_min_weight_at_least8": 1139,
    "both_aperiodic_and_min_weight_at_least8": 225,
    "survives_all_three_filters": 209
  },
  "rank9_oriented_min_affine_weight_counts": {
    "4": 1097,
    "8": 3034,
    "12": 71,
    "16": 178
  },
  "cubic_pairs_after_weight_and_period_filters": {
    "(6, 0)": 8,
    "(3, 6)": 3,
    "(5, 3)": 11,
    "(3, 3)": 28,
    "(5, 0)": 66,
    "(3, 0)": 42,
    "(0, 5)": 29,
    "(0, 0)": 11,
    "(5, 5)": 2,
    "(0, 3)": 13,
    "(0, 6)": 4,
    "(3, 5)": 8
  },
  "cubic_pairs_after_all_three_filters": {
    "(6, 0)": 8,
    "(3, 3)": 22,
    "(5, 0)": 66,
    "(3, 0)": 42,
    "(0, 5)": 29,
    "(0, 0)": 11,
    "(5, 5)": 2,
    "(0, 3)": 13,
    "(0, 6)": 4,
    "(5, 3)": 4,
    "(3, 5)": 6,
    "(3, 6)": 2
  },
  "residual_examples": {
    "((37, 6, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        3,
        10,
        9,
        40,
        43,
        155,
        161,
        224,
        227,
        234,
        105,
        70,
        203,
        245,
        193,
        320,
        500,
        330,
        329,
        360,
        363,
        492,
        353,
        416,
        404,
        426,
        425,
        262,
        267,
        386,
        385,
        384,
        387,
        394,
        393,
        424,
        427,
        418,
        408,
        352,
        355,
        362,
        489,
        328,
        453,
        322,
        374,
        247,
        67,
        202,
        201,
        232,
        235,
        226,
        111,
        23,
        35,
        42,
        41,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        29,
        47,
        42,
        44,
        61,
        36,
        33,
        39,
        54,
        123,
        106,
        108,
        109,
        112,
        113,
        103,
        118,
        64,
        81,
        87,
        70,
        75,
        90,
        92,
        77,
        175,
        190,
        380,
        361,
        352,
        353,
        359,
        354,
        320,
        325,
        343,
        326,
        331,
        334,
        136,
        153,
        272,
        273,
        195,
        210,
        267,
        282,
        268,
        269,
        315,
        298,
        300,
        317,
        228,
        245,
        295,
        310
      ],
      "E_complement": [
        14,
        53,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        394
      ],
      "invariants": [
        [
          37,
          6,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 3, 1), (35, 3, 1), 8, 8)": {
      "E": [
        0,
        495,
        428,
        69,
        34,
        459,
        398,
        97,
        474,
        15,
        118,
        409,
        504,
        23,
        84,
        385,
        365,
        339,
        278,
        302,
        373,
        333,
        270,
        304,
        352,
        344,
        283,
        281,
        376,
        378,
        259,
        315,
        314,
        239,
        150,
        377,
        280,
        247,
        180,
        353,
        220,
        271,
        332,
        153,
        194,
        279,
        338,
        129,
        109,
        85,
        22,
        20,
        117,
        119,
        14,
        54,
        96,
        98,
        39,
        35,
        68,
        64,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        20,
        22,
        23,
        39,
        64,
        34,
        63,
        40,
        41,
        87,
        48,
        217,
        216,
        166,
        189,
        182,
        177,
        207,
        206,
        254,
        153,
        231,
        230,
        241,
        236,
        142,
        233,
        319,
        344,
        314,
        321,
        342,
        305,
        335,
        296,
        382,
        281,
        359,
        352,
        363,
        368,
        270,
        361,
        486,
        385,
        511,
        408,
        399,
        500,
        406,
        497,
        423,
        448,
        450,
        473,
        466,
        469,
        471,
        432
      ],
      "E_complement": [
        6,
        58,
        131
      ],
      "Lambda_complement": [
        6,
        26,
        96
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 5, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        163,
        6,
        5,
        20,
        23,
        18,
        177,
        112,
        83,
        222,
        245,
        100,
        103,
        202,
        193,
        320,
        323,
        326,
        485,
        340,
        503,
        338,
        337,
        304,
        435,
        414,
        277,
        292,
        391,
        394,
        289,
        384,
        291,
        294,
        293,
        308,
        311,
        402,
        305,
        472,
        339,
        470,
        341,
        492,
        327,
        482,
        321,
        96,
        99,
        198,
        101,
        212,
        119,
        114,
        113,
        56,
        19,
        54,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        13,
        23,
        22,
        42,
        120,
        16,
        17,
        27,
        26,
        87,
        86,
        84,
        228,
        80,
        81,
        83,
        227,
        64,
        65,
        67,
        243,
        121,
        43,
        68,
        244,
        343,
        342,
        340,
        341,
        344,
        345,
        339,
        338,
        320,
        321,
        302,
        380,
        335,
        334,
        324,
        325,
        256,
        257,
        434,
        258,
        263,
        262,
        437,
        261,
        279,
        278,
        421,
        277,
        381,
        303,
        418,
        274
      ],
      "E_complement": [
        8,
        32,
        128
      ],
      "Lambda_complement": [
        8,
        54,
        128
      ],
      "invariants": [
        [
          36,
          5,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        3,
        166,
        165,
        180,
        183,
        18,
        17,
        80,
        211,
        94,
        117,
        228,
        231,
        234,
        65,
        352,
        355,
        454,
        453,
        468,
        471,
        370,
        369,
        304,
        435,
        318,
        277,
        388,
        391,
        394,
        289,
        288,
        387,
        390,
        389,
        404,
        407,
        306,
        401,
        344,
        467,
        342,
        469,
        364,
        455,
        354,
        449,
        64,
        67,
        230,
        69,
        244,
        87,
        82,
        81,
        56,
        19,
        54,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        13,
        23,
        22,
        61,
        111,
        16,
        17,
        27,
        26,
        87,
        86,
        84,
        164,
        80,
        81,
        83,
        163,
        64,
        65,
        67,
        179,
        110,
        60,
        68,
        180,
        343,
        342,
        340,
        341,
        344,
        345,
        339,
        338,
        320,
        321,
        313,
        363,
        335,
        334,
        324,
        325,
        256,
        257,
        498,
        258,
        263,
        262,
        501,
        261,
        279,
        278,
        485,
        277,
        362,
        312,
        482,
        274
      ],
      "E_complement": [
        8,
        32,
        128
      ],
      "Lambda_complement": [
        8,
        32,
        193
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (36, 5, 1), 8, 8)": {
      "E": [
        0,
        3,
        14,
        9,
        40,
        43,
        34,
        33,
        160,
        227,
        218,
        233,
        200,
        143,
        194,
        241,
        384,
        451,
        398,
        441,
        488,
        427,
        402,
        417,
        288,
        355,
        298,
        361,
        328,
        271,
        322,
        257,
        256,
        323,
        266,
        329,
        360,
        299,
        354,
        293,
        420,
        483,
        474,
        489,
        456,
        395,
        450,
        497,
        128,
        195,
        138,
        185,
        232,
        171,
        146,
        165,
        36,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        12,
        25,
        43,
        100,
        40,
        57,
        110,
        49,
        51,
        50,
        171,
        224,
        168,
        185,
        234,
        177,
        179,
        178,
        128,
        129,
        131,
        130,
        139,
        154,
        136,
        153,
        431,
        480,
        424,
        441,
        490,
        437,
        435,
        434,
        384,
        385,
        391,
        386,
        395,
        410,
        392,
        413,
        256,
        257,
        259,
        258,
        267,
        282,
        264,
        281,
        299,
        352,
        296,
        313,
        362,
        305,
        307,
        306
      ],
      "E_complement": [
        4,
        16,
        75
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          36,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (37, 5, 1), 8, 8)": {
      "E": [
        0,
        2,
        42,
        4,
        37,
        39,
        35,
        33,
        160,
        207,
        214,
        201,
        232,
        171,
        238,
        241,
        384,
        495,
        426,
        409,
        456,
        423,
        446,
        417,
        288,
        335,
        294,
        329,
        360,
        299,
        366,
        257,
        256,
        367,
        262,
        361,
        328,
        295,
        334,
        269,
        396,
        463,
        470,
        457,
        488,
        391,
        494,
        497,
        128,
        239,
        134,
        153,
        200,
        167,
        190,
        141,
        12,
        34,
        38,
        36,
        5,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        30,
        10,
        29,
        39,
        110,
        122,
        53,
        96,
        57,
        59,
        100,
        167,
        182,
        250,
        181,
        184,
        185,
        187,
        228,
        128,
        129,
        131,
        220,
        143,
        158,
        210,
        157,
        511,
        438,
        506,
        437,
        440,
        481,
        443,
        484,
        384,
        385,
        475,
        476,
        399,
        414,
        466,
        453,
        256,
        257,
        259,
        348,
        271,
        286,
        338,
        285,
        295,
        310,
        378,
        309,
        312,
        313,
        315,
        356
      ],
      "E_complement": [
        10,
        16,
        71
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          37,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        3,
        4,
        9,
        22,
        27,
        18,
        17,
        158,
        147,
        148,
        151,
        54,
        133,
        140,
        49,
        398,
        387,
        388,
        393,
        406,
        411,
        412,
        401,
        286,
        419,
        420,
        281,
        262,
        267,
        268,
        257,
        78,
        435,
        436,
        73,
        86,
        283,
        284,
        81,
        222,
        403,
        404,
        217,
        198,
        395,
        396,
        193,
        142,
        131,
        132,
        135,
        38,
        149,
        156,
        33,
        16,
        19,
        20,
        25,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        15,
        12,
        13,
        27,
        58,
        60,
        61,
        48,
        113,
        119,
        22,
        155,
        154,
        156,
        189,
        176,
        145,
        151,
        150,
        160,
        161,
        167,
        163,
        174,
        234,
        236,
        173,
        507,
        474,
        476,
        477,
        464,
        465,
        471,
        502,
        480,
        481,
        487,
        483,
        494,
        426,
        428,
        493,
        320,
        321,
        322,
        326,
        331,
        335,
        332,
        333,
        379,
        378,
        380,
        349,
        336,
        305,
        311,
        374
      ],
      "E_complement": [
        12,
        97,
        306
      ],
      "Lambda_complement": [
        5,
        32,
        64
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 5, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        371,
        372,
        9,
        22,
        347,
        338,
        17,
        174,
        483,
        484,
        167,
        182,
        453,
        460,
        177,
        446,
        243,
        244,
        441,
        406,
        235,
        236,
        401,
        302,
        83,
        84,
        297,
        262,
        75,
        76,
        257,
        126,
        67,
        68,
        121,
        86,
        91,
        92,
        81,
        238,
        227,
        228,
        233,
        198,
        251,
        252,
        193,
        190,
        179,
        180,
        183,
        166,
        149,
        156,
        161,
        16,
        35,
        36,
        25,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        15,
        12,
        13,
        16,
        58,
        60,
        61,
        48,
        119,
        113,
        29,
        187,
        186,
        188,
        150,
        155,
        177,
        183,
        182,
        128,
        129,
        135,
        131,
        142,
        204,
        202,
        141,
        464,
        506,
        508,
        509,
        496,
        497,
        503,
        477,
        448,
        449,
        455,
        451,
        462,
        396,
        394,
        461,
        320,
        321,
        322,
        326,
        331,
        335,
        332,
        333,
        379,
        378,
        380,
        342,
        347,
        311,
        305,
        374
      ],
      "E_complement": [
        12,
        32,
        320
      ],
      "Lambda_complement": [
        5,
        35,
        64
      ],
      "invariants": [
        [
          35,
          5,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 3, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        371,
        372,
        7,
        22,
        341,
        338,
        17,
        14,
        381,
        378,
        9,
        24,
        363,
        364,
        31,
        286,
        93,
        244,
        439,
        406,
        229,
        76,
        319,
        398,
        253,
        84,
        295,
        310,
        69,
        236,
        415,
        222,
        237,
        68,
        119,
        102,
        85,
        252,
        207,
        78,
        77,
        228,
        231,
        198,
        245,
        92,
        111,
        30,
        45,
        42,
        25,
        8,
        59,
        60,
        15,
        16,
        35,
        36,
        23,
        6,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        13,
        16,
        50,
        52,
        53,
        56,
        127,
        121,
        29,
        187,
        186,
        188,
        158,
        147,
        177,
        183,
        182,
        136,
        137,
        143,
        138,
        135,
        196,
        194,
        133,
        472,
        506,
        508,
        509,
        496,
        497,
        503,
        469,
        456,
        457,
        463,
        458,
        455,
        388,
        386,
        453,
        320,
        321,
        323,
        326,
        331,
        334,
        332,
        333,
        371,
        370,
        372,
        342,
        347,
        319,
        313,
        382
      ],
      "E_complement": [
        32,
        132,
        320
      ],
      "Lambda_complement": [
        4,
        35,
        64
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 5, 1), (34, 5, 1), 8, 8)": {
      "E": [
        0,
        7,
        234,
        233,
        40,
        47,
        194,
        250,
        68,
        71,
        117,
        73,
        108,
        111,
        102,
        97,
        388,
        391,
        398,
        434,
        428,
        431,
        422,
        417,
        448,
        455,
        298,
        297,
        488,
        495,
        313,
        257,
        484,
        483,
        465,
        489,
        460,
        459,
        450,
        449,
        324,
        327,
        426,
        429,
        364,
        367,
        386,
        446,
        132,
        135,
        106,
        109,
        172,
        175,
        121,
        69,
        36,
        35,
        42,
        18,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        26,
        8,
        49,
        123,
        106,
        120,
        105,
        96,
        113,
        99,
        114,
        187,
        170,
        184,
        169,
        160,
        161,
        163,
        162,
        208,
        198,
        211,
        194,
        203,
        242,
        200,
        217,
        443,
        426,
        447,
        425,
        416,
        409,
        419,
        434,
        464,
        465,
        467,
        466,
        309,
        474,
        456,
        295,
        272,
        257,
        275,
        258,
        267,
        484,
        502,
        281,
        380,
        362,
        376,
        361,
        368,
        369,
        371,
        346
      ],
      "E_complement": [
        4,
        51,
        211
      ],
      "Lambda_complement": [
        7,
        16,
        40
      ],
      "invariants": [
        [
          35,
          5,
          1
        ],
        [
          34,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 5, 1), (35, 5, 1), 8, 8)": {
      "E": [
        0,
        15,
        250,
        249,
        56,
        55,
        194,
        234,
        76,
        79,
        98,
        70,
        116,
        119,
        113,
        126,
        396,
        399,
        393,
        429,
        436,
        439,
        433,
        446,
        448,
        463,
        314,
        313,
        504,
        503,
        297,
        257,
        499,
        508,
        465,
        505,
        459,
        452,
        450,
        449,
        332,
        335,
        442,
        437,
        372,
        375,
        386,
        422,
        140,
        143,
        122,
        117,
        180,
        183,
        105,
        77,
        51,
        60,
        58,
        18,
        11,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        18,
        12,
        61,
        95,
        66,
        92,
        65,
        96,
        125,
        99,
        126,
        159,
        130,
        156,
        129,
        160,
        141,
        163,
        142,
        240,
        198,
        243,
        194,
        207,
        254,
        204,
        209,
        415,
        386,
        439,
        429,
        416,
        401,
        419,
        446,
        496,
        477,
        499,
        478,
        277,
        466,
        460,
        267,
        304,
        301,
        307,
        302,
        271,
        456,
        470,
        273,
        372,
        366,
        348,
        321,
        336,
        381,
        339,
        338
      ],
      "E_complement": [
        7,
        32,
        211
      ],
      "Lambda_complement": [
        7,
        24,
        43
      ],
      "invariants": [
        [
          35,
          5,
          1
        ],
        [
          35,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (36, 3, 1), 8, 8)": {
      "E": [
        0,
        21,
        54,
        53,
        68,
        71,
        114,
        113,
        129,
        179,
        134,
        147,
        244,
        247,
        194,
        240,
        448,
        451,
        190,
        501,
        402,
        207,
        434,
        433,
        321,
        371,
        326,
        13,
        124,
        311,
        276,
        304,
        256,
        75,
        310,
        291,
        324,
        327,
        58,
        369,
        248,
        421,
        439,
        389,
        500,
        454,
        450,
        137,
        192,
        195,
        246,
        245,
        132,
        135,
        164,
        177,
        112,
        115,
        119,
        69,
        34,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        19,
        18,
        32,
        33,
        20,
        29,
        39,
        38,
        71,
        146,
        144,
        77,
        148,
        73,
        75,
        150,
        92,
        129,
        179,
        102,
        135,
        90,
        104,
        181,
        403,
        410,
        424,
        425,
        412,
        413,
        431,
        430,
        440,
        441,
        443,
        434,
        447,
        446,
        444,
        445,
        468,
        265,
        315,
        486,
        271,
        466,
        488,
        317,
        503,
        298,
        296,
        501,
        300,
        505,
        499,
        302
      ],
      "E_complement": [
        9,
        16,
        263
      ],
      "Lambda_complement": [
        8,
        48,
        193
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (35, 5, 1), 8, 8)": {
      "E": [
        0,
        3,
        386,
        110,
        416,
        39,
        90,
        74,
        484,
        111,
        30,
        101,
        68,
        75,
        454,
        65,
        320,
        383,
        194,
        325,
        224,
        359,
        354,
        353,
        164,
        291,
        294,
        293,
        260,
        315,
        134,
        257,
        376,
        259,
        262,
        261,
        292,
        295,
        290,
        289,
        352,
        355,
        358,
        357,
        316,
        327,
        322,
        321,
        64,
        67,
        45,
        69,
        100,
        103,
        9,
        93,
        44,
        35,
        38,
        25,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        21,
        63,
        62,
        44,
        45,
        48,
        41,
        43,
        42,
        127,
        126,
        124,
        125,
        248,
        249,
        235,
        242,
        192,
        193,
        211,
        210,
        87,
        78,
        84,
        85,
        383,
        382,
        380,
        381,
        360,
        361,
        379,
        354,
        336,
        337,
        323,
        322,
        343,
        334,
        340,
        341,
        256,
        257,
        259,
        258,
        407,
        406,
        412,
        389,
        431,
        430,
        444,
        445,
        304,
        297,
        299,
        298
      ],
      "E_complement": [
        12,
        48,
        128
      ],
      "Lambda_complement": [
        8,
        16,
        128
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          35,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((37, 5, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        5,
        14,
        3,
        458,
        455,
        460,
        449,
        434,
        415,
        436,
        409,
        80,
        117,
        86,
        123,
        338,
        383,
        348,
        377,
        176,
        157,
        182,
        155,
        200,
        197,
        206,
        195,
        266,
        263,
        268,
        265,
        210,
        215,
        212,
        217,
        202,
        199,
        204,
        193,
        178,
        159,
        180,
        153,
        130,
        167,
        140,
        161,
        82,
        127,
        84,
        113,
        106,
        71,
        108,
        65,
        18,
        31,
        20,
        25,
        10,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        22,
        18,
        51,
        94,
        70,
        98,
        68,
        80,
        81,
        85,
        84,
        135,
        134,
        162,
        131,
        144,
        145,
        140,
        147,
        192,
        193,
        220,
        196,
        215,
        214,
        213,
        243,
        263,
        287,
        261,
        259,
        272,
        305,
        277,
        276,
        352,
        321,
        325,
        323,
        343,
        335,
        338,
        339,
        416,
        385,
        389,
        413,
        407,
        406,
        402,
        404,
        455,
        454,
        450,
        451,
        464,
        497,
        466,
        461
      ],
      "E_complement": [
        8,
        32,
        273
      ],
      "Lambda_complement": [
        7,
        25,
        32
      ],
      "invariants": [
        [
          37,
          5,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (35, 3, 1), 8, 8)": {
      "E": [
        0,
        139,
        18,
        25,
        56,
        179,
        238,
        101,
        104,
        107,
        114,
        249,
        80,
        211,
        74,
        193,
        448,
        331,
        338,
        473,
        316,
        311,
        362,
        481,
        288,
        427,
        314,
        441,
        280,
        403,
        258,
        257,
        256,
        395,
        402,
        281,
        508,
        503,
        426,
        289,
        360,
        363,
        370,
        377,
        336,
        339,
        330,
        449,
        192,
        75,
        210,
        217,
        248,
        115,
        46,
        165,
        32,
        171,
        58,
        57,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        8,
        16,
        21,
        51,
        50,
        48,
        53,
        58,
        59,
        35,
        38,
        119,
        170,
        116,
        117,
        100,
        101,
        125,
        160,
        152,
        69,
        71,
        70,
        87,
        86,
        146,
        79,
        375,
        374,
        424,
        373,
        440,
        357,
        359,
        358,
        324,
        325,
        327,
        410,
        343,
        394,
        340,
        341,
        256,
        261,
        259,
        258,
        275,
        278,
        272,
        273,
        307,
        310,
        304,
        305,
        288,
        293,
        291,
        290
      ],
      "E_complement": [
        4,
        8,
        128
      ],
      "Lambda_complement": [
        4,
        26,
        194
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (37, 6, 1), 8, 8)": {
      "E": [
        0,
        61,
        58,
        7,
        120,
        123,
        66,
        65,
        224,
        227,
        218,
        201,
        152,
        155,
        162,
        177,
        446,
        387,
        388,
        441,
        504,
        507,
        482,
        481,
        368,
        355,
        378,
        377,
        264,
        283,
        290,
        289,
        256,
        259,
        314,
        313,
        376,
        325,
        322,
        383,
        480,
        483,
        458,
        473,
        408,
        411,
        434,
        417,
        128,
        131,
        154,
        153,
        198,
        251,
        252,
        193,
        96,
        115,
        90,
        89,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        17,
        40,
        74,
        43,
        77,
        35,
        69,
        36,
        90,
        203,
        202,
        204,
        201,
        196,
        217,
        195,
        198,
        227,
        129,
        228,
        130,
        236,
        146,
        235,
        141,
        424,
        462,
        431,
        457,
        443,
        449,
        416,
        454,
        384,
        389,
        391,
        386,
        403,
        394,
        392,
        397,
        359,
        257,
        352,
        262,
        360,
        266,
        375,
        265,
        335,
        330,
        328,
        333,
        320,
        321,
        351,
        322
      ],
      "E_complement": [
        4,
        16,
        32
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          37,
          6,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((37, 3, 1), (34, 0, 1), 16, 8)": {
      "E": [
        0,
        13,
        132,
        135,
        168,
        43,
        162,
        47,
        190,
        61,
        58,
        183,
        152,
        149,
        146,
        145,
        448,
        461,
        276,
        279,
        312,
        443,
        354,
        495,
        382,
        509,
        426,
        295,
        264,
        261,
        338,
        337,
        256,
        269,
        468,
        471,
        504,
        379,
        418,
        303,
        446,
        317,
        362,
        487,
        456,
        453,
        402,
        401,
        144,
        157,
        20,
        23,
        56,
        187,
        50,
        191,
        46,
        173,
        170,
        39,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        10,
        12,
        8,
        28,
        47,
        44,
        45,
        37,
        22,
        39,
        38,
        123,
        122,
        124,
        125,
        133,
        132,
        130,
        131,
        80,
        81,
        87,
        97,
        91,
        90,
        107,
        93,
        398,
        399,
        393,
        392,
        368,
        369,
        375,
        374,
        336,
        337,
        343,
        353,
        347,
        346,
        363,
        349,
        261,
        257,
        263,
        262,
        267,
        271,
        268,
        269,
        284,
        298,
        300,
        296,
        288,
        278,
        290,
        294
      ],
      "E_complement": [
        6,
        24,
        72
      ],
      "Lambda_complement": [
        5,
        50,
        192
      ],
      "invariants": [
        [
          37,
          3,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        16,
        8
      ]
    },
    "((36, 3, 1), (36, 3, 1), 8, 8)": {
      "E": [
        0,
        131,
        10,
        137,
        152,
        155,
        162,
        161,
        208,
        83,
        234,
        105,
        200,
        86,
        194,
        92,
        496,
        371,
        458,
        329,
        488,
        491,
        482,
        481,
        288,
        419,
        298,
        425,
        293,
        443,
        287,
        385,
        384,
        259,
        442,
        313,
        296,
        438,
        290,
        444,
        352,
        483,
        362,
        489,
        328,
        331,
        370,
        369,
        64,
        195,
        74,
        201,
        245,
        107,
        207,
        81,
        160,
        35,
        154,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        8,
        25,
        59,
        42,
        56,
        61,
        48,
        53,
        51,
        54,
        123,
        122,
        124,
        121,
        112,
        113,
        119,
        102,
        68,
        85,
        71,
        66,
        79,
        74,
        76,
        73,
        139,
        382,
        376,
        141,
        128,
        353,
        371,
        134,
        320,
        255,
        323,
        338,
        331,
        244,
        328,
        333,
        186,
        257,
        263,
        258,
        177,
        286,
        268,
        265,
        315,
        202,
        204,
        301,
        304,
        193,
        199,
        306
      ],
      "E_complement": [
        4,
        16,
        32
      ],
      "Lambda_complement": [
        4,
        16,
        417
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (35, 3, 1), 8, 8)": {
      "E": [
        0,
        251,
        12,
        9,
        74,
        47,
        36,
        221,
        128,
        135,
        140,
        117,
        170,
        83,
        196,
        161,
        318,
        455,
        428,
        457,
        490,
        495,
        280,
        483,
        290,
        327,
        432,
        329,
        406,
        367,
        356,
        355,
        354,
        359,
        366,
        361,
        330,
        335,
        292,
        321,
        482,
        487,
        494,
        489,
        426,
        463,
        452,
        449,
        194,
        167,
        172,
        169,
        138,
        141,
        132,
        129,
        34,
        39,
        76,
        41,
        10,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        13,
        12,
        24,
        30,
        37,
        68,
        232,
        233,
        240,
        225,
        229,
        228,
        109,
        108,
        104,
        110,
        96,
        97,
        114,
        116,
        128,
        145,
        133,
        132,
        85,
        52,
        136,
        137,
        365,
        379,
        376,
        361,
        375,
        353,
        429,
        460,
        400,
        385,
        389,
        388,
        413,
        396,
        392,
        393,
        279,
        257,
        477,
        444,
        269,
        283,
        264,
        281,
        493,
        508,
        488,
        489,
        480,
        497,
        485,
        484
      ],
      "E_complement": [
        2,
        16,
        96
      ],
      "Lambda_complement": [
        7,
        16,
        168
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (36, 3, 1), 8, 8)": {
      "E": [
        0,
        164,
        35,
        106,
        12,
        40,
        43,
        11,
        356,
        320,
        323,
        266,
        360,
        460,
        331,
        363,
        317,
        285,
        371,
        446,
        309,
        277,
        278,
        306,
        93,
        125,
        23,
        90,
        85,
        117,
        114,
        214,
        84,
        116,
        119,
        58,
        92,
        124,
        251,
        95,
        308,
        276,
        403,
        350,
        316,
        284,
        287,
        315,
        365,
        329,
        291,
        362,
        481,
        325,
        322,
        354,
        137,
        45,
        67,
        10,
        5,
        33,
        34,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        11,
        30,
        9,
        8,
        32,
        70,
        34,
        80,
        43,
        89,
        169,
        91,
        416,
        289,
        290,
        291,
        319,
        298,
        297,
        296,
        359,
        257,
        369,
        259,
        376,
        394,
        508,
        264,
        304,
        322,
        434,
        320,
        315,
        329,
        301,
        331,
        355,
        273,
        373,
        275,
        494,
        282,
        362,
        408,
        99,
        23,
        97,
        19,
        104,
        26,
        106,
        12,
        48,
        66,
        50,
        84,
        187,
        73,
        57,
        75
      ],
      "E_complement": [
        4,
        16,
        128
      ],
      "Lambda_complement": [
        6,
        113,
        128
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 5, 1), (36, 3, 1), 8, 8)": {
      "E": [
        0,
        100,
        9,
        10,
        47,
        40,
        34,
        33,
        292,
        192,
        297,
        298,
        267,
        140,
        258,
        257,
        311,
        215,
        217,
        350,
        255,
        252,
        246,
        241,
        23,
        503,
        509,
        506,
        479,
        476,
        466,
        85,
        468,
        52,
        477,
        474,
        511,
        508,
        114,
        501,
        244,
        276,
        377,
        254,
        223,
        220,
        214,
        209,
        231,
        259,
        265,
        266,
        171,
        300,
        290,
        289,
        67,
        39,
        41,
        42,
        15,
        8,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        30,
        8,
        9,
        35,
        110,
        32,
        121,
        40,
        113,
        235,
        114,
        355,
        418,
        416,
        417,
        444,
        425,
        427,
        426,
        460,
        385,
        475,
        386,
        467,
        330,
        279,
        393,
        435,
        490,
        368,
        489,
        440,
        481,
        431,
        482,
        456,
        401,
        479,
        402,
        260,
        410,
        448,
        345,
        72,
        22,
        75,
        18,
        67,
        26,
        64,
        13,
        51,
        106,
        48,
        125,
        248,
        97,
        59,
        98
      ],
      "E_complement": [
        4,
        16,
        384
      ],
      "Lambda_complement": [
        7,
        80,
        131
      ],
      "invariants": [
        [
          36,
          5,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 3, 1), (36, 0, 1), 8, 8)": {
      "E": [
        0,
        1,
        2,
        3,
        148,
        149,
        166,
        167,
        224,
        225,
        226,
        227,
        247,
        30,
        45,
        196,
        496,
        497,
        450,
        451,
        356,
        357,
        358,
        359,
        288,
        289,
        274,
        275,
        311,
        478,
        477,
        308,
        304,
        473,
        474,
        307,
        404,
        405,
        422,
        423,
        464,
        465,
        466,
        467,
        503,
        502,
        453,
        452,
        240,
        25,
        42,
        195,
        84,
        85,
        86,
        87,
        32,
        33,
        18,
        19,
        7,
        6,
        5,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        13,
        14,
        7,
        18,
        53,
        54,
        17,
        56,
        57,
        58,
        59,
        116,
        177,
        178,
        119,
        112,
        181,
        182,
        115,
        72,
        141,
        142,
        75,
        98,
        137,
        138,
        97,
        372,
        415,
        412,
        439,
        368,
        445,
        446,
        435,
        328,
        389,
        390,
        395,
        332,
        393,
        394,
        399,
        504,
        453,
        454,
        259,
        508,
        495,
        492,
        263,
        452,
        505,
        506,
        319,
        448,
        509,
        510,
        315
      ],
      "E_complement": [
        48,
        64,
        152
      ],
      "Lambda_complement": [
        8,
        37,
        192
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          36,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((38, 3, 1), (35, 5, 1), 8, 8)": {
      "E": [
        0,
        87,
        66,
        21,
        164,
        19,
        6,
        177,
        46,
        199,
        210,
        59,
        212,
        131,
        150,
        193,
        320,
        375,
        354,
        341,
        484,
        467,
        498,
        497,
        304,
        263,
        294,
        293,
        458,
        419,
        438,
        479,
        384,
        489,
        508,
        337,
        292,
        499,
        486,
        501,
        496,
        295,
        306,
        289,
        340,
        355,
        374,
        389,
        208,
        247,
        214,
        213,
        116,
        13,
        24,
        113,
        160,
        135,
        146,
        165,
        4,
        35,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        4,
        6,
        15,
        17,
        16,
        18,
        19,
        34,
        43,
        41,
        40,
        103,
        102,
        100,
        109,
        98,
        99,
        97,
        96,
        126,
        119,
        117,
        116,
        77,
        76,
        78,
        79,
        133,
        132,
        134,
        135,
        362,
        355,
        353,
        352,
        374,
        375,
        373,
        372,
        175,
        174,
        172,
        165,
        234,
        227,
        225,
        224,
        261,
        260,
        262,
        263,
        273,
        272,
        274,
        283,
        200,
        201,
        203,
        202
      ],
      "E_complement": [
        8,
        52,
        84
      ],
      "Lambda_complement": [
        8,
        52,
        388
      ],
      "invariants": [
        [
          38,
          3,
          1
        ],
        [
          35,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 5, 1), (35, 3, 1), 8, 8)": {
      "E": [
        0,
        21,
        26,
        17,
        56,
        51,
        34,
        41,
        480,
        107,
        506,
        111,
        472,
        83,
        450,
        73,
        192,
        203,
        218,
        209,
        230,
        243,
        226,
        233,
        160,
        171,
        186,
        177,
        152,
        147,
        156,
        137,
        128,
        139,
        154,
        135,
        184,
        187,
        162,
        169,
        352,
        245,
        370,
        241,
        336,
        211,
        322,
        201,
        72,
        75,
        90,
        81,
        120,
        115,
        116,
        105,
        32,
        35,
        58,
        49,
        6,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        10,
        18,
        20,
        17,
        51,
        50,
        52,
        44,
        32,
        33,
        39,
        38,
        115,
        114,
        109,
        113,
        96,
        97,
        99,
        102,
        64,
        65,
        71,
        70,
        83,
        75,
        84,
        85,
        243,
        242,
        500,
        501,
        505,
        481,
        487,
        486,
        196,
        193,
        455,
        479,
        467,
        470,
        468,
        469,
        128,
        129,
        414,
        390,
        403,
        402,
        404,
        405,
        179,
        182,
        436,
        437,
        420,
        440,
        423,
        422
      ],
      "E_complement": [
        5,
        8,
        256
      ],
      "Lambda_complement": [
        4,
        25,
        256
      ],
      "invariants": [
        [
          36,
          5,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (36, 5, 1), 8, 8)": {
      "E": [
        0,
        3,
        21,
        121,
        101,
        27,
        98,
        14,
        224,
        227,
        154,
        228,
        248,
        251,
        130,
        129,
        384,
        387,
        391,
        406,
        408,
        411,
        397,
        481,
        352,
        355,
        282,
        281,
        376,
        262,
        258,
        257,
        288,
        291,
        378,
        377,
        357,
        283,
        354,
        353,
        431,
        451,
        410,
        484,
        504,
        404,
        386,
        385,
        160,
        163,
        135,
        249,
        152,
        155,
        226,
        225,
        64,
        44,
        26,
        25,
        23,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        10,
        12,
        21,
        39,
        94,
        56,
        69,
        52,
        81,
        43,
        82,
        199,
        194,
        216,
        193,
        204,
        205,
        203,
        206,
        156,
        153,
        159,
        134,
        147,
        138,
        136,
        149,
        455,
        450,
        472,
        473,
        468,
        461,
        459,
        462,
        508,
        385,
        511,
        390,
        499,
        394,
        496,
        405,
        256,
        281,
        259,
        262,
        271,
        266,
        276,
        277,
        327,
        350,
        344,
        349,
        332,
        337,
        331,
        338
      ],
      "E_complement": [
        9,
        32,
        84
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          36,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (37, 6, 1), 8, 8)": {
      "E": [
        0,
        5,
        9,
        99,
        83,
        57,
        7,
        68,
        79,
        74,
        70,
        67,
        65,
        2,
        21,
        16,
        329,
        266,
        370,
        159,
        296,
        322,
        334,
        331,
        347,
        350,
        136,
        332,
        148,
        269,
        257,
        152,
        156,
        261,
        358,
        144,
        316,
        342,
        128,
        324,
        335,
        330,
        326,
        323,
        321,
        258,
        277,
        151,
        73,
        10,
        29,
        119,
        71,
        45,
        78,
        75,
        91,
        94,
        15,
        76,
        8,
        13,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        30,
        61,
        11,
        72,
        126,
        125,
        107,
        247,
        241,
        245,
        244,
        90,
        76,
        79,
        89,
        242,
        211,
        208,
        214,
        37,
        35,
        7,
        38,
        58,
        44,
        47,
        57,
        474,
        460,
        463,
        473,
        453,
        339,
        336,
        369,
        421,
        388,
        304,
        422,
        442,
        428,
        431,
        441,
        279,
        417,
        386,
        419,
        392,
        414,
        413,
        427,
        488,
        478,
        509,
        491,
        375,
        342,
        482,
        340
      ],
      "E_complement": [
        19,
        33,
        384
      ],
      "Lambda_complement": [
        16,
        32,
        128
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          37,
          6,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    }
  }
}

==> anc/code/binary/support/d9_seven_patterns/global/check_singleton_quadratic.json <==
{
  "moment_rank": 42,
  "quadratic_dimension": 22,
  "orthogonality_verified": true,
  "canonical_quadratics": [
    {
      "polar_rank": 0,
      "constant": 0,
      "radical_linear": 0,
      "weight": 0,
      "periods": 64
    },
    {
      "polar_rank": 0,
      "constant": 0,
      "radical_linear": 1,
      "weight": 32,
      "periods": 32
    },
    {
      "polar_rank": 0,
      "constant": 1,
      "radical_linear": 0,
      "weight": 64,
      "periods": 64
    },
    {
      "polar_rank": 0,
      "constant": 1,
      "radical_linear": 1,
      "weight": 32,
      "periods": 32
    },
    {
      "polar_rank": 2,
      "constant": 0,
      "radical_linear": 0,
      "weight": 16,
      "periods": 16
    },
    {
      "polar_rank": 2,
      "constant": 0,
      "radical_linear": 1,
      "weight": 32,
      "periods": 8
    },
    {
      "polar_rank": 2,
      "constant": 1,
      "radical_linear": 0,
      "weight": 48,
      "periods": 16
    },
    {
      "polar_rank": 2,
      "constant": 1,
      "radical_linear": 1,
      "weight": 32,
      "periods": 8
    },
    {
      "polar_rank": 4,
      "constant": 0,
      "radical_linear": 0,
      "weight": 24,
      "periods": 4
    },
    {
      "polar_rank": 4,
      "constant": 0,
      "radical_linear": 1,
      "weight": 32,
      "periods": 2
    },
    {
      "polar_rank": 4,
      "constant": 1,
      "radical_linear": 0,
      "weight": 40,
      "periods": 4
    },
    {
      "polar_rank": 4,
      "constant": 1,
      "radical_linear": 1,
      "weight": 32,
      "periods": 2
    },
    {
      "polar_rank": 6,
      "constant": 0,
      "radical_linear": 0,
      "weight": 28,
      "periods": 1
    },
    {
      "polar_rank": 6,
      "constant": 1,
      "radical_linear": 0,
      "weight": 36,
      "periods": 1
    }
  ],
  "singleton_weights_divisible_by_eight": [
    0,
    16,
    24,
    32,
    40,
    48,
    64
  ]
}


==> anc/code/binary/support/d9_seven_patterns/global/check_singleton_quadratic.py <==
#!/usr/bin/env python3
"""Exact finite linear-algebra check for the singleton-quadratic reduction.

This checks the RM-duality step and canonical quadratic weight/period
arithmetic, not existence or tiling of any spectral 64-set.
"""
from itertools import combinations
import json
from pathlib import Path

def rank(vectors):
    basis={}
    for vector in vectors:
        while vector:
            pivot=vector.bit_length()-1
            if pivot in basis:vector^=basis[pivot]
            else:basis[pivot]=vector;break
    return len(basis)

def monomials(degree):
    masks=[sum(1<<i for i in subset) for d in range(degree+1)
           for subset in combinations(range(6),d)]
    return [sum(1<<x for x in range(64) if x&mask==mask) for mask in masks]

moment_rows=monomials(3)
quadratics=monomials(2)
assert rank(moment_rows)==42
assert rank(quadratics)==22
assert all((q&m).bit_count()%2==0 for q in quadratics for m in moment_rows)
assert 42+22==64

canonical=[]
for half_rank in range(4):
    for constant in range(2):
        for radical_linear in range(2):
            if radical_linear and half_rank==3:continue
            S=[]
            for x in range(64):
                value=constant
                for i in range(half_rank):value^=((x>>(2*i))&1)*((x>>(2*i+1))&1)
                if radical_linear:value^=(x>>(2*half_rank))&1
                S.append(value)
            weight=sum(S)
            periods=[p for p in range(64) if all(S[x]==S[x^p] for x in range(64))]
            if weight%8==0:assert len(periods)>=2
            if half_rank==3:assert weight in [28,36]
            canonical.append(dict(polar_rank=2*half_rank,constant=constant,
                                  radical_linear=radical_linear,weight=weight,
                                  periods=len(periods)))

out=dict(moment_rank=42,quadratic_dimension=22,orthogonality_verified=True,
         canonical_quadratics=canonical,
         singleton_weights_divisible_by_eight=sorted({c['weight'] for c in canonical if c['weight']%8==0}))
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/code/binary/support/d9_seven_patterns/global/independent_halfset_classification.json <==
{
  "all_1164_balanced_shifts_independently_verified": true,
  "all_seven_unequal_label_packings_verified": true,
  "classes": [
    {
      "representative": "",
      "balanced": 127
    },
    {
      "representative": "12",
      "balanced": 124
    },
    {
      "representative": "14+23",
      "balanced": 112
    },
    {
      "representative": "123",
      "balanced": 120
    },
    {
      "representative": "123+14",
      "balanced": 118
    },
    {
      "representative": "123+24+15",
      "balanced": 112
    },
    {
      "representative": "123+245+13",
      "balanced": 115
    },
    {
      "representative": "123+245+26+13",
      "balanced": 112
    },
    {
      "representative": "123+245+34+13+15",
      "balanced": 112
    },
    {
      "representative": "123+245+346+12+13+25",
      "balanced": 112
    }
  ]
}


==> anc/code/binary/support/d9_seven_patterns/global/independent_halfset_classification.py <==
#!/usr/bin/env python3
"""Independent direct-Walsh audit of the ten external classes.

Uses direct character summation and augmented binary linear consistency,
independent of the fast-Walsh / antiperiod enumeration implementation.
External classification completeness is not established by this checker.
"""
import json
from itertools import combinations
from pathlib import Path

REPS=['','12','14+23','123','123+14','123+24+15',
      '123+245+13','123+245+26+13','123+245+34+13+15',
      '123+245+346+12+13+25']

def consistent(vectors):
    # Equations vector dot t = 1. Bit 7 holds the right-hand side.
    basis={}
    for vector in vectors:
        row=vector|128
        while row&127:
            pivot=(row&127).bit_length()-1
            if pivot in basis:row^=basis[pivot]
            else:basis[pivot]=row;break
        else:
            if row&128:return False
    return True

def main():
    root=Path(__file__).resolve().parents[1]
    original=json.loads((root/'root/check_halfset_classification.json').read_text())
    by_rep={r['representative']:r for r in original['records']}
    counts=[]
    total=0
    for rep in REPS:
        monomials=[sum(1<<(int(i)-1) for i in term) for term in rep.split('+') if term]
        sign=[(-1)**sum(int(x&m==m) for m in monomials) for x in range(128)]
        W=[sum(sign[x]*(-1)**((x&u).bit_count()%2) for x in range(128)) for u in range(128)]
        assert all(w%32==0 for w in W)
        support={u for u in range(128) if W[u]}
        record=by_rep[rep]
        assert len(support)==record['walsh_support_size']
        total+=len(record['cases'])
        for c in record['cases']:
            shift=c['linear_shift'];S={u^shift for u in support}
            assert W[shift]==0 and 0 not in S
            triangle=any(a^b in S for a,b in combinations(S,2))
            antiperiod=consistent(S)
            assert triangle or antiperiod
            assert triangle==(c['triangle'] is not None)
            assert antiperiod==(c['antiperiod'] is not None)
            if c['antiperiod'] is not None:
                t=c['antiperiod']
                changed=[sign[x]*(-1)**((x&shift).bit_count()%2) for x in range(128)]
                assert all(changed[x^t]==-changed[x] for x in range(128))
        counts.append(dict(representative=rep,balanced=len(record['cases'])))
    assert total==1164
    # Label-only part of the quotient argument, all seven unequal tuples.
    patterns=[(8,8,16,32),(8,8,24,24),(8,12,12,32),(8,12,20,24),
              (8,16,16,24),(12,12,20,20),(12,16,16,20)]
    a=6;L={x for x in range(8) if (a&x).bit_count()%2==0}
    assert len(L)==4
    for n in patterns:
        W=[n[0]+sum(n[i+1]*(-1)**((u>>i)&1) for i in range(3)) for u in range(8)]
        Z={u for u in range(1,8) if not W[u]}
        assert not(Z&L)
        assert n[2]+n[3]>32
        assert a!=7
    out=dict(all_1164_balanced_shifts_independently_verified=True,
             all_seven_unequal_label_packings_verified=True,classes=counts)
    Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PASS: independent direct Walsh sums, linear consistency, actual antiperiods, and all seven quotient packings.')

if __name__=='__main__':main()


==> anc/code/binary/support/d9_seven_patterns/global/quarter_integral_proof_audit.txt <==
INDEPENDENT AUDIT OF THE SMALL-CODE PROOF
21 October 2026

Verdict: no gap found in granularity/quarter_integral_trianglefree.tex.
The proof establishes the Boolean Fourier lemma in arbitrary dimension,
conditional only on complete classification of the indicated binary
self-dual codes of lengths <=16 and the supplied finite coset checks.

1. Odd-coefficient moments.
From P(x)=sum k_s chi_s(x)=4f(x)=4 mod8, subtract P(0) to obtain
sum_{s dot x=1} k_s=0 mod4. Coordinate and pairwise-coordinate sums then
give even first moments and even second moments of the odd-coefficient
support O. Thus its binary evaluation code is self-orthogonal. Parseval
gives |O|=0 mod4, and |O|<=16.

2. Small-cap argument.
The no-zero/no-duplicate/no-triangle conditions give minimum distance >=4
for C^perp. Adding the all-one word to C preserves self-orthogonality;
extension to a binary self-dual code D is legitimate. D is contained in
C^perp, so D also has minimum distance >=4. If 1 is absent from C, an odd
v exists in C^perp. Every representative of v+D remains in C^perp.
The small-code odd-coset check supplies a weight-1/3 representative,
contradicting minimum distance >=4. At length4 no such self-dual D exists.

3. Even coefficients.
After O is shown odd on a functional t, |O|>=8 leaves at most two even
nonzero Fourier coefficients, both +/-1/2. Averaging f(x),f(x+t) produces
an integer-valued function, ruling out exactly one retained coefficient.
With two retained coefficients, all eight odd coefficients have size1/4.
Self-orthogonality gives dim span(O)<=4; odd-hyperplane containment and
|O|=8 give the reverse inequality. Hence O fills an odd affine hyperplane
of its four-dimensional span W.

4. Repairing t.
The pointwise identities g h=0 and h^2=1-g^2 imply that h is supported on
one physical hyperplane, so Fourier support O is invariant under a+b.
Therefore a+b is in W. If a is in W, t(a)=0 makes a a nonzero sum of two
distinct O points, contradicting triangle-freeness. Otherwise a functional
v annihilating W and odd on a also is odd on b, and t+v is odd on every
Fourier-support point. This completes the proof.

5. Independent finite certificate audit.
I independently formed the five supplied min-distance-four codes from
their generator rows. All rows have valid bounds; every span has the
required size and is self-orthogonal with minimum distance >=4. Instead
of reusing syndromes, I formed the actual union of all supplied odd leader
cosets. It equals every odd vector at each length: 128 at length8, 2048
at length12, and 32768 for each of the three length16 models.

The classification completeness itself was not re-established. This
dependency is correctly disclosed in the proof. No extra mathematical
assumption is needed for the application to the seven unequal patterns.


==> anc/code/binary/support/d9_seven_patterns/granularity/check_small_selfdual_codes.py <==
#!/usr/bin/env python3
"""Check all small self-dual models and positive odd-coset coverings.

Classification completeness remains external (Pless 1972; Harada-Munemasa).
The source list includes all models of length12/16, and the unique min4
length8 model. Models of minimum2 do not enter the cap lemma.
"""
import itertools
import json
from pathlib import Path

ROOT=Path(__file__).resolve().parent
data=json.loads((ROOT/'selfdual_small_codes.json').read_text())
out=[]
for index,item in enumerate(data['codes']):
    n=item['n'];rows=item['rows'];C=[0]
    for row in rows:C += [x^row for x in C]
    assert len(C)==len(set(C))==2**(n//2)
    assert all((a&b).bit_count()%2==0 for a in rows for b in rows)
    assert (1<<n)-1 in C
    minimum=min(x.bit_count() for x in C if x)
    if minimum<4:continue
    def syndrome(v):
        return sum(((v&r).bit_count()%2)<<i for i,r in enumerate(rows))
    leaders={}
    for weight in [1,3]:
        for loc in itertools.combinations(range(n),weight):
            v=sum(1<<j for j in loc)
            leaders.setdefault(syndrome(v),v)
    # Every odd coset is distinct from every even coset, and exactly half
    # the cosets are odd because every codeword is even.
    assert len(leaders)==2**(n//2-1)
    assert all(v.bit_count() in [1,3] for v in leaders.values())
    assert all(syndrome(v)==s for s,v in leaders.items())
    out.append(dict(source_index=index,length=n,minimum_distance=minimum,
                    odd_cosets_certified=len(leaders),leaders=leaders))
assert sorted(x['length'] for x in out)==[8,12,16,16,16]
(ROOT/'small_selfdual_coset_certificates.json').write_text(json.dumps(out,indent=2)+'\n')
print('PASS: five min-distance-four self-dual models; every odd coset has a weight-one/three leader.')


==> anc/code/binary/support/d9_seven_patterns/granularity/selfdual_small_codes.json <==
{
  "source": "Harada–Munemasa Database of Binary Self-Dual Codes, source files 8-II.magma,12.magma,16-I.magma,16-II.magma; classification V.Pless1972.",
  "codes": [
    {
      "n": 16,
      "rows": [
        41025,
        16386,
        33092,
        41224,
        8528,
        160,
        1536,
        6144
      ]
    },
    {
      "n": 16,
      "rows": [
        5633,
        5058,
        5572,
        1800,
        1680,
        1632,
        10240,
        49152
      ]
    },
    {
      "n": 16,
      "rows": [
        257,
        130,
        32772,
        2056,
        528,
        8224,
        16448,
        5120
      ]
    },
    {
      "n": 16,
      "rows": [
        57441,
        57506,
        57540,
        26632,
        240,
        4352,
        43520,
        52224
      ]
    },
    {
      "n": 16,
      "rows": [
        18881,
        47554,
        61892,
        22728,
        22864,
        22944,
        27136,
        52224
      ]
    },
    {
      "n": 16,
      "rows": [
        297,
        106,
        332,
        368,
        26752,
        43520,
        52224,
        61440
      ]
    },
    {
      "n": 16,
      "rows": [
        45057,
        31170,
        55748,
        41224,
        41104,
        41056,
        43520,
        58368
      ]
    },
    {
      "n": 12,
      "rows": [
        17,
        2050,
        1796,
        1672,
        1440,
        960
      ]
    },
    {
      "n": 12,
      "rows": [
        17,
        6,
        40,
        192,
        768,
        3072
      ]
    },
    {
      "n": 12,
      "rows": [
        3857,
        1938,
        2196,
        2440,
        2720,
        3264
      ]
    },
    {
      "n": 8,
      "rows": [
        225,
        210,
        180,
        120
      ]
    }
  ]
}


==> anc/code/binary/support/d9_seven_patterns/granularity/small_selfdual_coset_certificates.json <==
[
  {
    "source_index": 4,
    "length": 16,
    "minimum_distance": 4,
    "odd_cosets_certified": 128,
    "leaders": {
      "1": 1,
      "2": 2,
      "4": 4,
      "8": 8,
      "16": 16,
      "32": 32,
      "31": 64,
      "47": 128,
      "55": 256,
      "64": 512,
      "128": 1024,
      "251": 2048,
      "62": 4096,
      "70": 8192,
      "253": 16384,
      "134": 32768,
      "7": 7,
      "11": 11,
      "19": 19,
      "35": 35,
      "28": 67,
      "44": 131,
      "52": 259,
      "67": 515,
      "131": 1027,
      "248": 2051,
      "61": 4099,
      "69": 8195,
      "254": 16387,
      "133": 32771,
      "13": 13,
      "21": 21,
      "37": 37,
      "26": 69,
      "42": 133,
      "50": 261,
      "59": 4101,
      "25": 25,
      "41": 41,
      "22": 73,
      "38": 137,
      "73": 521,
      "137": 1033,
      "242": 2057,
      "79": 8201,
      "244": 16393,
      "143": 32777,
      "49": 49,
      "14": 81,
      "81": 529,
      "145": 1041,
      "234": 2065,
      "87": 8209,
      "236": 16401,
      "151": 32785,
      "97": 545,
      "161": 1057,
      "218": 2081,
      "103": 8225,
      "220": 16417,
      "167": 32801,
      "94": 577,
      "158": 1089,
      "229": 2113,
      "88": 8257,
      "227": 16449,
      "152": 32833,
      "110": 641,
      "174": 1153,
      "213": 2177,
      "104": 8321,
      "211": 16513,
      "168": 32897,
      "118": 769,
      "182": 1281,
      "205": 2305,
      "112": 8449,
      "203": 16641,
      "176": 33025,
      "193": 1537,
      "186": 2561,
      "127": 4609,
      "188": 16897,
      "199": 33281,
      "122": 3073,
      "191": 5121,
      "124": 17409,
      "196": 6145,
      "121": 12289,
      "194": 20481,
      "185": 36865,
      "56": 4102,
      "74": 522,
      "138": 1034,
      "241": 2058,
      "76": 8202,
      "247": 16394,
      "140": 32778,
      "82": 530,
      "146": 1042,
      "233": 2066,
      "84": 8210,
      "239": 16402,
      "148": 32786,
      "98": 546,
      "162": 1058,
      "217": 2082,
      "100": 8226,
      "223": 16418,
      "164": 32802,
      "93": 578,
      "157": 1090,
      "230": 2114,
      "91": 8258,
      "224": 16450,
      "155": 32834,
      "109": 642,
      "173": 1154,
      "214": 2178,
      "107": 8322,
      "208": 16514,
      "171": 32898,
      "117": 770,
      "181": 1282,
      "206": 2306,
      "115": 8450,
      "200": 16642,
      "179": 33026
    }
  },
  {
    "source_index": 5,
    "length": 16,
    "minimum_distance": 4,
    "odd_cosets_certified": 128,
    "leaders": {
      "1": 1,
      "2": 2,
      "4": 4,
      "7": 8,
      "8": 16,
      "11": 32,
      "14": 64,
      "16": 128,
      "13": 256,
      "32": 512,
      "64": 1024,
      "112": 2048,
      "128": 4096,
      "176": 8192,
      "208": 16384,
      "224": 32768,
      "19": 131,
      "35": 515,
      "67": 1027,
      "115": 2051,
      "131": 4099,
      "179": 8195,
      "211": 16387,
      "227": 32771,
      "21": 133,
      "37": 517,
      "69": 1029,
      "117": 2053,
      "133": 4101,
      "181": 8197,
      "213": 16389,
      "229": 32773,
      "22": 137,
      "38": 521,
      "70": 1033,
      "118": 2057,
      "134": 4105,
      "182": 8201,
      "214": 16393,
      "230": 32777,
      "25": 145,
      "41": 529,
      "73": 1041,
      "121": 2065,
      "137": 4113,
      "185": 8209,
      "217": 16401,
      "233": 32785,
      "26": 161,
      "42": 545,
      "74": 1057,
      "122": 2081,
      "138": 4129,
      "186": 8225,
      "218": 16417,
      "234": 32801,
      "31": 193,
      "47": 577,
      "79": 1089,
      "127": 2113,
      "143": 4161,
      "191": 8257,
      "223": 16449,
      "239": 32833,
      "28": 385,
      "49": 641,
      "81": 1153,
      "97": 2177,
      "145": 4225,
      "161": 8321,
      "193": 16513,
      "241": 32897,
      "44": 769,
      "76": 1281,
      "124": 2305,
      "140": 4353,
      "188": 8449,
      "220": 16641,
      "236": 33025,
      "50": 642,
      "82": 1154,
      "98": 2178,
      "146": 4226,
      "162": 8322,
      "194": 16514,
      "242": 32898,
      "52": 644,
      "84": 1156,
      "100": 2180,
      "148": 4228,
      "164": 8324,
      "196": 16516,
      "244": 32900,
      "55": 648,
      "87": 1160,
      "103": 2184,
      "151": 4232,
      "167": 8328,
      "199": 16520,
      "247": 32904,
      "56": 656,
      "88": 1168,
      "104": 2192,
      "152": 4240,
      "168": 8336,
      "200": 16528,
      "248": 32912,
      "59": 672,
      "91": 1184,
      "107": 2208,
      "155": 4256,
      "171": 8352,
      "203": 16544,
      "251": 32928,
      "62": 704,
      "94": 1216,
      "110": 2240,
      "158": 4288,
      "174": 8384,
      "206": 16576,
      "254": 32960,
      "61": 896,
      "93": 1408,
      "109": 2432,
      "157": 4480,
      "173": 8576,
      "205": 16768,
      "253": 33152
    }
  },
  {
    "source_index": 6,
    "length": 16,
    "minimum_distance": 4,
    "odd_cosets_certified": 128,
    "leaders": {
      "1": 1,
      "2": 2,
      "4": 4,
      "8": 8,
      "16": 16,
      "32": 32,
      "38": 64,
      "22": 128,
      "14": 256,
      "64": 512,
      "128": 1024,
      "70": 2048,
      "7": 4096,
      "251": 8192,
      "134": 16384,
      "253": 32768,
      "11": 11,
      "19": 19,
      "35": 35,
      "37": 67,
      "21": 131,
      "13": 259,
      "67": 515,
      "131": 1027,
      "69": 2051,
      "248": 8195,
      "133": 16387,
      "254": 32771,
      "25": 25,
      "41": 41,
      "47": 73,
      "31": 137,
      "73": 521,
      "137": 1033,
      "79": 2057,
      "242": 8201,
      "143": 16393,
      "244": 32777,
      "49": 49,
      "55": 81,
      "81": 529,
      "145": 1041,
      "87": 2065,
      "234": 8209,
      "151": 16401,
      "236": 32785,
      "97": 545,
      "161": 1057,
      "103": 2081,
      "218": 8225,
      "167": 16417,
      "220": 32801,
      "193": 1537,
      "186": 8705,
      "199": 16897,
      "188": 33281,
      "122": 9217,
      "124": 33793,
      "26": 26,
      "42": 42,
      "44": 74,
      "28": 138,
      "74": 522,
      "138": 1034,
      "76": 2058,
      "241": 8202,
      "140": 16394,
      "247": 32778,
      "50": 50,
      "52": 82,
      "82": 530,
      "146": 1042,
      "84": 2066,
      "233": 8210,
      "148": 16402,
      "239": 32786,
      "98": 546,
      "162": 1058,
      "100": 2082,
      "217": 8226,
      "164": 16418,
      "223": 32802,
      "194": 1538,
      "185": 8706,
      "196": 16898,
      "191": 33282,
      "121": 9218,
      "127": 33794,
      "56": 56,
      "62": 88,
      "88": 536,
      "152": 1048,
      "94": 2072,
      "227": 8216,
      "158": 16408,
      "229": 32792,
      "104": 552,
      "168": 1064,
      "110": 2088,
      "211": 8232,
      "174": 16424,
      "213": 32808,
      "200": 1544,
      "179": 8712,
      "206": 16904,
      "181": 33288,
      "115": 9224,
      "117": 33800,
      "112": 560,
      "176": 1072,
      "118": 2096,
      "203": 8240,
      "182": 16432,
      "205": 32816,
      "208": 1552,
      "171": 8720,
      "214": 16912,
      "173": 33296,
      "107": 9232,
      "109": 33808,
      "224": 1568,
      "155": 8736,
      "230": 16928,
      "157": 33312,
      "91": 9248,
      "93": 33824,
      "59": 9728,
      "61": 34304
    }
  },
  {
    "source_index": 9,
    "length": 12,
    "minimum_distance": 4,
    "odd_cosets_certified": 32,
    "leaders": {
      "1": 1,
      "2": 2,
      "4": 4,
      "8": 8,
      "7": 16,
      "16": 32,
      "32": 64,
      "62": 128,
      "11": 256,
      "19": 512,
      "35": 1024,
      "61": 2048,
      "13": 13,
      "21": 37,
      "37": 69,
      "59": 133,
      "14": 261,
      "22": 517,
      "38": 1029,
      "56": 2053,
      "25": 41,
      "41": 73,
      "55": 137,
      "26": 521,
      "42": 1033,
      "52": 2057,
      "49": 97,
      "47": 161,
      "50": 1057,
      "44": 2081,
      "31": 193,
      "28": 2113
    }
  },
  {
    "source_index": 10,
    "length": 8,
    "minimum_distance": 4,
    "odd_cosets_certified": 8,
    "leaders": {
      "1": 1,
      "2": 2,
      "4": 4,
      "8": 8,
      "14": 16,
      "13": 32,
      "11": 64,
      "7": 128
    }
  }
]


==> anc/code/binary/support/d9_seven_patterns/large_patterns/check_divisibility_shortcut.json <==
{
  "ambient_dimension": 8,
  "size": 64,
  "affine_flats": [
    [
      10,
      24,
      33,
      51,
      77,
      95,
      102,
      116,
      130,
      144,
      169,
      187,
      197,
      215,
      238,
      252
    ],
    [
      13,
      19,
      43,
      53,
      78,
      80,
      104,
      118,
      136,
      150,
      174,
      176,
      203,
      213,
      237,
      243
    ],
    [
      8,
      22,
      47,
      49,
      73,
      87,
      110,
      112,
      143,
      145,
      168,
      182,
      206,
      208,
      233,
      247
    ],
    [
      4,
      27,
      35,
      60,
      66,
      93,
      101,
      122,
      134,
      153,
      161,
      190,
      192,
      223,
      231,
      248
    ]
  ],
  "points": [
    4,
    8,
    10,
    13,
    19,
    22,
    24,
    27,
    33,
    35,
    43,
    47,
    49,
    51,
    53,
    60,
    66,
    73,
    77,
    78,
    80,
    87,
    93,
    95,
    101,
    102,
    104,
    110,
    112,
    116,
    118,
    122,
    130,
    134,
    136,
    143,
    144,
    145,
    150,
    153,
    161,
    168,
    169,
    174,
    176,
    182,
    187,
    190,
    192,
    197,
    203,
    206,
    208,
    213,
    215,
    223,
    231,
    233,
    237,
    238,
    243,
    247,
    248,
    252
  ],
  "all_affine_weights_divisible_by": 8,
  "missing_nonzero_differences": [
    132
  ],
  "conclusion": "No four-point tiling complement exists; spectrality not asserted."
}


==> anc/code/binary/support/d9_seven_patterns/large_patterns/check_divisibility_shortcut.py <==
#!/usr/bin/env python3
"""An exact negative control: 8-divisibility alone does not force tiling.

Build four disjoint affine 4-flats in F2^8. Their union has size64 and
every affine evaluation word has weight divisible8, but no tiling
complement can have four points because only one nonzero difference
direction is absent from E+E. This example is NOT asserted spectral.
"""
import json
import random
from pathlib import Path

rng=random.Random(21)
def random_space():
    S={0}
    while len(S)<16:
        v=rng.randrange(1,256)
        if v not in S:S|={x^v for x in S}
    return S

E=set()
flats=[]
for step in range(4):
    for attempt in range(100):
        S=random_space()
        a=rng.randrange(256)
        F={x^a for x in S}
        if E.isdisjoint(F):
            flats.append(sorted(F));E|=F;break
    else:raise AssertionError('Unexpected construction failure')
assert len(E)==64
for F in flats:
    a=F[0];S={x^a for x in F}
    assert len(S)==16 and all(x^y in S for x in S for y in S)
weights=[sum((x&u).bit_count()%2 for x in E) for u in range(256)]
assert all(w%8==0 for w in weights)
differences={x^y for x in E for y in E}
missing=sorted(set(range(1,256))-differences)
assert len(missing)==1
result={'ambient_dimension':8,'size':64,'affine_flats':flats,'points':sorted(E),
        'all_affine_weights_divisible_by':8,'missing_nonzero_differences':missing,
        'conclusion':'No four-point tiling complement exists; spectrality not asserted.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
print('PASS: 8-divisible 64-point set; only missing difference',missing,
      '; therefore no tiling complement of size4.')


==> anc/code/binary/support/d9_seven_patterns/large_patterns/check_quarter_negative_control_capacity.json <==
{
  "ambient_dimension": 8,
  "set_size": 64,
  "maximum_orthogonal_characters": 32,
  "orthogonal_characters": [
    0,
    11,
    17,
    26,
    33,
    35,
    40,
    42,
    80,
    82,
    89,
    91,
    96,
    107,
    113,
    122,
    132,
    143,
    149,
    158,
    180,
    182,
    189,
    191,
    197,
    199,
    204,
    206,
    228,
    239,
    245,
    254
  ],
  "fourier_support_3space_basis": [
    6,
    24,
    75
  ],
  "fourier_support_3space": [
    0,
    6,
    24,
    30,
    75,
    77,
    83,
    85
  ],
  "upper_bound_reason": "At most one frequency from each of32 cosets of support3space.",
  "scope": "Negative control is8-divisible and nontiling; it does not contradict the proposed48-character tiling bridge."
}


==> anc/code/binary/support/d9_seven_patterns/large_patterns/check_quarter_negative_control_capacity.py <==
#!/usr/bin/env python3
"""Exact capacity certificate for the 8-divisible nontiling quarter-set.

Its maximum number of mutually orthogonal restricted characters is32.
A saved32-character clique gives the lower bound. A3-space in Fourier
support partitions all256 characters into32 forbidden cliques of size8,
giving the matching upper bound without optimization software.
The lower clique was found using SciPy/HiGHS MILP; verification uses only
integer arithmetic and the standard library.
"""
import json
from pathlib import Path

root=Path(__file__).resolve().parent
source=json.loads((root/'check_divisibility_shortcut.json').read_text())
E=source['points']
W=[sum(1-2*((x&u).bit_count()%2) for x in E) for u in range(256)]
L=[0,11,17,26,33,35,40,42,80,82,89,91,96,107,113,122,
   132,143,149,158,180,182,189,191,197,199,204,206,228,239,245,254]
K=[0]
basis=[6,24,75]
for b in basis:K += [x^b for x in K]
assert len(K)==len(set(K))==8
assert all(W[u]!=0 for u in K)
assert len(L)==len(set(L))==32
assert all(W[a^b]==0 for a in L for b in L if a!=b)
assert len({tuple(sorted(x^k for k in K)) for x in range(256)})==32
result={'ambient_dimension':8,'set_size':64,'maximum_orthogonal_characters':32,
        'orthogonal_characters':L,'fourier_support_3space_basis':basis,
        'fourier_support_3space':K,
        'upper_bound_reason':'At most one frequency from each of32 cosets of support3space.',
        'scope':'Negative control is8-divisible and nontiling; it does not contradict the proposed48-character tiling bridge.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
print('PASS: exact lower32 and upper32 certificates; no optimization solver required.')


==> anc/code/binary/support/d9_seven_patterns/large_patterns/check_two_32_closure.json <==
{
  "affine_basis_permutations_checked": 24,
  "patterns": [
    {
      "pattern": [
        8,
        8,
        16,
        32
      ],
      "allocations_checked": 12,
      "zero_directions": {
        "(8, 8, 16, 32)": 4,
        "(8, 8, 32, 16)": 2,
        "(8, 16, 8, 32)": 4,
        "(8, 16, 32, 8)": 2,
        "(8, 32, 8, 16)": 1,
        "(8, 32, 16, 8)": 1,
        "(16, 8, 8, 32)": 4,
        "(16, 8, 32, 8)": 2,
        "(16, 32, 8, 8)": 1,
        "(32, 8, 8, 16)": 7,
        "(32, 8, 16, 8)": 7,
        "(32, 16, 8, 8)": 7
      }
    },
    {
      "pattern": [
        8,
        12,
        12,
        32
      ],
      "allocations_checked": 12,
      "zero_directions": {
        "(8, 12, 12, 32)": 4,
        "(8, 12, 32, 12)": 2,
        "(8, 32, 12, 12)": 1,
        "(12, 8, 12, 32)": 4,
        "(12, 8, 32, 12)": 2,
        "(12, 12, 8, 32)": 4,
        "(12, 12, 32, 8)": 2,
        "(12, 32, 8, 12)": 1,
        "(12, 32, 12, 8)": 1,
        "(32, 8, 12, 12)": 7,
        "(32, 12, 8, 12)": 7,
        "(32, 12, 12, 8)": 7
      }
    }
  ],
  "conclusion": "Both 32-fiber patterns force E to be a graph over F2^6."
}


==> anc/code/binary/support/d9_seven_patterns/large_patterns/check_two_32_closure.py <==
#!/usr/bin/env python3
"""Exact finite sanity checks behind the analytic two-pattern closure.

This checks all affine-basis permutations, all allocations of the two
fiber patterns, and the Parseval numerical inequality. It is not a
classification of spectral pairs and is not needed in the analytic proof.
"""
import itertools
import json
from pathlib import Path

def mul(columns,x):
    out=0
    for i,c in enumerate(columns):
        if x>>i&1:out^=c
    return out

labels=(0,1,2,4)
tau=7
for perm in itertools.permutations(labels):
    shift=perm[0]
    columns=[perm[i]^shift for i in range(1,4)]
    assert {mul(columns,x) for x in range(8)}==set(range(8))
    assert mul(columns,tau)==tau
    assert all((mul(columns,x)==tau)==(x==tau) for x in range(8))

out=[]
for pattern in [(8,8,16,32),(8,12,12,32)]:
    allocs=set(itertools.permutations(pattern))
    zero_directions={}
    for sizes in sorted(allocs):
        W=[sizes[0]+sum(sizes[i+1]*(-1 if u>>i&1 else 1)
                         for i in range(3)) for u in range(8)]
        zeros=[u for u in range(1,8) if W[u]==0]
        assert len(zeros)==1
        assert zeros[0].bit_count()%2==1
        zero_directions[str(sizes)]=zeros[0]
    out.append({'pattern':pattern,'allocations_checked':len(allocs),
                'zero_directions':zero_directions})

# With at most 64 singleton fibers, Parseval and 64 coefficients of
# absolute value at least eight force the singleton count to be 64.
assert [s for s in range(65) if 64*s>=64*8**2]==[64]
result={'affine_basis_permutations_checked':24,'patterns':out,
        'conclusion':'Both 32-fiber patterns force E to be a graph over F2^6.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
print('PASS: 24 affine-basis permutations, both patterns/all allocations, Parseval bound.')


==> anc/code/binary/support/d9_seven_patterns/large_patterns/uniform_fourier_frontier.txt <==
UNIFORM 16^4 CASE: A SMALL-WEIGHT FOURIER FRONTIER

Let Q be any of the64-point projections of E to F2^8 along an odd label
direction. The projection is injective because the only possible pure
label differences of E have even parity. The cubic identity makes Q
8-divisible, hence its unnormalized Fourier coefficients are multiples16.
The appropriate three spectrum fibers give48 mutually orthogonal
characters on Q.

An exact consequence: supp(Fourier Q) cannot contain a3-dimensional
subspace. Indeed its32 cosets partition all256 characters, and an
orthogonal family can have at most one character per coset; otherwise a
nonzero difference would lie in Fourier support. That would bound its
size by32, contrary to48.

Write c(u)=Fourier_Q(u)/16. Then, in exact integers,
  c(0)=4;
  sum_{u !=0} c(u)^2=48;
  (c*c)(u)=16c(u).
In particular the support has at most49 points. Together with exclusion
of every3-space from the support this is a more focused remaining object
than an arbitrary64-point set.

A possible sufficient bridge, NOT PROVED HERE:
Every8-divisible64-point subset of F2^8 whose Fourier support contains no
3-space has a2-dimensional subgroup tiling complement.
Equivalently, its Fourier support minus0 would avoid some6-dimensional
subspace. This implication would close the uniform case, but no argument
for it is currently supplied.

Negative control and exact capacity:
check_divisibility_shortcut.py constructs an8-divisible nontiling64-point
set in F2^8. check_quarter_negative_control_capacity.py proves that it has
exactly32 mutually orthogonal restricted characters. The upper bound is
certified by a3-space in its Fourier support with basis(6,24,75); a saved
32-character family certifies equality. Thus it does not refute the
48-character bridge. Both checkers use only exact integer arithmetic and
the standard library.

Invalid route explicitly discarded:
The individual16-point spectrum fibers Ai need not themselves be
4-divisible. Only their sizes and even free-coordinate evaluation weights
follow from the present hypotheses. Extending their affine codes to
TypeII self-dual length16 codes would require an unjustified stronger
divisibility assumption and is not part of any argument.


==> anc/code/binary/support/d9_seven_patterns/logs/check_divisibility_shortcut.txt <==
PASS: 8-divisible 64-point set; only missing difference [132] ; therefore no tiling complement of size4.


==> anc/code/binary/support/d9_seven_patterns/logs/check_halfset_classification.txt <==
0 balanced 127 trianglefree 127 nontiling 0
12 balanced 124 trianglefree 124 nontiling 0
14+23 balanced 112 trianglefree 112 nontiling 0
123 balanced 120 trianglefree 120 nontiling 0
123+14 balanced 118 trianglefree 112 nontiling 6
123+24+15 balanced 112 trianglefree 96 nontiling 16
123+245+13 balanced 115 trianglefree 96 nontiling 19
123+245+26+13 balanced 112 trianglefree 64 nontiling 48
123+245+34+13+15 balanced 112 trianglefree 96 nontiling 16
123+245+346+12+13+25 balanced 112 trianglefree 64 nontiling 48
PASS: all 1164 balanced shifts checked.


==> anc/code/binary/support/d9_seven_patterns/logs/check_label_packings.txt <==
[8, 8, 24, 24] E qexact True plane anti [9, 116] line complements None
[8, 16, 16, 24] Lambda qexact True plane anti [41, 42, 41, 42] line complements None
[8, 8, 24, 24] E qexact True plane anti [48, 49] line complements None
[8, 8, 24, 24] E qexact True plane anti [8, 12] line complements None
[8, 8, 24, 24] Lambda qexact True plane anti [129, 234] line complements None
[8, 8, 24, 24] E qexact True plane anti [32, 32] line complements None
[8, 8, 24, 24] Lambda qexact True plane anti [209, 208] line complements None
[8, 8, 24, 24] E qexact True plane anti [32, 128] line complements None
[16, 16, 16, 16] Lambda qexact True plane anti [] line complements [{'label_line': 1, 'complement_plane_basis': [8, 48]}, {'label_line': 2, 'complement_plane_basis': [8, 48]}, {'label_line': 4, 'complement_plane_basis': [8, 48]}, {'label_line': 7, 'complement_plane_basis': [8, 48]}]
[8, 8, 24, 24] Lambda qexact True plane anti [169, 168] line complements None
[8, 12, 20, 24] E qexact True plane anti [128, 128, 128, 128] line complements None
[16, 16, 16, 16] Lambda qexact True plane anti [] line complements [{'label_line': 1, 'complement_plane_basis': [8, 118]}, {'label_line': 2, 'complement_plane_basis': [8, 117]}, {'label_line': 4, 'complement_plane_basis': [33, 128]}, {'label_line': 7, 'complement_plane_basis': [33, 131]}]
[16, 16, 16, 16] Lambda qexact True plane anti [] line complements [{'label_line': 1, 'complement_plane_basis': [32, 66]}, {'label_line': 2, 'complement_plane_basis': [32, 65]}, {'label_line': 4, 'complement_plane_basis': [33, 195]}, {'label_line': 7, 'complement_plane_basis': [33, 195]}]
[8, 8, 24, 24] E qexact True plane anti [64, 136] line complements None
[16, 16, 16, 16] E qexact True plane anti [] line complements [{'label_line': 1, 'complement_plane_basis': [96, 256]}, {'label_line': 2, 'complement_plane_basis': [97, 256]}, {'label_line': 4, 'complement_plane_basis': [32, 128]}, {'label_line': 7, 'complement_plane_basis': [32, 131]}]
[8, 8, 24, 24] Lambda qexact True plane anti [17, 16] line complements None
[8, 8, 24, 24] E qexact True plane anti [34, 32] line complements None
[12, 16, 16, 20] E qexact True plane anti [56, 57, 56, 57] line complements None
Cases 18 paired failed 0


==> anc/code/binary/support/d9_seven_patterns/logs/check_quarter_negative_control_capacity.txt <==
PASS: exact lower32 and upper32 certificates; no optimization solver required.


==> anc/code/binary/support/d9_seven_patterns/logs/check_quotient_geometry.txt <==
PASS: all seven patterns, every allocation/heavy-pair choice; uniform threshold checked.


==> anc/code/binary/support/d9_seven_patterns/logs/check_singleton_quadratic.txt <==
{
  "moment_rank": 42,
  "quadratic_dimension": 22,
  "orthogonality_verified": true,
  "canonical_quadratics": [
    {
      "polar_rank": 0,
      "constant": 0,
      "radical_linear": 0,
      "weight": 0,
      "periods": 64
    },
    {
      "polar_rank": 0,
      "constant": 0,
      "radical_linear": 1,
      "weight": 32,
      "periods": 32
    },
    {
      "polar_rank": 0,
      "constant": 1,
      "radical_linear": 0,
      "weight": 64,
      "periods": 64
    },
    {
      "polar_rank": 0,
      "constant": 1,
      "radical_linear": 1,
      "weight": 32,
      "periods": 32
    },
    {
      "polar_rank": 2,
      "constant": 0,
      "radical_linear": 0,
      "weight": 16,
      "periods": 16
    },
    {
      "polar_rank": 2,
      "constant": 0,
      "radical_linear": 1,
      "weight": 32,
      "periods": 8
    },
    {
      "polar_rank": 2,
      "constant": 1,
      "radical_linear": 0,
      "weight": 48,
      "periods": 16
    },
    {
      "polar_rank": 2,
      "constant": 1,
      "radical_linear": 1,
      "weight": 32,
      "periods": 8
    },
    {
      "polar_rank": 4,
      "constant": 0,
      "radical_linear": 0,
      "weight": 24,
      "periods": 4
    },
    {
      "polar_rank": 4,
      "constant": 0,
      "radical_linear": 1,
      "weight": 32,
      "periods": 2
    },
    {
      "polar_rank": 4,
      "constant": 1,
      "radical_linear": 0,
      "weight": 40,
      "periods": 4
    },
    {
      "polar_rank": 4,
      "constant": 1,
      "radical_linear": 1,
      "weight": 32,
      "periods": 2
    },
    {
      "polar_rank": 6,
      "constant": 0,
      "radical_linear": 0,
      "weight": 28,
      "periods": 1
    },
    {
      "polar_rank": 6,
      "constant": 1,
      "radical_linear": 0,
      "weight": 36,
      "periods": 1
    }
  ],
  "singleton_weights_divisible_by_eight": [
    0,
    16,
    24,
    32,
    40,
    48,
    64
  ]
}


==> anc/code/binary/support/d9_seven_patterns/logs/check_small_selfdual_codes.txt <==
PASS: five min-distance-four self-dual models; every odd coset has a weight-one/three leader.


==> anc/code/binary/support/d9_seven_patterns/logs/check_triorthogonal_obstacle.txt <==
PASS:40-point triorthogonal Fano-free set has critical number3.


==> anc/code/binary/support/d9_seven_patterns/logs/check_two_32_closure.txt <==
PASS: 24 affine-basis permutations, both patterns/all allocations, Parseval bound.


==> anc/code/binary/support/d9_seven_patterns/logs/independent_halfset_classification.txt <==
PASS: independent direct Walsh sums, linear consistency, actual antiperiods, and all seven quotient packings.


==> anc/code/binary/support/d9_seven_patterns/logs/verification_summary.txt <==
PASS check_quotient_geometry.py (0.024s)
PASS root/check_halfset_classification.py (0.053s)
PASS global/independent_halfset_classification.py (0.059s)
PASS granularity/check_small_selfdual_codes.py (0.029s)
PASS large_patterns/check_two_32_closure.py (0.023s)
PASS global/check_singleton_quadratic.py (0.027s)
PASS large_patterns/check_divisibility_shortcut.py (0.025s)
PASS large_patterns/check_quarter_negative_control_capacity.py (0.024s)
PASS uniform/check_triorthogonal_obstacle.py (0.027s)
PASS uniform/check_label_packings.py (0.254s)
All ten checks passed in 0.545s.
Seven unequal patterns close with the stated external classification input; uniform remains unresolved.


==> anc/code/binary/support/d9_seven_patterns/root/check_halfset_classification.json <==
{
  "scope": "Ten externally classified EA representatives; all 128 output-linear shifts each.",
  "classification_source": "An Braeken, Cryptographic Properties of Boolean Functions and S-Boxes (2006), Appendix E.",
  "conclusion": "Every balanced quarter-integral class with triangle-free Fourier support has an antiperiod.",
  "records": [
    {
      "representative": "",
      "walsh_support_size": 1,
      "balanced_shifts": 127,
      "cases": [
        {
          "linear_shift": 1,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 2,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 3,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 4,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 5,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 6,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 7,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 8,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 9,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 10,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 11,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 12,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 13,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 14,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 15,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 16,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 17,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 18,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 19,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 20,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 21,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 22,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 23,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 24,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 25,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 26,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 27,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 28,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 29,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 30,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 31,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 32,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 33,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 34,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 35,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 36,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 37,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 38,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 39,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 40,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 41,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 42,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 43,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 44,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 45,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 46,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 47,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 48,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 49,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 50,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 51,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 52,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 53,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 54,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 55,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 56,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 57,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 58,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 59,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 60,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 61,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 62,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 63,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 1
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 2
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 1
        }
      ]
    },
    {
      "representative": "12",
      "walsh_support_size": 4,
      "balanced_shifts": 124,
      "cases": [
        {
          "linear_shift": 4,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 5,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 6,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 7,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 8,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 9,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 10,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 11,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 12,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 13,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 14,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 15,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 16,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 17,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 18,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 19,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 20,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 21,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 22,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 23,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 24,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 25,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 26,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 27,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 28,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 29,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 30,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 31,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 32,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 33,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 34,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 35,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 36,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 37,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 38,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 39,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 40,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 41,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 42,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 43,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 44,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 45,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 46,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 47,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 48,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 49,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 50,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 51,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 52,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 53,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 54,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 55,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 56,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 57,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 58,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 59,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 60,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 61,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 62,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 63,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 4
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 4
        }
      ]
    },
    {
      "representative": "14+23",
      "walsh_support_size": 16,
      "balanced_shifts": 112,
      "cases": [
        {
          "linear_shift": 16,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 17,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 18,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 19,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 20,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 21,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 22,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 23,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 24,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 25,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 26,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 27,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 28,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 29,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 30,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 31,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 32,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 33,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 34,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 35,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 36,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 37,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 38,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 39,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 40,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 41,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 42,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 43,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 44,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 45,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 46,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 47,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 48,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 49,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 50,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 51,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 52,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 53,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 54,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 55,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 56,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 57,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 58,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 59,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 60,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 61,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 62,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 63,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 16
        }
      ]
    },
    {
      "representative": "123",
      "walsh_support_size": 8,
      "balanced_shifts": 120,
      "cases": [
        {
          "linear_shift": 8,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 9,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 10,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 11,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 12,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 13,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 14,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 15,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 16,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 17,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 18,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 19,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 20,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 21,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 22,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 23,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 24,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 25,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 26,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 27,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 28,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 29,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 30,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 31,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 32,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 33,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 34,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 35,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 36,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 37,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 38,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 39,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 40,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 41,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 42,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 43,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 44,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 45,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 46,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 47,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 48,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 49,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 50,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 51,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 52,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 53,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 54,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 55,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 56,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 57,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 58,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 59,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 60,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 61,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 62,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 63,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 8
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 8
        }
      ]
    },
    {
      "representative": "123+14",
      "walsh_support_size": 10,
      "balanced_shifts": 118,
      "cases": [
        {
          "linear_shift": 2,
          "triangle": [
            2,
            8,
            10
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 3,
          "triangle": [
            2,
            8,
            10
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 4,
          "triangle": [
            4,
            8,
            12
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 5,
          "triangle": [
            4,
            8,
            12
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 6,
          "triangle": [
            6,
            8,
            14
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 7,
          "triangle": [
            6,
            8,
            14
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 16,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 17,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 18,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 19,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 20,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 21,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 22,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 23,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 24,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 25,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 26,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 27,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 28,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 29,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 30,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 31,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 32,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 33,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 34,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 35,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 36,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 37,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 38,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 39,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 40,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 41,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 42,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 43,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 44,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 45,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 46,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 47,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 48,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 49,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 50,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 51,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 52,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 53,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 54,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 55,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 56,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 57,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 58,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 59,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 60,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 61,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 62,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 63,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 16
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 16
        }
      ]
    },
    {
      "representative": "123+24+15",
      "walsh_support_size": 16,
      "balanced_shifts": 112,
      "cases": [
        {
          "linear_shift": 4,
          "triangle": [
            12,
            20,
            24
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 5,
          "triangle": [
            12,
            20,
            24
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 6,
          "triangle": [
            12,
            20,
            24
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 7,
          "triangle": [
            12,
            20,
            24
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 12,
          "triangle": [
            12,
            16,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 13,
          "triangle": [
            12,
            16,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 14,
          "triangle": [
            12,
            16,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 15,
          "triangle": [
            12,
            16,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 20,
          "triangle": [
            8,
            20,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 21,
          "triangle": [
            8,
            20,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 22,
          "triangle": [
            8,
            20,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 23,
          "triangle": [
            8,
            20,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 24,
          "triangle": [
            8,
            16,
            24
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 25,
          "triangle": [
            8,
            16,
            24
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 26,
          "triangle": [
            8,
            16,
            24
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 27,
          "triangle": [
            8,
            16,
            24
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 32,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 33,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 34,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 35,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 36,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 37,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 38,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 39,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 40,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 41,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 42,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 43,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 44,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 45,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 46,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 47,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 48,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 49,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 50,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 51,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 52,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 53,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 54,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 55,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 56,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 57,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 58,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 59,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 60,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 61,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 62,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 63,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 32
        }
      ]
    },
    {
      "representative": "123+245+13",
      "walsh_support_size": 13,
      "balanced_shifts": 115,
      "cases": [
        {
          "linear_shift": 2,
          "triangle": [
            1,
            2,
            3
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 9,
          "triangle": [
            1,
            8,
            9
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 11,
          "triangle": [
            1,
            10,
            11
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 12,
          "triangle": [
            4,
            8,
            12
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 13,
          "triangle": [
            5,
            8,
            13
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 14,
          "triangle": [
            4,
            9,
            13
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 15,
          "triangle": [
            5,
            9,
            12
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 17,
          "triangle": [
            1,
            16,
            17
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 19,
          "triangle": [
            1,
            18,
            19
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 20,
          "triangle": [
            4,
            16,
            20
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 21,
          "triangle": [
            5,
            16,
            21
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 22,
          "triangle": [
            4,
            17,
            21
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 23,
          "triangle": [
            5,
            17,
            20
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 25,
          "triangle": [
            1,
            24,
            25
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 27,
          "triangle": [
            1,
            26,
            27
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 28,
          "triangle": [
            4,
            24,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 29,
          "triangle": [
            5,
            24,
            29
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 30,
          "triangle": [
            4,
            25,
            29
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 31,
          "triangle": [
            5,
            25,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 32,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 33,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 34,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 35,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 36,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 37,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 38,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 39,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 40,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 41,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 42,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 43,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 44,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 45,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 46,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 47,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 48,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 49,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 50,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 51,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 52,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 53,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 54,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 55,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 56,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 57,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 58,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 59,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 60,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 61,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 62,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 63,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 32
        }
      ]
    },
    {
      "representative": "123+245+26+13",
      "walsh_support_size": 16,
      "balanced_shifts": 112,
      "cases": [
        {
          "linear_shift": 8,
          "triangle": [
            8,
            32,
            40
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 9,
          "triangle": [
            8,
            33,
            41
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 10,
          "triangle": [
            8,
            32,
            40
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 11,
          "triangle": [
            8,
            33,
            41
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 12,
          "triangle": [
            8,
            36,
            44
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 13,
          "triangle": [
            8,
            37,
            45
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 14,
          "triangle": [
            8,
            36,
            44
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 15,
          "triangle": [
            8,
            37,
            45
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 16,
          "triangle": [
            16,
            32,
            48
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 17,
          "triangle": [
            16,
            33,
            49
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 18,
          "triangle": [
            16,
            32,
            48
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 19,
          "triangle": [
            16,
            33,
            49
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 20,
          "triangle": [
            16,
            36,
            52
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 21,
          "triangle": [
            16,
            37,
            53
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 22,
          "triangle": [
            16,
            36,
            52
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 23,
          "triangle": [
            16,
            37,
            53
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 24,
          "triangle": [
            24,
            32,
            56
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 25,
          "triangle": [
            24,
            33,
            57
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 26,
          "triangle": [
            24,
            32,
            56
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 27,
          "triangle": [
            24,
            33,
            57
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 28,
          "triangle": [
            24,
            36,
            60
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 29,
          "triangle": [
            24,
            37,
            61
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 30,
          "triangle": [
            24,
            36,
            60
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 31,
          "triangle": [
            24,
            37,
            61
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 33,
          "triangle": [
            1,
            32,
            33
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 35,
          "triangle": [
            1,
            32,
            33
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 36,
          "triangle": [
            4,
            32,
            36
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 37,
          "triangle": [
            5,
            32,
            37
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 38,
          "triangle": [
            4,
            32,
            36
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 39,
          "triangle": [
            5,
            32,
            37
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 41,
          "triangle": [
            1,
            40,
            41
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 43,
          "triangle": [
            1,
            40,
            41
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 44,
          "triangle": [
            4,
            40,
            44
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 45,
          "triangle": [
            5,
            40,
            45
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 46,
          "triangle": [
            4,
            40,
            44
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 47,
          "triangle": [
            5,
            40,
            45
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 49,
          "triangle": [
            1,
            48,
            49
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 51,
          "triangle": [
            1,
            48,
            49
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 52,
          "triangle": [
            4,
            48,
            52
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 53,
          "triangle": [
            5,
            48,
            53
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 54,
          "triangle": [
            4,
            48,
            52
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 55,
          "triangle": [
            5,
            48,
            53
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 57,
          "triangle": [
            1,
            56,
            57
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 59,
          "triangle": [
            1,
            56,
            57
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 60,
          "triangle": [
            4,
            56,
            60
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 61,
          "triangle": [
            5,
            56,
            61
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 62,
          "triangle": [
            4,
            56,
            60
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 63,
          "triangle": [
            5,
            56,
            61
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 64
        }
      ]
    },
    {
      "representative": "123+245+34+13+15",
      "walsh_support_size": 16,
      "balanced_shifts": 112,
      "cases": [
        {
          "linear_shift": 2,
          "triangle": [
            3,
            5,
            6
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 3,
          "triangle": [
            3,
            4,
            7
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 5,
          "triangle": [
            1,
            4,
            5
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 6,
          "triangle": [
            1,
            6,
            7
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 10,
          "triangle": [
            3,
            5,
            6
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 11,
          "triangle": [
            3,
            4,
            7
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 13,
          "triangle": [
            1,
            4,
            5
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 14,
          "triangle": [
            1,
            6,
            7
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 18,
          "triangle": [
            3,
            5,
            6
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 19,
          "triangle": [
            3,
            4,
            7
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 21,
          "triangle": [
            1,
            4,
            5
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 22,
          "triangle": [
            1,
            6,
            7
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 24,
          "triangle": [
            3,
            5,
            6
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 25,
          "triangle": [
            3,
            4,
            7
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 28,
          "triangle": [
            1,
            6,
            7
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 31,
          "triangle": [
            1,
            4,
            5
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 32,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 33,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 34,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 35,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 36,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 37,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 38,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 39,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 40,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 41,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 42,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 43,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 44,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 45,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 46,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 47,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 48,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 49,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 50,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 51,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 52,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 53,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 54,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 55,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 56,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 57,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 58,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 59,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 60,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 61,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 62,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 63,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 32
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 32
        }
      ]
    },
    {
      "representative": "123+245+346+12+13+25",
      "walsh_support_size": 16,
      "balanced_shifts": 112,
      "cases": [
        {
          "linear_shift": 3,
          "triangle": [
            1,
            2,
            3
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 5,
          "triangle": [
            1,
            2,
            3
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 8,
          "triangle": [
            3,
            9,
            10
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 9,
          "triangle": [
            2,
            9,
            11
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 10,
          "triangle": [
            1,
            10,
            11
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 12,
          "triangle": [
            1,
            10,
            11
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 14,
          "triangle": [
            3,
            9,
            10
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 15,
          "triangle": [
            2,
            9,
            11
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 16,
          "triangle": [
            1,
            16,
            17
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 18,
          "triangle": [
            1,
            18,
            19
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 20,
          "triangle": [
            5,
            16,
            21
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 21,
          "triangle": [
            4,
            17,
            21
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 22,
          "triangle": [
            5,
            17,
            20
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 23,
          "triangle": [
            4,
            17,
            21
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 24,
          "triangle": [
            1,
            24,
            25
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 26,
          "triangle": [
            1,
            26,
            27
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 28,
          "triangle": [
            5,
            24,
            29
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 29,
          "triangle": [
            4,
            25,
            29
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 30,
          "triangle": [
            5,
            25,
            28
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 31,
          "triangle": [
            4,
            25,
            29
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 32,
          "triangle": [
            1,
            32,
            33
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 34,
          "triangle": [
            3,
            32,
            35
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 35,
          "triangle": [
            2,
            33,
            35
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 36,
          "triangle": [
            1,
            34,
            35
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 38,
          "triangle": [
            3,
            33,
            34
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 39,
          "triangle": [
            2,
            33,
            35
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 40,
          "triangle": [
            1,
            40,
            41
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 42,
          "triangle": [
            3,
            40,
            43
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 43,
          "triangle": [
            2,
            41,
            43
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 44,
          "triangle": [
            1,
            42,
            43
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 46,
          "triangle": [
            3,
            41,
            42
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 47,
          "triangle": [
            2,
            41,
            43
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 48,
          "triangle": [
            17,
            33,
            48
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 49,
          "triangle": [
            16,
            32,
            48
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 50,
          "triangle": [
            19,
            33,
            50
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 51,
          "triangle": [
            18,
            32,
            50
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 52,
          "triangle": [
            17,
            37,
            52
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 53,
          "triangle": [
            16,
            36,
            52
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 54,
          "triangle": [
            19,
            37,
            54
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 55,
          "triangle": [
            18,
            36,
            54
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 56,
          "triangle": [
            17,
            41,
            56
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 57,
          "triangle": [
            16,
            34,
            50
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 58,
          "triangle": [
            19,
            41,
            58
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 59,
          "triangle": [
            18,
            34,
            48
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 60,
          "triangle": [
            17,
            45,
            60
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 61,
          "triangle": [
            16,
            38,
            54
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 62,
          "triangle": [
            19,
            45,
            62
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 63,
          "triangle": [
            18,
            38,
            52
          ],
          "antiperiod": null
        },
        {
          "linear_shift": 64,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 65,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 66,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 67,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 68,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 69,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 70,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 71,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 72,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 73,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 74,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 75,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 76,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 77,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 78,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 79,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 80,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 81,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 82,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 83,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 84,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 85,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 86,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 87,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 88,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 89,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 90,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 91,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 92,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 93,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 94,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 95,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 96,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 97,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 98,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 99,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 100,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 101,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 102,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 103,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 104,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 105,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 106,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 107,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 108,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 109,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 110,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 111,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 112,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 113,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 114,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 115,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 116,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 117,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 118,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 119,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 120,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 121,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 122,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 123,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 124,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 125,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 126,
          "triangle": null,
          "antiperiod": 64
        },
        {
          "linear_shift": 127,
          "triangle": null,
          "antiperiod": 64
        }
      ]
    }
  ]
}


==> anc/code/binary/support/d9_seven_patterns/root/check_halfset_classification.py <==
#!/usr/bin/env python3
"""Exact check of all quarter-integral Boolean EA classes in seven variables.

Input class coverage: Braeken (2006), thesis Appendix E, Table E.2
(printed page 190, PDF page 208), and quadratic classes. The table's
179 RM(3,7)/RM(1,7) classes leave the ten representatives below when
all Walsh coefficients are required to be divisible by 32.
This code validates representatives and all output-linear shifts. It does
not independently reprove completeness of that external classification.
"""
import itertools
import json
from pathlib import Path

REPRESENTATIVES = [
    '', '12', '14+23',
    '123', '123+14', '123+24+15',
    '123+245+13', '123+245+26+13', '123+245+34+13+15',
    '123+245+346+12+13+25',
]

def walsh(values):
    a=list(values)
    step=1
    while step<len(a):
        for start in range(0,len(a),2*step):
            for j in range(start,start+step):
                x,y=a[j],a[j+step]
                a[j],a[j+step]=x+y,x-y
        step*=2
    return a

def truth(rep):
    masks=[sum(1<<(int(i)-1) for i in term) for term in rep.split('+') if term]
    return [sum(int(x&m==m) for m in masks)%2 for x in range(128)]

def main():
    records=[]
    for rep in REPRESENTATIVES:
        f=truth(rep)
        W=walsh([1-2*x for x in f])
        assert all(x%32==0 for x in W),(rep,W)
        support={i for i,x in enumerate(W) if x}
        cases=[]
        for shift in range(128):
            S={x^shift for x in support}
            if 0 in S:
                continue  # Unbalanced output-linear shift.
            triangle=next(((a,b,a^b) for a,b in itertools.combinations(sorted(S),2) if a^b in S),None)
            antiperiod=next((t for t in range(1,128) if all((t&x).bit_count()%2 for x in S)),None)
            assert triangle is not None or antiperiod is not None,(rep,shift,S)
            cases.append({'linear_shift':shift,'triangle':triangle,'antiperiod':antiperiod})
        records.append({'representative':rep,'walsh_support_size':len(support),
                        'balanced_shifts':len(cases),'cases':cases})
        print(rep or '0','balanced',len(cases),'trianglefree',sum(c['triangle'] is None for c in cases),
              'nontiling',sum(c['antiperiod'] is None for c in cases))
    result={'scope':'Ten externally classified EA representatives; all 128 output-linear shifts each.',
            'classification_source':'An Braeken, Cryptographic Properties of Boolean Functions and S-Boxes (2006), Appendix E.',
            'conclusion':'Every balanced quarter-integral class with triangle-free Fourier support has an antiperiod.',
            'records':records}
    Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
    print('PASS: all',sum(r['balanced_shifts'] for r in records),'balanced shifts checked.')

if __name__=='__main__':
    main()


==> anc/code/binary/support/d9_seven_patterns/run_checks.py <==
#!/usr/bin/env python3
"""Standard-library verification; no exhaustive uniform-case search."""
import subprocess
import sys
import time
from pathlib import Path

ROOT=Path(__file__).resolve().parent
CHECKS=[
    'check_quotient_geometry.py',
    'root/check_halfset_classification.py',
    'global/independent_halfset_classification.py',
    'granularity/check_small_selfdual_codes.py',
    'large_patterns/check_two_32_closure.py',
    'global/check_singleton_quadratic.py',
    'large_patterns/check_divisibility_shortcut.py',
    'large_patterns/check_quarter_negative_control_capacity.py',
    'uniform/check_triorthogonal_obstacle.py',
    'uniform/check_label_packings.py',
]

def main():
    if not __debug__:
        raise RuntimeError('Run without -O: assertions are verification checks.')
    logs=ROOT/'logs'
    logs.mkdir(exist_ok=True)
    lines=[]
    start=time.perf_counter()
    for name in CHECKS:
        t=time.perf_counter()
        result=subprocess.run([sys.executable,name],cwd=ROOT,text=True,capture_output=True)
        (logs/(Path(name).stem+'.txt')).write_text(result.stdout+result.stderr)
        line=f'{"PASS" if result.returncode==0 else "FAIL"} {name} ({time.perf_counter()-t:.3f}s)'
        lines.append(line)
        print(line,flush=True)
        if result.returncode:
            print(result.stdout+result.stderr)
            raise SystemExit(result.returncode)
    lines.append(f'All ten checks passed in {time.perf_counter()-start:.3f}s.')
    lines.append('Seven unequal patterns close with the stated external classification input; uniform remains unresolved.')
    (logs/'verification_summary.txt').write_text('\n'.join(lines)+'\n')
    print('\n'.join(lines[-2:]))

if __name__=='__main__':
    main()


==> anc/code/binary/support/d9_seven_patterns/uniform/check_label_packings.json <==
[
  {
    "key": "((36, 3, 1), (35, 3, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      8,
      24,
      24,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      5,
      6
    ],
    "plane_packings": [
      {
        "normal": 3,
        "label_plane": [
          0,
          3,
          4,
          7
        ],
        "antiperiod": 9
      },
      {
        "normal": 4,
        "label_plane": [
          0,
          1,
          2,
          3
        ],
        "antiperiod": 116
      }
    ]
  },
  {
    "key": "((36, 3, 1), (35, 3, 1), 8, 8)",
    "side": "Lambda",
    "fiber_sizes": [
      24,
      16,
      16,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      16,
      16,
      24
    ],
    "qexact": true,
    "Z": [
      3
    ],
    "plane_packings": [
      {
        "normal": 1,
        "label_plane": [
          0,
          2,
          4,
          6
        ],
        "antiperiod": 41
      },
      {
        "normal": 2,
        "label_plane": [
          0,
          1,
          4,
          5
        ],
        "antiperiod": 42
      },
      {
        "normal": 5,
        "label_plane": [
          0,
          2,
          5,
          7
        ],
        "antiperiod": 41
      },
      {
        "normal": 6,
        "label_plane": [
          0,
          1,
          6,
          7
        ],
        "antiperiod": 42
      }
    ]
  },
  {
    "key": "((35, 3, 1), (34, 0, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      24,
      8,
      24,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      3,
      6
    ],
    "plane_packings": [
      {
        "normal": 2,
        "label_plane": [
          0,
          1,
          4,
          5
        ],
        "antiperiod": 48
      },
      {
        "normal": 5,
        "label_plane": [
          0,
          2,
          5,
          7
        ],
        "antiperiod": 49
      }
    ]
  },
  {
    "key": "((36, 3, 1), (34, 0, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      24,
      8,
      8,
      24
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      5,
      6
    ],
    "plane_packings": [
      {
        "normal": 3,
        "label_plane": [
          0,
          3,
          4,
          7
        ],
        "antiperiod": 8
      },
      {
        "normal": 4,
        "label_plane": [
          0,
          1,
          2,
          3
        ],
        "antiperiod": 12
      }
    ]
  },
  {
    "key": "((34, 0, 1), (36, 3, 1), 8, 8)",
    "side": "Lambda",
    "fiber_sizes": [
      24,
      24,
      8,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      3,
      5
    ],
    "plane_packings": [
      {
        "normal": 1,
        "label_plane": [
          0,
          2,
          4,
          6
        ],
        "antiperiod": 129
      },
      {
        "normal": 6,
        "label_plane": [
          0,
          1,
          6,
          7
        ],
        "antiperiod": 234
      }
    ]
  },
  {
    "key": "((35, 3, 1), (35, 3, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      24,
      8,
      24,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      3,
      6
    ],
    "plane_packings": [
      {
        "normal": 2,
        "label_plane": [
          0,
          1,
          4,
          5
        ],
        "antiperiod": 32
      },
      {
        "normal": 5,
        "label_plane": [
          0,
          2,
          5,
          7
        ],
        "antiperiod": 32
      }
    ]
  },
  {
    "key": "((35, 3, 1), (35, 3, 1), 8, 8)",
    "side": "Lambda",
    "fiber_sizes": [
      24,
      8,
      8,
      24
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      5,
      6
    ],
    "plane_packings": [
      {
        "normal": 3,
        "label_plane": [
          0,
          3,
          4,
          7
        ],
        "antiperiod": 209
      },
      {
        "normal": 4,
        "label_plane": [
          0,
          1,
          2,
          3
        ],
        "antiperiod": 208
      }
    ]
  },
  {
    "key": "((36, 3, 1), (36, 3, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      24,
      8,
      24,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      3,
      6
    ],
    "plane_packings": [
      {
        "normal": 2,
        "label_plane": [
          0,
          1,
          4,
          5
        ],
        "antiperiod": 32
      },
      {
        "normal": 5,
        "label_plane": [
          0,
          2,
          5,
          7
        ],
        "antiperiod": 128
      }
    ]
  },
  {
    "key": "((36, 3, 1), (36, 3, 1), 8, 8)",
    "side": "Lambda",
    "fiber_sizes": [
      16,
      16,
      16,
      16
    ],
    "sorted_fiber_sizes": [
      16,
      16,
      16,
      16
    ],
    "qexact": true,
    "Z": [
      3,
      5,
      6
    ],
    "plane_packings": [],
    "line_packings": [
      {
        "label_line": 1,
        "complement_plane_basis": [
          8,
          48
        ]
      },
      {
        "label_line": 2,
        "complement_plane_basis": [
          8,
          48
        ]
      },
      {
        "label_line": 4,
        "complement_plane_basis": [
          8,
          48
        ]
      },
      {
        "label_line": 7,
        "complement_plane_basis": [
          8,
          48
        ]
      }
    ]
  },
  {
    "key": "((34, 0, 1), (35, 3, 1), 8, 8)",
    "side": "Lambda",
    "fiber_sizes": [
      8,
      24,
      24,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      5,
      6
    ],
    "plane_packings": [
      {
        "normal": 3,
        "label_plane": [
          0,
          3,
          4,
          7
        ],
        "antiperiod": 169
      },
      {
        "normal": 4,
        "label_plane": [
          0,
          1,
          2,
          3
        ],
        "antiperiod": 168
      }
    ]
  },
  {
    "key": "((35, 3, 1), (36, 3, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      8,
      20,
      12,
      24
    ],
    "sorted_fiber_sizes": [
      8,
      12,
      20,
      24
    ],
    "qexact": true,
    "Z": [
      3
    ],
    "plane_packings": [
      {
        "normal": 1,
        "label_plane": [
          0,
          2,
          4,
          6
        ],
        "antiperiod": 128
      },
      {
        "normal": 2,
        "label_plane": [
          0,
          1,
          4,
          5
        ],
        "antiperiod": 128
      },
      {
        "normal": 5,
        "label_plane": [
          0,
          2,
          5,
          7
        ],
        "antiperiod": 128
      },
      {
        "normal": 6,
        "label_plane": [
          0,
          1,
          6,
          7
        ],
        "antiperiod": 128
      }
    ]
  },
  {
    "key": "((35, 3, 1), (36, 3, 1), 8, 8)",
    "side": "Lambda",
    "fiber_sizes": [
      16,
      16,
      16,
      16
    ],
    "sorted_fiber_sizes": [
      16,
      16,
      16,
      16
    ],
    "qexact": true,
    "Z": [
      3,
      5,
      6
    ],
    "plane_packings": [],
    "line_packings": [
      {
        "label_line": 1,
        "complement_plane_basis": [
          8,
          118
        ]
      },
      {
        "label_line": 2,
        "complement_plane_basis": [
          8,
          117
        ]
      },
      {
        "label_line": 4,
        "complement_plane_basis": [
          33,
          128
        ]
      },
      {
        "label_line": 7,
        "complement_plane_basis": [
          33,
          131
        ]
      }
    ]
  },
  {
    "key": "((36, 5, 1), (36, 3, 1), 8, 8)",
    "side": "Lambda",
    "fiber_sizes": [
      16,
      16,
      16,
      16
    ],
    "sorted_fiber_sizes": [
      16,
      16,
      16,
      16
    ],
    "qexact": true,
    "Z": [
      3,
      5,
      6
    ],
    "plane_packings": [],
    "line_packings": [
      {
        "label_line": 1,
        "complement_plane_basis": [
          32,
          66
        ]
      },
      {
        "label_line": 2,
        "complement_plane_basis": [
          32,
          65
        ]
      },
      {
        "label_line": 4,
        "complement_plane_basis": [
          33,
          195
        ]
      },
      {
        "label_line": 7,
        "complement_plane_basis": [
          33,
          195
        ]
      }
    ]
  },
  {
    "key": "((36, 3, 1), (36, 0, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      24,
      24,
      8,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      3,
      5
    ],
    "plane_packings": [
      {
        "normal": 1,
        "label_plane": [
          0,
          2,
          4,
          6
        ],
        "antiperiod": 64
      },
      {
        "normal": 6,
        "label_plane": [
          0,
          1,
          6,
          7
        ],
        "antiperiod": 136
      }
    ]
  },
  {
    "key": "((38, 3, 1), (35, 5, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      16,
      16,
      16,
      16
    ],
    "sorted_fiber_sizes": [
      16,
      16,
      16,
      16
    ],
    "qexact": true,
    "Z": [
      3,
      5,
      6
    ],
    "plane_packings": [],
    "line_packings": [
      {
        "label_line": 1,
        "complement_plane_basis": [
          96,
          256
        ]
      },
      {
        "label_line": 2,
        "complement_plane_basis": [
          97,
          256
        ]
      },
      {
        "label_line": 4,
        "complement_plane_basis": [
          32,
          128
        ]
      },
      {
        "label_line": 7,
        "complement_plane_basis": [
          32,
          131
        ]
      }
    ]
  },
  {
    "key": "((36, 5, 1), (35, 3, 1), 8, 8)",
    "side": "Lambda",
    "fiber_sizes": [
      24,
      24,
      8,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      3,
      5
    ],
    "plane_packings": [
      {
        "normal": 1,
        "label_plane": [
          0,
          2,
          4,
          6
        ],
        "antiperiod": 17
      },
      {
        "normal": 6,
        "label_plane": [
          0,
          1,
          6,
          7
        ],
        "antiperiod": 16
      }
    ]
  },
  {
    "key": "((35, 3, 1), (36, 5, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      24,
      8,
      24,
      8
    ],
    "sorted_fiber_sizes": [
      8,
      8,
      24,
      24
    ],
    "qexact": true,
    "Z": [
      3,
      6
    ],
    "plane_packings": [
      {
        "normal": 2,
        "label_plane": [
          0,
          1,
          4,
          5
        ],
        "antiperiod": 34
      },
      {
        "normal": 5,
        "label_plane": [
          0,
          2,
          5,
          7
        ],
        "antiperiod": 32
      }
    ]
  },
  {
    "key": "((35, 3, 1), (37, 6, 1), 8, 8)",
    "side": "E",
    "fiber_sizes": [
      12,
      20,
      16,
      16
    ],
    "sorted_fiber_sizes": [
      12,
      16,
      16,
      20
    ],
    "qexact": true,
    "Z": [
      6
    ],
    "plane_packings": [
      {
        "normal": 2,
        "label_plane": [
          0,
          1,
          4,
          5
        ],
        "antiperiod": 56
      },
      {
        "normal": 3,
        "label_plane": [
          0,
          3,
          4,
          7
        ],
        "antiperiod": 57
      },
      {
        "normal": 4,
        "label_plane": [
          0,
          1,
          2,
          3
        ],
        "antiperiod": 56
      },
      {
        "normal": 5,
        "label_plane": [
          0,
          2,
          5,
          7
        ],
        "antiperiod": 57
      }
    ]
  }
]


==> anc/code/binary/support/d9_seven_patterns/uniform/check_label_packings.py <==
"""Exact diagnostic of pure-label subgroup packings in saved spectral pairs."""
import json,itertools,collections
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
def basis(vs):
 b={};out=[]
 for orig in vs:
  v=orig
  while v:
   p=v.bit_length()-1
   if p in b:v^=b[p]
   else:b[p]=v;out.append(orig);break
 return out
def span(bs):
 out=[0]
 for v in bs:out += [x^v for x in out]
 return out
def normalize(E,L):
 T={}
 for ijk in itertools.combinations(range(9),3):
  if sum(all(x>>i&1 for i in ijk) for x in E)%2:T[ijk]=1
 rows=[]
 for i in range(9):
  rows.append(sum(1<<h for h,(k,l) in enumerate(itertools.combinations(range(9),2)) if len({i,k,l})==3 and tuple(sorted((i,k,l))) in T))
 if len(basis(rows))!=3:return None
 i,j,k=next(iter(T));forms=[]
 for a,b in [(j,k),(i,k),(i,j)]:
  forms.append(sum(1<<r for r in range(9) if len({r,a,b})==3 and tuple(sorted((r,a,b))) in T))
 def image(s):return sum(((s&v).bit_count()%2)<<h for h,v in enumerate(forms))
 labels=sorted({image(s) for s in L}-{0})
 if len(labels)!=3 or len(basis(labels))!=3:return None
 lifts=[next(s for s in L if image(s)==v) for v in labels]
 rad=basis([s for s in range(1,512) if image(s)==0]);assert len(rad)==6
 B=lifts+rad;assert len(basis(B))==9
 lookup={v:c for c,v in enumerate(span(B))}
 En=[sum(((x&v).bit_count()%2)<<h for h,v in enumerate(B)) for x in E]
 Ln=[lookup[s] for s in L]
 counts=[sum((s&7)==a for s in Ln) for a in [0,1,2,4]]
 assert all((s&7) in [0,1,2,4] for s in Ln)
 qexact=all((sum((s&x).bit_count()%2 for x in En)//4)%2==((s&1)*((s>>1)&1)*((s>>2)&1)) for s in range(512))
 return En,Ln,counts,qexact

def main():
 j=json.loads((ROOT/'data/cube_sample_summary.json').read_text());out=[]
 for key,ex in j['residual_examples'].items():
  for side in ['E','Lambda']:
   r=normalize(ex[side],ex['Lambda' if side=='E' else 'E'])
   if r is None:continue
   E,L,counts,qexact=r
   Z=[u for u in range(1,8) if sum(n*(-1 if (u&a).bit_count()%2 else 1) for a,n in zip([0,1,2,4],counts))==0]
   if not Z:continue
   packings=[]
   for normal in range(1,8):
    K=[u for u in range(8) if (normal&u).bit_count()%2==0]
    if any(z in K for z in Z):continue
    B={x^k for x in E for k in K};assert len(B)==256
    D={x^y for x in B for y in B}
    anti=next((t for t in range(1,512) if t not in D),None)
    packings.append(dict(normal=normal,label_plane=K,antiperiod=anti))
   rec=dict(key=key,side=side,fiber_sizes=counts,sorted_fiber_sizes=sorted(counts),qexact=qexact,Z=Z,plane_packings=packings)
   if sorted(counts)==[16]*4:
    rec['line_packings']=[]
    for k in range(1,8):
     if k in Z:continue
     B={x^t for x in E for t in [0,k]};assert len(B)==128
     D={x^y for x in B for y in B}
     allowed=[v for v in range(1,512) if v not in D]
     cert=next(([v,w] for v,w in itertools.combinations(allowed,2) if v^w not in D),None)
     rec['line_packings'].append(dict(label_line=k,complement_plane_basis=cert))
   out.append(rec)
 Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
 for r in out:print(r['sorted_fiber_sizes'],r['side'],'qexact',r['qexact'],'plane anti',[p['antiperiod'] for p in r['plane_packings']],'line complements',r.get('line_packings'))
 print('Cases',len(out),'paired failed',sum(bool(r['plane_packings']) and all(p['antiperiod'] is None for p in r['plane_packings']) for r in out))
if __name__=='__main__':main()


==> anc/code/binary/support/d9_seven_patterns/uniform/check_triorthogonal_obstacle.json <==
{
  "points": [
    1,
    2,
    3,
    4,
    5,
    6,
    8,
    9,
    10,
    12,
    17,
    18,
    19,
    20,
    21,
    22,
    24,
    25,
    26,
    28,
    33,
    34,
    35,
    36,
    37,
    38,
    40,
    41,
    42,
    44,
    49,
    50,
    51,
    52,
    53,
    54,
    56,
    57,
    58,
    60
  ],
  "size": 40,
  "all_moments_through_degree3_zero": true,
  "contains_no_3dimensional_subspace_minus_zero": true,
  "critical_number": 3,
  "cayley_support_clique_number": 5,
  "codimension3_avoiding_subspace": [
    0,
    7,
    16,
    23,
    32,
    39,
    48,
    55
  ],
  "caution": "Not asserted to be realizable as odd Fourier support of a Boolean function."
}


==> anc/code/binary/support/d9_seven_patterns/uniform/check_triorthogonal_obstacle.py <==
"""A 40-point triorthogonal Fano-free set with critical number three.

This is a negative control: the set is NOT asserted to occur as the odd
Fourier-coefficient support of a Boolean function.
"""
import itertools,json
from pathlib import Path

def spaces(n,k):
 for piv in itertools.combinations(range(n),k):
  free=[(i,j) for i,p in enumerate(piv) for j in range(p+1,n) if j not in piv]
  for mask in range(1<<len(free)):
   bs=[1<<p for p in piv]
   for h,(i,j) in enumerate(free):
    if mask>>h&1:bs[i]^=1<<j
   S=[0]
   for b in bs:S += [x^b for x in S]
   yield S

M={1<<i for i in range(4)}|{(1<<i)^(1<<j) for i,j in itertools.combinations(range(4),2)}
O={s|(t<<4) for s in M for t in range(4)}
assert not any(all(a^b in M for a,b in itertools.combinations(C,2))
               for C in itertools.combinations(M,5))
assert all(a^b in M for a,b in itertools.combinations([0,1,2,4,8],2))
assert len(O)==40 and 0 not in O
for degree in range(4):
 for inds in itertools.combinations(range(6),degree):
  assert sum(all(s>>i&1 for i in inds) for s in O)%2==0
all3=list(spaces(6,3))
assert not any(set(S)-{0}<=O for S in all3)
# Every codimension-two subspace meets O.
assert all(any((s&a).bit_count()%2==0 and (s&b).bit_count()%2==0 for s in O)
           for a,b in itertools.combinations(range(1,64),2))
# It has critical number at most three (e.g., use an injective coloring of K5).
critical3=next((S for S in all3 if not set(S)&O),None)
assert critical3 is not None
out={'points':sorted(O),'size':40,'all_moments_through_degree3_zero':True,
     'contains_no_3dimensional_subspace_minus_zero':True,'critical_number':3,'cayley_support_clique_number':5,
     'codimension3_avoiding_subspace':critical3,
     'caution':'Not asserted to be realizable as odd Fourier support of a Boolean function.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print('PASS:40-point triorthogonal Fano-free set has critical number3.')


==> anc/code/binary/support/d9_seven_patterns/uniform/packing_diagnostic_note.txt <==
PURE-LABEL PACKING DIAGNOSTIC FOR THE FOUR-FIBER MODEL

This is an exploratory diagnostic, not a proof that an entire fiber-size
pattern tiles. The input is the 26 already-saved residual representative
pairs from checkpoint/switching/cube_sample_summary.json.

For each oriented pair having cubic contraction rank3, the script constructs
the quotient map A from the alternating tensor, chooses three actual
spectrum vectors as independent quotient lifts, and extends by a basis of
ker A. This preserves the pairing. It checks the exact identity
  wt_E(s)/4 mod2 = s1*s2*s3
at all512 frequencies and verifies that the spectrum has only labels
0,e1,e2,e3. Its fiber sizes are then read directly.

All18 eligible saved orientations with one of the remaining eight patterns
pass the following checks:
* Every nonuniform case (14 orientations) admits every eligible pure-label
  2-space packing L with E+L disjoint. The half-density set E+L has an
  explicitly found antiperiod, giving a 3-space complement for E.
* Every uniform16,16,16,16 case (4 orientations) admits every eligible
  pure-label line packing. The resulting quarter-density set has an
  explicitly found 2-space complement, again producing a 3-space for E.

The exact certificates are in check_label_packings.json. Run:
  python3 d9_attack/eight_cases/uniform/check_label_packings.py
The saved sample is biased, includes equivalent matrices, and is not a
classification. It supports a possible pure-label packing theorem but
cannot establish one.

A CAVEAT ABOUT THE TRIPLY-EVEN QUOTIENT IDEA
A pure-label2space packing projects E injectively to a64-point halfset B
in F2^7. The restricted weight cubic vanishes, so its affine evaluation
code is triply even. This condition alone does NOT force an antiperiod.
For example C={0,1,2,3,4,5,8,10} inF2^4 has C+C=F2^4, so it has no
antiperiod. Then B=C x F2^3 is a64-point halfset inF2^7; all its affine
hyperplane sections have sizes divisible8, yet it has no antiperiod.
The full spectral constraints on the four fibers are therefore essential.

A USEFUL MULTIPLICITY CONSTRAINT
In canonical m3 coordinates the free multiplicity function
  n(y)=#{a inF2^3:(a,y) inE}, y inF2^6
has parity function S(y)=n(y) mod2 of algebraic degree at most2. Indeed
all moments of degree<=3 in the six radical coordinates vanish, so S is
orthogonal to RM(3,6); its dual is RM(2,6). For nonuniform residual
patterns n<=2. Other parts of the attack derive the stronger arithmetic
restriction on the possible quadratic weights; this note does not use
that restriction to claim a tiling.


==> anc/code/binary/support/d9_seven_patterns/uniform/sample_label_counts.json <==
[
  {
    "key": "((36, 3, 1), (35, 3, 1), 8, 8)",
    "side": "E",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      3,
      4
    ],
    "forms": [
      465,
      250,
      60
    ]
  },
  {
    "key": "((36, 3, 1), (35, 3, 1), 8, 8)",
    "side": "Lambda",
    "counts": [
      8,
      16,
      16,
      24
    ],
    "labels": [
      0,
      1,
      5,
      7
    ],
    "forms": [
      458,
      28,
      96
    ]
  },
  {
    "key": "((35, 3, 1), (34, 0, 1), 8, 8)",
    "side": "E",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      3,
      6
    ],
    "forms": [
      328,
      352,
      128
    ]
  },
  {
    "key": "((36, 3, 1), (34, 0, 1), 8, 8)",
    "side": "E",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      2,
      7
    ],
    "forms": [
      462,
      336,
      352
    ]
  },
  {
    "key": "((34, 0, 1), (36, 3, 1), 8, 8)",
    "side": "Lambda",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      2,
      4
    ],
    "forms": [
      453,
      8,
      48
    ]
  },
  {
    "key": "((35, 3, 1), (35, 3, 1), 8, 8)",
    "side": "E",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      3,
      4
    ],
    "forms": [
      4,
      64,
      128
    ]
  },
  {
    "key": "((35, 3, 1), (35, 3, 1), 8, 8)",
    "side": "Lambda",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      2,
      7
    ],
    "forms": [
      50,
      244,
      40
    ]
  },
  {
    "key": "((37, 3, 1), (34, 0, 1), 16, 8)",
    "side": "E",
    "counts": [
      8,
      8,
      8,
      40
    ],
    "labels": [
      0,
      1,
      2,
      5
    ],
    "forms": [
      14,
      80,
      128
    ]
  },
  {
    "key": "((36, 3, 1), (36, 3, 1), 8, 8)",
    "side": "E",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      3,
      6
    ],
    "forms": [
      173,
      490,
      48
    ]
  },
  {
    "key": "((36, 3, 1), (36, 3, 1), 8, 8)",
    "side": "Lambda",
    "counts": [
      16,
      16,
      16,
      16
    ],
    "labels": [
      0,
      1,
      2,
      7
    ],
    "forms": [
      69,
      78,
      496
    ]
  },
  {
    "key": "((34, 0, 1), (35, 3, 1), 8, 8)",
    "side": "Lambda",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      2,
      7
    ],
    "forms": [
      107,
      108,
      16
    ]
  },
  {
    "key": "((35, 3, 1), (36, 3, 1), 8, 8)",
    "side": "E",
    "counts": [
      8,
      12,
      20,
      24
    ],
    "labels": [
      0,
      1,
      3,
      4
    ],
    "forms": [
      329,
      4,
      288
    ]
  },
  {
    "key": "((35, 3, 1), (36, 3, 1), 8, 8)",
    "side": "Lambda",
    "counts": [
      16,
      16,
      16,
      16
    ],
    "labels": [
      0,
      2,
      3,
      5
    ],
    "forms": [
      505,
      18,
      148
    ]
  },
  {
    "key": "((36, 5, 1), (36, 3, 1), 8, 8)",
    "side": "Lambda",
    "counts": [
      16,
      16,
      16,
      16
    ],
    "labels": [
      0,
      1,
      2,
      7
    ],
    "forms": [
      257,
      274,
      212
    ]
  },
  {
    "key": "((36, 3, 1), (36, 0, 1), 8, 8)",
    "side": "E",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      2,
      5
    ],
    "forms": [
      7,
      232,
      48
    ]
  },
  {
    "key": "((38, 3, 1), (35, 5, 1), 8, 8)",
    "side": "E",
    "counts": [
      16,
      16,
      16,
      16
    ],
    "labels": [
      0,
      1,
      2,
      4
    ],
    "forms": [
      452,
      272,
      224
    ]
  },
  {
    "key": "((36, 5, 1), (35, 3, 1), 8, 8)",
    "side": "Lambda",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      3,
      4
    ],
    "forms": [
      114,
      4,
      256
    ]
  },
  {
    "key": "((35, 3, 1), (36, 5, 1), 8, 8)",
    "side": "E",
    "counts": [
      8,
      8,
      24,
      24
    ],
    "labels": [
      0,
      1,
      3,
      6
    ],
    "forms": [
      387,
      460,
      32
    ]
  },
  {
    "key": "((35, 3, 1), (37, 6, 1), 8, 8)",
    "side": "E",
    "counts": [
      12,
      16,
      16,
      20
    ],
    "labels": [
      0,
      1,
      2,
      7
    ],
    "forms": [
      387,
      8,
      400
    ]
  }
]


==> anc/code/binary/support/d9_size64_reductions/README.txt <==
FUGLEDE IN F_2^9: NEW 64-POINT REDUCTIONS
21 October 2026

STATUS
This packet gives new sufficient conditions for tiling. It does not prove
Fuglede's conjecture in F_2^9. Read proofs/fuglede9_new_reductions.pdf first.
The earlier size-48/96 exclusions and the tile-to-spectral direction are
background from previous packets, not newly verified by this packet.

WHAT IS PROVED HERE
1. A 64-point spectral set with a periodic spectrum tiles, conditional on
   the complete order-32 classification and the previous low-rank extraction.
   All 332 positive certificates have been checked. 28 require general
   complements rather than subgroup complements.
2. A hyperplane section which is an odd union of parallel affine planes
   permits an injective spectral projection to F_2^8. Both pair members tile.
   This includes every four-point affine hyperplane section. Purely analytic.
3. A dimension-independent common-complement lemma for two proper-span
   sets of density 1/8 with a common spectrum. Purely analytic.
4. A general exact criterion for projecting an affine-flat section.
5. A self-contained rank-three cubic label reduction. The weight-only test
   leaves one pattern at count 4 and eight at count 3. A new analytic
   three-halfsets argument closes the count-4 pattern. Thus all label
   counts 4,5,6,7 settle; only eight count-3 patterns remain in this route.
   The finite weight enumeration covers only its stated model.

QUICK VERIFICATION (Python 3.10 or newer; standard library only)
Open a terminal in this extracted folder and run:

    python3 run_checks.py

Do not use Python's -O option: assertions are verification checks.
This took about 1-2 seconds in the preparation environment. Laptop timing
will vary. It checks positive certificates and small diagnostic examples;
it is not an exhaustive search through all 64-point spectral sets.
Individual check output is in logs/. The script stops on any failed check.
An additional independent rank-three/halfsets diagnostic is available as:
    python3 status_audit/check_rank3_and_halfsets_independent.py

REGENERATE THE 332 POSITIVE CERTIFICATES
    python3 periodic_spectrum/check_periodic_spectrum.py data/hadamard32_cases.json regenerated_certificates.json
    python3 periodic_spectrum/verify_periodic_certificates.py regenerated_certificates.json

WHAT THE RAW-MATRIX CHECK COVERS
verify_raw_models.py verifies Hadamard orthogonality, dephased binary rank,
both orientations, exact row-space correspondence of the point models, and
all Fourier-support complement conditions for the 166 supplied matrices.
It does not enumerate all order-32 classes or prove that no low-rank record
was omitted from the external source. Those are explicit dependencies.

SOURCE PROVENANCE
The raw models were recovered from the earlier fuglede9_progress_packet,
had32_rank_le9.txt, filtering rank <=8. The original source was:
https://users.cecs.anu.edu.au/~bdm/data/hadamard/had32_tr.txt.gz
Previously recorded full-source SHA-256:
e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520
The previous progress packet contains two independent full-source scan
implementations. They were not rerun against the full database in this attack.

CONTENTS
proofs/            Combined proof note and LaTeX source.
periodic_spectrum/ Proof detail, generator, independent checker, 332 certificates.
geometry/          Projection proofs and exact checks; rank-three reductions.
data/              166 raw matrices and 332 oriented point models.
status_audit/      Independent analytic audit and 1,700 construction checks.
switching/         Exploratory code, exact test examples, and summaries.
logs/              Fresh quick-verification output.

EXPLORATORY DATA ARE NOT A CLASSIFICATION
The closed-four/eight-row sample contains 3,141 labelled matrices (2,190 rank
nine); 209 pass the period, minimum-affine-weight and odd-plane-section
filters. Counts can include equivalent matrices. The sample is biased.
Twenty-six saved residual representative pairs have independently checked
spectral and tiling certificates. In particular:
  switching/cubic55_fully_filtered_stress.json
  switching/triply_even_both_fully_filtered_stress.json
show that neither a universal low cubic-rank assumption nor a nonzero-cubic
assumption can be imposed after those filters. These examples still tile.
The general affine-flat projection criterion is not included in those
sampling filter counts. No runtime estimate for the full residual search
is supported by these experiments.

PDF BUILD (optional; requires a LaTeX installation)
    cd proofs
    pdflatex fuglede9_new_reductions.tex
    pdflatex fuglede9_new_reductions.tex

INTEGRITY
SHA256SUMS.txt records the shipped file contents, excluding itself and
temporary compiler/cache files. Regeneration may change diagnostic files.


==> anc/code/binary/support/d9_size64_reductions/SHA256SUMS.txt <==
a4173e69de9617e9cb8511c2660599ca5457f368718a5091f307cff60188f0e5  README.txt
825a461d47c550ea7ebac21e6f551ed4a367743e36de5b36f3fdc024f898c19b  data/had32_rank_le8.txt
54a274a4f96f035fd27b4743cc6aebe0cf88e208295bc69763ed1dca207d1d86  data/hadamard32_cases.json
118986209b88980bc740f986b863f8df2c93fef95b4f64991e6d1d129ae07eb9  geometry/check_rank3_fiber_weights.json
0276f139fddcdb1920bfe8aa9eb6626b757356134d884c36a50bade70741eb8c  geometry/check_rank3_fiber_weights.py
8ce7096528ce8e67dd6b4872faef4d6aaff985c2d0b7ccd2bd67cb19a3ca80ea  geometry/check_rank3_label_model.json
ec9fc70cf5cff3545d14d6bca5aff2f47498ca3e18524d755586aeb5bd88ef65  geometry/check_rank3_label_model.py
604daf1445ced5f7fce1d14578638d474ec28d7ac630bda9a405e76b398f105b  geometry/check_three_halfsets.json
bec3a1372c1f50ca88cee2558e2a4c2e600a8c18cca538942120c4cf59c3aec6  geometry/check_three_halfsets.py
7f30adfd1dbd51265b6a75d6375daa36048577a3a3499e405a61787c08cf20ea  geometry/check_weight4_projection.json
9db10a3520a64b677ca759f536793d29dbbbaaced1d6ae0b20eb31189a0a304a  geometry/check_weight4_projection.py
cefab2898fd9b76a0acc6592d4704ad867e481c86ce084f82a3795575d75329d  geometry/flat_projection.json
c5953d13a67f16eed2ad92ce298f6332d1fdddffdc579dc9636f73e4665da62d  geometry/flat_projection.py
57fee44ee257dfa30796979f308b8e0547af35ec8f044b3a7f4fb77929bb9965  geometry/flat_projection.tex
eec6f9aeccd659fa6879f70229e30a061316c995af74f2077ec38a76b2390ede  geometry/nonzero_cubic64.json
caaae75c1f351adf201a05c25bb1b52b5748a78c0446e0a53d13d04e4dce1c3a  geometry/nonzero_cubic64.py
24482ecd82a88f8278428b851fcb349e68c1c9a5449c8feff599eee9c2e75f75  geometry/rank3_fiber_weights.tex
580c664454762f91d5ad06be558d91daffc09dde503d3ff350af4f00edadbc1c  geometry/rank3_label_model.tex
fdb376eff17b7fb9fe8248313098f04547419baa5f08594c106fe36e01585c84  geometry/rank3_label_reduction.tex
de83fde44d5e1f149f69721e1c248c3003e9fc3df612569bd6718df54219848f  geometry/rank3_m4_closure.tex
94bbf02f4dfda2b692a158e4c95a97d4e1328b11764606545eb93bf4ea35e6a7  geometry/weight4_projection.tex
eba02d62d4029dad1717d65572d4540445bae57e57ab84df998db130a325118d  logs/check_common_complement_lemma.txt
113de0a5b62979b5ef7dadac15952b1e491e4cb45f602f6a3eb6f2b58a79614f  logs/check_rank3_fiber_weights.txt
ac3b0f30be235fda018e7c3ee8f3c72fe93b8427b0aadb000c6d867afb3721f6  logs/check_rank3_label_model.txt
604daf1445ced5f7fce1d14578638d474ec28d7ac630bda9a405e76b398f105b  logs/check_three_halfsets.txt
7f30adfd1dbd51265b6a75d6375daa36048577a3a3499e405a61787c08cf20ea  logs/check_weight4_projection.txt
d4431d52ae8e89bf61b218f90131fd1a975fda9b81ef4894c5f0a73ffb83f7c4  logs/flat_projection.txt
45121fec7281e2c74ee75c0d854eca7e88a0a79c5a86658ac1a93c976c255e1d  logs/independent_rank3_halfsets.txt
d06cf662464d2d20d4d9d124ed3af093ebcb1a7fb61b2e66d4a3491087cdff20  logs/verification_summary.txt
1d562ef6a7d056031ba8b4f69a62dc7fdea30982f87713ca0eb9c680ac0470c7  logs/verify_filtered_examples.txt
435fe4e247179367c5a14233a4ae25f63d796a3a5d05f017bda218d6aebb2be2  logs/verify_periodic_certificates.txt
e7d52659d7882cd9384f513fd84c846801bb17a869348170ca0967526aaf29dd  logs/verify_raw_models.txt
8d01da7d00fd61f152bbe36836b3da521bdecaedca081ca044f774fba9a3d7f2  periodic_spectrum/certificates.json
45be9d5111240cc3b3bf3b59b302b88096f4183d7cf3cafcb494205f67e6bd93  periodic_spectrum/check_periodic_spectrum.py
ce9ce7c152794c6a337a79f22f84d791c01267939143c8261ae7cac2d55b5890  periodic_spectrum/periodic_spectrum_proof.txt
b4d087c72d120bc95d10f689a7a685cccbdae6913de8379224b77a69bb915b1d  periodic_spectrum/verify_periodic_certificates.py
2b9c6c9349b87683cbde1ef91f48a44031bd3885ee938f0ed0facdb80a8c2c91  proofs/fuglede9_new_reductions.pdf
41bd2cf5fc72d08ea45eceab04a1b71ff88e3dd6184cc0650b350ac8e433ae13  proofs/fuglede9_new_reductions.tex
f2934a6ca0e4487c44a772179f09bf49c62f673bfaf5f9297f81cc934e390117  run_checks.py
3ec87635129dd219f69b7715bb95b47d84d4e89fd3f676cf2f481cf350271fe5  status_audit/check_common_complement_lemma.py
08528c40c6952382b41154ed0573c07012294c46f949fc7c53a76a39e03164f3  status_audit/check_rank3_and_halfsets_independent.py
eba02d62d4029dad1717d65572d4540445bae57e57ab84df998db130a325118d  status_audit/common_complement_checks.json
fca83fa24a71fe3a6c6b3fd1003110e1120cc981811447a4177bf504c9d5a94b  status_audit/new_reductions_independent_audit.txt
1bbaee2b4c846aa8ecbef829b1bf5ba98eb82424d82f5dab6cbed38c623d2eb1  status_audit/rank3_and_halfsets_independent_audit.txt
29dfd6c1f80216ef6b5db271beceea8b28ae2f50fd78d7cc8112cf7fbfd33572  switching/affine_weight_filter.json
1ba3b5ca2710d4298b84c5f4e1f8231213549285f11a5cb1b016c25d140a33d5  switching/aperiodic_stress_example.json
376ce26293b6bf199257c686d551561271da7a11f61cc5f1c6c654bb9deebb64  switching/cube_examples_verification.txt
c75f13a711065d3ac82f81cc237850cebba336dfa72a728d06744b256cd20705  switching/cube_sample_summary.json
ae9c27fbbcda035569301aeca5bc2f9dc432129b923caff1fef188b3320422ec  switching/cubic55_fully_filtered_stress.json
c1251b9db16d137ce0d05ff08c8c6f9b4f83d887e93d6a4cccacc4e5f57a4ada  switching/explore64.py
e12a2328a1b3d8c7937687ac1df5e750b573b8c6b55a917f81a7150cb91753a3  switching/explore_cubes64.py
632298652f1d9712fded700b16e99788a85f35147c8ef2054bac6e52fe19989b  switching/explore_filtered64.py
5e7a838f0de658216d1294aac86de83d6613144f76c95b90a0cc697d1283d6cb  switching/filter_examples.py
b42e4651e0f84e82a95eb6b6fd6df2438b69652e2959d0c47bc9f0d7300add64  switching/filtered_sample_summary.json
edeaea33251856b25571e87fd0c4b4c535d22ae854152d23c63d08c48d533f6c  switching/fully_filtered_stress_example.json
c68bd980a62be0d22a1ab7c435eba73bbe7290ffeb14cd7647b9267bb89198ce  switching/remaining_stress_example.json
c69ebcd0cf873a9fd695eaa8ad20d2e170c3d4a4660ecdc61cc5f0fb95e30743  switching/section_filter.json
eaf61de159193810b014b536d751c60362cf6914e5d05d811448bd402b48a909  switching/switching_summary.json
16ae396236e7b55ff42ab6a94a8214e0687ed559b8fd3c3ac378f1b9ef6dee42  switching/triply_even_both_fully_filtered_stress.json
250d11103468b7ddf2fae34d939ac8024234e697afff26d7bb62f45440bd3600  switching/verify_examples.py
00e4e94c6150877c78488f4298a352c8391abbdb3535805d1cb59710f73dd0be  switching/verify_filtered_examples.py
9cca0e5a2fef122420e151a37419451e7f2a59b61fe447b1ce921611deee9220  verify_raw_models.py


==> anc/code/binary/support/d9_size64_reductions/data/had32_rank_le8.txt <==
25418 5 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999999 99996666 99669966 99666699 96969696 96966969 96699669 96696996
25419 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969699 96966966 96699666 96696999
25420 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969666 96966999 96699699 96696966
25421 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999966 99996699 99669999 99666666 96969669 96966996 96699696 96696969
25422 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9996A55A 99965AA5 99699966 99696699 96999696 96996969 96669669 96666996
25423 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
25424 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999666 96996999 96669699 96666966
25426 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A599995A A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A5665A 96995AA5 96669969 965AA596
25428 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
25429 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 9696965A 969669A5 966996A5 9669695A
25430 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 96969969 96966696 9669965A 966969A5
25432 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
25433 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 99669696 99666969 96969669 96966996 966999A5 9669665A
25434 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
25435 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969969 96966696 96699996 96696669
25436 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996996 96966669 96699969 96669696
25438 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25439 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 9696995A 969666A5 966999A5 9669665A
25440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A99A5 A55A665A 99999696 99996969 99669669 99666996 9696A566 96965A99 9669995A 966966A5
25445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 96696696
25447 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666965A 966669A5
25454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999996 96996669 96669969 96666696
25456 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9999A566 99995A99 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25459 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 969999A5 9699665A 9666995A 966666A5
25467 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
25468 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
25472 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
25473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
25475 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
25476 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
25477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
25478 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
25483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
25485 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
25486 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
25487 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
25488 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
25489 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
25493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A66565A6 A5A55A5A A55A9996 A55A6669 9A56596A 99966696 9969A55A 99695AA5 96999666 96996999 96669699 95A6A965
25496 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59596A 99996696 99669996 99666669 9696965A 969669A5 966996A5 95A9A959
25499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 9999695A 9966965A 996669A5 96969996 96966669 96699969 95A9A695
25501 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59566A 99996996 99669696 99666969 9696995A 969666A5 966999A5 95A9A659
25516 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99965A96 9969A596 99695A69 9699965A 969969A5 966696A5 95A6A959
25524 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5956A6 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 95A99A65
25528 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A56659A 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 95A6A959
25533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 99669999 99666666 9696965A 969669A5 966996A5 95A9A956
25537 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 9999695A 9966965A 996669A5 96969999 96966666 96699966 95A9A695
25552 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
25557 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 95A99A56
25563 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 95A6A956
25574 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 99669969 99666696 969696A5 9696695A 9669959A 96696A65
25584 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99996696 99669A56 996665A9 9696959A 96966A65 966996A5 9669695A
25588 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 99669A65 9966659A 969695A9 96966A56 96699696 96696969
25594 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999696 99996969 996695A9 99666A56 96969A65 9696659A 9669995A 966966A5
25596 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999959A 99996A65 996696A5 9966695A 96969969 96966696 96699A56 966965A9
25598 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 9969995A 996966A5 96999696 96996969 966695A9 96666A56
25602 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 99699969 99696696 969996A5 9699695A 9666959A 96666A65
25772 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A65 9996659A 9969995A 996966A5 969995A6 96996A59 96669699 96666966
25775 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A59 999665A6 99699966 99696699 9699959A 96996A65 966696A5 9666695A
25834 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99999696 99996969 996695A9 99666A56 96969966 96966699 96699A59 966965A6
25836 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 99699966 99696699 969995A9 96996A56 96669696 96666969
25839 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699969 99696696 969995A6 96996A59 96669699 96666966
25878 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 999995A9 99996A56 99669696 99666969 9696A55A 96965AA5 9669A665 9669599A
25880 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 9969A569 99695A96 969996A5 9699695A 9666959A 96666A65
25913 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 999996A5 9999695A 9966959A 99666A65 9696A659 969659A6 9669A566 96695A99
25918 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 969996A5 9699695A 9666959A 96666A65
25955 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 96666966
25959 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
25979 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 9969A55A 99695AA5 969995A9 96996A56 96669696 96666969
25996 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 99699969 99696696 96A59699 96A56966 965A95A6 965A6A59
26033 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 99699969 99696696 96A596A5 96A5695A 965A959A 965A6A65
26038 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 999696A5 9996695A 9969959A 99696A65 96A59A56 96A565A9 965A9969 965A6696
26057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A59699 96A56966 965A95A6 965A6A59
26059 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59A59 96A565A6 965A9966 965A6699
26071 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59A59 96A565A6 965A9966 965A6699
27179 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9999A55A 99995AA5 9966AA55 996655AA 96969669 96966996 96699966 96696699
27182 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 96999A65 9699659A 9666956A 96666A95
27202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 96999A65 9699659A 9666956A 96666A95
27210 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59996 96A56669 965A9699 965A6966
27212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A59A65 96A5659A 965A956A 965A6A95
27299 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5A556A9 A55AA665 A55A599A 99969A95 9996656A 996995A6 99696A59 96999969 96996696 9666965A 966669A5
27317 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A59996 96A56669 965A96A5 965A695A
27325 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A59A59 96A565A6 965A956A 965A6A95
27331 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A59A59 96A565A6 965A956A 965A6A95
27440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569969 9A566696 99699A56 996965A9 96A5959A 96A56A65 959A96A5 959A695A
27451 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 9969995A 996966A5 96A59699 96A56966 959A95A6 959A6A59
27454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569699 9A566966 996995A6 99696A59 96A59A65 96A5659A 959A995A 959A66A5
27477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A965 A995569A A659A599 A6595A66 A566A656 A56659A9 9A5696A5 9A56695A 9969956A 99696A95 96A59996 96A56669 959A9A59 959A65A6
39044 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39046 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
39050 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A99 99969666 99696966 995AA599 96996696 96966969 96699669 96669996
39051 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A96 99996669 99669969 995AA596 96969699 96966966 96699666 96696999
39057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99996666 99969699 99696999 99669966 96A55A96 96966969 96699669 965AA596
39058 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99969699 99966966 99699666 99696999 96A55A96 96996669 96669969 965AA596
39067 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99969996 99966669 99699969 99696696 96A55A99 96996966 96669666 965AA599
39074 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
39078 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
39080 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
39086 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999699A5 9996665A 9969995A 996966A5 96999696 96996969 96669669 96666996
39090 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99969996 99966669 99699969 99696696 969996A5 9699695A 9666965A 966669A5
39164 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39189 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
39205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
39212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
39231 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596A5 96A5695A 965A965A 965A69A5
39235 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
39251 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
39252 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
41999 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59669 99A56996 995A9696 995A6969 9696995A 969666A5 966999A5 9669665A
43323 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
43329 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
43332 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
43336 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
43376 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999699 99996966 99669666 99666999 96969969 96966696 96699996 96696669
43379 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
43390 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 99999696 99996969 99669669 99666996 9696A599 96965A66 9669A566 96695A99
43394 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A599 99965A66 9969A566 99695A99 96999696 96996969 96669669 96666996
43398 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A596 99965A69 9969A569 99695A96 96999699 96996966 96669666 96666999
43445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
43449 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
43471 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
43473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
43481 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A599 99965A66 9969A566 99695A99 96A59996 96A56669 965A9969 965A6696
43483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A596 99965A69 9969A569 99695A96 96A59999 96A56666 965A9966 965A6699
43783 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
44186 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969696 96966969 95A99669 95A96996
44187 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969669 96966996 95A99696 95A96969
44190 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669669 99666996 96969696 96966969 95A99966 95A96699
44191 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669969 99666696 96969699 96966966 95A99666 95A96999
44199 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599966 9A596699 99669999 99666666 96969669 96966996 95A99696 95A96969
44202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599699 9A596966 99669666 99666999 96969996 96966669 95A99969 95A96696
44205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599696 9A596969 99669669 99666996 96969999 96966666 95A99966 95A96699
44206 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A569996 9A566669 99699969 99696696 96999699 96996966 95A69666 95A66999
45397 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
45633 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
45690 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A55A A9955AA5 A659A5A5 A6595A5A A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
79474 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
79477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
79493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
79499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
79518 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
79533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
79534 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
79810 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
79962 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9696 995A6969 9696995A 969666A5 96699669 96696996
81163 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
81454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
81575 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A5A5 A6595A5A A566C33C A5663CC3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
86015 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A566A566 A5665A99 999696C3 9996693C 9969963C 996969C3 96A59996 96A56669 965A9969 965A6696
86049 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999996 A5996669 A5669969 A5666696 9996A5C3 99965A3C 9969A53C 99695AC3 96A59699 96A56966 965A9666 965A6999
86053 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999699 A5996966 A5669666 A5666999 9996A5C3 99965A3C 9969A53C 99695AC3 96A59996 96A56669 965A9969 965A6696
87423 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659666 A6656999 A55AA53C A55A5AC3 9A569969 9A566696 9969C35A 99693CA5 9699A5C3 96995A3C 95A69699 95A66966
112092 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C99 99996666 99669696 99666969 96969966 96699669 96696996 9595C399
116184 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959669 9A956996 9966993C 996666C3 966999C3 9669663C 959A9696 959A6969
137685 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 96695A5A
137688 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
137697 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
137698 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
137817 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969966 96966699 96699669 96696996
137818 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969669 96966996 96699966 96696699
137879 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 99A5656A 995A959A 995A6A65 96969669 96966996 96699966 96696699
137948 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999A95 9999656A 996695A6 99666A59 96969669 96966996 9669995A 966966A5
138007 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A59A95 99A5656A 995A95A6 995A6A59 96969669 96966996 9669995A 966966A5
138041 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A5965A6 99669966 99666699 969695A9 96966A56 95A99696 95A96969
138042 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A566966 996995A6 99666699 969965A9 96969696 95A96A56 95A69969
1542234 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995C39 9A665A56 999963C6 996665A9 969695A6 966993C9 9596AA59 9569AC36


==> anc/code/binary/support/d9_size64_reductions/data/hadamard32_cases.json <==
{
  "cases": [
    {
      "id": "H25418_columns",
      "family": "hadamard32",
      "record": 25418,
      "orientation": "columns",
      "n": 5,
      "k": 0,
      "points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ]
    },
    {
      "id": "H25418_rows",
      "family": "hadamard32",
      "record": 25418,
      "orientation": "rows",
      "n": 5,
      "k": 0,
      "points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ]
    },
    {
      "id": "H25419_columns",
      "family": "hadamard32",
      "record": 25419,
      "orientation": "columns",
      "n": 6,
      "k": 1,
      "points": [
        0,
        48,
        40,
        24,
        36,
        20,
        12,
        60,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ]
    },
    {
      "id": "H25419_rows",
      "family": "hadamard32",
      "record": 25419,
      "orientation": "rows",
      "n": 6,
      "k": 1,
      "points": [
        0,
        32,
        24,
        56,
        20,
        52,
        12,
        44,
        2,
        34,
        26,
        58,
        22,
        54,
        14,
        46,
        1,
        33,
        25,
        57,
        21,
        53,
        13,
        45,
        63,
        31,
        39,
        7,
        43,
        11,
        51,
        19
      ]
    },
    {
      "id": "H25420_columns",
      "family": "hadamard32",
      "record": 25420,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        74,
        58,
        102,
        22,
        14,
        126,
        33,
        81,
        73,
        57,
        101,
        21,
        13,
        125,
        35,
        83,
        75,
        59,
        103,
        23,
        15,
        127
      ]
    },
    {
      "id": "H25420_rows",
      "family": "hadamard32",
      "record": 25420,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        96,
        88,
        56,
        20,
        116,
        76,
        44,
        2,
        98,
        90,
        58,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        21,
        117,
        77,
        45,
        127,
        31,
        39,
        71,
        19,
        115,
        75,
        43
      ]
    },
    {
      "id": "H25421_columns",
      "family": "hadamard32",
      "record": 25421,
      "orientation": "columns",
      "n": 6,
      "k": 1,
      "points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ]
    },
    {
      "id": "H25421_rows",
      "family": "hadamard32",
      "record": 25421,
      "orientation": "rows",
      "n": 6,
      "k": 1,
      "points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        2,
        50,
        42,
        26,
        6,
        54,
        46,
        30,
        1,
        49,
        41,
        25,
        5,
        53,
        45,
        29,
        59,
        11,
        19,
        35,
        63,
        15,
        23,
        39
      ]
    },
    {
      "id": "H25422_columns",
      "family": "hadamard32",
      "record": 25422,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        33,
        81,
        105,
        25,
        69,
        53,
        13,
        125,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ]
    },
    {
      "id": "H25422_rows",
      "family": "hadamard32",
      "record": 25422,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        69,
        53,
        51,
        67,
        109,
        29,
        27,
        107,
        87,
        39,
        95,
        47
      ]
    },
    {
      "id": "H25423_columns",
      "family": "hadamard32",
      "record": 25423,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        74,
        58,
        38,
        86,
        14,
        126,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ]
    },
    {
      "id": "H25423_rows",
      "family": "hadamard32",
      "record": 25423,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        96,
        24,
        120,
        20,
        116,
        12,
        108,
        66,
        34,
        90,
        58,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        21,
        117,
        31,
        127,
        77,
        45,
        71,
        39,
        75,
        43,
        83,
        51
      ]
    },
    {
      "id": "H25424_columns",
      "family": "hadamard32",
      "record": 25424,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        204,
        60,
        98,
        146,
        202,
        58,
        166,
        86,
        14,
        254,
        129,
        113,
        73,
        185,
        229,
        21,
        45,
        221,
        99,
        147,
        171,
        91,
        199,
        55,
        15,
        255
      ]
    },
    {
      "id": "H25424_rows",
      "family": "hadamard32",
      "record": 25424,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        66,
        162,
        218,
        58,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        21,
        245,
        159,
        127,
        205,
        45,
        71,
        167,
        51,
        211,
        171,
        75
      ]
    },
    {
      "id": "H25426_columns",
      "family": "hadamard32",
      "record": 25426,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        100,
        148,
        172,
        92,
        162,
        82,
        10,
        250,
        102,
        150,
        206,
        62,
        161,
        81,
        73,
        185,
        37,
        213,
        205,
        61,
        99,
        147,
        235,
        27,
        7,
        247,
        143,
        127
      ]
    },
    {
      "id": "H25426_rows",
      "family": "hadamard32",
      "record": 25426,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        37,
        109,
        167,
        239,
        75,
        139,
        115,
        179,
        213,
        157,
        87,
        31
      ]
    },
    {
      "id": "H25428_columns",
      "family": "hadamard32",
      "record": 25428,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ]
    },
    {
      "id": "H25428_rows",
      "family": "hadamard32",
      "record": 25428,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        111,
        47,
        87,
        23,
        77,
        13,
        117,
        53
      ]
    },
    {
      "id": "H25429_columns",
      "family": "hadamard32",
      "record": 25429,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        66,
        178,
        138,
        122,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ]
    },
    {
      "id": "H25429_rows",
      "family": "hadamard32",
      "record": 25429,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        35,
        227,
        155,
        91,
        239,
        47,
        87,
        151,
        53,
        245,
        141,
        77
      ]
    },
    {
      "id": "H25430_columns",
      "family": "hadamard32",
      "record": 25430,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        10,
        250,
        102,
        150,
        174,
        94,
        193,
        49,
        9,
        249,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ]
    },
    {
      "id": "H25430_rows",
      "family": "hadamard32",
      "record": 25430,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        163,
        99,
        155,
        91,
        239,
        47,
        205,
        13,
        87,
        151,
        117,
        181
      ]
    },
    {
      "id": "H25432_columns",
      "family": "hadamard32",
      "record": 25432,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ]
    },
    {
      "id": "H25432_rows",
      "family": "hadamard32",
      "record": 25432,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        96,
        88,
        56,
        4,
        100,
        92,
        60,
        18,
        114,
        74,
        42,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        3,
        99,
        91,
        59,
        109,
        13,
        53,
        85,
        111,
        15,
        55,
        87
      ]
    },
    {
      "id": "H25433_columns",
      "family": "hadamard32",
      "record": 25433,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        66,
        178,
        138,
        122,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        101,
        149,
        173,
        93,
        195,
        51,
        11,
        251,
        231,
        23,
        47,
        223
      ]
    },
    {
      "id": "H25433_rows",
      "family": "hadamard32",
      "record": 25433,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        18,
        242,
        138,
        106,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        67,
        163,
        219,
        59,
        237,
        13,
        151,
        119,
        175,
        79,
        213,
        53
      ]
    },
    {
      "id": "H25434_columns",
      "family": "hadamard32",
      "record": 25434,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        37,
        85,
        109,
        29,
        3,
        115,
        75,
        59,
        39,
        87,
        111,
        31
      ]
    },
    {
      "id": "H25434_rows",
      "family": "hadamard32",
      "record": 25434,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        13,
        77,
        53,
        117,
        47,
        111,
        23,
        87
      ]
    },
    {
      "id": "H25435_columns",
      "family": "hadamard32",
      "record": 25435,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        66,
        178,
        138,
        122,
        38,
        214,
        238,
        30,
        129,
        113,
        73,
        185,
        37,
        213,
        237,
        29,
        131,
        115,
        75,
        187,
        39,
        215,
        239,
        31
      ]
    },
    {
      "id": "H25435_rows",
      "family": "hadamard32",
      "record": 25435,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        35,
        227,
        155,
        91,
        13,
        205,
        181,
        117,
        215,
        23,
        111,
        175
      ]
    },
    {
      "id": "H25436_columns",
      "family": "hadamard32",
      "record": 25436,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        40,
        216,
        196,
        52,
        236,
        28,
        194,
        50,
        10,
        250,
        166,
        86,
        110,
        158,
        1,
        241,
        201,
        57,
        165,
        85,
        109,
        157,
        131,
        115,
        75,
        187,
        167,
        87,
        111,
        159
      ]
    },
    {
      "id": "H25436_rows",
      "family": "hadamard32",
      "record": 25436,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        163,
        99,
        155,
        91,
        13,
        173,
        85,
        245,
        207,
        111,
        151,
        55
      ]
    },
    {
      "id": "H25438_columns",
      "family": "hadamard32",
      "record": 25438,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        74,
        58,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ]
    },
    {
      "id": "H25438_rows",
      "family": "hadamard32",
      "record": 25438,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        18,
        114,
        10,
        106,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        67,
        35,
        91,
        59,
        119,
        23,
        111,
        15,
        53,
        85,
        45,
        77
      ]
    },
    {
      "id": "H25439_columns",
      "family": "hadamard32",
      "record": 25439,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        130,
        114,
        74,
        186,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ]
    },
    {
      "id": "H25439_rows",
      "family": "hadamard32",
      "record": 25439,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        18,
        242,
        138,
        106,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        67,
        163,
        219,
        59,
        247,
        23,
        111,
        143,
        77,
        173,
        213,
        53
      ]
    },
    {
      "id": "H25440_columns",
      "family": "hadamard32",
      "record": 25440,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        2,
        242,
        202,
        58,
        166,
        86,
        110,
        158,
        193,
        49,
        73,
        185,
        165,
        85,
        45,
        221,
        131,
        115,
        11,
        251,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H25440_rows",
      "family": "hadamard32",
      "record": 25440,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        131,
        99,
        117,
        149,
        183,
        87,
        175,
        79,
        219,
        59,
        45,
        205
      ]
    },
    {
      "id": "H25445_columns",
      "family": "hadamard32",
      "record": 25445,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        10,
        250,
        102,
        150,
        174,
        94,
        1,
        241,
        137,
        121,
        101,
        149,
        237,
        29,
        67,
        179,
        203,
        59,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H25445_rows",
      "family": "hadamard32",
      "record": 25445,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        47,
        239,
        141,
        77,
        181,
        117,
        155,
        91,
        151,
        87
      ]
    },
    {
      "id": "H25447_columns",
      "family": "hadamard32",
      "record": 25447,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        194,
        50,
        138,
        122,
        102,
        150,
        46,
        222,
        1,
        241,
        137,
        121,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25447_rows",
      "family": "hadamard32",
      "record": 25447,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        47,
        239,
        155,
        91,
        151,
        87,
        141,
        77,
        181,
        117
      ]
    },
    {
      "id": "H25454_columns",
      "family": "hadamard32",
      "record": 25454,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        68,
        180,
        236,
        28,
        194,
        50,
        138,
        122,
        38,
        214,
        110,
        158,
        65,
        177,
        201,
        57,
        165,
        85,
        45,
        221,
        131,
        115,
        11,
        251,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H25454_rows",
      "family": "hadamard32",
      "record": 25454,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        205,
        13,
        155,
        91,
        117,
        181,
        111,
        175,
        87,
        151
      ]
    },
    {
      "id": "H25456_columns",
      "family": "hadamard32",
      "record": 25456,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        130,
        114,
        202,
        58,
        102,
        150,
        46,
        222,
        129,
        113,
        9,
        249,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25456_rows",
      "family": "hadamard32",
      "record": 25456,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        131,
        99,
        151,
        119,
        187,
        91,
        175,
        79,
        53,
        213,
        45,
        205
      ]
    },
    {
      "id": "H25459_columns",
      "family": "hadamard32",
      "record": 25459,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        130,
        114,
        202,
        58,
        102,
        150,
        46,
        222,
        1,
        241,
        137,
        121,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25459_rows",
      "family": "hadamard32",
      "record": 25459,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        3,
        227,
        151,
        119,
        219,
        59,
        79,
        175,
        213,
        53,
        77,
        173
      ]
    },
    {
      "id": "H25467_columns",
      "family": "hadamard32",
      "record": 25467,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        72,
        56,
        100,
        20,
        44,
        92,
        34,
        82,
        106,
        26,
        70,
        54,
        14,
        126,
        97,
        17,
        41,
        89,
        69,
        53,
        13,
        125,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ]
    },
    {
      "id": "H25467_rows",
      "family": "hadamard32",
      "record": 25467,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        72,
        56,
        36,
        84,
        108,
        28,
        2,
        114,
        74,
        58,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        93,
        45,
        21,
        101,
        119,
        7,
        63,
        79,
        43,
        91,
        99,
        19
      ]
    },
    {
      "id": "H25468_columns",
      "family": "hadamard32",
      "record": 25468,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        228,
        20,
        172,
        92,
        98,
        146,
        42,
        218,
        198,
        54,
        142,
        126,
        161,
        81,
        41,
        217,
        69,
        181,
        205,
        61,
        99,
        147,
        235,
        27,
        7,
        247,
        143,
        127
      ]
    },
    {
      "id": "H25468_rows",
      "family": "hadamard32",
      "record": 25468,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        66,
        162,
        218,
        58,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        237,
        13,
        159,
        127,
        53,
        213,
        71,
        167,
        51,
        211,
        171,
        75
      ]
    },
    {
      "id": "H25472_columns",
      "family": "hadamard32",
      "record": 25472,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        106,
        26,
        70,
        54,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ]
    },
    {
      "id": "H25472_rows",
      "family": "hadamard32",
      "record": 25472,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        67,
        51,
        75,
        59,
        87,
        39,
        95,
        47,
        21,
        101,
        29,
        109
      ]
    },
    {
      "id": "H25473_columns",
      "family": "hadamard32",
      "record": 25473,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        232,
        24,
        196,
        52,
        44,
        220,
        2,
        242,
        106,
        154,
        198,
        54,
        174,
        94,
        193,
        49,
        9,
        249,
        101,
        149,
        173,
        93,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ]
    },
    {
      "id": "H25473_rows",
      "family": "hadamard32",
      "record": 25473,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        147,
        115,
        139,
        107,
        183,
        39,
        223,
        79,
        85,
        197,
        61,
        173
      ]
    },
    {
      "id": "H25475_columns",
      "family": "hadamard32",
      "record": 25475,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ]
    },
    {
      "id": "H25475_rows",
      "family": "hadamard32",
      "record": 25475,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        96,
        24,
        120,
        4,
        100,
        28,
        124,
        82,
        50,
        74,
        42,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        19,
        115,
        11,
        107,
        95,
        63,
        71,
        39,
        77,
        45,
        85,
        53
      ]
    },
    {
      "id": "H25476_columns",
      "family": "hadamard32",
      "record": 25476,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        66,
        178,
        234,
        26,
        134,
        118,
        46,
        222,
        129,
        113,
        73,
        185,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ]
    },
    {
      "id": "H25476_rows",
      "family": "hadamard32",
      "record": 25476,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        19,
        243,
        139,
        107,
        223,
        63,
        71,
        167,
        53,
        213,
        173,
        77
      ]
    },
    {
      "id": "H25477_columns",
      "family": "hadamard32",
      "record": 25477,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        106,
        154,
        6,
        246,
        174,
        94,
        1,
        241,
        201,
        57,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ]
    },
    {
      "id": "H25477_rows",
      "family": "hadamard32",
      "record": 25477,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        147,
        115,
        139,
        107,
        223,
        63,
        205,
        45,
        71,
        167,
        85,
        181
      ]
    },
    {
      "id": "H25478_columns",
      "family": "hadamard32",
      "record": 25478,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        132,
        116,
        236,
        28,
        194,
        50,
        106,
        154,
        6,
        246,
        174,
        94,
        193,
        49,
        9,
        249,
        101,
        149,
        173,
        93,
        67,
        179,
        203,
        59,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H25478_rows",
      "family": "hadamard32",
      "record": 25478,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        19,
        91,
        163,
        235,
        77,
        141,
        117,
        181,
        215,
        159,
        103,
        47
      ]
    },
    {
      "id": "H25483_columns",
      "family": "hadamard32",
      "record": 25483,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        232,
        24,
        132,
        116,
        108,
        156,
        130,
        114,
        234,
        26,
        70,
        182,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25483_rows",
      "family": "hadamard32",
      "record": 25483,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        19,
        115,
        139,
        235,
        159,
        95,
        167,
        103,
        45,
        77,
        181,
        213
      ]
    },
    {
      "id": "H25485_columns",
      "family": "hadamard32",
      "record": 25485,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        10,
        122,
        38,
        86,
        78,
        62,
        33,
        81,
        105,
        25,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ]
    },
    {
      "id": "H25485_rows",
      "family": "hadamard32",
      "record": 25485,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        13,
        77,
        53,
        117,
        99,
        35,
        91,
        27
      ]
    },
    {
      "id": "H25486_columns",
      "family": "hadamard32",
      "record": 25486,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        204,
        60,
        226,
        18,
        138,
        122,
        38,
        214,
        78,
        190,
        33,
        209,
        233,
        25,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        135,
        119,
        79,
        191
      ]
    },
    {
      "id": "H25486_rows",
      "family": "hadamard32",
      "record": 25486,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        13,
        205,
        181,
        117,
        27,
        219,
        163,
        99
      ]
    },
    {
      "id": "H25487_columns",
      "family": "hadamard32",
      "record": 25487,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        10,
        122,
        102,
        22,
        78,
        62,
        97,
        17,
        41,
        89,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ]
    },
    {
      "id": "H25487_rows",
      "family": "hadamard32",
      "record": 25487,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        99,
        35,
        91,
        27,
        13,
        77,
        53,
        117
      ]
    },
    {
      "id": "H25488_columns",
      "family": "hadamard32",
      "record": 25488,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        164,
        84,
        204,
        60,
        34,
        210,
        138,
        122,
        230,
        22,
        78,
        190,
        225,
        17,
        41,
        217,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        135,
        119,
        79,
        191
      ]
    },
    {
      "id": "H25488_rows",
      "family": "hadamard32",
      "record": 25488,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        99,
        163,
        219,
        27,
        117,
        181,
        205,
        13
      ]
    },
    {
      "id": "H25489_columns",
      "family": "hadamard32",
      "record": 25489,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        164,
        84,
        204,
        60,
        162,
        82,
        10,
        250,
        102,
        150,
        206,
        62,
        97,
        145,
        169,
        89,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        7,
        247,
        207,
        63
      ]
    },
    {
      "id": "H25489_rows",
      "family": "hadamard32",
      "record": 25489,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        111,
        175,
        87,
        151,
        99,
        163,
        141,
        77,
        219,
        27,
        53,
        245
      ]
    },
    {
      "id": "H25493_columns",
      "family": "hadamard32",
      "record": 25493,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        100,
        148,
        172,
        92,
        194,
        50,
        10,
        250,
        198,
        54,
        174,
        94,
        1,
        241,
        137,
        121,
        197,
        53,
        237,
        29,
        67,
        179,
        107,
        155,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25493_rows",
      "family": "hadamard32",
      "record": 25493,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        211,
        237,
        55,
        247,
        185,
        135,
        93,
        157,
        107,
        171,
        91,
        101
      ]
    },
    {
      "id": "H25496_columns",
      "family": "hadamard32",
      "record": 25496,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        194,
        50,
        74,
        186,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25496_rows",
      "family": "hadamard32",
      "record": 25496,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        181,
        203,
        59,
        187,
        217,
        167,
        87,
        215,
        109,
        237,
        29,
        99
      ]
    },
    {
      "id": "H25499_columns",
      "family": "hadamard32",
      "record": 25499,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        44,
        220,
        66,
        178,
        202,
        58,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25499_rows",
      "family": "hadamard32",
      "record": 25499,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        181,
        203,
        59,
        187,
        227,
        157,
        109,
        237,
        87,
        215,
        39,
        89
      ]
    },
    {
      "id": "H25501_columns",
      "family": "hadamard32",
      "record": 25501,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        66,
        178,
        202,
        58,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25501_rows",
      "family": "hadamard32",
      "record": 25501,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        117,
        75,
        187,
        123,
        233,
        215,
        39,
        231,
        157,
        93,
        173,
        147
      ]
    },
    {
      "id": "H25516_columns",
      "family": "hadamard32",
      "record": 25516,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        194,
        50,
        138,
        122,
        70,
        182,
        238,
        30,
        65,
        177,
        201,
        57,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25516_rows",
      "family": "hadamard32",
      "record": 25516,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        213,
        235,
        27,
        219,
        185,
        135,
        119,
        183,
        109,
        173,
        93,
        99
      ]
    },
    {
      "id": "H25524_columns",
      "family": "hadamard32",
      "record": 25524,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        36,
        212,
        108,
        156,
        66,
        178,
        138,
        122,
        198,
        54,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25524_rows",
      "family": "hadamard32",
      "record": 25524,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        217,
        167,
        87,
        215,
        227,
        157,
        109,
        237,
        59,
        187,
        75,
        53
      ]
    },
    {
      "id": "H25528_columns",
      "family": "hadamard32",
      "record": 25528,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        40,
        216,
        164,
        84,
        108,
        156,
        194,
        50,
        138,
        122,
        70,
        182,
        238,
        30,
        65,
        177,
        201,
        57,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25528_rows",
      "family": "hadamard32",
      "record": 25528,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        217,
        167,
        87,
        215,
        53,
        75,
        187,
        59,
        237,
        109,
        157,
        227
      ]
    },
    {
      "id": "H25533_columns",
      "family": "hadamard32",
      "record": 25533,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        40,
        216,
        68,
        180,
        140,
        124,
        226,
        18,
        106,
        154,
        166,
        86,
        206,
        62,
        225,
        17,
        105,
        153,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ]
    },
    {
      "id": "H25533_rows",
      "family": "hadamard32",
      "record": 25533,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        38,
        230,
        150,
        86,
        1,
        193,
        177,
        243,
        117,
        55,
        71,
        135,
        89,
        27,
        107,
        171,
        45,
        237,
        157,
        223
      ]
    },
    {
      "id": "H25537_columns",
      "family": "hadamard32",
      "record": 25537,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        140,
        124,
        226,
        18,
        106,
        154,
        38,
        214,
        78,
        190,
        97,
        145,
        233,
        25,
        37,
        213,
        77,
        189,
        163,
        83,
        203,
        59,
        7,
        247,
        143,
        127
      ]
    },
    {
      "id": "H25537_rows",
      "family": "hadamard32",
      "record": 25537,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        243,
        117,
        183,
        71,
        135,
        31,
        221,
        45,
        237,
        107,
        171,
        91,
        153
      ]
    },
    {
      "id": "H25552_columns",
      "family": "hadamard32",
      "record": 25552,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        132,
        116,
        204,
        60,
        98,
        146,
        42,
        218,
        230,
        22,
        78,
        190,
        97,
        145,
        233,
        25,
        37,
        213,
        77,
        189,
        163,
        83,
        203,
        59,
        7,
        247,
        143,
        127
      ]
    },
    {
      "id": "H25552_rows",
      "family": "hadamard32",
      "record": 25552,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        144,
        112,
        12,
        236,
        156,
        124,
        74,
        170,
        218,
        58,
        70,
        166,
        214,
        54,
        1,
        225,
        145,
        243,
        121,
        27,
        107,
        139,
        207,
        173,
        221,
        61,
        183,
        87,
        39,
        69
      ]
    },
    {
      "id": "H25557_columns",
      "family": "hadamard32",
      "record": 25557,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        40,
        216,
        132,
        116,
        76,
        188,
        98,
        146,
        170,
        90,
        230,
        22,
        206,
        62,
        225,
        17,
        105,
        153,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ]
    },
    {
      "id": "H25557_rows",
      "family": "hadamard32",
      "record": 25557,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        17,
        243,
        121,
        155,
        107,
        139,
        165,
        71,
        183,
        87,
        221,
        61,
        205,
        47
      ]
    },
    {
      "id": "H25563_columns",
      "family": "hadamard32",
      "record": 25563,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        40,
        216,
        132,
        116,
        76,
        188,
        226,
        18,
        170,
        90,
        102,
        150,
        206,
        62,
        97,
        145,
        233,
        25,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ]
    },
    {
      "id": "H25563_rows",
      "family": "hadamard32",
      "record": 25563,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        243,
        217,
        27,
        235,
        43,
        181,
        119,
        135,
        71,
        109,
        173,
        93,
        159
      ]
    },
    {
      "id": "H25574_columns",
      "family": "hadamard32",
      "record": 25574,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H25574_rows",
      "family": "hadamard32",
      "record": 25574,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        207,
        79,
        167,
        39,
        157,
        29,
        245,
        117
      ]
    },
    {
      "id": "H25584_columns",
      "family": "hadamard32",
      "record": 25584,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        102,
        150,
        238,
        30,
        1,
        241,
        137,
        121,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H25584_rows",
      "family": "hadamard32",
      "record": 25584,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        39,
        167,
        79,
        207,
        117,
        245,
        29,
        157
      ]
    },
    {
      "id": "H25588_columns",
      "family": "hadamard32",
      "record": 25588,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        172,
        92,
        194,
        50,
        42,
        218,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H25588_rows",
      "family": "hadamard32",
      "record": 25588,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        38,
        230,
        150,
        86,
        1,
        193,
        169,
        105,
        19,
        211,
        187,
        123,
        221,
        29,
        117,
        181,
        207,
        15,
        103,
        167
      ]
    },
    {
      "id": "H25594_columns",
      "family": "hadamard32",
      "record": 25594,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H25594_rows",
      "family": "hadamard32",
      "record": 25594,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        147,
        83,
        187,
        123,
        231,
        39,
        207,
        15,
        117,
        181,
        93,
        157
      ]
    },
    {
      "id": "H25596_columns",
      "family": "hadamard32",
      "record": 25596,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        44,
        220,
        194,
        50,
        170,
        90,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H25596_rows",
      "family": "hadamard32",
      "record": 25596,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        245,
        117,
        157,
        29,
        167,
        39,
        207,
        79
      ]
    },
    {
      "id": "H25598_columns",
      "family": "hadamard32",
      "record": 25598,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        44,
        220,
        194,
        50,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H25598_rows",
      "family": "hadamard32",
      "record": 25598,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        147,
        83,
        187,
        123,
        117,
        181,
        93,
        157,
        231,
        39,
        207,
        15
      ]
    },
    {
      "id": "H25602_columns",
      "family": "hadamard32",
      "record": 25602,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H25602_rows",
      "family": "hadamard32",
      "record": 25602,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        79,
        207,
        39,
        167,
        29,
        157,
        117,
        245
      ]
    },
    {
      "id": "H25772_columns",
      "family": "hadamard32",
      "record": 25772,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H25772_rows",
      "family": "hadamard32",
      "record": 25772,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        71,
        199,
        47,
        175,
        181,
        53,
        221,
        93,
        243,
        115,
        155,
        27
      ]
    },
    {
      "id": "H25775_columns",
      "family": "hadamard32",
      "record": 25775,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        44,
        220,
        130,
        114,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H25775_rows",
      "family": "hadamard32",
      "record": 25775,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        135,
        71,
        175,
        111,
        115,
        179,
        91,
        155,
        245,
        53,
        221,
        29
      ]
    },
    {
      "id": "H25834_columns",
      "family": "hadamard32",
      "record": 25834,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        108,
        156,
        66,
        178,
        234,
        26,
        166,
        86,
        46,
        222,
        193,
        49,
        73,
        185,
        133,
        117,
        13,
        253,
        227,
        19,
        107,
        155,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25834_rows",
      "family": "hadamard32",
      "record": 25834,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        70,
        166,
        214,
        54,
        1,
        225,
        137,
        105,
        189,
        93,
        53,
        213,
        231,
        7,
        111,
        143,
        91,
        187,
        211,
        51
      ]
    },
    {
      "id": "H25836_columns",
      "family": "hadamard32",
      "record": 25836,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        108,
        156,
        194,
        50,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H25836_rows",
      "family": "hadamard32",
      "record": 25836,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        70,
        166,
        214,
        54,
        1,
        225,
        137,
        105,
        189,
        93,
        53,
        213,
        51,
        211,
        187,
        91,
        143,
        111,
        7,
        231
      ]
    },
    {
      "id": "H25839_columns",
      "family": "hadamard32",
      "record": 25839,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        236,
        28,
        66,
        178,
        106,
        154,
        166,
        86,
        46,
        222,
        65,
        177,
        201,
        57,
        133,
        117,
        13,
        253,
        227,
        19,
        107,
        155,
        167,
        87,
        47,
        223
      ]
    },
    {
      "id": "H25839_rows",
      "family": "hadamard32",
      "record": 25839,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        176,
        112,
        44,
        236,
        156,
        92,
        10,
        202,
        186,
        122,
        38,
        230,
        150,
        86,
        1,
        193,
        169,
        105,
        221,
        29,
        117,
        181,
        175,
        111,
        7,
        199,
        115,
        179,
        219,
        27
      ]
    },
    {
      "id": "H25878_columns",
      "family": "hadamard32",
      "record": 25878,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        106,
        154,
        38,
        214,
        238,
        30,
        1,
        241,
        137,
        121,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H25878_rows",
      "family": "hadamard32",
      "record": 25878,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        147,
        115,
        155,
        123,
        79,
        175,
        71,
        167,
        221,
        61,
        213,
        53
      ]
    },
    {
      "id": "H25880_columns",
      "family": "hadamard32",
      "record": 25880,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        234,
        26,
        38,
        214,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H25880_rows",
      "family": "hadamard32",
      "record": 25880,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        51,
        243,
        27,
        219,
        175,
        111,
        135,
        71,
        157,
        93,
        181,
        117
      ]
    },
    {
      "id": "H25913_columns",
      "family": "hadamard32",
      "record": 25913,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        236,
        28,
        130,
        114,
        42,
        218,
        102,
        150,
        174,
        94,
        65,
        177,
        201,
        57,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H25913_rows",
      "family": "hadamard32",
      "record": 25913,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        207,
        79,
        167,
        39,
        29,
        157,
        117,
        245,
        211,
        83,
        187,
        59
      ]
    },
    {
      "id": "H25918_columns",
      "family": "hadamard32",
      "record": 25918,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        108,
        156,
        130,
        114,
        42,
        218,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H25918_rows",
      "family": "hadamard32",
      "record": 25918,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        207,
        79,
        167,
        39,
        211,
        83,
        187,
        59,
        29,
        157,
        117,
        245
      ]
    },
    {
      "id": "H25955_columns",
      "family": "hadamard32",
      "record": 25955,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        106,
        154,
        166,
        86,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H25955_rows",
      "family": "hadamard32",
      "record": 25955,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        7,
        199,
        47,
        239,
        117,
        181,
        93,
        157,
        115,
        179,
        91,
        155
      ]
    },
    {
      "id": "H25959_columns",
      "family": "hadamard32",
      "record": 25959,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        44,
        220,
        130,
        114,
        106,
        154,
        166,
        86,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H25959_rows",
      "family": "hadamard32",
      "record": 25959,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        39,
        167,
        79,
        207,
        211,
        83,
        187,
        59,
        245,
        117,
        157,
        29
      ]
    },
    {
      "id": "H25979_columns",
      "family": "hadamard32",
      "record": 25979,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        108,
        156,
        194,
        50,
        42,
        218,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H25979_rows",
      "family": "hadamard32",
      "record": 25979,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        123,
        155,
        115,
        147,
        53,
        213,
        61,
        221,
        79,
        175,
        71,
        167
      ]
    },
    {
      "id": "H25996_columns",
      "family": "hadamard32",
      "record": 25996,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H25996_rows",
      "family": "hadamard32",
      "record": 25996,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        181,
        117,
        157,
        93,
        175,
        111,
        135,
        71,
        27,
        219,
        51,
        243
      ]
    },
    {
      "id": "H26033_columns",
      "family": "hadamard32",
      "record": 26033,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H26033_rows",
      "family": "hadamard32",
      "record": 26033,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        79,
        207,
        39,
        167,
        29,
        157,
        117,
        245
      ]
    },
    {
      "id": "H26038_columns",
      "family": "hadamard32",
      "record": 26038,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        172,
        92,
        194,
        50,
        42,
        218,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H26038_rows",
      "family": "hadamard32",
      "record": 26038,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        157,
        29,
        245,
        117,
        207,
        79,
        167,
        39
      ]
    },
    {
      "id": "H26057_columns",
      "family": "hadamard32",
      "record": 26057,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        108,
        156,
        130,
        114,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H26057_rows",
      "family": "hadamard32",
      "record": 26057,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        181,
        53,
        221,
        93,
        27,
        155,
        115,
        243
      ]
    },
    {
      "id": "H26059_columns",
      "family": "hadamard32",
      "record": 26059,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        236,
        28,
        130,
        114,
        106,
        154,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H26059_rows",
      "family": "hadamard32",
      "record": 26059,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        111,
        175,
        71,
        135,
        93,
        157,
        117,
        181,
        51,
        243,
        27,
        219
      ]
    },
    {
      "id": "H26071_columns",
      "family": "hadamard32",
      "record": 26071,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        106,
        154,
        230,
        22,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H26071_rows",
      "family": "hadamard32",
      "record": 26071,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        167,
        71,
        175,
        79,
        53,
        213,
        61,
        221,
        147,
        115,
        155,
        123
      ]
    },
    {
      "id": "H27179_columns",
      "family": "hadamard32",
      "record": 27179,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        236,
        28,
        130,
        114,
        202,
        58,
        38,
        214,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H27179_rows",
      "family": "hadamard32",
      "record": 27179,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        204,
        60,
        34,
        210,
        170,
        90,
        102,
        150,
        238,
        30,
        1,
        241,
        133,
        117,
        67,
        179,
        199,
        55,
        221,
        45,
        89,
        169,
        159,
        111,
        27,
        235
      ]
    },
    {
      "id": "H27182_columns",
      "family": "hadamard32",
      "record": 27182,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        164,
        84,
        236,
        28,
        130,
        114,
        74,
        186,
        38,
        214,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H27182_rows",
      "family": "hadamard32",
      "record": 27182,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        13,
        237,
        139,
        107,
        135,
        103,
        223,
        63,
        211,
        51,
        85,
        181,
        89,
        185
      ]
    },
    {
      "id": "H27202_columns",
      "family": "hadamard32",
      "record": 27202,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        100,
        148,
        44,
        220,
        66,
        178,
        138,
        122,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H27202_rows",
      "family": "hadamard32",
      "record": 27202,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        119,
        183,
        91,
        155,
        99,
        163,
        79,
        143,
        21,
        213,
        57,
        249
      ]
    },
    {
      "id": "H27210_columns",
      "family": "hadamard32",
      "record": 27210,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        44,
        220,
        130,
        114,
        202,
        58,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H27210_rows",
      "family": "hadamard32",
      "record": 27210,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        35,
        227,
        15,
        207,
        85,
        149,
        121,
        185,
        119,
        183,
        91,
        155
      ]
    },
    {
      "id": "H27212_columns",
      "family": "hadamard32",
      "record": 27212,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        164,
        84,
        44,
        220,
        130,
        114,
        74,
        186,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H27212_rows",
      "family": "hadamard32",
      "record": 27212,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        35,
        227,
        15,
        207,
        183,
        119,
        155,
        91,
        149,
        85,
        185,
        121
      ]
    },
    {
      "id": "H27299_columns",
      "family": "hadamard32",
      "record": 27299,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        68,
        180,
        236,
        28,
        194,
        50,
        138,
        122,
        38,
        214,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H27299_rows",
      "family": "hadamard32",
      "record": 27299,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        159,
        31,
        213,
        85,
        185,
        57,
        243,
        115,
        39,
        167,
        109,
        237
      ]
    },
    {
      "id": "H27317_columns",
      "family": "hadamard32",
      "record": 27317,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        68,
        180,
        44,
        220,
        130,
        114,
        202,
        58,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H27317_rows",
      "family": "hadamard32",
      "record": 27317,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        101,
        229,
        47,
        175,
        179,
        51,
        249,
        121,
        215,
        87,
        157,
        29
      ]
    },
    {
      "id": "H27325_columns",
      "family": "hadamard32",
      "record": 27325,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        236,
        28,
        130,
        114,
        74,
        186,
        38,
        214,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ]
    },
    {
      "id": "H27325_rows",
      "family": "hadamard32",
      "record": 27325,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        11,
        203,
        45,
        237,
        39,
        231,
        159,
        95,
        149,
        85,
        179,
        115,
        185,
        121
      ]
    },
    {
      "id": "H27331_columns",
      "family": "hadamard32",
      "record": 27331,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        44,
        220,
        66,
        178,
        138,
        122,
        230,
        22,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H27331_rows",
      "family": "hadamard32",
      "record": 27331,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        215,
        87,
        157,
        29,
        229,
        101,
        175,
        47,
        51,
        179,
        121,
        249
      ]
    },
    {
      "id": "H27440_columns",
      "family": "hadamard32",
      "record": 27440,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        45,
        221,
        195,
        51,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H27440_rows",
      "family": "hadamard32",
      "record": 27440,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        167,
        39,
        207,
        79,
        245,
        117,
        157,
        29
      ]
    },
    {
      "id": "H27451_columns",
      "family": "hadamard32",
      "record": 27451,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        108,
        156,
        130,
        114,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        109,
        157,
        131,
        115,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H27451_rows",
      "family": "hadamard32",
      "record": 27451,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        181,
        53,
        221,
        93,
        27,
        155,
        115,
        243
      ]
    },
    {
      "id": "H27454_columns",
      "family": "hadamard32",
      "record": 27454,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        236,
        28,
        130,
        114,
        106,
        154,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        109,
        157,
        131,
        115,
        235,
        27,
        39,
        215,
        175,
        95
      ]
    },
    {
      "id": "H27454_rows",
      "family": "hadamard32",
      "record": 27454,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        155,
        27,
        243,
        115,
        53,
        181,
        93,
        221
      ]
    },
    {
      "id": "H27477_columns",
      "family": "hadamard32",
      "record": 27477,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        204,
        60,
        130,
        114,
        42,
        218,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        45,
        221,
        195,
        51,
        171,
        91,
        103,
        151,
        239,
        31
      ]
    },
    {
      "id": "H27477_rows",
      "family": "hadamard32",
      "record": 27477,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        101,
        229,
        75,
        203,
        47,
        175,
        157,
        29,
        249,
        121,
        215,
        87,
        179,
        51
      ]
    },
    {
      "id": "H39044_columns",
      "family": "hadamard32",
      "record": 39044,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        98,
        178,
        138,
        90,
        198,
        22,
        46,
        254,
        129,
        97,
        89,
        185,
        213,
        53,
        13,
        237,
        83,
        179,
        139,
        107,
        199,
        39,
        31,
        255
      ]
    },
    {
      "id": "H39044_rows",
      "family": "hadamard32",
      "record": 39044,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        2,
        226,
        154,
        122,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        85,
        181,
        205,
        45,
        223,
        63,
        71,
        167,
        51,
        211,
        171,
        75
      ]
    },
    {
      "id": "H39046_columns",
      "family": "hadamard32",
      "record": 39046,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        226,
        50,
        138,
        90,
        70,
        150,
        46,
        254,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ]
    },
    {
      "id": "H39046_rows",
      "family": "hadamard32",
      "record": 39046,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        20,
        244,
        12,
        236,
        130,
        98,
        154,
        122,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        85,
        181,
        95,
        191,
        205,
        45,
        199,
        39,
        203,
        43,
        211,
        51
      ]
    },
    {
      "id": "H39050_columns",
      "family": "hadamard32",
      "record": 39050,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        98,
        178,
        138,
        90,
        198,
        22,
        46,
        254,
        65,
        161,
        153,
        121,
        213,
        53,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ]
    },
    {
      "id": "H39050_rows",
      "family": "hadamard32",
      "record": 39050,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        155,
        179,
        75,
        99,
        87,
        119,
        143,
        175
      ]
    },
    {
      "id": "H39051_columns",
      "family": "hadamard32",
      "record": 39051,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        98,
        178,
        10,
        218,
        198,
        22,
        174,
        126,
        193,
        33,
        153,
        121,
        85,
        181,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ]
    },
    {
      "id": "H39051_rows",
      "family": "hadamard32",
      "record": 39051,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        103,
        175,
        87,
        159,
        75,
        139,
        115,
        179
      ]
    },
    {
      "id": "H39057_columns",
      "family": "hadamard32",
      "record": 39057,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ]
    },
    {
      "id": "H39057_rows",
      "family": "hadamard32",
      "record": 39057,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        83,
        75,
        179,
        171,
        103,
        119,
        143,
        159
      ]
    },
    {
      "id": "H39058_columns",
      "family": "hadamard32",
      "record": 39058,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ]
    },
    {
      "id": "H39058_rows",
      "family": "hadamard32",
      "record": 39058,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        75,
        139,
        115,
        179,
        103,
        175,
        87,
        159
      ]
    },
    {
      "id": "H39067_columns",
      "family": "hadamard32",
      "record": 39067,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        162,
        114,
        74,
        154,
        198,
        22,
        46,
        254,
        65,
        161,
        153,
        121,
        213,
        53,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ]
    },
    {
      "id": "H39067_rows",
      "family": "hadamard32",
      "record": 39067,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        117,
        141,
        93,
        175,
        111,
        151,
        87,
        155,
        75,
        179,
        99
      ]
    },
    {
      "id": "H39074_columns",
      "family": "hadamard32",
      "record": 39074,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        129,
        97,
        25,
        249,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ]
    },
    {
      "id": "H39074_rows",
      "family": "hadamard32",
      "record": 39074,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        111,
        175,
        87,
        151,
        77,
        141,
        117,
        181
      ]
    },
    {
      "id": "H39078_columns",
      "family": "hadamard32",
      "record": 39078,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        129,
        97,
        25,
        249,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ]
    },
    {
      "id": "H39078_rows",
      "family": "hadamard32",
      "record": 39078,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        18,
        242,
        138,
        106,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        67,
        163,
        219,
        59,
        173,
        77,
        53,
        213,
        175,
        79,
        55,
        215
      ]
    },
    {
      "id": "H39080_columns",
      "family": "hadamard32",
      "record": 39080,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        70,
        150,
        238,
        62,
        1,
        225,
        153,
        121,
        85,
        181,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ]
    },
    {
      "id": "H39080_rows",
      "family": "hadamard32",
      "record": 39080,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        141,
        77,
        181,
        117,
        175,
        111,
        151,
        87
      ]
    },
    {
      "id": "H39086_columns",
      "family": "hadamard32",
      "record": 39086,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        34,
        242,
        138,
        90,
        70,
        150,
        238,
        62,
        129,
        97,
        25,
        249,
        85,
        181,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ]
    },
    {
      "id": "H39086_rows",
      "family": "hadamard32",
      "record": 39086,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        18,
        242,
        10,
        234,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        195,
        35,
        219,
        59,
        53,
        213,
        45,
        205,
        183,
        87,
        175,
        79
      ]
    },
    {
      "id": "H39090_columns",
      "family": "hadamard32",
      "record": 39090,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ]
    },
    {
      "id": "H39090_rows",
      "family": "hadamard32",
      "record": 39090,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ]
    },
    {
      "id": "H39164_columns",
      "family": "hadamard32",
      "record": 39164,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        226,
        50,
        74,
        154,
        134,
        86,
        46,
        254,
        65,
        161,
        217,
        57,
        149,
        117,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ]
    },
    {
      "id": "H39164_rows",
      "family": "hadamard32",
      "record": 39164,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        2,
        226,
        154,
        122,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        173,
        77,
        53,
        213,
        223,
        63,
        71,
        167,
        51,
        211,
        171,
        75
      ]
    },
    {
      "id": "H39189_columns",
      "family": "hadamard32",
      "record": 39189,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        202,
        26,
        6,
        214,
        110,
        190,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ]
    },
    {
      "id": "H39189_rows",
      "family": "hadamard32",
      "record": 39189,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        83,
        179,
        75,
        171,
        223,
        63,
        199,
        39,
        205,
        45,
        213,
        53
      ]
    },
    {
      "id": "H39205_columns",
      "family": "hadamard32",
      "record": 39205,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        65,
        161,
        217,
        57,
        21,
        245,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ]
    },
    {
      "id": "H39205_rows",
      "family": "hadamard32",
      "record": 39205,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        111,
        175,
        87,
        151,
        141,
        77,
        181,
        117,
        99,
        163,
        91,
        155
      ]
    },
    {
      "id": "H39212_columns",
      "family": "hadamard32",
      "record": 39212,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        98,
        178,
        10,
        218,
        198,
        22,
        174,
        126,
        193,
        33,
        89,
        185,
        21,
        245,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ]
    },
    {
      "id": "H39212_rows",
      "family": "hadamard32",
      "record": 39212,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        111,
        175,
        87,
        151,
        99,
        163,
        91,
        155,
        141,
        77,
        181,
        117
      ]
    },
    {
      "id": "H39231_columns",
      "family": "hadamard32",
      "record": 39231,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        1,
        225,
        217,
        57,
        149,
        117,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ]
    },
    {
      "id": "H39231_rows",
      "family": "hadamard32",
      "record": 39231,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ]
    },
    {
      "id": "H39235_columns",
      "family": "hadamard32",
      "record": 39235,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        70,
        150,
        238,
        62,
        129,
        97,
        89,
        185,
        21,
        245,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ]
    },
    {
      "id": "H39235_rows",
      "family": "hadamard32",
      "record": 39235,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        77,
        141,
        117,
        181,
        111,
        175,
        87,
        151
      ]
    },
    {
      "id": "H39251_columns",
      "family": "hadamard32",
      "record": 39251,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        34,
        242,
        10,
        218,
        198,
        22,
        238,
        62,
        1,
        225,
        217,
        57,
        149,
        117,
        77,
        173,
        147,
        115,
        139,
        107,
        71,
        167,
        95,
        191
      ]
    },
    {
      "id": "H39251_rows",
      "family": "hadamard32",
      "record": 39251,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        167,
        159,
        155,
        85,
        87,
        111,
        109,
        181,
        115,
        75,
        141
      ]
    },
    {
      "id": "H39252_columns",
      "family": "hadamard32",
      "record": 39252,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        98,
        178,
        202,
        26,
        6,
        214,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ]
    },
    {
      "id": "H39252_rows",
      "family": "hadamard32",
      "record": 39252,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        95,
        159,
        103,
        167,
        85,
        149,
        109,
        173,
        139,
        75,
        179,
        115
      ]
    },
    {
      "id": "H41999_columns",
      "family": "hadamard32",
      "record": 41999,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        36,
        244,
        76,
        156,
        162,
        114,
        138,
        90,
        198,
        22,
        238,
        62,
        1,
        225,
        153,
        121,
        21,
        245,
        141,
        109,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ]
    },
    {
      "id": "H41999_rows",
      "family": "hadamard32",
      "record": 41999,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        150,
        118,
        129,
        97,
        78,
        174,
        67,
        163,
        217,
        57,
        219,
        59,
        79,
        175,
        87,
        183,
        205,
        45,
        213,
        53
      ]
    },
    {
      "id": "H43323_columns",
      "family": "hadamard32",
      "record": 43323,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H43323_rows",
      "family": "hadamard32",
      "record": 43323,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        83,
        211,
        43,
        171,
        207,
        79,
        183,
        55,
        141,
        13,
        245,
        117
      ]
    },
    {
      "id": "H43329_columns",
      "family": "hadamard32",
      "record": 43329,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H43329_rows",
      "family": "hadamard32",
      "record": 43329,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        184,
        120,
        4,
        196,
        188,
        124,
        34,
        226,
        154,
        90,
        217,
        25,
        97,
        161,
        238,
        46,
        86,
        150,
        19,
        211,
        171,
        107,
        205,
        13,
        117,
        181,
        207,
        15,
        119,
        183
      ]
    },
    {
      "id": "H43332_columns",
      "family": "hadamard32",
      "record": 43332,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        178,
        82,
        42,
        202,
        102,
        134,
        254,
        30,
        49,
        209,
        169,
        73,
        101,
        133,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ]
    },
    {
      "id": "H43332_rows",
      "family": "hadamard32",
      "record": 43332,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        83,
        211,
        43,
        171,
        13,
        141,
        117,
        245,
        79,
        207,
        55,
        183
      ]
    },
    {
      "id": "H43336_columns",
      "family": "hadamard32",
      "record": 43336,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        50,
        210,
        170,
        74,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H43336_rows",
      "family": "hadamard32",
      "record": 43336,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        147,
        83,
        171,
        107,
        247,
        55,
        207,
        15,
        117,
        181,
        77,
        141
      ]
    },
    {
      "id": "H43376_columns",
      "family": "hadamard32",
      "record": 43376,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        242,
        18,
        106,
        138,
        38,
        198,
        190,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H43376_rows",
      "family": "hadamard32",
      "record": 43376,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        2,
        194,
        186,
        122,
        217,
        25,
        97,
        161,
        238,
        46,
        86,
        150,
        205,
        13,
        117,
        181,
        11,
        203,
        179,
        115,
        215,
        23,
        111,
        175
      ]
    },
    {
      "id": "H43379_columns",
      "family": "hadamard32",
      "record": 43379,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        114,
        146,
        234,
        10,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        165,
        69,
        61,
        221,
        243,
        19,
        107,
        139,
        167,
        71,
        63,
        223
      ]
    },
    {
      "id": "H43379_rows",
      "family": "hadamard32",
      "record": 43379,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        2,
        226,
        154,
        122,
        185,
        89,
        33,
        193,
        238,
        14,
        118,
        150,
        173,
        77,
        53,
        213,
        247,
        23,
        111,
        143,
        75,
        171,
        211,
        51
      ]
    },
    {
      "id": "H43390_columns",
      "family": "hadamard32",
      "record": 43390,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        50,
        210,
        234,
        10,
        166,
        70,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H43390_rows",
      "family": "hadamard32",
      "record": 43390,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        181,
        117,
        141,
        77,
        247,
        55,
        207,
        15,
        83,
        147,
        107,
        171
      ]
    },
    {
      "id": "H43394_columns",
      "family": "hadamard32",
      "record": 43394,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        50,
        210,
        106,
        138,
        166,
        70,
        254,
        30,
        177,
        81,
        41,
        201,
        101,
        133,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ]
    },
    {
      "id": "H43394_rows",
      "family": "hadamard32",
      "record": 43394,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        181,
        117,
        141,
        77,
        83,
        147,
        107,
        171,
        247,
        55,
        207,
        15
      ]
    },
    {
      "id": "H43398_columns",
      "family": "hadamard32",
      "record": 43398,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        178,
        82,
        234,
        10,
        38,
        198,
        126,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H43398_rows",
      "family": "hadamard32",
      "record": 43398,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        53,
        181,
        77,
        205,
        47,
        175,
        87,
        215,
        11,
        139,
        115,
        243
      ]
    },
    {
      "id": "H43445_columns",
      "family": "hadamard32",
      "record": 43445,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        50,
        210,
        234,
        10,
        166,
        70,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H43445_rows",
      "family": "hadamard32",
      "record": 43445,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        246,
        22,
        147,
        115,
        139,
        107,
        183,
        87,
        175,
        79,
        53,
        213,
        45,
        205
      ]
    },
    {
      "id": "H43449_columns",
      "family": "hadamard32",
      "record": 43449,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        178,
        82,
        234,
        10,
        38,
        198,
        126,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H43449_rows",
      "family": "hadamard32",
      "record": 43449,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        51,
        243,
        11,
        203,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ]
    },
    {
      "id": "H43471_columns",
      "family": "hadamard32",
      "record": 43471,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        242,
        18,
        42,
        202,
        102,
        134,
        190,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H43471_rows",
      "family": "hadamard32",
      "record": 43471,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        207,
        79,
        183,
        55,
        13,
        141,
        117,
        245,
        211,
        83,
        171,
        43
      ]
    },
    {
      "id": "H43473_columns",
      "family": "hadamard32",
      "record": 43473,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        114,
        146,
        42,
        202,
        230,
        6,
        190,
        94,
        241,
        17,
        105,
        137,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H43473_rows",
      "family": "hadamard32",
      "record": 43473,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        207,
        79,
        183,
        55,
        211,
        83,
        171,
        43,
        13,
        141,
        117,
        245
      ]
    },
    {
      "id": "H43481_columns",
      "family": "hadamard32",
      "record": 43481,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        114,
        146,
        42,
        202,
        166,
        70,
        254,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ]
    },
    {
      "id": "H43481_rows",
      "family": "hadamard32",
      "record": 43481,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        13,
        141,
        117,
        245,
        211,
        83,
        171,
        43,
        207,
        79,
        183,
        55
      ]
    },
    {
      "id": "H43483_columns",
      "family": "hadamard32",
      "record": 43483,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        242,
        18,
        170,
        74,
        38,
        198,
        126,
        158,
        49,
        209,
        233,
        9,
        165,
        69,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H43483_rows",
      "family": "hadamard32",
      "record": 43483,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        141,
        77,
        181,
        117,
        175,
        111,
        151,
        87,
        51,
        243,
        11,
        203
      ]
    },
    {
      "id": "H43783_columns",
      "family": "hadamard32",
      "record": 43783,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        189,
        93,
        243,
        19,
        107,
        139,
        103,
        135,
        127,
        159
      ]
    },
    {
      "id": "H43783_rows",
      "family": "hadamard32",
      "record": 43783,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        21,
        205,
        181,
        86,
        150,
        109,
        43,
        243,
        55,
        247,
        139,
        143,
        79,
        83
      ]
    },
    {
      "id": "H44186_columns",
      "family": "hadamard32",
      "record": 44186,
      "orientation": "columns",
      "n": 7,
      "k": 2,
      "points": [
        0,
        16,
        104,
        120,
        100,
        116,
        12,
        28,
        50,
        82,
        42,
        74,
        38,
        70,
        62,
        94,
        113,
        17,
        105,
        9,
        101,
        5,
        61,
        93,
        115,
        19,
        43,
        75,
        39,
        71,
        63,
        95
      ]
    },
    {
      "id": "H44186_rows",
      "family": "hadamard32",
      "record": 44186,
      "orientation": "rows",
      "n": 7,
      "k": 2,
      "points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        66,
        34,
        90,
        58,
        121,
        25,
        97,
        1,
        110,
        14,
        54,
        86,
        21,
        117,
        77,
        45,
        19,
        115,
        75,
        43,
        23,
        119,
        79,
        47
      ]
    },
    {
      "id": "H44187_columns",
      "family": "hadamard32",
      "record": 44187,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        241,
        17,
        105,
        137,
        101,
        133,
        189,
        93,
        243,
        19,
        43,
        203,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H44187_rows",
      "family": "hadamard32",
      "record": 44187,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        66,
        162,
        218,
        58,
        249,
        25,
        97,
        129,
        238,
        14,
        182,
        86,
        149,
        117,
        205,
        45,
        147,
        115,
        203,
        43,
        239,
        15,
        183,
        87
      ]
    },
    {
      "id": "H44190_columns",
      "family": "hadamard32",
      "record": 44190,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        241,
        17,
        105,
        137,
        229,
        5,
        61,
        221,
        115,
        147,
        171,
        75,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H44190_rows",
      "family": "hadamard32",
      "record": 44190,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        196,
        36,
        220,
        60,
        130,
        98,
        154,
        122,
        185,
        89,
        161,
        65,
        238,
        14,
        118,
        150,
        85,
        181,
        205,
        45,
        19,
        243,
        111,
        143,
        87,
        183,
        43,
        203
      ]
    },
    {
      "id": "H44191_columns",
      "family": "hadamard32",
      "record": 44191,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ]
    },
    {
      "id": "H44191_rows",
      "family": "hadamard32",
      "record": 44191,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        239,
        47,
        87,
        151,
        203,
        11,
        115,
        179
      ]
    },
    {
      "id": "H44199_columns",
      "family": "hadamard32",
      "record": 44199,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        144,
        232,
        120,
        100,
        244,
        140,
        28,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ]
    },
    {
      "id": "H44199_rows",
      "family": "hadamard32",
      "record": 44199,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        66,
        162,
        218,
        58,
        249,
        25,
        97,
        129,
        238,
        14,
        182,
        86,
        149,
        117,
        205,
        45,
        107,
        139,
        51,
        211,
        239,
        15,
        183,
        87
      ]
    },
    {
      "id": "H44202_columns",
      "family": "hadamard32",
      "record": 44202,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        144,
        232,
        120,
        100,
        244,
        140,
        28,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        171,
        75,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H44202_rows",
      "family": "hadamard32",
      "record": 44202,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        11,
        203,
        179,
        115,
        47,
        239,
        151,
        87
      ]
    },
    {
      "id": "H44205_columns",
      "family": "hadamard32",
      "record": 44205,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        50,
        210,
        170,
        74,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ]
    },
    {
      "id": "H44205_rows",
      "family": "hadamard32",
      "record": 44205,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        196,
        36,
        220,
        60,
        130,
        98,
        154,
        122,
        185,
        89,
        161,
        65,
        238,
        14,
        118,
        150,
        85,
        181,
        205,
        45,
        247,
        23,
        111,
        143,
        179,
        83,
        43,
        203
      ]
    },
    {
      "id": "H44206_columns",
      "family": "hadamard32",
      "record": 44206,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        113,
        145,
        233,
        9,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ]
    },
    {
      "id": "H44206_rows",
      "family": "hadamard32",
      "record": 44206,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        175,
        111,
        23,
        215,
        139,
        75,
        51,
        243
      ]
    },
    {
      "id": "H45397_columns",
      "family": "hadamard32",
      "record": 45397,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        178,
        82,
        170,
        74,
        102,
        134,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ]
    },
    {
      "id": "H45397_rows",
      "family": "hadamard32",
      "record": 45397,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        21,
        245,
        173,
        77,
        86,
        182,
        107,
        139,
        111,
        143,
        215,
        55,
        211,
        51
      ]
    },
    {
      "id": "H45633_columns",
      "family": "hadamard32",
      "record": 45633,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        36,
        244,
        204,
        28,
        178,
        82,
        170,
        74,
        102,
        134,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ]
    },
    {
      "id": "H45633_rows",
      "family": "hadamard32",
      "record": 45633,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        19,
        211,
        107,
        171,
        150,
        86,
        205,
        13,
        207,
        15,
        183,
        119,
        181,
        117
      ]
    },
    {
      "id": "H45690_columns",
      "family": "hadamard32",
      "record": 45690,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        114,
        146,
        106,
        138,
        166,
        70,
        190,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        43,
        203,
        167,
        71,
        191,
        95
      ]
    },
    {
      "id": "H45690_rows",
      "family": "hadamard32",
      "record": 45690,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        237,
        13,
        85,
        181,
        86,
        182,
        147,
        115,
        111,
        143,
        215,
        55,
        43,
        203
      ]
    },
    {
      "id": "H79474_columns",
      "family": "hadamard32",
      "record": 79474,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        2,
        210,
        234,
        58,
        166,
        118,
        78,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H79474_rows",
      "family": "hadamard32",
      "record": 79474,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        222,
        46,
        163,
        83,
        171,
        91,
        151,
        103,
        159,
        111,
        21,
        229,
        29,
        237
      ]
    },
    {
      "id": "H79477_columns",
      "family": "hadamard32",
      "record": 79477,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        130,
        82,
        234,
        58,
        38,
        246,
        78,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ]
    },
    {
      "id": "H79477_rows",
      "family": "hadamard32",
      "record": 79477,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        174,
        78,
        83,
        179,
        75,
        171,
        223,
        63,
        199,
        39,
        205,
        45,
        213,
        53
      ]
    },
    {
      "id": "H79493_columns",
      "family": "hadamard32",
      "record": 79493,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        194,
        18,
        42,
        250,
        102,
        182,
        142,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H79493_rows",
      "family": "hadamard32",
      "record": 79493,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        111,
        175,
        87,
        151,
        141,
        77,
        181,
        117,
        99,
        163,
        91,
        155
      ]
    },
    {
      "id": "H79499_columns",
      "family": "hadamard32",
      "record": 79499,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        66,
        146,
        42,
        250,
        230,
        54,
        142,
        94,
        241,
        17,
        105,
        137,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H79499_rows",
      "family": "hadamard32",
      "record": 79499,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        111,
        175,
        87,
        151,
        99,
        163,
        91,
        155,
        141,
        77,
        181,
        117
      ]
    },
    {
      "id": "H79518_columns",
      "family": "hadamard32",
      "record": 79518,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        130,
        82,
        42,
        250,
        102,
        182,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ]
    },
    {
      "id": "H79518_rows",
      "family": "hadamard32",
      "record": 79518,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        163,
        99,
        155,
        91,
        77,
        141,
        117,
        181,
        111,
        175,
        87,
        151
      ]
    },
    {
      "id": "H79533_columns",
      "family": "hadamard32",
      "record": 79533,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        2,
        210,
        42,
        250,
        230,
        54,
        206,
        30,
        49,
        209,
        233,
        9,
        165,
        69,
        125,
        157,
        179,
        83,
        171,
        75,
        103,
        135,
        127,
        159
      ]
    },
    {
      "id": "H79533_rows",
      "family": "hadamard32",
      "record": 79533,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        163,
        167,
        159,
        155,
        85,
        87,
        111,
        109,
        181,
        115,
        75,
        141
      ]
    },
    {
      "id": "H79534_columns",
      "family": "hadamard32",
      "record": 79534,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        66,
        146,
        234,
        58,
        38,
        246,
        142,
        94,
        241,
        17,
        41,
        201,
        101,
        133,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H79534_rows",
      "family": "hadamard32",
      "record": 79534,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        95,
        159,
        103,
        167,
        85,
        149,
        109,
        173,
        139,
        75,
        179,
        115
      ]
    },
    {
      "id": "H79810_columns",
      "family": "hadamard32",
      "record": 79810,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        130,
        82,
        42,
        250,
        230,
        54,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        189,
        93,
        243,
        19,
        107,
        139,
        103,
        135,
        127,
        159
      ]
    },
    {
      "id": "H79810_rows",
      "family": "hadamard32",
      "record": 79810,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        18,
        242,
        10,
        234,
        97,
        129,
        121,
        153,
        182,
        86,
        69,
        173,
        213,
        46,
        206,
        61,
        91,
        179,
        87,
        183,
        203,
        207,
        47,
        35
      ]
    },
    {
      "id": "H79962_columns",
      "family": "hadamard32",
      "record": 79962,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        80,
        232,
        184,
        164,
        244,
        76,
        28,
        130,
        210,
        42,
        122,
        102,
        54,
        206,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        61,
        221,
        243,
        19,
        235,
        11,
        103,
        135,
        127,
        159
      ]
    },
    {
      "id": "H79962_rows",
      "family": "hadamard32",
      "record": 79962,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        67,
        163,
        46,
        206,
        219,
        59,
        85,
        181,
        87,
        183,
        205,
        45,
        207,
        47
      ]
    },
    {
      "id": "H81163_columns",
      "family": "hadamard32",
      "record": 81163,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        130,
        82,
        170,
        122,
        102,
        182,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ]
    },
    {
      "id": "H81163_rows",
      "family": "hadamard32",
      "record": 81163,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        37,
        213,
        157,
        109,
        110,
        158,
        91,
        171,
        95,
        175,
        231,
        23,
        227,
        19
      ]
    },
    {
      "id": "H81454_columns",
      "family": "hadamard32",
      "record": 81454,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        232,
        56,
        36,
        244,
        204,
        28,
        130,
        82,
        170,
        122,
        102,
        182,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ]
    },
    {
      "id": "H81454_rows",
      "family": "hadamard32",
      "record": 81454,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        67,
        163,
        59,
        219,
        206,
        46,
        173,
        77,
        175,
        79,
        215,
        55,
        213,
        53
      ]
    },
    {
      "id": "H81575_columns",
      "family": "hadamard32",
      "record": 81575,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        66,
        146,
        106,
        186,
        166,
        118,
        142,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        43,
        203,
        167,
        71,
        191,
        95
      ]
    },
    {
      "id": "H81575_rows",
      "family": "hadamard32",
      "record": 81575,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        221,
        45,
        101,
        149,
        110,
        158,
        163,
        83,
        95,
        175,
        231,
        23,
        27,
        235
      ]
    },
    {
      "id": "H86015_columns",
      "family": "hadamard32",
      "record": 86015,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        112,
        200,
        184,
        164,
        212,
        108,
        28,
        130,
        82,
        42,
        250,
        102,
        182,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ]
    },
    {
      "id": "H86015_rows",
      "family": "hadamard32",
      "record": 86015,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        145,
        17,
        233,
        105,
        229,
        101,
        157,
        29,
        83,
        211,
        43,
        171,
        142,
        14,
        246,
        118,
        207,
        79,
        183,
        55
      ]
    },
    {
      "id": "H86049_columns",
      "family": "hadamard32",
      "record": 86049,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        112,
        200,
        184,
        228,
        148,
        44,
        92,
        66,
        146,
        42,
        250,
        230,
        54,
        142,
        94,
        241,
        17,
        41,
        201,
        101,
        133,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H86049_rows",
      "family": "hadamard32",
      "record": 86049,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        221,
        29,
        111,
        175,
        87,
        151,
        118,
        182,
        78,
        142,
        11,
        203,
        51,
        243
      ]
    },
    {
      "id": "H86053_columns",
      "family": "hadamard32",
      "record": 86053,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        112,
        200,
        184,
        164,
        212,
        108,
        28,
        66,
        146,
        42,
        250,
        166,
        118,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ]
    },
    {
      "id": "H86053_rows",
      "family": "hadamard32",
      "record": 86053,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        221,
        29,
        139,
        75,
        179,
        115,
        118,
        182,
        78,
        142,
        239,
        47,
        215,
        23
      ]
    },
    {
      "id": "H87423_columns",
      "family": "hadamard32",
      "record": 87423,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        200,
        56,
        228,
        20,
        44,
        220,
        66,
        146,
        170,
        122,
        102,
        182,
        142,
        94,
        241,
        17,
        105,
        137,
        101,
        133,
        61,
        221,
        243,
        19,
        171,
        75,
        39,
        199,
        191,
        95
      ]
    },
    {
      "id": "H87423_rows",
      "family": "hadamard32",
      "record": 87423,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        239,
        47,
        243,
        51,
        14,
        206,
        87,
        151,
        93,
        157,
        182,
        118,
        75,
        139
      ]
    },
    {
      "id": "H112092_columns",
      "family": "hadamard32",
      "record": 112092,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        48,
        200,
        248,
        228,
        212,
        44,
        28,
        130,
        50,
        74,
        250,
        230,
        86,
        46,
        158,
        241,
        49,
        73,
        137,
        69,
        133,
        125,
        189,
        211,
        19,
        107,
        171,
        103,
        167,
        95,
        159
      ]
    },
    {
      "id": "H112092_rows",
      "family": "hadamard32",
      "record": 112092,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        2,
        226,
        26,
        250,
        113,
        145,
        117,
        149,
        166,
        73,
        169,
        46,
        86,
        222,
        205,
        45,
        59,
        179,
        87,
        183,
        203,
        207,
        47,
        67
      ]
    },
    {
      "id": "H116184_columns",
      "family": "hadamard32",
      "record": 116184,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        72,
        184,
        36,
        212,
        108,
        156,
        130,
        50,
        202,
        122,
        230,
        86,
        174,
        30,
        113,
        177,
        201,
        9,
        69,
        133,
        125,
        189,
        83,
        147,
        235,
        43,
        231,
        39,
        223,
        31
      ]
    },
    {
      "id": "H116184_rows",
      "family": "hadamard32",
      "record": 116184,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        2,
        226,
        26,
        250,
        113,
        145,
        117,
        149,
        163,
        67,
        73,
        169,
        205,
        45,
        59,
        219,
        79,
        175,
        78,
        174,
        214,
        54,
        215,
        55
      ]
    },
    {
      "id": "H137685_columns",
      "family": "hadamard32",
      "record": 137685,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        216,
        56,
        148,
        116,
        76,
        172,
        18,
        242,
        202,
        42,
        134,
        102,
        94,
        190,
        145,
        113,
        9,
        233,
        197,
        37,
        93,
        189,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ]
    },
    {
      "id": "H137685_rows",
      "family": "hadamard32",
      "record": 137685,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        204,
        60,
        34,
        210,
        170,
        90,
        158,
        110,
        22,
        230,
        1,
        241,
        137,
        121,
        67,
        179,
        203,
        59,
        215,
        39,
        95,
        175,
        109,
        157,
        229,
        21
      ]
    },
    {
      "id": "H137688_columns",
      "family": "hadamard32",
      "record": 137688,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        216,
        56,
        148,
        116,
        76,
        172,
        146,
        114,
        202,
        42,
        6,
        230,
        94,
        190,
        17,
        241,
        137,
        105,
        197,
        37,
        93,
        189,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ]
    },
    {
      "id": "H137688_rows",
      "family": "hadamard32",
      "record": 137688,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        174,
        78,
        54,
        214,
        1,
        225,
        153,
        121,
        19,
        243,
        139,
        107,
        223,
        63,
        71,
        167,
        53,
        213,
        173,
        77
      ]
    },
    {
      "id": "H137697_columns",
      "family": "hadamard32",
      "record": 137697,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        88,
        184,
        212,
        52,
        140,
        108,
        210,
        50,
        10,
        234,
        70,
        166,
        158,
        126,
        81,
        177,
        201,
        41,
        5,
        229,
        157,
        125,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ]
    },
    {
      "id": "H137697_rows",
      "family": "hadamard32",
      "record": 137697,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        206,
        14,
        118,
        182,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        13,
        205,
        181,
        117,
        27,
        219,
        163,
        99
      ]
    },
    {
      "id": "H137698_columns",
      "family": "hadamard32",
      "record": 137698,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        216,
        56,
        84,
        180,
        140,
        108,
        82,
        178,
        10,
        234,
        198,
        38,
        158,
        126,
        209,
        49,
        73,
        169,
        5,
        229,
        157,
        125,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ]
    },
    {
      "id": "H137698_rows",
      "family": "hadamard32",
      "record": 137698,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        206,
        14,
        118,
        182,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        99,
        163,
        219,
        27,
        117,
        181,
        205,
        13
      ]
    },
    {
      "id": "H137817_columns",
      "family": "hadamard32",
      "record": 137817,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        212,
        52,
        76,
        172,
        146,
        114,
        138,
        106,
        198,
        38,
        94,
        190,
        145,
        113,
        9,
        233,
        133,
        101,
        29,
        253,
        211,
        51,
        203,
        43,
        71,
        167,
        95,
        191
      ]
    },
    {
      "id": "H137817_rows",
      "family": "hadamard32",
      "record": 137817,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        81,
        245,
        153,
        61,
        79,
        235,
        135,
        35,
        91,
        187,
        215,
        55
      ]
    },
    {
      "id": "H137818_columns",
      "family": "hadamard32",
      "record": 137818,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        24,
        248,
        212,
        52,
        76,
        172,
        146,
        114,
        138,
        106,
        198,
        38,
        94,
        190,
        145,
        113,
        9,
        233,
        133,
        101,
        29,
        253,
        211,
        51,
        203,
        43,
        71,
        167,
        95,
        191
      ]
    },
    {
      "id": "H137818_rows",
      "family": "hadamard32",
      "record": 137818,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        81,
        245,
        153,
        61,
        79,
        235,
        135,
        35,
        183,
        87,
        59,
        219
      ]
    },
    {
      "id": "H137879_columns",
      "family": "hadamard32",
      "record": 137879,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        84,
        180,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        137,
        105,
        5,
        229,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ]
    },
    {
      "id": "H137879_rows",
      "family": "hadamard32",
      "record": 137879,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        3,
        227,
        143,
        111,
        89,
        185,
        213,
        53,
        183,
        87,
        59,
        219
      ]
    },
    {
      "id": "H137948_columns",
      "family": "hadamard32",
      "record": 137948,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        88,
        184,
        148,
        116,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        9,
        233,
        133,
        101,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ]
    },
    {
      "id": "H137948_rows",
      "family": "hadamard32",
      "record": 137948,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        214,
        22,
        102,
        166,
        1,
        193,
        139,
        75,
        37,
        229,
        175,
        111,
        57,
        249,
        179,
        115,
        215,
        23,
        93,
        157
      ]
    },
    {
      "id": "H138007_columns",
      "family": "hadamard32",
      "record": 138007,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        88,
        184,
        148,
        116,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        137,
        105,
        5,
        229,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ]
    },
    {
      "id": "H138007_rows",
      "family": "hadamard32",
      "record": 138007,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        214,
        22,
        102,
        166,
        1,
        193,
        139,
        75,
        37,
        229,
        175,
        111,
        57,
        249,
        179,
        115,
        215,
        23,
        93,
        157
      ]
    },
    {
      "id": "H138041_columns",
      "family": "hadamard32",
      "record": 138041,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        148,
        116,
        204,
        44,
        18,
        242,
        74,
        170,
        70,
        166,
        222,
        62,
        145,
        113,
        9,
        233,
        5,
        229,
        221,
        61,
        147,
        115,
        75,
        171,
        71,
        167,
        223,
        63
      ]
    },
    {
      "id": "H138041_rows",
      "family": "hadamard32",
      "record": 138041,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        74,
        170,
        218,
        58,
        246,
        22,
        102,
        134,
        1,
        225,
        73,
        169,
        149,
        117,
        221,
        61,
        147,
        115,
        219,
        59,
        239,
        15,
        167,
        71
      ]
    },
    {
      "id": "H138042_columns",
      "family": "hadamard32",
      "record": 138042,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        204,
        44,
        146,
        114,
        74,
        170,
        70,
        166,
        222,
        62,
        17,
        241,
        137,
        105,
        133,
        101,
        221,
        61,
        19,
        243,
        75,
        171,
        199,
        39,
        95,
        191
      ]
    },
    {
      "id": "H138042_rows",
      "family": "hadamard32",
      "record": 138042,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        176,
        112,
        44,
        236,
        156,
        92,
        10,
        202,
        186,
        122,
        214,
        22,
        102,
        166,
        1,
        193,
        41,
        233,
        181,
        117,
        157,
        93,
        147,
        27,
        243,
        123,
        175,
        39,
        207,
        71
      ]
    },
    {
      "id": "H1542234_columns",
      "family": "hadamard32",
      "record": 1542234,
      "orientation": "columns",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        56,
        248,
        212,
        36,
        28,
        236,
        210,
        34,
        26,
        234,
        54,
        246,
        142,
        78,
        97,
        65,
        185,
        153,
        165,
        133,
        125,
        93,
        19,
        211,
        171,
        107,
        183,
        119,
        143,
        79
      ]
    },
    {
      "id": "H1542234_rows",
      "family": "hadamard32",
      "record": 1542234,
      "orientation": "rows",
      "n": 8,
      "k": 3,
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        34,
        226,
        22,
        214,
        74,
        138,
        126,
        190,
        213,
        229,
        53,
        5,
        153,
        169,
        121,
        73,
        147,
        167,
        115,
        71,
        155,
        175,
        123,
        79
      ]
    }
  ]
}


==> anc/code/binary/support/d9_size64_reductions/geometry/check_rank3_fiber_weights.json <==
{
  "3": [
    {
      "fiber_sizes": [
        8,
        8,
        8,
        40
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        48,
        32,
        -16,
        -32,
        -32,
        -48
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        12,
        36
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        40,
        24,
        -8,
        -24,
        -32,
        -48
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        16,
        32
      ],
      "nonzero_zero_directions": [
        4
      ],
      "complement_basis": null
    },
    {
      "fiber_sizes": [
        8,
        8,
        20,
        28
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        24,
        8,
        8,
        -8,
        -32,
        -48
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        24,
        24
      ],
      "nonzero_zero_directions": [
        3,
        5
      ],
      "complement_basis": null
    },
    {
      "fiber_sizes": [
        8,
        12,
        12,
        32
      ],
      "nonzero_zero_directions": [
        4
      ],
      "complement_basis": null
    },
    {
      "fiber_sizes": [
        8,
        12,
        16,
        28
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        40,
        32,
        8,
        8,
        -16,
        -24,
        -48
      ]
    },
    {
      "fiber_sizes": [
        8,
        12,
        20,
        24
      ],
      "nonzero_zero_directions": [
        3
      ],
      "complement_basis": null
    },
    {
      "fiber_sizes": [
        8,
        16,
        16,
        24
      ],
      "nonzero_zero_directions": [
        3
      ],
      "complement_basis": null
    },
    {
      "fiber_sizes": [
        8,
        16,
        20,
        20
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        32,
        24,
        -8,
        24,
        -8,
        -16,
        -48
      ]
    },
    {
      "fiber_sizes": [
        12,
        12,
        12,
        28
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        40,
        40,
        16,
        8,
        -16,
        -16,
        -40
      ]
    },
    {
      "fiber_sizes": [
        12,
        12,
        16,
        24
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        40,
        32,
        8,
        16,
        -8,
        -16,
        -40
      ]
    },
    {
      "fiber_sizes": [
        12,
        12,
        20,
        20
      ],
      "nonzero_zero_directions": [
        3,
        5
      ],
      "complement_basis": null
    },
    {
      "fiber_sizes": [
        12,
        16,
        16,
        20
      ],
      "nonzero_zero_directions": [
        3
      ],
      "complement_basis": null
    },
    {
      "fiber_sizes": [
        16,
        16,
        16,
        16
      ],
      "nonzero_zero_directions": [
        3,
        5,
        6
      ],
      "complement_basis": null
    }
  ],
  "4": [
    {
      "fiber_sizes": [
        8,
        8,
        8,
        8,
        32
      ],
      "nonzero_zero_directions": [
        8
      ],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        48,
        32,
        48,
        32,
        32,
        16
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        8,
        12,
        28
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        48,
        32,
        40,
        24,
        24,
        8
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        8,
        16,
        24
      ],
      "nonzero_zero_directions": [
        7,
        9,
        10
      ],
      "complement_basis": [
        1,
        2,
        12
      ],
      "complement_walsh_values": [
        64,
        48,
        48,
        32,
        -16,
        -32,
        -32,
        -48
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        8,
        20,
        20
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        48,
        32,
        24,
        8,
        8,
        -8
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        12,
        12,
        24
      ],
      "nonzero_zero_directions": [
        7,
        9
      ],
      "complement_basis": [
        1,
        10,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        -8,
        -24,
        40,
        24,
        -32,
        -48
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        12,
        16,
        20
      ],
      "nonzero_zero_directions": [
        10
      ],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        40,
        24,
        32,
        16,
        8,
        -8
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        16,
        16,
        16
      ],
      "nonzero_zero_directions": [
        6,
        10,
        12
      ],
      "complement_basis": null
    },
    {
      "fiber_sizes": [
        8,
        12,
        12,
        12,
        20
      ],
      "nonzero_zero_directions": [
        9,
        10,
        12
      ],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        40,
        40,
        16,
        40,
        16,
        16,
        -8
      ]
    },
    {
      "fiber_sizes": [
        8,
        12,
        12,
        16,
        16
      ],
      "nonzero_zero_directions": [
        12
      ],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        40,
        40,
        16,
        32,
        8,
        8,
        -16
      ]
    },
    {
      "fiber_sizes": [
        12,
        12,
        12,
        12,
        16
      ],
      "nonzero_zero_directions": [],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        40,
        40,
        16,
        40,
        16,
        16,
        -8
      ]
    }
  ],
  "5": [
    {
      "fiber_sizes": [
        8,
        8,
        8,
        8,
        16,
        16
      ],
      "nonzero_zero_directions": [
        11,
        13,
        14,
        19,
        21,
        22,
        24
      ],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        48,
        32,
        48,
        32,
        32,
        16
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        8,
        12,
        12,
        16
      ],
      "nonzero_zero_directions": [
        13,
        14,
        19
      ],
      "complement_basis": [
        1,
        2,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        48,
        32,
        40,
        24,
        24,
        8
      ]
    },
    {
      "fiber_sizes": [
        8,
        8,
        12,
        12,
        12,
        12
      ],
      "nonzero_zero_directions": [
        7,
        11,
        13,
        19,
        21,
        25
      ],
      "complement_basis": [
        1,
        26,
        4
      ],
      "complement_walsh_values": [
        64,
        48,
        -8,
        -24,
        40,
        24,
        -32,
        -48
      ]
    }
  ]
}


==> anc/code/binary/support/d9_size64_reductions/geometry/check_rank3_fiber_weights.py <==
"""Enumerate finite fiber-weight patterns for the already-derived rank-three label model.

Assumptions on each side are explicit: labels 0,e1,...,em; free dimension9-m;
all m+1 fibers nonempty; each fiber size divisible4 and at least8.
Outputs positive subgroup complements when weights alone suffice.
"""
import itertools,json
from pathlib import Path

def patterns(total,k,lo=2):
 if k==1:
  if total>=lo:yield (total,)
 else:
  for a in range(lo,total//k+1):
   for b in patterns(total-a,k-1,a):yield (a,)+b

def subspaces(n,k):
 for piv in itertools.combinations(range(n),k):
  free=[(i,j) for i,p in enumerate(piv) for j in range(p+1,n) if j not in piv]
  for mask in range(1<<len(free)):
   bs=[1<<p for p in piv]
   for h,(i,j) in enumerate(free):
    if mask>>h&1:bs[i]^=1<<j
   points=[0]
   for v in bs:points += [x^v for x in points]
   yield bs,points

out={}
for m in [3,4,5]:
 spaces=list(subspaces(m,3));records=[]
 for counts in patterns(16,m+1):
  if max(counts)*4>1<<(9-m):continue
  sizes=[4*c for c in counts]
  walsh=[sizes[0]+sum(s*(-1 if u>>(i-1)&1 else 1) for i,s in enumerate(sizes[1:],1)) for u in range(1<<m)]
  cert=next(((bs,S) for bs,S in spaces if all(walsh[u] for u in S if u)),None)
  record={'fiber_sizes':sizes,'nonzero_zero_directions':[u for u in range(1,1<<m) if not walsh[u]],'complement_basis':cert[0] if cert else None}
  if cert:
   assert len(set(cert[1]))==8
   assert all(walsh[u]!=0 for u in cert[1])
   record['complement_walsh_values']=[walsh[u] for u in cert[1]]
  records.append(record)
 out[m]=records
 good=sum(r['complement_basis'] is not None for r in records)
 print('m',m,'patterns',len(records),'certified',good,'remaining',len(records)-good)
 for r in records:print(r['fiber_sizes'],'basis',r['complement_basis'])
assert [sum(r['complement_basis'] is None for r in out[m]) for m in [3,4,5]]==[8,1,0]
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')


==> anc/code/binary/support/d9_size64_reductions/geometry/check_rank3_label_model.json <==
{
  "label_subsets_checked": 92,
  "complements": {
    "6": {
      "label_set": [
        0,
        1,
        2,
        4,
        8,
        16,
        32,
        63
      ],
      "complement": [
        0,
        1,
        2,
        4,
        8,
        16,
        32,
        63
      ],
      "difference_walsh_values": {
        "0": 8,
        "1": 4,
        "2": 4,
        "3": 4,
        "4": 4,
        "5": 4,
        "6": 4,
        "8": 4,
        "9": 4,
        "10": 4,
        "12": 4,
        "16": 4,
        "17": 4,
        "18": 4,
        "20": 4,
        "24": 4,
        "31": -4,
        "32": 4,
        "33": 4,
        "34": 4,
        "36": 4,
        "40": 4,
        "47": -4,
        "48": 4,
        "55": -4,
        "59": -4,
        "61": -4,
        "62": -4,
        "63": -4
      }
    },
    "7": {
      "label_set": [
        0,
        1,
        2,
        4,
        8,
        16,
        32,
        63,
        64,
        95,
        111,
        119,
        123,
        125,
        126,
        127
      ],
      "complement": [
        0,
        3,
        5,
        9,
        17,
        33,
        65,
        126
      ],
      "difference_walsh_values": {
        "0": 16,
        "3": 8,
        "5": 8,
        "6": 8,
        "9": 8,
        "10": 8,
        "12": 8,
        "17": 8,
        "18": 8,
        "20": 8,
        "24": 8,
        "33": 8,
        "34": 8,
        "36": 8,
        "40": 8,
        "48": 8,
        "63": -8,
        "65": 8,
        "66": 8,
        "68": 8,
        "72": 8,
        "80": 8,
        "95": -8,
        "96": 8,
        "111": -8,
        "119": -8,
        "123": -8,
        "125": -8,
        "126": -8
      }
    }
  }
}


==> anc/code/binary/support/d9_size64_reductions/geometry/check_rank3_label_model.py <==
"""Exact finite checks of the seven-label circuit and m6/m7 complements."""
import itertools,json
from pathlib import Path

def rank(vs):
 b={}
 for v in vs:
  while v:
   p=v.bit_length()-1
   if p in b:v^=b[p]
   else:b[p]=v;break
 return len(b)
def Q(p):
 a,b,c=[(p>>i)&1 for i in range(3)]
 return (b*c)|((a*c)<<1)|((a*b)<<2)
cols=[p|(Q(p)<<3) for p in range(1,8)]
assert rank(cols)==6
assert all(rank([cols[i] for i in range(7) if i!=j])==6 for j in range(7))
cases=0
for m in range(3,8):
 for labels in itertools.combinations(range(1,8),m):
  if rank(labels)!=3:continue
  got=[]
  for mask in range(1<<m):
   p=q=0
   for i,label in enumerate(labels):
    if mask>>i&1:p^=label;q^=Q(label)
   if q==Q(p):got.append(mask)
  expected={0,*[1<<i for i in range(m)]}
  if m==6:expected.add(63)
  if m==7:expected|={127,*[127^(1<<i) for i in range(7)]}
  assert set(got)==expected
  cases+=1
out={'label_subsets_checked':cases,'complements':{}}
for m in [6,7]:
 K={0,*[1<<i for i in range(m)],(1<<m)-1}
 if m==7:K|={127^(1<<i) for i in range(7)}
 T=K if m==6 else {0,*[1^(1<<i) for i in range(1,7)],126}
 values={u:sum(1-2*((x&u).bit_count()%2) for x in K) for u in {a^b for a in T for b in T}}
 assert len(T)==8 and all(values.values())
 out['complements'][m]={'label_set':sorted(K),'complement':sorted(T),'difference_walsh_values':values}
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print('All',cases,'spanning label subsets and both explicit eight-point complements verified.')


==> anc/code/binary/support/d9_size64_reductions/geometry/check_three_halfsets.json <==
{
  "ambient_dimension": 3,
  "halfsets": 70,
  "unordered_triples": 59640,
  "all_triples_have_odd_linear_functional": true,
  "number_of_functionals_histogram": {
    "1": 28,
    "2": 924,
    "4": 1344,
    "8": 2016,
    "16": 15176,
    "32": 40152
  }
}


==> anc/code/binary/support/d9_size64_reductions/geometry/check_three_halfsets.py <==
#!/usr/bin/env python3
"""Exhaust the three-halfsets Fourier lemma on H=F_2^3 (standard library)."""
from itertools import combinations, combinations_with_replacement
from collections import Counter
import json
from pathlib import Path

def run(d=3):
    n=1<<d
    full=(1<<n)-1
    halfsets=[sum(1<<x for x in c) for c in combinations(range(n),n//2)]
    def translate(A,z):
        return sum(1<<(x^z) for x in range(n) if A>>x&1)
    translated=[[translate(A,z) for z in range(n)] for A in halfsets]
    D=[[sum(1<<z for z in range(n) if translated[i][z]==(full^B))
        for B in halfsets] for i in range(len(halfsets))]
    # A frequency is encoded as z + (a << d), a in F_2^2.
    odd_masks=[sum(1<<w for w in range(4*n) if (w&t).bit_count()%2)
               for t in range(4*n)]
    count=0
    histogram=Counter()
    for i,j,k in combinations_with_replacement(range(len(halfsets)),3):
        U=(D[i][i]&D[j][j]&D[k][k]) | (D[i][j]<<n) | (D[i][k]<<(2*n)) | (D[j][k]<<(3*n))
        solutions=[t for t,M in enumerate(odd_masks) if U&~M==0]
        assert solutions, (i,j,k,U)
        assert not(U&1)
        count+=1
        histogram[len(solutions)]+=1
    return dict(ambient_dimension=d,halfsets=len(halfsets),unordered_triples=count,
                all_triples_have_odd_linear_functional=True,
                number_of_functionals_histogram=dict(sorted(histogram.items())))

if __name__=='__main__':
    result=run()
    Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/code/binary/support/d9_size64_reductions/geometry/check_weight4_projection.json <==
[
  {
    "file": "geometry/nonzero_cubic64.json",
    "side": "E",
    "weight4_sections": 0,
    "certificates": []
  },
  {
    "file": "geometry/nonzero_cubic64.json",
    "side": "Lambda",
    "weight4_sections": 2,
    "certificates": [
      {
        "u": 128,
        "B": [
          208,
          212,
          216,
          220
        ],
        "ell": 128,
        "tiling_complement": [
          0,
          64,
          128,
          192,
          256,
          320,
          384,
          448
        ]
      },
      {
        "u": 256,
        "B": [
          325,
          341,
          357,
          373
        ],
        "ell": 256,
        "tiling_complement": [
          0,
          64,
          128,
          192,
          256,
          320,
          384,
          448
        ]
      }
    ]
  },
  {
    "file": "switching/aperiodic_stress_example.json",
    "side": "E",
    "weight4_sections": 0,
    "certificates": []
  },
  {
    "file": "switching/aperiodic_stress_example.json",
    "side": "Lambda",
    "weight4_sections": 1,
    "certificates": [
      {
        "u": 256,
        "B": [
          278,
          473,
          393,
          326
        ],
        "ell": 463,
        "tiling_complement": [
          0,
          32,
          151,
          183,
          344,
          376,
          463,
          495
        ]
      }
    ]
  }
]


==> anc/code/binary/support/d9_size64_reductions/geometry/check_weight4_projection.py <==
"""Exact positive checks of the weight-four projection lemma, using XOR only."""
import itertools,json
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]

def walsh(A,u):return sum(1-2*((x&u).bit_count()%2) for x in A)
def spectral(E,L):
 assert len(E)==len(set(E))==len(L)==len(set(L))
 assert all(walsh(E,a^b)==0 for a,b in itertools.combinations(L,2))
def check(E,L):
 spectral(E,L)
 results=[]
 for u in range(1,512):
  B=[x for x in E if (u&x).bit_count()%2]
  if len(B)!=4:continue
  a=B[0];b=B[1]^a;c=B[2]^a
  assert set(B)=={a,a^b,a^c,a^b^c}
  ell=next(v for v in range(512) if (u&v).bit_count()%2 and all(((s&v).bit_count()%2)==(((s&b).bit_count()%2)*((s&c).bit_count()%2)) for s in L))
  P=[x^(ell if (u&x).bit_count()%2 else 0) for x in E]
  assert all((u&x).bit_count()%2==0 for x in P)
  spectral(P,L)
  D={x^y for x in P for y in P}
  K=None
  for v,w in itertools.combinations([v for v in range(1,512) if (u&v).bit_count()%2==0 and v not in D],2):
   if v^w not in D:K={0,v,w,v^w};break
  assert K is not None
  C=K|{v^ell for v in K}
  assert len(C)==8
  assert len({x^t for x in E for t in C})==512
  results.append({'u':u,'B':B,'ell':ell,'tiling_complement':sorted(C)})
 return results

out=[]
for name in ['geometry/nonzero_cubic64.json','switching/aperiodic_stress_example.json']:
 j=json.loads((ROOT/name).read_text())
 for side in ['E','Lambda']:
  certs=check(j[side],j['Lambda' if side=='E' else 'E'])
  out.append({'file':name,'side':side,'weight4_sections':len(certs),'certificates':certs})
print(json.dumps(out,indent=2))
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')


==> anc/code/binary/support/d9_size64_reductions/geometry/flat_projection.json <==
{
  "E": {
    "u": 165,
    "section_side": 0,
    "section_size": 16,
    "section": [
      0,
      358,
      431,
      201,
      160,
      454,
      271,
      105,
      361,
      102,
      175,
      457,
      416,
      198,
      15,
      256
    ],
    "direction_basis": [
      358,
      201,
      105,
      15
    ],
    "fiber_difference_basis": [
      9,
      6,
      22,
      246
    ],
    "ell": 6,
    "projected_set": [
      6,
      17,
      360,
      259,
      14,
      25,
      352,
      407,
      208,
      151,
      446,
      425,
      164,
      207,
      438,
      417,
      166,
      205,
      456,
      479,
      174,
      185,
      448,
      391,
      112,
      135,
      286,
      265,
      120,
      111,
      362,
      257,
      367,
      365,
      104,
      106,
      270,
      281,
      96,
      39,
      464,
      295,
      190,
      169,
      461,
      463,
      202,
      200,
      422,
      420,
      161,
      163,
      430,
      441,
      192,
      55,
      368,
      311,
      30,
      9,
      260,
      262,
      3,
      1
    ]
  },
  "Lambda": null
}


==> anc/code/binary/support/d9_size64_reductions/geometry/flat_projection.py <==
"""Exact affine-flat section projection certificates for binary spectral pairs.

A sufficient certificate, never a claim that every spectral pair admits it.
No third-party dependencies. Can be imported as find_flat_projection(E,L,d).
"""
import itertools,json
from pathlib import Path

def parity(x):return x.bit_count()%2

def basis(vectors):
 pivots={}
 for v in vectors:
  while v:
   p=v.bit_length()-1
   if p in pivots:v^=pivots[p]
   else:pivots[p]=v;break
 return list(pivots.values())

def span(bs):
 out=[0]
 for b in bs:out += [x^b for x in out]
 return out

def spectral(E,L):
 assert len(E)==len(set(E))==len(L)==len(set(L))
 assert all(sum(1-2*parity((a^b)&e) for e in E)==0 for a,b in itertools.combinations(L,2))

def find_flat_projection(E,L,d=9):
 """Return a positive projection certificate, or None if this criterion fails."""
 for u in range(1,1<<d):
  for side in [1,0]:
   B=[e for e in E if parity(u&e)==side]
   if not B or len(B)>len(E)//2 or len(B)&(len(B)-1):continue
   V=basis([e^B[0] for e in B])
   if 1<<len(V)!=len(B):continue
   fibers={}
   differences=[]
   for s in L:
    key=tuple(parity(s&v) for v in V)
    if key in fibers:differences.append(s^fibers[key])
    else:fibers[key]=s
   W=basis(differences)
   if u in span(W):continue
   ell=next(v for v in range(1,1<<d) if parity(u&v) and all(not parity(w&v) for w in W))
   P=[e^(ell if parity(u&e)==side else 0) for e in E]
   # Independently validate exactly the asserted certificate.
   assert len(set(P))==len(E)
   assert all(parity(u&e)==1-side for e in P)
   spectral(P,L)
   return {'u':u,'section_side':side,'section_size':len(B),'section':B,'direction_basis':V,'fiber_difference_basis':W,'ell':ell,'projected_set':P}
 return None

if __name__=='__main__':
 root=Path(__file__).resolve().parents[1]
 j=json.loads((root/'switching/remaining_stress_example.json').read_text())
 spectral(j['E'],j['Lambda'])
 out={}
 for side in ['E','Lambda']:
  C=find_flat_projection(j[side],j['Lambda' if side=='E' else 'E'])
  out[side]=C
 Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
 print(json.dumps({k:None if v is None else {kk:vv for kk,vv in v.items() if kk not in ('section','projected_set')} for k,v in out.items()},indent=2))


==> anc/code/binary/support/d9_size64_reductions/geometry/nonzero_cubic64.json <==
{
  "E": [
    0,
    1,
    2,
    67,
    4,
    5,
    6,
    71,
    8,
    9,
    10,
    75,
    140,
    141,
    142,
    207,
    16,
    17,
    18,
    83,
    20,
    21,
    22,
    87,
    24,
    25,
    26,
    91,
    156,
    157,
    158,
    223,
    32,
    33,
    34,
    99,
    36,
    37,
    38,
    103,
    40,
    41,
    42,
    107,
    172,
    173,
    174,
    239,
    304,
    305,
    306,
    371,
    308,
    309,
    310,
    375,
    312,
    313,
    314,
    379,
    444,
    445,
    446,
    511
  ],
  "Lambda": [
    0,
    1,
    2,
    3,
    68,
    325,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    208,
    81,
    82,
    83,
    212,
    341,
    86,
    87,
    216,
    89,
    90,
    91,
    220,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    357,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    373,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127
  ],
  "rank_E": 9,
  "rank_Lambda": 9,
  "nonzero_cubic_coefficients_E": {
    "6,7,8": 1
  },
  "linear_projection_spectrum": [
    1,
    2,
    4,
    8,
    16,
    32
  ],
  "description": "Three disjoint closed-quad switches of Sylvester H64; both sides graph over F2^6, rank9, nonzero cubic."
}


==> anc/code/binary/support/d9_size64_reductions/geometry/nonzero_cubic64.py <==
import json,itertools
from pathlib import Path
S=[{0,1,2,3},{16,20,24,28},{5,21,37,53}]
assert all(not(S[i]&S[j]) for i in range(3) for j in range(i))
def par(x):return x.bit_count()%2
E=[y+(((y&3)==3)<<6)+(((y&12)==12)<<7)+(((y&48)==48)<<8) for y in range(64)]
L=[x+((x in S[0])<<6)+((x in S[1])<<7)+((x in S[2])<<8) for x in range(64)]
# Normalize both to zero, preserving spectrality.
E=[e^E[0] for e in E];L=[l^L[0] for l in L]
def rank(xs):
 b={}
 for v in xs:
  while v:
   i=v.bit_length()-1
   if i in b:v^=b[i]
   else:b[i]=v;break
 return len(b)
H=[[(-1)**par(x*y) for y in []] for x in []]
for a,b in itertools.combinations(L,2):assert sum((-1)**par((a^b)&e) for e in E)==0
T={}
for i,j,k in itertools.combinations(range(9),3):
 if sum(((e>>i)&1)*((e>>j)&1)*((e>>k)&1) for e in E)%2:T[f'{i},{j},{k}']=1
assert rank(E)==rank(L)==9
assert T=={'6,7,8':1}
result={'E':E,'Lambda':L,'rank_E':rank(E),'rank_Lambda':rank(L),'nonzero_cubic_coefficients_E':T,'linear_projection_spectrum':[1,2,4,8,16,32],'description':'Three disjoint closed-quad switches of Sylvester H64; both sides graph over F2^6, rank9, nonzero cubic.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps({k:v for k,v in result.items() if k not in ('E','Lambda')}))


==> anc/code/binary/support/d9_size64_reductions/logs/check_common_complement_lemma.txt <==
{
  "seed": 20261021,
  "tests": 1700,
  "tests_by_singleton_fiber_count": {
    "0": 100,
    "2": 100,
    "4": 100,
    "6": 100,
    "8": 100,
    "10": 100,
    "12": 100,
    "14": 100,
    "16": 100,
    "18": 100,
    "20": 100,
    "22": 100,
    "24": 100,
    "26": 100,
    "28": 100,
    "30": 100,
    "32": 100
  },
  "failed": 0
}


==> anc/code/binary/support/d9_size64_reductions/logs/check_rank3_fiber_weights.txt <==
m 3 patterns 15 certified 7 remaining 8
[8, 8, 8, 40] basis [1, 2, 4]
[8, 8, 12, 36] basis [1, 2, 4]
[8, 8, 16, 32] basis None
[8, 8, 20, 28] basis [1, 2, 4]
[8, 8, 24, 24] basis None
[8, 12, 12, 32] basis None
[8, 12, 16, 28] basis [1, 2, 4]
[8, 12, 20, 24] basis None
[8, 16, 16, 24] basis None
[8, 16, 20, 20] basis [1, 2, 4]
[12, 12, 12, 28] basis [1, 2, 4]
[12, 12, 16, 24] basis [1, 2, 4]
[12, 12, 20, 20] basis None
[12, 16, 16, 20] basis None
[16, 16, 16, 16] basis None
m 4 patterns 10 certified 9 remaining 1
[8, 8, 8, 8, 32] basis [1, 2, 4]
[8, 8, 8, 12, 28] basis [1, 2, 4]
[8, 8, 8, 16, 24] basis [1, 2, 12]
[8, 8, 8, 20, 20] basis [1, 2, 4]
[8, 8, 12, 12, 24] basis [1, 10, 4]
[8, 8, 12, 16, 20] basis [1, 2, 4]
[8, 8, 16, 16, 16] basis None
[8, 12, 12, 12, 20] basis [1, 2, 4]
[8, 12, 12, 16, 16] basis [1, 2, 4]
[12, 12, 12, 12, 16] basis [1, 2, 4]
m 5 patterns 3 certified 3 remaining 0
[8, 8, 8, 8, 16, 16] basis [1, 2, 4]
[8, 8, 8, 12, 12, 16] basis [1, 2, 4]
[8, 8, 12, 12, 12, 12] basis [1, 26, 4]


==> anc/code/binary/support/d9_size64_reductions/logs/check_rank3_label_model.txt <==
All 92 spanning label subsets and both explicit eight-point complements verified.


==> anc/code/binary/support/d9_size64_reductions/logs/check_three_halfsets.txt <==
{
  "ambient_dimension": 3,
  "halfsets": 70,
  "unordered_triples": 59640,
  "all_triples_have_odd_linear_functional": true,
  "number_of_functionals_histogram": {
    "1": 28,
    "2": 924,
    "4": 1344,
    "8": 2016,
    "16": 15176,
    "32": 40152
  }
}


==> anc/code/binary/support/d9_size64_reductions/logs/check_weight4_projection.txt <==
[
  {
    "file": "geometry/nonzero_cubic64.json",
    "side": "E",
    "weight4_sections": 0,
    "certificates": []
  },
  {
    "file": "geometry/nonzero_cubic64.json",
    "side": "Lambda",
    "weight4_sections": 2,
    "certificates": [
      {
        "u": 128,
        "B": [
          208,
          212,
          216,
          220
        ],
        "ell": 128,
        "tiling_complement": [
          0,
          64,
          128,
          192,
          256,
          320,
          384,
          448
        ]
      },
      {
        "u": 256,
        "B": [
          325,
          341,
          357,
          373
        ],
        "ell": 256,
        "tiling_complement": [
          0,
          64,
          128,
          192,
          256,
          320,
          384,
          448
        ]
      }
    ]
  },
  {
    "file": "switching/aperiodic_stress_example.json",
    "side": "E",
    "weight4_sections": 0,
    "certificates": []
  },
  {
    "file": "switching/aperiodic_stress_example.json",
    "side": "Lambda",
    "weight4_sections": 1,
    "certificates": [
      {
        "u": 256,
        "B": [
          278,
          473,
          393,
          326
        ],
        "ell": 463,
        "tiling_complement": [
          0,
          32,
          151,
          183,
          344,
          376,
          463,
          495
        ]
      }
    ]
  }
]


==> anc/code/binary/support/d9_size64_reductions/logs/flat_projection.txt <==
{
  "E": {
    "u": 165,
    "section_side": 0,
    "section_size": 16,
    "direction_basis": [
      358,
      201,
      105,
      15
    ],
    "fiber_difference_basis": [
      9,
      6,
      22,
      246
    ],
    "ell": 6
  },
  "Lambda": null
}


==> anc/code/binary/support/d9_size64_reductions/logs/independent_rank3_halfsets.txt <==
Verified 92 label subsets at all 512 inputs and all nine derivatives.
Verified all 59640 unordered halfset triples in F2^3 by linear consistency.


==> anc/code/binary/support/d9_size64_reductions/logs/verification_summary.txt <==
PASS verify_raw_models.py (0.109s)
PASS periodic_spectrum/verify_periodic_certificates.py (0.068s)
PASS status_audit/check_common_complement_lemma.py (0.229s)
PASS geometry/check_weight4_projection.py (0.089s)
PASS geometry/flat_projection.py (0.064s)
PASS geometry/check_rank3_label_model.py (0.026s)
PASS geometry/check_rank3_fiber_weights.py (0.023s)
PASS geometry/check_three_halfsets.py (0.177s)
PASS switching/verify_filtered_examples.py (0.359s)
All nine checks passed in 1.146s.
External classification completeness remains an input; sampling is not exhaustive.


==> anc/code/binary/support/d9_size64_reductions/logs/verify_filtered_examples.txt <==
All 26 residual examples passed: spectrality, both subgroup tilings, aperiodicity, minimum affine weight, and section-period checks.


==> anc/code/binary/support/d9_size64_reductions/logs/verify_periodic_certificates.txt <==
Verified all 332 Fourier-support certificates: 304 subgroup, 28 general.
External Hadamard-classification completeness is not checked here.


==> anc/code/binary/support/d9_size64_reductions/logs/verify_raw_models.txt <==
PASS: 166 valid raw matrices; all ranks; both orientations; all 332 positive certificates.
Dependency retained: external classification completeness and extraction coverage.


==> anc/code/binary/support/d9_size64_reductions/periodic_spectrum/certificates.json <==
{
  "cases": 332,
  "linear": 304,
  "failed": [],
  "certificates": [
    {
      "id": "H25418_columns",
      "n": 5,
      "points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ],
      "complement": [
        0
      ],
      "subgroup_basis": [],
      "support_size": 1,
      "clique_nodes": 0
    },
    {
      "id": "H25418_rows",
      "n": 5,
      "points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ],
      "complement": [
        0
      ],
      "subgroup_basis": [],
      "support_size": 1,
      "clique_nodes": 0
    },
    {
      "id": "H25419_columns",
      "n": 6,
      "points": [
        0,
        48,
        40,
        24,
        36,
        20,
        12,
        60,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ],
      "complement": [
        0,
        57
      ],
      "subgroup_basis": [
        57
      ],
      "support_size": 9,
      "clique_nodes": 0
    },
    {
      "id": "H25419_rows",
      "n": 6,
      "points": [
        0,
        32,
        24,
        56,
        20,
        52,
        12,
        44,
        2,
        34,
        26,
        58,
        22,
        54,
        14,
        46,
        1,
        33,
        25,
        57,
        21,
        53,
        13,
        45,
        63,
        31,
        39,
        7,
        43,
        11,
        51,
        19
      ],
      "complement": [
        0,
        29
      ],
      "subgroup_basis": [
        29
      ],
      "support_size": 5,
      "clique_nodes": 0
    },
    {
      "id": "H25420_columns",
      "n": 7,
      "points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        74,
        58,
        102,
        22,
        14,
        126,
        33,
        81,
        73,
        57,
        101,
        21,
        13,
        125,
        35,
        83,
        75,
        59,
        103,
        23,
        15,
        127
      ],
      "complement": [
        0,
        93,
        58,
        103
      ],
      "subgroup_basis": [
        93,
        58
      ],
      "support_size": 21,
      "clique_nodes": 0
    },
    {
      "id": "H25420_rows",
      "n": 7,
      "points": [
        0,
        96,
        88,
        56,
        20,
        116,
        76,
        44,
        2,
        98,
        90,
        58,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        21,
        117,
        77,
        45,
        127,
        31,
        39,
        71,
        19,
        115,
        75,
        43
      ],
      "complement": [
        0,
        105,
        30,
        119
      ],
      "subgroup_basis": [
        105,
        30
      ],
      "support_size": 21,
      "clique_nodes": 0
    },
    {
      "id": "H25421_columns",
      "n": 6,
      "points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ],
      "complement": [
        0,
        57
      ],
      "subgroup_basis": [
        57
      ],
      "support_size": 5,
      "clique_nodes": 0
    },
    {
      "id": "H25421_rows",
      "n": 6,
      "points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        2,
        50,
        42,
        26,
        6,
        54,
        46,
        30,
        1,
        49,
        41,
        25,
        5,
        53,
        45,
        29,
        59,
        11,
        19,
        35,
        63,
        15,
        23,
        39
      ],
      "complement": [
        0,
        57
      ],
      "subgroup_basis": [
        57
      ],
      "support_size": 5,
      "clique_nodes": 0
    },
    {
      "id": "H25422_columns",
      "n": 7,
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        33,
        81,
        105,
        25,
        69,
        53,
        13,
        125,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement": [
        0,
        89,
        54,
        111
      ],
      "subgroup_basis": [
        89,
        54
      ],
      "support_size": 23,
      "clique_nodes": 0
    },
    {
      "id": "H25422_rows",
      "n": 7,
      "points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        69,
        53,
        51,
        67,
        109,
        29,
        27,
        107,
        87,
        39,
        95,
        47
      ],
      "complement": [
        0,
        85,
        50,
        103
      ],
      "subgroup_basis": [
        85,
        50
      ],
      "support_size": 23,
      "clique_nodes": 0
    },
    {
      "id": "H25423_columns",
      "n": 7,
      "points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        74,
        58,
        38,
        86,
        14,
        126,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ],
      "complement": [
        0,
        61,
        106,
        87
      ],
      "subgroup_basis": [
        61,
        106
      ],
      "support_size": 25,
      "clique_nodes": 0
    },
    {
      "id": "H25423_rows",
      "n": 7,
      "points": [
        0,
        96,
        24,
        120,
        20,
        116,
        12,
        108,
        66,
        34,
        90,
        58,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        21,
        117,
        31,
        127,
        77,
        45,
        71,
        39,
        75,
        43,
        83,
        51
      ],
      "complement": [
        0,
        113,
        30,
        111
      ],
      "subgroup_basis": [
        113,
        30
      ],
      "support_size": 23,
      "clique_nodes": 0
    },
    {
      "id": "H25424_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        204,
        60,
        98,
        146,
        202,
        58,
        166,
        86,
        14,
        254,
        129,
        113,
        73,
        185,
        229,
        21,
        45,
        221,
        99,
        147,
        171,
        91,
        199,
        55,
        15,
        255
      ],
      "complement": [
        0,
        241,
        106,
        155,
        60,
        205,
        86,
        167
      ],
      "subgroup_basis": [
        241,
        106,
        60
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25424_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        66,
        162,
        218,
        58,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        21,
        245,
        159,
        127,
        205,
        45,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 57,
      "clique_nodes": 0
    },
    {
      "id": "H25426_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        100,
        148,
        172,
        92,
        162,
        82,
        10,
        250,
        102,
        150,
        206,
        62,
        161,
        81,
        73,
        185,
        37,
        213,
        205,
        61,
        99,
        147,
        235,
        27,
        7,
        247,
        143,
        127
      ],
      "complement": [
        0,
        241,
        106,
        155,
        92,
        173,
        54,
        199
      ],
      "subgroup_basis": [
        241,
        106,
        92
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25426_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        37,
        109,
        167,
        239,
        75,
        139,
        115,
        179,
        213,
        157,
        87,
        31
      ],
      "complement": [
        0,
        217,
        26,
        195,
        44,
        245,
        54,
        239
      ],
      "subgroup_basis": [
        217,
        26,
        44
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H25428_columns",
      "n": 7,
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement": [
        0,
        89,
        54,
        111
      ],
      "subgroup_basis": [
        89,
        54
      ],
      "support_size": 25,
      "clique_nodes": 0
    },
    {
      "id": "H25428_rows",
      "n": 7,
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        111,
        47,
        87,
        23,
        77,
        13,
        117,
        53
      ],
      "complement": [
        0,
        45,
        26,
        55
      ],
      "subgroup_basis": [
        45,
        26
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25429_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        66,
        178,
        138,
        122,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ],
      "complement": [
        0,
        169,
        90,
        243,
        52,
        157,
        110,
        199
      ],
      "subgroup_basis": [
        169,
        90,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25429_rows",
      "n": 8,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        35,
        227,
        155,
        91,
        239,
        47,
        87,
        151,
        53,
        245,
        141,
        77
      ],
      "complement": [
        0,
        201,
        50,
        251,
        28,
        213,
        46,
        231
      ],
      "subgroup_basis": [
        201,
        50,
        28
      ],
      "support_size": 45,
      "clique_nodes": 0
    },
    {
      "id": "H25430_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        10,
        250,
        102,
        150,
        174,
        94,
        193,
        49,
        9,
        249,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ],
      "complement": [
        0,
        241,
        90,
        171,
        52,
        197,
        110,
        159
      ],
      "subgroup_basis": [
        241,
        90,
        52
      ],
      "support_size": 57,
      "clique_nodes": 0
    },
    {
      "id": "H25430_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        163,
        99,
        155,
        91,
        239,
        47,
        205,
        13,
        87,
        151,
        117,
        181
      ],
      "complement": [
        0,
        201,
        50,
        251,
        28,
        213,
        46,
        231
      ],
      "subgroup_basis": [
        201,
        50,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25432_columns",
      "n": 7,
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement": [
        0,
        89,
        54,
        111
      ],
      "subgroup_basis": [
        89,
        54
      ],
      "support_size": 21,
      "clique_nodes": 0
    },
    {
      "id": "H25432_rows",
      "n": 7,
      "points": [
        0,
        96,
        88,
        56,
        4,
        100,
        92,
        60,
        18,
        114,
        74,
        42,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        3,
        99,
        91,
        59,
        109,
        13,
        53,
        85,
        111,
        15,
        55,
        87
      ],
      "complement": [
        0,
        105,
        26,
        115
      ],
      "subgroup_basis": [
        105,
        26
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25433_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        66,
        178,
        138,
        122,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        101,
        149,
        173,
        93,
        195,
        51,
        11,
        251,
        231,
        23,
        47,
        223
      ],
      "complement": [
        0,
        169,
        90,
        243,
        52,
        157,
        110,
        199
      ],
      "subgroup_basis": [
        169,
        90,
        52
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25433_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        18,
        242,
        138,
        106,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        67,
        163,
        219,
        59,
        237,
        13,
        151,
        119,
        175,
        79,
        213,
        53
      ],
      "complement": [
        0,
        177,
        98,
        211,
        28,
        173,
        126,
        207
      ],
      "subgroup_basis": [
        177,
        98,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25434_columns",
      "n": 7,
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        37,
        85,
        109,
        29,
        3,
        115,
        75,
        59,
        39,
        87,
        111,
        31
      ],
      "complement": [
        0,
        89,
        54,
        111
      ],
      "subgroup_basis": [
        89,
        54
      ],
      "support_size": 27,
      "clique_nodes": 0
    },
    {
      "id": "H25434_rows",
      "n": 7,
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        13,
        77,
        53,
        117,
        47,
        111,
        23,
        87
      ],
      "complement": [
        0,
        45,
        26,
        55
      ],
      "subgroup_basis": [
        45,
        26
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25435_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        66,
        178,
        138,
        122,
        38,
        214,
        238,
        30,
        129,
        113,
        73,
        185,
        37,
        213,
        237,
        29,
        131,
        115,
        75,
        187,
        39,
        215,
        239,
        31
      ],
      "complement": [
        0,
        153,
        106,
        243,
        52,
        173,
        94,
        199
      ],
      "subgroup_basis": [
        153,
        106,
        52
      ],
      "support_size": 57,
      "clique_nodes": 0
    },
    {
      "id": "H25435_rows",
      "n": 8,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        35,
        227,
        155,
        91,
        13,
        205,
        181,
        117,
        215,
        23,
        111,
        175
      ],
      "complement": [
        0,
        201,
        50,
        251,
        28,
        213,
        46,
        231
      ],
      "subgroup_basis": [
        201,
        50,
        28
      ],
      "support_size": 45,
      "clique_nodes": 0
    },
    {
      "id": "H25436_columns",
      "n": 8,
      "points": [
        0,
        240,
        40,
        216,
        196,
        52,
        236,
        28,
        194,
        50,
        10,
        250,
        166,
        86,
        110,
        158,
        1,
        241,
        201,
        57,
        165,
        85,
        109,
        157,
        131,
        115,
        75,
        187,
        167,
        87,
        111,
        159
      ],
      "complement": [
        0,
        193,
        106,
        171,
        52,
        245,
        94,
        159
      ],
      "subgroup_basis": [
        193,
        106,
        52
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H25436_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        163,
        99,
        155,
        91,
        13,
        173,
        85,
        245,
        207,
        111,
        151,
        55
      ],
      "complement": [
        0,
        241,
        42,
        219,
        28,
        237,
        54,
        199
      ],
      "subgroup_basis": [
        241,
        42,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25438_columns",
      "n": 7,
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        74,
        58,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement": [
        0,
        93,
        54,
        107
      ],
      "subgroup_basis": [
        93,
        54
      ],
      "support_size": 23,
      "clique_nodes": 0
    },
    {
      "id": "H25438_rows",
      "n": 7,
      "points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        18,
        114,
        10,
        106,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        67,
        35,
        91,
        59,
        119,
        23,
        111,
        15,
        53,
        85,
        45,
        77
      ],
      "complement": [
        0,
        101,
        26,
        127
      ],
      "subgroup_basis": [
        101,
        26
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25439_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        130,
        114,
        74,
        186,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ],
      "complement": [
        0,
        105,
        154,
        243,
        52,
        93,
        174,
        199
      ],
      "subgroup_basis": [
        105,
        154,
        52
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25439_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        18,
        242,
        138,
        106,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        67,
        163,
        219,
        59,
        247,
        23,
        111,
        143,
        77,
        173,
        213,
        53
      ],
      "complement": [
        0,
        169,
        122,
        211,
        28,
        181,
        102,
        207
      ],
      "subgroup_basis": [
        169,
        122,
        28
      ],
      "support_size": 45,
      "clique_nodes": 0
    },
    {
      "id": "H25440_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        2,
        242,
        202,
        58,
        166,
        86,
        110,
        158,
        193,
        49,
        73,
        185,
        165,
        85,
        45,
        221,
        131,
        115,
        11,
        251,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        153,
        98,
        251,
        52,
        173,
        86,
        207
      ],
      "subgroup_basis": [
        153,
        98,
        52
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25440_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        131,
        99,
        117,
        149,
        183,
        87,
        175,
        79,
        219,
        59,
        45,
        205
      ],
      "complement": [
        0,
        217,
        98,
        187,
        28,
        197,
        126,
        167
      ],
      "subgroup_basis": [
        217,
        98,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25445_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        10,
        250,
        102,
        150,
        174,
        94,
        1,
        241,
        137,
        121,
        101,
        149,
        237,
        29,
        67,
        179,
        203,
        59,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        241,
        90,
        171,
        52,
        197,
        110,
        159
      ],
      "subgroup_basis": [
        241,
        90,
        52
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25445_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        47,
        239,
        141,
        77,
        181,
        117,
        155,
        91,
        151,
        87
      ],
      "complement": [
        0,
        209,
        50,
        227,
        28,
        205,
        46,
        255
      ],
      "subgroup_basis": [
        209,
        50,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25447_columns",
      "n": 8,
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        194,
        50,
        138,
        122,
        102,
        150,
        46,
        222,
        1,
        241,
        137,
        121,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        169,
        202,
        99,
        52,
        157,
        254,
        87
      ],
      "subgroup_basis": [
        169,
        202,
        52
      ],
      "support_size": 63,
      "clique_nodes": 0
    },
    {
      "id": "H25447_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        47,
        239,
        155,
        91,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement": [
        0,
        209,
        50,
        227,
        28,
        205,
        46,
        255
      ],
      "subgroup_basis": [
        209,
        50,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25454_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        68,
        180,
        236,
        28,
        194,
        50,
        138,
        122,
        38,
        214,
        110,
        158,
        65,
        177,
        201,
        57,
        165,
        85,
        45,
        221,
        131,
        115,
        11,
        251,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        201,
        98,
        171,
        52,
        253,
        86,
        159
      ],
      "subgroup_basis": [
        201,
        98,
        52
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25454_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        205,
        13,
        155,
        91,
        117,
        181,
        111,
        175,
        87,
        151
      ],
      "complement": [
        0,
        209,
        50,
        227,
        28,
        205,
        46,
        255
      ],
      "subgroup_basis": [
        209,
        50,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25456_columns",
      "n": 8,
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        130,
        114,
        202,
        58,
        102,
        150,
        46,
        222,
        129,
        113,
        9,
        249,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        153,
        98,
        251,
        52,
        173,
        86,
        207
      ],
      "subgroup_basis": [
        153,
        98,
        52
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25456_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        131,
        99,
        151,
        119,
        187,
        91,
        175,
        79,
        53,
        213,
        45,
        205
      ],
      "complement": [
        0,
        169,
        106,
        195,
        28,
        181,
        118,
        223
      ],
      "subgroup_basis": [
        169,
        106,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25459_columns",
      "n": 8,
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        130,
        114,
        202,
        58,
        102,
        150,
        46,
        222,
        1,
        241,
        137,
        121,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        153,
        98,
        251,
        52,
        173,
        86,
        207
      ],
      "subgroup_basis": [
        153,
        98,
        52
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25459_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        3,
        227,
        151,
        119,
        219,
        59,
        79,
        175,
        213,
        53,
        77,
        173
      ],
      "complement": [
        0,
        177,
        106,
        219,
        28,
        173,
        118,
        199
      ],
      "subgroup_basis": [
        177,
        106,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25467_columns",
      "n": 7,
      "points": [
        0,
        112,
        72,
        56,
        100,
        20,
        44,
        92,
        34,
        82,
        106,
        26,
        70,
        54,
        14,
        126,
        97,
        17,
        41,
        89,
        69,
        53,
        13,
        125,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ],
      "complement": [
        0,
        93,
        54,
        107
      ],
      "subgroup_basis": [
        93,
        54
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25467_rows",
      "n": 7,
      "points": [
        0,
        112,
        72,
        56,
        36,
        84,
        108,
        28,
        2,
        114,
        74,
        58,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        93,
        45,
        21,
        101,
        119,
        7,
        63,
        79,
        43,
        91,
        99,
        19
      ],
      "complement": [
        0,
        105,
        54,
        95
      ],
      "subgroup_basis": [
        105,
        54
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25468_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        228,
        20,
        172,
        92,
        98,
        146,
        42,
        218,
        198,
        54,
        142,
        126,
        161,
        81,
        41,
        217,
        69,
        181,
        205,
        61,
        99,
        147,
        235,
        27,
        7,
        247,
        143,
        127
      ],
      "complement": [
        0,
        153,
        250,
        99,
        52,
        173,
        206,
        87
      ],
      "subgroup_basis": [
        153,
        250,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25468_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        66,
        162,
        218,
        58,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        237,
        13,
        159,
        127,
        53,
        213,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25472_columns",
      "n": 7,
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        106,
        26,
        70,
        54,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement": [
        0,
        89,
        52,
        109
      ],
      "subgroup_basis": [
        89,
        52
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25472_rows",
      "n": 7,
      "points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        67,
        51,
        75,
        59,
        87,
        39,
        95,
        47,
        21,
        101,
        29,
        109
      ],
      "complement": [
        0,
        85,
        50,
        103
      ],
      "subgroup_basis": [
        85,
        50
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25473_columns",
      "n": 8,
      "points": [
        0,
        240,
        232,
        24,
        196,
        52,
        44,
        220,
        2,
        242,
        106,
        154,
        198,
        54,
        174,
        94,
        193,
        49,
        9,
        249,
        101,
        149,
        173,
        93,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ],
      "complement": [
        0,
        57,
        194,
        251,
        100,
        93,
        166,
        159
      ],
      "subgroup_basis": [
        57,
        194,
        100
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25473_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        147,
        115,
        139,
        107,
        183,
        39,
        223,
        79,
        85,
        197,
        61,
        173
      ],
      "complement": [
        0,
        217,
        26,
        195,
        100,
        189,
        126,
        167
      ],
      "subgroup_basis": [
        217,
        26,
        100
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25475_columns",
      "n": 7,
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement": [
        0,
        53,
        94,
        107
      ],
      "subgroup_basis": [
        53,
        94
      ],
      "support_size": 25,
      "clique_nodes": 0
    },
    {
      "id": "H25475_rows",
      "n": 7,
      "points": [
        0,
        96,
        24,
        120,
        4,
        100,
        28,
        124,
        82,
        50,
        74,
        42,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        19,
        115,
        11,
        107,
        95,
        63,
        71,
        39,
        77,
        45,
        85,
        53
      ],
      "complement": [
        0,
        121,
        26,
        99
      ],
      "subgroup_basis": [
        121,
        26
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25476_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        66,
        178,
        234,
        26,
        134,
        118,
        46,
        222,
        129,
        113,
        73,
        185,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ],
      "complement": [
        0,
        241,
        106,
        155,
        52,
        197,
        94,
        175
      ],
      "subgroup_basis": [
        241,
        106,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25476_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        19,
        243,
        139,
        107,
        223,
        63,
        71,
        167,
        53,
        213,
        173,
        77
      ],
      "complement": [
        0,
        169,
        122,
        211,
        100,
        205,
        30,
        183
      ],
      "subgroup_basis": [
        169,
        122,
        100
      ],
      "support_size": 45,
      "clique_nodes": 0
    },
    {
      "id": "H25477_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        106,
        154,
        6,
        246,
        174,
        94,
        1,
        241,
        201,
        57,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ],
      "complement": [
        0,
        169,
        106,
        195,
        52,
        157,
        94,
        247
      ],
      "subgroup_basis": [
        169,
        106,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25477_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        147,
        115,
        139,
        107,
        223,
        63,
        205,
        45,
        71,
        167,
        85,
        181
      ],
      "complement": [
        0,
        169,
        122,
        211,
        100,
        205,
        30,
        183
      ],
      "subgroup_basis": [
        169,
        122,
        100
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25478_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        132,
        116,
        236,
        28,
        194,
        50,
        106,
        154,
        6,
        246,
        174,
        94,
        193,
        49,
        9,
        249,
        101,
        149,
        173,
        93,
        67,
        179,
        203,
        59,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        249,
        98,
        155,
        52,
        205,
        86,
        175
      ],
      "subgroup_basis": [
        249,
        98,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25478_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        19,
        91,
        163,
        235,
        77,
        141,
        117,
        181,
        215,
        159,
        103,
        47
      ],
      "complement": [
        0,
        233,
        50,
        219,
        28,
        245,
        46,
        199
      ],
      "subgroup_basis": [
        233,
        50,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25483_columns",
      "n": 8,
      "points": [
        0,
        240,
        232,
        24,
        132,
        116,
        108,
        156,
        130,
        114,
        234,
        26,
        70,
        182,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        97,
        154,
        251,
        52,
        85,
        174,
        207
      ],
      "subgroup_basis": [
        97,
        154,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H25483_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        19,
        115,
        139,
        235,
        159,
        95,
        167,
        103,
        45,
        77,
        181,
        213
      ],
      "complement": [
        0,
        217,
        26,
        195,
        44,
        245,
        54,
        239
      ],
      "subgroup_basis": [
        217,
        26,
        44
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25485_columns",
      "n": 7,
      "points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        10,
        122,
        38,
        86,
        78,
        62,
        33,
        81,
        105,
        25,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ],
      "complement": [
        0,
        93,
        58,
        103
      ],
      "subgroup_basis": [
        93,
        58
      ],
      "support_size": 31,
      "clique_nodes": 0
    },
    {
      "id": "H25485_rows",
      "n": 7,
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        13,
        77,
        53,
        117,
        99,
        35,
        91,
        27
      ],
      "complement": [
        0,
        45,
        26,
        55
      ],
      "subgroup_basis": [
        45,
        26
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25486_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        204,
        60,
        226,
        18,
        138,
        122,
        38,
        214,
        78,
        190,
        33,
        209,
        233,
        25,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        135,
        119,
        79,
        191
      ],
      "complement": [
        0,
        241,
        106,
        155,
        52,
        197,
        94,
        175
      ],
      "subgroup_basis": [
        241,
        106,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H25486_rows",
      "n": 8,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        13,
        205,
        181,
        117,
        27,
        219,
        163,
        99
      ],
      "complement": [
        0,
        201,
        50,
        251,
        28,
        213,
        46,
        231
      ],
      "subgroup_basis": [
        201,
        50,
        28
      ],
      "support_size": 45,
      "clique_nodes": 0
    },
    {
      "id": "H25487_columns",
      "n": 7,
      "points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        10,
        122,
        102,
        22,
        78,
        62,
        97,
        17,
        41,
        89,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ],
      "complement": [
        0,
        93,
        58,
        103
      ],
      "subgroup_basis": [
        93,
        58
      ],
      "support_size": 31,
      "clique_nodes": 0
    },
    {
      "id": "H25487_rows",
      "n": 7,
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        99,
        35,
        91,
        27,
        13,
        77,
        53,
        117
      ],
      "complement": [
        0,
        45,
        26,
        55
      ],
      "subgroup_basis": [
        45,
        26
      ],
      "support_size": 13,
      "clique_nodes": 0
    },
    {
      "id": "H25488_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        164,
        84,
        204,
        60,
        34,
        210,
        138,
        122,
        230,
        22,
        78,
        190,
        225,
        17,
        41,
        217,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        135,
        119,
        79,
        191
      ],
      "complement": [
        0,
        241,
        106,
        155,
        52,
        197,
        94,
        175
      ],
      "subgroup_basis": [
        241,
        106,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H25488_rows",
      "n": 8,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        99,
        163,
        219,
        27,
        117,
        181,
        205,
        13
      ],
      "complement": [
        0,
        201,
        50,
        251,
        28,
        213,
        46,
        231
      ],
      "subgroup_basis": [
        201,
        50,
        28
      ],
      "support_size": 45,
      "clique_nodes": 0
    },
    {
      "id": "H25489_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        164,
        84,
        204,
        60,
        162,
        82,
        10,
        250,
        102,
        150,
        206,
        62,
        97,
        145,
        169,
        89,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        7,
        247,
        207,
        63
      ],
      "complement": [
        0,
        169,
        106,
        195,
        52,
        157,
        94,
        247
      ],
      "subgroup_basis": [
        169,
        106,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H25489_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        111,
        175,
        87,
        151,
        99,
        163,
        141,
        77,
        219,
        27,
        53,
        245
      ],
      "complement": [
        0,
        209,
        50,
        227,
        28,
        205,
        46,
        255
      ],
      "subgroup_basis": [
        209,
        50,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25493_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        100,
        148,
        172,
        92,
        194,
        50,
        10,
        250,
        198,
        54,
        174,
        94,
        1,
        241,
        137,
        121,
        197,
        53,
        237,
        29,
        67,
        179,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        169,
        98,
        203,
        52,
        157,
        86,
        255
      ],
      "subgroup_basis": [
        169,
        98,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25493_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        211,
        237,
        55,
        247,
        185,
        135,
        93,
        157,
        107,
        171,
        91,
        101
      ],
      "complement": [
        0,
        201,
        26,
        211,
        44,
        229,
        54,
        255
      ],
      "subgroup_basis": [
        201,
        26,
        44
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25496_columns",
      "n": 8,
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        194,
        50,
        74,
        186,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        169,
        154,
        51,
        84,
        253,
        206,
        103
      ],
      "subgroup_basis": [
        169,
        154,
        84
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H25496_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        181,
        203,
        59,
        187,
        217,
        167,
        87,
        215,
        109,
        237,
        29,
        99
      ],
      "complement": [
        0,
        113,
        58,
        75,
        28,
        109,
        38,
        87
      ],
      "subgroup_basis": [
        113,
        58,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25499_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        44,
        220,
        66,
        178,
        202,
        58,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        249,
        170,
        83,
        52,
        205,
        158,
        103
      ],
      "subgroup_basis": [
        249,
        170,
        52
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25499_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        181,
        203,
        59,
        187,
        227,
        157,
        109,
        237,
        87,
        215,
        39,
        89
      ],
      "complement": [
        0,
        113,
        58,
        75,
        28,
        109,
        38,
        87
      ],
      "subgroup_basis": [
        113,
        58,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25501_columns",
      "n": 8,
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        66,
        178,
        202,
        58,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        249,
        170,
        83,
        52,
        205,
        158,
        103
      ],
      "subgroup_basis": [
        249,
        170,
        52
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25501_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        117,
        75,
        187,
        123,
        233,
        215,
        39,
        231,
        157,
        93,
        173,
        147
      ],
      "complement": [
        0,
        209,
        58,
        235,
        44,
        253,
        22,
        199
      ],
      "subgroup_basis": [
        209,
        58,
        44
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25516_columns",
      "n": 8,
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        194,
        50,
        138,
        122,
        70,
        182,
        238,
        30,
        65,
        177,
        201,
        57,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        201,
        154,
        83,
        52,
        253,
        174,
        103
      ],
      "subgroup_basis": [
        201,
        154,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25516_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        213,
        235,
        27,
        219,
        185,
        135,
        119,
        183,
        109,
        173,
        93,
        99
      ],
      "complement": [
        0,
        225,
        42,
        203,
        28,
        253,
        54,
        215
      ],
      "subgroup_basis": [
        225,
        42,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25524_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        36,
        212,
        108,
        156,
        66,
        178,
        138,
        122,
        198,
        54,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        153,
        106,
        243,
        52,
        173,
        94,
        199
      ],
      "subgroup_basis": [
        153,
        106,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H25524_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        217,
        167,
        87,
        215,
        227,
        157,
        109,
        237,
        59,
        187,
        75,
        53
      ],
      "complement": [
        0,
        113,
        58,
        75,
        28,
        109,
        38,
        87
      ],
      "subgroup_basis": [
        113,
        58,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25528_columns",
      "n": 8,
      "points": [
        0,
        240,
        40,
        216,
        164,
        84,
        108,
        156,
        194,
        50,
        138,
        122,
        70,
        182,
        238,
        30,
        65,
        177,
        201,
        57,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        201,
        90,
        147,
        52,
        253,
        110,
        167
      ],
      "subgroup_basis": [
        201,
        90,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H25528_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        217,
        167,
        87,
        215,
        53,
        75,
        187,
        59,
        237,
        109,
        157,
        227
      ],
      "complement": [
        0,
        113,
        58,
        75,
        28,
        109,
        38,
        87
      ],
      "subgroup_basis": [
        113,
        58,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25533_columns",
      "n": 8,
      "points": [
        0,
        240,
        40,
        216,
        68,
        180,
        140,
        124,
        226,
        18,
        106,
        154,
        166,
        86,
        206,
        62,
        225,
        17,
        105,
        153,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ],
      "complement": [
        0,
        169,
        90,
        243,
        52,
        157,
        110,
        199
      ],
      "subgroup_basis": [
        169,
        90,
        52
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25533_rows",
      "n": 8,
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        38,
        230,
        150,
        86,
        1,
        193,
        177,
        243,
        117,
        55,
        71,
        135,
        89,
        27,
        107,
        171,
        45,
        237,
        157,
        223
      ],
      "complement": [
        0,
        209,
        50,
        227,
        60,
        237,
        14,
        223
      ],
      "subgroup_basis": [
        209,
        50,
        60
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25537_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        140,
        124,
        226,
        18,
        106,
        154,
        38,
        214,
        78,
        190,
        97,
        145,
        233,
        25,
        37,
        213,
        77,
        189,
        163,
        83,
        203,
        59,
        7,
        247,
        143,
        127
      ],
      "complement": [
        0,
        201,
        90,
        147,
        52,
        253,
        110,
        167
      ],
      "subgroup_basis": [
        201,
        90,
        52
      ],
      "support_size": 63,
      "clique_nodes": 0
    },
    {
      "id": "H25537_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        243,
        117,
        183,
        71,
        135,
        31,
        221,
        45,
        237,
        107,
        171,
        91,
        153
      ],
      "complement": [
        0,
        249,
        50,
        203,
        60,
        197,
        14,
        247
      ],
      "subgroup_basis": [
        249,
        50,
        60
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25552_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        132,
        116,
        204,
        60,
        98,
        146,
        42,
        218,
        230,
        22,
        78,
        190,
        97,
        145,
        233,
        25,
        37,
        213,
        77,
        189,
        163,
        83,
        203,
        59,
        7,
        247,
        143,
        127
      ],
      "complement": [
        0,
        249,
        170,
        83,
        52,
        205,
        158,
        103
      ],
      "subgroup_basis": [
        249,
        170,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25552_rows",
      "n": 8,
      "points": [
        0,
        224,
        144,
        112,
        12,
        236,
        156,
        124,
        74,
        170,
        218,
        58,
        70,
        166,
        214,
        54,
        1,
        225,
        145,
        243,
        121,
        27,
        107,
        139,
        207,
        173,
        221,
        61,
        183,
        87,
        39,
        69
      ],
      "complement": [
        0,
        169,
        26,
        179,
        100,
        205,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        26,
        100
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25557_columns",
      "n": 8,
      "points": [
        0,
        240,
        40,
        216,
        132,
        116,
        76,
        188,
        98,
        146,
        170,
        90,
        230,
        22,
        206,
        62,
        225,
        17,
        105,
        153,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ],
      "complement": [
        0,
        105,
        154,
        243,
        52,
        93,
        174,
        199
      ],
      "subgroup_basis": [
        105,
        154,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H25557_rows",
      "n": 8,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        17,
        243,
        121,
        155,
        107,
        139,
        165,
        71,
        183,
        87,
        221,
        61,
        205,
        47
      ],
      "complement": [
        0,
        169,
        26,
        179,
        100,
        205,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        26,
        100
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25563_columns",
      "n": 8,
      "points": [
        0,
        240,
        40,
        216,
        132,
        116,
        76,
        188,
        226,
        18,
        170,
        90,
        102,
        150,
        206,
        62,
        97,
        145,
        233,
        25,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ],
      "complement": [
        0,
        105,
        250,
        147,
        52,
        93,
        206,
        167
      ],
      "subgroup_basis": [
        105,
        250,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H25563_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        243,
        217,
        27,
        235,
        43,
        181,
        119,
        135,
        71,
        109,
        173,
        93,
        159
      ],
      "complement": [
        0,
        241,
        50,
        195,
        60,
        205,
        14,
        255
      ],
      "subgroup_basis": [
        241,
        50,
        60
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25574_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        153,
        106,
        243,
        52,
        173,
        94,
        199
      ],
      "subgroup_basis": [
        153,
        106,
        52
      ],
      "support_size": 63,
      "clique_nodes": 0
    },
    {
      "id": "H25574_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        207,
        79,
        167,
        39,
        157,
        29,
        245,
        117
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25584_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        102,
        150,
        238,
        30,
        1,
        241,
        137,
        121,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        153,
        50,
        171,
        84,
        205,
        102,
        255
      ],
      "subgroup_basis": [
        153,
        50,
        84
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H25584_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        39,
        167,
        79,
        207,
        117,
        245,
        29,
        157
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25588_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        172,
        92,
        194,
        50,
        42,
        218,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        201,
        82,
        155,
        52,
        253,
        102,
        175
      ],
      "subgroup_basis": [
        201,
        82,
        52
      ],
      "support_size": 57,
      "clique_nodes": 0
    },
    {
      "id": "H25588_rows",
      "n": 8,
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        38,
        230,
        150,
        86,
        1,
        193,
        169,
        105,
        19,
        211,
        187,
        123,
        221,
        29,
        117,
        181,
        207,
        15,
        103,
        167
      ],
      "complement": [
        0,
        225,
        58,
        219,
        44,
        205,
        22,
        247
      ],
      "subgroup_basis": [
        225,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25594_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        169,
        82,
        251,
        52,
        157,
        102,
        207
      ],
      "subgroup_basis": [
        169,
        82,
        52
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25594_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        147,
        83,
        187,
        123,
        231,
        39,
        207,
        15,
        117,
        181,
        93,
        157
      ],
      "complement": [
        0,
        209,
        58,
        235,
        44,
        253,
        22,
        199
      ],
      "subgroup_basis": [
        209,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25596_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        44,
        220,
        194,
        50,
        170,
        90,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        153,
        82,
        203,
        52,
        173,
        102,
        255
      ],
      "subgroup_basis": [
        153,
        82,
        52
      ],
      "support_size": 63,
      "clique_nodes": 0
    },
    {
      "id": "H25596_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        245,
        117,
        157,
        29,
        167,
        39,
        207,
        79
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25598_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        44,
        220,
        194,
        50,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        249,
        106,
        147,
        52,
        205,
        94,
        167
      ],
      "subgroup_basis": [
        249,
        106,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H25598_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        147,
        83,
        187,
        123,
        117,
        181,
        93,
        157,
        231,
        39,
        207,
        15
      ],
      "complement": [
        0,
        209,
        58,
        235,
        44,
        253,
        22,
        199
      ],
      "subgroup_basis": [
        209,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25602_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        201,
        50,
        251,
        156,
        85,
        174,
        103
      ],
      "subgroup_basis": [
        201,
        50,
        156
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25602_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        79,
        207,
        39,
        167,
        29,
        157,
        117,
        245
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25772_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        153,
        98,
        251,
        52,
        173,
        86,
        207
      ],
      "subgroup_basis": [
        153,
        98,
        52
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H25772_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        71,
        199,
        47,
        175,
        181,
        53,
        221,
        93,
        243,
        115,
        155,
        27
      ],
      "complement": [
        0,
        105,
        50,
        91,
        60,
        85,
        14,
        103
      ],
      "subgroup_basis": [
        105,
        50,
        60
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25775_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        44,
        220,
        130,
        114,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        105,
        194,
        171,
        52,
        93,
        246,
        159
      ],
      "subgroup_basis": [
        105,
        194,
        52
      ],
      "support_size": 63,
      "clique_nodes": 0
    },
    {
      "id": "H25775_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        135,
        71,
        175,
        111,
        115,
        179,
        91,
        155,
        245,
        53,
        221,
        29
      ],
      "complement": [
        0,
        249,
        50,
        203,
        60,
        197,
        14,
        247
      ],
      "subgroup_basis": [
        249,
        50,
        60
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25834_columns",
      "n": 8,
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        108,
        156,
        66,
        178,
        234,
        26,
        166,
        86,
        46,
        222,
        193,
        49,
        73,
        185,
        133,
        117,
        13,
        253,
        227,
        19,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        169,
        98,
        203,
        52,
        157,
        86,
        255
      ],
      "subgroup_basis": [
        169,
        98,
        52
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H25834_rows",
      "n": 8,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        70,
        166,
        214,
        54,
        1,
        225,
        137,
        105,
        189,
        93,
        53,
        213,
        231,
        7,
        111,
        143,
        91,
        187,
        211,
        51
      ],
      "complement": [
        0,
        177,
        106,
        219,
        100,
        213,
        14,
        191
      ],
      "subgroup_basis": [
        177,
        106,
        100
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25836_columns",
      "n": 8,
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        108,
        156,
        194,
        50,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        169,
        98,
        203,
        52,
        157,
        86,
        255
      ],
      "subgroup_basis": [
        169,
        98,
        52
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H25836_rows",
      "n": 8,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        70,
        166,
        214,
        54,
        1,
        225,
        137,
        105,
        189,
        93,
        53,
        213,
        51,
        211,
        187,
        91,
        143,
        111,
        7,
        231
      ],
      "complement": [
        0,
        177,
        106,
        219,
        100,
        213,
        14,
        191
      ],
      "subgroup_basis": [
        177,
        106,
        100
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25839_columns",
      "n": 8,
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        236,
        28,
        66,
        178,
        106,
        154,
        166,
        86,
        46,
        222,
        65,
        177,
        201,
        57,
        133,
        117,
        13,
        253,
        227,
        19,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement": [
        0,
        201,
        50,
        251,
        156,
        85,
        174,
        103
      ],
      "subgroup_basis": [
        201,
        50,
        156
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H25839_rows",
      "n": 8,
      "points": [
        0,
        192,
        176,
        112,
        44,
        236,
        156,
        92,
        10,
        202,
        186,
        122,
        38,
        230,
        150,
        86,
        1,
        193,
        169,
        105,
        221,
        29,
        117,
        181,
        175,
        111,
        7,
        199,
        115,
        179,
        219,
        27
      ],
      "complement": [
        0,
        209,
        58,
        235,
        52,
        229,
        14,
        223
      ],
      "subgroup_basis": [
        209,
        58,
        52
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25878_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        106,
        154,
        38,
        214,
        238,
        30,
        1,
        241,
        137,
        121,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        249,
        82,
        171,
        52,
        205,
        102,
        159
      ],
      "subgroup_basis": [
        249,
        82,
        52
      ],
      "support_size": 45,
      "clique_nodes": 0
    },
    {
      "id": "H25878_rows",
      "n": 8,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        147,
        115,
        155,
        123,
        79,
        175,
        71,
        167,
        221,
        61,
        213,
        53
      ],
      "complement": [
        0,
        177,
        114,
        195,
        100,
        213,
        22,
        167
      ],
      "subgroup_basis": [
        177,
        114,
        100
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25880_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        234,
        26,
        38,
        214,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        89,
        50,
        107,
        156,
        197,
        174,
        247
      ],
      "subgroup_basis": [
        89,
        50,
        156
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25880_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        51,
        243,
        27,
        219,
        175,
        111,
        135,
        71,
        157,
        93,
        181,
        117
      ],
      "complement": [
        0,
        241,
        50,
        195,
        60,
        205,
        14,
        255
      ],
      "subgroup_basis": [
        241,
        50,
        60
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25913_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        236,
        28,
        130,
        114,
        42,
        218,
        102,
        150,
        174,
        94,
        65,
        177,
        201,
        57,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        153,
        82,
        203,
        52,
        173,
        102,
        255
      ],
      "subgroup_basis": [
        153,
        82,
        52
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H25913_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        207,
        79,
        167,
        39,
        29,
        157,
        117,
        245,
        211,
        83,
        187,
        59
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25918_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        108,
        156,
        130,
        114,
        42,
        218,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        153,
        82,
        203,
        52,
        173,
        102,
        255
      ],
      "subgroup_basis": [
        153,
        82,
        52
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H25918_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        207,
        79,
        167,
        39,
        211,
        83,
        187,
        59,
        29,
        157,
        117,
        245
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25955_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        106,
        154,
        166,
        86,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        201,
        50,
        251,
        84,
        157,
        102,
        175
      ],
      "subgroup_basis": [
        201,
        50,
        84
      ],
      "support_size": 63,
      "clique_nodes": 0
    },
    {
      "id": "H25955_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        7,
        199,
        47,
        239,
        117,
        181,
        93,
        157,
        115,
        179,
        91,
        155
      ],
      "complement": [
        0,
        249,
        58,
        195,
        52,
        205,
        14,
        247
      ],
      "subgroup_basis": [
        249,
        58,
        52
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25959_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        44,
        220,
        130,
        114,
        106,
        154,
        166,
        86,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        169,
        106,
        195,
        52,
        157,
        94,
        247
      ],
      "subgroup_basis": [
        169,
        106,
        52
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H25959_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        39,
        167,
        79,
        207,
        211,
        83,
        187,
        59,
        245,
        117,
        157,
        29
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25979_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        108,
        156,
        194,
        50,
        42,
        218,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        153,
        50,
        171,
        84,
        205,
        102,
        255
      ],
      "subgroup_basis": [
        153,
        50,
        84
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25979_rows",
      "n": 8,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        123,
        155,
        115,
        147,
        53,
        213,
        61,
        221,
        79,
        175,
        71,
        167
      ],
      "complement": [
        0,
        177,
        114,
        195,
        100,
        213,
        22,
        167
      ],
      "subgroup_basis": [
        177,
        114,
        100
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H25996_columns",
      "n": 8,
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        89,
        50,
        107,
        156,
        197,
        174,
        247
      ],
      "subgroup_basis": [
        89,
        50,
        156
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H25996_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        181,
        117,
        157,
        93,
        175,
        111,
        135,
        71,
        27,
        219,
        51,
        243
      ],
      "complement": [
        0,
        249,
        58,
        195,
        52,
        205,
        14,
        247
      ],
      "subgroup_basis": [
        249,
        58,
        52
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H26033_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        57,
        106,
        83,
        172,
        149,
        198,
        255
      ],
      "subgroup_basis": [
        57,
        106,
        172
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H26033_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        79,
        207,
        39,
        167,
        29,
        157,
        117,
        245
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H26038_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        172,
        92,
        194,
        50,
        42,
        218,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        249,
        50,
        203,
        84,
        173,
        102,
        159
      ],
      "subgroup_basis": [
        249,
        50,
        84
      ],
      "support_size": 63,
      "clique_nodes": 0
    },
    {
      "id": "H26038_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        157,
        29,
        245,
        117,
        207,
        79,
        167,
        39
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H26057_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        108,
        156,
        130,
        114,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        153,
        82,
        203,
        52,
        173,
        102,
        255
      ],
      "subgroup_basis": [
        153,
        82,
        52
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H26057_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        181,
        53,
        221,
        93,
        27,
        155,
        115,
        243
      ],
      "complement": [
        0,
        105,
        50,
        91,
        60,
        85,
        14,
        103
      ],
      "subgroup_basis": [
        105,
        50,
        60
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H26059_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        236,
        28,
        130,
        114,
        106,
        154,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        201,
        82,
        155,
        52,
        253,
        102,
        175
      ],
      "subgroup_basis": [
        201,
        82,
        52
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H26059_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        111,
        175,
        71,
        135,
        93,
        157,
        117,
        181,
        51,
        243,
        27,
        219
      ],
      "complement": [
        0,
        241,
        50,
        195,
        60,
        205,
        14,
        255
      ],
      "subgroup_basis": [
        241,
        50,
        60
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H26071_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        106,
        154,
        230,
        22,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        153,
        90,
        195,
        52,
        173,
        110,
        247
      ],
      "subgroup_basis": [
        153,
        90,
        52
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H26071_rows",
      "n": 8,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        167,
        71,
        175,
        79,
        53,
        213,
        61,
        221,
        147,
        115,
        155,
        123
      ],
      "complement": [
        0,
        177,
        114,
        195,
        100,
        213,
        22,
        167
      ],
      "subgroup_basis": [
        177,
        114,
        100
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27179_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        236,
        28,
        130,
        114,
        202,
        58,
        38,
        214,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        89,
        162,
        251,
        52,
        109,
        150,
        207
      ],
      "subgroup_basis": [
        89,
        162,
        52
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27179_rows",
      "n": 8,
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        204,
        60,
        34,
        210,
        170,
        90,
        102,
        150,
        238,
        30,
        1,
        241,
        133,
        117,
        67,
        179,
        199,
        55,
        221,
        45,
        89,
        169,
        159,
        111,
        27,
        235
      ],
      "complement": [
        0,
        153,
        50,
        171,
        84,
        205,
        102,
        255
      ],
      "subgroup_basis": [
        153,
        50,
        84
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27182_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        164,
        84,
        236,
        28,
        130,
        114,
        74,
        186,
        38,
        214,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        89,
        154,
        195,
        52,
        109,
        174,
        247
      ],
      "subgroup_basis": [
        89,
        154,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H27182_rows",
      "n": 8,
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        13,
        237,
        139,
        107,
        135,
        103,
        223,
        63,
        211,
        51,
        85,
        181,
        89,
        185
      ],
      "complement": [
        0,
        201,
        98,
        171,
        108,
        165,
        14,
        199
      ],
      "subgroup_basis": [
        201,
        98,
        108
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27202_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        100,
        148,
        44,
        220,
        66,
        178,
        138,
        122,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        169,
        90,
        243,
        52,
        157,
        110,
        199
      ],
      "subgroup_basis": [
        169,
        90,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H27202_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        119,
        183,
        91,
        155,
        99,
        163,
        79,
        143,
        21,
        213,
        57,
        249
      ],
      "complement": [
        0,
        233,
        42,
        195,
        28,
        245,
        54,
        223
      ],
      "subgroup_basis": [
        233,
        42,
        28
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27210_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        44,
        220,
        130,
        114,
        202,
        58,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        169,
        82,
        251,
        52,
        157,
        102,
        207
      ],
      "subgroup_basis": [
        169,
        82,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H27210_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        35,
        227,
        15,
        207,
        85,
        149,
        121,
        185,
        119,
        183,
        91,
        155
      ],
      "complement": [
        0,
        209,
        42,
        251,
        28,
        205,
        54,
        231
      ],
      "subgroup_basis": [
        209,
        42,
        28
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27212_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        164,
        84,
        44,
        220,
        130,
        114,
        74,
        186,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        53,
        198,
        243,
        88,
        109,
        158,
        171
      ],
      "subgroup_basis": [
        53,
        198,
        88
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H27212_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        35,
        227,
        15,
        207,
        183,
        119,
        155,
        91,
        149,
        85,
        185,
        121
      ],
      "complement": [
        0,
        209,
        42,
        251,
        28,
        205,
        54,
        231
      ],
      "subgroup_basis": [
        209,
        42,
        28
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27299_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        68,
        180,
        236,
        28,
        194,
        50,
        138,
        122,
        38,
        214,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        249,
        90,
        163,
        52,
        205,
        110,
        151
      ],
      "subgroup_basis": [
        249,
        90,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H27299_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        159,
        31,
        213,
        85,
        185,
        57,
        243,
        115,
        39,
        167,
        109,
        237
      ],
      "complement": [
        0,
        89,
        42,
        115,
        52,
        109,
        30,
        71
      ],
      "subgroup_basis": [
        89,
        42,
        52
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27317_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        68,
        180,
        44,
        220,
        130,
        114,
        202,
        58,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        89,
        202,
        147,
        52,
        109,
        254,
        167
      ],
      "subgroup_basis": [
        89,
        202,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H27317_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        101,
        229,
        47,
        175,
        179,
        51,
        249,
        121,
        215,
        87,
        157,
        29
      ],
      "complement": [
        0,
        121,
        26,
        99,
        52,
        77,
        46,
        87
      ],
      "subgroup_basis": [
        121,
        26,
        52
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27325_columns",
      "n": 8,
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        236,
        28,
        130,
        114,
        74,
        186,
        38,
        214,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement": [
        0,
        169,
        154,
        51,
        84,
        253,
        206,
        103
      ],
      "subgroup_basis": [
        169,
        154,
        84
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H27325_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        11,
        203,
        45,
        237,
        39,
        231,
        159,
        95,
        149,
        85,
        179,
        115,
        185,
        121
      ],
      "complement": [
        0,
        209,
        42,
        251,
        52,
        229,
        30,
        207
      ],
      "subgroup_basis": [
        209,
        42,
        52
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27331_columns",
      "n": 8,
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        44,
        220,
        66,
        178,
        138,
        122,
        230,
        22,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        153,
        106,
        243,
        52,
        173,
        94,
        199
      ],
      "subgroup_basis": [
        153,
        106,
        52
      ],
      "support_size": 71,
      "clique_nodes": 0
    },
    {
      "id": "H27331_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        215,
        87,
        157,
        29,
        229,
        101,
        175,
        47,
        51,
        179,
        121,
        249
      ],
      "complement": [
        0,
        121,
        26,
        99,
        52,
        77,
        46,
        87
      ],
      "subgroup_basis": [
        121,
        26,
        52
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27440_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        45,
        221,
        195,
        51,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        153,
        106,
        243,
        52,
        173,
        94,
        199
      ],
      "subgroup_basis": [
        153,
        106,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H27440_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        167,
        39,
        207,
        79,
        245,
        117,
        157,
        29
      ],
      "complement": [
        0,
        89,
        58,
        99,
        44,
        117,
        22,
        79
      ],
      "subgroup_basis": [
        89,
        58,
        44
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27451_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        108,
        156,
        130,
        114,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        109,
        157,
        131,
        115,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        201,
        50,
        251,
        92,
        149,
        110,
        167
      ],
      "subgroup_basis": [
        201,
        50,
        92
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H27451_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        181,
        53,
        221,
        93,
        27,
        155,
        115,
        243
      ],
      "complement": [
        0,
        105,
        50,
        91,
        60,
        85,
        14,
        103
      ],
      "subgroup_basis": [
        105,
        50,
        60
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27454_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        236,
        28,
        130,
        114,
        106,
        154,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        109,
        157,
        131,
        115,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement": [
        0,
        89,
        194,
        155,
        52,
        109,
        246,
        175
      ],
      "subgroup_basis": [
        89,
        194,
        52
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H27454_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        155,
        27,
        243,
        115,
        53,
        181,
        93,
        221
      ],
      "complement": [
        0,
        105,
        50,
        91,
        60,
        85,
        14,
        103
      ],
      "subgroup_basis": [
        105,
        50,
        60
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H27477_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        204,
        60,
        130,
        114,
        42,
        218,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        45,
        221,
        195,
        51,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement": [
        0,
        201,
        106,
        163,
        52,
        253,
        94,
        151
      ],
      "subgroup_basis": [
        201,
        106,
        52
      ],
      "support_size": 71,
      "clique_nodes": 0
    },
    {
      "id": "H27477_rows",
      "n": 8,
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        101,
        229,
        75,
        203,
        47,
        175,
        157,
        29,
        249,
        121,
        215,
        87,
        179,
        51
      ],
      "complement": [
        0,
        121,
        26,
        99,
        52,
        77,
        46,
        87
      ],
      "subgroup_basis": [
        121,
        26,
        52
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H39044_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        98,
        178,
        138,
        90,
        198,
        22,
        46,
        254,
        129,
        97,
        89,
        185,
        213,
        53,
        13,
        237,
        83,
        179,
        139,
        107,
        199,
        39,
        31,
        255
      ],
      "complement": [
        0,
        233,
        114,
        155,
        92,
        181,
        46,
        199
      ],
      "subgroup_basis": [
        233,
        114,
        92
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H39044_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        2,
        226,
        154,
        122,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        85,
        181,
        205,
        45,
        223,
        63,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H39046_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        226,
        50,
        138,
        90,
        70,
        150,
        46,
        254,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement": [
        0,
        185,
        202,
        115,
        92,
        229,
        150,
        47
      ],
      "subgroup_basis": [
        185,
        202,
        92
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H39046_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        20,
        244,
        12,
        236,
        130,
        98,
        154,
        122,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        85,
        181,
        95,
        191,
        205,
        45,
        199,
        39,
        203,
        43,
        211,
        51
      ],
      "complement": [
        0,
        177,
        114,
        195,
        28,
        173,
        110,
        223
      ],
      "subgroup_basis": [
        177,
        114,
        28
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H39050_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        98,
        178,
        138,
        90,
        198,
        22,
        46,
        254,
        65,
        161,
        153,
        121,
        213,
        53,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement": [
        0,
        233,
        178,
        91,
        156,
        117,
        46,
        199
      ],
      "subgroup_basis": [
        233,
        178,
        156
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H39050_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        155,
        179,
        75,
        99,
        87,
        119,
        143,
        175
      ],
      "complement": [
        0,
        209,
        42,
        251,
        28,
        205,
        54,
        231
      ],
      "subgroup_basis": [
        209,
        42,
        28
      ],
      "support_size": 74,
      "clique_nodes": 0
    },
    {
      "id": "H39051_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        98,
        178,
        10,
        218,
        198,
        22,
        174,
        126,
        193,
        33,
        153,
        121,
        85,
        181,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement": [
        0,
        201,
        178,
        123,
        84,
        157,
        230,
        47
      ],
      "subgroup_basis": [
        201,
        178,
        84
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H39051_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        103,
        175,
        87,
        159,
        75,
        139,
        115,
        179
      ],
      "complement": [
        0,
        193,
        26,
        219,
        44,
        237,
        54,
        247
      ],
      "subgroup_basis": [
        193,
        26,
        44
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H39057_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement": [
        0,
        225,
        154,
        123,
        84,
        181,
        206,
        47
      ],
      "subgroup_basis": [
        225,
        154,
        84
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H39057_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        83,
        75,
        179,
        171,
        103,
        119,
        143,
        159
      ],
      "complement": [
        0,
        193,
        26,
        219,
        44,
        237,
        54,
        247
      ],
      "subgroup_basis": [
        193,
        26,
        44
      ],
      "support_size": 72,
      "clique_nodes": 0
    },
    {
      "id": "H39058_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement": [
        0,
        225,
        154,
        123,
        84,
        181,
        206,
        47
      ],
      "subgroup_basis": [
        225,
        154,
        84
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H39058_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        75,
        139,
        115,
        179,
        103,
        175,
        87,
        159
      ],
      "complement": [
        0,
        193,
        26,
        219,
        44,
        237,
        54,
        247
      ],
      "subgroup_basis": [
        193,
        26,
        44
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H39067_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        162,
        114,
        74,
        154,
        198,
        22,
        46,
        254,
        65,
        161,
        153,
        121,
        213,
        53,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement": [
        0,
        201,
        178,
        123,
        84,
        157,
        230,
        47
      ],
      "subgroup_basis": [
        201,
        178,
        84
      ],
      "support_size": 77,
      "clique_nodes": 0
    },
    {
      "id": "H39067_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        117,
        141,
        93,
        175,
        111,
        151,
        87,
        155,
        75,
        179,
        99
      ],
      "complement": [
        0,
        241,
        194,
        51,
        28,
        237,
        222,
        47
      ],
      "subgroup_basis": [
        241,
        194,
        28
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H39074_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        129,
        97,
        25,
        249,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement": [
        0,
        153,
        122,
        227,
        84,
        205,
        46,
        183
      ],
      "subgroup_basis": [
        153,
        122,
        84
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H39074_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        111,
        175,
        87,
        151,
        77,
        141,
        117,
        181
      ],
      "complement": [
        0,
        193,
        50,
        243,
        28,
        221,
        46,
        239
      ],
      "subgroup_basis": [
        193,
        50,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39078_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        129,
        97,
        25,
        249,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement": [
        0,
        225,
        122,
        155,
        84,
        181,
        46,
        207
      ],
      "subgroup_basis": [
        225,
        122,
        84
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H39078_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        18,
        242,
        138,
        106,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        67,
        163,
        219,
        59,
        173,
        77,
        53,
        213,
        175,
        79,
        55,
        215
      ],
      "complement": [
        0,
        201,
        26,
        211,
        100,
        173,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        26,
        100
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39080_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        70,
        150,
        238,
        62,
        1,
        225,
        153,
        121,
        85,
        181,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ],
      "complement": [
        0,
        177,
        122,
        203,
        84,
        229,
        46,
        159
      ],
      "subgroup_basis": [
        177,
        122,
        84
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H39080_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        141,
        77,
        181,
        117,
        175,
        111,
        151,
        87
      ],
      "complement": [
        0,
        193,
        50,
        243,
        28,
        221,
        46,
        239
      ],
      "subgroup_basis": [
        193,
        50,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39086_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        34,
        242,
        138,
        90,
        70,
        150,
        238,
        62,
        129,
        97,
        25,
        249,
        85,
        181,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ],
      "complement": [
        0,
        153,
        226,
        123,
        84,
        205,
        182,
        47
      ],
      "subgroup_basis": [
        153,
        226,
        84
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H39086_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        18,
        242,
        10,
        234,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        195,
        35,
        219,
        59,
        53,
        213,
        45,
        205,
        183,
        87,
        175,
        79
      ],
      "complement": [
        0,
        97,
        186,
        219,
        28,
        125,
        166,
        199
      ],
      "subgroup_basis": [
        97,
        186,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39090_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement": [
        0,
        201,
        178,
        123,
        100,
        173,
        214,
        31
      ],
      "subgroup_basis": [
        201,
        178,
        100
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H39090_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement": [
        0,
        193,
        50,
        243,
        28,
        221,
        46,
        239
      ],
      "subgroup_basis": [
        193,
        50,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39164_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        226,
        50,
        74,
        154,
        134,
        86,
        46,
        254,
        65,
        161,
        217,
        57,
        149,
        117,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement": [
        0,
        201,
        178,
        123,
        100,
        173,
        214,
        31
      ],
      "subgroup_basis": [
        201,
        178,
        100
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H39164_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        2,
        226,
        154,
        122,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        173,
        77,
        53,
        213,
        223,
        63,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39189_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        202,
        26,
        6,
        214,
        110,
        190,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement": [
        0,
        209,
        170,
        123,
        100,
        181,
        206,
        31
      ],
      "subgroup_basis": [
        209,
        170,
        100
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H39189_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        83,
        179,
        75,
        171,
        223,
        63,
        199,
        39,
        205,
        45,
        213,
        53
      ],
      "complement": [
        0,
        217,
        26,
        195,
        100,
        189,
        126,
        167
      ],
      "subgroup_basis": [
        217,
        26,
        100
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39205_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        65,
        161,
        217,
        57,
        21,
        245,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement": [
        0,
        185,
        114,
        203,
        92,
        229,
        46,
        151
      ],
      "subgroup_basis": [
        185,
        114,
        92
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H39205_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        111,
        175,
        87,
        151,
        141,
        77,
        181,
        117,
        99,
        163,
        91,
        155
      ],
      "complement": [
        0,
        193,
        50,
        243,
        28,
        221,
        46,
        239
      ],
      "subgroup_basis": [
        193,
        50,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39212_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        98,
        178,
        10,
        218,
        198,
        22,
        174,
        126,
        193,
        33,
        89,
        185,
        21,
        245,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement": [
        0,
        233,
        114,
        155,
        92,
        181,
        46,
        199
      ],
      "subgroup_basis": [
        233,
        114,
        92
      ],
      "support_size": 77,
      "clique_nodes": 0
    },
    {
      "id": "H39212_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        111,
        175,
        87,
        151,
        99,
        163,
        91,
        155,
        141,
        77,
        181,
        117
      ],
      "complement": [
        0,
        193,
        50,
        243,
        28,
        221,
        46,
        239
      ],
      "subgroup_basis": [
        193,
        50,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39231_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        1,
        225,
        217,
        57,
        149,
        117,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement": [
        0,
        217,
        178,
        107,
        116,
        173,
        198,
        31
      ],
      "subgroup_basis": [
        217,
        178,
        116
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H39231_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement": [
        0,
        193,
        50,
        243,
        28,
        221,
        46,
        239
      ],
      "subgroup_basis": [
        193,
        50,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39235_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        70,
        150,
        238,
        62,
        129,
        97,
        89,
        185,
        21,
        245,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ],
      "complement": [
        0,
        177,
        122,
        203,
        84,
        229,
        46,
        159
      ],
      "subgroup_basis": [
        177,
        122,
        84
      ],
      "support_size": 77,
      "clique_nodes": 0
    },
    {
      "id": "H39235_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        77,
        141,
        117,
        181,
        111,
        175,
        87,
        151
      ],
      "complement": [
        0,
        193,
        50,
        243,
        28,
        221,
        46,
        239
      ],
      "subgroup_basis": [
        193,
        50,
        28
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H39251_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        34,
        242,
        10,
        218,
        198,
        22,
        238,
        62,
        1,
        225,
        217,
        57,
        149,
        117,
        77,
        173,
        147,
        115,
        139,
        107,
        71,
        167,
        95,
        191
      ],
      "complement": [
        0,
        185,
        122,
        195,
        84,
        237,
        46,
        151
      ],
      "subgroup_basis": [
        185,
        122,
        84
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H39251_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        167,
        159,
        155,
        85,
        87,
        111,
        109,
        181,
        115,
        75,
        141
      ],
      "complement": [
        0,
        209,
        42,
        251,
        28,
        205,
        54,
        231
      ],
      "subgroup_basis": [
        209,
        42,
        28
      ],
      "support_size": 78,
      "clique_nodes": 0
    },
    {
      "id": "H39252_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        98,
        178,
        202,
        26,
        6,
        214,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement": [
        0,
        185,
        114,
        203,
        92,
        229,
        46,
        151
      ],
      "subgroup_basis": [
        185,
        114,
        92
      ],
      "support_size": 83,
      "clique_nodes": 0
    },
    {
      "id": "H39252_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        95,
        159,
        103,
        167,
        85,
        149,
        109,
        173,
        139,
        75,
        179,
        115
      ],
      "complement": [
        0,
        193,
        26,
        219,
        44,
        237,
        54,
        247
      ],
      "subgroup_basis": [
        193,
        26,
        44
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H41999_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        36,
        244,
        76,
        156,
        162,
        114,
        138,
        90,
        198,
        22,
        238,
        62,
        1,
        225,
        153,
        121,
        21,
        245,
        141,
        109,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement": [
        0,
        233,
        146,
        123,
        84,
        189,
        198,
        47
      ],
      "subgroup_basis": [
        233,
        146,
        84
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H41999_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        150,
        118,
        129,
        97,
        78,
        174,
        67,
        163,
        217,
        57,
        219,
        59,
        79,
        175,
        87,
        183,
        205,
        45,
        213,
        53
      ],
      "complement": [
        0,
        161,
        98,
        195,
        28,
        189,
        126,
        223
      ],
      "subgroup_basis": [
        161,
        98,
        28
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H43323_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        169,
        122,
        211,
        28,
        181,
        102,
        207
      ],
      "subgroup_basis": [
        169,
        122,
        28
      ],
      "support_size": 57,
      "clique_nodes": 0
    },
    {
      "id": "H43323_rows",
      "n": 8,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        83,
        211,
        43,
        171,
        207,
        79,
        183,
        55,
        141,
        13,
        245,
        117
      ],
      "complement": [
        0,
        25,
        43,
        52,
        77,
        87,
        98,
        126
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43329_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        169,
        122,
        211,
        28,
        181,
        102,
        207
      ],
      "subgroup_basis": [
        169,
        122,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H43329_rows",
      "n": 8,
      "points": [
        0,
        192,
        184,
        120,
        4,
        196,
        188,
        124,
        34,
        226,
        154,
        90,
        217,
        25,
        97,
        161,
        238,
        46,
        86,
        150,
        19,
        211,
        171,
        107,
        205,
        13,
        117,
        181,
        207,
        15,
        119,
        183
      ],
      "complement": [
        0,
        25,
        43,
        52,
        201,
        213,
        224,
        250
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43332_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        178,
        82,
        42,
        202,
        102,
        134,
        254,
        30,
        49,
        209,
        169,
        73,
        101,
        133,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement": [
        0,
        177,
        122,
        203,
        28,
        173,
        102,
        215
      ],
      "subgroup_basis": [
        177,
        122,
        28
      ],
      "support_size": 63,
      "clique_nodes": 0
    },
    {
      "id": "H43332_rows",
      "n": 8,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        83,
        211,
        43,
        171,
        13,
        141,
        117,
        245,
        79,
        207,
        55,
        183
      ],
      "complement": [
        0,
        25,
        43,
        52,
        77,
        87,
        98,
        126
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43336_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        50,
        210,
        170,
        74,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        177,
        122,
        203,
        28,
        173,
        102,
        215
      ],
      "subgroup_basis": [
        177,
        122,
        28
      ],
      "support_size": 59,
      "clique_nodes": 0
    },
    {
      "id": "H43336_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        147,
        83,
        171,
        107,
        247,
        55,
        207,
        15,
        117,
        181,
        77,
        141
      ],
      "complement": [
        0,
        25,
        43,
        52,
        197,
        223,
        234,
        246
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43376_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        242,
        18,
        106,
        138,
        38,
        198,
        190,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        177,
        122,
        203,
        28,
        173,
        102,
        215
      ],
      "subgroup_basis": [
        177,
        122,
        28
      ],
      "support_size": 57,
      "clique_nodes": 0
    },
    {
      "id": "H43376_rows",
      "n": 8,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        2,
        194,
        186,
        122,
        217,
        25,
        97,
        161,
        238,
        46,
        86,
        150,
        205,
        13,
        117,
        181,
        11,
        203,
        179,
        115,
        215,
        23,
        111,
        175
      ],
      "complement": [
        0,
        25,
        45,
        55,
        201,
        214,
        224,
        252
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43379_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        114,
        146,
        234,
        10,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        165,
        69,
        61,
        221,
        243,
        19,
        107,
        139,
        167,
        71,
        63,
        223
      ],
      "complement": [
        0,
        177,
        122,
        203,
        28,
        173,
        102,
        215
      ],
      "subgroup_basis": [
        177,
        122,
        28
      ],
      "support_size": 49,
      "clique_nodes": 0
    },
    {
      "id": "H43379_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        2,
        226,
        154,
        122,
        185,
        89,
        33,
        193,
        238,
        14,
        118,
        150,
        173,
        77,
        53,
        213,
        247,
        23,
        111,
        143,
        75,
        171,
        211,
        51
      ],
      "complement": [
        0,
        25,
        101,
        127,
        169,
        182,
        200,
        212
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43390_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        50,
        210,
        234,
        10,
        166,
        70,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        177,
        106,
        219,
        28,
        173,
        118,
        199
      ],
      "subgroup_basis": [
        177,
        106,
        28
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H43390_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        181,
        117,
        141,
        77,
        247,
        55,
        207,
        15,
        83,
        147,
        107,
        171
      ],
      "complement": [
        0,
        25,
        43,
        52,
        197,
        223,
        234,
        246
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43394_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        50,
        210,
        106,
        138,
        166,
        70,
        254,
        30,
        177,
        81,
        41,
        201,
        101,
        133,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement": [
        0,
        121,
        178,
        203,
        28,
        101,
        174,
        215
      ],
      "subgroup_basis": [
        121,
        178,
        28
      ],
      "support_size": 71,
      "clique_nodes": 0
    },
    {
      "id": "H43394_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        181,
        117,
        141,
        77,
        83,
        147,
        107,
        171,
        247,
        55,
        207,
        15
      ],
      "complement": [
        0,
        25,
        43,
        52,
        197,
        223,
        234,
        246
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43398_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        178,
        82,
        234,
        10,
        38,
        198,
        126,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        105,
        210,
        187,
        28,
        117,
        206,
        167
      ],
      "subgroup_basis": [
        105,
        210,
        28
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H43398_rows",
      "n": 8,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        53,
        181,
        77,
        205,
        47,
        175,
        87,
        215,
        11,
        139,
        115,
        243
      ],
      "complement": [
        0,
        25,
        43,
        55,
        77,
        82,
        100,
        126
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43445_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        50,
        210,
        234,
        10,
        166,
        70,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        177,
        90,
        235,
        116,
        197,
        46,
        159
      ],
      "subgroup_basis": [
        177,
        90,
        116
      ],
      "support_size": 51,
      "clique_nodes": 0
    },
    {
      "id": "H43445_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        246,
        22,
        147,
        115,
        139,
        107,
        183,
        87,
        175,
        79,
        53,
        213,
        45,
        205
      ],
      "complement": [
        0,
        25,
        99,
        124,
        165,
        191,
        194,
        222
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43449_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        178,
        82,
        234,
        10,
        38,
        198,
        126,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        121,
        178,
        203,
        28,
        101,
        174,
        215
      ],
      "subgroup_basis": [
        121,
        178,
        28
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H43449_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        51,
        243,
        11,
        203,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement": [
        0,
        25,
        43,
        55,
        195,
        220,
        234,
        240
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43471_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        242,
        18,
        42,
        202,
        102,
        134,
        190,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        177,
        106,
        219,
        28,
        173,
        118,
        199
      ],
      "subgroup_basis": [
        177,
        106,
        28
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H43471_rows",
      "n": 8,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        207,
        79,
        183,
        55,
        13,
        141,
        117,
        245,
        211,
        83,
        171,
        43
      ],
      "complement": [
        0,
        25,
        43,
        52,
        77,
        87,
        98,
        126
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43473_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        114,
        146,
        42,
        202,
        230,
        6,
        190,
        94,
        241,
        17,
        105,
        137,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        121,
        178,
        203,
        28,
        101,
        174,
        215
      ],
      "subgroup_basis": [
        121,
        178,
        28
      ],
      "support_size": 75,
      "clique_nodes": 0
    },
    {
      "id": "H43473_rows",
      "n": 8,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        207,
        79,
        183,
        55,
        211,
        83,
        171,
        43,
        13,
        141,
        117,
        245
      ],
      "complement": [
        0,
        25,
        43,
        52,
        77,
        87,
        98,
        126
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43481_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        114,
        146,
        42,
        202,
        166,
        70,
        254,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement": [
        0,
        177,
        106,
        219,
        28,
        173,
        118,
        199
      ],
      "subgroup_basis": [
        177,
        106,
        28
      ],
      "support_size": 87,
      "clique_nodes": 0
    },
    {
      "id": "H43481_rows",
      "n": 8,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        13,
        141,
        117,
        245,
        211,
        83,
        171,
        43,
        207,
        79,
        183,
        55
      ],
      "complement": [
        0,
        25,
        43,
        52,
        77,
        87,
        98,
        126
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43483_columns",
      "n": 8,
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        242,
        18,
        170,
        74,
        38,
        198,
        126,
        158,
        49,
        209,
        233,
        9,
        165,
        69,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        185,
        106,
        211,
        28,
        165,
        118,
        207
      ],
      "subgroup_basis": [
        185,
        106,
        28
      ],
      "support_size": 87,
      "clique_nodes": 0
    },
    {
      "id": "H43483_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        141,
        77,
        181,
        117,
        175,
        111,
        151,
        87,
        51,
        243,
        11,
        203
      ],
      "complement": [
        0,
        25,
        43,
        55,
        195,
        220,
        234,
        240
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H43783_columns",
      "n": 8,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        189,
        93,
        243,
        19,
        107,
        139,
        103,
        135,
        127,
        159
      ],
      "complement": [
        0,
        177,
        98,
        211,
        28,
        173,
        126,
        207
      ],
      "subgroup_basis": [
        177,
        98,
        28
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H43783_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        21,
        205,
        181,
        86,
        150,
        109,
        43,
        243,
        55,
        247,
        139,
        143,
        79,
        83
      ],
      "complement": [
        0,
        41,
        226,
        203,
        28,
        53,
        254,
        215
      ],
      "subgroup_basis": [
        41,
        226,
        28
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H44186_columns",
      "n": 7,
      "points": [
        0,
        16,
        104,
        120,
        100,
        116,
        12,
        28,
        50,
        82,
        42,
        74,
        38,
        70,
        62,
        94,
        113,
        17,
        105,
        9,
        101,
        5,
        61,
        93,
        115,
        19,
        43,
        75,
        39,
        71,
        63,
        95
      ],
      "complement": [
        0,
        125,
        30,
        99
      ],
      "subgroup_basis": [
        125,
        30
      ],
      "support_size": 30,
      "clique_nodes": 0
    },
    {
      "id": "H44186_rows",
      "n": 7,
      "points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        66,
        34,
        90,
        58,
        121,
        25,
        97,
        1,
        110,
        14,
        54,
        86,
        21,
        117,
        77,
        45,
        19,
        115,
        75,
        43,
        23,
        119,
        79,
        47
      ],
      "complement": [
        0,
        105,
        26,
        115
      ],
      "subgroup_basis": [
        105,
        26
      ],
      "support_size": 25,
      "clique_nodes": 0
    },
    {
      "id": "H44187_columns",
      "n": 8,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        241,
        17,
        105,
        137,
        101,
        133,
        189,
        93,
        243,
        19,
        43,
        203,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        209,
        98,
        179,
        28,
        205,
        126,
        175
      ],
      "subgroup_basis": [
        209,
        98,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H44187_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        66,
        162,
        218,
        58,
        249,
        25,
        97,
        129,
        238,
        14,
        182,
        86,
        149,
        117,
        205,
        45,
        147,
        115,
        203,
        43,
        239,
        15,
        183,
        87
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H44190_columns",
      "n": 8,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        241,
        17,
        105,
        137,
        229,
        5,
        61,
        221,
        115,
        147,
        171,
        75,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H44190_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        196,
        36,
        220,
        60,
        130,
        98,
        154,
        122,
        185,
        89,
        161,
        65,
        238,
        14,
        118,
        150,
        85,
        181,
        205,
        45,
        19,
        243,
        111,
        143,
        87,
        183,
        43,
        203
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 63,
      "clique_nodes": 0
    },
    {
      "id": "H44191_columns",
      "n": 8,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H44191_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        239,
        47,
        87,
        151,
        203,
        11,
        115,
        179
      ],
      "complement": [
        0,
        41,
        194,
        235,
        28,
        53,
        222,
        247
      ],
      "subgroup_basis": [
        41,
        194,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H44199_columns",
      "n": 8,
      "points": [
        0,
        144,
        232,
        120,
        100,
        244,
        140,
        28,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H44199_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        66,
        162,
        218,
        58,
        249,
        25,
        97,
        129,
        238,
        14,
        182,
        86,
        149,
        117,
        205,
        45,
        107,
        139,
        51,
        211,
        239,
        15,
        183,
        87
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H44202_columns",
      "n": 8,
      "points": [
        0,
        144,
        232,
        120,
        100,
        244,
        140,
        28,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        171,
        75,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        177,
        98,
        211,
        28,
        173,
        126,
        207
      ],
      "subgroup_basis": [
        177,
        98,
        28
      ],
      "support_size": 71,
      "clique_nodes": 0
    },
    {
      "id": "H44202_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        11,
        203,
        179,
        115,
        47,
        239,
        151,
        87
      ],
      "complement": [
        0,
        41,
        194,
        235,
        28,
        53,
        222,
        247
      ],
      "subgroup_basis": [
        41,
        194,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H44205_columns",
      "n": 8,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        50,
        210,
        170,
        74,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H44205_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        196,
        36,
        220,
        60,
        130,
        98,
        154,
        122,
        185,
        89,
        161,
        65,
        238,
        14,
        118,
        150,
        85,
        181,
        205,
        45,
        247,
        23,
        111,
        143,
        179,
        83,
        43,
        203
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H44206_columns",
      "n": 8,
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        113,
        145,
        233,
        9,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement": [
        0,
        105,
        202,
        163,
        28,
        117,
        214,
        191
      ],
      "subgroup_basis": [
        105,
        202,
        28
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H44206_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        175,
        111,
        23,
        215,
        139,
        75,
        51,
        243
      ],
      "complement": [
        0,
        201,
        42,
        227,
        28,
        213,
        54,
        255
      ],
      "subgroup_basis": [
        201,
        42,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H45397_columns",
      "n": 8,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        178,
        82,
        170,
        74,
        102,
        134,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 77,
      "clique_nodes": 0
    },
    {
      "id": "H45397_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        21,
        245,
        173,
        77,
        86,
        182,
        107,
        139,
        111,
        143,
        215,
        55,
        211,
        51
      ],
      "complement": [
        0,
        209,
        106,
        187,
        28,
        205,
        118,
        167
      ],
      "subgroup_basis": [
        209,
        106,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H45633_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        36,
        244,
        204,
        28,
        178,
        82,
        170,
        74,
        102,
        134,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement": [
        0,
        185,
        98,
        219,
        28,
        165,
        126,
        199
      ],
      "subgroup_basis": [
        185,
        98,
        28
      ],
      "support_size": 81,
      "clique_nodes": 0
    },
    {
      "id": "H45633_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        19,
        211,
        107,
        171,
        150,
        86,
        205,
        13,
        207,
        15,
        183,
        119,
        181,
        117
      ],
      "complement": [
        0,
        249,
        26,
        227,
        204,
        53,
        214,
        47
      ],
      "subgroup_basis": [
        249,
        26,
        204
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H45690_columns",
      "n": 8,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        114,
        146,
        106,
        138,
        166,
        70,
        190,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        43,
        203,
        167,
        71,
        191,
        95
      ],
      "complement": [
        0,
        185,
        98,
        219,
        28,
        165,
        126,
        199
      ],
      "subgroup_basis": [
        185,
        98,
        28
      ],
      "support_size": 81,
      "clique_nodes": 0
    },
    {
      "id": "H45690_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        237,
        13,
        85,
        181,
        86,
        182,
        147,
        115,
        111,
        143,
        215,
        55,
        43,
        203
      ],
      "complement": [
        0,
        161,
        194,
        99,
        28,
        189,
        222,
        127
      ],
      "subgroup_basis": [
        161,
        194,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H79474_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        2,
        210,
        234,
        58,
        166,
        118,
        78,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        177,
        116,
        197,
        88,
        233,
        44,
        157
      ],
      "subgroup_basis": [
        177,
        116,
        88
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H79474_rows",
      "n": 8,
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        222,
        46,
        163,
        83,
        171,
        91,
        151,
        103,
        159,
        111,
        21,
        229,
        29,
        237
      ],
      "complement": [
        0,
        49,
        83,
        100,
        149,
        167,
        194,
        246
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H79477_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        130,
        82,
        234,
        58,
        38,
        246,
        78,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement": [
        0,
        121,
        178,
        203,
        28,
        101,
        174,
        215
      ],
      "subgroup_basis": [
        121,
        178,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H79477_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        174,
        78,
        83,
        179,
        75,
        171,
        223,
        63,
        199,
        39,
        205,
        45,
        213,
        53
      ],
      "complement": [
        0,
        26,
        98,
        125,
        167,
        185,
        195,
        216
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H79493_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        194,
        18,
        42,
        250,
        102,
        182,
        142,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        177,
        90,
        235,
        44,
        157,
        118,
        199
      ],
      "subgroup_basis": [
        177,
        90,
        44
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H79493_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        111,
        175,
        87,
        151,
        141,
        77,
        181,
        117,
        99,
        163,
        91,
        155
      ],
      "complement": [
        0,
        26,
        44,
        55,
        196,
        216,
        235,
        246
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H79499_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        66,
        146,
        42,
        250,
        230,
        54,
        142,
        94,
        241,
        17,
        105,
        137,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        121,
        178,
        203,
        28,
        101,
        174,
        215
      ],
      "subgroup_basis": [
        121,
        178,
        28
      ],
      "support_size": 77,
      "clique_nodes": 0
    },
    {
      "id": "H79499_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        111,
        175,
        87,
        151,
        99,
        163,
        91,
        155,
        141,
        77,
        181,
        117
      ],
      "complement": [
        0,
        26,
        44,
        55,
        196,
        216,
        235,
        246
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H79518_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        130,
        82,
        42,
        250,
        102,
        182,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement": [
        0,
        217,
        106,
        179,
        28,
        197,
        118,
        175
      ],
      "subgroup_basis": [
        217,
        106,
        28
      ],
      "support_size": 77,
      "clique_nodes": 0
    },
    {
      "id": "H79518_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        163,
        99,
        155,
        91,
        77,
        141,
        117,
        181,
        111,
        175,
        87,
        151
      ],
      "complement": [
        0,
        26,
        44,
        55,
        196,
        216,
        235,
        246
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H79533_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        2,
        210,
        42,
        250,
        230,
        54,
        206,
        30,
        49,
        209,
        233,
        9,
        165,
        69,
        125,
        157,
        179,
        83,
        171,
        75,
        103,
        135,
        127,
        159
      ],
      "complement": [
        0,
        185,
        122,
        195,
        28,
        165,
        102,
        223
      ],
      "subgroup_basis": [
        185,
        122,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H79533_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        163,
        167,
        159,
        155,
        85,
        87,
        111,
        109,
        181,
        115,
        75,
        141
      ],
      "complement": [
        0,
        193,
        50,
        243,
        28,
        221,
        46,
        239
      ],
      "subgroup_basis": [
        193,
        50,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H79534_columns",
      "n": 8,
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        66,
        146,
        234,
        58,
        38,
        246,
        142,
        94,
        241,
        17,
        41,
        201,
        101,
        133,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        177,
        106,
        219,
        28,
        173,
        118,
        199
      ],
      "subgroup_basis": [
        177,
        106,
        28
      ],
      "support_size": 83,
      "clique_nodes": 0
    },
    {
      "id": "H79534_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        95,
        159,
        103,
        167,
        85,
        149,
        109,
        173,
        139,
        75,
        179,
        115
      ],
      "complement": [
        0,
        26,
        44,
        55,
        194,
        221,
        232,
        246
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H79810_columns",
      "n": 8,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        130,
        82,
        42,
        250,
        230,
        54,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        189,
        93,
        243,
        19,
        107,
        139,
        103,
        135,
        127,
        159
      ],
      "complement": [
        0,
        177,
        98,
        211,
        28,
        173,
        126,
        207
      ],
      "subgroup_basis": [
        177,
        98,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H79810_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        18,
        242,
        10,
        234,
        97,
        129,
        121,
        153,
        182,
        86,
        69,
        173,
        213,
        46,
        206,
        61,
        91,
        179,
        87,
        183,
        203,
        207,
        47,
        35
      ],
      "complement": [
        0,
        97,
        178,
        211,
        44,
        77,
        158,
        255
      ],
      "subgroup_basis": [
        97,
        178,
        44
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H79962_columns",
      "n": 8,
      "points": [
        0,
        80,
        232,
        184,
        164,
        244,
        76,
        28,
        130,
        210,
        42,
        122,
        102,
        54,
        206,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        61,
        221,
        243,
        19,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement": [
        0,
        169,
        202,
        99,
        28,
        181,
        214,
        127
      ],
      "subgroup_basis": [
        169,
        202,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H79962_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        67,
        163,
        46,
        206,
        219,
        59,
        85,
        181,
        87,
        183,
        205,
        45,
        207,
        47
      ],
      "complement": [
        0,
        185,
        26,
        163,
        100,
        221,
        126,
        199
      ],
      "subgroup_basis": [
        185,
        26,
        100
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H81163_columns",
      "n": 8,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        130,
        82,
        170,
        122,
        102,
        182,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H81163_rows",
      "n": 8,
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        37,
        213,
        157,
        109,
        110,
        158,
        91,
        171,
        95,
        175,
        231,
        23,
        227,
        19
      ],
      "complement": [
        0,
        145,
        194,
        83,
        52,
        165,
        246,
        103
      ],
      "subgroup_basis": [
        145,
        194,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H81454_columns",
      "n": 8,
      "points": [
        0,
        208,
        232,
        56,
        36,
        244,
        204,
        28,
        130,
        82,
        170,
        122,
        102,
        182,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 77,
      "clique_nodes": 0
    },
    {
      "id": "H81454_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        67,
        163,
        59,
        219,
        206,
        46,
        173,
        77,
        175,
        79,
        215,
        55,
        213,
        53
      ],
      "complement": [
        0,
        177,
        98,
        211,
        28,
        173,
        126,
        207
      ],
      "subgroup_basis": [
        177,
        98,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H81575_columns",
      "n": 8,
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        66,
        146,
        106,
        186,
        166,
        118,
        142,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        43,
        203,
        167,
        71,
        191,
        95
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H81575_rows",
      "n": 8,
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        221,
        45,
        101,
        149,
        110,
        158,
        163,
        83,
        95,
        175,
        231,
        23,
        27,
        235
      ],
      "complement": [
        0,
        145,
        194,
        83,
        52,
        165,
        246,
        103
      ],
      "subgroup_basis": [
        145,
        194,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H86015_columns",
      "n": 8,
      "points": [
        0,
        112,
        200,
        184,
        164,
        212,
        108,
        28,
        130,
        82,
        42,
        250,
        102,
        182,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement": [
        0,
        217,
        106,
        179,
        28,
        197,
        118,
        175
      ],
      "subgroup_basis": [
        217,
        106,
        28
      ],
      "support_size": 95,
      "clique_nodes": 0
    },
    {
      "id": "H86015_rows",
      "n": 8,
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        145,
        17,
        233,
        105,
        229,
        101,
        157,
        29,
        83,
        211,
        43,
        171,
        142,
        14,
        246,
        118,
        207,
        79,
        183,
        55
      ],
      "complement": [
        0,
        25,
        42,
        52,
        77,
        87,
        102,
        123
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H86049_columns",
      "n": 8,
      "points": [
        0,
        112,
        200,
        184,
        228,
        148,
        44,
        92,
        66,
        146,
        42,
        250,
        230,
        54,
        142,
        94,
        241,
        17,
        41,
        201,
        101,
        133,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        185,
        226,
        91,
        44,
        149,
        206,
        119
      ],
      "subgroup_basis": [
        185,
        226,
        44
      ],
      "support_size": 77,
      "clique_nodes": 0
    },
    {
      "id": "H86049_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        221,
        29,
        111,
        175,
        87,
        151,
        118,
        182,
        78,
        142,
        11,
        203,
        51,
        243
      ],
      "complement": [
        0,
        25,
        45,
        55,
        195,
        222,
        239,
        241
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H86053_columns",
      "n": 8,
      "points": [
        0,
        112,
        200,
        184,
        164,
        212,
        108,
        28,
        66,
        146,
        42,
        250,
        166,
        118,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement": [
        0,
        177,
        106,
        219,
        28,
        173,
        118,
        199
      ],
      "subgroup_basis": [
        177,
        106,
        28
      ],
      "support_size": 101,
      "clique_nodes": 0
    },
    {
      "id": "H86053_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        221,
        29,
        139,
        75,
        179,
        115,
        118,
        182,
        78,
        142,
        239,
        47,
        215,
        23
      ],
      "complement": [
        0,
        25,
        45,
        55,
        195,
        221,
        239,
        242
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H87423_columns",
      "n": 8,
      "points": [
        0,
        240,
        200,
        56,
        228,
        20,
        44,
        220,
        66,
        146,
        170,
        122,
        102,
        182,
        142,
        94,
        241,
        17,
        105,
        137,
        101,
        133,
        61,
        221,
        243,
        19,
        171,
        75,
        39,
        199,
        191,
        95
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 89,
      "clique_nodes": 0
    },
    {
      "id": "H87423_rows",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        239,
        47,
        243,
        51,
        14,
        206,
        87,
        151,
        93,
        157,
        182,
        118,
        75,
        139
      ],
      "complement": [
        0,
        241,
        50,
        195,
        44,
        221,
        30,
        239
      ],
      "subgroup_basis": [
        241,
        50,
        44
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H112092_columns",
      "n": 8,
      "points": [
        0,
        48,
        200,
        248,
        228,
        212,
        44,
        28,
        130,
        50,
        74,
        250,
        230,
        86,
        46,
        158,
        241,
        49,
        73,
        137,
        69,
        133,
        125,
        189,
        211,
        19,
        107,
        171,
        103,
        167,
        95,
        159
      ],
      "complement": [
        0,
        193,
        50,
        243,
        28,
        221,
        46,
        239
      ],
      "subgroup_basis": [
        193,
        50,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H112092_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        2,
        226,
        26,
        250,
        113,
        145,
        117,
        149,
        166,
        73,
        169,
        46,
        86,
        222,
        205,
        45,
        59,
        179,
        87,
        183,
        203,
        207,
        47,
        67
      ],
      "complement": [
        0,
        81,
        170,
        251,
        52,
        101,
        158,
        207
      ],
      "subgroup_basis": [
        81,
        170,
        52
      ],
      "support_size": 78,
      "clique_nodes": 0
    },
    {
      "id": "H116184_columns",
      "n": 8,
      "points": [
        0,
        240,
        72,
        184,
        36,
        212,
        108,
        156,
        130,
        50,
        202,
        122,
        230,
        86,
        174,
        30,
        113,
        177,
        201,
        9,
        69,
        133,
        125,
        189,
        83,
        147,
        235,
        43,
        231,
        39,
        223,
        31
      ],
      "complement": [
        0,
        201,
        50,
        251,
        28,
        213,
        46,
        231
      ],
      "subgroup_basis": [
        201,
        50,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H116184_rows",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        2,
        226,
        26,
        250,
        113,
        145,
        117,
        149,
        163,
        67,
        73,
        169,
        205,
        45,
        59,
        219,
        79,
        175,
        78,
        174,
        214,
        54,
        215,
        55
      ],
      "complement": [
        0,
        97,
        178,
        211,
        28,
        125,
        174,
        207
      ],
      "subgroup_basis": [
        97,
        178,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H137685_columns",
      "n": 8,
      "points": [
        0,
        224,
        216,
        56,
        148,
        116,
        76,
        172,
        18,
        242,
        202,
        42,
        134,
        102,
        94,
        190,
        145,
        113,
        9,
        233,
        197,
        37,
        93,
        189,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement": [
        0,
        105,
        178,
        219,
        172,
        197,
        30,
        119
      ],
      "subgroup_basis": [
        105,
        178,
        172
      ],
      "support_size": 29,
      "clique_nodes": 0
    },
    {
      "id": "H137685_rows",
      "n": 8,
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        204,
        60,
        34,
        210,
        170,
        90,
        158,
        110,
        22,
        230,
        1,
        241,
        137,
        121,
        67,
        179,
        203,
        59,
        215,
        39,
        95,
        175,
        109,
        157,
        229,
        21
      ],
      "complement": [
        0,
        50,
        84,
        103,
        159,
        170,
        200,
        252
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H137688_columns",
      "n": 8,
      "points": [
        0,
        224,
        216,
        56,
        148,
        116,
        76,
        172,
        146,
        114,
        202,
        42,
        6,
        230,
        94,
        190,
        17,
        241,
        137,
        105,
        197,
        37,
        93,
        189,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement": [
        0,
        121,
        210,
        171,
        28,
        101,
        206,
        183
      ],
      "subgroup_basis": [
        121,
        210,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H137688_rows",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        174,
        78,
        54,
        214,
        1,
        225,
        153,
        121,
        19,
        243,
        139,
        107,
        223,
        63,
        71,
        167,
        53,
        213,
        173,
        77
      ],
      "complement": [
        0,
        26,
        98,
        121,
        168,
        182,
        205,
        210
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H137697_columns",
      "n": 8,
      "points": [
        0,
        224,
        88,
        184,
        212,
        52,
        140,
        108,
        210,
        50,
        10,
        234,
        70,
        166,
        158,
        126,
        81,
        177,
        201,
        41,
        5,
        229,
        157,
        125,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement": [
        0,
        177,
        106,
        219,
        28,
        173,
        118,
        199
      ],
      "subgroup_basis": [
        177,
        106,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H137697_rows",
      "n": 8,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        206,
        14,
        118,
        182,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        13,
        205,
        181,
        117,
        27,
        219,
        163,
        99
      ],
      "complement": [
        0,
        26,
        44,
        55,
        204,
        208,
        227,
        254
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H137698_columns",
      "n": 8,
      "points": [
        0,
        224,
        216,
        56,
        84,
        180,
        140,
        108,
        82,
        178,
        10,
        234,
        198,
        38,
        158,
        126,
        209,
        49,
        73,
        169,
        5,
        229,
        157,
        125,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement": [
        0,
        177,
        106,
        219,
        28,
        173,
        118,
        199
      ],
      "subgroup_basis": [
        177,
        106,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H137698_rows",
      "n": 8,
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        206,
        14,
        118,
        182,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        99,
        163,
        219,
        27,
        117,
        181,
        205,
        13
      ],
      "complement": [
        0,
        26,
        44,
        55,
        204,
        208,
        227,
        254
      ],
      "subgroup_basis": null,
      "support_size": 29,
      "clique_nodes": 9
    },
    {
      "id": "H137817_columns",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        212,
        52,
        76,
        172,
        146,
        114,
        138,
        106,
        198,
        38,
        94,
        190,
        145,
        113,
        9,
        233,
        133,
        101,
        29,
        253,
        211,
        51,
        203,
        43,
        71,
        167,
        95,
        191
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H137817_rows",
      "n": 8,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        81,
        245,
        153,
        61,
        79,
        235,
        135,
        35,
        91,
        187,
        215,
        55
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H137818_columns",
      "n": 8,
      "points": [
        0,
        224,
        24,
        248,
        212,
        52,
        76,
        172,
        146,
        114,
        138,
        106,
        198,
        38,
        94,
        190,
        145,
        113,
        9,
        233,
        133,
        101,
        29,
        253,
        211,
        51,
        203,
        43,
        71,
        167,
        95,
        191
      ],
      "complement": [
        0,
        201,
        98,
        171,
        28,
        213,
        126,
        183
      ],
      "subgroup_basis": [
        201,
        98,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H137818_rows",
      "n": 8,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        81,
        245,
        153,
        61,
        79,
        235,
        135,
        35,
        183,
        87,
        59,
        219
      ],
      "complement": [
        0,
        169,
        98,
        203,
        180,
        29,
        214,
        127
      ],
      "subgroup_basis": [
        169,
        98,
        180
      ],
      "support_size": 69,
      "clique_nodes": 0
    },
    {
      "id": "H137879_columns",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        84,
        180,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        137,
        105,
        5,
        229,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement": [
        0,
        181,
        98,
        215,
        168,
        29,
        202,
        127
      ],
      "subgroup_basis": [
        181,
        98,
        168
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H137879_rows",
      "n": 8,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        3,
        227,
        143,
        111,
        89,
        185,
        213,
        53,
        183,
        87,
        59,
        219
      ],
      "complement": [
        0,
        113,
        170,
        219,
        28,
        109,
        182,
        199
      ],
      "subgroup_basis": [
        113,
        170,
        28
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H137948_columns",
      "n": 8,
      "points": [
        0,
        224,
        88,
        184,
        148,
        116,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        9,
        233,
        133,
        101,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement": [
        0,
        185,
        98,
        219,
        28,
        165,
        126,
        199
      ],
      "subgroup_basis": [
        185,
        98,
        28
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H137948_rows",
      "n": 8,
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        214,
        22,
        102,
        166,
        1,
        193,
        139,
        75,
        37,
        229,
        175,
        111,
        57,
        249,
        179,
        115,
        215,
        23,
        93,
        157
      ],
      "complement": [
        0,
        201,
        210,
        27,
        52,
        253,
        230,
        47
      ],
      "subgroup_basis": [
        201,
        210,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H138007_columns",
      "n": 8,
      "points": [
        0,
        224,
        88,
        184,
        148,
        116,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        137,
        105,
        5,
        229,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement": [
        0,
        169,
        122,
        211,
        100,
        205,
        30,
        183
      ],
      "subgroup_basis": [
        169,
        122,
        100
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H138007_rows",
      "n": 8,
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        214,
        22,
        102,
        166,
        1,
        193,
        139,
        75,
        37,
        229,
        175,
        111,
        57,
        249,
        179,
        115,
        215,
        23,
        93,
        157
      ],
      "complement": [
        0,
        201,
        210,
        27,
        52,
        253,
        230,
        47
      ],
      "subgroup_basis": [
        201,
        210,
        52
      ],
      "support_size": 53,
      "clique_nodes": 0
    },
    {
      "id": "H138041_columns",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        148,
        116,
        204,
        44,
        18,
        242,
        74,
        170,
        70,
        166,
        222,
        62,
        145,
        113,
        9,
        233,
        5,
        229,
        221,
        61,
        147,
        115,
        75,
        171,
        71,
        167,
        223,
        63
      ],
      "complement": [
        0,
        177,
        98,
        211,
        28,
        173,
        126,
        207
      ],
      "subgroup_basis": [
        177,
        98,
        28
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H138041_rows",
      "n": 8,
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        74,
        170,
        218,
        58,
        246,
        22,
        102,
        134,
        1,
        225,
        73,
        169,
        149,
        117,
        221,
        61,
        147,
        115,
        219,
        59,
        239,
        15,
        167,
        71
      ],
      "complement": [
        0,
        177,
        218,
        107,
        124,
        205,
        166,
        23
      ],
      "subgroup_basis": [
        177,
        218,
        124
      ],
      "support_size": 61,
      "clique_nodes": 0
    },
    {
      "id": "H138042_columns",
      "n": 8,
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        204,
        44,
        146,
        114,
        74,
        170,
        70,
        166,
        222,
        62,
        17,
        241,
        137,
        105,
        133,
        101,
        221,
        61,
        19,
        243,
        75,
        171,
        199,
        39,
        95,
        191
      ],
      "complement": [
        0,
        169,
        98,
        203,
        28,
        181,
        126,
        215
      ],
      "subgroup_basis": [
        169,
        98,
        28
      ],
      "support_size": 65,
      "clique_nodes": 0
    },
    {
      "id": "H138042_rows",
      "n": 8,
      "points": [
        0,
        192,
        176,
        112,
        44,
        236,
        156,
        92,
        10,
        202,
        186,
        122,
        214,
        22,
        102,
        166,
        1,
        193,
        41,
        233,
        181,
        117,
        157,
        93,
        147,
        27,
        243,
        123,
        175,
        39,
        207,
        71
      ],
      "complement": [
        0,
        217,
        58,
        227,
        52,
        237,
        14,
        215
      ],
      "subgroup_basis": [
        217,
        58,
        52
      ],
      "support_size": 67,
      "clique_nodes": 0
    },
    {
      "id": "H1542234_columns",
      "n": 8,
      "points": [
        0,
        192,
        56,
        248,
        212,
        36,
        28,
        236,
        210,
        34,
        26,
        234,
        54,
        246,
        142,
        78,
        97,
        65,
        185,
        153,
        165,
        133,
        125,
        93,
        19,
        211,
        171,
        107,
        183,
        119,
        143,
        79
      ],
      "complement": [
        0,
        193,
        42,
        235,
        28,
        221,
        54,
        247
      ],
      "subgroup_basis": [
        193,
        42,
        28
      ],
      "support_size": 80,
      "clique_nodes": 0
    },
    {
      "id": "H1542234_rows",
      "n": 8,
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        34,
        226,
        22,
        214,
        74,
        138,
        126,
        190,
        213,
        229,
        53,
        5,
        153,
        169,
        121,
        73,
        147,
        167,
        115,
        71,
        155,
        175,
        123,
        79
      ],
      "complement": [
        0,
        249,
        194,
        59,
        52,
        205,
        246,
        15
      ],
      "subgroup_basis": [
        249,
        194,
        52
      ],
      "support_size": 77,
      "clique_nodes": 0
    }
  ]
}


==> anc/code/binary/support/d9_size64_reductions/periodic_spectrum/check_periodic_spectrum.py <==
#!/usr/bin/env python3
"""Exact Fourier-support complements for all rank<=8 order-32 spectral models."""
import argparse,itertools,json,time
from pathlib import Path

def spaces(n,k):
 for pivots in itertools.combinations(range(n),k):
  free=[(i,j) for i,p in enumerate(pivots) for j in range(p+1,n) if j not in pivots]
  for mask in range(1<<len(free)):
   basis=[1<<p for p in pivots]
   for a,(i,j) in enumerate(free):
    if mask>>a&1:basis[i]^=1<<j
   S=[0]
   for b in basis:S += [x^b for x in S]
   yield basis,S

def support(E,n):
 return {s for s in range(1<<n) if sum((-1)**((s&e).bit_count()%2) for e in E)}

def clique(S,n,target):
 adj=[]
 for x in range(1<<n):
  adj.append(sum(1<<y for y in range(1<<n) if y!=x and x^y in S))
 nodes=0
 def dfs(C,P):
  nonlocal nodes
  nodes+=1
  if len(C)==target:return C
  while P.bit_count()>=target-len(C):
   bit=P&-P;P^=bit;v=bit.bit_length()-1
   answer=dfs(C+[v],P&adj[v])
   if answer is not None:return answer
  return None
 return dfs([0],adj[0]),nodes

def main():
 ap=argparse.ArgumentParser();ap.add_argument('input');ap.add_argument('output');args=ap.parse_args()
 start=time.perf_counter();cases=[c for c in json.loads(Path(args.input).read_text())['cases'] if c['family']=='hadamard32' and c['n']<=8]
 assert len(cases)==332
 cache={};certs=[];failed=[];linear=0
 for c in cases:
  n=c['n'];k=n-5;S=support(c['points'],n);forbidden=((1<<(1<<n))-1)^sum(1<<s for s in S)
  if (n,k) not in cache:cache[n,k]=[(B,K,sum(1<<v for v in K)) for B,K in spaces(n,k)]
  answer=next(((B,K) for B,K,mask in cache[n,k] if not mask&forbidden),None)
  if answer is not None:B,K=answer;linear+=1;nodes=0
  else:
   K,nodes=clique(S,n,1<<k);B=None
  if K is None:
   failed.append(c['id']);print('FAILED',c['id'],'support',len(S),'nodes',nodes,flush=True)
  else:
   assert len(set(K))==1<<k and all(x^y in S for x in K for y in K)
   certs.append(dict(id=c['id'],n=n,points=c['points'],complement=K,subgroup_basis=B,support_size=len(S),clique_nodes=nodes))
 print('cases',len(cases),'linear',linear,'general',len(certs)-linear,'failed',len(failed),'seconds',time.perf_counter()-start)
 Path(args.output).write_text(json.dumps(dict(cases=len(cases),linear=linear,failed=failed,certificates=certs),indent=2)+'\n')
 if failed:raise SystemExit(1)
if __name__=='__main__':main()


==> anc/code/binary/support/d9_size64_reductions/periodic_spectrum/periodic_spectrum_proof.txt <==
PERIODIC SPECTRA OF SIZE 64 IN F_2^9
21 October 2026

Claim. Let E,Lambda be a spectral pair in G=F_2^9, with |E|=|Lambda|=64.
If Lambda has a nonzero translation period, E tiles G. The proof uses the
complete order-32 Hadamard classification and the 332 explicit finite
Fourier-support certificates accompanying this note. It does not require a
classification of order-64 Hadamard matrices.

Definitions. All Fourier transforms below are unnormalized:
    Ff(x)=sum_y f(y)(-1)^(x dot y).
For a spectral pair A,L of equal cardinality, character-matrix orthogonality
in both directions says FA(l+l')=0 for l!=l', and FL(a+a')=0 for a!=a'.
Consequently, if |A||K|=|H| and all nonzero differences of K belong to
supp(FL), then A+K tiles H uniquely. We use this criterion for common
spectra: the same K then tiles every A having spectrum L.

LEMMA 1 (quarter-density Fourier-support plane).
If D is a subset of H=F_2^n of density 1/4, supp(F1_D) contains a 2-space.
Proof. Use normalized coefficients c=F1_D/|H|. The identity 1_D^2=1_D gives
c*c=c. Since D is not constant there is s!=0 with c(s)!=0. As c(0)=1/4,
    sum_{t not in {0,s}} c(t)c(s+t)=(1-2c(0))c(s)=(1/2)c(s)!=0.
Some t has c(t)c(s+t)!=0; thus {0,s,t,s+t} is the desired plane. QED.

LEMMA 2 (two hyperplane-contained sets with a common spectrum).
Let A,B,L be subsets of H=F_2^8, each of size 32. Suppose L is a spectrum
for both A and B, and A and B each have affine span of dimension at most 7.
Then A and B have a common 3-dimensional subgroup tiling complement in H.

Proof. Translate A and B separately so they lie in linear hyperplanes U,V.
Translation preserves their spectra and difference sets, and hence preserves
any common subgroup-complement certificate.

If U=V, the projection of L to U* is injective: two frequencies with equal
restrictions to U would give identical characters on A. The projected set
has 32 points in U*=F_2^7, hence density 1/4. By Lemma 1 its Fourier support
contains a plane P in U. On U this Fourier transform agrees with FL. Thus P
avoids the nonzero differences of both A and B. Choose c outside U and take
K=P+<c>. All four points of c+P lie outside U, so K avoids both difference
sets and is the required common complement.

Suppose U!=V. Put W=U intersect V (dimension 6), U=p-perp, V=q-perp, where
p,q are independent dual vectors. The projection of L onto W* has fibers
inside cosets of P=<p,q>. No fiber contains a pair differing by p, because
L projects injectively onto U*. No fiber contains a pair differing by q,
because it projects injectively onto V*. Thus fibers have size 0,1 or 2,
and a two-point fiber consists of a pair differing by p+q.

For w in W*, write m(w) for fiber size and s(w) for the indicator of a
one-point fiber. Then sum m=32. Fix a in U\W and b in V\W. Define real
functions on W* by
    f(w)=sum_{lambda in L, lambda|W=w} (-1)^(a dot lambda),
    g(w)=sum_{lambda in L, lambda|W=w} (-1)^(b dot lambda).
Since a dot(p+q)=b dot(p+q)=1, two-point fibers cancel. Therefore
    f(w)^2=g(w)^2=s(w).
Also Fm(ell)=FL(ell) for ell in W, and
    Ff(t)=FL(a+t),  Fg(t)=FL(b+t)   (t in W).

Case 1: there is at least one one-point fiber, so |s|>0.
Parseval on the 64-point group W* gives
    sum_{ell in W} Fm(ell)Fs(ell)=64 sum_w m(w)s(w)=64|s|.
The ell=0 term equals 32|s|, so some nonzero ell satisfies
    Fm(ell)Fs(ell)!=0.
Using f^2=s and g^2=s, Fourier convolution gives
    sum_t Ff(t)Ff(t+ell)=64Fs(ell)!=0,
    sum_t Fg(t)Fg(t+ell)=64Fs(ell)!=0.
Choose t,t' with the respective products nonzero. Put
    u=a+t, v=b+t', K=<ell,u,v>.
These three vectors are independent: ell is a nonzero element of W,
u lies in U\W, and v lies in V\W. The plane K intersect U consists of
{0,ell,u,u+ell}, all in supp(FL). Likewise K intersect V is
{0,ell,v,v+ell}, all in supp(FL). The remaining TWO points u+v and u+v+ell
lie outside U union V, hence outside (A+A) union (B+B). Thus K intersects
each difference set only at zero and is a common tiling complement.

Case 2: no one-point fiber. Then m=2*1_D for a 16-point D subset W*=F_2^6.
By Lemma 1 the Fourier support of m contains a plane P0 in W. Choose c
outside U union V, which is possible because U,V are distinct hyperplanes.
Set K=P0+<c>. Its nonzero points in W lie in supp(FL); its other four points
are outside U union V. Again it avoids both difference sets. QED.

LEMMA 3 (the finite full-span branch).
Let A,B,L be 32-point subsets of H=F_2^8, with common spectrum L. If one of
A,B has full affine span 8, then they have a common eight-point complement.
Proof. Translate the full-span set and L to contain zero. The dephased
binary phase matrix M=(a dot lambda) has rank r=dim span(L), because
restriction of linear functionals to the spanning set A is injective.
The order-32 Hadamard classification therefore identifies L, up to an
invertible linear transformation and an embedding, with one of the
canonical r-dimensional point sets tested by check_periodic_spectrum.py.
Both matrix orientations are included. Exactly 166 extended Hadamard
classes have rank at most 8, and the list has 332 oriented models.

The finite certificates supply K0 subset F_2^r of size 2^(r-5) with
    (K0+K0) subset supp(F1_L0).
For L0 embedded as L0 x {0} subset F_2^r x F_2^(8-r), take
    K=K0 x F_2^(8-r).
This has size eight and its differences belong to the Fourier support of
the embedded L0. Transport K by the inverse-dual linear transformation
back to H. It is a common complement for A and B by the criterion above.

The finite check finds subgroup certificates for 304 of the 332 oriented
models and general (nonlinear) certificates for the other 28. A subgroup
certificate is not claimed in those 28 cases. Completeness of the external
Hadamard classification is an explicit dependency. The standalone checker
verifies the support properties of every supplied certificate directly.

It is important that one fiber has full affine span in Lemma 3. Without
this assumption a spectral set can be a nonlinear graph lift of a lower
phase-rank model. The canonical list alone would not establish coverage.
Lemma 2 handles exactly that remaining case, avoiding this gap. QED.

PROOF OF THE CLAIM.
Choose coordinates in which a nonzero period of Lambda is the last dual
basis vector. Then Lambda=L+{0,e9}, with L subset F_2^8 of size 32. Write
    E=(A x {0}) union (B x {1}).
Orthogonality of the two characters lambda and lambda+e9 shows |A|=|B|=32.
For distinct l,l' in L, orthogonality of the pairs (l,l') and (l,l'+e9)
gives both FA(l+l')+FB(l+l')=0 and FA(l+l')-FB(l+l')=0. Hence L is a spectrum
for both A and B. Lemma 2 or Lemma 3 supplies a common eight-point complement
K in F_2^8. Its embedding K x {0} tiles E in F_2^9. QED.

STATUS. The analytic lemmas above are exact elementary deductions. The
finite branch has positive, independently checkable certificates. This
settles the periodic-spectrum branch, not every spectral 64-point set:
an unhandled candidate must have an aperiodic spectrum. No exhaustive
classification of aperiodic order-64 phase-rank-nine matrices is claimed.


==> anc/code/binary/support/d9_size64_reductions/periodic_spectrum/verify_periodic_certificates.py <==
#!/usr/bin/env python3
"""Check positive Fourier-support certificates using only integer arithmetic.

Run: python3 verify_periodic_certificates.py certificates.json
This verifies supplied cases, not external classification completeness.
"""
import collections,json,sys
from pathlib import Path

records=json.loads(Path(sys.argv[1]).read_text())
assert records['cases']==332 and records['failed']==[]
certs=records['certificates'];assert len(certs)==332
assert len({c['id'] for c in certs})==332
assert collections.Counter(c['n'] for c in certs)=={5:2,6:4,7:26,8:300}
linear=0
for c in certs:
 n=c['n'];A=c['points'];K=c['complement']
 assert len(A)==len(set(A))==32
 assert len(K)==len(set(K))==(1<<(n-5))
 assert all(isinstance(x,int) and 0<=x<(1<<n) for x in A+K)
 for x in K:
  for y in K:
   frequency=x^y
   coefficient=sum(1 if (frequency&a).bit_count()%2==0 else -1 for a in A)
   assert coefficient!=0,(c['id'],frequency)
 if c['subgroup_basis'] is not None:
  span={0}
  for b in c['subgroup_basis']:span|={x^b for x in span}
  assert span==set(K)
  linear+=1
assert linear==304
print('Verified all 332 Fourier-support certificates: 304 subgroup, 28 general.')
print('External Hadamard-classification completeness is not checked here.')


==> anc/code/binary/support/d9_size64_reductions/run_checks.py <==
#!/usr/bin/env python3
"""Run the exact positive-certificate checks and small diagnostic checks.

Python 3.10+, standard library only. Run without -O: assertions are checks.
Long exploratory switching searches are deliberately not run here.
"""
import subprocess
import sys
import time
from pathlib import Path

ROOT = Path(__file__).resolve().parent
CHECKS = [
    ['verify_raw_models.py'],
    ['periodic_spectrum/verify_periodic_certificates.py', 'periodic_spectrum/certificates.json'],
    ['status_audit/check_common_complement_lemma.py'],
    ['geometry/check_weight4_projection.py'],
    ['geometry/flat_projection.py'],
    ['geometry/check_rank3_label_model.py'],
    ['geometry/check_rank3_fiber_weights.py'],
    ['geometry/check_three_halfsets.py'],
    ['switching/verify_filtered_examples.py'],
]

def main():
    if not __debug__:
        raise RuntimeError('Run without -O: assertions must be enabled.')
    logdir=ROOT/'logs'
    logdir.mkdir(exist_ok=True)
    summary=[]
    overall=time.perf_counter()
    for args in CHECKS:
        start=time.perf_counter()
        result=subprocess.run([sys.executable,*args],cwd=ROOT,text=True,capture_output=True)
        elapsed=time.perf_counter()-start
        name=Path(args[0]).stem
        (logdir/(name+'.txt')).write_text(result.stdout+result.stderr)
        line=f'{"PASS" if result.returncode==0 else "FAIL"} {args[0]} ({elapsed:.3f}s)'
        print(line,flush=True)
        summary.append(line)
        if result.returncode:
            print(result.stdout+result.stderr)
            raise SystemExit(result.returncode)
    summary.append(f'All nine checks passed in {time.perf_counter()-overall:.3f}s.')
    summary.append('External classification completeness remains an input; sampling is not exhaustive.')
    (logdir/'verification_summary.txt').write_text('\n'.join(summary)+'\n')
    print('\n'.join(summary[-2:]))

if __name__=='__main__':
    main()


==> anc/code/binary/support/d9_size64_reductions/status_audit/check_common_complement_lemma.py <==
#!/usr/bin/env python3
"""Independent finite stress test of the NEW two-hyperplane Fourier lemma.

This is a test of the construction, not a substitute for its proof. It does
not assume or attempt to find spectral fibers A,B. Instead it tests the
stronger sufficient conclusion for arbitrary 32-point S whose projections
onto two distinct hyperplane duals are injective.
"""
import random
import json

def walsh(a):
    a=list(a)
    width=1
    while width<len(a):
        for start in range(0,len(a),2*width):
            for j in range(start,start+width):
                x,y=a[j],a[j+width]
                a[j],a[j+width]=x+y,x-y
        width*=2
    return a

def span(basis):
    out=[0]
    for v in basis:out += [x^v for x in out]
    return out

def require(value,message):
    if not value:raise AssertionError(message)

rng=random.Random(20261021)
trials=0
single_counts={}
for singles in range(0,33,2):
    doubles=(32-singles)//2
    for repeat in range(100):
        ws=rng.sample(range(64),singles+doubles)
        S=[]
        for i,w in enumerate(ws):
            shift=rng.randrange(4)*64
            S.append(w^shift)
            if i>=singles:S.append(w^shift^192)
        require(len(S)==len(set(S))==32,'wrong size')
        require(len({x&127 for x in S})==32,'projection U not injective')
        require(len({(x&63)|((x>>1)&64) for x in S})==32,'projection V not injective')
        m=[0]*64
        f=[0]*64
        g=[0]*64
        for x in S:
            w=x&63
            m[w]+=1
            f[w]+=1 if not x&64 else -1
            g[w]+=1 if not x&128 else -1
        s=[int(x==1) for x in m]
        require(all(f[i]*f[i]==s[i]==g[i]*g[i] for i in range(64)),'square identity')
        M,F,G,SS=map(walsh,[m,f,g,s])
        require(sum(M[e]*SS[e] for e in range(1,64))==32*singles,'paired Parseval identity')
        if singles:
            ell=next(e for e in range(1,64) if M[e]*SS[e])
            require(sum(F[t]*F[t^ell] for t in range(64))==64*SS[ell],'autocorrelation f')
            require(sum(G[t]*G[t^ell] for t in range(64))==64*SS[ell],'autocorrelation g')
            t=next(t for t in range(64) if F[t]*F[t^ell])
            u=next(t for t in range(64) if G[t]*G[t^ell])
            basis=[ell,64^t,128^u]
        else:
            ell=next(e for e in range(1,64) if M[e])
            t=next(t for t in range(1,64) if t!=ell and M[t]*M[t^ell])
            basis=[ell,t,192]
        K=span(basis)
        require(len(set(K))==8,'subspace dimension')
        for x in K:
            if x&128==0 or x&64==0:
                coefficient=sum(1 if (x&l).bit_count()%2==0 else -1 for l in S)
                require(coefficient!=0,'required support condition failed')
        trials+=1
    single_counts[singles]=100
print(json.dumps({'seed':20261021,'tests':trials,'tests_by_singleton_fiber_count':single_counts,'failed':0},indent=2))


==> anc/code/binary/support/d9_size64_reductions/status_audit/check_rank3_and_halfsets_independent.py <==
"""Independent diagnostics for the rank-three and three-halfsets proofs.

Standard library only. The finite halfset check is a diagnostic in
dimension three, not a substitute for the dimension-independent proof.
"""
from itertools import combinations, combinations_with_replacement


def binary_rank(vectors):
    basis = []
    for vector in vectors:
        for pivot in basis:
            vector = min(vector, vector ^ pivot)
        if vector:
            basis.append(vector)
            basis.sort(reverse=True)
    return len(basis)


def quadratic_map(vector):
    a, b, c = (vector >> i & 1 for i in range(3))
    return b * c + 2 * a * c + 4 * a * b


def xor_sum(values):
    result = 0
    for value in values:
        result ^= value
    return result


def check_rank_three_derivatives():
    cases = 0
    expected_sizes = {3: 256, 4: 160, 5: 96, 6: 64, 7: 64}
    for m in range(3, 8):
        for labels in combinations(range(1, 8), m):
            if binary_rank(labels) < 3:
                continue
            # Exercise repeated labels and zero columns as well as all
            # distinct nonzero label types in nine-coordinate realizations.
            columns = list(labels) + [labels[0]] * (8 - m) + [0]
            monomials = [
                (1 << i) | (1 << j) | (1 << k)
                for i, j, k in combinations(range(9), 3)
                if binary_rank([columns[i], columns[j], columns[k]]) == 3
            ]
            cubic = [
                sum((s & term) == term for term in monomials) % 2
                for s in range(512)
            ]
            zero_count = 0
            for s in range(512):
                image = xor_sum(columns[i] for i in range(9) if s >> i & 1)
                rhs = quadratic_map(image) ^ xor_sum(
                    quadratic_map(columns[i]) for i in range(9) if s >> i & 1
                )
                derivatives = [cubic[s] ^ cubic[s ^ (1 << i)] for i in range(9)]
                assert derivatives == [
                    (columns[i] & rhs).bit_count() % 2 for i in range(9)
                ], (labels, s)
                zero_count += not any(derivatives)
            assert zero_count == expected_sizes[m], (labels, zero_count)
            cases += 1
    assert cases == 92
    return cases


def equations_consistent(rows):
    """Five coefficient bits, followed by the binary right-hand side."""
    pivots = {}
    for row in rows:
        while row & 31:
            pivot = (row & 31).bit_length() - 1
            if pivot in pivots:
                row ^= pivots[pivot]
            else:
                pivots[pivot] = row
                break
        else:
            if row:
                return False
    return True


def check_three_halfsets():
    halfsets = [sum(1 << x for x in subset) for subset in combinations(range(8), 4)]
    translations = [
        [sum(((subset >> x) & 1) << (x ^ z) for x in range(8)) for z in range(8)]
        for subset in halfsets
    ]
    anti_translates = [
        [
            tuple(z for z in range(8) if translations[i][z] == (halfsets[j] ^ 255))
            for j in range(70)
        ]
        for i in range(70)
    ]
    count = 0
    for i, j, k in combinations_with_replacement(range(70), 3):
        diagonal = set(anti_translates[i][i]) & set(anti_translates[j][j]) & set(anti_translates[k][k])
        rows = [z | 32 for z in diagonal]
        rows.extend(z | 8 | 32 for z in anti_translates[i][j])
        rows.extend(z | 16 | 32 for z in anti_translates[i][k])
        rows.extend(z | 24 | 32 for z in anti_translates[j][k])
        assert equations_consistent(rows), (i, j, k)
        count += 1
    assert count == 59640
    return count


if __name__ == "__main__":
    labels = check_rank_three_derivatives()
    triples = check_three_halfsets()
    print(f"Verified {labels} label subsets at all 512 inputs and all nine derivatives.")
    print(f"Verified all {triples} unordered halfset triples in F2^3 by linear consistency.")


==> anc/code/binary/support/d9_size64_reductions/status_audit/common_complement_checks.json <==
{
  "seed": 20261021,
  "tests": 1700,
  "tests_by_singleton_fiber_count": {
    "0": 100,
    "2": 100,
    "4": 100,
    "6": 100,
    "8": 100,
    "10": 100,
    "12": 100,
    "14": 100,
    "16": 100,
    "18": 100,
    "20": 100,
    "22": 100,
    "24": 100,
    "26": 100,
    "28": 100,
    "30": 100,
    "32": 100
  },
  "failed": 0
}


==> anc/code/binary/support/d9_size64_reductions/status_audit/new_reductions_independent_audit.txt <==
INDEPENDENT AUDIT OF THE NEW DIMENSION-NINE REDUCTIONS
21 October 2026

1. COMMON COMPLEMENTS FOR TWO LOWER-SPAN FIBERS

The following general statement is valid, with the proof below.

Let H=F_2^n, n>=3, and let A,B subset H have size M=2^(n-3).
Suppose they share a spectrum S of size M, and each lies in an affine
hyperplane. Then A and B have a COMMON three-dimensional subgroup tiling
complement in H.

Translate A and B independently to put them in linear hyperplanes U,V.
These translations do not change S or either difference set. Spectrality
implies supp(W_S) intersects each nonzero difference set trivially.

If U=V, restriction maps S injectively into U*. Its image has density1/4.
The indicator idempotence identity supplies a plane L in its Fourier
support: for normalized Fourier coefficients a and some nonzero s with
a(s)!=0, (1-2a(0))a(s)=sum_{t!=0,s}a(t)a(s+t) is nonzero.
Therefore L avoids both nonzero difference sets. Adjoin any direction
outside U to obtain the required common three-space K.

Suppose U!=V. Put W=U intersection V, dim W=n-2. Write U-perp=<p>,
V-perp=<q>, so the fibers of restriction H* -> W* are cosets of <p,q>.
Restriction of S to both U* and V* is injective. Consequently each W*
fiber contains zero, one, or two points; a two-point fiber differs by p+q.

For w in W*, let m(w) be the number of points of S in that fiber, and
s(w)=1 if m(w)=1, otherwise0. Choose a in U\W and b in V\W. Define
f(w)=sum_{lambda in S_w}(-1)^(lambda(a)) and
g(w)=sum_{lambda in S_w}(-1)^(lambda(b)).
Both a and b evaluate p+q to1. Thus double fibers cancel and
f(w)^2=g(w)^2=s(w). This uses actual character values, so it needs no
compatible choice of representatives for W* fibers.

Use unnormalized Fourier transforms on W*. Its order is N=2^(n-2)=2M.
If the number |s| of singleton fibers is positive, Parseval gives
 sum_{ell!=0} W_m(ell)W_s(ell)
 =N sum_w m(w)s(w) - (sum m)(sum s)
 =(N-M)|s|=M|s|>0.
Thus some nonzero ell in W has W_m(ell)!=0 and W_s(ell)!=0.
The autocorrelation identity gives
 sum_t W_f(t)W_f(t+ell)=N W_s(ell)!=0,
and likewise for g. Choose t,u in W with both factors nonzero for f,g,
respectively. Then
 K=span{ell,a+t,b+u}
is three-dimensional, because a,b are independent modulo W.
K intersects U in the plane span{ell,a+t}, and V in span{ell,b+u}.
Each plane lies in supp(W_S), because
 W_m(ell)=W_S(ell), W_f(t)=W_S(a+t), W_g(u)=W_S(b+u).
The other two nonzero points of K lie outside U union V. Hence no nonzero
point of K belongs to (A+A) union (B+B).

If |s|=0, then m=2d where d is the indicator of M/2 points in W*, of
density1/4. Its Fourier support contains a plane L by the same elementary
idempotence argument. Choose c outside U union V and let K=L+<c>.
This again avoids both nonzero difference sets. The |s|=0 case cannot
occur for n=3, so the M/2 expression causes no exceptional boundary case.

In either case, |A||K|=|B||K|=|H| proves both tilings.

Independent computational stress test:
check_common_complement_lemma.py tests the stronger geometric support
conclusion on arbitrary 32-point S in F_2^8 whose projections onto two
fixed distinct hyperplane duals are injective. It uses1700 deterministic
random cases,100 for each singleton count0,2,...,32. It separately checks
both Fourier identities, the dimension of K, and every required nonzero
Fourier coefficient. All tests pass. This is a check of the construction,
not a proof of the universal statement; the proof is above.

Coverage note for the separate order-32 classification step:
If one32-point fiber A has full affine span H=F_2^8, the phase rank of
(A,S) equals affdim(S). Hence S itself, within its affine span, is affinely
equivalent to the appropriate canonical row configuration of the Hadamard
matrix. A support-clique certificate for that configuration pulls back to
an8-point common tiling complement of EVERY fiber having spectrum S.
Without the full-span condition, a canonical projection of S need not
preserve the required nonvanishing Fourier support on H. The two-lower-
span theorem is what closes that otherwise missing coverage case.

2. WEIGHT-FOUR PROJECTION

I independently read geometry/weight4_projection.tex. Its main lemma is
correct. In particular:

* The affine evaluation code is doubly even for16|m. In the basis chosen
  from the spectrum, wt/4 mod2 has no linear or quadratic term and is the
  homogeneous squarefree cubic q.
* If B={x:u.x=1} has four points, self-orthogonality gives sum B=0, so B is
  an affine plane a+<b,c>.
* Q_u=sum_i u_i partial_i q vanishes on the spectrum. Its polar form is
  T_E(u,s,t)=sum_{x in B}(s.x)(t.x), equal to
  (s.b)(t.c)+(s.c)(t.b). Therefore Q_u=(s.b)(s.c)+s.ell for some ell.
* Q_u(u)=q(u)=1: each cubic monomial appears three times in the Euler sum,
  and3=1 in F_2. Hence u.ell=1.
* Replacing the four points B by B+ell changes a row inner product only
  if delta.ell=1. The plane sum is nonzero only when delta.b=delta.c=0;
  the identity lambda.ell=(lambda.b)(lambda.c) on the spectrum then
  forces delta.ell=0, so no inner product changes.
* The resulting square character matrix is Hadamard. Thus repeated point
  columns or repeated restricted-frequency rows are impossible.

The final assertion can be strengthened to BOTH members of a64-point
spectral pair in dimension9 tiling, when either affine evaluation code
has a weight-four word. The original file's last Scope sentence claiming
that a word on the spectrum side alone settles only that side is too weak.

Indeed E'=pi(E) and Lambda'=Lambda restricted to u-perp form a spectral
pair in F_2^8. Both linear maps are injective on the respective sets:
pi has kernel<ell>; restriction has kernel<u>. The elementary quarter-
density theorem gives subgroup complements for both E' and Lambda'.
Pulling those complements back gives three-dimensional subgroup tiling
complements for BOTH E and Lambda. The restriction injectivity follows
already from the unchanged Hadamard matrix, so no additional assumption
on ell or on zero columns is needed.

A weight-four AFFINE word is reduced to a linear word by translating E
by a point on its60-point side. Translating E preserves the spectrum.
If a pair member has affine span at most8, the corresponding canonical
projection/restriction already reduces the pair to dimension at most8,
where size64 is quarter density, half density, or the whole space.
Therefore the remaining full-rank pair must have minimum nonzero affine
code weight at least8 on BOTH sides; doubly evenness excludes weights
1,2,3,5,6,7.

3. ODD UNION OF PLANE COSETS: GENERALIZATION OF THE SWITCH

The same dimension-drop argument is valid whenever a nontrivial affine
hyperplane section B of E is invariant under a two-dimensional subspace
V=<b,c> and |B|=4 mod8. Translate by a point outside B, so B={x:u.x=1}.
Then V lies in u-perp. Write B as a disjoint union of k=|B|/4 cosets of V;
k is odd. For each coset a+V, direct expansion gives
 sum_{x in a+V}(s.x)(t.x)=(s.b)(t.c)+(s.c)(t.b),
independently of a. Summing k odd copies therefore gives the same rank-two
polar form for Q_u. Euler again gives Q_u(u)=q(u)=|B|/4=1 mod2.
Thus u.ell=1 and lambda.ell=(lambda.b)(lambda.c) on the entire spectrum.
Since Fourier(B) vanishes outside V-perp, replacing B by B+ell preserves
every character inner product exactly as in the four-point proof.
Both point and frequency maps are injective, so BOTH pair members reduce
to size64 spectral sets in dimension8 and have subgroup complements.

No assumption that B is itself one plane is needed. Only its two periods
and its size congruent4 modulo8 enter this proof. For m=64, admissible
section sizes are4,12,20,28,36,44,52,60. Any nonzero period in each of two
independent directions suffices. The complement of B is not assumed to
have those periods. The weight-four case is automatic because self-
orthogonality forces a four-point section to be an affine plane.


==> anc/code/binary/support/d9_size64_reductions/status_audit/rank3_and_halfsets_independent_audit.txt <==
Independent audit of the rank-three label and three-halfsets reductions
21 October 2026

Scope
This note audits geometry/rank3_label_model.tex,
geometry/rank3_fiber_weights.tex, and geometry/rank3_m4_closure.tex.
It does not assert that every residual pair has a rank-three cubic tensor,
and it does not audit completeness of the external Hadamard classification.

Verdict
No gap was found in these three arguments. Together they prove tiling of E
for every stated rank-three label model having at least four distinct
nonzero labels. The eight listed m=3 fiber-weight patterns remain within
this approach. The conclusion concerns E, whose cubic moment has rank
three, and does not by itself prove simultaneous tiling of its spectrum.

Label reduction
The cubic identity and its first Boolean derivatives have the stated
normalization. Orthogonality makes q vanish at lambda and lambda+e_i,
including the zero-word cases. The quadratic expression Q(As)+sum Q(p_i)s_i
has polarization giving precisely the determinant coefficients; repeated
and zero coordinate labels cause no additional terms. The seven columns
(p,Q(p)) have rank six and their sole dependence is their sum. Requiring
omitted label coordinates to vanish gives exactly the stated K_m sets.
Grouping equal labels is surjective, with kernel dimension 9-m.

An independent calculation expanded the cubic directly from determinants
and compared every Boolean derivative with the proposed formula at all
512 inputs, for all 92 spanning nonzero label subsets. Nine-column
realizations included repeated and zero labels. All comparisons and zero
set cardinalities passed. The retained checker reproduces this diagnostic.

The m=6 and m=7 explicit eight-point complements have all pairwise
differences in nonzero Fourier support of the label sets, hence of Lambda
at free frequency zero. The standard spectral difference-set condition
therefore proves tiling of E, without a periodicity theorem.

Fiber weights
An independent enumeration using combinations with replacement for the
sorted weights and spans of all independent triples for candidate
3-subspaces confirmed all patterns, positive certificates and negative
outcomes. Counts were 15/7/8 for m=3, 10/9/1 for m=4 and 3/3/0 for m=5
(total patterns / positive certificates / remaining). Sorting is justified
by affine permutations of the affine-basis labels. These are exhaustive
checks only under the explicit nonempty, divisible-by-four, minimum-eight
and capacity assumptions. A negative outcome says only that this
particular label-space subgroup test failed.

Three-halfsets lemma
For three halfsets C_i, a nonempty D_ij is a coset of their common period
subgroup. The connected graph case is correct: write C_i as signed
translates of a fixed halfset C. If C has anti-period coset d+R, choose a
functional annihilating R and odd on d; the required three label values
satisfy their single additive relation. If C has no anti-period, the sign
labels with free functional zero suffice. With one edge, choose a free
functional odd on D_11 when the common diagonal intersection is nonempty;
it is constant on D_12, and one label value completes the construction.
With no edges, the common diagonal intersection is an affine coset
excluding zero, so a functional equal to one on it exists. Empty
intersections impose no constraints. These cases cover every graph.

A separate checker encoded the assertion as consistency of binary linear
equations and checked all 59,640 unordered triples, with repetitions, of
the 70 halfsets in F2^3. All passed. This finite diagnostic supplements
the dimension-independent proof; it is not its justification.

Application closing m=4
For weights (8,8,16,16,16), the label Fourier zeros are exactly the three
nonzero points of P=<e2+e3,e2+e4>. The restriction of the dot product to P
is nondegenerate. Thus L=P^perp in the four-dimensional label space misses
E+E away from zero, and B=E+L has 256 points. Its Fourier support lies in
P times the free dual space. Excluding the zero frequency, orthogonality
puts that support in the three-halfsets set U: at zero label the common
diagonal intersection occurs, and at each nonzero label the complement of
C_i+C_j is exactly D_ij. The lemma supplies a translation t which is odd
on all these frequencies. Fourier inversion gives B+t=B^c. Therefore
E tiles by the three-dimensional subgroup L+<t>, with t outside L.
The writeup correctly isolates the zero Fourier coefficient.

Separate minor wording correction communicated to the main author
The general odd-plane-section projection theorem should assume Lambda
affinely spans, or contains zero and spans. Merely assuming linear span
before translating Lambda to zero does not guarantee the translated set
spans. The intended full-affine-span application already has this property.

Retained diagnostic
check_rank3_and_halfsets_independent.py reproduces the independent direct
derivative calculation and binary-linear-consistency halfset check. The
weight-pattern audit is described above; its original separate interactive
enumeration is not included in this checker.


==> anc/code/binary/support/d9_size64_reductions/switching/affine_weight_filter.json <==
{
  "scope": "Only the saved representative sample, not a classification",
  "rank9_representatives": 424,
  "oriented_min_affine_weight_counts": {
    "4": 359,
    "8": 224,
    "12": 81,
    "16": 184
  },
  "joint_min_affine_weight_counts": {
    "(4, 4)": 49,
    "(4, 8)": 56,
    "(4, 12)": 27,
    "(4, 16)": 59,
    "(8, 4)": 37,
    "(8, 8)": 28,
    "(8, 12)": 9,
    "(8, 16)": 22,
    "(12, 4)": 23,
    "(12, 8)": 9,
    "(12, 12)": 2,
    "(12, 16)": 5,
    "(16, 4)": 59,
    "(16, 8)": 35,
    "(16, 12)": 4
  },
  "remaining_after_period_and_weight4_filters": 9,
  "remaining_invariants": [
    "(9, (37, 3, 1), (34, 0, 1))",
    "(9, (35, 3, 1), (37, 3, 1))",
    "(9, (36, 3, 1), (35, 3, 1))",
    "(9, (36, 3, 1), (36, 3, 1))",
    "(9, (36, 3, 1), (37, 0, 1))",
    "(9, (34, 0, 1), (37, 3, 1))",
    "(9, (35, 3, 1), (36, 3, 1))",
    "(9, (35, 3, 1), (38, 5, 1))",
    "(9, (38, 5, 1), (35, 3, 1))"
  ],
  "records": [
    {
      "invariants_key": "(9, (34, 3, 1), (32, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        428,
        389,
        404,
        407,
        56,
        17,
        464,
        467,
        86,
        85,
        68,
        71,
        450,
        449,
        192,
        73,
        326,
        463,
        340,
        477,
        210,
        91,
        314,
        409,
        150,
        31,
        174,
        13,
        258,
        395,
        128,
        9,
        134,
        15,
        148,
        29,
        146,
        27,
        208,
        89,
        214,
        95,
        196,
        77,
        194,
        75,
        64,
        67,
        70,
        69,
        84,
        87,
        82,
        81,
        16,
        19,
        22,
        21,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        13,
        23,
        22,
        60,
        61,
        24,
        25,
        19,
        18,
        87,
        86,
        124,
        145,
        88,
        89,
        83,
        82,
        104,
        105,
        67,
        66,
        71,
        170,
        76,
        77,
        479,
        478,
        500,
        501,
        496,
        497,
        507,
        506,
        480,
        481,
        459,
        458,
        495,
        494,
        484,
        485,
        392,
        393,
        395,
        358,
        431,
        430,
        420,
        421,
        415,
        414,
        436,
        437,
        432,
        349,
        443,
        442
      ],
      "E_complement": [
        32,
        136,
        264
      ],
      "Lambda_complement": [
        8,
        32,
        196
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (33, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        69,
        156,
        217,
        82,
        87,
        212,
        209,
        42,
        47,
        182,
        179,
        98,
        39,
        228,
        161,
        314,
        383,
        422,
        355,
        306,
        311,
        436,
        433,
        336,
        341,
        460,
        457,
        322,
        391,
        452,
        385,
        384,
        389,
        284,
        281,
        402,
        471,
        276,
        337,
        490,
        431,
        374,
        307,
        482,
        487,
        356,
        353,
        250,
        255,
        102,
        227,
        178,
        247,
        52,
        113,
        208,
        149,
        76,
        9,
        130,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        14,
        13,
        11,
        23,
        52,
        18,
        19,
        24,
        59,
        29,
        74,
        55,
        54,
        100,
        17,
        56,
        57,
        61,
        30,
        39,
        33,
        37,
        36,
        40,
        46,
        42,
        43,
        133,
        132,
        306,
        357,
        312,
        313,
        143,
        142,
        288,
        289,
        151,
        150,
        157,
        156,
        298,
        299,
        178,
        179,
        261,
        260,
        271,
        270,
        184,
        185,
        279,
        278,
        160,
        161,
        170,
        171,
        331,
        284
      ],
      "E_complement": [
        10,
        16,
        100
      ],
      "Lambda_complement": [
        7,
        81,
        386
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (35, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        69,
        156,
        217,
        82,
        87,
        212,
        209,
        42,
        47,
        182,
        179,
        98,
        39,
        228,
        161,
        314,
        383,
        422,
        355,
        306,
        311,
        436,
        433,
        336,
        341,
        460,
        457,
        322,
        391,
        452,
        385,
        384,
        389,
        284,
        281,
        402,
        471,
        276,
        337,
        490,
        431,
        374,
        307,
        482,
        487,
        356,
        353,
        250,
        255,
        102,
        227,
        178,
        247,
        52,
        113,
        208,
        149,
        76,
        9,
        130,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        14,
        13,
        11,
        23,
        52,
        18,
        19,
        24,
        59,
        29,
        74,
        55,
        54,
        100,
        17,
        56,
        57,
        61,
        30,
        39,
        33,
        37,
        36,
        40,
        46,
        42,
        43,
        133,
        132,
        306,
        357,
        312,
        313,
        143,
        142,
        288,
        289,
        151,
        262,
        157,
        156,
        298,
        187,
        178,
        291,
        261,
        260,
        271,
        158,
        184,
        185,
        279,
        278,
        160,
        161,
        170,
        171,
        331,
        284
      ],
      "E_complement": [
        10,
        16,
        100
      ],
      "Lambda_complement": [
        7,
        81,
        400
      ]
    },
    {
      "invariants_key": "(9, (36, 6, 1), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        7,
        156,
        397,
        428,
        427,
        304,
        33,
        480,
        91,
        122,
        109,
        76,
        503,
        470,
        453,
        208,
        199,
        334,
        241,
        380,
        363,
        230,
        349,
        54,
        295,
        170,
        173,
        410,
        139,
        262,
        257,
        128,
        135,
        138,
        137,
        172,
        171,
        166,
        161,
        224,
        231,
        234,
        209,
        204,
        203,
        198,
        253,
        64,
        123,
        74,
        77,
        108,
        87,
        102,
        97,
        32,
        39,
        42,
        45,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        10,
        22,
        25,
        37,
        42,
        38,
        41,
        48,
        49,
        35,
        34,
        107,
        106,
        104,
        161,
        112,
        127,
        99,
        108,
        64,
        79,
        67,
        76,
        75,
        130,
        88,
        89,
        491,
        484,
        488,
        487,
        480,
        481,
        499,
        498,
        448,
        449,
        451,
        450,
        475,
        468,
        456,
        455,
        398,
        385,
        397,
        330,
        411,
        410,
        392,
        393,
        427,
        426,
        424,
        425,
        430,
        361,
        445,
        434
      ],
      "E_complement": [
        4,
        16,
        264
      ],
      "Lambda_complement": [
        13,
        16,
        197
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (34, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        36,
        41,
        56,
        59,
        60,
        49,
        158,
        147,
        186,
        185,
        134,
        139,
        130,
        129,
        384,
        397,
        426,
        425,
        440,
        437,
        434,
        433,
        272,
        109,
        314,
        311,
        264,
        267,
        258,
        113,
        288,
        83,
        266,
        265,
        312,
        309,
        306,
        79,
        432,
        435,
        410,
        407,
        392,
        395,
        386,
        399,
        160,
        163,
        132,
        137,
        184,
        187,
        188,
        177,
        62,
        51,
        26,
        25,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        30,
        44,
        93,
        80,
        81,
        103,
        22,
        155,
        154,
        220,
        221,
        208,
        209,
        151,
        150,
        128,
        129,
        135,
        182,
        139,
        138,
        140,
        189,
        427,
        474,
        412,
        413,
        480,
        401,
        471,
        470,
        448,
        449,
        455,
        454,
        459,
        458,
        460,
        461,
        320,
        369,
        327,
        322,
        331,
        378,
        332,
        333,
        351,
        346,
        284,
        285,
        272,
        273,
        343,
        342
      ],
      "E_complement": [
        12,
        32,
        320
      ],
      "Lambda_complement": [
        4,
        48,
        64
      ]
    },
    {
      "invariants_key": "(9, (35, 6, 1), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        420,
        393,
        424,
        427,
        34,
        33,
        96,
        77,
        144,
        105,
        72,
        75,
        184,
        65,
        192,
        195,
        202,
        201,
        232,
        235,
        226,
        225,
        176,
        163,
        298,
        83,
        280,
        267,
        130,
        507,
        122,
        131,
        138,
        137,
        82,
        171,
        162,
        161,
        224,
        227,
        362,
        361,
        328,
        331,
        194,
        193,
        64,
        313,
        474,
        487,
        488,
        145,
        114,
        97,
        14,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        46,
        40,
        41,
        48,
        53,
        35,
        34,
        111,
        106,
        104,
        105,
        100,
        97,
        115,
        114,
        64,
        230,
        71,
        66,
        91,
        90,
        76,
        238,
        495,
        333,
        488,
        489,
        500,
        497,
        483,
        325,
        448,
        449,
        455,
        450,
        459,
        458,
        476,
        473,
        384,
        385,
        387,
        390,
        411,
        410,
        392,
        397,
        427,
        430,
        424,
        425,
        416,
        421,
        435,
        434
      ],
      "E_complement": [
        4,
        16,
        384
      ],
      "Lambda_complement": [
        4,
        16,
        163
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (35, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        128,
        164,
        169,
        184,
        187,
        188,
        177,
        222,
        80,
        122,
        121,
        198,
        203,
        194,
        193,
        323,
        461,
        362,
        361,
        376,
        373,
        370,
        369,
        403,
        271,
        442,
        439,
        264,
        267,
        258,
        275,
        291,
        433,
        266,
        265,
        440,
        437,
        434,
        429,
        499,
        371,
        474,
        471,
        456,
        459,
        450,
        463,
        96,
        224,
        196,
        201,
        120,
        123,
        124,
        113,
        190,
        48,
        26,
        25,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        30,
        44,
        29,
        16,
        17,
        39,
        22,
        91,
        186,
        92,
        189,
        80,
        177,
        87,
        182,
        311,
        161,
        71,
        150,
        316,
        170,
        76,
        157,
        363,
        442,
        348,
        445,
        352,
        433,
        343,
        438,
        320,
        417,
        327,
        422,
        331,
        426,
        332,
        429,
        480,
        465,
        144,
        482,
        491,
        474,
        155,
        493,
        511,
        506,
        508,
        509,
        496,
        497,
        503,
        502
      ],
      "E_complement": [
        12,
        35,
        131
      ],
      "Lambda_complement": [
        4,
        48,
        208
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (31, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        499,
        506,
        9,
        15,
        491,
        482,
        6,
        32,
        467,
        474,
        41,
        303,
        203,
        194,
        294,
        176,
        67,
        74,
        185,
        424,
        332,
        325,
        417,
        400,
        355,
        362,
        409,
        392,
        364,
        357,
        385,
        359,
        115,
        122,
        366,
        360,
        107,
        98,
        353,
        327,
        83,
        90,
        334,
        72,
        331,
        322,
        65,
        304,
        292,
        301,
        313,
        40,
        43,
        34,
        33,
        16,
        4,
        13,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        18,
        63,
        58,
        60,
        57,
        52,
        49,
        55,
        50,
        95,
        90,
        88,
        89,
        75,
        81,
        87,
        82,
        96,
        101,
        99,
        102,
        107,
        110,
        104,
        109,
        159,
        154,
        156,
        153,
        148,
        149,
        298,
        141,
        160,
        165,
        163,
        166,
        171,
        275,
        168,
        173,
        192,
        197,
        382,
        198,
        212,
        206,
        204,
        205,
        255,
        327,
        252,
        249,
        244,
        241,
        247,
        242
      ],
      "E_complement": [
        19,
        101,
        128
      ],
      "Lambda_complement": [
        4,
        27,
        384
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (33, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        499,
        506,
        9,
        15,
        491,
        482,
        6,
        32,
        467,
        474,
        41,
        303,
        203,
        194,
        294,
        176,
        67,
        74,
        185,
        424,
        332,
        325,
        417,
        400,
        355,
        362,
        409,
        392,
        364,
        357,
        385,
        359,
        115,
        122,
        366,
        360,
        107,
        98,
        353,
        327,
        83,
        90,
        334,
        72,
        331,
        322,
        65,
        304,
        292,
        301,
        313,
        40,
        43,
        34,
        33,
        16,
        4,
        13,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        18,
        63,
        58,
        60,
        57,
        52,
        49,
        55,
        50,
        95,
        90,
        88,
        89,
        75,
        81,
        87,
        82,
        96,
        101,
        99,
        102,
        107,
        110,
        104,
        109,
        143,
        154,
        156,
        153,
        132,
        149,
        298,
        141,
        160,
        165,
        163,
        166,
        171,
        275,
        168,
        173,
        192,
        197,
        382,
        214,
        212,
        206,
        204,
        221,
        255,
        327,
        252,
        249,
        244,
        241,
        247,
        242
      ],
      "E_complement": [
        19,
        101,
        128
      ],
      "Lambda_complement": [
        4,
        27,
        384
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (34, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        461,
        462,
        3,
        17,
        453,
        454,
        18,
        64,
        397,
        398,
        67,
        337,
        133,
        134,
        338,
        416,
        365,
        366,
        419,
        168,
        124,
        127,
        171,
        224,
        45,
        46,
        227,
        232,
        60,
        63,
        235,
        57,
        290,
        289,
        58,
        40,
        298,
        297,
        43,
        121,
        354,
        353,
        122,
        360,
        106,
        105,
        363,
        335,
        340,
        343,
        332,
        71,
        69,
        70,
        68,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        13,
        30,
        60,
        83,
        85,
        70,
        64,
        79,
        73,
        90,
        92,
        147,
        149,
        150,
        151,
        171,
        137,
        154,
        156,
        215,
        209,
        194,
        196,
        203,
        205,
        222,
        216,
        155,
        181,
        166,
        160,
        144,
        185,
        349,
        152,
        247,
        241,
        226,
        228,
        235,
        266,
        254,
        248,
        55,
        49,
        453,
        12,
        15,
        45,
        46,
        7,
        115,
        402,
        102,
        96,
        111,
        105,
        122,
        124
      ],
      "E_complement": [
        13,
        144,
        256
      ],
      "Lambda_complement": [
        16,
        36,
        268
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (35, 3, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        397,
        398,
        3,
        17,
        389,
        390,
        18,
        48,
        445,
        446,
        51,
        145,
        261,
        262,
        146,
        320,
        125,
        126,
        323,
        504,
        220,
        223,
        507,
        448,
        253,
        254,
        451,
        456,
        236,
        239,
        459,
        233,
        66,
        65,
        234,
        248,
        74,
        73,
        251,
        217,
        114,
        113,
        218,
        120,
        202,
        201,
        123,
        143,
        148,
        151,
        140,
        55,
        53,
        54,
        52,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        18,
        62,
        124,
        147,
        149,
        166,
        160,
        175,
        169,
        133,
        156,
        307,
        298,
        310,
        311,
        331,
        265,
        314,
        316,
        407,
        401,
        445,
        420,
        427,
        429,
        414,
        408,
        315,
        373,
        326,
        320,
        304,
        377,
        93,
        312,
        471,
        465,
        482,
        484,
        491,
        202,
        478,
        472,
        119,
        113,
        357,
        12,
        15,
        77,
        78,
        7,
        211,
        498,
        230,
        224,
        239,
        233,
        218,
        220
      ],
      "E_complement": [
        13,
        81,
        288
      ],
      "Lambda_complement": [
        20,
        32,
        328
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (36, 3, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        397,
        398,
        3,
        17,
        389,
        390,
        18,
        48,
        445,
        446,
        51,
        145,
        261,
        262,
        146,
        320,
        125,
        126,
        323,
        504,
        220,
        223,
        507,
        448,
        253,
        254,
        451,
        456,
        236,
        239,
        459,
        233,
        66,
        65,
        234,
        248,
        74,
        73,
        251,
        217,
        114,
        113,
        218,
        120,
        202,
        201,
        123,
        143,
        148,
        151,
        140,
        55,
        53,
        54,
        52,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        18,
        62,
        124,
        147,
        149,
        166,
        160,
        476,
        169,
        133,
        156,
        307,
        298,
        310,
        311,
        331,
        265,
        314,
        316,
        407,
        401,
        445,
        420,
        427,
        429,
        414,
        235,
        315,
        373,
        326,
        320,
        304,
        377,
        93,
        312,
        471,
        465,
        482,
        484,
        152,
        202,
        478,
        472,
        119,
        113,
        357,
        12,
        15,
        77,
        78,
        7,
        211,
        498,
        230,
        224,
        239,
        233,
        218,
        431
      ],
      "E_complement": [
        13,
        81,
        288
      ],
      "Lambda_complement": [
        20,
        34,
        68
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (38, 3, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        397,
        398,
        3,
        17,
        389,
        390,
        18,
        48,
        445,
        446,
        51,
        145,
        261,
        262,
        146,
        320,
        125,
        126,
        323,
        504,
        220,
        223,
        507,
        448,
        253,
        254,
        451,
        456,
        236,
        239,
        459,
        233,
        66,
        65,
        234,
        248,
        74,
        73,
        251,
        217,
        114,
        113,
        218,
        120,
        202,
        201,
        123,
        143,
        148,
        151,
        140,
        55,
        53,
        54,
        52,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        18,
        62,
        124,
        147,
        149,
        166,
        160,
        476,
        169,
        133,
        156,
        307,
        298,
        310,
        311,
        331,
        265,
        314,
        316,
        407,
        401,
        445,
        420,
        427,
        429,
        414,
        235,
        315,
        373,
        326,
        320,
        304,
        377,
        93,
        312,
        471,
        465,
        482,
        428,
        152,
        202,
        478,
        400,
        119,
        113,
        357,
        12,
        15,
        77,
        78,
        7,
        155,
        498,
        230,
        224,
        167,
        233,
        218,
        431
      ],
      "E_complement": [
        13,
        81,
        288
      ],
      "Lambda_complement": [
        20,
        36,
        68
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (37, 5, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        397,
        398,
        3,
        17,
        389,
        390,
        18,
        48,
        445,
        446,
        51,
        145,
        261,
        262,
        146,
        320,
        125,
        126,
        323,
        504,
        220,
        223,
        507,
        448,
        253,
        254,
        451,
        456,
        236,
        239,
        459,
        233,
        66,
        65,
        234,
        248,
        74,
        73,
        251,
        217,
        114,
        113,
        218,
        120,
        202,
        201,
        123,
        143,
        148,
        151,
        140,
        55,
        53,
        54,
        52,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        18,
        62,
        124,
        147,
        149,
        166,
        223,
        476,
        169,
        133,
        156,
        307,
        298,
        310,
        311,
        331,
        265,
        314,
        316,
        488,
        401,
        445,
        420,
        427,
        429,
        414,
        235,
        315,
        373,
        326,
        320,
        304,
        377,
        93,
        312,
        471,
        465,
        482,
        467,
        152,
        202,
        478,
        400,
        119,
        113,
        357,
        12,
        15,
        77,
        78,
        7,
        228,
        498,
        230,
        224,
        167,
        233,
        218,
        431
      ],
      "E_complement": [
        13,
        81,
        288
      ],
      "Lambda_complement": [
        20,
        36,
        68
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 1), (35, 0, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        351,
        390,
        389,
        404,
        362,
        274,
        340,
        464,
        339,
        342,
        88,
        452,
        455,
        447,
        321,
        448,
        446,
        282,
        69,
        273,
        343,
        338,
        465,
        29,
        275,
        363,
        405,
        260,
        391,
        386,
        385,
        13,
        3,
        6,
        5,
        409,
        75,
        59,
        212,
        80,
        211,
        214,
        341,
        68,
        238,
        66,
        76,
        64,
        67,
        239,
        72,
        145,
        215,
        14,
        476,
        272,
        58,
        150,
        21,
        9,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        5,
        23,
        22,
        20,
        21,
        48,
        57,
        59,
        50,
        127,
        94,
        92,
        125,
        80,
        121,
        123,
        82,
        72,
        105,
        107,
        74,
        71,
        110,
        108,
        69,
        154,
        257,
        259,
        152,
        157,
        270,
        268,
        159,
        141,
        278,
        276,
        143,
        170,
        313,
        315,
        168,
        383,
        196,
        198,
        381,
        336,
        227,
        225,
        338,
        328,
        243,
        241,
        330,
        327,
        244,
        246,
        325
      ],
      "E_complement": [
        25,
        40,
        128
      ],
      "Lambda_complement": [
        8,
        32,
        384
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (31, 7, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        131,
        170,
        9,
        184,
        155,
        178,
        177,
        208,
        157,
        122,
        23,
        38,
        203,
        44,
        225,
        352,
        301,
        458,
        423,
        406,
        379,
        412,
        337,
        432,
        307,
        282,
        441,
        264,
        299,
        258,
        257,
        384,
        259,
        266,
        425,
        408,
        443,
        434,
        433,
        414,
        467,
        276,
        377,
        456,
        293,
        482,
        303,
        46,
        99,
        164,
        201,
        120,
        149,
        82,
        159,
        48,
        179,
        186,
        25,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        26,
        28,
        29,
        16,
        17,
        23,
        34,
        95,
        106,
        88,
        89,
        84,
        85,
        83,
        82,
        68,
        69,
        71,
        146,
        79,
        78,
        72,
        153,
        399,
        350,
        344,
        345,
        388,
        341,
        339,
        342,
        324,
        325,
        375,
        322,
        335,
        334,
        328,
        329,
        256,
        257,
        263,
        262,
        319,
        266,
        268,
        269,
        283,
        282,
        284,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        5,
        17,
        73
      ],
      "Lambda_complement": [
        4,
        48,
        208
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (33, 7, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        131,
        170,
        9,
        184,
        155,
        178,
        177,
        240,
        189,
        90,
        55,
        6,
        235,
        12,
        193,
        320,
        269,
        490,
        391,
        438,
        347,
        444,
        369,
        432,
        307,
        282,
        441,
        264,
        299,
        258,
        257,
        384,
        259,
        266,
        425,
        408,
        443,
        434,
        433,
        446,
        499,
        308,
        345,
        488,
        261,
        450,
        271,
        14,
        67,
        132,
        233,
        88,
        181,
        114,
        191,
        48,
        179,
        186,
        25,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        26,
        32,
        29,
        44,
        17,
        23,
        102,
        95,
        46,
        88,
        89,
        84,
        85,
        83,
        82,
        68,
        69,
        71,
        146,
        79,
        78,
        72,
        153,
        399,
        350,
        344,
        345,
        388,
        341,
        339,
        342,
        324,
        377,
        307,
        322,
        335,
        334,
        328,
        373,
        256,
        257,
        263,
        262,
        379,
        266,
        268,
        269,
        283,
        282,
        284,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        17,
        34,
        68
      ],
      "Lambda_complement": [
        4,
        56,
        208
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (34, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        259,
        330,
        9,
        344,
        283,
        338,
        337,
        464,
        285,
        154,
        23,
        70,
        459,
        76,
        385,
        160,
        109,
        490,
        359,
        310,
        187,
        316,
        241,
        368,
        115,
        58,
        377,
        40,
        107,
        34,
        33,
        288,
        35,
        42,
        361,
        312,
        379,
        370,
        369,
        318,
        499,
        52,
        185,
        488,
        101,
        418,
        111,
        78,
        131,
        324,
        457,
        152,
        277,
        210,
        287,
        80,
        339,
        346,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        26,
        37,
        29,
        72,
        17,
        23,
        194,
        159,
        74,
        152,
        153,
        245,
        149,
        147,
        146,
        132,
        133,
        135,
        274,
        143,
        142,
        136,
        281,
        303,
        190,
        184,
        185,
        292,
        181,
        179,
        182,
        164,
        253,
        119,
        162,
        175,
        174,
        168,
        144,
        32,
        64,
        39,
        38,
        255,
        42,
        44,
        45,
        59,
        58,
        60,
        61,
        48,
        49,
        55,
        50
      ],
      "E_complement": [
        5,
        17,
        201
      ],
      "Lambda_complement": [
        4,
        88,
        400
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (36, 7, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        259,
        266,
        4,
        293,
        299,
        290,
        289,
        416,
        53,
        170,
        306,
        275,
        395,
        276,
        385,
        192,
        341,
        458,
        82,
        115,
        235,
        116,
        225,
        352,
        99,
        106,
        356,
        69,
        75,
        66,
        65,
        320,
        67,
        71,
        329,
        360,
        358,
        354,
        353,
        118,
        483,
        369,
        233,
        456,
        336,
        450,
        343,
        278,
        131,
        17,
        393,
        168,
        48,
        162,
        55,
        32,
        291,
        295,
        41,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        28,
        29,
        47,
        58,
        81,
        61,
        32,
        33,
        51,
        174,
        191,
        34,
        184,
        173,
        201,
        177,
        163,
        182,
        132,
        145,
        147,
        294,
        159,
        138,
        152,
        317,
        335,
        234,
        248,
        249,
        340,
        229,
        227,
        230,
        196,
        197,
        75,
        214,
        223,
        202,
        216,
        180,
        84,
        44,
        83,
        70,
        199,
        90,
        72,
        93,
        111,
        122,
        104,
        125,
        116,
        97,
        115,
        118
      ],
      "E_complement": [
        11,
        20,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        416
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (37, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        259,
        266,
        4,
        293,
        299,
        290,
        289,
        416,
        53,
        170,
        306,
        275,
        395,
        276,
        385,
        192,
        341,
        458,
        82,
        115,
        235,
        116,
        225,
        352,
        99,
        106,
        356,
        69,
        75,
        66,
        65,
        320,
        67,
        71,
        329,
        360,
        358,
        354,
        353,
        118,
        483,
        369,
        233,
        456,
        336,
        450,
        343,
        278,
        131,
        17,
        393,
        168,
        48,
        162,
        55,
        32,
        291,
        295,
        41,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        28,
        29,
        47,
        58,
        81,
        61,
        32,
        33,
        35,
        174,
        191,
        34,
        184,
        173,
        201,
        177,
        179,
        182,
        132,
        145,
        147,
        294,
        159,
        138,
        152,
        317,
        335,
        234,
        248,
        249,
        340,
        229,
        227,
        230,
        196,
        197,
        75,
        198,
        223,
        202,
        216,
        180,
        84,
        44,
        83,
        86,
        199,
        90,
        72,
        93,
        111,
        122,
        104,
        125,
        116,
        97,
        115,
        118
      ],
      "E_complement": [
        11,
        20,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        416
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (35, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        259,
        266,
        4,
        293,
        299,
        290,
        289,
        416,
        53,
        170,
        306,
        275,
        395,
        276,
        385,
        192,
        341,
        458,
        82,
        115,
        235,
        116,
        225,
        352,
        99,
        106,
        356,
        69,
        75,
        66,
        65,
        320,
        67,
        71,
        329,
        360,
        358,
        354,
        353,
        118,
        483,
        369,
        233,
        456,
        336,
        450,
        343,
        278,
        131,
        17,
        393,
        168,
        48,
        162,
        55,
        32,
        291,
        295,
        41,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        28,
        29,
        47,
        58,
        81,
        61,
        32,
        33,
        35,
        170,
        191,
        38,
        184,
        173,
        201,
        177,
        179,
        182,
        132,
        145,
        147,
        294,
        159,
        138,
        152,
        317,
        335,
        234,
        248,
        249,
        340,
        229,
        227,
        230,
        196,
        197,
        79,
        198,
        223,
        202,
        216,
        180,
        84,
        44,
        83,
        86,
        195,
        90,
        72,
        93,
        111,
        122,
        104,
        125,
        116,
        97,
        115,
        118
      ],
      "E_complement": [
        11,
        20,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        416
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (38, 6, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        67,
        74,
        4,
        101,
        107,
        98,
        97,
        352,
        53,
        298,
        114,
        83,
        331,
        84,
        321,
        448,
        149,
        394,
        210,
        243,
        491,
        244,
        481,
        160,
        227,
        234,
        164,
        197,
        203,
        194,
        193,
        128,
        195,
        199,
        137,
        168,
        166,
        162,
        161,
        246,
        419,
        177,
        489,
        392,
        144,
        386,
        151,
        86,
        259,
        17,
        329,
        296,
        48,
        290,
        55,
        32,
        99,
        103,
        41,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        28,
        29,
        47,
        107,
        145,
        61,
        32,
        33,
        35,
        298,
        319,
        38,
        312,
        380,
        393,
        305,
        307,
        310,
        260,
        273,
        275,
        230,
        287,
        266,
        280,
        253,
        79,
        426,
        440,
        441,
        84,
        421,
        419,
        422,
        469,
        389,
        143,
        390,
        415,
        394,
        408,
        308,
        148,
        44,
        194,
        150,
        387,
        154,
        136,
        157,
        175,
        186,
        168,
        189,
        180,
        161,
        179,
        182
      ],
      "E_complement": [
        11,
        20,
        260
      ],
      "Lambda_complement": [
        4,
        16,
        322
      ]
    },
    {
      "invariants_key": "(9, (37, 5, 1), (33, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        367,
        298,
        297,
        356,
        295,
        14,
        262,
        396,
        413,
        175,
        393,
        161,
        391,
        450,
        495,
        428,
        449,
        419,
        507,
        429,
        423,
        482,
        481,
        268,
        296,
        266,
        44,
        324,
        263,
        258,
        100,
        265,
        111,
        13,
        261,
        321,
        267,
        34,
        33,
        222,
        426,
        228,
        201,
        196,
        135,
        130,
        420,
        172,
        166,
        184,
        233,
        202,
        167,
        162,
        168,
        12,
        79,
        74,
        9,
        35,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        39,
        107,
        36,
        111,
        114,
        41,
        102,
        58,
        167,
        235,
        164,
        239,
        242,
        169,
        230,
        186,
        128,
        129,
        131,
        133,
        136,
        158,
        156,
        141,
        279,
        278,
        275,
        277,
        264,
        286,
        283,
        266,
        381,
        305,
        377,
        306,
        319,
        356,
        300,
        368,
        509,
        433,
        505,
        434,
        447,
        484,
        428,
        496,
        407,
        406,
        403,
        405,
        392,
        414,
        411,
        394
      ],
      "E_complement": [
        18,
        39,
        64
      ],
      "Lambda_complement": [
        7,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (35, 8, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        46,
        123,
        122,
        113,
        112,
        289,
        258,
        153,
        152,
        139,
        138,
        129,
        128,
        147,
        146,
        425,
        424,
        443,
        442,
        433,
        432,
        419,
        418,
        287,
        344,
        331,
        330,
        321,
        297,
        51,
        16,
        361,
        360,
        317,
        378,
        311,
        276,
        307,
        306,
        409,
        408,
        395,
        394,
        385,
        489,
        403,
        402,
        192,
        168,
        187,
        186,
        177,
        176,
        163,
        162,
        89,
        88,
        75,
        12,
        37,
        6,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        10,
        15,
        30,
        37,
        24,
        39,
        22,
        45,
        16,
        47,
        100,
        165,
        98,
        167,
        150,
        87,
        144,
        85,
        128,
        123,
        130,
        125,
        114,
        137,
        112,
        143,
        350,
        417,
        348,
        423,
        428,
        339,
        430,
        341,
        446,
        379,
        440,
        377,
        332,
        393,
        330,
        395,
        452,
        507,
        450,
        505,
        460,
        499,
        458,
        497,
        478,
        475,
        476,
        477,
        470,
        467,
        468,
        469
      ],
      "E_complement": [
        13,
        52,
        80
      ],
      "Lambda_complement": [
        4,
        48,
        200
      ]
    },
    {
      "invariants_key": "(9, (37, 0, 2), (31, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        43,
        134,
        165,
        20,
        23,
        18,
        25,
        112,
        123,
        94,
        93,
        204,
        239,
        98,
        73,
        488,
        459,
        334,
        357,
        508,
        503,
        474,
        473,
        400,
        403,
        414,
        405,
        300,
        263,
        418,
        385,
        384,
        395,
        390,
        389,
        404,
        439,
        274,
        313,
        368,
        347,
        478,
        509,
        460,
        463,
        482,
        489,
        72,
        75,
        110,
        101,
        92,
        119,
        250,
        217,
        176,
        147,
        62,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        11,
        4,
        5,
        23,
        22,
        20,
        21,
        29,
        17,
        19,
        44,
        87,
        86,
        84,
        88,
        80,
        81,
        128,
        82,
        64,
        65,
        78,
        66,
        148,
        70,
        122,
        69,
        343,
        342,
        340,
        341,
        366,
        337,
        339,
        338,
        320,
        321,
        323,
        322,
        327,
        326,
        324,
        325,
        467,
        257,
        259,
        258,
        263,
        312,
        260,
        261,
        279,
        278,
        455,
        277,
        272,
        273,
        275,
        274
      ],
      "E_complement": [
        8,
        32,
        128
      ],
      "Lambda_complement": [
        13,
        51,
        199
      ]
    },
    {
      "invariants_key": "(9, (37, 0, 2), (32, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        39,
        140,
        169,
        26,
        31,
        22,
        17,
        114,
        117,
        92,
        89,
        202,
        239,
        100,
        67,
        482,
        455,
        334,
        361,
        504,
        511,
        468,
        465,
        402,
        407,
        412,
        411,
        298,
        269,
        420,
        385,
        384,
        391,
        396,
        393,
        410,
        447,
        278,
        305,
        370,
        341,
        476,
        505,
        458,
        463,
        484,
        483,
        66,
        71,
        110,
        105,
        88,
        127,
        244,
        209,
        178,
        151,
        60,
        27,
        10,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        13,
        23,
        8,
        9,
        29,
        28,
        24,
        30,
        11,
        17,
        21,
        58,
        93,
        92,
        88,
        66,
        87,
        81,
        128,
        84,
        64,
        65,
        94,
        68,
        152,
        75,
        102,
        73,
        349,
        348,
        344,
        345,
        382,
        337,
        341,
        340,
        320,
        321,
        325,
        324,
        333,
        332,
        328,
        329,
        469,
        257,
        261,
        260,
        269,
        290,
        264,
        265,
        285,
        284,
        461,
        281,
        272,
        273,
        277,
        276
      ],
      "E_complement": [
        2,
        32,
        128
      ],
      "Lambda_complement": [
        7,
        41,
        202
      ]
    },
    {
      "invariants_key": "(9, (37, 0, 2), (33, 3, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        39,
        140,
        169,
        26,
        31,
        22,
        17,
        82,
        85,
        124,
        121,
        234,
        207,
        68,
        99,
        450,
        487,
        366,
        329,
        472,
        479,
        500,
        497,
        402,
        407,
        412,
        411,
        298,
        269,
        420,
        385,
        384,
        391,
        396,
        393,
        410,
        447,
        278,
        305,
        338,
        373,
        508,
        473,
        490,
        495,
        452,
        451,
        98,
        103,
        78,
        73,
        120,
        95,
        212,
        241,
        178,
        151,
        60,
        27,
        10,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        13,
        23,
        8,
        9,
        29,
        28,
        24,
        30,
        11,
        17,
        39,
        122,
        93,
        92,
        88,
        66,
        87,
        81,
        128,
        84,
        64,
        65,
        94,
        68,
        152,
        75,
        38,
        123,
        349,
        348,
        344,
        345,
        318,
        355,
        341,
        340,
        320,
        321,
        325,
        324,
        333,
        332,
        328,
        329,
        469,
        257,
        261,
        260,
        319,
        354,
        264,
        265,
        285,
        284,
        461,
        281,
        272,
        273,
        277,
        276
      ],
      "E_complement": [
        2,
        32,
        128
      ],
      "Lambda_complement": [
        7,
        50,
        202
      ]
    },
    {
      "invariants_key": "(9, (37, 0, 2), (34, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        39,
        268,
        297,
        26,
        31,
        22,
        17,
        114,
        117,
        92,
        89,
        330,
        367,
        100,
        67,
        386,
        423,
        174,
        137,
        408,
        415,
        436,
        433,
        498,
        503,
        508,
        507,
        202,
        237,
        452,
        481,
        480,
        487,
        492,
        489,
        506,
        479,
        246,
        209,
        146,
        181,
        444,
        409,
        426,
        431,
        388,
        387,
        66,
        71,
        110,
        105,
        88,
        127,
        372,
        337,
        306,
        279,
        60,
        27,
        10,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        13,
        23,
        8,
        9,
        43,
        28,
        24,
        30,
        11,
        17,
        103,
        186,
        221,
        220,
        216,
        194,
        215,
        209,
        256,
        212,
        192,
        247,
        222,
        196,
        280,
        203,
        102,
        187,
        93,
        92,
        88,
        111,
        254,
        35,
        85,
        84,
        64,
        65,
        69,
        68,
        77,
        76,
        72,
        73,
        341,
        129,
        179,
        132,
        255,
        34,
        136,
        137,
        157,
        156,
        333,
        153,
        144,
        145,
        149,
        148
      ],
      "E_complement": [
        2,
        32,
        128
      ],
      "Lambda_complement": [
        7,
        49,
        384
      ]
    },
    {
      "invariants_key": "(9, (37, 0, 2), (35, 3, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        62,
        276,
        297,
        34,
        38,
        54,
        49,
        138,
        141,
        164,
        160,
        402,
        431,
        188,
        130,
        506,
        455,
        215,
        233,
        472,
        479,
        501,
        497,
        371,
        375,
        356,
        355,
        107,
        85,
        380,
        321,
        320,
        327,
        340,
        336,
        354,
        351,
        118,
        72,
        202,
        244,
        484,
        473,
        466,
        470,
        508,
        507,
        131,
        135,
        174,
        169,
        161,
        159,
        396,
        433,
        266,
        311,
        29,
        35,
        18,
        21,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        17,
        48,
        15,
        69,
        28,
        24,
        30,
        13,
        23,
        177,
        18,
        157,
        156,
        152,
        130,
        145,
        151,
        256,
        172,
        128,
        217,
        158,
        132,
        280,
        141,
        142,
        45,
        227,
        220,
        216,
        129,
        214,
        117,
        211,
        236,
        192,
        255,
        197,
        196,
        203,
        244,
        240,
        207,
        467,
        127,
        29,
        68,
        233,
        74,
        112,
        79,
        99,
        92,
        459,
        89,
        104,
        87,
        83,
        108
      ],
      "E_complement": [
        2,
        25,
        256
      ],
      "Lambda_complement": [
        7,
        57,
        320
      ]
    },
    {
      "invariants_key": "(9, (36, 0, 1), (37, 0, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        196,
        511,
        41,
        232,
        125,
        194,
        193,
        365,
        323,
        362,
        188,
        318,
        427,
        454,
        326,
        71,
        163,
        170,
        63,
        445,
        107,
        202,
        65,
        448,
        494,
        380,
        457,
        416,
        254,
        453,
        325,
        256,
        259,
        298,
        260,
        303,
        431,
        450,
        449,
        64,
        67,
        173,
        105,
        168,
        171,
        130,
        129,
        264,
        387,
        391,
        425,
        300,
        428,
        322,
        353,
        192,
        195,
        98,
        46,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        32,
        53,
        103,
        114,
        92,
        77,
        84,
        81,
        71,
        70,
        143,
        138,
        152,
        153,
        132,
        145,
        187,
        170,
        236,
        253,
        195,
        214,
        223,
        222,
        216,
        221,
        335,
        346,
        356,
        373,
        324,
        321,
        327,
        326,
        256,
        257,
        275,
        278,
        307,
        290,
        264,
        285,
        468,
        453,
        491,
        510,
        479,
        478,
        456,
        461,
        415,
        410,
        408,
        409,
        428,
        441,
        387,
        402
      ],
      "E_complement": [
        13,
        19,
        68
      ],
      "Lambda_complement": [
        4,
        16,
        40
      ]
    },
    {
      "invariants_key": "(9, (35, 6, 1), (36, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        148,
        116,
        137,
        191,
        43,
        34,
        33,
        96,
        157,
        125,
        233,
        200,
        203,
        194,
        86,
        320,
        340,
        330,
        457,
        511,
        491,
        482,
        415,
        423,
        419,
        445,
        302,
        374,
        267,
        258,
        278,
        384,
        259,
        394,
        265,
        296,
        299,
        290,
        289,
        480,
        355,
        490,
        361,
        456,
        459,
        450,
        449,
        192,
        67,
        202,
        73,
        232,
        235,
        226,
        225,
        160,
        164,
        45,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        24,
        13,
        43,
        58,
        40,
        61,
        48,
        49,
        35,
        38,
        107,
        170,
        393,
        109,
        96,
        177,
        402,
        102,
        80,
        81,
        67,
        70,
        75,
        90,
        72,
        93,
        363,
        382,
        380,
        365,
        352,
        357,
        359,
        358,
        400,
        325,
        343,
        167,
        395,
        334,
        348,
        188,
        256,
        261,
        263,
        262,
        267,
        286,
        284,
        269,
        315,
        302,
        316,
        301,
        288,
        293,
        311,
        310
      ],
      "E_complement": [
        7,
        16,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        192
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (32, 5, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        19,
        10,
        9,
        40,
        59,
        34,
        33,
        160,
        179,
        170,
        169,
        136,
        155,
        130,
        129,
        279,
        451,
        410,
        393,
        488,
        491,
        357,
        417,
        352,
        355,
        314,
        297,
        328,
        331,
        274,
        257,
        320,
        404,
        266,
        281,
        360,
        363,
        290,
        486,
        480,
        483,
        426,
        441,
        456,
        459,
        386,
        401,
        144,
        131,
        138,
        137,
        184,
        171,
        162,
        161,
        48,
        35,
        42,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        25,
        43,
        42,
        40,
        45,
        32,
        114,
        35,
        34,
        171,
        170,
        172,
        169,
        164,
        161,
        179,
        162,
        128,
        129,
        135,
        130,
        143,
        138,
        223,
        137,
        427,
        426,
        428,
        425,
        436,
        417,
        419,
        418,
        384,
        385,
        391,
        386,
        472,
        394,
        392,
        393,
        256,
        257,
        259,
        262,
        267,
        286,
        264,
        265,
        299,
        298,
        296,
        301,
        288,
        293,
        291,
        373
      ],
      "E_complement": [
        4,
        16,
        64
      ],
      "Lambda_complement": [
        4,
        16,
        67
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (33, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        19,
        10,
        9,
        40,
        59,
        34,
        33,
        288,
        307,
        298,
        297,
        264,
        283,
        258,
        257,
        23,
        387,
        346,
        329,
        424,
        427,
        229,
        353,
        160,
        163,
        122,
        105,
        136,
        139,
        82,
        65,
        128,
        276,
        74,
        89,
        168,
        171,
        98,
        486,
        416,
        419,
        362,
        377,
        392,
        395,
        322,
        337,
        272,
        259,
        266,
        265,
        312,
        299,
        290,
        289,
        48,
        35,
        42,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        25,
        43,
        42,
        40,
        45,
        32,
        97,
        35,
        241,
        299,
        298,
        300,
        297,
        292,
        289,
        307,
        290,
        256,
        257,
        263,
        258,
        271,
        266,
        415,
        265,
        495,
        494,
        488,
        493,
        496,
        485,
        487,
        486,
        452,
        453,
        451,
        454,
        348,
        462,
        460,
        461,
        196,
        197,
        199,
        194,
        207,
        218,
        204,
        205,
        239,
        238,
        236,
        233,
        228,
        50,
        231,
        162
      ],
      "E_complement": [
        5,
        66,
        145
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (35, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        19,
        10,
        9,
        56,
        43,
        50,
        49,
        64,
        83,
        74,
        73,
        120,
        107,
        114,
        113,
        23,
        259,
        154,
        137,
        312,
        315,
        437,
        177,
        320,
        323,
        218,
        201,
        376,
        379,
        226,
        241,
        368,
        100,
        250,
        233,
        328,
        331,
        194,
        454,
        304,
        307,
        186,
        169,
        264,
        267,
        130,
        145,
        96,
        115,
        122,
        121,
        88,
        75,
        66,
        65,
        32,
        51,
        58,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        17,
        57,
        107,
        106,
        104,
        109,
        96,
        225,
        99,
        465,
        427,
        426,
        428,
        425,
        420,
        417,
        403,
        443,
        448,
        449,
        455,
        450,
        463,
        458,
        255,
        457,
        47,
        46,
        40,
        45,
        16,
        60,
        39,
        38,
        68,
        69,
        67,
        70,
        380,
        78,
        76,
        77,
        388,
        389,
        391,
        386,
        406,
        442,
        396,
        397,
        495,
        494,
        492,
        489,
        484,
        82,
        487,
        354
      ],
      "E_complement": [
        5,
        129,
        274
      ],
      "Lambda_complement": [
        4,
        25,
        128
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (37, 6, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        19,
        10,
        9,
        56,
        43,
        50,
        49,
        64,
        83,
        74,
        73,
        120,
        107,
        114,
        113,
        23,
        259,
        154,
        137,
        312,
        315,
        437,
        177,
        320,
        323,
        218,
        201,
        376,
        379,
        226,
        241,
        368,
        100,
        250,
        233,
        328,
        331,
        194,
        454,
        304,
        307,
        186,
        169,
        264,
        267,
        130,
        145,
        96,
        115,
        122,
        121,
        88,
        75,
        66,
        65,
        32,
        51,
        58,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        17,
        57,
        107,
        106,
        104,
        109,
        96,
        225,
        99,
        465,
        427,
        426,
        428,
        425,
        420,
        188,
        403,
        166,
        448,
        449,
        455,
        450,
        463,
        458,
        255,
        457,
        47,
        46,
        40,
        45,
        16,
        289,
        39,
        315,
        68,
        69,
        67,
        70,
        380,
        78,
        76,
        77,
        388,
        389,
        391,
        386,
        406,
        442,
        396,
        397,
        495,
        494,
        492,
        489,
        484,
        82,
        487,
        354
      ],
      "E_complement": [
        5,
        129,
        274
      ],
      "Lambda_complement": [
        4,
        25,
        128
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (39, 6, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        19,
        10,
        9,
        56,
        43,
        50,
        49,
        64,
        83,
        74,
        73,
        120,
        107,
        114,
        113,
        23,
        131,
        282,
        265,
        184,
        187,
        437,
        305,
        192,
        195,
        346,
        329,
        248,
        251,
        354,
        369,
        240,
        100,
        378,
        361,
        200,
        203,
        322,
        454,
        176,
        179,
        314,
        297,
        136,
        139,
        258,
        273,
        96,
        115,
        122,
        121,
        88,
        75,
        66,
        65,
        32,
        51,
        58,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        17,
        57,
        107,
        243,
        104,
        109,
        96,
        353,
        99,
        465,
        427,
        426,
        428,
        425,
        420,
        316,
        403,
        294,
        448,
        449,
        350,
        450,
        463,
        458,
        383,
        457,
        47,
        46,
        40,
        45,
        16,
        161,
        39,
        187,
        221,
        69,
        67,
        70,
        252,
        78,
        76,
        77,
        388,
        389,
        391,
        386,
        406,
        442,
        396,
        397,
        495,
        494,
        492,
        368,
        484,
        82,
        487,
        226
      ],
      "E_complement": [
        5,
        146,
        257
      ],
      "Lambda_complement": [
        4,
        25,
        128
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (40, 6, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        19,
        10,
        9,
        56,
        43,
        50,
        49,
        64,
        83,
        74,
        73,
        120,
        107,
        114,
        113,
        23,
        131,
        282,
        265,
        184,
        187,
        437,
        305,
        192,
        195,
        346,
        329,
        248,
        251,
        354,
        369,
        240,
        100,
        378,
        361,
        200,
        203,
        322,
        454,
        176,
        179,
        314,
        297,
        136,
        139,
        258,
        273,
        96,
        115,
        122,
        121,
        88,
        75,
        66,
        65,
        32,
        51,
        58,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        17,
        57,
        107,
        243,
        104,
        109,
        96,
        353,
        343,
        358,
        427,
        426,
        428,
        425,
        420,
        316,
        403,
        294,
        448,
        449,
        350,
        450,
        463,
        254,
        456,
        457,
        47,
        46,
        40,
        45,
        16,
        161,
        39,
        187,
        221,
        69,
        67,
        70,
        75,
        78,
        76,
        377,
        388,
        389,
        391,
        386,
        406,
        442,
        396,
        397,
        495,
        494,
        492,
        368,
        208,
        229,
        487,
        226
      ],
      "E_complement": [
        5,
        146,
        257
      ],
      "Lambda_complement": [
        4,
        25,
        128
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (41, 6, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        15,
        6,
        3,
        72,
        71,
        78,
        75,
        128,
        143,
        134,
        131,
        200,
        199,
        206,
        203,
        473,
        495,
        230,
        233,
        418,
        423,
        157,
        161,
        362,
        367,
        102,
        105,
        290,
        295,
        46,
        33,
        288,
        278,
        38,
        41,
        360,
        365,
        110,
        82,
        416,
        421,
        166,
        169,
        488,
        493,
        238,
        225,
        192,
        207,
        204,
        201,
        136,
        135,
        132,
        129,
        64,
        79,
        76,
        73,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        30,
        41,
        67,
        207,
        493,
        218,
        203,
        192,
        497,
        429,
        500,
        95,
        94,
        90,
        93,
        64,
        354,
        29,
        324,
        144,
        145,
        438,
        132,
        143,
        486,
        138,
        139,
        111,
        120,
        106,
        123,
        40,
        353,
        117,
        327,
        387,
        161,
        165,
        180,
        191,
        174,
        186,
        451,
        38,
        49,
        37,
        52,
        12,
        118,
        42,
        43,
        255,
        254,
        234,
        472,
        392,
        449,
        229,
        452
      ],
      "E_complement": [
        10,
        48,
        327
      ],
      "Lambda_complement": [
        6,
        16,
        256
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (42, 6, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        15,
        6,
        3,
        72,
        71,
        78,
        75,
        128,
        143,
        134,
        131,
        200,
        199,
        206,
        203,
        473,
        495,
        230,
        233,
        418,
        423,
        157,
        161,
        362,
        367,
        102,
        105,
        290,
        295,
        46,
        33,
        288,
        278,
        38,
        41,
        360,
        365,
        110,
        82,
        416,
        421,
        166,
        169,
        488,
        493,
        238,
        225,
        192,
        207,
        204,
        201,
        136,
        135,
        132,
        129,
        64,
        79,
        76,
        73,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        30,
        41,
        67,
        135,
        493,
        218,
        203,
        192,
        497,
        429,
        500,
        95,
        94,
        90,
        93,
        64,
        354,
        29,
        324,
        144,
        217,
        438,
        132,
        143,
        486,
        138,
        139,
        111,
        120,
        106,
        123,
        40,
        353,
        117,
        327,
        387,
        161,
        165,
        252,
        191,
        174,
        186,
        451,
        38,
        49,
        37,
        52,
        12,
        118,
        42,
        43,
        255,
        254,
        162,
        472,
        392,
        449,
        229,
        452
      ],
      "E_complement": [
        10,
        48,
        327
      ],
      "Lambda_complement": [
        6,
        16,
        256
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (43, 6, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        35,
        4,
        7,
        40,
        11,
        44,
        47,
        64,
        99,
        68,
        71,
        104,
        75,
        108,
        111,
        249,
        131,
        292,
        263,
        168,
        171,
        373,
        303,
        192,
        195,
        356,
        327,
        232,
        235,
        332,
        367,
        238,
        148,
        362,
        329,
        198,
        197,
        322,
        280,
        174,
        173,
        298,
        265,
        134,
        133,
        258,
        289,
        78,
        109,
        106,
        105,
        102,
        69,
        66,
        65,
        14,
        45,
        42,
        41,
        38,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        33,
        37,
        107,
        239,
        84,
        69,
        96,
        329,
        119,
        334,
        387,
        386,
        388,
        384,
        408,
        308,
        423,
        286,
        448,
        489,
        362,
        470,
        475,
        226,
        476,
        245,
        3,
        23,
        4,
        21,
        32,
        137,
        31,
        163,
        237,
        65,
        71,
        126,
        91,
        354,
        92,
        373,
        405,
        385,
        407,
        390,
        438,
        418,
        412,
        413,
        451,
        450,
        508,
        360,
        480,
        201,
        503,
        206
      ],
      "E_complement": [
        8,
        16,
        384
      ],
      "Lambda_complement": [
        12,
        49,
        279
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (42, 5, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        35,
        4,
        7,
        40,
        11,
        44,
        47,
        64,
        99,
        68,
        71,
        104,
        75,
        108,
        111,
        249,
        131,
        292,
        263,
        168,
        171,
        373,
        303,
        192,
        195,
        356,
        327,
        232,
        235,
        332,
        367,
        238,
        148,
        362,
        329,
        198,
        197,
        322,
        280,
        174,
        173,
        298,
        265,
        134,
        133,
        258,
        289,
        78,
        109,
        106,
        105,
        102,
        69,
        66,
        65,
        14,
        45,
        42,
        41,
        38,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        33,
        37,
        107,
        239,
        84,
        69,
        96,
        246,
        119,
        334,
        387,
        386,
        388,
        384,
        408,
        308,
        423,
        286,
        448,
        489,
        362,
        470,
        475,
        226,
        99,
        245,
        3,
        23,
        4,
        21,
        32,
        137,
        31,
        163,
        237,
        65,
        71,
        126,
        484,
        354,
        92,
        373,
        405,
        385,
        407,
        390,
        438,
        418,
        412,
        413,
        451,
        450,
        508,
        360,
        480,
        201,
        503,
        369
      ],
      "E_complement": [
        8,
        16,
        384
      ],
      "Lambda_complement": [
        12,
        49,
        256
      ]
    },
    {
      "invariants_key": "(9, (42, 6, 1), (32, 3, 2))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        335,
        111,
        353,
        280,
        119,
        180,
        442,
        243,
        478,
        318,
        81,
        491,
        458,
        485,
        457,
        78,
        399,
        96,
        480,
        504,
        85,
        53,
        505,
        496,
        380,
        127,
        177,
        200,
        228,
        203,
        234,
        430,
        14,
        384,
        97,
        507,
        23,
        54,
        443,
        433,
        351,
        62,
        146,
        261,
        260,
        262,
        266,
        385,
        175,
        494,
        129,
        346,
        116,
        246,
        441,
        208,
        415,
        285,
        16,
        11,
        7,
        5,
        4
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        13,
        15,
        8,
        28,
        29,
        31,
        24,
        16,
        17,
        19,
        20,
        59,
        70,
        131,
        130,
        77,
        74,
        245,
        142,
        93,
        90,
        159,
        158,
        81,
        86,
        147,
        146,
        273,
        364,
        469,
        468,
        285,
        282,
        473,
        418,
        269,
        266,
        457,
        456,
        257,
        262,
        453,
        452,
        342,
        343,
        339,
        340,
        346,
        347,
        351,
        344,
        330,
        331,
        335,
        328,
        326,
        327,
        323,
        324
      ],
      "E_complement": [
        6,
        43,
        323
      ],
      "Lambda_complement": [
        6,
        98,
        178
      ]
    },
    {
      "invariants_key": "(9, (31, 8, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        251,
        240,
        171,
        234,
        227,
        26,
        225,
        146,
        155,
        144,
        153,
        138,
        131,
        136,
        129,
        370,
        379,
        368,
        377,
        366,
        359,
        360,
        353,
        274,
        329,
        272,
        281,
        266,
        259,
        264,
        257,
        498,
        507,
        496,
        505,
        490,
        483,
        488,
        481,
        402,
        411,
        404,
        413,
        394,
        465,
        392,
        385,
        114,
        123,
        130,
        121,
        152,
        99,
        104,
        51,
        18,
        27,
        16,
        25,
        10,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        9,
        12,
        18,
        19,
        57,
        60,
        59,
        58,
        80,
        81,
        75,
        78,
        249,
        252,
        226,
        227,
        233,
        232,
        235,
        238,
        160,
        161,
        187,
        190,
        208,
        213,
        210,
        211,
        505,
        508,
        482,
        483,
        393,
        392,
        395,
        398,
        416,
        417,
        443,
        446,
        432,
        437,
        434,
        435,
        352,
        353,
        354,
        359,
        265,
        268,
        274,
        275,
        345,
        348,
        347,
        346,
        336,
        337,
        331,
        334
      ],
      "E_complement": [
        4,
        34,
        82
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (35, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        7,
        4,
        69,
        16,
        20,
        65,
        93,
        94,
        120,
        123,
        108,
        57,
        31,
        74,
        229,
        328,
        332,
        281,
        270,
        269,
        241,
        266,
        308,
        353,
        327,
        274,
        339,
        336,
        374,
        373,
        372,
        375,
        169,
        338,
        189,
        272,
        310,
        355,
        267,
        264,
        268,
        271,
        334,
        283,
        287,
        330,
        29,
        72,
        110,
        59,
        122,
        121,
        95,
        92,
        22,
        67,
        71,
        18,
        5,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        15,
        18,
        40,
        53,
        87,
        74,
        240,
        237,
        228,
        249,
        195,
        278,
        223,
        194,
        248,
        229,
        236,
        241,
        82,
        86,
        52,
        41,
        19,
        454,
        7,
        26,
        28,
        29,
        151,
        322,
        376,
        357,
        364,
        369,
        459,
        470,
        264,
        265,
        403,
        398,
        391,
        387,
        288,
        317,
        316,
        289,
        411,
        390,
        71,
        402,
        276,
        277,
        471,
        467,
        368,
        365,
        356,
        377,
        323,
        350
      ],
      "E_complement": [
        8,
        32,
        384
      ],
      "Lambda_complement": [
        10,
        67,
        418
      ]
    },
    {
      "invariants_key": "(9, (36, 6, 1), (35, 0, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        257,
        13,
        67,
        114,
        117,
        80,
        87,
        406,
        439,
        500,
        499,
        450,
        453,
        480,
        443,
        230,
        225,
        196,
        195,
        242,
        245,
        217,
        177,
        342,
        337,
        372,
        303,
        322,
        325,
        262,
        7,
        378,
        263,
        260,
        259,
        306,
        309,
        336,
        343,
        176,
        433,
        180,
        179,
        130,
        204,
        224,
        231,
        486,
        481,
        388,
        387,
        494,
        437,
        438,
        183,
        86,
        24,
        52,
        51,
        2,
        5,
        32,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        12,
        14,
        7,
        21,
        20,
        32,
        33,
        46,
        39,
        19,
        26,
        75,
        156,
        158,
        151,
        152,
        153,
        69,
        154,
        190,
        183,
        486,
        138,
        488,
        140,
        184,
        185,
        277,
        276,
        510,
        289,
        496,
        295,
        275,
        282,
        83,
        311,
        309,
        308,
        307,
        314,
        93,
        305,
        446,
        439,
        387,
        394,
        397,
        396,
        440,
        441,
        419,
        426,
        424,
        417,
        430,
        431,
        429,
        428
      ],
      "E_complement": [
        9,
        23,
        129
      ],
      "Lambda_complement": [
        8,
        48,
        192
      ]
    },
    {
      "invariants_key": "(9, (37, 0, 2), (33, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        300,
        291,
        15,
        430,
        130,
        134,
        426,
        32,
        396,
        392,
        36,
        389,
        41,
        38,
        394,
        509,
        81,
        85,
        505,
        88,
        500,
        507,
        87,
        349,
        113,
        126,
        338,
        243,
        479,
        475,
        247,
        125,
        108,
        99,
        114,
        101,
        116,
        112,
        97,
        214,
        71,
        67,
        210,
        197,
        84,
        91,
        202,
        54,
        167,
        163,
        50,
        37,
        180,
        187,
        42,
        29,
        12,
        3,
        18,
        5,
        20,
        16,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        12,
        11,
        17,
        22,
        38,
        90,
        59,
        60,
        53,
        45,
        40,
        47,
        191,
        350,
        347,
        348,
        341,
        297,
        337,
        335,
        383,
        376,
        354,
        156,
        371,
        363,
        369,
        374,
        262,
        280,
        283,
        229,
        277,
        274,
        279,
        271,
        198,
        312,
        290,
        314,
        300,
        299,
        305,
        333,
        95,
        88,
        66,
        62,
        76,
        75,
        72,
        73,
        102,
        97,
        100,
        124,
        117,
        114,
        104,
        111
      ],
      "E_complement": [
        7,
        136,
        283
      ],
      "Lambda_complement": [
        6,
        25,
        384
      ]
    },
    {
      "invariants_key": "(9, (37, 0, 2), (35, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        308,
        295,
        19,
        438,
        130,
        142,
        442,
        36,
        400,
        412,
        40,
        397,
        57,
        42,
        414,
        341,
        225,
        237,
        345,
        252,
        328,
        347,
        239,
        497,
        197,
        214,
        482,
        71,
        371,
        383,
        75,
        213,
        208,
        195,
        198,
        205,
        200,
        196,
        193,
        110,
        235,
        231,
        98,
        105,
        236,
        255,
        122,
        46,
        171,
        167,
        34,
        41,
        172,
        191,
        58,
        21,
        16,
        3,
        6,
        13,
        8,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        19,
        45,
        54,
        103,
        126,
        95,
        68,
        85,
        105,
        112,
        107,
        135,
        358,
        383,
        356,
        362,
        369,
        365,
        331,
        263,
        284,
        290,
        228,
        271,
        307,
        269,
        6,
        282,
        316,
        319,
        249,
        309,
        62,
        311,
        267,
        154,
        348,
        354,
        350,
        360,
        371,
        338,
        329,
        101,
        124,
        93,
        70,
        72,
        83,
        80,
        81,
        58,
        305,
        56,
        265,
        21,
        14,
        48,
        43
      ],
      "E_complement": [
        15,
        85,
        279
      ],
      "Lambda_complement": [
        16,
        163,
        256
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (32, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        27,
        286,
        5,
        20,
        23,
        274,
        331,
        368,
        371,
        118,
        373,
        356,
        383,
        122,
        353,
        504,
        227,
        230,
        253,
        500,
        247,
        242,
        241,
        144,
        201,
        406,
        405,
        156,
        391,
        386,
        409,
        384,
        387,
        134,
        389,
        404,
        399,
        138,
        401,
        240,
        433,
        494,
        245,
        228,
        231,
        482,
        225,
        96,
        355,
        358,
        357,
        108,
        375,
        370,
        51,
        264,
        19,
        22,
        13,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        31,
        30,
        28,
        29,
        24,
        25,
        27,
        26,
        63,
        62,
        92,
        93,
        88,
        81,
        59,
        58,
        64,
        65,
        35,
        34,
        39,
        38,
        68,
        69,
        191,
        190,
        220,
        221,
        216,
        217,
        187,
        186,
        192,
        193,
        171,
        162,
        167,
        166,
        261,
        260,
        224,
        225,
        227,
        226,
        231,
        230,
        228,
        229,
        255,
        246,
        252,
        253,
        313,
        312,
        251,
        250
      ],
      "E_complement": [
        9,
        34,
        65
      ],
      "Lambda_complement": [
        8,
        96,
        404
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (36, 5, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        59,
        30,
        5,
        52,
        55,
        18,
        267,
        336,
        339,
        374,
        341,
        356,
        351,
        378,
        353,
        408,
        387,
        390,
        445,
        404,
        439,
        434,
        433,
        240,
        489,
        214,
        213,
        252,
        231,
        226,
        217,
        224,
        227,
        198,
        229,
        212,
        239,
        202,
        209,
        432,
        177,
        430,
        437,
        388,
        391,
        418,
        385,
        320,
        355,
        358,
        357,
        332,
        343,
        338,
        83,
        40,
        51,
        54,
        13,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        31,
        32,
        28,
        29,
        24,
        86,
        27,
        26,
        223,
        222,
        284,
        285,
        280,
        273,
        219,
        218,
        256,
        257,
        253,
        194,
        199,
        198,
        331,
        261,
        95,
        17,
        412,
        413,
        422,
        409,
        91,
        90,
        384,
        385,
        75,
        66,
        71,
        70,
        501,
        500,
        320,
        321,
        268,
        322,
        327,
        326,
        324,
        379,
        351,
        342,
        348,
        349,
        297,
        296,
        347,
        346
      ],
      "E_complement": [
        9,
        17,
        98
      ],
      "Lambda_complement": [
        8,
        54,
        146
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (38, 6, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        58,
        57,
        12,
        39,
        34,
        33,
        90,
        239,
        234,
        233,
        227,
        200,
        242,
        241,
        196,
        383,
        330,
        326,
        380,
        359,
        365,
        353,
        356,
        431,
        468,
        425,
        428,
        439,
        386,
        398,
        436,
        399,
        394,
        393,
        387,
        424,
        402,
        401,
        420,
        352,
        299,
        345,
        364,
        327,
        322,
        321,
        331,
        207,
        197,
        201,
        204,
        215,
        226,
        238,
        165,
        31,
        42,
        38,
        28,
        7,
        13,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        11,
        56,
        69,
        61,
        59,
        55,
        174,
        50,
        52,
        440,
        446,
        125,
        124,
        119,
        97,
        434,
        436,
        71,
        65,
        505,
        388,
        392,
        398,
        210,
        75,
        184,
        33,
        381,
        379,
        268,
        369,
        178,
        180,
        327,
        321,
        146,
        132,
        136,
        137,
        425,
        431,
        199,
        193,
        93,
        196,
        200,
        206,
        205,
        176,
        248,
        238,
        253,
        251,
        19,
        21,
        245,
        244
      ],
      "E_complement": [
        2,
        20,
        101
      ],
      "Lambda_complement": [
        7,
        107,
        306
      ]
    },
    {
      "invariants_key": "(9, (40, 6, 1), (32, 3, 2))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        6,
        77,
        200,
        155,
        30,
        142,
        208,
        227,
        58,
        45,
        168,
        251,
        253,
        53,
        176,
        291,
        422,
        205,
        203,
        27,
        69,
        501,
        368,
        99,
        230,
        465,
        264,
        347,
        478,
        54,
        48,
        163,
        165,
        333,
        456,
        455,
        286,
        117,
        240,
        483,
        358,
        214,
        136,
        207,
        201,
        490,
        367,
        35,
        166,
        110,
        104,
        59,
        190,
        245,
        44,
        67,
        29,
        141,
        8,
        132,
        1,
        2,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        22,
        21,
        33,
        66,
        94,
        93,
        70,
        72,
        73,
        74,
        76,
        131,
        133,
        129,
        128,
        148,
        143,
        139,
        151,
        220,
        232,
        195,
        223,
        203,
        205,
        201,
        200,
        354,
        382,
        381,
        358,
        360,
        361,
        362,
        364,
        288,
        270,
        290,
        292,
        298,
        310,
        309,
        302,
        508,
        487,
        483,
        511,
        491,
        493,
        489,
        455,
        419,
        421,
        417,
        416,
        436,
        431,
        427,
        439
      ],
      "E_complement": [
        16,
        74,
        258
      ],
      "Lambda_complement": [
        7,
        25,
        40
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (34, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        259,
        506,
        9,
        296,
        475,
        290,
        289,
        352,
        355,
        362,
        361,
        72,
        331,
        322,
        65,
        448,
        236,
        458,
        457,
        488,
        235,
        226,
        481,
        416,
        163,
        170,
        425,
        392,
        395,
        173,
        385,
        384,
        131,
        138,
        393,
        391,
        171,
        162,
        161,
        224,
        19,
        234,
        454,
        456,
        203,
        50,
        449,
        64,
        67,
        74,
        73,
        104,
        363,
        354,
        97,
        32,
        291,
        298,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        28,
        9,
        43,
        62,
        56,
        41,
        52,
        49,
        51,
        50,
        107,
        110,
        108,
        109,
        100,
        113,
        119,
        102,
        68,
        85,
        83,
        70,
        95,
        94,
        92,
        89,
        235,
        254,
        259,
        237,
        244,
        241,
        247,
        246,
        196,
        197,
        195,
        198,
        207,
        289,
        220,
        201,
        128,
        366,
        147,
        134,
        155,
        154,
        156,
        153,
        171,
        174,
        168,
        169,
        164,
        177,
        332,
        162
      ],
      "E_complement": [
        5,
        16,
        193
      ],
      "Lambda_complement": [
        4,
        16,
        386
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (32, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        7,
        158,
        25,
        56,
        173,
        180,
        48,
        99,
        231,
        254,
        107,
        216,
        95,
        198,
        193,
        448,
        327,
        478,
        473,
        489,
        365,
        372,
        481,
        434,
        295,
        318,
        442,
        280,
        287,
        390,
        257,
        402,
        391,
        399,
        395,
        440,
        319,
        294,
        289,
        480,
        487,
        510,
        377,
        472,
        476,
        468,
        449,
        82,
        86,
        94,
        75,
        248,
        255,
        230,
        97,
        160,
        39,
        62,
        57,
        24,
        13,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        20,
        22,
        9,
        45,
        50,
        54,
        41,
        32,
        33,
        37,
        36,
        109,
        142,
        118,
        105,
        126,
        127,
        123,
        122,
        94,
        95,
        91,
        90,
        77,
        82,
        170,
        73,
        371,
        370,
        374,
        375,
        386,
        353,
        357,
        378,
        350,
        327,
        325,
        422,
        339,
        338,
        336,
        343,
        286,
        257,
        261,
        282,
        269,
        268,
        264,
        265,
        301,
        300,
        296,
        297,
        318,
        289,
        293,
        314
      ],
      "E_complement": [
        3,
        16,
        129
      ],
      "Lambda_complement": [
        6,
        24,
        192
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (32, 3, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        7,
        158,
        25,
        56,
        173,
        180,
        48,
        99,
        231,
        254,
        107,
        216,
        95,
        198,
        193,
        448,
        327,
        478,
        473,
        489,
        365,
        372,
        481,
        434,
        295,
        318,
        442,
        280,
        287,
        390,
        257,
        402,
        391,
        399,
        395,
        440,
        319,
        294,
        289,
        480,
        487,
        510,
        377,
        472,
        476,
        468,
        449,
        82,
        86,
        94,
        75,
        248,
        255,
        230,
        97,
        160,
        39,
        62,
        57,
        24,
        13,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        20,
        22,
        9,
        45,
        50,
        54,
        41,
        32,
        33,
        37,
        36,
        109,
        142,
        174,
        105,
        126,
        127,
        123,
        122,
        94,
        95,
        91,
        90,
        77,
        138,
        170,
        73,
        371,
        370,
        374,
        375,
        386,
        353,
        357,
        418,
        390,
        327,
        325,
        422,
        339,
        338,
        336,
        343,
        286,
        257,
        261,
        282,
        269,
        268,
        264,
        265,
        301,
        300,
        296,
        297,
        318,
        289,
        293,
        314
      ],
      "E_complement": [
        3,
        16,
        129
      ],
      "Lambda_complement": [
        6,
        24,
        192
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (33, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        11,
        86,
        41,
        28,
        69,
        108,
        16,
        195,
        191,
        150,
        207,
        168,
        215,
        138,
        129,
        384,
        511,
        418,
        425,
        441,
        453,
        492,
        437,
        358,
        319,
        278,
        362,
        296,
        291,
        382,
        257,
        338,
        383,
        371,
        379,
        360,
        279,
        318,
        309,
        436,
        447,
        406,
        489,
        424,
        416,
        428,
        385,
        210,
        218,
        214,
        251,
        156,
        151,
        190,
        193,
        64,
        63,
        22,
        29,
        40,
        5,
        9,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        28,
        30,
        37,
        89,
        98,
        78,
        117,
        120,
        81,
        125,
        124,
        217,
        202,
        154,
        245,
        234,
        235,
        199,
        198,
        186,
        187,
        151,
        150,
        137,
        230,
        182,
        165,
        483,
        482,
        462,
        463,
        450,
        465,
        509,
        402,
        494,
        431,
        429,
        446,
        435,
        434,
        432,
        415,
        314,
        257,
        301,
        278,
        265,
        264,
        268,
        293,
        345,
        368,
        372,
        373,
        362,
        337,
        381,
        326
      ],
      "E_complement": [
        3,
        36,
        81
      ],
      "Lambda_complement": [
        6,
        16,
        40
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (35, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        89,
        67,
        1,
        21,
        7,
        6,
        15,
        45,
        63,
        62,
        55,
        56,
        97,
        123,
        57,
        256,
        217,
        323,
        129,
        277,
        135,
        262,
        143,
        173,
        319,
        190,
        311,
        184,
        353,
        251,
        313,
        160,
        297,
        168,
        314,
        174,
        364,
        246,
        303,
        278,
        212,
        334,
        151,
        280,
        145,
        272,
        130,
        32,
        41,
        40,
        58,
        46,
        108,
        118,
        47,
        22,
        84,
        78,
        23,
        24,
        17,
        16,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        11,
        16,
        59,
        87,
        100,
        8,
        212,
        79,
        93,
        90,
        95,
        94,
        431,
        424,
        500,
        371,
        507,
        506,
        422,
        417,
        505,
        460,
        406,
        421,
        427,
        428,
        496,
        503,
        112,
        113,
        116,
        243,
        97,
        122,
        38,
        74,
        121,
        21,
        62,
        37,
        43,
        44,
        47,
        46,
        473,
        478,
        386,
        389,
        395,
        440,
        482,
        471,
        399,
        392,
        340,
        469,
        477,
        474,
        390,
        385
      ],
      "E_complement": [
        10,
        64,
        384
      ],
      "Lambda_complement": [
        6,
        26,
        128
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (36, 5, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        308,
        317,
        15,
        281,
        43,
        34,
        278,
        485,
        209,
        170,
        408,
        142,
        444,
        455,
        243,
        183,
        387,
        396,
        190,
        424,
        154,
        149,
        417,
        288,
        20,
        27,
        297,
        63,
        269,
        258,
        54,
        256,
        259,
        268,
        265,
        296,
        301,
        290,
        289,
        416,
        419,
        428,
        425,
        392,
        397,
        386,
        385,
        128,
        131,
        138,
        143,
        174,
        171,
        162,
        161,
        32,
        35,
        42,
        47,
        14,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        25,
        47,
        62,
        120,
        121,
        112,
        33,
        39,
        54,
        175,
        190,
        248,
        419,
        160,
        427,
        167,
        182,
        128,
        145,
        215,
        134,
        223,
        142,
        152,
        153,
        245,
        510,
        424,
        505,
        416,
        497,
        253,
        486,
        464,
        449,
        391,
        390,
        399,
        478,
        472,
        457,
        336,
        277,
        263,
        342,
        351,
        350,
        344,
        285,
        383,
        366,
        296,
        377,
        288,
        369,
        359,
        358
      ],
      "E_complement": [
        6,
        17,
        65
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        110,
        99,
        269,
        39,
        329,
        324,
        298,
        401,
        511,
        284,
        114,
        344,
        54,
        213,
        187,
        53,
        91,
        342,
        56,
        274,
        124,
        369,
        287,
        330,
        292,
        41,
        327,
        109,
        259,
        14,
        96,
        10,
        15,
        258,
        7,
        326,
        67,
        334,
        331,
        286,
        283,
        22,
        275,
        82,
        343,
        90,
        95,
        84,
        81,
        92,
        345,
        24,
        285,
        272,
        277,
        320,
        325,
        328,
        77,
        268,
        9,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        9,
        20,
        10,
        43,
        69,
        127,
        250,
        251,
        240,
        81,
        79,
        110,
        85,
        116,
        234,
        269,
        64,
        263,
        68,
        126,
        16,
        49,
        175,
        14,
        190,
        4,
        58,
        59,
        305,
        118,
        200,
        114,
        194,
        99,
        315,
        92,
        50,
        8,
        141,
        140,
        135,
        38,
        56,
        25,
        34,
        191,
        157,
        60,
        55,
        54,
        51,
        181,
        103,
        70,
        216,
        121,
        201,
        115,
        77,
        76
      ],
      "E_complement": [
        20,
        36,
        128
      ],
      "Lambda_complement": [
        18,
        128,
        326
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 1), (37, 0, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        67,
        90,
        89,
        56,
        149,
        98,
        207,
        187,
        227,
        250,
        185,
        118,
        219,
        44,
        129,
        411,
        301,
        474,
        375,
        440,
        507,
        482,
        417,
        462,
        355,
        404,
        377,
        280,
        347,
        322,
        257,
        456,
        323,
        346,
        281,
        312,
        435,
        290,
        289,
        416,
        299,
        506,
        441,
        336,
        448,
        450,
        385,
        128,
        147,
        218,
        153,
        232,
        224,
        226,
        161,
        112,
        99,
        122,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        12,
        17,
        51,
        112,
        52,
        115,
        126,
        37,
        125,
        34,
        171,
        240,
        172,
        243,
        254,
        189,
        253,
        186,
        156,
        133,
        159,
        130,
        143,
        142,
        136,
        141,
        427,
        426,
        424,
        429,
        416,
        441,
        423,
        442,
        454,
        389,
        449,
        390,
        395,
        464,
        392,
        471,
        350,
        261,
        345,
        262,
        267,
        328,
        264,
        335,
        311,
        302,
        308,
        297,
        292,
        293,
        291,
        294
      ],
      "E_complement": [
        7,
        16,
        64
      ],
      "Lambda_complement": [
        4,
        24,
        65
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (31, 9, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        403,
        6,
        149,
        412,
        47,
        442,
        265,
        104,
        251,
        366,
        253,
        468,
        359,
        242,
        321,
        224,
        227,
        230,
        485,
        492,
        463,
        458,
        233,
        392,
        139,
        142,
        141,
        164,
        391,
        386,
        417,
        304,
        131,
        278,
        421,
        140,
        287,
        138,
        25,
        376,
        459,
        94,
        493,
        228,
        119,
        482,
        113,
        320,
        355,
        358,
        69,
        108,
        111,
        106,
        361,
        8,
        299,
        302,
        269,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        14,
        12,
        13,
        24,
        9,
        11,
        10,
        47,
        78,
        76,
        77,
        72,
        73,
        75,
        74,
        64,
        65,
        67,
        66,
        87,
        70,
        68,
        37,
        223,
        222,
        260,
        221,
        216,
        217,
        219,
        218,
        208,
        193,
        211,
        266,
        215,
        214,
        212,
        213,
        144,
        329,
        147,
        146,
        247,
        150,
        148,
        149,
        327,
        142,
        156,
        253,
        152,
        153,
        155,
        154
      ],
      "E_complement": [
        11,
        23,
        32
      ],
      "Lambda_complement": [
        16,
        96,
        389
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (32, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        355,
        6,
        101,
        364,
        23,
        370,
        265,
        144,
        243,
        406,
        245,
        484,
        415,
        250,
        385,
        192,
        195,
        198,
        453,
        460,
        471,
        466,
        201,
        336,
        83,
        86,
        85,
        68,
        351,
        346,
        321,
        288,
        91,
        318,
        325,
        84,
        311,
        82,
        49,
        424,
        467,
        182,
        461,
        196,
        167,
        450,
        161,
        384,
        411,
        414,
        133,
        148,
        151,
        146,
        401,
        8,
        275,
        278,
        269,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        5,
        31,
        30,
        20,
        29,
        56,
        25,
        27,
        26,
        111,
        158,
        156,
        157,
        152,
        153,
        155,
        154,
        128,
        129,
        131,
        130,
        167,
        134,
        132,
        117,
        255,
        246,
        260,
        253,
        248,
        249,
        251,
        250,
        224,
        193,
        227,
        282,
        231,
        230,
        236,
        229,
        96,
        409,
        99,
        98,
        151,
        102,
        100,
        101,
        391,
        94,
        124,
        141,
        120,
        121,
        123,
        122
      ],
      "E_complement": [
        11,
        19,
        39
      ],
      "Lambda_complement": [
        8,
        32,
        325
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (33, 3, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        207,
        6,
        195,
        216,
        39,
        238,
        27,
        298,
        495,
        294,
        489,
        450,
        311,
        510,
        257,
        384,
        389,
        390,
        393,
        408,
        429,
        430,
        401,
        160,
        175,
        172,
        169,
        136,
        183,
        180,
        129,
        64,
        191,
        118,
        131,
        168,
        103,
        174,
        107,
        346,
        431,
        358,
        409,
        386,
        327,
        398,
        321,
        256,
        309,
        310,
        265,
        296,
        301,
        302,
        289,
        16,
        47,
        44,
        25,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        30,
        10,
        11,
        63,
        62,
        42,
        61,
        112,
        49,
        53,
        52,
        223,
        312,
        314,
        315,
        304,
        305,
        309,
        308,
        262,
        257,
        261,
        260,
        335,
        270,
        266,
        235,
        511,
        494,
        450,
        507,
        496,
        497,
        501,
        500,
        448,
        385,
        453,
        508,
        463,
        462,
        474,
        459,
        192,
        249,
        197,
        196,
        303,
        206,
        202,
        203,
        199,
        190,
        250,
        283,
        240,
        241,
        245,
        244
      ],
      "E_complement": [
        10,
        48,
        67
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (34, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        207,
        6,
        195,
        219,
        39,
        238,
        24,
        298,
        495,
        294,
        489,
        450,
        308,
        509,
        257,
        384,
        389,
        390,
        393,
        411,
        429,
        430,
        402,
        160,
        175,
        172,
        169,
        136,
        180,
        183,
        129,
        64,
        188,
        117,
        131,
        168,
        103,
        174,
        107,
        345,
        431,
        358,
        410,
        386,
        327,
        398,
        321,
        256,
        310,
        309,
        265,
        296,
        301,
        302,
        289,
        19,
        47,
        44,
        26,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        26,
        11,
        63,
        46,
        58,
        45,
        112,
        33,
        53,
        52,
        223,
        312,
        298,
        315,
        304,
        289,
        293,
        308,
        278,
        273,
        277,
        260,
        335,
        286,
        282,
        235,
        511,
        510,
        466,
        507,
        496,
        497,
        485,
        500,
        448,
        401,
        453,
        508,
        463,
        478,
        458,
        459,
        192,
        233,
        213,
        196,
        303,
        222,
        218,
        203,
        199,
        174,
        234,
        283,
        240,
        225,
        229,
        244
      ],
      "E_complement": [
        10,
        48,
        84
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (33, 9, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        207,
        6,
        195,
        219,
        39,
        238,
        24,
        298,
        495,
        294,
        489,
        450,
        308,
        509,
        257,
        384,
        389,
        390,
        393,
        411,
        429,
        430,
        402,
        160,
        175,
        172,
        169,
        136,
        180,
        183,
        129,
        64,
        188,
        117,
        131,
        168,
        103,
        174,
        107,
        345,
        431,
        358,
        410,
        386,
        327,
        398,
        321,
        256,
        310,
        309,
        265,
        296,
        301,
        302,
        289,
        19,
        47,
        44,
        26,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        26,
        11,
        63,
        46,
        58,
        45,
        112,
        33,
        53,
        52,
        223,
        312,
        298,
        315,
        304,
        289,
        293,
        308,
        278,
        273,
        277,
        260,
        335,
        286,
        282,
        235,
        511,
        510,
        209,
        507,
        496,
        497,
        485,
        500,
        448,
        401,
        453,
        255,
        463,
        478,
        458,
        459,
        192,
        490,
        213,
        196,
        303,
        222,
        218,
        203,
        452,
        174,
        234,
        283,
        240,
        225,
        229,
        244
      ],
      "E_complement": [
        10,
        48,
        84
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (37, 0, 2), (34, 0, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        131,
        196,
        7,
        72,
        149,
        18,
        143,
        272,
        269,
        458,
        407,
        280,
        347,
        348,
        351,
        112,
        237,
        42,
        247,
        120,
        187,
        188,
        63,
        480,
        483,
        420,
        487,
        424,
        501,
        370,
        367,
        496,
        365,
        426,
        375,
        294,
        485,
        482,
        353,
        190,
        189,
        250,
        185,
        40,
        117,
        242,
        239,
        350,
        477,
        410,
        345,
        456,
        277,
        402,
        271,
        144,
        141,
        74,
        23,
        70,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        23,
        12,
        13,
        51,
        67,
        92,
        53,
        56,
        81,
        78,
        62,
        193,
        274,
        276,
        277,
        280,
        203,
        287,
        286,
        288,
        289,
        314,
        244,
        299,
        303,
        254,
        301,
        225,
        311,
        308,
        309,
        312,
        235,
        290,
        318,
        256,
        257,
        263,
        212,
        267,
        266,
        222,
        269,
        72,
        33,
        39,
        87,
        90,
        42,
        44,
        69,
        19,
        15,
        20,
        21,
        24,
        25,
        26,
        30
      ],
      "E_complement": [
        9,
        53,
        215
      ],
      "Lambda_complement": [
        5,
        96,
        386
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (37, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        11,
        27,
        25,
        88,
        66,
        74,
        65,
        192,
        206,
        210,
        217,
        152,
        147,
        143,
        129,
        492,
        395,
        402,
        409,
        472,
        447,
        458,
        449,
        320,
        331,
        323,
        309,
        280,
        282,
        358,
        257,
        364,
        258,
        274,
        281,
        344,
        319,
        347,
        321,
        448,
        459,
        466,
        437,
        408,
        403,
        486,
        385,
        128,
        139,
        146,
        156,
        221,
        211,
        202,
        193,
        64,
        90,
        82,
        89,
        24,
        19,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        52,
        43,
        73,
        118,
        84,
        111,
        68,
        97,
        103,
        70,
        201,
        214,
        244,
        239,
        196,
        193,
        199,
        198,
        160,
        129,
        131,
        166,
        169,
        146,
        180,
        139,
        457,
        470,
        500,
        495,
        510,
        507,
        509,
        508,
        410,
        443,
        441,
        412,
        425,
        402,
        436,
        395,
        314,
        315,
        313,
        316,
        265,
        274,
        308,
        299,
        329,
        374,
        340,
        367,
        382,
        347,
        349,
        380
      ],
      "E_complement": [
        5,
        9,
        48
      ],
      "Lambda_complement": [
        4,
        24,
        32
      ]
    },
    {
      "invariants_key": "(9, (33, 8, 1), (37, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        138,
        9,
        24,
        309,
        146,
        118,
        48,
        51,
        61,
        185,
        175,
        43,
        162,
        161,
        288,
        291,
        333,
        425,
        312,
        315,
        156,
        433,
        272,
        404,
        410,
        409,
        264,
        395,
        386,
        262,
        174,
        356,
        266,
        393,
        408,
        411,
        274,
        273,
        432,
        308,
        314,
        313,
        424,
        427,
        290,
        422,
        160,
        163,
        42,
        263,
        95,
        187,
        50,
        49,
        144,
        147,
        157,
        25,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        13,
        27,
        26,
        24,
        29,
        16,
        21,
        23,
        22,
        59,
        126,
        120,
        57,
        52,
        117,
        115,
        54,
        32,
        101,
        99,
        34,
        47,
        110,
        104,
        45,
        135,
        130,
        316,
        317,
        304,
        305,
        143,
        138,
        352,
        357,
        219,
        218,
        215,
        214,
        360,
        365,
        324,
        261,
        191,
        250,
        247,
        178,
        264,
        329,
        163,
        226,
        344,
        285,
        272,
        341,
        239,
        174
      ],
      "E_complement": [
        5,
        73,
        130
      ],
      "Lambda_complement": [
        4,
        64,
        384
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (32, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        215,
        250,
        209,
        228,
        207,
        226,
        201,
        156,
        159,
        154,
        153,
        132,
        135,
        130,
        129,
        364,
        343,
        378,
        429,
        356,
        335,
        354,
        329,
        284,
        287,
        266,
        281,
        260,
        263,
        258,
        257,
        508,
        471,
        506,
        465,
        484,
        463,
        286,
        457,
        412,
        415,
        410,
        409,
        388,
        391,
        386,
        385,
        124,
        87,
        122,
        81,
        100,
        179,
        114,
        73,
        28,
        31,
        26,
        25,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        9,
        20,
        21,
        63,
        62,
        68,
        66,
        72,
        78,
        43,
        42,
        135,
        134,
        131,
        133,
        232,
        238,
        147,
        146,
        184,
        185,
        196,
        194,
        175,
        169,
        172,
        173,
        384,
        390,
        508,
        509,
        488,
        489,
        491,
        493,
        455,
        449,
        451,
        450,
        471,
        470,
        428,
        426,
        256,
        262,
        379,
        378,
        367,
        366,
        363,
        365,
        327,
        321,
        324,
        325,
        336,
        337,
        300,
        298
      ],
      "E_complement": [
        9,
        48,
        70
      ],
      "Lambda_complement": [
        7,
        24,
        96
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (35, 5, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        247,
        178,
        241,
        156,
        223,
        154,
        217,
        234,
        239,
        236,
        233,
        194,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        436,
        503,
        434,
        497,
        412,
        479,
        302,
        473,
        490,
        495,
        492,
        489,
        450,
        455,
        452,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        154,
        155,
        87,
        86,
        149,
        147,
        72,
        78,
        181,
        180,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        511,
        505,
        314,
        315,
        472,
        473,
        290,
        292,
        488,
        494,
        277,
        276,
        503,
        502,
        309,
        307
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (36, 3, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        247,
        178,
        241,
        156,
        223,
        154,
        217,
        234,
        239,
        236,
        233,
        194,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        436,
        503,
        434,
        497,
        412,
        479,
        302,
        473,
        490,
        495,
        492,
        489,
        450,
        455,
        452,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        101,
        100,
        87,
        86,
        149,
        147,
        72,
        78,
        74,
        75,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        511,
        505,
        314,
        315,
        472,
        473,
        290,
        292,
        488,
        494,
        277,
        276,
        503,
        502,
        309,
        307
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (37, 5, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        247,
        178,
        241,
        156,
        223,
        154,
        217,
        234,
        239,
        236,
        233,
        194,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        436,
        503,
        434,
        497,
        412,
        479,
        302,
        473,
        490,
        495,
        492,
        489,
        450,
        455,
        452,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        101,
        100,
        87,
        86,
        149,
        147,
        72,
        78,
        74,
        75,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        511,
        505,
        314,
        315,
        295,
        294,
        290,
        292,
        488,
        494,
        277,
        276,
        264,
        265,
        309,
        307
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 1), (32, 5, 2))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        13,
        467,
        465,
        456,
        458,
        43,
        38,
        112,
        125,
        483,
        481,
        504,
        506,
        91,
        86,
        285,
        272,
        284,
        286,
        165,
        167,
        310,
        315,
        365,
        352,
        300,
        302,
        149,
        151,
        326,
        331,
        210,
        208,
        147,
        158,
        357,
        360,
        363,
        361,
        226,
        224,
        227,
        238,
        277,
        280,
        347,
        345,
        29,
        31,
        83,
        94,
        120,
        117,
        54,
        52,
        45,
        47,
        35,
        46,
        8,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        13,
        14,
        8,
        27,
        45,
        30,
        40,
        23,
        33,
        18,
        36,
        71,
        189,
        190,
        191,
        183,
        177,
        178,
        180,
        167,
        145,
        94,
        148,
        171,
        157,
        174,
        152,
        315,
        317,
        318,
        312,
        311,
        305,
        309,
        308,
        295,
        273,
        290,
        276,
        299,
        285,
        302,
        280,
        391,
        385,
        386,
        388,
        395,
        394,
        370,
        392,
        411,
        429,
        414,
        424,
        363,
        417,
        402,
        420
      ],
      "E_complement": [
        7,
        17,
        416
      ],
      "Lambda_complement": [
        7,
        48,
        203
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 1), (33, 3, 2))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        21,
        425,
        431,
        406,
        400,
        31,
        10,
        110,
        123,
        393,
        399,
        438,
        432,
        113,
        100,
        315,
        302,
        314,
        316,
        195,
        197,
        292,
        305,
        341,
        320,
        282,
        284,
        227,
        229,
        330,
        351,
        168,
        174,
        231,
        242,
        323,
        342,
        337,
        343,
        136,
        142,
        137,
        156,
        301,
        312,
        369,
        375,
        59,
        61,
        103,
        114,
        120,
        109,
        36,
        34,
        27,
        29,
        9,
        28,
        22,
        3,
        4,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        13,
        23,
        10,
        16,
        51,
        127,
        42,
        120,
        59,
        105,
        60,
        110,
        219,
        223,
        194,
        195,
        211,
        201,
        212,
        206,
        243,
        161,
        234,
        166,
        229,
        183,
        226,
        176,
        325,
        351,
        322,
        344,
        333,
        329,
        335,
        334,
        371,
        289,
        372,
        294,
        357,
        311,
        380,
        304,
        411,
        385,
        412,
        390,
        397,
        396,
        404,
        400,
        429,
        511,
        426,
        504,
        421,
        489,
        444,
        494
      ],
      "E_complement": [
        5,
        41,
        448
      ],
      "Lambda_complement": [
        5,
        27,
        64
      ]
    },
    {
      "invariants_key": "(9, (34, 5, 2), (38, 3, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        247,
        188,
        241,
        156,
        223,
        482,
        217,
        228,
        239,
        236,
        233,
        442,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        204,
        503,
        434,
        497,
        402,
        479,
        302,
        473,
        490,
        495,
        148,
        489,
        450,
        455,
        458,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        101,
        100,
        87,
        86,
        149,
        147,
        72,
        78,
        74,
        75,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        511,
        505,
        314,
        315,
        295,
        294,
        482,
        484,
        488,
        494,
        277,
        276,
        264,
        265,
        501,
        499
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    {
      "invariants_key": "(9, (34, 5, 2), (37, 5, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        247,
        188,
        241,
        156,
        223,
        482,
        217,
        228,
        239,
        236,
        233,
        442,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        204,
        503,
        434,
        497,
        402,
        479,
        302,
        473,
        490,
        495,
        148,
        489,
        450,
        455,
        458,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        101,
        100,
        87,
        86,
        149,
        147,
        72,
        78,
        74,
        75,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        296,
        302,
        314,
        315,
        295,
        294,
        482,
        484,
        319,
        313,
        277,
        276,
        264,
        265,
        501,
        499
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    {
      "invariants_key": "(9, (34, 5, 2), (37, 0, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        215,
        236,
        209,
        252,
        207,
        402,
        201,
        148,
        159,
        156,
        153,
        490,
        135,
        132,
        129,
        362,
        343,
        354,
        437,
        380,
        335,
        378,
        329,
        282,
        287,
        274,
        281,
        258,
        263,
        260,
        257,
        140,
        471,
        482,
        465,
        498,
        463,
        286,
        457,
        410,
        415,
        244,
        409,
        386,
        391,
        394,
        385,
        100,
        87,
        98,
        81,
        124,
        171,
        116,
        73,
        26,
        31,
        28,
        25,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        19,
        18,
        63,
        62,
        69,
        67,
        79,
        73,
        44,
        45,
        216,
        217,
        130,
        132,
        136,
        142,
        149,
        148,
        231,
        230,
        197,
        195,
        207,
        201,
        170,
        171,
        479,
        473,
        509,
        508,
        495,
        494,
        434,
        436,
        408,
        414,
        450,
        451,
        464,
        465,
        501,
        499,
        312,
        318,
        378,
        379,
        311,
        310,
        274,
        276,
        383,
        377,
        325,
        324,
        264,
        265,
        341,
        339
      ],
      "E_complement": [
        9,
        48,
        70
      ],
      "Lambda_complement": [
        7,
        24,
        96
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (37, 3, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        207,
        18,
        265,
        88,
        83,
        74,
        65,
        192,
        203,
        210,
        217,
        392,
        147,
        138,
        129,
        144,
        355,
        402,
        409,
        472,
        315,
        458,
        449,
        388,
        331,
        338,
        345,
        280,
        275,
        266,
        17,
        488,
        267,
        282,
        281,
        432,
        339,
        330,
        321,
        448,
        459,
        466,
        285,
        408,
        411,
        394,
        385,
        128,
        131,
        86,
        153,
        216,
        211,
        202,
        193,
        64,
        75,
        82,
        89,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        47,
        73,
        118,
        116,
        79,
        64,
        101,
        71,
        102,
        211,
        232,
        238,
        209,
        192,
        225,
        199,
        226,
        164,
        161,
        167,
        166,
        183,
        168,
        142,
        149,
        467,
        470,
        464,
        465,
        506,
        485,
        451,
        472,
        414,
        421,
        419,
        412,
        439,
        406,
        432,
        405,
        260,
        315,
        313,
        258,
        311,
        274,
        304,
        273,
        375,
        374,
        372,
        369,
        324,
        351,
        381,
        354
      ],
      "E_complement": [
        6,
        59,
        272
      ],
      "Lambda_complement": [
        4,
        24,
        32
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        75,
        38,
        45,
        52,
        31,
        18,
        121,
        248,
        211,
        222,
        213,
        204,
        231,
        234,
        225,
        448,
        459,
        486,
        461,
        500,
        511,
        466,
        505,
        312,
        307,
        286,
        309,
        268,
        263,
        298,
        257,
        256,
        299,
        294,
        301,
        308,
        287,
        274,
        281,
        504,
        467,
        478,
        469,
        460,
        487,
        490,
        481,
        192,
        171,
        230,
        229,
        244,
        255,
        250,
        153,
        56,
        51,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        9,
        22,
        38,
        57,
        16,
        15,
        19,
        12,
        87,
        86,
        148,
        149,
        144,
        145,
        83,
        82,
        114,
        109,
        157,
        130,
        135,
        152,
        68,
        91,
        343,
        342,
        404,
        405,
        400,
        401,
        339,
        338,
        350,
        321,
        413,
        386,
        391,
        408,
        324,
        347,
        256,
        257,
        259,
        258,
        263,
        262,
        260,
        261,
        265,
        278,
        266,
        277,
        272,
        271,
        275,
        268
      ],
      "E_complement": [
        8,
        32,
        64
      ],
      "Lambda_complement": [
        24,
        43,
        192
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (36, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        75,
        38,
        45,
        52,
        31,
        18,
        121,
        248,
        211,
        222,
        213,
        204,
        231,
        234,
        225,
        448,
        459,
        486,
        461,
        500,
        511,
        466,
        505,
        312,
        307,
        286,
        309,
        268,
        263,
        298,
        257,
        256,
        299,
        294,
        301,
        308,
        287,
        274,
        281,
        504,
        467,
        478,
        469,
        460,
        487,
        490,
        481,
        192,
        171,
        230,
        229,
        244,
        255,
        250,
        153,
        56,
        51,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        9,
        22,
        38,
        57,
        16,
        15,
        19,
        12,
        87,
        86,
        148,
        149,
        144,
        145,
        83,
        82,
        114,
        109,
        157,
        130,
        135,
        152,
        68,
        91,
        343,
        342,
        404,
        405,
        400,
        401,
        383,
        382,
        350,
        321,
        413,
        386,
        391,
        408,
        324,
        347,
        256,
        257,
        259,
        258,
        299,
        298,
        260,
        261,
        265,
        278,
        266,
        277,
        272,
        271,
        275,
        268
      ],
      "E_complement": [
        8,
        32,
        64
      ],
      "Lambda_complement": [
        24,
        44,
        192
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (35, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        198,
        10,
        204,
        141,
        75,
        135,
        65,
        192,
        195,
        201,
        202,
        136,
        139,
        130,
        129,
        183,
        113,
        394,
        332,
        269,
        459,
        48,
        246,
        116,
        119,
        330,
        329,
        264,
        267,
        53,
        54,
        55,
        241,
        266,
        460,
        397,
        331,
        163,
        101,
        247,
        244,
        458,
        457,
        392,
        395,
        181,
        182,
        128,
        70,
        138,
        76,
        30,
        216,
        7,
        193,
        64,
        67,
        74,
        73,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        44,
        57,
        75,
        90,
        72,
        77,
        64,
        81,
        103,
        98,
        203,
        206,
        236,
        217,
        228,
        225,
        195,
        246,
        128,
        133,
        135,
        146,
        143,
        170,
        136,
        189,
        491,
        478,
        460,
        457,
        452,
        497,
        483,
        486,
        416,
        405,
        423,
        386,
        431,
        442,
        424,
        429,
        260,
        273,
        291,
        355,
        299,
        302,
        377,
        297,
        335,
        330,
        360,
        296,
        352,
        357,
        306,
        370
      ],
      "E_complement": [
        4,
        19,
        288
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (36, 6, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        198,
        10,
        204,
        141,
        75,
        135,
        65,
        192,
        195,
        201,
        202,
        136,
        139,
        130,
        129,
        183,
        113,
        394,
        332,
        269,
        459,
        48,
        246,
        116,
        119,
        330,
        329,
        264,
        267,
        53,
        54,
        55,
        241,
        266,
        460,
        397,
        331,
        163,
        101,
        247,
        244,
        458,
        457,
        392,
        395,
        181,
        182,
        128,
        70,
        138,
        76,
        30,
        216,
        7,
        193,
        64,
        67,
        74,
        73,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        44,
        57,
        75,
        90,
        72,
        77,
        64,
        81,
        103,
        98,
        203,
        206,
        236,
        217,
        228,
        225,
        195,
        246,
        128,
        133,
        135,
        146,
        143,
        170,
        136,
        189,
        469,
        478,
        460,
        457,
        452,
        463,
        483,
        486,
        414,
        405,
        423,
        386,
        431,
        388,
        424,
        429,
        260,
        273,
        291,
        355,
        299,
        302,
        377,
        297,
        335,
        330,
        360,
        296,
        352,
        357,
        306,
        370
      ],
      "E_complement": [
        4,
        19,
        288
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    {
      "invariants_key": "(9, (37, 0, 2), (34, 0, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        67,
        15,
        73,
        104,
        107,
        103,
        97,
        224,
        163,
        122,
        60,
        24,
        27,
        130,
        132,
        384,
        390,
        394,
        393,
        424,
        494,
        418,
        481,
        501,
        499,
        362,
        361,
        333,
        267,
        466,
        401,
        256,
        259,
        415,
        409,
        440,
        507,
        295,
        353,
        480,
        483,
        490,
        492,
        456,
        395,
        450,
        388,
        16,
        86,
        138,
        201,
        232,
        238,
        114,
        113,
        101,
        35,
        106,
        41,
        13,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        12,
        9,
        43,
        68,
        44,
        45,
        78,
        49,
        35,
        38,
        177,
        190,
        184,
        169,
        180,
        187,
        179,
        182,
        497,
        149,
        147,
        134,
        155,
        507,
        156,
        153,
        447,
        436,
        444,
        441,
        446,
        417,
        435,
        438,
        404,
        244,
        403,
        402,
        254,
        398,
        412,
        409,
        260,
        257,
        263,
        278,
        267,
        270,
        268,
        265,
        321,
        298,
        300,
        313,
        292,
        331,
        291,
        294
      ],
      "E_complement": [
        5,
        32,
        144
      ],
      "Lambda_complement": [
        4,
        16,
        96
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (32, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        11,
        6,
        5,
        28,
        31,
        26,
        17,
        112,
        91,
        86,
        117,
        76,
        111,
        106,
        65,
        296,
        131,
        166,
        261,
        188,
        287,
        306,
        153,
        344,
        211,
        246,
        373,
        236,
        367,
        322,
        201,
        360,
        235,
        206,
        325,
        212,
        351,
        370,
        241,
        280,
        187,
        158,
        309,
        132,
        303,
        258,
        161,
        104,
        75,
        70,
        109,
        92,
        119,
        114,
        81,
        24,
        27,
        22,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        15,
        5,
        23,
        22,
        41,
        77,
        16,
        44,
        152,
        18,
        471,
        470,
        468,
        469,
        464,
        465,
        467,
        473,
        331,
        449,
        411,
        450,
        455,
        454,
        452,
        453,
        92,
        86,
        84,
        85,
        80,
        81,
        83,
        82,
        64,
        65,
        67,
        66,
        71,
        30,
        68,
        206,
        384,
        394,
        387,
        447,
        442,
        390,
        388,
        389,
        407,
        285,
        404,
        405,
        456,
        401,
        403,
        402
      ],
      "E_complement": [
        8,
        32,
        384
      ],
      "Lambda_complement": [
        11,
        51,
        128
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (33, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        415,
        412,
        409,
        402,
        407,
        139,
        401,
        202,
        207,
        182,
        216,
        211,
        189,
        91,
        193,
        90,
        95,
        92,
        89,
        82,
        87,
        462,
        334,
        405,
        271,
        285,
        265,
        258,
        278,
        260,
        257,
        389,
        261,
        156,
        153,
        146,
        151,
        148,
        145,
        458,
        463,
        477,
        457,
        450,
        470,
        452,
        350,
        346,
        64,
        348,
        291,
        296,
        343,
        340,
        203,
        10,
        144,
        12,
        24,
        19,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        10,
        11,
        23,
        54,
        53,
        19,
        63,
        25,
        29,
        60,
        80,
        134,
        162,
        115,
        168,
        121,
        90,
        140,
        71,
        177,
        149,
        100,
        159,
        110,
        77,
        187,
        407,
        358,
        322,
        436,
        328,
        446,
        413,
        364,
        384,
        337,
        373,
        419,
        383,
        425,
        394,
        347,
        480,
        454,
        453,
        484,
        463,
        494,
        490,
        460,
        503,
        497,
        498,
        499,
        504,
        505,
        509,
        507
      ],
      "E_complement": [
        15,
        17,
        96
      ],
      "Lambda_complement": [
        7,
        32,
        192
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        10,
        9,
        12,
        15,
        34,
        33,
        160,
        163,
        170,
        169,
        172,
        175,
        130,
        129,
        209,
        423,
        394,
        393,
        424,
        427,
        418,
        212,
        260,
        263,
        298,
        125,
        92,
        267,
        258,
        257,
        256,
        259,
        94,
        265,
        296,
        127,
        262,
        261,
        491,
        214,
        426,
        425,
        392,
        448,
        211,
        421,
        203,
        131,
        174,
        173,
        168,
        224,
        162,
        161,
        32,
        35,
        14,
        13,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        9,
        47,
        110,
        60,
        109,
        100,
        53,
        119,
        54,
        175,
        238,
        188,
        237,
        228,
        181,
        247,
        162,
        128,
        129,
        131,
        146,
        139,
        154,
        136,
        137,
        495,
        490,
        508,
        509,
        500,
        501,
        487,
        502,
        448,
        401,
        451,
        386,
        411,
        474,
        408,
        457,
        320,
        273,
        323,
        258,
        283,
        334,
        280,
        329,
        367,
        382,
        380,
        381,
        372,
        373,
        359,
        374
      ],
      "E_complement": [
        16,
        37,
        320
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        12,
        15,
        66,
        65,
        96,
        99,
        106,
        105,
        108,
        111,
        34,
        33,
        369,
        327,
        266,
        265,
        328,
        331,
        322,
        372,
        292,
        295,
        362,
        285,
        348,
        299,
        290,
        289,
        288,
        291,
        350,
        297,
        360,
        287,
        294,
        293,
        427,
        374,
        330,
        329,
        264,
        480,
        371,
        325,
        203,
        35,
        110,
        109,
        104,
        128,
        98,
        97,
        64,
        67,
        14,
        13,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        9,
        39,
        78,
        204,
        77,
        68,
        197,
        87,
        198,
        367,
        510,
        380,
        509,
        500,
        373,
        487,
        354,
        432,
        433,
        435,
        418,
        323,
        426,
        440,
        441,
        239,
        234,
        252,
        253,
        244,
        245,
        231,
        246,
        48,
        177,
        203,
        162,
        187,
        42,
        184,
        57,
        384,
        257,
        387,
        274,
        267,
        398,
        264,
        393,
        351,
        334,
        332,
        333,
        324,
        325,
        431,
        326
      ],
      "E_complement": [
        16,
        37,
        133
      ],
      "Lambda_complement": [
        4,
        16,
        97
      ]
    },
    {
      "invariants_key": "(9, (31, 8, 1), (37, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        25,
        237,
        204,
        43,
        34,
        50,
        160,
        71,
        170,
        169,
        136,
        139,
        102,
        162,
        419,
        387,
        328,
        393,
        362,
        427,
        418,
        417,
        288,
        291,
        488,
        314,
        458,
        267,
        273,
        257,
        256,
        259,
        266,
        265,
        296,
        299,
        290,
        289,
        416,
        384,
        426,
        425,
        392,
        395,
        386,
        385,
        128,
        131,
        138,
        137,
        168,
        171,
        129,
        161,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        12,
        25,
        43,
        62,
        104,
        121,
        112,
        117,
        55,
        54,
        171,
        186,
        168,
        189,
        176,
        177,
        183,
        178,
        128,
        133,
        195,
        194,
        203,
        222,
        140,
        157,
        427,
        426,
        424,
        429,
        416,
        433,
        423,
        434,
        384,
        405,
        451,
        466,
        475,
        478,
        412,
        413,
        256,
        273,
        259,
        278,
        283,
        282,
        284,
        281,
        299,
        302,
        360,
        361,
        352,
        373,
        295,
        310
      ],
      "E_complement": [
        4,
        19,
        224
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (30, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        259,
        5,
        6,
        279,
        276,
        269,
        14,
        303,
        364,
        53,
        374,
        295,
        100,
        34,
        97,
        447,
        252,
        421,
        486,
        168,
        235,
        173,
        494,
        207,
        204,
        458,
        201,
        199,
        452,
        477,
        478,
        479,
        220,
        453,
        454,
        200,
        203,
        205,
        462,
        239,
        172,
        490,
        169,
        231,
        420,
        509,
        446,
        96,
        291,
        101,
        38,
        375,
        308,
        365,
        46,
        271,
        268,
        21,
        278,
        263,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        10,
        12,
        9,
        23,
        18,
        20,
        21,
        24,
        29,
        27,
        30,
        55,
        50,
        52,
        49,
        56,
        61,
        59,
        62,
        32,
        37,
        35,
        38,
        47,
        42,
        44,
        41,
        101,
        178,
        180,
        177,
        184,
        189,
        187,
        190,
        160,
        119,
        163,
        166,
        175,
        170,
        172,
        169,
        128,
        262,
        131,
        134,
        143,
        138,
        477,
        141,
        276,
        146,
        148,
        145,
        152,
        153,
        155,
        463
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        4,
        192,
        323
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        43,
        10,
        334,
        341,
        17,
        130,
        27,
        32,
        185,
        503,
        1,
        168,
        492,
        162,
        59,
        304,
        281,
        394,
        275,
        264,
        401,
        258,
        411,
        416,
        313,
        282,
        307,
        296,
        433,
        290,
        443,
        377,
        409,
        458,
        403,
        392,
        273,
        306,
        283,
        288,
        448,
        298,
        371,
        280,
        305,
        418,
        315,
        128,
        217,
        138,
        211,
        8,
        145,
        187,
        41,
        96,
        57,
        106,
        51,
        40,
        3,
        34,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        14,
        24,
        25,
        32,
        97,
        55,
        114,
        62,
        123,
        56,
        121,
        155,
        222,
        136,
        201,
        144,
        209,
        146,
        215,
        238,
        235,
        232,
        233,
        240,
        241,
        231,
        226,
        475,
        474,
        456,
        461,
        464,
        469,
        466,
        467,
        490,
        427,
        492,
        425,
        500,
        433,
        483,
        418,
        320,
        261,
        322,
        259,
        331,
        266,
        344,
        285,
        292,
        289,
        307,
        306,
        314,
        315,
        316,
        313
      ],
      "E_complement": [
        4,
        88,
        385
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (33, 9, 1), (37, 3, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        497,
        506,
        511,
        434,
        29,
        482,
        270,
        404,
        401,
        110,
        415,
        396,
        352,
        386,
        115,
        372,
        369,
        292,
        383,
        364,
        361,
        354,
        359,
        276,
        273,
        282,
        281,
        268,
        271,
        258,
        263,
        256,
        241,
        19,
        255,
        236,
        285,
        226,
        231,
        125,
        145,
        366,
        159,
        140,
        137,
        220,
        371,
        116,
        113,
        122,
        127,
        108,
        105,
        98,
        103,
        74,
        23,
        26,
        31,
        12,
        9,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        11,
        18,
        20,
        39,
        33,
        69,
        68,
        74,
        76,
        50,
        51,
        135,
        134,
        229,
        227,
        141,
        140,
        245,
        243,
        192,
        198,
        194,
        195,
        173,
        171,
        181,
        180,
        378,
        379,
        354,
        356,
        365,
        364,
        367,
        361,
        346,
        348,
        290,
        291,
        298,
        300,
        328,
        329,
        413,
        412,
        485,
        483,
        394,
        395,
        488,
        494,
        477,
        475,
        453,
        452,
        429,
        427,
        431,
        430
      ],
      "E_complement": [
        6,
        33,
        200
      ],
      "Lambda_complement": [
        7,
        26,
        96
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (33, 0, 4))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        3,
        10,
        73,
        40,
        43,
        34,
        97,
        243,
        227,
        234,
        169,
        219,
        203,
        194,
        129,
        384,
        387,
        29,
        457,
        424,
        427,
        418,
        481,
        352,
        355,
        362,
        297,
        223,
        331,
        322,
        257,
        256,
        323,
        330,
        329,
        296,
        252,
        354,
        353,
        480,
        432,
        426,
        62,
        456,
        408,
        386,
        385,
        128,
        195,
        202,
        201,
        168,
        235,
        226,
        225,
        96,
        35,
        42,
        41,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        29,
        43,
        46,
        44,
        45,
        72,
        49,
        35,
        94,
        171,
        170,
        172,
        169,
        164,
        355,
        373,
        182,
        132,
        129,
        135,
        134,
        143,
        154,
        140,
        157,
        443,
        442,
        444,
        441,
        416,
        433,
        423,
        434,
        404,
        401,
        407,
        406,
        395,
        498,
        484,
        409,
        272,
        273,
        275,
        278,
        217,
        286,
        268,
        207,
        315,
        318,
        316,
        317,
        288,
        309,
        295,
        310
      ],
      "E_complement": [
        5,
        64,
        272
      ],
      "Lambda_complement": [
        4,
        16,
        104
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (35, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        41,
        104,
        107,
        98,
        65,
        243,
        227,
        234,
        201,
        155,
        139,
        130,
        161,
        256,
        259,
        221,
        297,
        360,
        363,
        354,
        321,
        480,
        483,
        490,
        457,
        95,
        395,
        386,
        417,
        416,
        387,
        394,
        393,
        456,
        60,
        482,
        481,
        320,
        368,
        362,
        190,
        296,
        280,
        258,
        257,
        160,
        131,
        138,
        137,
        200,
        235,
        226,
        225,
        64,
        99,
        106,
        105,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        29,
        43,
        74,
        72,
        45,
        232,
        85,
        71,
        254,
        459,
        458,
        460,
        457,
        452,
        423,
        433,
        470,
        384,
        389,
        387,
        386,
        395,
        414,
        392,
        409,
        219,
        218,
        220,
        217,
        192,
        209,
        199,
        210,
        144,
        241,
        247,
        146,
        143,
        50,
        36,
        157,
        272,
        273,
        275,
        278,
        381,
        286,
        268,
        363,
        351,
        346,
        344,
        345,
        324,
        337,
        323,
        338
      ],
      "E_complement": [
        4,
        19,
        289
      ],
      "Lambda_complement": [
        4,
        16,
        96
      ]
    },
    {
      "invariants_key": "(9, (36, 0, 2), (32, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        111,
        250,
        21,
        244,
        247,
        242,
        113,
        48,
        223,
        74,
        37,
        318,
        199,
        194,
        443,
        444,
        303,
        314,
        297,
        308,
        334,
        459,
        305,
        268,
        287,
        266,
        409,
        260,
        391,
        258,
        257,
        364,
        259,
        278,
        505,
        500,
        503,
        370,
        497,
        476,
        307,
        294,
        329,
        452,
        61,
        184,
        449,
        44,
        191,
        42,
        57,
        77,
        55,
        50,
        200,
        28,
        15,
        154,
        9,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        14,
        12,
        10,
        23,
        38,
        36,
        34,
        24,
        41,
        43,
        45,
        71,
        70,
        132,
        66,
        72,
        73,
        75,
        77,
        96,
        97,
        99,
        101,
        175,
        110,
        108,
        106,
        320,
        326,
        324,
        325,
        335,
        393,
        331,
        330,
        359,
        337,
        355,
        418,
        360,
        350,
        364,
        365,
        263,
        257,
        259,
        258,
        264,
        270,
        268,
        269,
        288,
        294,
        292,
        293,
        303,
        297,
        299,
        298
      ],
      "E_complement": [
        12,
        85,
        128
      ],
      "Lambda_complement": [
        7,
        48,
        192
      ]
    },
    {
      "invariants_key": "(9, (36, 0, 2), (33, 3, 2))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        111,
        250,
        21,
        244,
        247,
        242,
        113,
        48,
        223,
        74,
        37,
        318,
        199,
        194,
        443,
        444,
        303,
        314,
        297,
        308,
        334,
        459,
        305,
        268,
        287,
        266,
        409,
        260,
        391,
        258,
        257,
        364,
        259,
        278,
        505,
        500,
        503,
        370,
        497,
        476,
        307,
        294,
        329,
        452,
        61,
        184,
        449,
        44,
        191,
        42,
        57,
        77,
        55,
        50,
        200,
        28,
        15,
        154,
        9,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        14,
        12,
        10,
        23,
        38,
        36,
        34,
        24,
        41,
        43,
        45,
        71,
        70,
        132,
        66,
        72,
        73,
        75,
        77,
        96,
        97,
        282,
        101,
        175,
        110,
        277,
        106,
        320,
        326,
        324,
        325,
        335,
        393,
        331,
        330,
        359,
        337,
        355,
        418,
        360,
        350,
        364,
        365,
        263,
        257,
        259,
        258,
        264,
        270,
        268,
        269,
        288,
        294,
        292,
        92,
        303,
        297,
        299,
        83
      ],
      "E_complement": [
        12,
        85,
        128
      ],
      "Lambda_complement": [
        7,
        48,
        192
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (32, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        465,
        10,
        462,
        40,
        505,
        290,
        499,
        96,
        420,
        106,
        443,
        328,
        409,
        66,
        403,
        448,
        451,
        223,
        201,
        488,
        491,
        226,
        481,
        181,
        163,
        426,
        425,
        136,
        395,
        386,
        385,
        384,
        81,
        394,
        347,
        424,
        121,
        162,
        115,
        480,
        305,
        490,
        59,
        200,
        25,
        450,
        19,
        64,
        67,
        74,
        329,
        104,
        107,
        354,
        97,
        32,
        291,
        42,
        41,
        264,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        46,
        56,
        57,
        48,
        53,
        35,
        34,
        107,
        106,
        108,
        105,
        96,
        97,
        119,
        114,
        68,
        65,
        83,
        82,
        95,
        90,
        72,
        73,
        235,
        234,
        248,
        253,
        240,
        241,
        227,
        230,
        208,
        213,
        195,
        194,
        203,
        206,
        216,
        217,
        256,
        129,
        151,
        146,
        155,
        282,
        140,
        137,
        191,
        186,
        296,
        169,
        164,
        161,
        179,
        306
      ],
      "E_complement": [
        4,
        16,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (34, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        433,
        10,
        462,
        40,
        409,
        290,
        403,
        96,
        420,
        106,
        475,
        328,
        505,
        66,
        499,
        448,
        451,
        191,
        201,
        488,
        491,
        226,
        481,
        213,
        163,
        426,
        425,
        136,
        395,
        386,
        385,
        384,
        49,
        394,
        315,
        424,
        25,
        162,
        19,
        480,
        337,
        490,
        91,
        200,
        121,
        450,
        115,
        64,
        67,
        74,
        329,
        104,
        107,
        354,
        97,
        32,
        291,
        42,
        41,
        264,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        42,
        47,
        40,
        41,
        32,
        37,
        51,
        50,
        107,
        106,
        108,
        105,
        96,
        97,
        119,
        114,
        69,
        64,
        67,
        66,
        79,
        74,
        88,
        89,
        235,
        234,
        248,
        253,
        240,
        241,
        227,
        230,
        192,
        197,
        211,
        210,
        219,
        222,
        200,
        201,
        256,
        129,
        151,
        146,
        155,
        282,
        140,
        137,
        175,
        170,
        312,
        185,
        180,
        177,
        163,
        290
      ],
      "E_complement": [
        4,
        16,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (36, 5, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        177,
        10,
        206,
        40,
        153,
        290,
        147,
        352,
        420,
        362,
        475,
        72,
        505,
        322,
        499,
        192,
        195,
        447,
        457,
        232,
        235,
        482,
        225,
        213,
        163,
        426,
        425,
        136,
        395,
        386,
        385,
        384,
        305,
        394,
        59,
        424,
        281,
        162,
        275,
        224,
        337,
        234,
        91,
        456,
        121,
        194,
        115,
        320,
        323,
        330,
        73,
        360,
        363,
        98,
        353,
        32,
        291,
        42,
        41,
        264,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        42,
        47,
        40,
        41,
        32,
        37,
        51,
        50,
        107,
        106,
        108,
        105,
        96,
        97,
        119,
        114,
        69,
        64,
        67,
        66,
        79,
        74,
        88,
        89,
        235,
        234,
        266,
        253,
        240,
        241,
        227,
        276,
        306,
        197,
        211,
        210,
        219,
        300,
        200,
        201,
        336,
        129,
        151,
        146,
        155,
        330,
        140,
        137,
        175,
        170,
        360,
        185,
        180,
        177,
        163,
        370
      ],
      "E_complement": [
        4,
        16,
        106
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (34, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        17,
        391,
        394,
        425,
        440,
        447,
        434,
        508,
        497,
        487,
        502,
        457,
        452,
        479,
        462,
        220,
        205,
        327,
        330,
        373,
        356,
        383,
        370,
        316,
        305,
        315,
        298,
        265,
        260,
        259,
        274,
        145,
        128,
        200,
        138,
        169,
        184,
        191,
        253,
        190,
        252,
        231,
        246,
        201,
        139,
        223,
        206,
        93,
        92,
        71,
        74,
        117,
        116,
        127,
        114,
        49,
        60,
        43,
        42,
        9,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        15,
        23,
        13,
        46,
        40,
        44,
        45,
        59,
        33,
        34,
        35,
        110,
        129,
        112,
        152,
        96,
        143,
        121,
        141,
        92,
        180,
        66,
        173,
        85,
        161,
        76,
        163,
        494,
        495,
        492,
        502,
        480,
        481,
        505,
        483,
        448,
        474,
        450,
        451,
        469,
        463,
        460,
        461,
        384,
        367,
        386,
        374,
        398,
        353,
        407,
        355,
        430,
        346,
        428,
        323,
        443,
        335,
        418,
        333
      ],
      "E_complement": [
        12,
        16,
        320
      ],
      "Lambda_complement": [
        7,
        27,
        192
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (36, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        103,
        501,
        496,
        441,
        478,
        477,
        472,
        418,
        423,
        451,
        420,
        399,
        394,
        491,
        396,
        226,
        133,
        373,
        368,
        347,
        316,
        349,
        344,
        290,
        295,
        289,
        326,
        271,
        266,
        265,
        366,
        145,
        246,
        142,
        240,
        185,
        222,
        221,
        163,
        220,
        162,
        195,
        164,
        143,
        241,
        235,
        140,
        21,
        20,
        117,
        112,
        91,
        90,
        93,
        88,
        39,
        34,
        71,
        70,
        15,
        10,
        9,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        8,
        9,
        29,
        35,
        64,
        68,
        66,
        67,
        95,
        97,
        74,
        75,
        248,
        129,
        192,
        188,
        240,
        137,
        229,
        163,
        130,
        254,
        186,
        195,
        167,
        225,
        178,
        203,
        376,
        377,
        338,
        364,
        368,
        369,
        357,
        347,
        272,
        302,
        314,
        315,
        295,
        281,
        306,
        307,
        384,
        505,
        426,
        492,
        392,
        497,
        413,
        475,
        488,
        430,
        450,
        443,
        479,
        409,
        458,
        435
      ],
      "E_complement": [
        4,
        48,
        272
      ],
      "Lambda_complement": [
        5,
        18,
        40
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        133,
        105,
        337,
        114,
        98,
        225,
        228,
        79,
        74,
        372,
        204,
        199,
        87,
        65,
        196,
        303,
        426,
        425,
        428,
        295,
        418,
        289,
        292,
        399,
        394,
        393,
        268,
        263,
        258,
        385,
        260,
        367,
        511,
        489,
        364,
        487,
        482,
        220,
        356,
        474,
        458,
        329,
        332,
        327,
        450,
        449,
        249,
        175,
        170,
        198,
        67,
        39,
        34,
        33,
        164,
        143,
        10,
        137,
        140,
        135,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        30,
        13,
        27,
        39,
        54,
        37,
        51,
        56,
        57,
        58,
        60,
        64,
        70,
        66,
        67,
        79,
        89,
        77,
        132,
        103,
        113,
        189,
        116,
        120,
        126,
        122,
        123,
        320,
        342,
        322,
        339,
        335,
        329,
        333,
        332,
        375,
        369,
        373,
        372,
        360,
        382,
        362,
        379,
        472,
        273,
        258,
        276,
        271,
        270,
        269,
        267,
        311,
        310,
        309,
        307,
        296,
        481,
        298,
        316
      ],
      "E_complement": [
        7,
        18,
        41
      ],
      "Lambda_complement": [
        7,
        16,
        200
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (36, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        22,
        218,
        295,
        99,
        211,
        194,
        193,
        136,
        139,
        369,
        153,
        144,
        53,
        130,
        148,
        328,
        350,
        346,
        345,
        325,
        339,
        322,
        321,
        264,
        267,
        271,
        281,
        272,
        275,
        258,
        276,
        456,
        365,
        474,
        460,
        464,
        467,
        41,
        449,
        315,
        395,
        410,
        409,
        400,
        390,
        386,
        127,
        72,
        75,
        146,
        132,
        80,
        83,
        87,
        65,
        29,
        11,
        26,
        25,
        16,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        18,
        48,
        21,
        68,
        90,
        120,
        93,
        87,
        86,
        107,
        110,
        159,
        154,
        163,
        157,
        172,
        137,
        144,
        374,
        228,
        193,
        288,
        198,
        247,
        242,
        203,
        245,
        415,
        442,
        419,
        445,
        428,
        425,
        400,
        401,
        452,
        449,
        455,
        454,
        471,
        498,
        491,
        501,
        199,
        289,
        259,
        294,
        268,
        306,
        304,
        309,
        356,
        346,
        344,
        349,
        375,
        145,
        331,
        366
      ],
      "E_complement": [
        5,
        33,
        200
      ],
      "Lambda_complement": [
        4,
        27,
        32
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (38, 5, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        22,
        218,
        295,
        99,
        211,
        194,
        193,
        136,
        139,
        369,
        153,
        144,
        53,
        130,
        148,
        328,
        350,
        346,
        345,
        325,
        339,
        322,
        321,
        264,
        267,
        271,
        281,
        272,
        275,
        258,
        276,
        456,
        365,
        474,
        460,
        464,
        467,
        41,
        449,
        315,
        395,
        410,
        409,
        400,
        390,
        386,
        127,
        72,
        75,
        146,
        132,
        80,
        83,
        87,
        65,
        29,
        11,
        26,
        25,
        16,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        18,
        48,
        21,
        68,
        90,
        120,
        93,
        87,
        86,
        107,
        110,
        159,
        243,
        163,
        157,
        172,
        137,
        144,
        374,
        228,
        193,
        288,
        198,
        158,
        242,
        203,
        245,
        415,
        442,
        419,
        445,
        428,
        425,
        400,
        401,
        452,
        449,
        455,
        454,
        471,
        498,
        491,
        501,
        199,
        289,
        259,
        294,
        268,
        306,
        345,
        309,
        356,
        346,
        344,
        308,
        375,
        145,
        331,
        366
      ],
      "E_complement": [
        5,
        33,
        200
      ],
      "Lambda_complement": [
        4,
        27,
        32
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (39, 3, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        22,
        218,
        295,
        99,
        211,
        194,
        193,
        136,
        139,
        369,
        153,
        144,
        53,
        130,
        148,
        328,
        350,
        346,
        345,
        325,
        339,
        322,
        321,
        264,
        267,
        271,
        281,
        272,
        275,
        258,
        276,
        456,
        365,
        474,
        460,
        464,
        467,
        41,
        449,
        315,
        395,
        410,
        409,
        400,
        390,
        386,
        127,
        72,
        75,
        146,
        132,
        80,
        83,
        87,
        65,
        29,
        11,
        26,
        25,
        16,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        18,
        48,
        21,
        68,
        90,
        120,
        93,
        87,
        86,
        107,
        110,
        159,
        243,
        163,
        157,
        172,
        330,
        144,
        374,
        295,
        193,
        288,
        198,
        158,
        242,
        203,
        245,
        415,
        442,
        419,
        445,
        428,
        425,
        400,
        401,
        452,
        449,
        455,
        454,
        471,
        498,
        491,
        501,
        199,
        289,
        192,
        294,
        268,
        306,
        345,
        309,
        356,
        346,
        344,
        308,
        375,
        145,
        331,
        173
      ],
      "E_complement": [
        5,
        33,
        200
      ],
      "Lambda_complement": [
        4,
        24,
        35
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (40, 5, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        22,
        218,
        295,
        99,
        211,
        194,
        193,
        136,
        139,
        369,
        153,
        144,
        53,
        130,
        148,
        328,
        350,
        346,
        345,
        325,
        339,
        322,
        321,
        264,
        267,
        271,
        281,
        272,
        275,
        258,
        276,
        456,
        365,
        474,
        460,
        464,
        467,
        41,
        449,
        315,
        395,
        410,
        409,
        400,
        390,
        386,
        127,
        72,
        75,
        146,
        132,
        80,
        83,
        87,
        65,
        29,
        11,
        26,
        25,
        16,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        18,
        48,
        21,
        68,
        90,
        120,
        93,
        87,
        86,
        107,
        110,
        159,
        243,
        163,
        157,
        172,
        330,
        360,
        374,
        295,
        193,
        288,
        318,
        158,
        242,
        203,
        245,
        415,
        442,
        419,
        445,
        428,
        425,
        400,
        401,
        452,
        449,
        455,
        454,
        471,
        498,
        491,
        501,
        199,
        217,
        192,
        294,
        268,
        306,
        345,
        309,
        356,
        346,
        344,
        308,
        143,
        145,
        331,
        173
      ],
      "E_complement": [
        5,
        33,
        200
      ],
      "Lambda_complement": [
        4,
        27,
        32
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (32, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        479,
        506,
        5,
        40,
        503,
        498,
        13,
        444,
        447,
        394,
        425,
        436,
        407,
        386,
        385,
        348,
        383,
        346,
        345,
        372,
        375,
        370,
        337,
        316,
        287,
        298,
        297,
        276,
        279,
        258,
        289,
        220,
        255,
        202,
        201,
        244,
        247,
        226,
        193,
        172,
        371,
        342,
        169,
        132,
        347,
        350,
        161,
        92,
        95,
        106,
        73,
        84,
        119,
        98,
        97,
        44,
        47,
        10,
        41,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        12,
        25,
        37,
        70,
        68,
        69,
        72,
        93,
        75,
        40,
        135,
        134,
        132,
        130,
        143,
        137,
        139,
        138,
        199,
        193,
        195,
        194,
        207,
        206,
        204,
        202,
        256,
        262,
        260,
        261,
        264,
        285,
        267,
        269,
        320,
        321,
        323,
        325,
        328,
        334,
        332,
        345,
        391,
        385,
        387,
        386,
        399,
        398,
        396,
        394,
        455,
        419,
        452,
        450,
        463,
        457,
        430,
        458
      ],
      "E_complement": [
        9,
        16,
        130
      ],
      "Lambda_complement": [
        7,
        19,
        98
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (34, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        479,
        506,
        5,
        40,
        503,
        498,
        13,
        444,
        447,
        394,
        425,
        436,
        407,
        386,
        385,
        348,
        383,
        346,
        345,
        372,
        375,
        370,
        337,
        316,
        287,
        298,
        297,
        276,
        279,
        258,
        289,
        220,
        255,
        202,
        201,
        244,
        247,
        226,
        193,
        172,
        371,
        342,
        169,
        132,
        347,
        350,
        161,
        92,
        95,
        106,
        73,
        84,
        119,
        98,
        97,
        44,
        47,
        10,
        41,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        12,
        25,
        37,
        70,
        68,
        69,
        72,
        93,
        75,
        40,
        135,
        134,
        132,
        130,
        143,
        217,
        139,
        138,
        199,
        193,
        195,
        194,
        207,
        206,
        204,
        154,
        256,
        262,
        260,
        261,
        264,
        285,
        267,
        269,
        320,
        321,
        323,
        325,
        328,
        334,
        332,
        345,
        391,
        385,
        387,
        386,
        399,
        398,
        396,
        474,
        455,
        419,
        452,
        450,
        463,
        409,
        430,
        458
      ],
      "E_complement": [
        9,
        16,
        130
      ],
      "Lambda_complement": [
        7,
        19,
        98
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (35, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        479,
        506,
        5,
        40,
        503,
        498,
        13,
        444,
        447,
        394,
        425,
        436,
        407,
        386,
        385,
        348,
        383,
        346,
        345,
        372,
        375,
        370,
        337,
        316,
        287,
        298,
        297,
        276,
        279,
        258,
        289,
        220,
        255,
        202,
        201,
        244,
        247,
        226,
        193,
        172,
        371,
        342,
        169,
        132,
        347,
        350,
        161,
        92,
        95,
        106,
        73,
        84,
        119,
        98,
        97,
        44,
        47,
        10,
        41,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        12,
        25,
        37,
        70,
        68,
        69,
        72,
        93,
        75,
        40,
        135,
        134,
        132,
        465,
        143,
        217,
        139,
        138,
        199,
        402,
        195,
        194,
        207,
        206,
        204,
        154,
        256,
        262,
        260,
        261,
        264,
        285,
        267,
        269,
        320,
        321,
        323,
        325,
        328,
        334,
        332,
        345,
        391,
        210,
        387,
        386,
        399,
        398,
        396,
        474,
        455,
        419,
        452,
        145,
        463,
        409,
        430,
        458
      ],
      "E_complement": [
        9,
        16,
        130
      ],
      "Lambda_complement": [
        7,
        19,
        98
      ]
    },
    {
      "invariants_key": "(9, (32, 0, 4), (34, 5, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        4,
        2
      ],
      "E": [
        0,
        431,
        426,
        5,
        8,
        423,
        418,
        13,
        236,
        239,
        221,
        222,
        228,
        231,
        213,
        214,
        300,
        303,
        298,
        297,
        292,
        295,
        290,
        289,
        315,
        312,
        266,
        265,
        307,
        304,
        258,
        257,
        507,
        504,
        458,
        457,
        499,
        496,
        450,
        449,
        140,
        291,
        294,
        137,
        132,
        299,
        302,
        129,
        44,
        47,
        29,
        30,
        36,
        39,
        21,
        22,
        12,
        15,
        10,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        28,
        57,
        125,
        118,
        100,
        117,
        120,
        93,
        123,
        112,
        151,
        134,
        148,
        385,
        159,
        425,
        139,
        154,
        231,
        498,
        243,
        242,
        239,
        254,
        236,
        474,
        320,
        326,
        340,
        325,
        328,
        365,
        331,
        333,
        304,
        305,
        307,
        309,
        312,
        318,
        300,
        265,
        471,
        194,
        451,
        450,
        479,
        462,
        476,
        234,
        423,
        443,
        420,
        177,
        431,
        153,
        438,
        426
      ],
      "E_complement": [
        48,
        64,
        135
      ],
      "Lambda_complement": [
        7,
        16,
        35
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (32, 0, 4))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        475,
        62,
        8,
        226,
        71,
        2,
        103,
        268,
        323,
        262,
        381,
        260,
        353,
        314,
        373,
        64,
        59,
        126,
        35,
        49,
        63,
        66,
        57,
        309,
        360,
        326,
        157,
        324,
        319,
        489,
        372,
        333,
        379,
        318,
        325,
        316,
        345,
        258,
        308,
        56,
        483,
        6,
        48,
        218,
        127,
        58,
        95,
        269,
        336,
        382,
        165,
        380,
        263,
        465,
        332,
        120,
        122,
        70,
        27,
        9,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        13,
        20,
        38,
        63,
        10,
        19,
        33,
        56,
        89,
        64,
        66,
        91,
        94,
        71,
        69,
        92,
        204,
        213,
        231,
        254,
        203,
        210,
        224,
        249,
        269,
        276,
        294,
        319,
        266,
        275,
        289,
        312,
        296,
        297,
        299,
        298,
        303,
        302,
        300,
        301,
        460,
        469,
        487,
        510,
        459,
        466,
        480,
        505,
        361,
        368,
        370,
        363,
        366,
        375,
        373,
        364
      ],
      "E_complement": [
        12,
        128,
        276
      ],
      "Lambda_complement": [
        24,
        40,
        128
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (32, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        371,
        186,
        16,
        294,
        139,
        2,
        47,
        252,
        103,
        238,
        221,
        236,
        193,
        86,
        205,
        128,
        179,
        58,
        167,
        161,
        187,
        130,
        177,
        77,
        208,
        110,
        285,
        108,
        95,
        465,
        204,
        125,
        215,
        94,
        109,
        92,
        113,
        230,
        76,
        176,
        451,
        10,
        160,
        406,
        59,
        178,
        159,
        253,
        96,
        222,
        429,
        220,
        239,
        353,
        124,
        48,
        50,
        138,
        23,
        17,
        11,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        8,
        5,
        25,
        44,
        106,
        95,
        18,
        39,
        97,
        84,
        149,
        160,
        162,
        151,
        158,
        171,
        169,
        156,
        440,
        397,
        459,
        510,
        435,
        390,
        448,
        501,
        89,
        108,
        42,
        31,
        82,
        103,
        33,
        20,
        48,
        61,
        63,
        50,
        59,
        58,
        56,
        57,
        504,
        461,
        395,
        446,
        499,
        454,
        384,
        437,
        145,
        164,
        166,
        147,
        154,
        175,
        173,
        152
      ],
      "E_complement": [
        4,
        64,
        256
      ],
      "Lambda_complement": [
        12,
        66,
        256
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (37, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        4,
        43,
        34,
        13,
        140,
        163,
        170,
        133,
        164,
        167,
        174,
        173,
        428,
        387,
        394,
        421,
        116,
        427,
        418,
        196,
        252,
        291,
        298,
        261,
        109,
        267,
        258,
        301,
        300,
        243,
        266,
        293,
        77,
        299,
        290,
        269,
        396,
        419,
        426,
        389,
        420,
        123,
        386,
        228,
        172,
        175,
        166,
        165,
        132,
        171,
        162,
        141,
        12,
        35,
        42,
        5,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        30,
        12,
        29,
        45,
        106,
        120,
        57,
        52,
        101,
        103,
        48,
        171,
        250,
        248,
        175,
        178,
        245,
        231,
        166,
        198,
        209,
        195,
        210,
        207,
        206,
        204,
        203,
        491,
        442,
        440,
        495,
        498,
        437,
        423,
        486,
        390,
        401,
        387,
        402,
        399,
        398,
        396,
        395,
        320,
        321,
        323,
        324,
        329,
        350,
        332,
        349,
        365,
        298,
        312,
        377,
        372,
        293,
        295,
        368
      ],
      "E_complement": [
        16,
        36,
        452
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        70,
        5,
        36,
        39,
        34,
        33,
        160,
        163,
        230,
        165,
        132,
        135,
        130,
        129,
        384,
        387,
        390,
        389,
        420,
        423,
        482,
        417,
        288,
        291,
        294,
        61,
        260,
        263,
        322,
        25,
        24,
        259,
        400,
        261,
        60,
        359,
        436,
        289,
        416,
        419,
        422,
        421,
        388,
        455,
        386,
        385,
        22,
        195,
        134,
        133,
        50,
        167,
        162,
        161,
        32,
        99,
        38,
        37,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        20,
        29,
        39,
        102,
        100,
        37,
        104,
        33,
        59,
        114,
        167,
        166,
        164,
        165,
        176,
        185,
        163,
        170,
        128,
        193,
        195,
        130,
        223,
        150,
        140,
        197,
        439,
        438,
        436,
        437,
        440,
        433,
        427,
        418,
        464,
        401,
        403,
        466,
        407,
        478,
        452,
        397,
        272,
        273,
        275,
        274,
        271,
        262,
        284,
        277,
        375,
        310,
        308,
        373,
        288,
        361,
        371,
        314
      ],
      "E_complement": [
        8,
        64,
        272
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (38, 5, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        7,
        10,
        25,
        40,
        47,
        34,
        53,
        96,
        207,
        106,
        121,
        72,
        231,
        66,
        81,
        320,
        339,
        330,
        333,
        360,
        379,
        354,
        353,
        288,
        307,
        298,
        301,
        264,
        283,
        258,
        261,
        260,
        259,
        282,
        265,
        300,
        299,
        306,
        289,
        356,
        355,
        378,
        361,
        332,
        331,
        342,
        321,
        80,
        235,
        78,
        73,
        120,
        195,
        102,
        97,
        48,
        35,
        46,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        9,
        43,
        82,
        40,
        41,
        160,
        161,
        163,
        162,
        107,
        272,
        104,
        279,
        240,
        415,
        227,
        412,
        318,
        65,
        317,
        58,
        309,
        74,
        310,
        73,
        363,
        362,
        364,
        361,
        480,
        481,
        483,
        498,
        312,
        321,
        323,
        322,
        331,
        330,
        328,
        329,
        122,
        257,
        125,
        258,
        117,
        282,
        118,
        265,
        299,
        84,
        336,
        87,
        416,
        223,
        419,
        220
      ],
      "E_complement": [
        4,
        16,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (39, 3, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        7,
        10,
        25,
        40,
        47,
        34,
        53,
        96,
        335,
        106,
        121,
        72,
        359,
        66,
        81,
        192,
        211,
        202,
        205,
        232,
        251,
        226,
        225,
        160,
        179,
        170,
        173,
        136,
        155,
        130,
        133,
        132,
        131,
        154,
        137,
        172,
        171,
        178,
        161,
        228,
        227,
        250,
        233,
        204,
        203,
        214,
        193,
        80,
        363,
        78,
        73,
        120,
        323,
        102,
        97,
        48,
        35,
        46,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        9,
        43,
        82,
        186,
        41,
        288,
        289,
        291,
        290,
        107,
        144,
        104,
        151,
        368,
        415,
        355,
        412,
        44,
        65,
        189,
        58,
        181,
        74,
        182,
        73,
        235,
        234,
        236,
        233,
        480,
        481,
        483,
        498,
        184,
        193,
        195,
        80,
        203,
        202,
        200,
        201,
        122,
        129,
        125,
        130,
        117,
        154,
        118,
        137,
        171,
        198,
        208,
        87,
        416,
        351,
        419,
        348
      ],
      "E_complement": [
        4,
        16,
        256
      ],
      "Lambda_complement": [
        4,
        16,
        256
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 1), (32, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        339,
        10,
        206,
        232,
        443,
        118,
        433,
        416,
        237,
        487,
        249,
        392,
        219,
        386,
        214,
        128,
        276,
        138,
        137,
        60,
        171,
        162,
        161,
        61,
        115,
        122,
        103,
        152,
        156,
        146,
        145,
        256,
        83,
        157,
        89,
        296,
        123,
        290,
        229,
        190,
        499,
        170,
        436,
        72,
        283,
        69,
        273,
        327,
        211,
        218,
        217,
        56,
        175,
        50,
        49,
        32,
        110,
        52,
        41,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        8,
        24,
        43,
        126,
        40,
        45,
        32,
        117,
        35,
        38,
        251,
        254,
        248,
        249,
        240,
        245,
        243,
        231,
        208,
        213,
        211,
        210,
        219,
        222,
        216,
        217,
        319,
        318,
        312,
        317,
        308,
        309,
        307,
        310,
        276,
        277,
        275,
        278,
        287,
        286,
        269,
        285,
        448,
        401,
        455,
        454,
        459,
        410,
        460,
        461,
        491,
        494,
        492,
        493,
        480,
        485,
        498,
        486
      ],
      "E_complement": [
        7,
        25,
        323
      ],
      "Lambda_complement": [
        4,
        17,
        65
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 1), (33, 3, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        339,
        10,
        206,
        232,
        443,
        118,
        433,
        416,
        237,
        487,
        249,
        392,
        219,
        386,
        214,
        128,
        276,
        138,
        137,
        60,
        171,
        162,
        161,
        61,
        115,
        122,
        103,
        152,
        156,
        146,
        145,
        256,
        83,
        157,
        89,
        296,
        123,
        290,
        229,
        190,
        499,
        170,
        436,
        72,
        283,
        69,
        273,
        327,
        211,
        218,
        217,
        56,
        175,
        50,
        49,
        32,
        110,
        52,
        41,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        8,
        24,
        43,
        126,
        40,
        45,
        32,
        117,
        35,
        38,
        175,
        254,
        248,
        249,
        164,
        245,
        243,
        231,
        208,
        213,
        211,
        210,
        219,
        222,
        216,
        217,
        319,
        318,
        312,
        317,
        308,
        309,
        307,
        310,
        320,
        277,
        275,
        278,
        331,
        286,
        269,
        285,
        448,
        401,
        455,
        454,
        459,
        410,
        460,
        461,
        491,
        494,
        492,
        493,
        480,
        485,
        498,
        486
      ],
      "E_complement": [
        7,
        25,
        323
      ],
      "Lambda_complement": [
        4,
        17,
        65
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (35, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        427,
        134,
        301,
        36,
        399,
        162,
        265,
        288,
        139,
        294,
        141,
        260,
        175,
        258,
        169,
        480,
        483,
        486,
        485,
        452,
        455,
        450,
        449,
        360,
        382,
        494,
        493,
        332,
        346,
        458,
        457,
        224,
        331,
        230,
        333,
        196,
        367,
        194,
        361,
        448,
        107,
        326,
        237,
        484,
        79,
        354,
        201,
        168,
        171,
        59,
        45,
        140,
        143,
        31,
        9,
        32,
        35,
        38,
        37,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        15,
        20,
        34,
        127,
        82,
        124,
        81,
        156,
        121,
        143,
        106,
        403,
        358,
        400,
        357,
        352,
        360,
        371,
        325,
        280,
        281,
        283,
        282,
        271,
        286,
        284,
        269,
        311,
        310,
        308,
        309,
        288,
        305,
        307,
        290,
        444,
        329,
        447,
        330,
        342,
        350,
        379,
        333,
        80,
        125,
        83,
        126,
        179,
        86,
        160,
        69,
        47,
        46,
        44,
        45,
        49,
        57,
        28,
        42
      ],
      "E_complement": [
        12,
        21,
        64
      ],
      "Lambda_complement": [
        9,
        16,
        193
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (36, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        425,
        130,
        299,
        36,
        397,
        166,
        271,
        288,
        137,
        295,
        142,
        260,
        173,
        259,
        170,
        480,
        481,
        487,
        486,
        452,
        453,
        451,
        450,
        360,
        378,
        490,
        491,
        332,
        350,
        462,
        463,
        224,
        329,
        231,
        334,
        196,
        365,
        195,
        362,
        448,
        105,
        322,
        235,
        484,
        77,
        358,
        207,
        168,
        169,
        57,
        43,
        140,
        141,
        29,
        15,
        32,
        33,
        39,
        38,
        4,
        5,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        12,
        22,
        35,
        124,
        83,
        126,
        81,
        158,
        121,
        140,
        107,
        328,
        447,
        330,
        445,
        442,
        434,
        424,
        413,
        450,
        281,
        448,
        283,
        268,
        455,
        286,
        469,
        308,
        495,
        310,
        493,
        506,
        305,
        488,
        291,
        446,
        329,
        444,
        331,
        399,
        391,
        416,
        405,
        138,
        165,
        136,
        167,
        104,
        143,
        122,
        157,
        246,
        247,
        244,
        245,
        49,
        57,
        30,
        43
      ],
      "E_complement": [
        8,
        19,
        68
      ],
      "Lambda_complement": [
        9,
        16,
        193
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (35, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        425,
        130,
        299,
        36,
        397,
        166,
        271,
        288,
        137,
        295,
        142,
        260,
        173,
        259,
        170,
        480,
        481,
        487,
        486,
        452,
        453,
        451,
        450,
        360,
        378,
        490,
        491,
        332,
        350,
        462,
        463,
        224,
        329,
        231,
        334,
        196,
        365,
        195,
        362,
        448,
        105,
        322,
        235,
        484,
        77,
        358,
        207,
        168,
        169,
        57,
        43,
        140,
        141,
        29,
        15,
        32,
        33,
        39,
        38,
        4,
        5,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        12,
        22,
        35,
        124,
        83,
        126,
        81,
        158,
        121,
        140,
        107,
        328,
        447,
        330,
        445,
        442,
        434,
        424,
        413,
        450,
        281,
        448,
        283,
        306,
        455,
        288,
        469,
        308,
        495,
        310,
        493,
        452,
        305,
        470,
        291,
        446,
        329,
        444,
        331,
        399,
        391,
        416,
        405,
        138,
        165,
        136,
        167,
        104,
        143,
        122,
        157,
        246,
        247,
        244,
        245,
        49,
        57,
        30,
        43
      ],
      "E_complement": [
        8,
        19,
        68
      ],
      "Lambda_complement": [
        9,
        16,
        193
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (37, 5, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        13,
        86,
        91,
        88,
        85,
        73,
        3,
        233,
        125,
        191,
        43,
        40,
        188,
        126,
        234,
        256,
        269,
        264,
        347,
        262,
        341,
        270,
        259,
        430,
        381,
        447,
        299,
        296,
        444,
        382,
        490,
        304,
        483,
        358,
        498,
        497,
        357,
        423,
        307,
        320,
        333,
        278,
        283,
        280,
        277,
        334,
        323,
        48,
        164,
        102,
        242,
        241,
        101,
        167,
        51,
        30,
        77,
        22,
        27,
        24,
        21,
        16,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        9,
        15,
        16,
        49,
        75,
        77,
        117,
        84,
        254,
        255,
        251,
        253,
        464,
        470,
        341,
        468,
        350,
        479,
        352,
        358,
        411,
        282,
        290,
        292,
        297,
        303,
        299,
        426,
        107,
        234,
        85,
        243,
        222,
        88,
        219,
        90,
        167,
        33,
        165,
        36,
        174,
        47,
        183,
        17,
        316,
        314,
        389,
        260,
        398,
        271,
        396,
        394,
        496,
        369,
        373,
        371,
        382,
        376,
        320,
        449
      ],
      "E_complement": [
        10,
        80,
        129
      ],
      "Lambda_complement": [
        7,
        26,
        128
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (37, 3, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        34,
        82,
        9,
        75,
        16,
        64,
        59,
        85,
        225,
        7,
        179,
        136,
        60,
        218,
        110,
        256,
        290,
        299,
        368,
        306,
        361,
        281,
        315,
        268,
        481,
        263,
        435,
        392,
        316,
        474,
        366,
        416,
        333,
        498,
        326,
        381,
        457,
        303,
        411,
        355,
        312,
        305,
        275,
        296,
        266,
        378,
        289,
        160,
        20,
        242,
        70,
        125,
        201,
        47,
        155,
        26,
        65,
        49,
        19,
        40,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        27,
        34,
        90,
        92,
        79,
        29,
        101,
        248,
        249,
        254,
        251,
        358,
        373,
        409,
        353,
        389,
        469,
        452,
        471,
        402,
        450,
        400,
        387,
        396,
        415,
        408,
        352,
        216,
        32,
        153,
        10,
        124,
        150,
        122,
        148,
        111,
        133,
        109,
        131,
        103,
        159,
        77,
        222,
        509,
        326,
        511,
        263,
        483,
        283,
        503,
        484,
        482,
        282,
        285,
        270,
        257,
        442,
        320,
        440
      ],
      "E_complement": [
        5,
        128,
        337
      ],
      "Lambda_complement": [
        4,
        18,
        168
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (38, 3, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        34,
        82,
        9,
        75,
        16,
        64,
        59,
        85,
        225,
        7,
        179,
        136,
        60,
        218,
        110,
        256,
        290,
        299,
        368,
        306,
        361,
        281,
        315,
        268,
        481,
        263,
        435,
        392,
        316,
        474,
        366,
        416,
        333,
        498,
        326,
        381,
        457,
        303,
        411,
        355,
        312,
        305,
        275,
        296,
        266,
        378,
        289,
        160,
        20,
        242,
        70,
        125,
        201,
        47,
        155,
        26,
        65,
        49,
        19,
        40,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        27,
        34,
        90,
        92,
        79,
        29,
        101,
        248,
        249,
        254,
        251,
        358,
        373,
        409,
        353,
        389,
        469,
        452,
        272,
        402,
        450,
        343,
        387,
        396,
        415,
        408,
        352,
        216,
        32,
        153,
        10,
        124,
        150,
        122,
        148,
        111,
        133,
        109,
        131,
        103,
        159,
        77,
        222,
        509,
        326,
        312,
        263,
        483,
        283,
        503,
        484,
        482,
        282,
        285,
        270,
        257,
        442,
        320,
        383
      ],
      "E_complement": [
        5,
        128,
        337
      ],
      "Lambda_complement": [
        4,
        18,
        168
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (39, 5, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        34,
        82,
        9,
        75,
        16,
        64,
        59,
        85,
        225,
        7,
        179,
        136,
        60,
        218,
        110,
        256,
        290,
        299,
        368,
        306,
        361,
        281,
        315,
        268,
        481,
        263,
        435,
        392,
        316,
        474,
        366,
        416,
        333,
        498,
        326,
        381,
        457,
        303,
        411,
        355,
        312,
        305,
        275,
        296,
        266,
        378,
        289,
        160,
        20,
        242,
        70,
        125,
        201,
        47,
        155,
        26,
        65,
        49,
        19,
        40,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        27,
        34,
        90,
        92,
        79,
        29,
        101,
        248,
        249,
        254,
        251,
        287,
        373,
        409,
        280,
        389,
        469,
        452,
        272,
        402,
        450,
        343,
        387,
        396,
        486,
        481,
        352,
        216,
        32,
        153,
        10,
        124,
        150,
        122,
        148,
        111,
        133,
        109,
        131,
        103,
        159,
        77,
        222,
        509,
        326,
        312,
        263,
        483,
        354,
        398,
        484,
        411,
        282,
        285,
        375,
        257,
        442,
        320,
        383
      ],
      "E_complement": [
        5,
        128,
        337
      ],
      "Lambda_complement": [
        4,
        16,
        168
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 2), (32, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        3,
        6,
        133,
        148,
        155,
        158,
        17,
        32,
        211,
        38,
        85,
        196,
        75,
        190,
        177,
        432,
        447,
        458,
        325,
        340,
        295,
        338,
        417,
        400,
        287,
        410,
        405,
        260,
        391,
        258,
        257,
        256,
        259,
        390,
        261,
        404,
        411,
        286,
        401,
        416,
        339,
        294,
        341,
        324,
        459,
        446,
        433,
        176,
        191,
        74,
        197,
        84,
        39,
        210,
        33,
        16,
        159,
        154,
        149,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        14,
        12,
        7,
        23,
        62,
        60,
        53,
        48,
        17,
        51,
        50,
        85,
        94,
        92,
        119,
        80,
        113,
        83,
        130,
        96,
        97,
        99,
        98,
        103,
        190,
        108,
        101,
        351,
        350,
        348,
        349,
        336,
        337,
        339,
        338,
        352,
        353,
        355,
        354,
        367,
        366,
        364,
        365,
        256,
        257,
        259,
        258,
        271,
        270,
        476,
        269,
        319,
        318,
        316,
        317,
        480,
        305,
        307,
        306
      ],
      "E_complement": [
        8,
        96,
        128
      ],
      "Lambda_complement": [
        8,
        32,
        196
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 2), (33, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        3,
        6,
        133,
        148,
        155,
        158,
        17,
        32,
        211,
        38,
        85,
        196,
        75,
        190,
        177,
        432,
        447,
        458,
        325,
        340,
        295,
        338,
        417,
        400,
        287,
        410,
        405,
        260,
        391,
        258,
        257,
        256,
        259,
        390,
        261,
        404,
        411,
        286,
        401,
        416,
        339,
        294,
        341,
        324,
        459,
        446,
        433,
        176,
        191,
        74,
        197,
        84,
        39,
        210,
        33,
        16,
        159,
        154,
        149,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        14,
        12,
        7,
        23,
        62,
        60,
        53,
        48,
        17,
        51,
        50,
        85,
        94,
        92,
        119,
        80,
        113,
        83,
        130,
        96,
        97,
        99,
        98,
        103,
        190,
        108,
        101,
        351,
        350,
        348,
        349,
        336,
        337,
        339,
        338,
        352,
        353,
        355,
        354,
        367,
        308,
        310,
        365,
        256,
        257,
        259,
        258,
        271,
        270,
        476,
        269,
        319,
        356,
        358,
        317,
        480,
        305,
        307,
        306
      ],
      "E_complement": [
        8,
        96,
        128
      ],
      "Lambda_complement": [
        8,
        32,
        196
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (37, 3, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        177,
        43,
        34,
        184,
        80,
        419,
        426,
        313,
        392,
        235,
        386,
        385,
        25,
        131,
        138,
        368,
        168,
        459,
        162,
        165,
        288,
        291,
        298,
        297,
        408,
        271,
        258,
        401,
        409,
        259,
        266,
        400,
        296,
        299,
        290,
        289,
        160,
        163,
        170,
        169,
        136,
        186,
        179,
        129,
        384,
        387,
        394,
        393,
        305,
        427,
        422,
        312,
        32,
        18,
        27,
        41,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        24,
        13,
        43,
        110,
        40,
        105,
        96,
        117,
        51,
        34,
        187,
        170,
        232,
        253,
        240,
        177,
        243,
        182,
        144,
        133,
        131,
        146,
        155,
        158,
        152,
        153,
        299,
        298,
        300,
        297,
        288,
        305,
        311,
        290,
        260,
        321,
        259,
        322,
        335,
        346,
        280,
        265,
        400,
        385,
        455,
        466,
        475,
        410,
        476,
        409,
        447,
        426,
        424,
        441,
        436,
        433,
        435,
        434
      ],
      "E_complement": [
        4,
        49,
        64
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (37, 6, 1), (34, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        239,
        234,
        5,
        100,
        103,
        98,
        284,
        438,
        227,
        202,
        73,
        324,
        171,
        174,
        65,
        81,
        303,
        298,
        297,
        328,
        423,
        418,
        333,
        268,
        463,
        486,
        393,
        132,
        391,
        386,
        251,
        384,
        367,
        16,
        389,
        484,
        487,
        482,
        481,
        332,
        355,
        330,
        457,
        196,
        86,
        302,
        449,
        172,
        175,
        170,
        169,
        200,
        349,
        34,
        205,
        140,
        79,
        283,
        9,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        14,
        28,
        13,
        48,
        54,
        52,
        53,
        56,
        41,
        59,
        58,
        71,
        70,
        84,
        69,
        95,
        73,
        75,
        90,
        112,
        97,
        115,
        114,
        111,
        126,
        124,
        106,
        223,
        206,
        204,
        205,
        192,
        209,
        195,
        194,
        248,
        249,
        251,
        234,
        247,
        246,
        228,
        245,
        256,
        273,
        259,
        258,
        287,
        270,
        268,
        269,
        311,
        310,
        292,
        309,
        312,
        313,
        315,
        298
      ],
      "E_complement": [
        10,
        55,
        128
      ],
      "Lambda_complement": [
        7,
        16,
        384
      ]
    },
    {
      "invariants_key": "(9, (31, 5, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        191,
        66,
        9,
        40,
        99,
        106,
        33,
        416,
        491,
        482,
        492,
        392,
        451,
        458,
        385,
        128,
        203,
        194,
        137,
        168,
        227,
        234,
        161,
        288,
        363,
        354,
        297,
        264,
        323,
        507,
        257,
        256,
        43,
        322,
        265,
        296,
        298,
        362,
        289,
        17,
        395,
        226,
        169,
        136,
        138,
        202,
        129,
        384,
        459,
        162,
        393,
        424,
        483,
        419,
        341,
        32,
        107,
        258,
        41,
        8,
        6,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        12,
        30,
        31,
        45,
        106,
        120,
        59,
        52,
        119,
        117,
        50,
        239,
        234,
        248,
        249,
        230,
        231,
        229,
        224,
        148,
        215,
        213,
        146,
        141,
        202,
        216,
        155,
        297,
        300,
        314,
        315,
        292,
        293,
        291,
        294,
        276,
        343,
        337,
        278,
        265,
        334,
        344,
        283,
        450,
        451,
        453,
        448,
        463,
        458,
        476,
        477,
        425,
        494,
        504,
        443,
        436,
        503,
        497,
        438
      ],
      "E_complement": [
        4,
        27,
        73
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        305,
        46,
        45,
        28,
        31,
        50,
        259,
        116,
        115,
        126,
        125,
        108,
        111,
        98,
        97,
        224,
        227,
        206,
        205,
        252,
        255,
        210,
        209,
        144,
        147,
        158,
        157,
        136,
        143,
        130,
        129,
        128,
        433,
        174,
        173,
        156,
        159,
        178,
        387,
        240,
        247,
        254,
        253,
        236,
        239,
        226,
        225,
        96,
        99,
        78,
        77,
        124,
        127,
        82,
        81,
        16,
        19,
        30,
        29,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        4,
        9,
        27,
        26,
        24,
        25,
        28,
        17,
        31,
        18,
        47,
        90,
        44,
        89,
        48,
        81,
        51,
        82,
        52,
        65,
        55,
        66,
        43,
        74,
        40,
        73,
        219,
        218,
        472,
        473,
        464,
        477,
        211,
        222,
        192,
        193,
        451,
        450,
        459,
        454,
        200,
        197,
        128,
        141,
        387,
        398,
        395,
        394,
        136,
        137,
        155,
        150,
        408,
        405,
        400,
        401,
        147,
        146
      ],
      "E_complement": [
        4,
        32,
        256
      ],
      "Lambda_complement": [
        12,
        96,
        256
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (33, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        3,
        10,
        7,
        38,
        43,
        34,
        33,
        48,
        237,
        186,
        233,
        152,
        203,
        156,
        193,
        400,
        403,
        404,
        409,
        440,
        437,
        434,
        433,
        382,
        419,
        378,
        297,
        344,
        267,
        338,
        271,
        350,
        259,
        346,
        265,
        376,
        299,
        370,
        303,
        432,
        307,
        436,
        441,
        408,
        405,
        402,
        401,
        144,
        205,
        154,
        201,
        184,
        235,
        188,
        225,
        160,
        35,
        42,
        39,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        28,
        43,
        42,
        44,
        45,
        32,
        33,
        39,
        102,
        123,
        170,
        124,
        173,
        112,
        161,
        55,
        166,
        80,
        133,
        87,
        134,
        91,
        138,
        77,
        141,
        427,
        378,
        428,
        381,
        416,
        369,
        423,
        310,
        384,
        337,
        391,
        342,
        399,
        346,
        396,
        332,
        256,
        257,
        263,
        262,
        267,
        266,
        285,
        265,
        299,
        298,
        300,
        301,
        288,
        289,
        359,
        294
      ],
      "E_complement": [
        14,
        16,
        64
      ],
      "Lambda_complement": [
        4,
        17,
        193
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 1), (33, 0, 4))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        21,
        20,
        1,
        82,
        71,
        70,
        83,
        288,
        159,
        382,
        139,
        312,
        92,
        300,
        89,
        96,
        117,
        116,
        97,
        50,
        39,
        38,
        51,
        154,
        341,
        142,
        267,
        184,
        333,
        189,
        345,
        170,
        351,
        190,
        331,
        248,
        269,
        236,
        281,
        32,
        127,
        52,
        33,
        227,
        103,
        230,
        115,
        298,
        223,
        318,
        203,
        376,
        141,
        364,
        153,
        10,
        37,
        84,
        49,
        18,
        7,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        11,
        17,
        49,
        98,
        99,
        121,
        102,
        104,
        105,
        115,
        242,
        220,
        341,
        199,
        336,
        214,
        351,
        83,
        346,
        190,
        302,
        165,
        306,
        180,
        317,
        144,
        312,
        106,
        483,
        111,
        504,
        96,
        489,
        101,
        364,
        8,
        385,
        13,
        410,
        27,
        395,
        7,
        431,
        318,
        319,
        315,
        292,
        308,
        309,
        270,
        311,
        348,
        349,
        345,
        326,
        342,
        343,
        461,
        332
      ],
      "E_complement": [
        9,
        67,
        385
      ],
      "Lambda_complement": [
        18,
        37,
        140
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 1), (35, 3, 2))",
      "min_affine_weights": [
        8,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        21,
        20,
        1,
        82,
        71,
        70,
        83,
        288,
        159,
        382,
        139,
        312,
        92,
        300,
        89,
        96,
        117,
        116,
        97,
        50,
        39,
        38,
        51,
        154,
        341,
        142,
        267,
        184,
        333,
        189,
        345,
        170,
        351,
        190,
        331,
        248,
        269,
        236,
        281,
        32,
        127,
        52,
        33,
        227,
        103,
        230,
        115,
        298,
        223,
        318,
        203,
        376,
        141,
        364,
        153,
        10,
        37,
        84,
        49,
        18,
        7,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        11,
        17,
        49,
        98,
        99,
        121,
        102,
        104,
        86,
        115,
        242,
        220,
        341,
        199,
        336,
        233,
        351,
        83,
        346,
        190,
        302,
        165,
        306,
        180,
        317,
        144,
        312,
        106,
        483,
        111,
        504,
        96,
        470,
        101,
        364,
        8,
        385,
        13,
        410,
        27,
        395,
        7,
        431,
        318,
        319,
        315,
        292,
        308,
        309,
        270,
        311,
        348,
        349,
        345,
        326,
        361,
        343,
        461,
        332
      ],
      "E_complement": [
        9,
        67,
        385
      ],
      "Lambda_complement": [
        18,
        45,
        132
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 1), (36, 0, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        20,
        4,
        16,
        70,
        82,
        66,
        86,
        295,
        138,
        381,
        142,
        319,
        91,
        315,
        72,
        103,
        115,
        99,
        119,
        33,
        53,
        37,
        49,
        153,
        340,
        157,
        270,
        191,
        332,
        172,
        328,
        185,
        330,
        189,
        334,
        255,
        268,
        251,
        264,
        39,
        109,
        35,
        55,
        246,
        117,
        229,
        113,
        313,
        202,
        317,
        206,
        383,
        140,
        379,
        136,
        30,
        52,
        68,
        48,
        6,
        18,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        19,
        52,
        20,
        99,
        123,
        92,
        101,
        104,
        105,
        87,
        207,
        226,
        370,
        221,
        364,
        240,
        377,
        119,
        359,
        152,
        301,
        190,
        271,
        138,
        282,
        172,
        260,
        107,
        507,
        117,
        452,
        96,
        489,
        126,
        366,
        8,
        385,
        22,
        423,
        63,
        403,
        29,
        437,
        280,
        281,
        287,
        294,
        266,
        274,
        269,
        273,
        354,
        378,
        380,
        325,
        368,
        369,
        470,
        334
      ],
      "E_complement": [
        8,
        96,
        391
      ],
      "Lambda_complement": [
        4,
        33,
        128
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (35, 3, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        17,
        64,
        7,
        43,
        15,
        94,
        116,
        184,
        137,
        128,
        231,
        136,
        140,
        133,
        143,
        323,
        329,
        278,
        284,
        328,
        377,
        382,
        335,
        448,
        490,
        493,
        455,
        464,
        449,
        414,
        399,
        411,
        401,
        462,
        452,
        488,
        473,
        478,
        495,
        352,
        330,
        333,
        359,
        264,
        281,
        326,
        343,
        214,
        145,
        150,
        135,
        211,
        249,
        166,
        130,
        22,
        113,
        46,
        31,
        8,
        2,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        8,
        26,
        57,
        30,
        72,
        79,
        108,
        77,
        140,
        84,
        87,
        80,
        462,
        463,
        275,
        155,
        467,
        500,
        412,
        464,
        214,
        417,
        407,
        387,
        413,
        465,
        409,
        414,
        200,
        207,
        135,
        203,
        213,
        212,
        194,
        384,
        134,
        202,
        130,
        133,
        461,
        154,
        70,
        152,
        473,
        257,
        258,
        261,
        283,
        282,
        281,
        286,
        349,
        335,
        332,
        331,
        339,
        340,
        343,
        342
      ],
      "E_complement": [
        18,
        32,
        74
      ],
      "Lambda_complement": [
        6,
        19,
        32
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 1), (32, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        427,
        442,
        81,
        432,
        435,
        482,
        417,
        140,
        459,
        474,
        221,
        464,
        403,
        450,
        449,
        360,
        299,
        314,
        313,
        304,
        371,
        290,
        289,
        328,
        331,
        346,
        281,
        336,
        339,
        258,
        321,
        232,
        171,
        250,
        249,
        176,
        243,
        226,
        225,
        136,
        399,
        478,
        153,
        312,
        147,
        130,
        361,
        104,
        107,
        58,
        121,
        112,
        115,
        98,
        33,
        8,
        75,
        26,
        25,
        80,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        8,
        18,
        16,
        14,
        32,
        58,
        56,
        38,
        40,
        41,
        43,
        64,
        155,
        154,
        246,
        157,
        147,
        137,
        139,
        149,
        187,
        161,
        163,
        189,
        179,
        178,
        176,
        181,
        256,
        286,
        284,
        262,
        264,
        269,
        271,
        270,
        334,
        293,
        295,
        294,
        296,
        310,
        308,
        302,
        411,
        389,
        391,
        413,
        403,
        504,
        404,
        405,
        443,
        446,
        444,
        445,
        435,
        429,
        431,
        437
      ],
      "E_complement": [
        7,
        11,
        193
      ],
      "Lambda_complement": [
        4,
        25,
        106
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 1), (34, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        427,
        442,
        81,
        496,
        499,
        418,
        481,
        396,
        459,
        474,
        477,
        400,
        467,
        386,
        385,
        232,
        171,
        186,
        185,
        240,
        179,
        226,
        225,
        200,
        203,
        218,
        153,
        144,
        147,
        194,
        129,
        296,
        363,
        314,
        313,
        304,
        371,
        354,
        353,
        328,
        335,
        286,
        345,
        184,
        275,
        258,
        233,
        40,
        43,
        122,
        57,
        112,
        115,
        98,
        33,
        72,
        11,
        90,
        89,
        80,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        8,
        18,
        16,
        14,
        32,
        58,
        56,
        38,
        64,
        41,
        43,
        200,
        283,
        370,
        510,
        285,
        275,
        265,
        267,
        277,
        315,
        289,
        291,
        317,
        307,
        306,
        304,
        309,
        132,
        154,
        152,
        130,
        140,
        137,
        139,
        138,
        66,
        161,
        163,
        202,
        172,
        178,
        176,
        170,
        415,
        385,
        387,
        409,
        407,
        372,
        504,
        401,
        447,
        442,
        440,
        441,
        439,
        425,
        427,
        433
      ],
      "E_complement": [
        4,
        16,
        321
      ],
      "Lambda_complement": [
        4,
        25,
        104
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (32, 5, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        57,
        68,
        51,
        99,
        97,
        114,
        80,
        219,
        217,
        202,
        232,
        156,
        129,
        146,
        452,
        384,
        413,
        229,
        435,
        483,
        481,
        498,
        464,
        347,
        345,
        330,
        360,
        312,
        257,
        274,
        357,
        283,
        313,
        298,
        296,
        376,
        271,
        370,
        331,
        143,
        473,
        458,
        471,
        419,
        385,
        402,
        400,
        155,
        185,
        170,
        168,
        248,
        430,
        214,
        203,
        46,
        89,
        74,
        115,
        35,
        1,
        18,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        16,
        23,
        8,
        35,
        80,
        83,
        36,
        90,
        69,
        66,
        89,
        207,
        208,
        211,
        200,
        218,
        197,
        194,
        217,
        154,
        129,
        130,
        157,
        139,
        144,
        151,
        136,
        459,
        468,
        467,
        456,
        478,
        449,
        450,
        473,
        410,
        493,
        490,
        409,
        401,
        400,
        403,
        406,
        282,
        257,
        262,
        281,
        267,
        272,
        275,
        268,
        331,
        340,
        339,
        328,
        350,
        321,
        322,
        345
      ],
      "E_complement": [
        3,
        5,
        104
      ],
      "Lambda_complement": [
        4,
        25,
        104
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (34, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        121,
        68,
        51,
        99,
        97,
        114,
        80,
        219,
        217,
        202,
        232,
        156,
        193,
        210,
        324,
        256,
        349,
        165,
        307,
        355,
        353,
        370,
        336,
        475,
        473,
        458,
        488,
        440,
        449,
        466,
        421,
        411,
        441,
        426,
        424,
        504,
        399,
        434,
        459,
        143,
        281,
        266,
        343,
        291,
        257,
        274,
        272,
        155,
        185,
        170,
        168,
        248,
        366,
        150,
        203,
        110,
        25,
        10,
        115,
        35,
        1,
        18,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        16,
        23,
        8,
        35,
        83,
        80,
        36,
        210,
        205,
        202,
        209,
        327,
        344,
        347,
        320,
        338,
        333,
        330,
        337,
        410,
        385,
        386,
        413,
        395,
        400,
        407,
        392,
        67,
        92,
        91,
        64,
        86,
        194,
        193,
        81,
        154,
        101,
        98,
        153,
        145,
        144,
        147,
        150,
        282,
        257,
        262,
        281,
        267,
        272,
        275,
        268,
        451,
        476,
        475,
        448,
        470,
        457,
        458,
        465
      ],
      "E_complement": [
        3,
        5,
        40
      ],
      "Lambda_complement": [
        4,
        25,
        161
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (35, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        121,
        68,
        51,
        99,
        97,
        114,
        80,
        219,
        217,
        202,
        232,
        156,
        193,
        210,
        324,
        256,
        349,
        165,
        307,
        355,
        353,
        370,
        336,
        475,
        473,
        458,
        488,
        440,
        449,
        466,
        421,
        411,
        441,
        426,
        424,
        504,
        399,
        434,
        459,
        143,
        281,
        266,
        343,
        291,
        257,
        274,
        272,
        155,
        185,
        170,
        168,
        248,
        366,
        150,
        203,
        110,
        25,
        10,
        115,
        35,
        1,
        18,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        16,
        23,
        8,
        35,
        83,
        80,
        36,
        210,
        205,
        202,
        209,
        327,
        344,
        347,
        320,
        338,
        333,
        330,
        337,
        273,
        385,
        386,
        278,
        395,
        400,
        407,
        392,
        67,
        92,
        91,
        64,
        86,
        194,
        193,
        81,
        154,
        101,
        98,
        153,
        145,
        144,
        147,
        150,
        282,
        257,
        262,
        281,
        384,
        272,
        275,
        391,
        451,
        476,
        475,
        448,
        470,
        457,
        458,
        465
      ],
      "E_complement": [
        3,
        5,
        40
      ],
      "Lambda_complement": [
        4,
        25,
        161
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (36, 3, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        122,
        68,
        51,
        99,
        97,
        114,
        80,
        347,
        345,
        330,
        360,
        284,
        322,
        337,
        452,
        384,
        478,
        294,
        435,
        483,
        481,
        498,
        464,
        219,
        217,
        202,
        232,
        184,
        194,
        209,
        166,
        155,
        185,
        170,
        168,
        248,
        143,
        177,
        203,
        271,
        410,
        393,
        471,
        419,
        385,
        402,
        400,
        283,
        313,
        298,
        296,
        376,
        493,
        277,
        331,
        109,
        26,
        9,
        115,
        35,
        1,
        18,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        16,
        23,
        8,
        35,
        83,
        80,
        36,
        90,
        69,
        66,
        89,
        199,
        216,
        219,
        192,
        346,
        325,
        322,
        345,
        281,
        137,
        138,
        286,
        267,
        272,
        279,
        264,
        67,
        92,
        91,
        64,
        478,
        74,
        73,
        473,
        18,
        493,
        490,
        17,
        25,
        24,
        27,
        30,
        274,
        265,
        270,
        273,
        256,
        144,
        147,
        263,
        323,
        348,
        347,
        320,
        222,
        193,
        194,
        217
      ],
      "E_complement": [
        3,
        5,
        40
      ],
      "Lambda_complement": [
        4,
        41,
        392
      ]
    },
    {
      "invariants_key": "(9, (33, 8, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        133,
        196,
        6,
        24,
        157,
        166,
        35,
        288,
        371,
        414,
        283,
        451,
        445,
        390,
        259,
        253,
        63,
        126,
        251,
        216,
        93,
        102,
        53,
        480,
        357,
        350,
        475,
        504,
        381,
        326,
        312,
        256,
        389,
        325,
        315,
        280,
        331,
        422,
        291,
        32,
        165,
        158,
        27,
        249,
        250,
        252,
        184,
        448,
        446,
        382,
        507,
        472,
        349,
        358,
        483,
        224,
        101,
        94,
        13,
        67,
        7,
        1,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        12,
        23,
        22,
        34,
        36,
        63,
        62,
        40,
        41,
        42,
        44,
        64,
        157,
        153,
        67,
        85,
        143,
        147,
        78,
        125,
        167,
        187,
        102,
        104,
        181,
        177,
        107,
        290,
        292,
        319,
        318,
        304,
        305,
        306,
        308,
        280,
        281,
        282,
        284,
        266,
        268,
        279,
        278,
        381,
        423,
        443,
        358,
        368,
        429,
        425,
        371,
        344,
        389,
        385,
        347,
        341,
        399,
        403,
        334
      ],
      "E_complement": [
        17,
        71,
        128
      ],
      "Lambda_complement": [
        7,
        24,
        192
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 2), (34, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        315,
        14,
        61,
        300,
        295,
        274,
        17,
        360,
        363,
        358,
        365,
        324,
        375,
        122,
        65,
        448,
        195,
        454,
        461,
        220,
        239,
        234,
        465,
        144,
        171,
        406,
        421,
        396,
        391,
        442,
        441,
        384,
        187,
        438,
        389,
        172,
        167,
        170,
        425,
        208,
        211,
        230,
        237,
        252,
        207,
        506,
        449,
        120,
        379,
        70,
        77,
        356,
        343,
        362,
        81,
        272,
        299,
        46,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        8,
        4,
        5,
        31,
        54,
        52,
        53,
        48,
        49,
        27,
        50,
        119,
        118,
        116,
        117,
        112,
        245,
        115,
        114,
        64,
        65,
        67,
        198,
        71,
        110,
        68,
        75,
        170,
        246,
        281,
        113,
        173,
        241,
        174,
        242,
        192,
        193,
        235,
        194,
        239,
        106,
        202,
        197,
        128,
        220,
        131,
        223,
        137,
        219,
        308,
        216,
        263,
        158,
        180,
        181,
        176,
        177,
        179,
        298
      ],
      "E_complement": [
        4,
        48,
        90
      ],
      "Lambda_complement": [
        14,
        34,
        386
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        131,
        134,
        5,
        136,
        11,
        14,
        141,
        96,
        99,
        202,
        201,
        232,
        235,
        66,
        65,
        208,
        451,
        362,
        121,
        328,
        331,
        482,
        481,
        268,
        399,
        394,
        265,
        388,
        263,
        258,
        385,
        303,
        300,
        298,
        297,
        264,
        267,
        269,
        270,
        480,
        355,
        458,
        329,
        120,
        491,
        322,
        209,
        64,
        195,
        106,
        233,
        200,
        75,
        226,
        97,
        32,
        35,
        37,
        38,
        7,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        30,
        28,
        9,
        39,
        50,
        52,
        37,
        40,
        45,
        43,
        42,
        103,
        114,
        116,
        101,
        199,
        109,
        107,
        197,
        64,
        65,
        67,
        70,
        79,
        94,
        92,
        73,
        375,
        358,
        356,
        369,
        376,
        377,
        379,
        382,
        336,
        341,
        339,
        338,
        496,
        330,
        332,
        498,
        272,
        277,
        275,
        274,
        287,
        266,
        268,
        285,
        311,
        294,
        292,
        305,
        312,
        313,
        315,
        318
      ],
      "E_complement": [
        8,
        20,
        421
      ],
      "Lambda_complement": [
        4,
        16,
        169
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (37, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        5,
        38,
        37,
        12,
        73,
        106,
        41,
        232,
        171,
        142,
        203,
        228,
        231,
        194,
        199,
        123,
        387,
        422,
        88,
        119,
        463,
        490,
        84,
        296,
        301,
        270,
        269,
        292,
        353,
        322,
        257,
        256,
        325,
        358,
        293,
        268,
        265,
        298,
        297,
        83,
        491,
        462,
        112,
        95,
        423,
        386,
        124,
        192,
        195,
        230,
        227,
        204,
        143,
        170,
        239,
        40,
        109,
        78,
        13,
        36,
        33,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        7,
        6,
        5,
        4,
        15,
        30,
        32,
        49,
        8,
        25,
        39,
        54,
        79,
        142,
        176,
        113,
        152,
        137,
        183,
        166,
        173,
        172,
        175,
        174,
        170,
        171,
        168,
        169,
        419,
        434,
        416,
        433,
        392,
        409,
        395,
        410,
        274,
        275,
        447,
        446,
        343,
        390,
        440,
        361,
        272,
        273,
        445,
        444,
        279,
        278,
        296,
        297,
        287,
        270,
        284,
        269,
        308,
        293,
        311,
        294
      ],
      "E_complement": [
        6,
        18,
        394
      ],
      "Lambda_complement": [
        16,
        44,
        192
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (35, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        35,
        38,
        37,
        68,
        71,
        14,
        45,
        172,
        143,
        230,
        229,
        132,
        135,
        162,
        129,
        416,
        83,
        422,
        389,
        484,
        455,
        398,
        397,
        300,
        303,
        326,
        149,
        260,
        295,
        258,
        257,
        288,
        259,
        294,
        293,
        264,
        267,
        354,
        177,
        448,
        483,
        426,
        425,
        388,
        119,
        386,
        417,
        160,
        163,
        134,
        165,
        136,
        171,
        194,
        193,
        96,
        99,
        42,
        9,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        34,
        79,
        70,
        84,
        85,
        88,
        89,
        91,
        90,
        199,
        249,
        212,
        149,
        200,
        322,
        203,
        202,
        144,
        282,
        147,
        146,
        143,
        142,
        156,
        221,
        471,
        470,
        460,
        453,
        472,
        473,
        475,
        474,
        384,
        385,
        387,
        386,
        416,
        414,
        388,
        397,
        272,
        273,
        275,
        153,
        287,
        350,
        268,
        269,
        343,
        278,
        379,
        325,
        328,
        329,
        331,
        193
      ],
      "E_complement": [
        4,
        24,
        456
      ],
      "Lambda_complement": [
        8,
        16,
        39
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (37, 6, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        35,
        38,
        37,
        68,
        71,
        14,
        45,
        172,
        143,
        230,
        229,
        132,
        135,
        162,
        129,
        416,
        83,
        422,
        389,
        484,
        455,
        398,
        397,
        300,
        303,
        326,
        149,
        260,
        295,
        258,
        257,
        288,
        259,
        294,
        293,
        264,
        267,
        354,
        177,
        448,
        483,
        426,
        425,
        388,
        119,
        386,
        417,
        160,
        163,
        134,
        165,
        136,
        171,
        194,
        193,
        96,
        99,
        42,
        9,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        34,
        79,
        70,
        84,
        85,
        172,
        89,
        91,
        90,
        199,
        249,
        212,
        149,
        200,
        322,
        203,
        202,
        144,
        282,
        103,
        146,
        143,
        142,
        156,
        221,
        471,
        470,
        460,
        453,
        472,
        473,
        475,
        302,
        384,
        385,
        387,
        386,
        416,
        414,
        388,
        397,
        272,
        485,
        275,
        153,
        287,
        350,
        268,
        269,
        343,
        278,
        379,
        325,
        328,
        329,
        331,
        193
      ],
      "E_complement": [
        4,
        24,
        456
      ],
      "Lambda_complement": [
        8,
        16,
        39
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (38, 6, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        12,
        10,
        9,
        72,
        75,
        21,
        25,
        215,
        219,
        138,
        137,
        200,
        203,
        194,
        206,
        448,
        163,
        453,
        457,
        392,
        388,
        474,
        473,
        280,
        283,
        330,
        38,
        263,
        267,
        258,
        257,
        271,
        259,
        266,
        265,
        272,
        275,
        322,
        46,
        384,
        396,
        466,
        465,
        456,
        171,
        461,
        449,
        192,
        195,
        202,
        198,
        223,
        211,
        130,
        129,
        64,
        67,
        29,
        17,
        8,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        60,
        78,
        223,
        202,
        236,
        233,
        244,
        245,
        243,
        246,
        111,
        29,
        76,
        137,
        112,
        454,
        115,
        114,
        128,
        310,
        135,
        134,
        191,
        186,
        156,
        89,
        335,
        330,
        380,
        361,
        336,
        341,
        339,
        338,
        416,
        421,
        423,
        422,
        488,
        410,
        428,
        441,
        288,
        289,
        291,
        149,
        319,
        506,
        284,
        281,
        495,
        298,
        443,
        457,
        468,
        469,
        467,
        101
      ],
      "E_complement": [
        7,
        49,
        337
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 1), (34, 0, 2))",
      "min_affine_weights": [
        12,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        319,
        156,
        409,
        210,
        471,
        254,
        449,
        218,
        341,
        220,
        84,
        130,
        311,
        468,
        283,
        10,
        271,
        150,
        233,
        104,
        343,
        473,
        481,
        234,
        351,
        76,
        451,
        2,
        397,
        20,
        417,
        394,
        63,
        316,
        398,
        466,
        93,
        52,
        193,
        474,
        223,
        502,
        201,
        264,
        55,
        404,
        145,
        266,
        133,
        284,
        169,
        482,
        87,
        324,
        203,
        352,
        95,
        332,
        265,
        258,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        9,
        10,
        31,
        58,
        78,
        43,
        75,
        64,
        52,
        69,
        49,
        167,
        166,
        162,
        163,
        188,
        169,
        173,
        172,
        232,
        136,
        234,
        153,
        146,
        225,
        151,
        227,
        257,
        373,
        260,
        368,
        367,
        271,
        382,
        266,
        334,
        347,
        331,
        333,
        326,
        320,
        324,
        325,
        467,
        423,
        470,
        421,
        430,
        477,
        428,
        460,
        489,
        488,
        504,
        493,
        486,
        487,
        483,
        482
      ],
      "E_complement": [
        12,
        16,
        97
      ],
      "Lambda_complement": [
        7,
        19,
        97
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (38, 3, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        10,
        9,
        24,
        27,
        18,
        17,
        148,
        23,
        186,
        185,
        168,
        171,
        134,
        133,
        192,
        195,
        202,
        201,
        216,
        219,
        210,
        81,
        84,
        87,
        122,
        121,
        104,
        107,
        70,
        69,
        68,
        379,
        106,
        105,
        120,
        327,
        86,
        85,
        208,
        83,
        218,
        217,
        200,
        203,
        194,
        193,
        132,
        443,
        170,
        169,
        184,
        391,
        150,
        21,
        16,
        19,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        9,
        27,
        50,
        24,
        25,
        16,
        17,
        19,
        58,
        127,
        126,
        148,
        125,
        412,
        373,
        375,
        374,
        100,
        101,
        103,
        102,
        367,
        366,
        364,
        365,
        63,
        22,
        216,
        217,
        208,
        209,
        55,
        30,
        192,
        193,
        39,
        34,
        47,
        42,
        200,
        201,
        164,
        165,
        67,
        66,
        331,
        330,
        428,
        429,
        91,
        90,
        84,
        189,
        348,
        437,
        339,
        338
      ],
      "E_complement": [
        32,
        196,
        256
      ],
      "Lambda_complement": [
        4,
        224,
        256
      ]
    },
    {
      "invariants_key": "(9, (38, 5, 1), (32, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        246,
        173,
        492,
        439,
        282,
        281,
        216,
        97,
        46,
        45,
        308,
        311,
        450,
        379,
        64,
        67,
        164,
        181,
        190,
        175,
        90,
        89,
        152,
        155,
        212,
        109,
        206,
        119,
        130,
        129,
        128,
        57,
        134,
        133,
        412,
        415,
        410,
        291,
        168,
        171,
        174,
        245,
        436,
        495,
        434,
        433,
        48,
        51,
        140,
        53,
        150,
        47,
        42,
        41,
        24,
        27,
        12,
        29,
        22,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        18,
        52,
        53,
        48,
        49,
        11,
        10,
        87,
        86,
        84,
        85,
        80,
        81,
        83,
        78,
        88,
        89,
        99,
        98,
        103,
        102,
        92,
        93,
        175,
        430,
        148,
        149,
        144,
        401,
        171,
        170,
        160,
        189,
        163,
        162,
        167,
        166,
        164,
        165,
        248,
        505,
        195,
        194,
        199,
        454,
        252,
        225,
        247,
        246,
        244,
        245,
        240,
        241,
        243,
        242
      ],
      "E_complement": [
        8,
        69,
        256
      ],
      "Lambda_complement": [
        28,
        32,
        256
      ]
    },
    {
      "invariants_key": "(9, (38, 5, 1), (33, 3, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        438,
        109,
        172,
        375,
        282,
        281,
        408,
        481,
        46,
        45,
        308,
        311,
        130,
        251,
        448,
        451,
        100,
        117,
        126,
        111,
        474,
        473,
        88,
        91,
        404,
        493,
        398,
        503,
        66,
        65,
        64,
        57,
        70,
        69,
        348,
        351,
        346,
        291,
        104,
        107,
        110,
        437,
        372,
        175,
        370,
        369,
        48,
        51,
        76,
        53,
        86,
        47,
        42,
        41,
        24,
        27,
        12,
        29,
        22,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        18,
        52,
        53,
        48,
        49,
        100,
        10,
        248,
        150,
        148,
        149,
        144,
        145,
        147,
        142,
        152,
        153,
        163,
        162,
        167,
        166,
        156,
        157,
        239,
        366,
        212,
        213,
        208,
        337,
        235,
        234,
        224,
        253,
        227,
        226,
        231,
        230,
        139,
        229,
        23,
        505,
        67,
        66,
        71,
        454,
        124,
        97,
        119,
        118,
        116,
        117,
        112,
        113,
        115,
        114
      ],
      "E_complement": [
        8,
        132,
        294
      ],
      "Lambda_complement": [
        25,
        32,
        264
      ]
    },
    {
      "invariants_key": "(9, (38, 5, 1), (34, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        174,
        125,
        444,
        367,
        274,
        273,
        136,
        249,
        38,
        37,
        308,
        311,
        410,
        491,
        192,
        195,
        100,
        109,
        118,
        127,
        210,
        209,
        72,
        75,
        148,
        229,
        134,
        247,
        90,
        89,
        88,
        41,
        94,
        93,
        332,
        335,
        330,
        315,
        120,
        123,
        126,
        173,
        364,
        447,
        362,
        361,
        48,
        51,
        68,
        53,
        86,
        39,
        34,
        33,
        16,
        19,
        28,
        21,
        14,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        12,
        26,
        60,
        61,
        56,
        57,
        100,
        242,
        8,
        158,
        156,
        157,
        152,
        153,
        96,
        118,
        104,
        105,
        163,
        162,
        167,
        166,
        108,
        109,
        23,
        278,
        220,
        221,
        216,
        473,
        19,
        18,
        27,
        13,
        227,
        226,
        231,
        230,
        115,
        229,
        31,
        393,
        67,
        66,
        71,
        326,
        119,
        97,
        127,
        126,
        124,
        125,
        120,
        121,
        123,
        122
      ],
      "E_complement": [
        10,
        162,
        256
      ],
      "Lambda_complement": [
        32,
        151,
        256
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (32, 5, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        73,
        24,
        107,
        18,
        33,
        224,
        211,
        234,
        153,
        205,
        187,
        242,
        241,
        384,
        435,
        394,
        505,
        408,
        475,
        402,
        401,
        352,
        355,
        362,
        297,
        376,
        267,
        327,
        321,
        320,
        326,
        266,
        377,
        296,
        363,
        354,
        353,
        400,
        403,
        474,
        409,
        504,
        395,
        434,
        385,
        240,
        243,
        186,
        204,
        152,
        235,
        210,
        225,
        32,
        19,
        106,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        18,
        9,
        59,
        58,
        74,
        57,
        70,
        49,
        51,
        54,
        187,
        190,
        184,
        185,
        180,
        177,
        179,
        178,
        132,
        129,
        131,
        156,
        139,
        142,
        136,
        137,
        443,
        442,
        444,
        441,
        432,
        433,
        435,
        424,
        384,
        385,
        387,
        496,
        395,
        508,
        396,
        393,
        260,
        257,
        259,
        258,
        267,
        270,
        264,
        265,
        315,
        318,
        294,
        313,
        308,
        305,
        307,
        306
      ],
      "E_complement": [
        4,
        48,
        64
      ],
      "Lambda_complement": [
        4,
        26,
        96
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (34, 5, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        15,
        40,
        77,
        34,
        65,
        192,
        163,
        202,
        175,
        189,
        237,
        226,
        225,
        256,
        355,
        266,
        367,
        296,
        301,
        290,
        289,
        448,
        451,
        458,
        463,
        488,
        397,
        439,
        385,
        384,
        438,
        396,
        489,
        462,
        459,
        450,
        449,
        288,
        291,
        300,
        297,
        366,
        267,
        354,
        257,
        224,
        227,
        236,
        188,
        174,
        203,
        162,
        193,
        64,
        35,
        76,
        41,
        14,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        38,
        9,
        111,
        110,
        138,
        121,
        146,
        113,
        103,
        118,
        495,
        510,
        504,
        505,
        480,
        497,
        487,
        486,
        400,
        385,
        407,
        424,
        415,
        398,
        392,
        393,
        239,
        238,
        232,
        237,
        240,
        229,
        231,
        200,
        128,
        129,
        151,
        100,
        159,
        124,
        152,
        137,
        272,
        257,
        279,
        278,
        287,
        270,
        264,
        265,
        367,
        382,
        326,
        377,
        352,
        369,
        359,
        358
      ],
      "E_complement": [
        6,
        16,
        328
      ],
      "Lambda_complement": [
        4,
        16,
        42
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (35, 5, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        5,
        6,
        11,
        24,
        79,
        30,
        65,
        192,
        159,
        198,
        145,
        165,
        213,
        222,
        219,
        256,
        351,
        262,
        337,
        280,
        277,
        286,
        283,
        448,
        453,
        454,
        459,
        472,
        399,
        419,
        385,
        384,
        418,
        398,
        473,
        458,
        455,
        452,
        449,
        282,
        287,
        276,
        281,
        336,
        263,
        350,
        257,
        218,
        223,
        212,
        164,
        144,
        199,
        158,
        193,
        64,
        31,
        78,
        25,
        10,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        22,
        52,
        51,
        71,
        70,
        142,
        99,
        156,
        81,
        117,
        84,
        455,
        486,
        482,
        483,
        496,
        465,
        501,
        500,
        416,
        385,
        421,
        386,
        407,
        438,
        434,
        397,
        199,
        198,
        194,
        197,
        208,
        201,
        245,
        242,
        128,
        129,
        165,
        72,
        151,
        90,
        146,
        179,
        288,
        257,
        293,
        292,
        279,
        310,
        306,
        307,
        327,
        358,
        324,
        355,
        368,
        337,
        331,
        372
      ],
      "E_complement": [
        8,
        32,
        84
      ],
      "Lambda_complement": [
        6,
        24,
        32
      ]
    },
    {
      "invariants_key": "(9, (34, 5, 2), (32, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        79,
        364,
        9,
        265,
        103,
        49,
        97,
        224,
        175,
        467,
        169,
        445,
        135,
        206,
        193,
        448,
        463,
        454,
        393,
        424,
        423,
        494,
        417,
        352,
        367,
        294,
        310,
        264,
        263,
        270,
        266,
        320,
        271,
        262,
        99,
        360,
        6,
        366,
        318,
        416,
        495,
        422,
        220,
        392,
        178,
        462,
        449,
        192,
        207,
        134,
        201,
        168,
        167,
        174,
        225,
        96,
        111,
        57,
        41,
        8,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        24,
        10,
        29,
        41,
        62,
        42,
        59,
        124,
        39,
        35,
        34,
        169,
        190,
        170,
        187,
        160,
        167,
        163,
        162,
        128,
        129,
        131,
        132,
        137,
        152,
        214,
        157,
        425,
        482,
        428,
        445,
        432,
        439,
        437,
        436,
        406,
        407,
        403,
        404,
        399,
        414,
        394,
        413,
        278,
        279,
        275,
        328,
        271,
        286,
        266,
        285,
        297,
        318,
        300,
        317,
        304,
        311,
        309,
        308
      ],
      "E_complement": [
        10,
        20,
        65
      ],
      "Lambda_complement": [
        6,
        16,
        74
      ]
    },
    {
      "invariants_key": "(9, (34, 5, 2), (34, 3, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        79,
        428,
        9,
        457,
        103,
        49,
        97,
        160,
        239,
        339,
        233,
        317,
        199,
        142,
        129,
        320,
        335,
        326,
        265,
        296,
        295,
        366,
        289,
        416,
        431,
        486,
        502,
        456,
        455,
        462,
        458,
        384,
        463,
        454,
        99,
        424,
        6,
        430,
        510,
        288,
        367,
        294,
        156,
        264,
        242,
        334,
        321,
        128,
        143,
        198,
        137,
        232,
        231,
        238,
        161,
        96,
        111,
        57,
        41,
        8,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        24,
        10,
        29,
        41,
        124,
        42,
        59,
        252,
        39,
        35,
        34,
        425,
        446,
        426,
        443,
        416,
        423,
        419,
        418,
        384,
        385,
        387,
        454,
        393,
        408,
        342,
        413,
        169,
        98,
        172,
        189,
        242,
        183,
        181,
        180,
        150,
        151,
        147,
        148,
        143,
        158,
        138,
        157,
        278,
        279,
        275,
        456,
        271,
        286,
        328,
        285,
        297,
        318,
        300,
        317,
        304,
        311,
        309,
        308
      ],
      "E_complement": [
        10,
        20,
        65
      ],
      "Lambda_complement": [
        6,
        16,
        66
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (33, 3, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        77,
        74,
        9,
        38,
        37,
        34,
        47,
        176,
        179,
        170,
        167,
        200,
        133,
        156,
        223,
        384,
        397,
        452,
        455,
        488,
        427,
        482,
        431,
        318,
        381,
        298,
        359,
        264,
        261,
        338,
        337,
        320,
        269,
        346,
        281,
        374,
        373,
        290,
        303,
        480,
        483,
        426,
        423,
        392,
        453,
        396,
        463,
        128,
        141,
        148,
        151,
        248,
        187,
        162,
        239,
        46,
        109,
        106,
        39,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        12,
        13,
        43,
        42,
        78,
        61,
        37,
        33,
        39,
        38,
        171,
        157,
        172,
        173,
        160,
        161,
        167,
        163,
        226,
        132,
        135,
        134,
        139,
        138,
        140,
        186,
        427,
        456,
        428,
        445,
        291,
        417,
        423,
        422,
        384,
        385,
        260,
        390,
        395,
        410,
        396,
        397,
        256,
        386,
        263,
        356,
        267,
        266,
        268,
        314,
        299,
        285,
        300,
        301,
        288,
        289,
        295,
        421
      ],
      "E_complement": [
        6,
        16,
        64
      ],
      "Lambda_complement": [
        5,
        16,
        98
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (36, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        265,
        288,
        169,
        44,
        37,
        12,
        133,
        22,
        31,
        418,
        299,
        46,
        295,
        154,
        275,
        322,
        459,
        226,
        235,
        110,
        487,
        206,
        455,
        468,
        93,
        224,
        489,
        236,
        101,
        216,
        209,
        452,
        205,
        112,
        505,
        252,
        245,
        72,
        193,
        198,
        207,
        486,
        367,
        490,
        227,
        458,
        67,
        262,
        399,
        50,
        59,
        318,
        183,
        266,
        3,
        132,
        269,
        292,
        45,
        168,
        33,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        9,
        24,
        32,
        33,
        95,
        94,
        168,
        103,
        124,
        122,
        127,
        126,
        93,
        51,
        116,
        117,
        392,
        85,
        125,
        413,
        220,
        482,
        503,
        42,
        11,
        10,
        34,
        76,
        29,
        194,
        52,
        37,
        70,
        56,
        61,
        480,
        66,
        415,
        57,
        71,
        75,
        90,
        98,
        99,
        64,
        472,
        105,
        182,
        73,
        72,
        96,
        14,
        31,
        113,
        54,
        55,
        22,
        23,
        63,
        423
      ],
      "E_complement": [
        5,
        17,
        328
      ],
      "Lambda_complement": [
        16,
        164,
        263
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (38, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        153,
        176,
        57,
        44,
        37,
        12,
        21,
        70,
        79,
        50,
        43,
        190,
        39,
        90,
        211,
        466,
        459,
        370,
        379,
        366,
        487,
        350,
        455,
        388,
        269,
        480,
        377,
        492,
        501,
        280,
        273,
        340,
        461,
        288,
        425,
        316,
        309,
        472,
        449,
        342,
        351,
        486,
        511,
        490,
        371,
        458,
        323,
        6,
        31,
        98,
        107,
        254,
        119,
        10,
        147,
        20,
        157,
        180,
        45,
        56,
        33,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        9,
        17,
        32,
        33,
        79,
        78,
        184,
        126,
        108,
        106,
        111,
        110,
        77,
        355,
        100,
        101,
        90,
        69,
        109,
        287,
        220,
        368,
        53,
        42,
        11,
        10,
        34,
        268,
        333,
        402,
        356,
        37,
        262,
        360,
        365,
        370,
        258,
        285,
        361,
        263,
        267,
        74,
        290,
        291,
        256,
        26,
        297,
        502,
        265,
        264,
        121,
        14,
        22,
        97,
        358,
        359,
        326,
        327,
        367,
        117
      ],
      "E_complement": [
        3,
        65,
        128
      ],
      "Lambda_complement": [
        30,
        161,
        303
      ]
    },
    {
      "invariants_key": "(9, (38, 0, 1), (32, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        506,
        383,
        488,
        501,
        143,
        359,
        368,
        461,
        346,
        121,
        328,
        469,
        450,
        327,
        246,
        301,
        442,
        372,
        142,
        309,
        290,
        129,
        507,
        269,
        60,
        415,
        264,
        51,
        386,
        391,
        400,
        237,
        122,
        105,
        472,
        245,
        226,
        471,
        230,
        491,
        362,
        95,
        200,
        357,
        356,
        71,
        80,
        285,
        172,
        191,
        40,
        163,
        402,
        167,
        176,
        13,
        154,
        159,
        30,
        21,
        2,
        17,
        16
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        8,
        9,
        14,
        16,
        58,
        59,
        35,
        61,
        50,
        51,
        52,
        42,
        95,
        65,
        70,
        71,
        143,
        145,
        78,
        85,
        101,
        123,
        124,
        125,
        114,
        108,
        116,
        117,
        282,
        283,
        259,
        285,
        274,
        275,
        276,
        266,
        288,
        289,
        510,
        480,
        296,
        307,
        302,
        304,
        325,
        347,
        348,
        349,
        338,
        332,
        340,
        341,
        357,
        353,
        358,
        359,
        360,
        374,
        366,
        367
      ],
      "E_complement": [
        6,
        10,
        193
      ],
      "Lambda_complement": [
        5,
        26,
        194
      ]
    },
    {
      "invariants_key": "(9, (39, 3, 1), (32, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        220,
        235,
        122,
        197,
        57,
        227,
        82,
        477,
        332,
        507,
        330,
        373,
        452,
        499,
        354,
        173,
        156,
        70,
        58,
        5,
        20,
        35,
        127,
        285,
        268,
        315,
        266,
        437,
        388,
        307,
        290,
        461,
        348,
        345,
        456,
        357,
        468,
        369,
        448,
        125,
        254,
        251,
        106,
        231,
        68,
        243,
        66,
        447,
        398,
        299,
        282,
        311,
        294,
        291,
        306,
        189,
        140,
        59,
        24,
        21,
        4,
        1,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        8,
        9,
        12,
        11,
        23,
        55,
        52,
        18,
        31,
        30,
        27,
        28,
        70,
        65,
        68,
        69,
        173,
        170,
        76,
        77,
        81,
        86,
        83,
        82,
        95,
        88,
        91,
        90,
        279,
        278,
        277,
        274,
        318,
        286,
        283,
        317,
        256,
        257,
        487,
        480,
        264,
        265,
        268,
        267,
        337,
        342,
        339,
        338,
        351,
        344,
        347,
        346,
        326,
        321,
        324,
        325,
        328,
        335,
        332,
        333
      ],
      "E_complement": [
        11,
        32,
        128
      ],
      "Lambda_complement": [
        6,
        33,
        194
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (34, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        22,
        291,
        36,
        267,
        50,
        49,
        278,
        83,
        70,
        371,
        404,
        407,
        386,
        385,
        352,
        85,
        374,
        373,
        164,
        167,
        178,
        177,
        304,
        5,
        294,
        293,
        276,
        81,
        46,
        257,
        256,
        259,
        80,
        277,
        292,
        295,
        306,
        289,
        176,
        179,
        394,
        165,
        372,
        375,
        354,
        369,
        384,
        175,
        406,
        405,
        68,
        87,
        82,
        279,
        48,
        51,
        38,
        37,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        5,
        19,
        38,
        100,
        101,
        28,
        21,
        99,
        106,
        167,
        154,
        172,
        165,
        168,
        169,
        171,
        170,
        200,
        193,
        183,
        190,
        207,
        206,
        184,
        185,
        295,
        302,
        300,
        293,
        288,
        289,
        291,
        290,
        316,
        309,
        323,
        330,
        307,
        262,
        324,
        325,
        392,
        393,
        395,
        394,
        391,
        442,
        396,
        389,
        495,
        494,
        408,
        409,
        488,
        481,
        407,
        414
      ],
      "E_complement": [
        9,
        16,
        192
      ],
      "Lambda_complement": [
        8,
        52,
        64
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 2), (32, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        15,
        26,
        149,
        184,
        183,
        162,
        45,
        96,
        111,
        122,
        245,
        216,
        215,
        194,
        77,
        448,
        335,
        346,
        341,
        376,
        503,
        482,
        493,
        416,
        303,
        314,
        309,
        280,
        407,
        386,
        397,
        260,
        399,
        278,
        405,
        308,
        311,
        294,
        301,
        352,
        495,
        510,
        501,
        476,
        343,
        322,
        333,
        192,
        203,
        218,
        85,
        120,
        119,
        98,
        233,
        160,
        35,
        186,
        49,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        10,
        14,
        16,
        17,
        51,
        50,
        41,
        45,
        32,
        36,
        35,
        34,
        115,
        114,
        117,
        113,
        124,
        120,
        99,
        98,
        161,
        65,
        95,
        186,
        86,
        82,
        80,
        81,
        371,
        370,
        368,
        372,
        377,
        381,
        355,
        354,
        320,
        416,
        443,
        350,
        339,
        343,
        336,
        337,
        256,
        257,
        262,
        258,
        271,
        267,
        272,
        273,
        307,
        306,
        300,
        296,
        293,
        289,
        291,
        290
      ],
      "E_complement": [
        4,
        8,
        128
      ],
      "Lambda_complement": [
        5,
        24,
        225
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (33, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        73,
        88,
        27,
        338,
        337,
        304,
        307,
        58,
        121,
        104,
        43,
        98,
        97,
        160,
        163,
        234,
        169,
        184,
        251,
        498,
        497,
        279,
        403,
        218,
        30,
        357,
        203,
        194,
        300,
        192,
        195,
        202,
        137,
        152,
        219,
        402,
        401,
        496,
        372,
        125,
        185,
        168,
        262,
        335,
        161,
        96,
        99,
        42,
        105,
        120,
        59,
        306,
        305,
        336,
        339,
        26,
        89,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        8,
        13,
        27,
        26,
        24,
        29,
        16,
        17,
        19,
        22,
        59,
        62,
        60,
        61,
        48,
        53,
        55,
        54,
        32,
        37,
        39,
        38,
        43,
        46,
        44,
        45,
        75,
        186,
        344,
        185,
        340,
        177,
        71,
        178,
        164,
        161,
        87,
        162,
        91,
        170,
        168,
        169,
        132,
        113,
        135,
        130,
        143,
        142,
        140,
        125,
        159,
        382,
        156,
        109,
        148,
        97,
        151,
        370
      ],
      "E_complement": [
        6,
        129,
        291
      ],
      "Lambda_complement": [
        4,
        194,
        256
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 2), (34, 3, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        161,
        26,
        149,
        184,
        183,
        162,
        131,
        96,
        111,
        122,
        245,
        216,
        215,
        194,
        77,
        448,
        335,
        346,
        341,
        376,
        503,
        482,
        493,
        416,
        303,
        404,
        309,
        438,
        407,
        386,
        397,
        260,
        399,
        278,
        405,
        308,
        311,
        294,
        301,
        352,
        495,
        510,
        501,
        476,
        343,
        322,
        333,
        192,
        203,
        218,
        85,
        120,
        119,
        98,
        233,
        160,
        35,
        186,
        49,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        10,
        14,
        16,
        17,
        51,
        50,
        41,
        45,
        32,
        36,
        35,
        34,
        115,
        114,
        117,
        113,
        124,
        120,
        99,
        98,
        161,
        65,
        95,
        186,
        429,
        82,
        80,
        426,
        371,
        370,
        368,
        372,
        377,
        381,
        355,
        354,
        320,
        416,
        443,
        350,
        339,
        172,
        171,
        337,
        256,
        257,
        262,
        258,
        271,
        267,
        272,
        273,
        307,
        306,
        300,
        296,
        293,
        289,
        291,
        290
      ],
      "E_complement": [
        4,
        8,
        32
      ],
      "Lambda_complement": [
        5,
        24,
        226
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 2), (36, 3, 2))",
      "min_affine_weights": [
        8,
        12
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        161,
        26,
        149,
        184,
        183,
        162,
        131,
        96,
        111,
        122,
        245,
        216,
        215,
        194,
        77,
        448,
        335,
        346,
        341,
        376,
        503,
        482,
        493,
        416,
        303,
        404,
        309,
        438,
        407,
        386,
        397,
        260,
        399,
        278,
        405,
        308,
        311,
        294,
        301,
        352,
        495,
        510,
        501,
        476,
        343,
        322,
        333,
        192,
        203,
        218,
        85,
        120,
        119,
        98,
        233,
        160,
        35,
        186,
        49,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        10,
        14,
        16,
        17,
        51,
        50,
        41,
        45,
        32,
        36,
        35,
        34,
        115,
        114,
        117,
        113,
        124,
        120,
        99,
        98,
        161,
        420,
        442,
        186,
        429,
        82,
        80,
        426,
        371,
        370,
        368,
        372,
        377,
        381,
        355,
        354,
        165,
        416,
        443,
        187,
        339,
        172,
        171,
        337,
        256,
        257,
        262,
        258,
        271,
        267,
        272,
        273,
        307,
        306,
        300,
        296,
        293,
        289,
        291,
        290
      ],
      "E_complement": [
        4,
        8,
        32
      ],
      "Lambda_complement": [
        5,
        24,
        224
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 2), (37, 3, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        65,
        11,
        93,
        72,
        123,
        67,
        103,
        192,
        243,
        203,
        157,
        136,
        187,
        131,
        213,
        384,
        470,
        494,
        477,
        456,
        414,
        422,
        405,
        320,
        278,
        348,
        285,
        378,
        350,
        358,
        341,
        316,
        342,
        314,
        349,
        284,
        286,
        282,
        277,
        448,
        406,
        402,
        413,
        436,
        478,
        486,
        469,
        128,
        143,
        139,
        221,
        200,
        251,
        195,
        169,
        64,
        39,
        75,
        33,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        12,
        28,
        42,
        61,
        79,
        88,
        105,
        121,
        102,
        118,
        115,
        100,
        207,
        216,
        221,
        205,
        210,
        194,
        243,
        228,
        177,
        438,
        384,
        128,
        441,
        168,
        170,
        444,
        463,
        472,
        474,
        458,
        469,
        453,
        499,
        484,
        161,
        422,
        407,
        151,
        447,
        174,
        171,
        445,
        278,
        279,
        274,
        276,
        267,
        283,
        298,
        317,
        335,
        344,
        366,
        382,
        353,
        369,
        371,
        356
      ],
      "E_complement": [
        5,
        17,
        40
      ],
      "Lambda_complement": [
        7,
        17,
        34
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 2), (38, 3, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        65,
        11,
        93,
        72,
        123,
        67,
        103,
        192,
        243,
        203,
        157,
        136,
        187,
        131,
        213,
        384,
        470,
        494,
        477,
        456,
        414,
        422,
        405,
        320,
        278,
        348,
        285,
        378,
        350,
        358,
        341,
        316,
        342,
        314,
        349,
        284,
        286,
        282,
        277,
        448,
        406,
        402,
        413,
        436,
        478,
        486,
        469,
        128,
        143,
        139,
        221,
        200,
        251,
        195,
        169,
        64,
        39,
        75,
        33,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        12,
        28,
        42,
        61,
        79,
        88,
        105,
        121,
        114,
        118,
        115,
        112,
        207,
        216,
        221,
        205,
        210,
        194,
        243,
        228,
        177,
        438,
        384,
        128,
        441,
        168,
        170,
        444,
        463,
        472,
        474,
        458,
        469,
        453,
        499,
        484,
        161,
        422,
        407,
        151,
        447,
        174,
        171,
        445,
        278,
        279,
        274,
        276,
        267,
        283,
        298,
        317,
        335,
        344,
        366,
        382,
        353,
        357,
        359,
        356
      ],
      "E_complement": [
        5,
        17,
        40
      ],
      "Lambda_complement": [
        7,
        17,
        34
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 2), (37, 0, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        33,
        11,
        125,
        40,
        107,
        35,
        55,
        288,
        355,
        299,
        349,
        264,
        331,
        259,
        373,
        224,
        150,
        222,
        157,
        200,
        190,
        246,
        181,
        448,
        438,
        412,
        445,
        394,
        414,
        470,
        405,
        428,
        406,
        426,
        413,
        444,
        446,
        442,
        437,
        192,
        182,
        178,
        189,
        164,
        158,
        214,
        149,
        256,
        271,
        267,
        381,
        296,
        363,
        291,
        281,
        32,
        23,
        43,
        17,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        12,
        10,
        28,
        29,
        56,
        104,
        121,
        46,
        178,
        55,
        50,
        176,
        303,
        488,
        493,
        301,
        482,
        290,
        307,
        500,
        401,
        278,
        256,
        384,
        281,
        344,
        346,
        284,
        431,
        360,
        362,
        426,
        357,
        421,
        435,
        372,
        337,
        470,
        455,
        327,
        287,
        350,
        347,
        285,
        70,
        71,
        66,
        68,
        77,
        75,
        90,
        91,
        47,
        127,
        105,
        62,
        112,
        245,
        247,
        117
      ],
      "E_complement": [
        5,
        24,
        66
      ],
      "Lambda_complement": [
        7,
        18,
        129
      ]
    },
    {
      "invariants_key": "(9, (31, 0, 4), (30, 7, 2))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        2
      ],
      "E": [
        0,
        443,
        74,
        497,
        509,
        70,
        439,
        12,
        288,
        155,
        362,
        209,
        221,
        358,
        151,
        300,
        384,
        59,
        458,
        113,
        125,
        454,
        55,
        396,
        160,
        283,
        234,
        337,
        349,
        230,
        279,
        172,
        184,
        187,
        178,
        177,
        168,
        171,
        162,
        161,
        32,
        35,
        42,
        41,
        48,
        51,
        58,
        57,
        128,
        131,
        138,
        137,
        144,
        147,
        154,
        153,
        24,
        27,
        18,
        17,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        10,
        26,
        24,
        29,
        43,
        46,
        44,
        41,
        48,
        113,
        55,
        118,
        139,
        142,
        140,
        137,
        144,
        149,
        151,
        146,
        164,
        176,
        163,
        166,
        191,
        186,
        184,
        189,
        431,
        430,
        428,
        425,
        421,
        437,
        439,
        434,
        388,
        385,
        387,
        390,
        415,
        478,
        408,
        473,
        292,
        289,
        291,
        294,
        319,
        314,
        312,
        317,
        267,
        287,
        268,
        265,
        272,
        277,
        279,
        274
      ],
      "E_complement": [
        5,
        64,
        257
      ],
      "Lambda_complement": [
        4,
        17,
        64
      ]
    },
    {
      "invariants_key": "(9, (31, 5, 2), (31, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        7,
        270,
        269,
        36,
        259,
        10,
        9,
        316,
        319,
        54,
        53,
        56,
        433,
        306,
        187,
        212,
        215,
        478,
        477,
        464,
        467,
        218,
        217,
        492,
        463,
        230,
        229,
        232,
        491,
        482,
        481,
        480,
        487,
        238,
        237,
        452,
        227,
        490,
        489,
        220,
        223,
        470,
        469,
        472,
        81,
        210,
        347,
        308,
        311,
        62,
        61,
        48,
        51,
        314,
        313,
        12,
        47,
        262,
        261,
        264,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        4,
        5,
        7,
        6,
        11,
        10,
        8,
        9,
        15,
        14,
        12,
        13,
        27,
        26,
        24,
        25,
        31,
        30,
        28,
        29,
        16,
        17,
        19,
        18,
        20,
        21,
        23,
        22,
        43,
        90,
        232,
        153,
        264,
        377,
        459,
        442,
        80,
        33,
        147,
        226,
        371,
        258,
        432,
        449,
        64,
        49,
        131,
        242,
        355,
        274,
        416,
        465,
        59,
        74,
        248,
        137,
        280,
        361,
        475,
        426
      ],
      "E_complement": [
        4,
        64,
        128
      ],
      "Lambda_complement": [
        96,
        160,
        292
      ]
    },
    {
      "invariants_key": "(9, (35, 6, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        58,
        185,
        168,
        35,
        135,
        33,
        363,
        27,
        10,
        25,
        8,
        83,
        146,
        17,
        43,
        315,
        298,
        313,
        296,
        112,
        434,
        417,
        432,
        411,
        394,
        409,
        256,
        259,
        274,
        436,
        448,
        104,
        426,
        441,
        424,
        291,
        306,
        289,
        304,
        283,
        266,
        281,
        472,
        310,
        402,
        385,
        280,
        59,
        42,
        57,
        371,
        24,
        34,
        161,
        5,
        75,
        138,
        9,
        51,
        3,
        18,
        1,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        16,
        19,
        15,
        32,
        33,
        38,
        35,
        113,
        105,
        110,
        114,
        168,
        180,
        179,
        171,
        185,
        188,
        187,
        186,
        213,
        201,
        202,
        210,
        157,
        152,
        155,
        154,
        488,
        500,
        503,
        495,
        441,
        444,
        447,
        446,
        405,
        393,
        398,
        406,
        413,
        408,
        415,
        414,
        260,
        261,
        258,
        263,
        332,
        340,
        339,
        335,
        292,
        293,
        294,
        291,
        309,
        301,
        302,
        306
      ],
      "E_complement": [
        14,
        181,
        323
      ],
      "Lambda_complement": [
        4,
        25,
        64
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (34, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        67,
        46,
        45,
        36,
        103,
        98,
        97,
        152,
        155,
        166,
        229,
        212,
        215,
        130,
        193,
        376,
        379,
        382,
        317,
        292,
        295,
        330,
        265,
        456,
        395,
        478,
        477,
        508,
        447,
        386,
        385,
        424,
        491,
        446,
        445,
        412,
        479,
        482,
        481,
        280,
        283,
        286,
        349,
        324,
        327,
        298,
        361,
        248,
        251,
        198,
        133,
        180,
        183,
        226,
        161,
        96,
        35,
        78,
        77,
        68,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        9,
        28,
        5,
        47,
        69,
        44,
        203,
        67,
        41,
        43,
        461,
        431,
        328,
        428,
        454,
        424,
        78,
        448,
        426,
        384,
        385,
        411,
        386,
        391,
        390,
        388,
        394,
        73,
        174,
        172,
        173,
        335,
        169,
        171,
        170,
        128,
        129,
        131,
        141,
        159,
        134,
        132,
        133,
        280,
        270,
        259,
        258,
        263,
        262,
        260,
        261,
        303,
        302,
        458,
        301,
        296,
        297,
        204,
        298
      ],
      "E_complement": [
        4,
        8,
        16
      ],
      "Lambda_complement": [
        15,
        23,
        100
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (36, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        13,
        90,
        89,
        72,
        69,
        66,
        65,
        240,
        243,
        138,
        135,
        232,
        235,
        194,
        207,
        432,
        435,
        436,
        441,
        392,
        395,
        476,
        465,
        286,
        275,
        314,
        313,
        374,
        379,
        258,
        257,
        350,
        339,
        378,
        377,
        310,
        315,
        322,
        321,
        496,
        499,
        500,
        505,
        456,
        459,
        412,
        401,
        176,
        179,
        202,
        199,
        168,
        171,
        130,
        143,
        64,
        77,
        26,
        25,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        17,
        60,
        13,
        88,
        197,
        220,
        351,
        207,
        209,
        215,
        85,
        91,
        472,
        223,
        66,
        80,
        210,
        72,
        86,
        132,
        129,
        183,
        134,
        139,
        138,
        140,
        150,
        217,
        346,
        348,
        478,
        467,
        337,
        343,
        342,
        384,
        389,
        391,
        413,
        443,
        394,
        396,
        397,
        304,
        282,
        263,
        258,
        267,
        266,
        268,
        269,
        475,
        345,
        94,
        477,
        464,
        465,
        340,
        470
      ],
      "E_complement": [
        6,
        16,
        32
      ],
      "Lambda_complement": [
        4,
        27,
        43
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        40,
        43,
        34,
        33,
        96,
        99,
        106,
        105,
        72,
        75,
        66,
        65,
        394,
        215,
        384,
        221,
        360,
        491,
        354,
        481,
        53,
        55,
        63,
        61,
        156,
        267,
        150,
        257,
        213,
        259,
        223,
        265,
        489,
        416,
        483,
        426,
        126,
        182,
        116,
        188,
        328,
        84,
        322,
        94,
        64,
        67,
        90,
        73,
        104,
        107,
        114,
        97,
        48,
        35,
        42,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        44,
        41,
        52,
        53,
        35,
        38,
        107,
        106,
        236,
        233,
        96,
        97,
        247,
        242,
        64,
        65,
        195,
        198,
        95,
        94,
        204,
        201,
        367,
        366,
        488,
        493,
        356,
        357,
        499,
        502,
        324,
        325,
        455,
        450,
        347,
        346,
        456,
        461,
        260,
        261,
        263,
        258,
        271,
        270,
        284,
        281,
        303,
        302,
        296,
        301,
        304,
        305,
        295,
        290
      ],
      "E_complement": [
        16,
        128,
        260
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 1), (37, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        40,
        43,
        34,
        33,
        160,
        163,
        170,
        169,
        136,
        139,
        130,
        129,
        330,
        407,
        320,
        413,
        232,
        491,
        226,
        481,
        53,
        55,
        63,
        61,
        284,
        75,
        278,
        65,
        405,
        67,
        415,
        73,
        489,
        352,
        483,
        362,
        190,
        310,
        180,
        316,
        200,
        148,
        194,
        158,
        128,
        131,
        154,
        137,
        168,
        171,
        178,
        161,
        48,
        35,
        42,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        44,
        41,
        52,
        53,
        35,
        102,
        171,
        170,
        428,
        425,
        160,
        161,
        503,
        434,
        128,
        129,
        387,
        390,
        159,
        158,
        396,
        393,
        239,
        238,
        488,
        493,
        228,
        229,
        435,
        502,
        196,
        197,
        455,
        450,
        219,
        218,
        456,
        461,
        68,
        69,
        71,
        66,
        79,
        78,
        92,
        89,
        111,
        110,
        104,
        109,
        112,
        113,
        103,
        34
      ],
      "E_complement": [
        16,
        68,
        256
      ],
      "Lambda_complement": [
        4,
        16,
        256
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (32, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        11,
        26,
        25,
        13,
        43,
        31,
        65,
        192,
        203,
        210,
        217,
        152,
        198,
        138,
        172,
        384,
        395,
        402,
        409,
        472,
        390,
        458,
        404,
        320,
        331,
        338,
        337,
        333,
        275,
        351,
        257,
        341,
        267,
        327,
        281,
        344,
        339,
        330,
        329,
        448,
        414,
        466,
        396,
        408,
        403,
        394,
        385,
        128,
        222,
        146,
        180,
        216,
        211,
        202,
        193,
        21,
        51,
        7,
        89,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        46,
        53,
        83,
        72,
        116,
        111,
        96,
        101,
        103,
        98,
        243,
        232,
        212,
        207,
        224,
        229,
        231,
        226,
        132,
        133,
        131,
        134,
        169,
        178,
        142,
        149,
        493,
        502,
        458,
        465,
        484,
        485,
        487,
        482,
        388,
        385,
        387,
        390,
        439,
        428,
        400,
        395,
        260,
        257,
        259,
        262,
        279,
        268,
        304,
        299,
        333,
        342,
        362,
        369,
        352,
        353,
        359,
        354
      ],
      "E_complement": [
        8,
        37,
        69
      ],
      "Lambda_complement": [
        4,
        24,
        33
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (32, 0, 4))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        11,
        26,
        25,
        13,
        43,
        31,
        65,
        192,
        203,
        210,
        217,
        152,
        198,
        138,
        172,
        384,
        395,
        402,
        409,
        472,
        390,
        458,
        404,
        320,
        331,
        338,
        337,
        333,
        275,
        351,
        257,
        341,
        267,
        327,
        281,
        344,
        339,
        330,
        329,
        448,
        414,
        466,
        396,
        408,
        403,
        394,
        385,
        128,
        222,
        146,
        180,
        216,
        211,
        202,
        193,
        21,
        51,
        7,
        89,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        46,
        53,
        83,
        72,
        116,
        111,
        96,
        101,
        103,
        227,
        243,
        232,
        212,
        207,
        224,
        229,
        102,
        226,
        132,
        133,
        131,
        134,
        169,
        178,
        142,
        149,
        493,
        502,
        458,
        465,
        484,
        485,
        487,
        482,
        388,
        385,
        387,
        263,
        439,
        428,
        400,
        395,
        260,
        257,
        386,
        262,
        279,
        268,
        304,
        299,
        333,
        342,
        362,
        369,
        352,
        353,
        359,
        354
      ],
      "E_complement": [
        8,
        37,
        69
      ],
      "Lambda_complement": [
        4,
        24,
        33
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (37, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        53,
        21,
        58,
        41,
        40,
        35,
        34,
        127,
        80,
        457,
        95,
        475,
        72,
        67,
        66,
        241,
        240,
        251,
        212,
        233,
        237,
        227,
        226,
        145,
        190,
        155,
        154,
        137,
        185,
        131,
        135,
        177,
        176,
        149,
        186,
        172,
        168,
        163,
        162,
        255,
        225,
        329,
        218,
        347,
        200,
        198,
        194,
        116,
        112,
        123,
        84,
        88,
        104,
        99,
        98,
        17,
        62,
        30,
        26,
        9,
        8,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        10,
        17,
        8,
        23,
        32,
        37,
        34,
        35,
        48,
        47,
        50,
        41,
        126,
        101,
        120,
        103,
        116,
        117,
        114,
        119,
        64,
        95,
        70,
        93,
        80,
        85,
        86,
        87,
        254,
        229,
        504,
        487,
        494,
        495,
        232,
        237,
        192,
        223,
        454,
        477,
        458,
        463,
        204,
        205,
        154,
        155,
        408,
        413,
        394,
        401,
        136,
        151,
        186,
        191,
        440,
        441,
        432,
        431,
        178,
        169
      ],
      "E_complement": [
        5,
        49,
        256
      ],
      "Lambda_complement": [
        4,
        24,
        256
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (40, 5, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        144,
        3,
        14,
        135,
        24,
        139,
        134,
        202,
        199,
        387,
        398,
        66,
        79,
        267,
        106,
        294,
        71,
        401,
        270,
        194,
        207,
        395,
        390,
        29,
        16,
        131,
        142,
        149,
        152,
        11,
        155,
        13,
        157,
        147,
        158,
        133,
        136,
        27,
        22,
        397,
        274,
        196,
        201,
        261,
        264,
        288,
        65,
        269,
        108,
        68,
        73,
        389,
        392,
        204,
        193,
        141,
        128,
        19,
        30,
        5,
        8,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        12,
        26,
        41,
        72,
        156,
        221,
        409,
        159,
        416,
        433,
        213,
        148,
        411,
        413,
        217,
        408,
        167,
        241,
        405,
        403,
        320,
        262,
        261,
        324,
        332,
        285,
        302,
        264,
        82,
        19,
        55,
        113,
        89,
        127,
        27,
        74,
        430,
        239,
        204,
        202,
        194,
        196,
        464,
        390,
        238,
        488,
        459,
        394,
        386,
        451,
        215,
        198,
        341,
        339,
        375,
        374,
        350,
        319,
        347,
        333
      ],
      "E_complement": [
        17,
        32,
        320
      ],
      "Lambda_complement": [
        7,
        32,
        64
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (39, 5, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        329,
        279,
        258,
        9,
        28,
        271,
        282,
        219,
        118,
        477,
        456,
        195,
        214,
        453,
        464,
        123,
        110,
        48,
        360,
        99,
        206,
        357,
        368,
        10,
        14,
        285,
        264,
        3,
        22,
        261,
        272,
        273,
        278,
        23,
        2,
        68,
        284,
        15,
        11,
        475,
        462,
        221,
        200,
        451,
        470,
        197,
        208,
        379,
        366,
        125,
        104,
        355,
        374,
        101,
        317,
        283,
        270,
        29,
        8,
        259,
        260,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        23,
        10,
        11,
        57,
        38,
        37,
        61,
        40,
        46,
        51,
        44,
        121,
        134,
        101,
        157,
        136,
        110,
        147,
        108,
        64,
        161,
        66,
        164,
        175,
        87,
        170,
        75,
        261,
        484,
        281,
        257,
        394,
        267,
        431,
        270,
        290,
        477,
        288,
        294,
        435,
        300,
        392,
        311,
        386,
        413,
        384,
        358,
        499,
        396,
        456,
        407,
        421,
        420,
        441,
        321,
        458,
        427,
        495,
        430
      ],
      "E_complement": [
        16,
        36,
        128
      ],
      "Lambda_complement": [
        7,
        25,
        192
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (36, 5, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        289,
        378,
        295,
        356,
        377,
        290,
        383,
        348,
        321,
        282,
        327,
        260,
        281,
        322,
        287,
        179,
        161,
        181,
        231,
        228,
        249,
        226,
        191,
        220,
        193,
        218,
        135,
        132,
        153,
        130,
        483,
        444,
        481,
        442,
        423,
        484,
        441,
        482,
        511,
        476,
        189,
        474,
        455,
        388,
        473,
        386,
        415,
        124,
        33,
        58,
        39,
        36,
        121,
        350,
        127,
        28,
        65,
        90,
        71,
        68,
        22,
        2,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        16,
        20,
        13,
        39,
        38,
        84,
        36,
        54,
        40,
        219,
        50,
        287,
        257,
        285,
        260,
        273,
        272,
        267,
        269,
        295,
        335,
        290,
        315,
        310,
        455,
        299,
        301,
        408,
        390,
        413,
        388,
        393,
        392,
        404,
        402,
        470,
        446,
        418,
        443,
        350,
        431,
        436,
        434,
        152,
        153,
        157,
        155,
        137,
        151,
        148,
        141,
        191,
        190,
        189,
        205,
        177,
        175,
        171,
        66
      ],
      "E_complement": [
        4,
        9,
        210
      ],
      "Lambda_complement": [
        7,
        24,
        96
      ]
    },
    {
      "invariants_key": "(9, (38, 8, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        471,
        478,
        477,
        60,
        451,
        482,
        505,
        96,
        330,
        446,
        445,
        92,
        419,
        335,
        425,
        303,
        426,
        249,
        349,
        320,
        323,
        439,
        353,
        284,
        356,
        318,
        154,
        288,
        291,
        298,
        257,
        252,
        255,
        246,
        221,
        192,
        184,
        226,
        326,
        156,
        159,
        107,
        189,
        243,
        118,
        293,
        129,
        124,
        127,
        147,
        117,
        64,
        150,
        98,
        97,
        28,
        31,
        62,
        37,
        32,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        4,
        9,
        31,
        18,
        43,
        38,
        48,
        61,
        68,
        69,
        71,
        70,
        255,
        242,
        228,
        233,
        251,
        250,
        248,
        249,
        192,
        193,
        195,
        194,
        175,
        162,
        180,
        185,
        359,
        362,
        380,
        369,
        379,
        378,
        376,
        377,
        320,
        321,
        323,
        322,
        311,
        314,
        300,
        289,
        384,
        385,
        387,
        386,
        412,
        401,
        391,
        394,
        435,
        446,
        424,
        421,
        452,
        453,
        455,
        454
      ],
      "E_complement": [
        4,
        40,
        448
      ],
      "Lambda_complement": [
        12,
        20,
        100
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (36, 5, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        11,
        26,
        25,
        80,
        35,
        23,
        108,
        184,
        195,
        255,
        140,
        144,
        147,
        138,
        129,
        384,
        387,
        410,
        401,
        397,
        502,
        458,
        441,
        357,
        278,
        290,
        345,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        344,
        299,
        287,
        356,
        432,
        459,
        503,
        388,
        408,
        411,
        386,
        393,
        136,
        139,
        146,
        153,
        133,
        254,
        194,
        177,
        109,
        30,
        42,
        81,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        53,
        83,
        118,
        84,
        81,
        100,
        101,
        103,
        98,
        211,
        164,
        240,
        209,
        146,
        229,
        231,
        226,
        385,
        129,
        131,
        134,
        183,
        192,
        148,
        181,
        503,
        168,
        468,
        234,
        480,
        485,
        487,
        482,
        388,
        246,
        387,
        390,
        237,
        434,
        139,
        437,
        260,
        257,
        259,
        262,
        311,
        55,
        304,
        111,
        104,
        342,
        42,
        373,
        352,
        357,
        359,
        354
      ],
      "E_complement": [
        5,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        32,
        280
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (33, 3, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        11,
        26,
        25,
        80,
        35,
        23,
        108,
        184,
        195,
        255,
        140,
        144,
        147,
        138,
        129,
        384,
        387,
        410,
        401,
        397,
        502,
        458,
        441,
        357,
        278,
        290,
        345,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        344,
        299,
        287,
        356,
        432,
        459,
        503,
        388,
        408,
        411,
        386,
        393,
        136,
        139,
        146,
        153,
        133,
        254,
        194,
        177,
        109,
        30,
        42,
        81,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        53,
        83,
        118,
        84,
        81,
        100,
        101,
        103,
        98,
        211,
        164,
        240,
        209,
        146,
        229,
        231,
        226,
        385,
        129,
        131,
        134,
        183,
        192,
        148,
        181,
        14,
        337,
        468,
        234,
        480,
        485,
        487,
        482,
        388,
        246,
        387,
        390,
        237,
        434,
        139,
        437,
        260,
        257,
        259,
        262,
        311,
        55,
        304,
        111,
        104,
        342,
        467,
        140,
        352,
        357,
        359,
        354
      ],
      "E_complement": [
        5,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        32,
        280
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (34, 3, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        11,
        26,
        25,
        32,
        163,
        151,
        28,
        120,
        243,
        207,
        76,
        208,
        211,
        202,
        193,
        448,
        451,
        474,
        465,
        333,
        454,
        506,
        377,
        277,
        406,
        418,
        297,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        296,
        427,
        415,
        276,
        368,
        507,
        455,
        324,
        472,
        475,
        450,
        457,
        200,
        203,
        210,
        217,
        69,
        206,
        242,
        113,
        29,
        158,
        170,
        33,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        53,
        19,
        54,
        20,
        17,
        36,
        37,
        39,
        34,
        83,
        128,
        148,
        81,
        182,
        101,
        103,
        134,
        321,
        65,
        67,
        162,
        119,
        164,
        176,
        117,
        14,
        273,
        340,
        106,
        352,
        357,
        92,
        354,
        324,
        146,
        323,
        125,
        109,
        370,
        75,
        373,
        63,
        257,
        259,
        262,
        311,
        55,
        304,
        47,
        40,
        278,
        339,
        76,
        288,
        30,
        295,
        290
      ],
      "E_complement": [
        8,
        36,
        66
      ],
      "Lambda_complement": [
        4,
        192,
        282
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (37, 5, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        11,
        26,
        25,
        32,
        163,
        151,
        28,
        120,
        243,
        207,
        76,
        208,
        211,
        202,
        193,
        448,
        451,
        474,
        465,
        333,
        454,
        506,
        377,
        277,
        406,
        418,
        297,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        296,
        427,
        415,
        276,
        368,
        507,
        455,
        324,
        472,
        475,
        450,
        457,
        200,
        203,
        210,
        217,
        69,
        206,
        242,
        113,
        29,
        158,
        170,
        33,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        53,
        19,
        54,
        20,
        17,
        36,
        37,
        39,
        34,
        83,
        128,
        148,
        81,
        182,
        101,
        103,
        134,
        321,
        65,
        67,
        162,
        119,
        164,
        176,
        117,
        14,
        273,
        340,
        106,
        352,
        357,
        92,
        354,
        324,
        146,
        153,
        423,
        109,
        370,
        75,
        373,
        485,
        219,
        259,
        262,
        311,
        55,
        304,
        47,
        40,
        278,
        339,
        76,
        288,
        30,
        295,
        290
      ],
      "E_complement": [
        8,
        36,
        66
      ],
      "Lambda_complement": [
        4,
        192,
        282
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (39, 6, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        11,
        26,
        25,
        32,
        163,
        183,
        60,
        120,
        243,
        239,
        108,
        208,
        211,
        202,
        193,
        448,
        451,
        474,
        465,
        365,
        486,
        506,
        377,
        309,
        438,
        418,
        297,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        296,
        427,
        447,
        308,
        368,
        507,
        487,
        356,
        472,
        475,
        450,
        457,
        200,
        203,
        210,
        217,
        101,
        238,
        242,
        113,
        61,
        190,
        170,
        33,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        49,
        19,
        50,
        16,
        17,
        32,
        33,
        35,
        38,
        83,
        128,
        148,
        81,
        182,
        97,
        99,
        134,
        321,
        65,
        67,
        166,
        115,
        160,
        180,
        113,
        14,
        273,
        340,
        110,
        356,
        353,
        92,
        358,
        324,
        150,
        153,
        419,
        105,
        374,
        75,
        369,
        481,
        219,
        259,
        262,
        307,
        51,
        308,
        43,
        44,
        278,
        339,
        76,
        292,
        30,
        291,
        294
      ],
      "E_complement": [
        4,
        8,
        66
      ],
      "Lambda_complement": [
        4,
        192,
        282
      ]
    },
    {
      "invariants_key": "(9, (39, 6, 1), (33, 0, 4))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        291,
        442,
        441,
        78,
        195,
        98,
        321,
        480,
        251,
        90,
        377,
        56,
        283,
        386,
        385,
        416,
        240,
        394,
        313,
        299,
        347,
        450,
        329,
        227,
        355,
        506,
        369,
        408,
        200,
        434,
        257,
        212,
        249,
        186,
        28,
        216,
        219,
        201,
        223,
        224,
        275,
        228,
        242,
        54,
        27,
        151,
        49,
        43,
        61,
        58,
        57,
        232,
        472,
        194,
        239,
        197,
        99,
        32,
        13,
        6,
        16,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        35,
        62,
        87,
        74,
        127,
        102,
        68,
        65,
        71,
        70,
        223,
        218,
        220,
        221,
        255,
        226,
        215,
        206,
        163,
        186,
        139,
        150,
        155,
        154,
        152,
        157,
        307,
        306,
        304,
        309,
        312,
        289,
        272,
        269,
        356,
        377,
        332,
        341,
        375,
        370,
        372,
        373,
        492,
        489,
        495,
        494,
        460,
        465,
        484,
        509,
        400,
        393,
        440,
        421,
        424,
        425,
        427,
        430
      ],
      "E_complement": [
        21,
        68,
        258
      ],
      "Lambda_complement": [
        4,
        24,
        42
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (37, 3, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        307,
        456,
        313,
        218,
        43,
        34,
        33,
        144,
        393,
        104,
        153,
        378,
        395,
        386,
        385,
        432,
        183,
        190,
        441,
        165,
        171,
        402,
        161,
        276,
        19,
        26,
        285,
        264,
        267,
        271,
        27,
        48,
        51,
        58,
        57,
        296,
        49,
        290,
        289,
        400,
        403,
        410,
        409,
        440,
        139,
        130,
        129,
        176,
        439,
        446,
        419,
        424,
        427,
        418,
        428,
        20,
        275,
        42,
        29,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        19,
        22,
        36,
        33,
        120,
        121,
        116,
        113,
        51,
        50,
        187,
        186,
        184,
        189,
        171,
        170,
        179,
        182,
        132,
        129,
        216,
        217,
        207,
        202,
        136,
        137,
        308,
        309,
        296,
        301,
        292,
        293,
        291,
        294,
        276,
        273,
        343,
        342,
        351,
        346,
        263,
        262,
        404,
        405,
        392,
        397,
        415,
        414,
        408,
        413,
        431,
        426,
        492,
        493,
        511,
        506,
        423,
        422
      ],
      "E_complement": [
        5,
        64,
        257
      ],
      "Lambda_complement": [
        4,
        26,
        64
      ]
    },
    {
      "invariants_key": "(9, (31, 9, 1), (37, 3, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        434,
        433,
        447,
        24,
        426,
        425,
        424,
        403,
        402,
        401,
        400,
        395,
        394,
        393,
        392,
        307,
        306,
        305,
        304,
        299,
        298,
        294,
        355,
        275,
        274,
        273,
        272,
        320,
        266,
        265,
        264,
        248,
        178,
        177,
        259,
        171,
        170,
        169,
        283,
        147,
        146,
        145,
        219,
        139,
        133,
        137,
        136,
        51,
        50,
        49,
        48,
        43,
        42,
        41,
        40,
        28,
        18,
        17,
        16,
        11,
        10,
        9,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        17,
        18,
        15,
        56,
        125,
        122,
        59,
        116,
        41,
        46,
        119,
        152,
        217,
        222,
        155,
        148,
        205,
        202,
        151,
        228,
        225,
        226,
        227,
        172,
        177,
        178,
        171,
        324,
        257,
        262,
        327,
        276,
        329,
        334,
        279,
        316,
        317,
        318,
        315,
        296,
        305,
        306,
        303,
        472,
        477,
        478,
        479,
        396,
        401,
        402,
        395,
        484,
        421,
        418,
        487,
        500,
        429,
        426,
        503
      ],
      "E_complement": [
        7,
        75,
        427
      ],
      "Lambda_complement": [
        4,
        24,
        64
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 2), (33, 3, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        506,
        453,
        508,
        239,
        482,
        225,
        484,
        171,
        402,
        358,
        412,
        399,
        394,
        393,
        388,
        319,
        6,
        305,
        459,
        295,
        290,
        297,
        292,
        343,
        173,
        337,
        360,
        335,
        66,
        329,
        76,
        183,
        224,
        177,
        180,
        175,
        162,
        169,
        172,
        223,
        474,
        209,
        390,
        199,
        450,
        201,
        452,
        375,
        114,
        299,
        124,
        367,
        106,
        361,
        100,
        77,
        26,
        25,
        28,
        15,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        22,
        21,
        19,
        32,
        38,
        37,
        36,
        84,
        49,
        50,
        42,
        128,
        129,
        133,
        355,
        151,
        143,
        241,
        148,
        167,
        161,
        325,
        164,
        176,
        182,
        171,
        179,
        231,
        230,
        261,
        227,
        240,
        146,
        235,
        244,
        199,
        193,
        194,
        291,
        208,
        207,
        213,
        212,
        103,
        102,
        98,
        100,
        112,
        113,
        117,
        106,
        64,
        70,
        66,
        67,
        78,
        81,
        85,
        55
      ],
      "E_complement": [
        8,
        34,
        278
      ],
      "Lambda_complement": [
        7,
        25,
        385
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 2), (34, 0, 2))",
      "min_affine_weights": [
        12,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        334,
        301,
        324,
        467,
        358,
        449,
        364,
        511,
        312,
        202,
        298,
        275,
        272,
        281,
        258,
        205,
        10,
        223,
        319,
        229,
        230,
        247,
        236,
        187,
        501,
        177,
        216,
        147,
        38,
        153,
        52,
        469,
        448,
        479,
        476,
        509,
        486,
        503,
        500,
        419,
        270,
        433,
        266,
        395,
        294,
        409,
        300,
        251,
        86,
        255,
        68,
        211,
        126,
        217,
        108,
        53,
        32,
        41,
        42,
        19,
        8,
        1,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        10,
        26,
        35,
        29,
        64,
        126,
        71,
        124,
        166,
        101,
        92,
        76,
        256,
        257,
        263,
        381,
        283,
        267,
        481,
        290,
        383,
        321,
        259,
        326,
        356,
        346,
        333,
        349,
        507,
        506,
        391,
        509,
        480,
        284,
        457,
        486,
        443,
        389,
        444,
        505,
        416,
        399,
        423,
        422,
        251,
        250,
        252,
        248,
        224,
        225,
        231,
        200,
        132,
        186,
        134,
        189,
        142,
        161,
        167,
        91
      ],
      "E_complement": [
        5,
        66,
        131
      ],
      "Lambda_complement": [
        5,
        17,
        43
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 2), (34, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        393,
        464,
        476,
        488,
        391,
        414,
        404,
        373,
        383,
        358,
        169,
        240,
        311,
        302,
        321,
        389,
        457,
        400,
        89,
        461,
        455,
        478,
        433,
        317,
        319,
        294,
        300,
        280,
        375,
        366,
        356,
        160,
        170,
        214,
        185,
        232,
        226,
        158,
        241,
        22,
        127,
        110,
        79,
        88,
        55,
        75,
        65,
        224,
        143,
        243,
        249,
        168,
        199,
        187,
        177,
        86,
        90,
        38,
        15,
        24,
        18,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        14,
        12,
        11,
        19,
        37,
        39,
        17,
        28,
        42,
        40,
        30,
        124,
        74,
        236,
        218,
        115,
        69,
        227,
        213,
        252,
        253,
        93,
        90,
        243,
        244,
        82,
        85,
        403,
        404,
        406,
        407,
        412,
        411,
        409,
        414,
        390,
        432,
        434,
        388,
        393,
        447,
        445,
        395,
        333,
        379,
        477,
        491,
        322,
        372,
        466,
        484,
        461,
        458,
        362,
        363,
        450,
        453,
        355,
        356
      ],
      "E_complement": [
        5,
        26,
        265
      ],
      "Lambda_complement": [
        6,
        49,
        130
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 2), (36, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        393,
        464,
        476,
        488,
        391,
        414,
        404,
        373,
        383,
        358,
        169,
        240,
        311,
        302,
        321,
        389,
        457,
        400,
        89,
        461,
        455,
        478,
        433,
        317,
        319,
        294,
        300,
        280,
        375,
        366,
        356,
        160,
        170,
        214,
        185,
        232,
        226,
        158,
        241,
        22,
        127,
        110,
        79,
        88,
        55,
        75,
        65,
        224,
        143,
        243,
        249,
        168,
        199,
        187,
        177,
        86,
        90,
        38,
        15,
        24,
        18,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        14,
        12,
        11,
        19,
        37,
        39,
        17,
        67,
        42,
        40,
        30,
        124,
        74,
        236,
        218,
        115,
        26,
        227,
        213,
        252,
        253,
        93,
        90,
        243,
        244,
        82,
        85,
        403,
        404,
        406,
        407,
        412,
        411,
        409,
        414,
        390,
        432,
        434,
        388,
        393,
        447,
        445,
        468,
        333,
        379,
        477,
        491,
        322,
        372,
        397,
        484,
        461,
        458,
        362,
        363,
        450,
        453,
        355,
        356
      ],
      "E_complement": [
        5,
        26,
        265
      ],
      "Lambda_complement": [
        6,
        49,
        130
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (33, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        58,
        121,
        445,
        446,
        98,
        33,
        208,
        211,
        218,
        153,
        184,
        187,
        130,
        193,
        384,
        451,
        111,
        108,
        488,
        427,
        482,
        481,
        336,
        275,
        346,
        345,
        312,
        379,
        258,
        257,
        304,
        307,
        378,
        313,
        360,
        363,
        274,
        337,
        464,
        467,
        426,
        489,
        392,
        395,
        450,
        385,
        240,
        179,
        186,
        185,
        168,
        235,
        210,
        209,
        16,
        83,
        106,
        105,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        19,
        9,
        32,
        58,
        56,
        61,
        48,
        53,
        51,
        66,
        187,
        190,
        184,
        185,
        288,
        177,
        179,
        182,
        128,
        133,
        275,
        130,
        139,
        250,
        136,
        141,
        443,
        442,
        440,
        445,
        427,
        437,
        435,
        434,
        384,
        385,
        408,
        390,
        395,
        398,
        504,
        393,
        256,
        261,
        259,
        258,
        267,
        266,
        152,
        269,
        171,
        318,
        312,
        313,
        320,
        305,
        307,
        310
      ],
      "E_complement": [
        4,
        24,
        40
      ],
      "Lambda_complement": [
        4,
        27,
        107
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (34, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        58,
        121,
        445,
        446,
        98,
        33,
        208,
        211,
        218,
        153,
        184,
        187,
        130,
        193,
        384,
        451,
        111,
        108,
        488,
        427,
        482,
        481,
        336,
        275,
        346,
        345,
        312,
        379,
        258,
        257,
        304,
        307,
        378,
        313,
        360,
        363,
        274,
        337,
        464,
        467,
        426,
        489,
        392,
        395,
        450,
        385,
        240,
        179,
        186,
        185,
        168,
        235,
        210,
        209,
        16,
        83,
        106,
        105,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        19,
        9,
        32,
        58,
        56,
        61,
        48,
        53,
        67,
        66,
        187,
        190,
        184,
        185,
        288,
        177,
        179,
        182,
        128,
        133,
        275,
        130,
        251,
        250,
        136,
        141,
        443,
        442,
        440,
        445,
        427,
        437,
        435,
        434,
        384,
        385,
        408,
        390,
        395,
        398,
        504,
        505,
        256,
        261,
        259,
        258,
        267,
        266,
        152,
        269,
        171,
        318,
        312,
        313,
        320,
        321,
        307,
        310
      ],
      "E_complement": [
        4,
        24,
        40
      ],
      "Lambda_complement": [
        4,
        27,
        106
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (37, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        4,
        53,
        50,
        510,
        506,
        13,
        10,
        160,
        164,
        181,
        178,
        184,
        188,
        141,
        138,
        395,
        396,
        88,
        92,
        403,
        404,
        390,
        386,
        299,
        300,
        318,
        314,
        307,
        308,
        262,
        258,
        291,
        295,
        309,
        306,
        283,
        287,
        301,
        298,
        419,
        423,
        405,
        402,
        411,
        415,
        397,
        394,
        171,
        172,
        189,
        185,
        147,
        148,
        165,
        161,
        43,
        44,
        29,
        25,
        19,
        20,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        20,
        35,
        87,
        168,
        220,
        152,
        159,
        136,
        143,
        393,
        462,
        27,
        28,
        24,
        25,
        424,
        79,
        21,
        12,
        128,
        135,
        291,
        196,
        401,
        470,
        144,
        151,
        349,
        348,
        280,
        287,
        315,
        273,
        267,
        332,
        384,
        455,
        432,
        388,
        403,
        404,
        146,
        213,
        256,
        263,
        325,
        324,
        275,
        340,
        176,
        265,
        59,
        412,
        408,
        479,
        138,
        205,
        395,
        396
      ],
      "E_complement": [
        2,
        32,
        64
      ],
      "Lambda_complement": [
        6,
        43,
        64
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 2), (34, 3, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        270,
        186,
        183,
        289,
        29,
        112,
        175,
        506,
        293,
        410,
        407,
        318,
        317,
        438,
        435,
        136,
        133,
        50,
        316,
        114,
        157,
        275,
        47,
        424,
        421,
        504,
        279,
        388,
        385,
        268,
        271,
        11,
        261,
        442,
        439,
        458,
        44,
        426,
        431,
        32,
        37,
        64,
        151,
        48,
        51,
        182,
        179,
        392,
        389,
        57,
        311,
        408,
        413,
        456,
        30,
        66,
        165,
        18,
        23,
        132,
        129,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        12,
        13,
        21,
        17,
        39,
        38,
        101,
        97,
        112,
        113,
        114,
        118,
        130,
        134,
        219,
        218,
        213,
        209,
        151,
        150,
        165,
        161,
        231,
        230,
        242,
        246,
        240,
        241,
        295,
        294,
        352,
        356,
        304,
        305,
        311,
        307,
        320,
        321,
        327,
        323,
        343,
        342,
        272,
        276,
        416,
        420,
        487,
        486,
        439,
        435,
        432,
        433,
        455,
        451,
        448,
        449,
        464,
        468,
        407,
        406
      ],
      "E_complement": [
        6,
        8,
        208
      ],
      "Lambda_complement": [
        5,
        26,
        64
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 2), (35, 0, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        430,
        218,
        119,
        289,
        189,
        144,
        207,
        378,
        293,
        506,
        343,
        414,
        413,
        374,
        371,
        232,
        69,
        50,
        412,
        146,
        253,
        275,
        143,
        456,
        357,
        376,
        279,
        324,
        321,
        428,
        431,
        171,
        261,
        474,
        375,
        330,
        140,
        458,
        463,
        32,
        37,
        160,
        87,
        48,
        51,
        118,
        115,
        488,
        325,
        153,
        311,
        504,
        509,
        328,
        190,
        162,
        101,
        18,
        23,
        68,
        65,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        12,
        13,
        21,
        17,
        52,
        53,
        45,
        41,
        56,
        57,
        58,
        62,
        66,
        70,
        211,
        210,
        221,
        217,
        87,
        86,
        229,
        225,
        111,
        110,
        122,
        126,
        235,
        234,
        423,
        422,
        296,
        300,
        432,
        433,
        439,
        435,
        392,
        393,
        399,
        395,
        415,
        414,
        272,
        276,
        480,
        484,
        367,
        366,
        503,
        499,
        496,
        497,
        463,
        459,
        456,
        457,
        472,
        476,
        343,
        342
      ],
      "E_complement": [
        6,
        88,
        154
      ],
      "Lambda_complement": [
        5,
        26,
        136
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 2), (37, 3, 1))",
      "min_affine_weights": [
        8,
        12
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        430,
        218,
        119,
        289,
        189,
        144,
        207,
        378,
        293,
        506,
        343,
        414,
        413,
        374,
        371,
        232,
        69,
        50,
        412,
        146,
        253,
        275,
        143,
        456,
        357,
        376,
        279,
        324,
        321,
        428,
        431,
        171,
        261,
        474,
        375,
        330,
        140,
        458,
        463,
        32,
        37,
        160,
        87,
        48,
        51,
        118,
        115,
        488,
        325,
        153,
        311,
        504,
        509,
        328,
        190,
        162,
        101,
        18,
        23,
        68,
        65,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        12,
        13,
        21,
        17,
        52,
        53,
        45,
        41,
        56,
        57,
        58,
        62,
        66,
        70,
        211,
        210,
        221,
        217,
        87,
        86,
        229,
        225,
        111,
        110,
        122,
        126,
        235,
        234,
        490,
        491,
        296,
        300,
        432,
        433,
        439,
        435,
        392,
        393,
        399,
        395,
        415,
        414,
        272,
        276,
        480,
        484,
        367,
        366,
        503,
        499,
        445,
        444,
        463,
        459,
        456,
        457,
        472,
        476,
        343,
        342
      ],
      "E_complement": [
        6,
        88,
        154
      ],
      "Lambda_complement": [
        5,
        26,
        136
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 2), (36, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        270,
        186,
        183,
        289,
        29,
        112,
        175,
        506,
        293,
        410,
        407,
        318,
        317,
        438,
        435,
        136,
        133,
        50,
        316,
        114,
        157,
        275,
        47,
        424,
        421,
        504,
        279,
        388,
        385,
        268,
        271,
        11,
        261,
        442,
        439,
        458,
        44,
        426,
        431,
        32,
        37,
        64,
        151,
        48,
        51,
        182,
        179,
        392,
        389,
        57,
        311,
        408,
        413,
        456,
        30,
        66,
        165,
        18,
        23,
        132,
        129,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        12,
        13,
        21,
        17,
        39,
        38,
        101,
        97,
        112,
        113,
        114,
        118,
        130,
        134,
        219,
        218,
        213,
        209,
        151,
        150,
        165,
        161,
        231,
        230,
        242,
        246,
        240,
        241,
        426,
        427,
        352,
        356,
        304,
        305,
        311,
        307,
        320,
        321,
        327,
        323,
        343,
        342,
        272,
        276,
        416,
        420,
        487,
        486,
        439,
        435,
        317,
        316,
        455,
        451,
        448,
        449,
        464,
        468,
        407,
        406
      ],
      "E_complement": [
        6,
        8,
        208
      ],
      "Lambda_complement": [
        5,
        26,
        64
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (37, 6, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        93,
        54,
        3,
        24,
        21,
        126,
        27,
        360,
        349,
        310,
        363,
        368,
        277,
        382,
        371,
        400,
        421,
        502,
        427,
        495,
        493,
        446,
        435,
        192,
        250,
        206,
        251,
        216,
        213,
        134,
        227,
        128,
        221,
        230,
        211,
        200,
        197,
        254,
        155,
        440,
        397,
        438,
        491,
        496,
        405,
        430,
        419,
        320,
        373,
        273,
        299,
        264,
        365,
        366,
        355,
        64,
        29,
        30,
        43,
        8,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        9,
        28,
        46,
        85,
        155,
        346,
        350,
        344,
        375,
        339,
        271,
        372,
        92,
        93,
        94,
        88,
        13,
        113,
        434,
        81,
        263,
        262,
        258,
        309,
        299,
        343,
        267,
        296,
        219,
        221,
        217,
        216,
        247,
        246,
        195,
        467,
        391,
        385,
        386,
        67,
        428,
        429,
        137,
        424,
        135,
        129,
        133,
        132,
        396,
        362,
        174,
        168,
        490,
        477,
        478,
        479,
        496,
        214,
        498,
        500
      ],
      "E_complement": [
        9,
        37,
        66
      ],
      "Lambda_complement": [
        7,
        19,
        34
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (32, 5, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        11,
        262,
        261,
        284,
        279,
        154,
        153,
        304,
        315,
        318,
        317,
        428,
        423,
        290,
        289,
        232,
        227,
        358,
        357,
        500,
        511,
        250,
        249,
        88,
        83,
        222,
        221,
        196,
        207,
        194,
        193,
        200,
        195,
        454,
        453,
        468,
        479,
        90,
        89,
        504,
        499,
        510,
        509,
        356,
        367,
        482,
        481,
        32,
        43,
        422,
        421,
        316,
        311,
        58,
        57,
        144,
        155,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        22,
        12,
        21,
        16,
        17,
        19,
        18,
        55,
        54,
        52,
        53,
        48,
        49,
        51,
        50,
        32,
        33,
        35,
        34,
        106,
        38,
        105,
        37,
        119,
        118,
        116,
        117,
        128,
        60,
        115,
        63,
        435,
        97,
        432,
        98,
        103,
        102,
        148,
        101,
        176,
        89,
        67,
        90,
        404,
        70,
        407,
        69,
        87,
        86,
        164,
        85,
        80,
        81,
        83,
        82
      ],
      "E_complement": [
        4,
        16,
        107
      ],
      "Lambda_complement": [
        24,
        192,
        264
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (35, 5, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        35,
        122,
        121,
        116,
        87,
        98,
        97,
        208,
        243,
        246,
        245,
        180,
        151,
        254,
        253,
        416,
        387,
        406,
        405,
        468,
        503,
        398,
        397,
        352,
        323,
        266,
        265,
        260,
        295,
        258,
        257,
        288,
        259,
        378,
        377,
        340,
        375,
        354,
        353,
        496,
        467,
        502,
        501,
        404,
        439,
        510,
        509,
        128,
        163,
        150,
        149,
        244,
        215,
        142,
        141,
        64,
        99,
        10,
        9,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        17,
        39,
        70,
        36,
        69,
        72,
        73,
        75,
        86,
        199,
        218,
        196,
        197,
        200,
        201,
        203,
        202,
        136,
        157,
        139,
        130,
        426,
        142,
        425,
        141,
        455,
        454,
        452,
        453,
        336,
        236,
        459,
        239,
        395,
        385,
        392,
        386,
        399,
        398,
        276,
        397,
        408,
        353,
        259,
        354,
        260,
        270,
        263,
        269,
        327,
        326,
        476,
        325,
        328,
        329,
        331,
        330
      ],
      "E_complement": [
        4,
        16,
        40
      ],
      "Lambda_complement": [
        8,
        20,
        96
      ]
    },
    {
      "invariants_key": "(9, (37, 6, 1), (33, 0, 4))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        3,
        10,
        9,
        242,
        43,
        248,
        449,
        29,
        163,
        23,
        169,
        136,
        139,
        130,
        353,
        384,
        99,
        394,
        393,
        370,
        427,
        376,
        417,
        506,
        195,
        496,
        297,
        326,
        267,
        332,
        257,
        256,
        259,
        266,
        265,
        272,
        357,
        290,
        367,
        368,
        419,
        378,
        425,
        392,
        395,
        442,
        385,
        184,
        228,
        138,
        238,
        120,
        171,
        114,
        161,
        32,
        35,
        18,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        104,
        109,
        116,
        117,
        39,
        34,
        187,
        186,
        172,
        169,
        176,
        177,
        183,
        178,
        196,
        197,
        147,
        150,
        155,
        154,
        220,
        217,
        495,
        494,
        488,
        493,
        484,
        485,
        499,
        502,
        452,
        453,
        387,
        390,
        411,
        410,
        460,
        457,
        340,
        341,
        327,
        322,
        351,
        350,
        348,
        345,
        299,
        298,
        376,
        381,
        372,
        373,
        311,
        306
      ],
      "E_complement": [
        6,
        66,
        146
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (33, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        343,
        43,
        349,
        33,
        160,
        163,
        170,
        169,
        72,
        75,
        66,
        65,
        346,
        60,
        336,
        54,
        360,
        363,
        354,
        353,
        480,
        483,
        490,
        489,
        264,
        267,
        258,
        257,
        448,
        451,
        458,
        457,
        296,
        299,
        290,
        289,
        352,
        355,
        362,
        361,
        338,
        331,
        344,
        321,
        128,
        131,
        138,
        137,
        104,
        107,
        98,
        97,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        60,
        57,
        32,
        33,
        39,
        34,
        96,
        234,
        248,
        253,
        107,
        225,
        227,
        230,
        75,
        193,
        199,
        194,
        64,
        202,
        220,
        217,
        491,
        490,
        508,
        505,
        480,
        481,
        487,
        482,
        448,
        449,
        451,
        454,
        459,
        458,
        472,
        477,
        395,
        257,
        263,
        258,
        384,
        266,
        284,
        281,
        416,
        298,
        312,
        317,
        427,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        192
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (35, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        215,
        43,
        221,
        33,
        96,
        99,
        106,
        105,
        136,
        139,
        130,
        129,
        410,
        380,
        400,
        374,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        264,
        267,
        258,
        257,
        448,
        451,
        458,
        457,
        296,
        299,
        290,
        289,
        416,
        419,
        426,
        425,
        402,
        395,
        408,
        385,
        64,
        67,
        74,
        73,
        168,
        171,
        162,
        161,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        99,
        57,
        32,
        33,
        120,
        34,
        160,
        238,
        252,
        249,
        171,
        229,
        231,
        226,
        139,
        197,
        195,
        198,
        128,
        206,
        216,
        221,
        491,
        490,
        419,
        505,
        480,
        481,
        440,
        482,
        448,
        449,
        451,
        454,
        459,
        458,
        472,
        477,
        331,
        261,
        259,
        262,
        320,
        270,
        280,
        285,
        352,
        302,
        316,
        313,
        363,
        293,
        295,
        290
      ],
      "E_complement": [
        4,
        16,
        320
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        215,
        43,
        221,
        33,
        96,
        99,
        106,
        105,
        136,
        139,
        130,
        129,
        154,
        508,
        144,
        502,
        296,
        299,
        290,
        289,
        352,
        355,
        362,
        361,
        392,
        395,
        386,
        385,
        320,
        323,
        330,
        329,
        424,
        427,
        418,
        417,
        288,
        291,
        298,
        297,
        146,
        267,
        152,
        257,
        64,
        67,
        74,
        73,
        168,
        171,
        162,
        161,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        99,
        169,
        32,
        33,
        120,
        178,
        416,
        494,
        508,
        505,
        427,
        485,
        487,
        482,
        395,
        453,
        451,
        454,
        384,
        462,
        472,
        477,
        255,
        254,
        183,
        125,
        244,
        245,
        172,
        102,
        212,
        213,
        215,
        210,
        223,
        222,
        204,
        201,
        351,
        273,
        279,
        274,
        340,
        282,
        268,
        265,
        372,
        314,
        296,
        301,
        383,
        305,
        307,
        310
      ],
      "E_complement": [
        20,
        68,
        388
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (32, 5, 2))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        455,
        462,
        109,
        56,
        511,
        466,
        113,
        336,
        151,
        306,
        221,
        360,
        175,
        302,
        193,
        108,
        99,
        78,
        77,
        84,
        91,
        82,
        81,
        316,
        307,
        350,
        253,
        260,
        267,
        322,
        225,
        256,
        199,
        354,
        141,
        312,
        255,
        382,
        145,
        80,
        407,
        414,
        61,
        104,
        431,
        386,
        33,
        364,
        355,
        270,
        173,
        340,
        347,
        274,
        177,
        60,
        51,
        30,
        29,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        4,
        9,
        27,
        26,
        24,
        25,
        61,
        60,
        62,
        63,
        92,
        162,
        95,
        161,
        164,
        165,
        167,
        166,
        180,
        181,
        183,
        182,
        146,
        147,
        145,
        144,
        411,
        410,
        408,
        409,
        445,
        444,
        446,
        447,
        384,
        385,
        387,
        386,
        376,
        394,
        379,
        393,
        308,
        309,
        311,
        310,
        274,
        275,
        273,
        272,
        303,
        302,
        300,
        301,
        292,
        293,
        295,
        294
      ],
      "E_complement": [
        7,
        16,
        416
      ],
      "Lambda_complement": [
        12,
        32,
        208
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (33, 3, 2))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        199,
        206,
        365,
        56,
        255,
        210,
        369,
        80,
        151,
        306,
        477,
        104,
        175,
        302,
        449,
        364,
        355,
        334,
        333,
        340,
        347,
        338,
        337,
        316,
        307,
        94,
        509,
        260,
        267,
        66,
        481,
        256,
        455,
        98,
        141,
        312,
        511,
        126,
        145,
        336,
        407,
        414,
        61,
        360,
        431,
        386,
        33,
        108,
        99,
        270,
        173,
        84,
        91,
        274,
        177,
        60,
        51,
        30,
        29,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        4,
        9,
        27,
        26,
        24,
        25,
        61,
        60,
        62,
        63,
        92,
        162,
        95,
        161,
        164,
        305,
        167,
        306,
        180,
        181,
        183,
        182,
        146,
        147,
        145,
        144,
        475,
        474,
        472,
        473,
        509,
        508,
        510,
        511,
        448,
        85,
        451,
        86,
        312,
        458,
        315,
        457,
        372,
        373,
        375,
        374,
        338,
        339,
        337,
        336,
        367,
        366,
        364,
        365,
        356,
        357,
        359,
        358
      ],
      "E_complement": [
        7,
        16,
        224
      ],
      "Lambda_complement": [
        12,
        32,
        208
      ]
    },
    {
      "invariants_key": "(9, (34, 5, 2), (35, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        343,
        43,
        349,
        33,
        112,
        99,
        122,
        105,
        152,
        139,
        146,
        129,
        266,
        108,
        256,
        102,
        312,
        307,
        306,
        313,
        368,
        355,
        378,
        361,
        408,
        395,
        402,
        385,
        336,
        323,
        346,
        329,
        440,
        427,
        434,
        417,
        304,
        315,
        314,
        305,
        258,
        267,
        264,
        257,
        80,
        67,
        90,
        73,
        184,
        171,
        178,
        161,
        48,
        35,
        58,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        25,
        28,
        43,
        42,
        99,
        184,
        32,
        33,
        121,
        162,
        416,
        494,
        509,
        376,
        427,
        485,
        487,
        354,
        395,
        453,
        451,
        454,
        384,
        462,
        473,
        476,
        239,
        238,
        167,
        124,
        228,
        229,
        189,
        102,
        196,
        197,
        199,
        194,
        207,
        206,
        221,
        216,
        335,
        257,
        263,
        258,
        324,
        266,
        285,
        280,
        356,
        298,
        313,
        444,
        367,
        289,
        291,
        422
      ],
      "E_complement": [
        16,
        68,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (34, 5, 2), (33, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        343,
        43,
        349,
        33,
        112,
        99,
        122,
        105,
        152,
        139,
        146,
        129,
        266,
        108,
        256,
        102,
        312,
        307,
        306,
        313,
        368,
        355,
        378,
        361,
        408,
        395,
        402,
        385,
        336,
        323,
        346,
        329,
        440,
        427,
        434,
        417,
        304,
        315,
        314,
        305,
        258,
        267,
        264,
        257,
        80,
        67,
        90,
        73,
        184,
        171,
        178,
        161,
        48,
        35,
        58,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        25,
        28,
        43,
        42,
        99,
        184,
        32,
        33,
        121,
        162,
        416,
        494,
        419,
        376,
        427,
        485,
        441,
        354,
        395,
        453,
        451,
        454,
        384,
        462,
        473,
        476,
        239,
        238,
        167,
        124,
        228,
        229,
        189,
        102,
        196,
        197,
        199,
        194,
        207,
        206,
        221,
        216,
        335,
        257,
        263,
        258,
        324,
        266,
        285,
        280,
        356,
        298,
        359,
        444,
        367,
        289,
        381,
        422
      ],
      "E_complement": [
        16,
        68,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (30, 8, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        24,
        27,
        18,
        17,
        144,
        147,
        154,
        153,
        136,
        139,
        130,
        129,
        384,
        387,
        394,
        393,
        408,
        411,
        402,
        401,
        233,
        275,
        282,
        325,
        264,
        343,
        251,
        257,
        288,
        259,
        266,
        172,
        280,
        190,
        274,
        273,
        400,
        403,
        442,
        409,
        392,
        395,
        386,
        385,
        128,
        131,
        170,
        137,
        152,
        155,
        146,
        145,
        48,
        19,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        13,
        27,
        26,
        56,
        61,
        84,
        81,
        115,
        114,
        187,
        186,
        152,
        157,
        244,
        241,
        211,
        210,
        196,
        197,
        199,
        194,
        207,
        202,
        200,
        201,
        411,
        410,
        476,
        473,
        468,
        465,
        407,
        406,
        384,
        385,
        487,
        482,
        395,
        398,
        488,
        489,
        288,
        289,
        327,
        322,
        299,
        302,
        328,
        329,
        351,
        350,
        280,
        285,
        272,
        277,
        339,
        338
      ],
      "E_complement": [
        4,
        72,
        426
      ],
      "Lambda_complement": [
        4,
        32,
        64
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (38, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        263,
        14,
        281,
        408,
        415,
        150,
        129,
        420,
        183,
        430,
        173,
        316,
        303,
        54,
        53,
        372,
        375,
        110,
        125,
        492,
        239,
        502,
        229,
        448,
        471,
        222,
        217,
        88,
        335,
        70,
        321,
        320,
        323,
        330,
        345,
        472,
        219,
        210,
        449,
        224,
        247,
        238,
        233,
        376,
        111,
        118,
        369,
        48,
        311,
        302,
        57,
        424,
        431,
        438,
        417,
        128,
        403,
        410,
        153,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        11,
        16,
        48,
        9,
        70,
        138,
        136,
        137,
        197,
        129,
        159,
        152,
        171,
        170,
        168,
        100,
        186,
        189,
        163,
        231,
        38,
        33,
        410,
        34,
        43,
        18,
        50,
        400,
        237,
        339,
        232,
        243,
        345,
        156,
        227,
        254,
        96,
        123,
        99,
        175,
        107,
        106,
        104,
        105,
        141,
        65,
        89,
        66,
        75,
        74,
        72,
        73,
        209,
        202,
        200,
        207,
        220,
        193,
        190,
        194
      ],
      "E_complement": [
        4,
        16,
        65
      ],
      "Lambda_complement": [
        6,
        26,
        352
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (36, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        218,
        217,
        24,
        27,
        194,
        193,
        23,
        67,
        82,
        81,
        88,
        91,
        74,
        73,
        384,
        468,
        62,
        345,
        408,
        411,
        322,
        321,
        448,
        451,
        466,
        181,
        472,
        475,
        458,
        457,
        100,
        259,
        474,
        473,
        280,
        283,
        450,
        449,
        392,
        239,
        410,
        409,
        400,
        403,
        469,
        385,
        128,
        131,
        90,
        89,
        152,
        155,
        66,
        22,
        8,
        11,
        26,
        25,
        16,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        52,
        21,
        95,
        94,
        88,
        93,
        112,
        105,
        75,
        106,
        155,
        186,
        188,
        153,
        264,
        141,
        175,
        174,
        228,
        197,
        199,
        226,
        339,
        214,
        240,
        241,
        415,
        410,
        412,
        413,
        424,
        393,
        407,
        398,
        452,
        449,
        451,
        450,
        471,
        502,
        492,
        501,
        288,
        261,
        263,
        294,
        307,
        306,
        148,
        273,
        347,
        382,
        376,
        345,
        364,
        365,
        207,
        330
      ],
      "E_complement": [
        32,
        86,
        274
      ],
      "Lambda_complement": [
        4,
        24,
        32
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (38, 5, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        218,
        217,
        24,
        27,
        194,
        193,
        23,
        67,
        82,
        81,
        88,
        91,
        74,
        73,
        384,
        468,
        126,
        345,
        408,
        411,
        322,
        321,
        448,
        451,
        466,
        245,
        472,
        475,
        458,
        457,
        36,
        259,
        474,
        473,
        280,
        283,
        450,
        449,
        392,
        175,
        410,
        409,
        400,
        403,
        469,
        385,
        128,
        131,
        90,
        89,
        152,
        155,
        66,
        22,
        8,
        11,
        26,
        25,
        16,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        52,
        86,
        127,
        126,
        120,
        125,
        80,
        73,
        107,
        9,
        155,
        186,
        188,
        153,
        264,
        141,
        175,
        174,
        196,
        229,
        231,
        194,
        371,
        246,
        208,
        209,
        415,
        410,
        412,
        413,
        424,
        458,
        407,
        398,
        484,
        481,
        483,
        482,
        503,
        405,
        460,
        469,
        288,
        261,
        263,
        294,
        307,
        306,
        148,
        273,
        379,
        350,
        344,
        377,
        332,
        333,
        239,
        362
      ],
      "E_complement": [
        32,
        87,
        260
      ],
      "Lambda_complement": [
        4,
        24,
        32
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (33, 3, 2))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        4,
        6,
        9,
        307,
        295,
        62,
        33,
        368,
        100,
        374,
        105,
        323,
        71,
        78,
        321,
        144,
        159,
        150,
        146,
        184,
        167,
        437,
        417,
        240,
        495,
        246,
        482,
        472,
        215,
        213,
        465,
        464,
        212,
        214,
        473,
        243,
        487,
        254,
        481,
        176,
        164,
        438,
        425,
        147,
        151,
        158,
        145,
        320,
        79,
        70,
        322,
        376,
        103,
        373,
        97,
        304,
        303,
        54,
        34,
        8,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        25,
        10,
        13,
        41,
        57,
        42,
        45,
        32,
        39,
        35,
        36,
        89,
        238,
        234,
        235,
        272,
        231,
        229,
        228,
        192,
        199,
        195,
        308,
        121,
        206,
        202,
        205,
        139,
        222,
        106,
        109,
        96,
        133,
        99,
        100,
        64,
        71,
        67,
        68,
        73,
        254,
        74,
        77,
        368,
        135,
        97,
        132,
        158,
        142,
        138,
        111,
        190,
        174,
        170,
        173,
        160,
        167,
        163,
        340
      ],
      "E_complement": [
        10,
        16,
        256
      ],
      "Lambda_complement": [
        6,
        17,
        385
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (34, 0, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        4,
        6,
        9,
        179,
        167,
        62,
        33,
        240,
        100,
        246,
        105,
        195,
        71,
        78,
        193,
        272,
        287,
        278,
        274,
        312,
        295,
        437,
        417,
        368,
        495,
        374,
        482,
        472,
        343,
        341,
        465,
        464,
        340,
        342,
        473,
        371,
        487,
        382,
        481,
        304,
        292,
        438,
        425,
        275,
        279,
        286,
        273,
        192,
        79,
        70,
        194,
        248,
        103,
        245,
        97,
        176,
        175,
        54,
        34,
        8,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        25,
        10,
        13,
        41,
        57,
        42,
        45,
        32,
        39,
        35,
        36,
        89,
        158,
        362,
        363,
        144,
        359,
        357,
        356,
        320,
        327,
        323,
        180,
        121,
        334,
        186,
        333,
        267,
        350,
        106,
        109,
        96,
        261,
        99,
        100,
        64,
        71,
        67,
        68,
        73,
        382,
        74,
        77,
        240,
        263,
        97,
        260,
        286,
        254,
        266,
        111,
        318,
        302,
        218,
        301,
        288,
        295,
        291,
        212
      ],
      "E_complement": [
        10,
        16,
        128
      ],
      "Lambda_complement": [
        6,
        17,
        385
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (35, 3, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        2,
        4,
        9,
        87,
        59,
        34,
        65,
        174,
        188,
        170,
        183,
        135,
        251,
        242,
        129,
        272,
        285,
        276,
        278,
        344,
        315,
        301,
        321,
        430,
        435,
        426,
        440,
        408,
        491,
        493,
        401,
        400,
        492,
        490,
        409,
        425,
        443,
        418,
        447,
        336,
        316,
        298,
        329,
        279,
        277,
        284,
        273,
        128,
        243,
        250,
        134,
        166,
        187,
        173,
        191,
        80,
        51,
        42,
        70,
        8,
        5,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        25,
        12,
        47,
        73,
        121,
        108,
        79,
        96,
        101,
        69,
        102,
        153,
        426,
        492,
        493,
        416,
        451,
        487,
        486,
        384,
        419,
        421,
        454,
        249,
        394,
        460,
        431,
        269,
        442,
        236,
        207,
        224,
        263,
        227,
        230,
        128,
        133,
        165,
        134,
        169,
        474,
        140,
        175,
        320,
        291,
        225,
        262,
        314,
        330,
        268,
        235,
        346,
        362,
        300,
        335,
        352,
        323,
        325,
        294
      ],
      "E_complement": [
        14,
        16,
        96
      ],
      "Lambda_complement": [
        4,
        19,
        34
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (36, 0, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        2,
        4,
        9,
        87,
        59,
        34,
        65,
        174,
        188,
        170,
        183,
        135,
        251,
        242,
        129,
        272,
        285,
        276,
        278,
        344,
        315,
        301,
        321,
        430,
        435,
        426,
        440,
        408,
        491,
        493,
        401,
        400,
        492,
        490,
        409,
        425,
        443,
        418,
        447,
        336,
        316,
        298,
        329,
        279,
        277,
        284,
        273,
        128,
        243,
        250,
        134,
        166,
        187,
        173,
        191,
        80,
        51,
        42,
        70,
        8,
        5,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        25,
        12,
        47,
        73,
        121,
        108,
        79,
        96,
        101,
        69,
        102,
        153,
        426,
        492,
        493,
        416,
        451,
        487,
        288,
        326,
        419,
        421,
        454,
        249,
        394,
        460,
        431,
        269,
        442,
        236,
        207,
        224,
        263,
        227,
        230,
        128,
        133,
        165,
        134,
        169,
        474,
        140,
        175,
        320,
        291,
        225,
        448,
        314,
        330,
        268,
        235,
        346,
        362,
        300,
        335,
        422,
        323,
        325,
        294
      ],
      "E_complement": [
        14,
        16,
        96
      ],
      "Lambda_complement": [
        4,
        19,
        34
      ]
    },
    {
      "invariants_key": "(9, (36, 0, 2), (37, 3, 1))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        252,
        411,
        17,
        47,
        48,
        194,
        281,
        144,
        424,
        346,
        337,
        408,
        18,
        386,
        393,
        112,
        339,
        154,
        102,
        80,
        83,
        181,
        16,
        409,
        459,
        474,
        473,
        488,
        275,
        218,
        265,
        446,
        507,
        282,
        193,
        472,
        365,
        67,
        457,
        64,
        458,
        90,
        81,
        328,
        99,
        130,
        137,
        392,
        395,
        292,
        456,
        443,
        139,
        322,
        503,
        35,
        203,
        258,
        209,
        65,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        10,
        18,
        48,
        44,
        83,
        118,
        80,
        113,
        100,
        88,
        94,
        102,
        147,
        150,
        144,
        145,
        185,
        165,
        131,
        155,
        228,
        197,
        231,
        194,
        243,
        203,
        201,
        245,
        339,
        367,
        365,
        341,
        320,
        357,
        327,
        358,
        281,
        257,
        295,
        315,
        311,
        310,
        304,
        309,
        448,
        504,
        510,
        450,
        499,
        466,
        500,
        465,
        430,
        434,
        400,
        392,
        416,
        421,
        423,
        422
      ],
      "E_complement": [
        4,
        89,
        186
      ],
      "Lambda_complement": [
        4,
        25,
        32
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (37, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        9,
        274,
        283,
        164,
        173,
        438,
        447,
        104,
        97,
        506,
        499,
        76,
        69,
        478,
        471,
        423,
        457,
        327,
        334,
        356,
        365,
        491,
        490,
        424,
        417,
        456,
        422,
        388,
        389,
        395,
        386,
        256,
        265,
        18,
        27,
        420,
        429,
        182,
        191,
        488,
        481,
        122,
        115,
        460,
        453,
        94,
        87,
        192,
        201,
        32,
        78,
        108,
        109,
        227,
        234,
        79,
        33,
        47,
        38,
        12,
        5,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        9,
        26,
        38,
        53,
        31,
        69,
        48,
        106,
        118,
        168,
        116,
        117,
        173,
        115,
        112,
        113,
        127,
        179,
        80,
        67,
        182,
        51,
        70,
        28,
        372,
        359,
        347,
        328,
        354,
        369,
        333,
        350,
        322,
        337,
        320,
        339,
        326,
        327,
        324,
        325,
        258,
        273,
        498,
        318,
        276,
        263,
        315,
        503,
        308,
        295,
        489,
        293,
        304,
        305,
        306,
        492
      ],
      "E_complement": [
        8,
        20,
        128
      ],
      "Lambda_complement": [
        16,
        40,
        193
      ]
    },
    {
      "invariants_key": "(9, (39, 3, 1), (35, 0, 2))",
      "min_affine_weights": [
        12,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        231,
        18,
        467,
        252,
        27,
        238,
        9,
        216,
        223,
        170,
        395,
        196,
        483,
        182,
        401,
        416,
        343,
        434,
        341,
        332,
        443,
        334,
        425,
        376,
        367,
        266,
        269,
        372,
        67,
        278,
        49,
        480,
        487,
        402,
        405,
        380,
        221,
        270,
        393,
        440,
        447,
        426,
        429,
        438,
        133,
        420,
        433,
        64,
        71,
        34,
        53,
        220,
        91,
        174,
        57,
        24,
        31,
        26,
        13,
        22,
        3,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        4,
        6,
        7,
        13,
        12,
        21,
        20,
        19,
        18,
        11,
        10,
        46,
        108,
        131,
        130,
        104,
        105,
        61,
        135,
        96,
        97,
        214,
        148,
        197,
        127,
        139,
        138,
        365,
        364,
        366,
        367,
        360,
        361,
        363,
        362,
        379,
        378,
        355,
        354,
        357,
        356,
        381,
        380,
        256,
        257,
        429,
        495,
        446,
        260,
        491,
        490,
        341,
        279,
        483,
        482,
        264,
        265,
        326,
        508
      ],
      "E_complement": [
        6,
        96,
        288
      ],
      "Lambda_complement": [
        26,
        64,
        161
      ]
    },
    {
      "invariants_key": "(9, (37, 5, 1), (32, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        42,
        137,
        56,
        27,
        178,
        49,
        80,
        211,
        197,
        249,
        200,
        107,
        226,
        254,
        511,
        483,
        490,
        329,
        504,
        452,
        338,
        465,
        432,
        307,
        282,
        313,
        264,
        427,
        258,
        257,
        256,
        259,
        394,
        397,
        280,
        315,
        406,
        433,
        464,
        339,
        506,
        473,
        360,
        459,
        482,
        481,
        224,
        227,
        74,
        233,
        216,
        251,
        210,
        81,
        48,
        23,
        58,
        25,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        9,
        27,
        30,
        24,
        25,
        20,
        17,
        19,
        18,
        47,
        94,
        88,
        89,
        140,
        81,
        39,
        82,
        64,
        65,
        67,
        70,
        75,
        74,
        148,
        73,
        347,
        346,
        344,
        349,
        336,
        337,
        343,
        338,
        320,
        325,
        323,
        310,
        335,
        318,
        328,
        329,
        256,
        261,
        259,
        474,
        271,
        266,
        264,
        265,
        283,
        450,
        280,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        4,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        112,
        168
      ]
    },
    {
      "invariants_key": "(9, (37, 5, 1), (33, 3, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        42,
        137,
        56,
        27,
        178,
        49,
        112,
        243,
        229,
        217,
        232,
        75,
        194,
        222,
        479,
        451,
        458,
        361,
        472,
        484,
        370,
        497,
        432,
        307,
        282,
        313,
        264,
        427,
        258,
        257,
        256,
        259,
        394,
        397,
        280,
        315,
        406,
        433,
        496,
        371,
        474,
        505,
        328,
        491,
        450,
        449,
        192,
        195,
        106,
        201,
        248,
        219,
        242,
        113,
        48,
        23,
        58,
        25,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        9,
        27,
        30,
        24,
        45,
        20,
        37,
        19,
        18,
        111,
        94,
        88,
        89,
        140,
        81,
        103,
        82,
        64,
        65,
        67,
        70,
        75,
        74,
        148,
        73,
        347,
        346,
        344,
        349,
        336,
        337,
        343,
        338,
        320,
        325,
        323,
        374,
        335,
        382,
        328,
        329,
        308,
        261,
        259,
        474,
        271,
        266,
        316,
        265,
        283,
        450,
        280,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        4,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        48,
        192
      ]
    },
    {
      "invariants_key": "(9, (37, 5, 1), (34, 0, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        70,
        185,
        88,
        27,
        226,
        93,
        96,
        223,
        205,
        153,
        196,
        59,
        130,
        150,
        407,
        387,
        390,
        377,
        408,
        460,
        354,
        477,
        480,
        351,
        282,
        345,
        260,
        507,
        258,
        257,
        256,
        259,
        442,
        437,
        280,
        347,
        430,
        481,
        476,
        355,
        410,
        473,
        312,
        455,
        386,
        385,
        128,
        131,
        122,
        133,
        216,
        155,
        222,
        97,
        92,
        19,
        90,
        25,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        14,
        20,
        13,
        63,
        58,
        60,
        85,
        40,
        89,
        51,
        50,
        247,
        134,
        156,
        157,
        148,
        145,
        251,
        146,
        160,
        161,
        163,
        186,
        175,
        174,
        168,
        173,
        415,
        414,
        412,
        389,
        396,
        401,
        395,
        402,
        416,
        441,
        419,
        458,
        439,
        454,
        432,
        429,
        360,
        281,
        259,
        286,
        279,
        270,
        356,
        269,
        319,
        290,
        316,
        293,
        304,
        305,
        299,
        306
      ],
      "E_complement": [
        12,
        50,
        321
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ]
    },
    {
      "invariants_key": "(9, (37, 5, 1), (34, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        70,
        185,
        88,
        27,
        226,
        93,
        96,
        223,
        205,
        153,
        196,
        59,
        130,
        150,
        407,
        387,
        390,
        377,
        408,
        460,
        354,
        477,
        480,
        351,
        282,
        345,
        260,
        507,
        258,
        257,
        256,
        259,
        442,
        437,
        280,
        347,
        430,
        481,
        476,
        355,
        410,
        473,
        312,
        455,
        386,
        385,
        128,
        131,
        122,
        133,
        216,
        155,
        222,
        97,
        92,
        19,
        90,
        25,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        14,
        20,
        13,
        63,
        58,
        60,
        85,
        40,
        89,
        51,
        50,
        247,
        134,
        156,
        157,
        136,
        145,
        251,
        146,
        160,
        161,
        203,
        186,
        199,
        174,
        180,
        173,
        415,
        502,
        412,
        389,
        396,
        401,
        395,
        506,
        416,
        441,
        419,
        458,
        439,
        454,
        432,
        429,
        360,
        281,
        259,
        258,
        279,
        270,
        356,
        269,
        319,
        318,
        316,
        293,
        304,
        305,
        299,
        306
      ],
      "E_complement": [
        12,
        50,
        321
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (40, 3, 1))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        74,
        73,
        98,
        144,
        66,
        65,
        228,
        195,
        138,
        137,
        134,
        133,
        130,
        129,
        384,
        342,
        458,
        457,
        392,
        395,
        396,
        399,
        320,
        323,
        266,
        265,
        328,
        331,
        332,
        335,
        469,
        259,
        330,
        329,
        264,
        267,
        296,
        271,
        448,
        451,
        430,
        393,
        456,
        459,
        460,
        463,
        128,
        131,
        202,
        201,
        19,
        197,
        194,
        193,
        64,
        67,
        10,
        9,
        6,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        40,
        61,
        67,
        66,
        100,
        101,
        72,
        89,
        79,
        94,
        195,
        210,
        235,
        213,
        216,
        217,
        208,
        254,
        128,
        386,
        136,
        153,
        155,
        393,
        179,
        178,
        460,
        482,
        484,
        485,
        503,
        457,
        511,
        494,
        431,
        430,
        423,
        181,
        404,
        389,
        444,
        190,
        308,
        289,
        311,
        294,
        287,
        282,
        316,
        317,
        339,
        322,
        372,
        357,
        376,
        377,
        383,
        382
      ],
      "E_complement": [
        13,
        36,
        86
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (32, 5, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        3,
        74,
        9,
        12,
        79,
        70,
        69,
        92,
        35,
        106,
        85,
        180,
        139,
        130,
        253,
        508,
        451,
        394,
        501,
        340,
        299,
        290,
        285,
        412,
        479,
        406,
        405,
        464,
        467,
        474,
        409,
        472,
        411,
        466,
        465,
        404,
        407,
        414,
        477,
        284,
        291,
        362,
        277,
        436,
        459,
        450,
        509,
        188,
        195,
        138,
        181,
        84,
        107,
        98,
        29,
        68,
        71,
        14,
        77,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        26,
        24,
        25,
        63,
        62,
        60,
        61,
        34,
        37,
        39,
        38,
        67,
        142,
        140,
        141,
        146,
        149,
        151,
        90,
        468,
        177,
        179,
        180,
        170,
        185,
        168,
        461,
        399,
        398,
        396,
        397,
        404,
        405,
        407,
        406,
        432,
        433,
        435,
        434,
        427,
        426,
        424,
        443,
        256,
        101,
        259,
        258,
        283,
        282,
        124,
        267,
        319,
        498,
        316,
        317,
        293,
        292,
        491,
        294
      ],
      "E_complement": [
        4,
        48,
        144
      ],
      "Lambda_complement": [
        6,
        18,
        193
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (36, 5, 1))",
      "min_affine_weights": [
        12,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        27,
        10,
        9,
        190,
        510,
        186,
        161,
        96,
        99,
        114,
        105,
        200,
        211,
        212,
        193,
        344,
        323,
        330,
        329,
        189,
        509,
        482,
        505,
        288,
        291,
        298,
        305,
        400,
        395,
        386,
        407,
        256,
        283,
        284,
        92,
        296,
        299,
        314,
        289,
        374,
        355,
        370,
        361,
        328,
        339,
        322,
        321,
        88,
        67,
        287,
        95,
        104,
        107,
        98,
        121,
        32,
        53,
        42,
        49,
        16,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        28,
        29,
        59,
        58,
        44,
        61,
        36,
        33,
        39,
        38,
        123,
        122,
        124,
        121,
        96,
        101,
        103,
        114,
        192,
        85,
        71,
        217,
        219,
        94,
        92,
        198,
        383,
        378,
        380,
        381,
        352,
        353,
        355,
        370,
        324,
        341,
        327,
        326,
        347,
        346,
        344,
        349,
        256,
        261,
        263,
        262,
        271,
        282,
        284,
        281,
        443,
        318,
        296,
        422,
        416,
        289,
        295,
        441
      ],
      "E_complement": [
        5,
        19,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (37, 6, 1))",
      "min_affine_weights": [
        12,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        15,
        10,
        9,
        174,
        494,
        154,
        149,
        84,
        87,
        82,
        93,
        200,
        199,
        240,
        193,
        332,
        323,
        330,
        329,
        173,
        493,
        470,
        473,
        276,
        279,
        286,
        273,
        388,
        395,
        386,
        435,
        256,
        271,
        312,
        120,
        284,
        287,
        282,
        277,
        358,
        343,
        338,
        349,
        328,
        327,
        322,
        321,
        76,
        67,
        315,
        123,
        92,
        95,
        86,
        89,
        20,
        37,
        30,
        17,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        30,
        60,
        61,
        47,
        46,
        24,
        13,
        16,
        22,
        19,
        18,
        72,
        110,
        76,
        109,
        112,
        81,
        83,
        102,
        192,
        117,
        99,
        221,
        223,
        126,
        91,
        226,
        335,
        366,
        332,
        333,
        368,
        369,
        371,
        358,
        352,
        373,
        355,
        354,
        351,
        350,
        348,
        381,
        256,
        289,
        291,
        290,
        299,
        286,
        316,
        285,
        431,
        270,
        312,
        402,
        432,
        305,
        275,
        429
      ],
      "E_complement": [
        7,
        50,
        128
      ],
      "Lambda_complement": [
        7,
        32,
        128
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (36, 3, 2))",
      "min_affine_weights": [
        12,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        15,
        10,
        9,
        174,
        494,
        154,
        149,
        84,
        87,
        82,
        93,
        200,
        199,
        240,
        193,
        332,
        323,
        330,
        329,
        173,
        493,
        470,
        473,
        276,
        279,
        286,
        273,
        388,
        395,
        386,
        435,
        256,
        271,
        312,
        120,
        284,
        287,
        282,
        277,
        358,
        343,
        338,
        349,
        328,
        327,
        322,
        321,
        76,
        67,
        315,
        123,
        92,
        95,
        86,
        89,
        20,
        37,
        30,
        17,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        30,
        60,
        61,
        47,
        46,
        24,
        13,
        16,
        22,
        19,
        18,
        72,
        110,
        76,
        109,
        112,
        81,
        83,
        102,
        192,
        117,
        99,
        221,
        223,
        126,
        91,
        226,
        379,
        366,
        332,
        333,
        368,
        369,
        371,
        358,
        352,
        373,
        355,
        354,
        351,
        350,
        360,
        381,
        256,
        289,
        291,
        278,
        299,
        286,
        316,
        285,
        431,
        270,
        312,
        402,
        432,
        261,
        275,
        429
      ],
      "E_complement": [
        7,
        50,
        128
      ],
      "Lambda_complement": [
        7,
        32,
        128
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (37, 5, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        14,
        13,
        4,
        307,
        202,
        49,
        40,
        191,
        166,
        445,
        420,
        131,
        138,
        385,
        392,
        399,
        390,
        141,
        132,
        435,
        426,
        177,
        168,
        63,
        38,
        317,
        292,
        3,
        490,
        9,
        7,
        15,
        6,
        5,
        11,
        51,
        42,
        305,
        296,
        447,
        422,
        189,
        164,
        387,
        394,
        129,
        360,
        143,
        134,
        397,
        388,
        179,
        170,
        433,
        72,
        319,
        294,
        61,
        36,
        12,
        2,
        1,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        8,
        27,
        23,
        36,
        40,
        123,
        119,
        32,
        33,
        98,
        99,
        164,
        168,
        235,
        231,
        160,
        161,
        210,
        211,
        192,
        193,
        242,
        243,
        196,
        200,
        203,
        199,
        294,
        298,
        297,
        293,
        303,
        302,
        301,
        300,
        335,
        334,
        269,
        268,
        326,
        330,
        265,
        261,
        463,
        462,
        397,
        396,
        454,
        458,
        393,
        389,
        486,
        490,
        489,
        485,
        495,
        494,
        493,
        492
      ],
      "E_complement": [
        16,
        66,
        257
      ],
      "Lambda_complement": [
        13,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (35, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        483,
        366,
        489,
        40,
        175,
        34,
        449,
        320,
        204,
        330,
        169,
        360,
        139,
        269,
        129,
        464,
        99,
        474,
        6,
        455,
        27,
        418,
        17,
        420,
        371,
        202,
        377,
        184,
        267,
        178,
        101,
        176,
        227,
        186,
        233,
        200,
        155,
        194,
        145,
        64,
        19,
        239,
        25,
        56,
        206,
        50,
        97,
        37,
        131,
        138,
        137,
        168,
        171,
        162,
        4,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        34,
        104,
        111,
        122,
        25,
        121,
        112,
        117,
        115,
        114,
        171,
        415,
        172,
        173,
        164,
        161,
        167,
        166,
        212,
        213,
        215,
        210,
        494,
        222,
        216,
        243,
        511,
        207,
        508,
        505,
        500,
        501,
        477,
        502,
        384,
        389,
        391,
        390,
        190,
        394,
        396,
        397,
        340,
        337,
        339,
        338,
        347,
        334,
        344,
        312,
        315,
        298,
        329,
        301,
        288,
        289,
        295,
        268
      ],
      "E_complement": [
        20,
        78,
        263
      ],
      "Lambda_complement": [
        4,
        16,
        42
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (36, 3, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        291,
        490,
        297,
        12,
        207,
        6,
        293,
        420,
        108,
        430,
        141,
        424,
        139,
        329,
        129,
        308,
        163,
        318,
        66,
        359,
        27,
        390,
        17,
        452,
        435,
        46,
        441,
        156,
        267,
        150,
        225,
        148,
        35,
        158,
        41,
        44,
        155,
        38,
        145,
        164,
        19,
        107,
        25,
        28,
        110,
        22,
        161,
        69,
        131,
        138,
        137,
        140,
        143,
        134,
        64,
        4,
        7,
        14,
        13,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        11,
        26,
        38,
        12,
        79,
        30,
        25,
        29,
        20,
        85,
        82,
        22,
        143,
        507,
        204,
        205,
        196,
        133,
        199,
        198,
        208,
        209,
        211,
        146,
        494,
        218,
        152,
        183,
        511,
        203,
        508,
        445,
        500,
        501,
        473,
        502,
        416,
        481,
        483,
        482,
        222,
        426,
        488,
        489,
        368,
        305,
        307,
        375,
        315,
        362,
        312,
        316,
        319,
        302,
        297,
        365,
        292,
        293,
        290,
        328
      ],
      "E_complement": [
        49,
        192,
        273
      ],
      "Lambda_complement": [
        5,
        43,
        64
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (37, 0, 2))",
      "min_affine_weights": [
        12,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        493,
        362,
        487,
        12,
        129,
        6,
        491,
        292,
        108,
        302,
        195,
        296,
        197,
        391,
        207,
        436,
        237,
        446,
        66,
        425,
        85,
        262,
        95,
        324,
        381,
        46,
        375,
        156,
        453,
        150,
        175,
        148,
        35,
        158,
        41,
        44,
        155,
        38,
        145,
        234,
        93,
        107,
        87,
        82,
        110,
        88,
        239,
        69,
        205,
        196,
        199,
        194,
        193,
        200,
        64,
        4,
        7,
        14,
        13,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        26,
        38,
        12,
        79,
        142,
        137,
        29,
        132,
        85,
        82,
        22,
        287,
        107,
        348,
        349,
        452,
        277,
        343,
        342,
        320,
        321,
        467,
        403,
        238,
        330,
        264,
        439,
        255,
        347,
        253,
        189,
        244,
        245,
        217,
        102,
        160,
        113,
        227,
        226,
        478,
        170,
        232,
        233,
        480,
        305,
        419,
        487,
        315,
        506,
        424,
        316,
        431,
        446,
        441,
        364,
        436,
        437,
        434,
        328
      ],
      "E_complement": [
        17,
        160,
        268
      ],
      "Lambda_complement": [
        4,
        65,
        145
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (32, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        135,
        142,
        9,
        308,
        182,
        36,
        161,
        98,
        231,
        238,
        107,
        72,
        207,
        198,
        65,
        320,
        325,
        471,
        213,
        488,
        495,
        486,
        481,
        416,
        423,
        430,
        425,
        394,
        399,
        390,
        387,
        256,
        391,
        398,
        265,
        305,
        179,
        294,
        419,
        352,
        485,
        492,
        361,
        328,
        463,
        454,
        321,
        194,
        199,
        338,
        80,
        104,
        111,
        102,
        97,
        32,
        39,
        46,
        41,
        8,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        28,
        24,
        25,
        45,
        44,
        56,
        41,
        32,
        49,
        53,
        52,
        109,
        124,
        120,
        121,
        96,
        211,
        117,
        100,
        64,
        227,
        85,
        84,
        77,
        76,
        78,
        73,
        365,
        380,
        360,
        361,
        368,
        369,
        373,
        356,
        320,
        327,
        325,
        324,
        349,
        348,
        344,
        329,
        272,
        273,
        277,
        260,
        269,
        266,
        442,
        265,
        317,
        316,
        394,
        297,
        288,
        305,
        293,
        292
      ],
      "E_complement": [
        2,
        25,
        128
      ],
      "Lambda_complement": [
        6,
        16,
        130
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (33, 3, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        267,
        258,
        9,
        244,
        342,
        68,
        321,
        98,
        359,
        366,
        107,
        36,
        303,
        294,
        45,
        128,
        133,
        407,
        309,
        456,
        451,
        458,
        449,
        492,
        487,
        494,
        485,
        426,
        431,
        422,
        419,
        172,
        423,
        430,
        165,
        241,
        339,
        230,
        483,
        192,
        453,
        460,
        201,
        136,
        387,
        394,
        129,
        290,
        295,
        146,
        48,
        100,
        111,
        102,
        109,
        64,
        75,
        66,
        73,
        8,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        28,
        42,
        43,
        77,
        76,
        106,
        123,
        64,
        81,
        103,
        102,
        237,
        252,
        202,
        203,
        224,
        435,
        199,
        214,
        160,
        483,
        135,
        134,
        173,
        172,
        174,
        169,
        109,
        124,
        90,
        91,
        112,
        113,
        71,
        86,
        18,
        21,
        23,
        22,
        61,
        60,
        10,
        27,
        144,
        145,
        167,
        182,
        191,
        184,
        488,
        187,
        221,
        220,
        440,
        251,
        192,
        209,
        247,
        246
      ],
      "E_complement": [
        3,
        125,
        160
      ],
      "Lambda_complement": [
        6,
        34,
        258
      ]
    },
    {
      "invariants_key": "(9, (33, 6, 1), (36, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        174,
        444,
        488,
        19,
        26,
        25,
        64,
        67,
        70,
        73,
        92,
        83,
        90,
        89,
        256,
        271,
        262,
        261,
        284,
        303,
        282,
        277,
        180,
        383,
        326,
        325,
        348,
        351,
        498,
        224,
        340,
        347,
        350,
        349,
        324,
        327,
        334,
        321,
        161,
        435,
        286,
        285,
        260,
        263,
        270,
        245,
        88,
        91,
        82,
        425,
        509,
        239,
        114,
        65,
        24,
        27,
        34,
        29,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        8,
        28,
        61,
        79,
        110,
        108,
        77,
        240,
        241,
        243,
        242,
        399,
        270,
        282,
        437,
        432,
        273,
        275,
        434,
        320,
        481,
        483,
        322,
        511,
        382,
        380,
        509,
        143,
        142,
        140,
        141,
        134,
        137,
        179,
        146,
        224,
        193,
        195,
        226,
        127,
        126,
        124,
        125,
        384,
        257,
        315,
        404,
        415,
        318,
        316,
        413,
        367,
        462,
        460,
        365,
        496,
        369,
        371,
        498
      ],
      "E_complement": [
        12,
        48,
        148
      ],
      "Lambda_complement": [
        12,
        21,
        34
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (37, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        175,
        6,
        169,
        8,
        167,
        14,
        161,
        140,
        143,
        138,
        137,
        156,
        71,
        130,
        129,
        300,
        387,
        306,
        389,
        292,
        331,
        290,
        397,
        268,
        271,
        266,
        265,
        260,
        263,
        258,
        257,
        428,
        259,
        426,
        261,
        420,
        267,
        442,
        269,
        396,
        399,
        394,
        393,
        388,
        391,
        322,
        385,
        128,
        47,
        134,
        41,
        136,
        39,
        78,
        33,
        20,
        15,
        10,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        14,
        28,
        45,
        39,
        102,
        100,
        34,
        56,
        121,
        107,
        26,
        215,
        150,
        132,
        245,
        216,
        153,
        155,
        218,
        224,
        225,
        243,
        194,
        255,
        254,
        252,
        253,
        455,
        454,
        484,
        469,
        472,
        473,
        475,
        474,
        432,
        497,
        467,
        418,
        447,
        510,
        508,
        445,
        320,
        257,
        260,
        322,
        351,
        286,
        316,
        333,
        295,
        294,
        291,
        293,
        296,
        297,
        267,
        314
      ],
      "E_complement": [
        17,
        98,
        423
      ],
      "Lambda_complement": [
        7,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (36, 0, 2), (33, 3, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        39,
        90,
        74,
        84,
        115,
        86,
        118,
        104,
        207,
        178,
        34,
        100,
        195,
        230,
        70,
        344,
        511,
        474,
        378,
        260,
        427,
        470,
        369,
        360,
        335,
        362,
        330,
        364,
        323,
        318,
        281,
        280,
        319,
        285,
        317,
        276,
        315,
        334,
        361,
        424,
        271,
        301,
        397,
        508,
        339,
        294,
        385,
        152,
        63,
        117,
        229,
        148,
        51,
        17,
        177,
        112,
        87,
        29,
        13,
        36,
        3,
        33,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        4,
        6,
        10,
        29,
        32,
        30,
        35,
        122,
        165,
        27,
        38,
        369,
        368,
        272,
        371,
        372,
        501,
        375,
        374,
        336,
        352,
        339,
        366,
        341,
        360,
        342,
        363,
        113,
        112,
        114,
        115,
        116,
        117,
        21,
        118,
        80,
        109,
        83,
        110,
        85,
        101,
        214,
        107,
        256,
        257,
        259,
        271,
        261,
        260,
        390,
        263,
        383,
        288,
        286,
        291,
        280,
        293,
        283,
        294
      ],
      "E_complement": [
        7,
        8,
        128
      ],
      "Lambda_complement": [
        13,
        49,
        128
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (36, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        191,
        6,
        185,
        24,
        167,
        30,
        399,
        148,
        159,
        154,
        153,
        132,
        71,
        138,
        129,
        308,
        395,
        314,
        397,
        292,
        339,
        298,
        405,
        276,
        49,
        274,
        281,
        268,
        263,
        266,
        257,
        444,
        267,
        434,
        269,
        428,
        275,
        418,
        277,
        404,
        415,
        402,
        409,
        396,
        169,
        330,
        385,
        128,
        63,
        134,
        279,
        152,
        39,
        94,
        33,
        28,
        31,
        18,
        25,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        9,
        8,
        20,
        43,
        39,
        102,
        100,
        34,
        48,
        113,
        109,
        18,
        217,
        152,
        132,
        251,
        470,
        145,
        147,
        210,
        224,
        225,
        253,
        194,
        497,
        246,
        244,
        245,
        455,
        454,
        484,
        475,
        464,
        215,
        467,
        466,
        446,
        511,
        477,
        418,
        439,
        240,
        500,
        437,
        320,
        257,
        260,
        322,
        343,
        278,
        308,
        331,
        295,
        294,
        291,
        293,
        302,
        303,
        269,
        306
      ],
      "E_complement": [
        8,
        34,
        192
      ],
      "Lambda_complement": [
        7,
        24,
        64
      ]
    },
    {
      "invariants_key": "(9, (36, 6, 1), (36, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        143,
        222,
        42,
        240,
        123,
        21,
        225,
        352,
        495,
        446,
        441,
        422,
        283,
        390,
        385,
        251,
        57,
        94,
        209,
        48,
        196,
        170,
        37,
        360,
        367,
        318,
        433,
        340,
        343,
        458,
        325,
        392,
        399,
        342,
        473,
        432,
        439,
        404,
        301,
        232,
        239,
        190,
        185,
        208,
        215,
        194,
        197,
        264,
        391,
        350,
        345,
        508,
        371,
        358,
        353,
        104,
        111,
        62,
        15,
        20,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        18,
        16,
        12,
        51,
        50,
        70,
        92,
        59,
        33,
        85,
        84,
        155,
        329,
        238,
        239,
        136,
        321,
        230,
        252,
        168,
        178,
        171,
        170,
        187,
        186,
        163,
        185,
        307,
        306,
        304,
        226,
        315,
        289,
        291,
        234,
        374,
        375,
        259,
        281,
        382,
        356,
        272,
        273,
        478,
        473,
        427,
        426,
        461,
        465,
        419,
        441,
        411,
        385,
        408,
        409,
        392,
        393,
        400,
        394
      ],
      "E_complement": [
        4,
        25,
        64
      ],
      "Lambda_complement": [
        6,
        27,
        99
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (30, 7, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        21,
        29,
        28,
        26,
        27,
        19,
        6,
        61,
        40,
        139,
        138,
        241,
        240,
        83,
        70,
        509,
        508,
        331,
        350,
        293,
        304,
        391,
        390,
        278,
        279,
        267,
        286,
        280,
        269,
        273,
        272,
        256,
        277,
        265,
        264,
        270,
        271,
        275,
        262,
        317,
        296,
        415,
        414,
        485,
        484,
        339,
        326,
        233,
        232,
        75,
        94,
        37,
        48,
        147,
        146,
        2,
        3,
        11,
        30,
        24,
        13,
        5,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        21,
        52,
        41,
        106,
        119,
        86,
        75,
        126,
        99,
        124,
        95,
        138,
        151,
        182,
        171,
        158,
        186,
        156,
        191,
        224,
        225,
        226,
        221,
        232,
        245,
        212,
        201,
        394,
        407,
        438,
        427,
        414,
        387,
        418,
        447,
        453,
        481,
        448,
        477,
        488,
        501,
        468,
        457,
        284,
        257,
        288,
        317,
        264,
        277,
        308,
        297,
        362,
        375,
        342,
        331,
        382,
        355,
        379,
        351
      ],
      "E_complement": [
        10,
        101,
        160
      ],
      "Lambda_complement": [
        7,
        25,
        32
      ]
    },
    {
      "invariants_key": "(9, (34, 7, 1), (33, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        122,
        456,
        147,
        190,
        183,
        210,
        177,
        166,
        175,
        160,
        169,
        142,
        135,
        326,
        129,
        380,
        287,
        272,
        281,
        318,
        317,
        246,
        468,
        432,
        303,
        120,
        297,
        270,
        263,
        264,
        257,
        406,
        415,
        400,
        499,
        347,
        439,
        440,
        433,
        428,
        431,
        416,
        425,
        398,
        391,
        392,
        385,
        22,
        31,
        245,
        25,
        62,
        93,
        56,
        49,
        38,
        47,
        32,
        41,
        14,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        15,
        8,
        11,
        10,
        16,
        17,
        43,
        44,
        89,
        94,
        100,
        101,
        192,
        199,
        251,
        250,
        143,
        142,
        178,
        181,
        150,
        145,
        148,
        149,
        159,
        158,
        155,
        156,
        511,
        510,
        507,
        508,
        502,
        497,
        500,
        501,
        495,
        494,
        466,
        469,
        416,
        423,
        411,
        410,
        313,
        318,
        260,
        261,
        368,
        369,
        331,
        332,
        367,
        360,
        363,
        362,
        352,
        353,
        354,
        357
      ],
      "E_complement": [
        10,
        96,
        130
      ],
      "Lambda_complement": [
        6,
        48,
        64
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 1), (34, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        9,
        244,
        237,
        34,
        43,
        232,
        241,
        78,
        71,
        132,
        157,
        66,
        75,
        152,
        129,
        446,
        439,
        372,
        365,
        412,
        405,
        360,
        369,
        478,
        471,
        448,
        453,
        466,
        475,
        476,
        473,
        302,
        311,
        500,
        509,
        306,
        299,
        504,
        497,
        350,
        327,
        404,
        413,
        322,
        347,
        438,
        447,
        174,
        183,
        100,
        109,
        178,
        171,
        104,
        97,
        26,
        31,
        42,
        35,
        6,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        9,
        8,
        24,
        33,
        34,
        35,
        73,
        72,
        68,
        69,
        224,
        225,
        143,
        142,
        137,
        176,
        233,
        232,
        173,
        172,
        194,
        195,
        169,
        168,
        201,
        200,
        480,
        481,
        482,
        483,
        491,
        490,
        486,
        487,
        448,
        449,
        506,
        451,
        422,
        423,
        427,
        426,
        365,
        364,
        258,
        259,
        267,
        266,
        363,
        338,
        288,
        289,
        335,
        334,
        299,
        298,
        331,
        330
      ],
      "E_complement": [
        4,
        16,
        192
      ],
      "Lambda_complement": [
        14,
        54,
        84
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 1), (33, 0, 4))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        9,
        148,
        173,
        34,
        43,
        168,
        145,
        110,
        103,
        228,
        221,
        98,
        107,
        216,
        225,
        286,
        279,
        404,
        429,
        316,
        309,
        424,
        401,
        350,
        343,
        352,
        357,
        338,
        347,
        348,
        345,
        462,
        503,
        372,
        381,
        498,
        459,
        376,
        369,
        446,
        391,
        308,
        317,
        386,
        443,
        278,
        287,
        206,
        247,
        68,
        77,
        242,
        203,
        72,
        65,
        58,
        63,
        42,
        35,
        6,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        9,
        8,
        24,
        43,
        114,
        115,
        201,
        200,
        196,
        197,
        304,
        305,
        399,
        398,
        467,
        480,
        313,
        312,
        509,
        508,
        322,
        323,
        505,
        504,
        329,
        328,
        48,
        49,
        50,
        51,
        59,
        58,
        54,
        55,
        64,
        65,
        42,
        25,
        246,
        247,
        251,
        250,
        445,
        444,
        258,
        259,
        267,
        266,
        481,
        466,
        368,
        369,
        463,
        462,
        379,
        378,
        459,
        458
      ],
      "E_complement": [
        4,
        26,
        128
      ],
      "Lambda_complement": [
        14,
        84,
        128
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 1), (35, 3, 2))",
      "min_affine_weights": [
        8,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        9,
        148,
        173,
        34,
        43,
        168,
        145,
        110,
        103,
        228,
        221,
        98,
        107,
        216,
        225,
        286,
        279,
        404,
        429,
        316,
        309,
        424,
        401,
        350,
        343,
        352,
        357,
        338,
        347,
        348,
        345,
        462,
        503,
        372,
        381,
        498,
        459,
        376,
        369,
        446,
        391,
        308,
        317,
        386,
        443,
        278,
        287,
        206,
        247,
        68,
        77,
        242,
        203,
        72,
        65,
        58,
        63,
        42,
        35,
        6,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        9,
        8,
        24,
        43,
        114,
        115,
        201,
        200,
        196,
        159,
        304,
        305,
        469,
        398,
        467,
        480,
        313,
        312,
        509,
        508,
        322,
        323,
        505,
        504,
        329,
        328,
        48,
        49,
        50,
        51,
        59,
        58,
        54,
        55,
        64,
        65,
        42,
        25,
        246,
        173,
        251,
        250,
        487,
        444,
        258,
        259,
        267,
        266,
        481,
        466,
        368,
        369,
        463,
        462,
        379,
        378,
        459,
        458
      ],
      "E_complement": [
        4,
        26,
        128
      ],
      "Lambda_complement": [
        14,
        84,
        128
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 1), (36, 3, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        17,
        232,
        213,
        14,
        31,
        208,
        237,
        154,
        139,
        68,
        121,
        142,
        159,
        124,
        65,
        506,
        491,
        292,
        281,
        500,
        485,
        284,
        289,
        378,
        363,
        320,
        325,
        366,
        383,
        376,
        381,
        406,
        427,
        356,
        373,
        430,
        403,
        368,
        353,
        314,
        263,
        484,
        501,
        258,
        319,
        490,
        507,
        90,
        103,
        132,
        149,
        98,
        95,
        144,
        129,
        62,
        59,
        30,
        15,
        6,
        3,
        16,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        6,
        13,
        17,
        16,
        48,
        91,
        170,
        171,
        401,
        400,
        396,
        383,
        360,
        361,
        173,
        94,
        163,
        200,
        377,
        376,
        245,
        254,
        450,
        451,
        249,
        248,
        465,
        464,
        104,
        105,
        106,
        107,
        123,
        122,
        108,
        103,
        192,
        193,
        90,
        49,
        486,
        277,
        507,
        506,
        199,
        52,
        258,
        259,
        275,
        274,
        201,
        162,
        424,
        425,
        159,
        148,
        443,
        442,
        147,
        146
      ],
      "E_complement": [
        4,
        40,
        200
      ],
      "Lambda_complement": [
        10,
        20,
        288
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (34, 5, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        3,
        42,
        41,
        29,
        30,
        50,
        49,
        80,
        83,
        95,
        92,
        430,
        429,
        66,
        65,
        320,
        323,
        367,
        364,
        344,
        347,
        370,
        369,
        304,
        307,
        314,
        313,
        203,
        200,
        290,
        289,
        293,
        294,
        266,
        265,
        312,
        315,
        274,
        273,
        368,
        371,
        378,
        377,
        360,
        363,
        359,
        356,
        96,
        99,
        74,
        73,
        120,
        123,
        87,
        84,
        21,
        22,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        9,
        27,
        30,
        28,
        25,
        20,
        17,
        39,
        22,
        91,
        222,
        92,
        217,
        96,
        209,
        83,
        214,
        68,
        193,
        71,
        198,
        75,
        206,
        76,
        201,
        367,
        350,
        348,
        345,
        116,
        337,
        343,
        342,
        324,
        321,
        323,
        326,
        107,
        334,
        332,
        329,
        260,
        385,
        259,
        390,
        267,
        398,
        44,
        393,
        283,
        414,
        296,
        409,
        272,
        401,
        51,
        406
      ],
      "E_complement": [
        5,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        128,
        315
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (36, 6, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        3,
        122,
        121,
        29,
        30,
        98,
        97,
        32,
        35,
        47,
        44,
        206,
        205,
        50,
        49,
        304,
        307,
        335,
        332,
        296,
        299,
        338,
        337,
        352,
        355,
        362,
        361,
        395,
        392,
        370,
        369,
        373,
        374,
        266,
        265,
        360,
        363,
        274,
        273,
        336,
        339,
        346,
        345,
        328,
        331,
        327,
        324,
        64,
        67,
        58,
        57,
        88,
        91,
        39,
        36,
        21,
        22,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        26,
        59,
        62,
        60,
        57,
        52,
        49,
        71,
        54,
        219,
        94,
        220,
        89,
        160,
        81,
        211,
        86,
        228,
        97,
        231,
        102,
        235,
        125,
        236,
        105,
        303,
        350,
        348,
        345,
        148,
        337,
        343,
        342,
        356,
        370,
        355,
        358,
        171,
        366,
        364,
        361,
        388,
        257,
        387,
        277,
        395,
        270,
        76,
        265,
        443,
        318,
        456,
        313,
        432,
        305,
        115,
        310
      ],
      "E_complement": [
        5,
        73,
        185
      ],
      "Lambda_complement": [
        4,
        19,
        488
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (32, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        455,
        46,
        461,
        56,
        475,
        50,
        465,
        116,
        407,
        126,
        413,
        104,
        419,
        98,
        385,
        356,
        327,
        366,
        333,
        376,
        347,
        370,
        377,
        308,
        279,
        282,
        285,
        296,
        267,
        290,
        257,
        292,
        199,
        302,
        205,
        274,
        219,
        278,
        209,
        372,
        151,
        382,
        181,
        322,
        139,
        354,
        129,
        100,
        111,
        110,
        77,
        120,
        91,
        88,
        81,
        52,
        23,
        62,
        29,
        12,
        11,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        4,
        5,
        8,
        9,
        27,
        26,
        57,
        56,
        68,
        69,
        61,
        60,
        245,
        244,
        249,
        248,
        254,
        255,
        253,
        252,
        192,
        193,
        237,
        236,
        144,
        145,
        230,
        231,
        340,
        341,
        344,
        345,
        336,
        337,
        339,
        338,
        320,
        321,
        365,
        364,
        331,
        330,
        361,
        360,
        430,
        431,
        429,
        428,
        421,
        420,
        425,
        424,
        404,
        405,
        438,
        439,
        400,
        401,
        445,
        444
      ],
      "E_complement": [
        2,
        40,
        132
      ],
      "Lambda_complement": [
        14,
        32,
        84
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (34, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        85,
        46,
        95,
        24,
        105,
        18,
        21,
        212,
        165,
        222,
        175,
        192,
        177,
        226,
        147,
        484,
        455,
        494,
        461,
        472,
        507,
        506,
        473,
        276,
        311,
        314,
        317,
        296,
        381,
        290,
        257,
        292,
        291,
        302,
        351,
        306,
        361,
        310,
        355,
        468,
        421,
        502,
        391,
        450,
        409,
        482,
        403,
        204,
        239,
        238,
        205,
        216,
        251,
        248,
        241,
        20,
        55,
        30,
        75,
        12,
        11,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        8,
        9,
        27,
        26,
        41,
        40,
        68,
        69,
        45,
        44,
        165,
        164,
        104,
        105,
        110,
        111,
        173,
        172,
        128,
        129,
        125,
        124,
        16,
        17,
        182,
        183,
        340,
        341,
        344,
        345,
        336,
        337,
        403,
        402,
        384,
        385,
        381,
        380,
        331,
        330,
        377,
        376,
        318,
        319,
        509,
        508,
        501,
        500,
        505,
        504,
        468,
        469,
        486,
        487,
        464,
        465,
        301,
        300
      ],
      "E_complement": [
        2,
        40,
        68
      ],
      "Lambda_complement": [
        14,
        48,
        192
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (36, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        2,
        6,
        151,
        40,
        39,
        291,
        289,
        77,
        79,
        326,
        329,
        360,
        505,
        366,
        364,
        141,
        273,
        390,
        137,
        424,
        167,
        430,
        172,
        192,
        450,
        198,
        457,
        232,
        487,
        483,
        127,
        224,
        482,
        486,
        233,
        456,
        199,
        451,
        193,
        173,
        431,
        166,
        425,
        136,
        391,
        398,
        140,
        365,
        367,
        358,
        361,
        328,
        327,
        78,
        76,
        288,
        290,
        38,
        41,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        8,
        28,
        35,
        111,
        170,
        122,
        125,
        102,
        97,
        297,
        166,
        129,
        184,
        104,
        173,
        100,
        161,
        163,
        164,
        198,
        395,
        195,
        194,
        223,
        222,
        202,
        205,
        63,
        62,
        58,
        61,
        54,
        49,
        29,
        34,
        146,
        81,
        67,
        128,
        95,
        156,
        158,
        279,
        66,
        191,
        147,
        80,
        159,
        92,
        94,
        157,
        437,
        248,
        252,
        253,
        224,
        225,
        243,
        244
      ],
      "E_complement": [
        12,
        20,
        98
      ],
      "Lambda_complement": [
        6,
        16,
        330
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (34, 0, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        3,
        138,
        137,
        184,
        159,
        18,
        49,
        272,
        307,
        319,
        284,
        301,
        302,
        290,
        289,
        352,
        323,
        462,
        489,
        472,
        475,
        338,
        337,
        112,
        115,
        127,
        124,
        77,
        110,
        98,
        65,
        96,
        67,
        202,
        233,
        248,
        251,
        114,
        113,
        336,
        339,
        347,
        348,
        333,
        366,
        354,
        321,
        288,
        291,
        426,
        425,
        440,
        411,
        274,
        305,
        16,
        51,
        63,
        28,
        13,
        10,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        9,
        31,
        35,
        113,
        25,
        152,
        17,
        23,
        154,
        283,
        402,
        400,
        281,
        408,
        496,
        418,
        410,
        392,
        397,
        399,
        394,
        391,
        386,
        384,
        389,
        347,
        466,
        464,
        345,
        472,
        337,
        339,
        474,
        324,
        416,
        498,
        326,
        331,
        334,
        332,
        329,
        200,
        205,
        220,
        202,
        212,
        115,
        33,
        197,
        91,
        210,
        195,
        89,
        203,
        81,
        83,
        218
      ],
      "E_complement": [
        4,
        32,
        129
      ],
      "Lambda_complement": [
        4,
        49,
        128
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 1), (34, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        67,
        70,
        29,
        228,
        178,
        162,
        225,
        56,
        106,
        98,
        37,
        132,
        135,
        154,
        129,
        448,
        451,
        454,
        453,
        356,
        291,
        299,
        353,
        416,
        507,
        499,
        421,
        348,
        263,
        258,
        345,
        320,
        323,
        326,
        325,
        484,
        487,
        495,
        481,
        376,
        359,
        367,
        381,
        388,
        479,
        474,
        385,
        192,
        155,
        28,
        197,
        190,
        46,
        38,
        57,
        160,
        174,
        36,
        165,
        134,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        5,
        39,
        62,
        75,
        82,
        87,
        86,
        35,
        34,
        135,
        158,
        140,
        133,
        128,
        129,
        131,
        130,
        160,
        161,
        212,
        213,
        208,
        201,
        188,
        165,
        391,
        414,
        412,
        389,
        408,
        409,
        411,
        410,
        440,
        441,
        476,
        461,
        464,
        457,
        444,
        421,
        280,
        281,
        283,
        282,
        263,
        286,
        284,
        261,
        295,
        318,
        331,
        338,
        335,
        350,
        315,
        314
      ],
      "E_complement": [
        4,
        9,
        80
      ],
      "Lambda_complement": [
        8,
        16,
        98
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (31, 5, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        189,
        334,
        499,
        465,
        333,
        159,
        3,
        480,
        453,
        174,
        139,
        136,
        140,
        454,
        450,
        417,
        421,
        239,
        235,
        232,
        205,
        422,
        387,
        96,
        252,
        302,
        434,
        400,
        301,
        222,
        99,
        97,
        101,
        111,
        107,
        104,
        77,
        102,
        67,
        224,
        124,
        238,
        114,
        80,
        237,
        94,
        227,
        128,
        61,
        142,
        51,
        17,
        141,
        31,
        131,
        32,
        5,
        46,
        11,
        8,
        12,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        28,
        24,
        30,
        44,
        61,
        90,
        63,
        33,
        68,
        35,
        37,
        171,
        173,
        169,
        204,
        210,
        183,
        179,
        181,
        144,
        150,
        146,
        148,
        138,
        140,
        136,
        142,
        491,
        493,
        489,
        495,
        497,
        503,
        499,
        501,
        464,
        470,
        433,
        468,
        458,
        431,
        456,
        462,
        320,
        326,
        322,
        295,
        313,
        331,
        344,
        350,
        379,
        365,
        377,
        383,
        358,
        359,
        355,
        357
      ],
      "E_complement": [
        16,
        36,
        260
      ],
      "Lambda_complement": [
        7,
        16,
        99
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (36, 3, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        44,
        462,
        482,
        499,
        457,
        61,
        7,
        213,
        193,
        283,
        271,
        264,
        266,
        198,
        196,
        159,
        157,
        337,
        339,
        340,
        320,
        154,
        142,
        92,
        102,
        402,
        424,
        441,
        405,
        119,
        91,
        95,
        93,
        81,
        83,
        84,
        64,
        90,
        78,
        348,
        358,
        338,
        360,
        377,
        341,
        375,
        347,
        256,
        300,
        270,
        290,
        307,
        265,
        317,
        263,
        21,
        1,
        27,
        15,
        8,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        12,
        27,
        14,
        47,
        11,
        111,
        156,
        216,
        193,
        179,
        117,
        35,
        285,
        346,
        425,
        475,
        500,
        428,
        373,
        263,
        384,
        327,
        436,
        371,
        374,
        411,
        360,
        431,
        349,
        432,
        361,
        430,
        385,
        326,
        437,
        370,
        362,
        306,
        449,
        435,
        412,
        494,
        296,
        367,
        64,
        7,
        229,
        134,
        169,
        205,
        30,
        90,
        221,
        202,
        233,
        200,
        199,
        198,
        194,
        196
      ],
      "E_complement": [
        16,
        32,
        395
      ],
      "Lambda_complement": [
        17,
        42,
        67
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (37, 5, 2))",
      "min_affine_weights": [
        16,
        12
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        44,
        462,
        482,
        499,
        457,
        61,
        7,
        213,
        193,
        283,
        271,
        264,
        266,
        198,
        196,
        159,
        157,
        337,
        339,
        340,
        320,
        154,
        142,
        92,
        102,
        402,
        424,
        441,
        405,
        119,
        91,
        95,
        93,
        81,
        83,
        84,
        64,
        90,
        78,
        348,
        358,
        338,
        360,
        377,
        341,
        375,
        347,
        256,
        300,
        270,
        290,
        307,
        265,
        317,
        263,
        21,
        1,
        27,
        15,
        8,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        12,
        27,
        14,
        47,
        11,
        111,
        156,
        216,
        193,
        179,
        117,
        35,
        285,
        346,
        440,
        475,
        500,
        428,
        373,
        263,
        384,
        327,
        436,
        371,
        374,
        411,
        377,
        431,
        349,
        432,
        361,
        447,
        385,
        326,
        437,
        370,
        362,
        306,
        449,
        435,
        412,
        494,
        296,
        382,
        64,
        7,
        229,
        134,
        169,
        205,
        30,
        90,
        221,
        202,
        233,
        200,
        199,
        198,
        194,
        196
      ],
      "E_complement": [
        16,
        32,
        395
      ],
      "Lambda_complement": [
        17,
        42,
        67
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (35, 3, 2))",
      "min_affine_weights": [
        16,
        12
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        44,
        462,
        482,
        499,
        457,
        61,
        7,
        213,
        193,
        283,
        271,
        264,
        266,
        198,
        196,
        159,
        157,
        337,
        339,
        340,
        320,
        154,
        142,
        92,
        102,
        402,
        424,
        441,
        405,
        119,
        91,
        95,
        93,
        81,
        83,
        84,
        64,
        90,
        78,
        348,
        358,
        338,
        360,
        377,
        341,
        375,
        347,
        256,
        300,
        270,
        290,
        307,
        265,
        317,
        263,
        21,
        1,
        27,
        15,
        8,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        12,
        27,
        14,
        47,
        11,
        111,
        156,
        216,
        193,
        179,
        117,
        35,
        285,
        364,
        440,
        475,
        500,
        428,
        373,
        263,
        438,
        327,
        436,
        371,
        374,
        411,
        377,
        431,
        349,
        432,
        361,
        447,
        385,
        368,
        437,
        370,
        362,
        306,
        449,
        435,
        426,
        494,
        296,
        382,
        64,
        7,
        229,
        134,
        169,
        205,
        30,
        90,
        221,
        202,
        233,
        200,
        199,
        198,
        194,
        196
      ],
      "E_complement": [
        16,
        32,
        395
      ],
      "Lambda_complement": [
        17,
        42,
        67
      ]
    },
    {
      "invariants_key": "(9, (35, 6, 1), (32, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        19,
        22,
        389,
        436,
        39,
        34,
        313,
        224,
        371,
        246,
        373,
        212,
        199,
        322,
        209,
        64,
        451,
        86,
        453,
        500,
        103,
        98,
        113,
        160,
        238,
        446,
        165,
        148,
        135,
        223,
        145,
        128,
        147,
        278,
        133,
        180,
        183,
        342,
        177,
        480,
        115,
        427,
        101,
        416,
        410,
        330,
        465,
        192,
        211,
        162,
        461,
        244,
        359,
        226,
        241,
        84,
        51,
        54,
        37,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        17,
        24,
        39,
        38,
        36,
        37,
        61,
        52,
        43,
        34,
        114,
        123,
        100,
        109,
        96,
        97,
        99,
        245,
        72,
        214,
        94,
        87,
        71,
        70,
        68,
        69,
        423,
        430,
        433,
        440,
        424,
        425,
        427,
        426,
        413,
        404,
        395,
        386,
        399,
        398,
        396,
        397,
        456,
        457,
        348,
        458,
        466,
        475,
        452,
        461,
        495,
        494,
        492,
        493,
        383,
        481,
        510,
        503
      ],
      "E_complement": [
        4,
        152,
        264
      ],
      "Lambda_complement": [
        8,
        20,
        131
      ]
    },
    {
      "invariants_key": "(9, (36, 6, 1), (34, 3, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        83,
        14,
        365,
        380,
        31,
        66,
        281,
        448,
        244,
        462,
        253,
        396,
        479,
        178,
        465,
        128,
        435,
        142,
        493,
        427,
        159,
        194,
        145,
        320,
        166,
        70,
        285,
        268,
        351,
        183,
        337,
        343,
        339,
        62,
        349,
        332,
        335,
        190,
        273,
        496,
        147,
        75,
        157,
        368,
        90,
        394,
        481,
        384,
        467,
        322,
        213,
        460,
        175,
        450,
        401,
        140,
        19,
        78,
        29,
        12,
        8,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        21,
        56,
        87,
        118,
        116,
        117,
        77,
        64,
        127,
        114,
        198,
        203,
        244,
        249,
        240,
        241,
        243,
        461,
        140,
        446,
        190,
        179,
        135,
        134,
        132,
        133,
        343,
        346,
        357,
        328,
        348,
        349,
        351,
        350,
        285,
        272,
        303,
        290,
        299,
        266,
        296,
        297,
        428,
        429,
        144,
        430,
        406,
        411,
        420,
        425,
        475,
        474,
        472,
        473,
        227,
        465,
        494,
        483
      ],
      "E_complement": [
        7,
        41,
        80
      ],
      "Lambda_complement": [
        12,
        17,
        32
      ]
    },
    {
      "invariants_key": "(9, (36, 6, 1), (35, 3, 2))",
      "min_affine_weights": [
        8,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        99,
        26,
        349,
        380,
        59,
        66,
        305,
        448,
        236,
        474,
        253,
        408,
        507,
        166,
        481,
        128,
        423,
        154,
        477,
        407,
        187,
        194,
        161,
        320,
        142,
        74,
        313,
        280,
        379,
        175,
        353,
        363,
        355,
        62,
        377,
        344,
        347,
        190,
        289,
        484,
        163,
        83,
        185,
        356,
        114,
        402,
        453,
        384,
        483,
        322,
        233,
        472,
        159,
        450,
        417,
        152,
        35,
        90,
        57,
        24,
        16,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        41,
        52,
        107,
        110,
        108,
        109,
        89,
        68,
        127,
        102,
        202,
        211,
        236,
        245,
        228,
        229,
        231,
        473,
        152,
        446,
        190,
        167,
        139,
        138,
        136,
        137,
        363,
        370,
        333,
        336,
        376,
        377,
        383,
        378,
        317,
        288,
        287,
        262,
        279,
        274,
        276,
        277,
        412,
        413,
        160,
        414,
        426,
        435,
        396,
        405,
        499,
        498,
        496,
        497,
        199,
        481,
        478,
        455
      ],
      "E_complement": [
        4,
        107,
        137
      ],
      "Lambda_complement": [
        4,
        24,
        33
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (34, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        209,
        39,
        246,
        9,
        216,
        271,
        222,
        173,
        124,
        138,
        347,
        133,
        84,
        131,
        82,
        109,
        188,
        107,
        186,
        69,
        148,
        354,
        179,
        225,
        48,
        231,
        310,
        232,
        57,
        207,
        30,
        61,
        60,
        59,
        58,
        21,
        20,
        50,
        51,
        177,
        176,
        183,
        182,
        184,
        185,
        159,
        158,
        128,
        129,
        167,
        166,
        137,
        136,
        143,
        142,
        45,
        44,
        10,
        11,
        5,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        14,
        30,
        12,
        35,
        86,
        128,
        84,
        123,
        88,
        93,
        90,
        91,
        150,
        441,
        148,
        443,
        423,
        183,
        410,
        181,
        313,
        239,
        450,
        237,
        206,
        481,
        204,
        483,
        198,
        233,
        196,
        235,
        200,
        216,
        202,
        229,
        144,
        70,
        146,
        189,
        158,
        177,
        156,
        179,
        80,
        383,
        82,
        381,
        353,
        95,
        348,
        89,
        511,
        3,
        260,
        5,
        8,
        295,
        10,
        293
      ],
      "E_complement": [
        18,
        72,
        256
      ],
      "Lambda_complement": [
        17,
        40,
        265
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 4), (31, 5, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        4,
        2
      ],
      "E": [
        0,
        116,
        438,
        37,
        123,
        15,
        42,
        441,
        56,
        76,
        398,
        29,
        67,
        55,
        18,
        385,
        128,
        307,
        310,
        165,
        316,
        143,
        170,
        313,
        184,
        267,
        270,
        157,
        260,
        183,
        146,
        257,
        176,
        147,
        182,
        181,
        156,
        191,
        186,
        185,
        136,
        171,
        142,
        141,
        164,
        135,
        130,
        129,
        48,
        19,
        54,
        53,
        28,
        63,
        58,
        57,
        8,
        43,
        14,
        13,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        17,
        12,
        34,
        72,
        9,
        123,
        10,
        159,
        158,
        156,
        157,
        152,
        153,
        155,
        154,
        144,
        209,
        147,
        210,
        215,
        150,
        212,
        149,
        287,
        286,
        284,
        285,
        280,
        281,
        283,
        282,
        272,
        353,
        275,
        338,
        312,
        278,
        267,
        277,
        384,
        385,
        387,
        386,
        391,
        390,
        388,
        389,
        399,
        462,
        396,
        461,
        456,
        393,
        459,
        394
      ],
      "E_complement": [
        4,
        82,
        401
      ],
      "Lambda_complement": [
        25,
        41,
        69
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 2), (32, 3, 4))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        456,
        18,
        474,
        449,
        493,
        467,
        511,
        505,
        355,
        491,
        405,
        497,
        496,
        263,
        482,
        388,
        424,
        406,
        442,
        417,
        397,
        435,
        415,
        409,
        408,
        395,
        394,
        401,
        400,
        387,
        386,
        100,
        72,
        118,
        90,
        65,
        393,
        83,
        411,
        121,
        156,
        107,
        106,
        14,
        112,
        248,
        98,
        4,
        40,
        22,
        58,
        33,
        13,
        51,
        31,
        25,
        24,
        11,
        10,
        17,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        14,
        11,
        18,
        19,
        16,
        21,
        26,
        27,
        28,
        25,
        54,
        69,
        52,
        49,
        76,
        63,
        56,
        61,
        36,
        87,
        38,
        35,
        94,
        45,
        42,
        47,
        246,
        261,
        258,
        135,
        268,
        255,
        142,
        267,
        228,
        279,
        272,
        149,
        286,
        237,
        156,
        281,
        192,
        307,
        308,
        177,
        314,
        201,
        184,
        317,
        210,
        289,
        294,
        163,
        296,
        219,
        170,
        303
      ],
      "E_complement": [
        32,
        77,
        128
      ],
      "Lambda_complement": [
        4,
        96,
        384
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 2), (32, 0, 4))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        456,
        18,
        474,
        449,
        493,
        467,
        511,
        505,
        355,
        491,
        405,
        497,
        496,
        263,
        482,
        388,
        424,
        406,
        442,
        417,
        397,
        435,
        415,
        409,
        408,
        395,
        394,
        401,
        400,
        387,
        386,
        100,
        72,
        118,
        90,
        65,
        393,
        83,
        411,
        121,
        156,
        107,
        106,
        14,
        112,
        248,
        98,
        4,
        40,
        22,
        58,
        33,
        13,
        51,
        31,
        25,
        24,
        11,
        10,
        17,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        14,
        11,
        18,
        19,
        16,
        21,
        26,
        27,
        28,
        25,
        54,
        69,
        52,
        49,
        76,
        63,
        56,
        61,
        36,
        87,
        38,
        35,
        94,
        45,
        42,
        47,
        246,
        261,
        258,
        135,
        268,
        255,
        142,
        267,
        228,
        279,
        272,
        149,
        286,
        237,
        156,
        281,
        178,
        307,
        308,
        177,
        314,
        187,
        184,
        317,
        160,
        289,
        294,
        163,
        296,
        169,
        170,
        303
      ],
      "E_complement": [
        32,
        77,
        128
      ],
      "Lambda_complement": [
        4,
        96,
        384
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 2), (33, 3, 4))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        471,
        18,
        453,
        478,
        493,
        460,
        511,
        505,
        355,
        491,
        405,
        497,
        496,
        263,
        482,
        388,
        439,
        406,
        421,
        446,
        397,
        428,
        415,
        409,
        408,
        395,
        394,
        401,
        400,
        387,
        386,
        100,
        87,
        118,
        69,
        94,
        393,
        76,
        411,
        121,
        156,
        107,
        106,
        14,
        112,
        248,
        98,
        4,
        55,
        22,
        37,
        62,
        13,
        44,
        31,
        25,
        24,
        11,
        10,
        17,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        14,
        11,
        18,
        19,
        16,
        21,
        26,
        27,
        28,
        25,
        54,
        37,
        84,
        81,
        44,
        63,
        88,
        93,
        36,
        55,
        70,
        67,
        62,
        45,
        74,
        79,
        246,
        357,
        258,
        135,
        364,
        255,
        142,
        267,
        228,
        375,
        272,
        149,
        382,
        237,
        156,
        281,
        210,
        307,
        340,
        209,
        314,
        219,
        216,
        349,
        192,
        289,
        326,
        195,
        296,
        201,
        202,
        335
      ],
      "E_complement": [
        32,
        67,
        128
      ],
      "Lambda_complement": [
        4,
        96,
        384
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 2), (33, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        439,
        18,
        421,
        446,
        493,
        428,
        511,
        505,
        355,
        491,
        405,
        497,
        496,
        263,
        482,
        388,
        471,
        406,
        453,
        478,
        397,
        460,
        415,
        409,
        408,
        395,
        394,
        401,
        400,
        387,
        386,
        100,
        55,
        118,
        37,
        62,
        393,
        44,
        411,
        121,
        156,
        107,
        106,
        14,
        112,
        248,
        98,
        4,
        87,
        22,
        69,
        94,
        13,
        76,
        31,
        25,
        24,
        11,
        10,
        17,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        14,
        11,
        18,
        19,
        16,
        21,
        26,
        27,
        28,
        25,
        36,
        69,
        52,
        49,
        76,
        45,
        56,
        61,
        54,
        87,
        38,
        35,
        94,
        63,
        42,
        47,
        246,
        357,
        258,
        135,
        364,
        255,
        142,
        267,
        228,
        375,
        272,
        149,
        382,
        237,
        156,
        281,
        178,
        339,
        308,
        177,
        346,
        187,
        184,
        317,
        160,
        321,
        294,
        163,
        328,
        169,
        170,
        303
      ],
      "E_complement": [
        32,
        67,
        128
      ],
      "Lambda_complement": [
        4,
        96,
        384
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (35, 7, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        484,
        318,
        154,
        145,
        508,
        495,
        194,
        489,
        132,
        215,
        506,
        497,
        21,
        143,
        299,
        329,
        237,
        55,
        467,
        273,
        60,
        47,
        322,
        41,
        260,
        343,
        58,
        248,
        348,
        454,
        34,
        470,
        452,
        407,
        453,
        263,
        412,
        262,
        477,
        393,
        274,
        456,
        275,
        465,
        451,
        464,
        386,
        22,
        68,
        23,
        5,
        14,
        213,
        79,
        212,
        192,
        27,
        193,
        90,
        81,
        3,
        16,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        13,
        16,
        54,
        80,
        219,
        408,
        391,
        433,
        407,
        394,
        95,
        135,
        129,
        156,
        154,
        149,
        147,
        142,
        136,
        259,
        283,
        262,
        256,
        81,
        265,
        276,
        274,
        446,
        417,
        226,
        442,
        437,
        435,
        430,
        392,
        61,
        59,
        38,
        57,
        15,
        55,
        52,
        50,
        313,
        319,
        290,
        292,
        309,
        301,
        304,
        104,
        163,
        165,
        363,
        190,
        177,
        356,
        170,
        172
      ],
      "E_complement": [
        4,
        97,
        168
      ],
      "Lambda_complement": [
        7,
        25,
        458
      ]
    },
    {
      "invariants_key": "(9, (37, 7, 1), (33, 0, 4))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        392,
        182,
        153,
        184,
        151,
        142,
        472,
        197,
        26,
        214,
        85,
        417,
        247,
        238,
        228,
        448,
        495,
        502,
        473,
        504,
        507,
        462,
        481,
        135,
        399,
        406,
        441,
        333,
        439,
        430,
        385,
        428,
        303,
        483,
        281,
        312,
        279,
        270,
        88,
        352,
        335,
        342,
        505,
        33,
        80,
        366,
        321,
        64,
        111,
        118,
        89,
        351,
        87,
        78,
        180,
        32,
        15,
        51,
        57,
        24,
        18,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        18,
        12,
        17,
        43,
        48,
        40,
        53,
        56,
        57,
        61,
        58,
        109,
        106,
        104,
        105,
        120,
        101,
        123,
        96,
        92,
        65,
        89,
        66,
        83,
        84,
        80,
        81,
        156,
        362,
        370,
        130,
        147,
        383,
        379,
        145,
        326,
        170,
        168,
        322,
        339,
        165,
        187,
        331,
        235,
        283,
        259,
        245,
        248,
        274,
        278,
        250,
        299,
        193,
        195,
        303,
        290,
        210,
        204,
        314
      ],
      "E_complement": [
        4,
        40,
        209
      ],
      "Lambda_complement": [
        6,
        25,
        386
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (32, 5, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        259,
        262,
        261,
        276,
        279,
        126,
        273,
        304,
        371,
        26,
        309,
        100,
        295,
        290,
        353,
        224,
        483,
        486,
        485,
        500,
        411,
        242,
        497,
        464,
        511,
        150,
        469,
        132,
        455,
        450,
        385,
        384,
        195,
        198,
        133,
        212,
        151,
        402,
        209,
        240,
        243,
        502,
        245,
        484,
        231,
        226,
        225,
        352,
        35,
        38,
        101,
        52,
        119,
        370,
        49,
        16,
        19,
        278,
        21,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        5,
        23,
        30,
        28,
        21,
        16,
        17,
        19,
        18,
        55,
        54,
        84,
        53,
        56,
        49,
        51,
        58,
        40,
        33,
        35,
        42,
        39,
        70,
        36,
        37,
        183,
        182,
        180,
        181,
        176,
        185,
        260,
        269,
        287,
        278,
        171,
        162,
        167,
        166,
        164,
        165,
        128,
        129,
        131,
        130,
        143,
        230,
        132,
        141,
        159,
        150,
        244,
        157,
        144,
        145,
        147,
        146
      ],
      "E_complement": [
        4,
        8,
        64
      ],
      "Lambda_complement": [
        8,
        96,
        420
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (34, 6, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        43,
        294,
        261,
        276,
        279,
        182,
        89,
        432,
        435,
        18,
        157,
        164,
        143,
        418,
        417,
        32,
        11,
        262,
        293,
        308,
        403,
        50,
        121,
        400,
        311,
        150,
        189,
        132,
        175,
        386,
        385,
        168,
        131,
        134,
        133,
        148,
        151,
        186,
        145,
        48,
        83,
        30,
        53,
        44,
        39,
        34,
        33,
        136,
        163,
        166,
        165,
        180,
        183,
        154,
        177,
        16,
        115,
        62,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        31,
        22,
        20,
        21,
        16,
        17,
        19,
        18,
        63,
        62,
        46,
        125,
        120,
        121,
        59,
        58,
        104,
        105,
        43,
        42,
        103,
        52,
        108,
        109,
        151,
        150,
        148,
        149,
        144,
        145,
        260,
        269,
        279,
        286,
        131,
        130,
        135,
        134,
        132,
        133,
        232,
        233,
        171,
        226,
        175,
        252,
        236,
        237,
        191,
        190,
        174,
        253,
        248,
        177,
        187,
        186
      ],
      "E_complement": [
        4,
        64,
        264
      ],
      "Lambda_complement": [
        8,
        64,
        388
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (31, 5, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        43,
        294,
        261,
        276,
        279,
        182,
        89,
        432,
        435,
        18,
        157,
        164,
        143,
        418,
        417,
        32,
        11,
        262,
        293,
        308,
        403,
        50,
        121,
        400,
        311,
        150,
        189,
        132,
        175,
        386,
        385,
        168,
        131,
        134,
        133,
        148,
        151,
        186,
        145,
        48,
        83,
        30,
        53,
        44,
        39,
        34,
        33,
        136,
        163,
        166,
        165,
        180,
        183,
        154,
        177,
        16,
        115,
        62,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        31,
        22,
        20,
        21,
        16,
        17,
        19,
        18,
        63,
        62,
        46,
        125,
        120,
        121,
        59,
        58,
        104,
        105,
        43,
        42,
        249,
        170,
        108,
        109,
        151,
        150,
        148,
        149,
        144,
        145,
        260,
        269,
        279,
        286,
        131,
        130,
        135,
        134,
        132,
        133,
        232,
        233,
        171,
        124,
        175,
        252,
        236,
        237,
        191,
        190,
        174,
        253,
        248,
        47,
        187,
        186
      ],
      "E_complement": [
        4,
        64,
        264
      ],
      "Lambda_complement": [
        8,
        64,
        388
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        371,
        310,
        273,
        272,
        311,
        370,
        105,
        296,
        323,
        262,
        289,
        288,
        263,
        50,
        297,
        212,
        243,
        246,
        157,
        220,
        183,
        178,
        149,
        228,
        195,
        198,
        173,
        236,
        135,
        130,
        165,
        404,
        435,
        502,
        413,
        412,
        503,
        434,
        405,
        420,
        387,
        454,
        181,
        180,
        455,
        386,
        421,
        24,
        115,
        118,
        81,
        16,
        55,
        322,
        89,
        40,
        67,
        70,
        97,
        32,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        12,
        14,
        7,
        16,
        35,
        100,
        18,
        153,
        28,
        30,
        155,
        264,
        307,
        305,
        266,
        269,
        440,
        442,
        271,
        290,
        273,
        342,
        288,
        303,
        302,
        300,
        301,
        262,
        435,
        433,
        260,
        397,
        438,
        436,
        399,
        469,
        401,
        403,
        402,
        431,
        412,
        414,
        429,
        178,
        187,
        185,
        176,
        191,
        190,
        188,
        189,
        231,
        39,
        37,
        160,
        157,
        174,
        172,
        159
      ],
      "E_complement": [
        4,
        72,
        280
      ],
      "Lambda_complement": [
        8,
        48,
        69
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (34, 5, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        72,
        47,
        103,
        229,
        228,
        227,
        226,
        189,
        124,
        27,
        218,
        113,
        249,
        254,
        118,
        393,
        449,
        422,
        494,
        293,
        292,
        291,
        290,
        445,
        380,
        283,
        474,
        312,
        432,
        439,
        319,
        349,
        412,
        507,
        314,
        337,
        473,
        478,
        342,
        480,
        424,
        463,
        391,
        453,
        452,
        451,
        450,
        93,
        156,
        251,
        58,
        24,
        144,
        151,
        31,
        105,
        33,
        70,
        14,
        5,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        23,
        10,
        17,
        42,
        78,
        226,
        253,
        60,
        88,
        244,
        235,
        496,
        495,
        498,
        493,
        486,
        487,
        484,
        485,
        470,
        273,
        450,
        275,
        448,
        263,
        468,
        261,
        240,
        239,
        56,
        237,
        230,
        249,
        46,
        251,
        14,
        21,
        12,
        19,
        6,
        3,
        4,
        5,
        464,
        257,
        452,
        259,
        454,
        279,
        466,
        277,
        337,
        481,
        482,
        483,
        327,
        489,
        500,
        491
      ],
      "E_complement": [
        8,
        32,
        129
      ],
      "Lambda_complement": [
        24,
        99,
        167
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (34, 7, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        308,
        381,
        65,
        56,
        268,
        69,
        377,
        63,
        39,
        366,
        382,
        263,
        287,
        342,
        326,
        227,
        471,
        150,
        426,
        219,
        495,
        430,
        146,
        240,
        232,
        169,
        185,
        456,
        464,
        145,
        129,
        128,
        436,
        253,
        449,
        184,
        396,
        453,
        249,
        447,
        423,
        494,
        510,
        135,
        159,
        470,
        454,
        99,
        343,
        278,
        42,
        91,
        367,
        46,
        274,
        368,
        360,
        41,
        57,
        72,
        80,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        16,
        57,
        81,
        65,
        30,
        66,
        27,
        20,
        19,
        37,
        82,
        113,
        118,
        116,
        117,
        238,
        76,
        39,
        125,
        110,
        55,
        107,
        52,
        101,
        80,
        172,
        97,
        129,
        246,
        288,
        245,
        164,
        253,
        167,
        146,
        354,
        183,
        195,
        180,
        229,
        208,
        230,
        191,
        128,
        415,
        131,
        182,
        231,
        210,
        136,
        209,
        193,
        244,
        194,
        477,
        202,
        147,
        165,
        144
      ],
      "E_complement": [
        2,
        8,
        85
      ],
      "Lambda_complement": [
        6,
        40,
        258
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (39, 7, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        180,
        160,
        65,
        24,
        172,
        197,
        36,
        226,
        167,
        206,
        222,
        135,
        194,
        214,
        198,
        355,
        471,
        491,
        266,
        379,
        463,
        398,
        367,
        269,
        328,
        265,
        281,
        360,
        301,
        273,
        257,
        256,
        436,
        477,
        316,
        280,
        428,
        440,
        345,
        415,
        474,
        462,
        478,
        506,
        447,
        470,
        454,
        99,
        215,
        150,
        119,
        123,
        207,
        243,
        18,
        112,
        53,
        9,
        25,
        21,
        80,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        16,
        49,
        81,
        197,
        30,
        198,
        27,
        144,
        151,
        169,
        214,
        121,
        126,
        124,
        223,
        358,
        76,
        318,
        117,
        102,
        25,
        99,
        184,
        504,
        212,
        416,
        237,
        257,
        382,
        142,
        505,
        300,
        373,
        427,
        274,
        72,
        319,
        455,
        440,
        365,
        468,
        490,
        435,
        388,
        441,
        259,
        47,
        367,
        470,
        426,
        337,
        453,
        233,
        322,
        383,
        364,
        407,
        425,
        272
      ],
      "E_complement": [
        2,
        33,
        92
      ],
      "Lambda_complement": [
        6,
        32,
        130
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (38, 7, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        180,
        160,
        65,
        24,
        172,
        197,
        36,
        226,
        167,
        206,
        222,
        135,
        194,
        214,
        198,
        355,
        471,
        491,
        266,
        379,
        463,
        398,
        367,
        269,
        328,
        265,
        281,
        360,
        301,
        273,
        257,
        256,
        436,
        477,
        316,
        280,
        428,
        440,
        345,
        415,
        474,
        462,
        478,
        506,
        447,
        470,
        454,
        99,
        215,
        150,
        119,
        123,
        207,
        243,
        18,
        112,
        53,
        9,
        25,
        21,
        80,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        16,
        49,
        81,
        197,
        30,
        198,
        27,
        144,
        151,
        169,
        214,
        121,
        126,
        124,
        223,
        358,
        76,
        318,
        117,
        102,
        25,
        99,
        184,
        504,
        212,
        416,
        237,
        257,
        382,
        142,
        479,
        300,
        373,
        427,
        274,
        72,
        281,
        455,
        440,
        365,
        468,
        490,
        435,
        418,
        441,
        259,
        47,
        367,
        470,
        426,
        337,
        453,
        233,
        356,
        383,
        364,
        407,
        425,
        272
      ],
      "E_complement": [
        2,
        33,
        92
      ],
      "Lambda_complement": [
        6,
        32,
        130
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (40, 6, 1))",
      "min_affine_weights": [
        16,
        12
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        180,
        160,
        65,
        24,
        172,
        197,
        36,
        226,
        167,
        206,
        222,
        135,
        194,
        214,
        198,
        355,
        471,
        491,
        266,
        379,
        463,
        398,
        367,
        269,
        328,
        265,
        281,
        360,
        301,
        273,
        257,
        256,
        436,
        477,
        316,
        280,
        428,
        440,
        345,
        415,
        474,
        462,
        478,
        506,
        447,
        470,
        454,
        99,
        215,
        150,
        119,
        123,
        207,
        243,
        18,
        112,
        53,
        9,
        25,
        21,
        80,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        16,
        49,
        81,
        197,
        30,
        198,
        27,
        144,
        151,
        169,
        214,
        121,
        126,
        124,
        223,
        358,
        76,
        318,
        117,
        102,
        25,
        99,
        184,
        504,
        212,
        416,
        237,
        257,
        382,
        142,
        479,
        300,
        373,
        427,
        274,
        72,
        281,
        455,
        440,
        307,
        468,
        436,
        435,
        418,
        441,
        259,
        47,
        367,
        470,
        426,
        337,
        453,
        233,
        356,
        383,
        364,
        457,
        425,
        334
      ],
      "E_complement": [
        2,
        33,
        92
      ],
      "Lambda_complement": [
        6,
        32,
        130
      ]
    },
    {
      "invariants_key": "(9, (40, 6, 1), (33, 0, 4))",
      "min_affine_weights": [
        12,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        396,
        364,
        181,
        56,
        381,
        30,
        29,
        10,
        272,
        358,
        41,
        162,
        379,
        132,
        27,
        202,
        275,
        499,
        431,
        266,
        97,
        383,
        71,
        86,
        201,
        367,
        117,
        25,
        251,
        108,
        221,
        268,
        403,
        110,
        303,
        226,
        199,
        228,
        285,
        264,
        73,
        106,
        245,
        126,
        123,
        120,
        417,
        336,
        377,
        492,
        270,
        354,
        155,
        360,
        157,
        138,
        104,
        54,
        31,
        14,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        15,
        14,
        26,
        29,
        48,
        70,
        82,
        34,
        40,
        94,
        93,
        45,
        159,
        158,
        140,
        139,
        144,
        145,
        148,
        147,
        207,
        185,
        188,
        204,
        215,
        161,
        179,
        195,
        479,
        478,
        458,
        461,
        464,
        465,
        466,
        469,
        504,
        398,
        397,
        509,
        480,
        406,
        386,
        498,
        320,
        321,
        324,
        323,
        335,
        334,
        348,
        347,
        263,
        369,
        355,
        275,
        287,
        361,
        364,
        284
      ],
      "E_complement": [
        8,
        144,
        320
      ],
      "Lambda_complement": [
        6,
        16,
        97
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (35, 5, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        435,
        301,
        142,
        84,
        487,
        377,
        218,
        32,
        387,
        285,
        174,
        116,
        471,
        329,
        250,
        208,
        355,
        493,
        78,
        132,
        311,
        441,
        26,
        224,
        323,
        461,
        126,
        180,
        279,
        409,
        42,
        160,
        163,
        182,
        165,
        244,
        247,
        226,
        241,
        144,
        131,
        150,
        149,
        196,
        215,
        194,
        193,
        96,
        99,
        102,
        117,
        52,
        55,
        50,
        33,
        64,
        83,
        86,
        85,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        17,
        33,
        40,
        81,
        229,
        232,
        225,
        235,
        226,
        71,
        78,
        68,
        240,
        64,
        73,
        67,
        74,
        424,
        161,
        171,
        418,
        431,
        166,
        176,
        421,
        370,
        462,
        460,
        461,
        456,
        449,
        459,
        450,
        494,
        487,
        291,
        298,
        295,
        306,
        292,
        301,
        392,
        385,
        395,
        386,
        403,
        390,
        396,
        389,
        103,
        467,
        356,
        109,
        96,
        361,
        355,
        106
      ],
      "E_complement": [
        4,
        8,
        258
      ],
      "Lambda_complement": [
        8,
        20,
        199
      ]
    },
    {
      "invariants_key": "(9, (37, 5, 1), (32, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        186,
        169,
        232,
        163,
        226,
        481,
        176,
        475,
        410,
        393,
        484,
        211,
        386,
        465,
        400,
        97,
        122,
        105,
        104,
        99,
        215,
        49,
        112,
        347,
        346,
        275,
        264,
        323,
        258,
        317,
        350,
        171,
        506,
        425,
        488,
        419,
        482,
        330,
        496,
        219,
        154,
        409,
        200,
        195,
        174,
        209,
        144,
        315,
        378,
        297,
        413,
        291,
        290,
        363,
        368,
        119,
        20,
        73,
        8,
        25,
        2,
        17,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        13,
        16,
        17,
        58,
        59,
        38,
        35,
        44,
        41,
        81,
        43,
        251,
        129,
        134,
        131,
        140,
        137,
        144,
        145,
        186,
        187,
        162,
        167,
        168,
        173,
        170,
        171,
        314,
        319,
        294,
        295,
        310,
        311,
        304,
        309,
        286,
        352,
        284,
        285,
        268,
        269,
        276,
        273,
        446,
        443,
        422,
        423,
        438,
        439,
        436,
        458,
        410,
        415,
        412,
        413,
        396,
        397,
        400,
        405
      ],
      "E_complement": [
        14,
        34,
        64
      ],
      "Lambda_complement": [
        4,
        26,
        97
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (39, 5, 1))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        48,
        41,
        43,
        15,
        13,
        1,
        67,
        496,
        434,
        446,
        444,
        408,
        410,
        359,
        435,
        481,
        309,
        286,
        284,
        312,
        314,
        374,
        308,
        135,
        197,
        137,
        139,
        175,
        173,
        134,
        182,
        128,
        130,
        206,
        140,
        207,
        141,
        212,
        164,
        279,
        387,
        318,
        380,
        319,
        381,
        305,
        307,
        439,
        437,
        441,
        507,
        440,
        506,
        401,
        261,
        82,
        34,
        73,
        11,
        72,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        12,
        22,
        9,
        43,
        45,
        46,
        70,
        97,
        78,
        35,
        37,
        134,
        301,
        302,
        374,
        294,
        105,
        291,
        161,
        361,
        257,
        175,
        260,
        266,
        136,
        353,
        71,
        418,
        445,
        174,
        168,
        166,
        160,
        436,
        437,
        135,
        129,
        469,
        506,
        410,
        498,
        143,
        137,
        391,
        5,
        146,
        477,
        154,
        194,
        34,
        393,
        213,
        499,
        430,
        44,
        11,
        416,
        221,
        181
      ],
      "E_complement": [
        3,
        16,
        100
      ],
      "Lambda_complement": [
        16,
        73,
        265
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (41, 6, 1))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        48,
        41,
        43,
        15,
        13,
        1,
        67,
        240,
        178,
        190,
        188,
        152,
        154,
        359,
        179,
        225,
        309,
        286,
        284,
        312,
        314,
        374,
        308,
        391,
        453,
        393,
        395,
        431,
        429,
        390,
        438,
        384,
        386,
        462,
        396,
        463,
        397,
        468,
        420,
        279,
        131,
        318,
        380,
        319,
        381,
        305,
        307,
        183,
        181,
        185,
        251,
        184,
        250,
        145,
        261,
        82,
        34,
        73,
        11,
        72,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        12,
        22,
        9,
        43,
        45,
        46,
        70,
        97,
        78,
        199,
        37,
        134,
        329,
        430,
        502,
        422,
        105,
        419,
        161,
        489,
        385,
        175,
        388,
        394,
        136,
        481,
        71,
        290,
        317,
        174,
        168,
        166,
        160,
        308,
        309,
        99,
        129,
        341,
        378,
        282,
        370,
        143,
        137,
        263,
        5,
        146,
        349,
        154,
        194,
        34,
        493,
        213,
        371,
        302,
        44,
        11,
        288,
        221,
        181
      ],
      "E_complement": [
        3,
        16,
        100
      ],
      "Lambda_complement": [
        16,
        202,
        260
      ]
    },
    {
      "invariants_key": "(9, (42, 6, 1), (33, 0, 4))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        306,
        452,
        360,
        294,
        193,
        421,
        464,
        407,
        315,
        461,
        460,
        465,
        302,
        62,
        473,
        295,
        304,
        141,
        6,
        111,
        307,
        53,
        113,
        115,
        114,
        63,
        40,
        102,
        34,
        145,
        254,
        455,
        434,
        269,
        234,
        495,
        323,
        98,
        336,
        21,
        498,
        435,
        332,
        431,
        430,
        444,
        272,
        30,
        90,
        13,
        337,
        239,
        100,
        268,
        283,
        243,
        156,
        77,
        9,
        20,
        3,
        17,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        15,
        11,
        16,
        63,
        94,
        113,
        106,
        110,
        103,
        99,
        212,
        97,
        410,
        303,
        297,
        301,
        292,
        288,
        272,
        319,
        350,
        369,
        321,
        325,
        332,
        328,
        334,
        335,
        150,
        146,
        162,
        141,
        178,
        157,
        181,
        159,
        254,
        96,
        252,
        211,
        236,
        195,
        243,
        247,
        445,
        441,
        418,
        397,
        434,
        413,
        432,
        302,
        507,
        465,
        508,
        467,
        492,
        451,
        472,
        476
      ],
      "E_complement": [
        12,
        69,
        134
      ],
      "Lambda_complement": [
        5,
        24,
        43
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (42, 6, 1))",
      "min_affine_weights": [
        12,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        176,
        89,
        111,
        15,
        13,
        1,
        19,
        304,
        290,
        302,
        300,
        376,
        378,
        327,
        291,
        465,
        437,
        494,
        492,
        440,
        442,
        422,
        436,
        151,
        133,
        153,
        155,
        207,
        249,
        150,
        38,
        144,
        146,
        142,
        156,
        187,
        157,
        100,
        196,
        487,
        403,
        446,
        428,
        447,
        429,
        433,
        435,
        295,
        293,
        297,
        315,
        296,
        314,
        369,
        261,
        242,
        82,
        45,
        11,
        24,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        24,
        38,
        9,
        107,
        109,
        110,
        214,
        177,
        222,
        119,
        101,
        178,
        377,
        366,
        406,
        358,
        185,
        355,
        193,
        441,
        257,
        207,
        260,
        266,
        168,
        433,
        215,
        450,
        493,
        206,
        220,
        198,
        192,
        484,
        485,
        179,
        161,
        341,
        314,
        394,
        306,
        175,
        169,
        423,
        5,
        130,
        349,
        138,
        114,
        118,
        445,
        85,
        307,
        462,
        108,
        11,
        448,
        93,
        229
      ],
      "E_complement": [
        3,
        48,
        69
      ],
      "Lambda_complement": [
        20,
        32,
        265
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (41, 6, 1))",
      "min_affine_weights": [
        12,
        16
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        112,
        153,
        175,
        15,
        13,
        1,
        19,
        368,
        354,
        366,
        364,
        504,
        506,
        455,
        355,
        401,
        309,
        430,
        428,
        312,
        314,
        294,
        308,
        87,
        69,
        89,
        91,
        207,
        249,
        86,
        38,
        80,
        82,
        78,
        92,
        123,
        93,
        164,
        196,
        423,
        275,
        318,
        300,
        319,
        301,
        305,
        307,
        359,
        357,
        361,
        379,
        360,
        378,
        497,
        325,
        242,
        146,
        45,
        11,
        24,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        24,
        38,
        87,
        171,
        173,
        174,
        470,
        369,
        478,
        183,
        165,
        370,
        441,
        496,
        86,
        422,
        377,
        419,
        449,
        121,
        257,
        463,
        260,
        266,
        360,
        113,
        471,
        194,
        179,
        462,
        476,
        454,
        448,
        228,
        229,
        371,
        353,
        405,
        314,
        74,
        306,
        367,
        361,
        103,
        5,
        322,
        413,
        276,
        178,
        182,
        125,
        149,
        307,
        206,
        172,
        11,
        192,
        157,
        485
      ],
      "E_complement": [
        3,
        48,
        133
      ],
      "Lambda_complement": [
        20,
        32,
        265
      ]
    },
    {
      "invariants_key": "(9, (42, 6, 1), (34, 3, 2))",
      "min_affine_weights": [
        16,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        482,
        468,
        132,
        150,
        77,
        405,
        180,
        187,
        491,
        477,
        476,
        161,
        158,
        114,
        504,
        151,
        480,
        73,
        342,
        287,
        483,
        121,
        97,
        99,
        98,
        290,
        260,
        278,
        270,
        289,
        62,
        471,
        246,
        401,
        330,
        211,
        387,
        66,
        416,
        373,
        255,
        227,
        220,
        415,
        414,
        444,
        236,
        382,
        358,
        349,
        417,
        11,
        276,
        400,
        231,
        355,
        124,
        17,
        9,
        37,
        3,
        33,
        32
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        15,
        31,
        32,
        107,
        254,
        181,
        138,
        154,
        135,
        151,
        356,
        149,
        314,
        203,
        217,
        201,
        212,
        196,
        160,
        235,
        126,
        53,
        81,
        65,
        92,
        88,
        94,
        95,
        438,
        422,
        450,
        393,
        502,
        425,
        497,
        427,
        318,
        148,
        316,
        375,
        284,
        343,
        307,
        291,
        365,
        381,
        322,
        265,
        354,
        297,
        352,
        202,
        431,
        501,
        424,
        503,
        412,
        471,
        488,
        504
      ],
      "E_complement": [
        6,
        80,
        280
      ],
      "Lambda_complement": [
        5,
        17,
        40
      ]
    },
    {
      "invariants_key": "(9, (35, 6, 1), (34, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        84,
        93,
        9,
        72,
        76,
        66,
        65,
        352,
        355,
        362,
        361,
        383,
        47,
        38,
        374,
        343,
        259,
        266,
        350,
        395,
        331,
        322,
        389,
        96,
        292,
        301,
        105,
        40,
        124,
        117,
        33,
        359,
        35,
        42,
        366,
        104,
        60,
        53,
        97,
        279,
        323,
        330,
        286,
        264,
        456,
        454,
        257,
        288,
        291,
        298,
        297,
        59,
        363,
        354,
        50,
        64,
        20,
        29,
        73,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        51,
        13,
        79,
        202,
        88,
        201,
        68,
        193,
        83,
        194,
        347,
        350,
        332,
        349,
        336,
        341,
        327,
        342,
        404,
        261,
        391,
        274,
        415,
        309,
        412,
        281,
        111,
        234,
        120,
        233,
        100,
        225,
        115,
        226,
        32,
        49,
        24,
        38,
        43,
        42,
        40,
        45,
        436,
        286,
        439,
        306,
        447,
        302,
        428,
        313,
        379,
        382,
        364,
        381,
        368,
        373,
        359,
        374
      ],
      "E_complement": [
        16,
        128,
        269
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    {
      "invariants_key": "(9, (35, 6, 1), (35, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        84,
        93,
        9,
        72,
        76,
        66,
        65,
        352,
        355,
        362,
        361,
        383,
        47,
        38,
        374,
        343,
        259,
        266,
        350,
        395,
        331,
        322,
        389,
        96,
        292,
        301,
        105,
        40,
        124,
        117,
        33,
        359,
        35,
        42,
        366,
        104,
        60,
        53,
        97,
        279,
        323,
        330,
        286,
        264,
        456,
        454,
        257,
        288,
        291,
        298,
        297,
        59,
        363,
        354,
        50,
        64,
        20,
        29,
        73,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        51,
        13,
        79,
        202,
        88,
        201,
        68,
        193,
        104,
        194,
        347,
        350,
        332,
        349,
        336,
        366,
        327,
        342,
        404,
        261,
        391,
        274,
        415,
        309,
        412,
        281,
        111,
        234,
        67,
        233,
        100,
        225,
        115,
        226,
        32,
        49,
        24,
        38,
        43,
        42,
        40,
        45,
        436,
        286,
        439,
        306,
        447,
        302,
        428,
        313,
        379,
        325,
        364,
        381,
        368,
        373,
        359,
        374
      ],
      "E_complement": [
        16,
        128,
        269
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    {
      "invariants_key": "(9, (31, 0, 4), (31, 7, 2))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        2
      ],
      "E": [
        0,
        259,
        70,
        325,
        308,
        55,
        370,
        113,
        40,
        43,
        46,
        45,
        36,
        39,
        34,
        33,
        480,
        227,
        422,
        165,
        212,
        471,
        146,
        401,
        392,
        395,
        398,
        397,
        388,
        391,
        386,
        385,
        440,
        187,
        510,
        253,
        140,
        399,
        202,
        457,
        424,
        427,
        430,
        429,
        420,
        423,
        418,
        417,
        88,
        347,
        30,
        285,
        364,
        111,
        298,
        41,
        8,
        11,
        14,
        13,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        5,
        31,
        30,
        28,
        29,
        24,
        25,
        20,
        26,
        47,
        46,
        44,
        45,
        40,
        102,
        43,
        42,
        48,
        49,
        51,
        50,
        55,
        121,
        52,
        53,
        175,
        174,
        163,
        226,
        168,
        169,
        171,
        170,
        176,
        177,
        188,
        253,
        183,
        182,
        180,
        181,
        128,
        129,
        261,
        130,
        135,
        134,
        132,
        259,
        159,
        158,
        282,
        157,
        152,
        153,
        155,
        284
      ],
      "E_complement": [
        17,
        64,
        128
      ],
      "Lambda_complement": [
        15,
        64,
        384
      ]
    },
    {
      "invariants_key": "(9, (31, 0, 4), (32, 5, 2))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        2
      ],
      "E": [
        0,
        67,
        134,
        197,
        52,
        119,
        178,
        241,
        40,
        43,
        46,
        45,
        36,
        39,
        34,
        33,
        416,
        483,
        294,
        357,
        404,
        471,
        274,
        337,
        264,
        267,
        270,
        269,
        260,
        263,
        258,
        257,
        376,
        315,
        510,
        445,
        332,
        271,
        458,
        393,
        296,
        299,
        302,
        301,
        292,
        295,
        290,
        289,
        216,
        155,
        94,
        29,
        236,
        175,
        106,
        41,
        8,
        11,
        14,
        13,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        5,
        31,
        30,
        28,
        29,
        24,
        25,
        20,
        26,
        47,
        97,
        44,
        45,
        103,
        166,
        43,
        42,
        48,
        126,
        51,
        50,
        120,
        185,
        52,
        53,
        303,
        302,
        291,
        418,
        296,
        297,
        299,
        298,
        304,
        305,
        316,
        445,
        311,
        310,
        308,
        309,
        256,
        257,
        341,
        258,
        263,
        262,
        260,
        339,
        287,
        286,
        330,
        285,
        280,
        281,
        283,
        332
      ],
      "E_complement": [
        17,
        64,
        128
      ],
      "Lambda_complement": [
        15,
        64,
        128
      ]
    },
    {
      "invariants_key": "(9, (31, 0, 4), (33, 3, 2))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        4,
        2
      ],
      "E": [
        0,
        133,
        262,
        387,
        40,
        173,
        302,
        427,
        31,
        26,
        25,
        28,
        8,
        13,
        14,
        11,
        192,
        69,
        454,
        323,
        232,
        109,
        494,
        363,
        479,
        474,
        473,
        476,
        456,
        461,
        462,
        459,
        368,
        501,
        118,
        243,
        344,
        477,
        94,
        219,
        464,
        469,
        470,
        467,
        455,
        450,
        449,
        452,
        432,
        309,
        182,
        51,
        408,
        285,
        158,
        27,
        16,
        21,
        22,
        19,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        18,
        11,
        63,
        62,
        61,
        59,
        55,
        49,
        45,
        52,
        80,
        137,
        85,
        83,
        128,
        262,
        90,
        92,
        111,
        182,
        106,
        108,
        191,
        313,
        101,
        99,
        16,
        22,
        10,
        332,
        24,
        25,
        26,
        28,
        47,
        41,
        53,
        371,
        39,
        38,
        37,
        35,
        71,
        65,
        171,
        68,
        72,
        78,
        77,
        162,
        120,
        126,
        148,
        123,
        119,
        113,
        114,
        157
      ],
      "E_complement": [
        33,
        64,
        131
      ],
      "Lambda_complement": [
        7,
        194,
        274
      ]
    },
    {
      "invariants_key": "(9, (31, 0, 4), (35, 3, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        2
      ],
      "E": [
        0,
        133,
        22,
        147,
        72,
        205,
        94,
        219,
        15,
        10,
        9,
        12,
        40,
        45,
        46,
        43,
        448,
        325,
        470,
        339,
        392,
        269,
        414,
        283,
        479,
        474,
        473,
        476,
        504,
        509,
        510,
        507,
        272,
        405,
        262,
        387,
        344,
        477,
        334,
        459,
        496,
        501,
        502,
        499,
        471,
        466,
        465,
        468,
        208,
        85,
        198,
        67,
        152,
        29,
        142,
        11,
        32,
        37,
        38,
        35,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        23,
        11,
        39,
        38,
        37,
        35,
        47,
        41,
        48,
        44,
        104,
        137,
        109,
        107,
        128,
        22,
        98,
        100,
        79,
        174,
        74,
        76,
        167,
        49,
        69,
        67,
        360,
        366,
        10,
        284,
        352,
        353,
        354,
        356,
        335,
        329,
        45,
        315,
        327,
        326,
        325,
        323,
        122,
        257,
        459,
        260,
        264,
        270,
        269,
        450,
        93,
        294,
        492,
        291,
        303,
        297,
        298,
        485
      ],
      "E_complement": [
        16,
        64,
        161
      ],
      "Lambda_complement": [
        7,
        192,
        346
      ]
    },
    {
      "invariants_key": "(9, (31, 0, 4), (36, 3, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        2
      ],
      "E": [
        0,
        133,
        22,
        147,
        264,
        397,
        286,
        411,
        15,
        10,
        9,
        12,
        40,
        45,
        46,
        43,
        448,
        325,
        470,
        339,
        200,
        77,
        222,
        91,
        479,
        474,
        473,
        476,
        504,
        509,
        510,
        507,
        80,
        213,
        70,
        195,
        344,
        477,
        334,
        459,
        496,
        501,
        502,
        499,
        471,
        466,
        465,
        468,
        400,
        277,
        390,
        259,
        152,
        29,
        142,
        11,
        32,
        37,
        38,
        35,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        23,
        11,
        39,
        38,
        37,
        35,
        47,
        41,
        48,
        44,
        85,
        137,
        301,
        299,
        128,
        22,
        290,
        292,
        114,
        174,
        266,
        268,
        167,
        49,
        261,
        259,
        360,
        366,
        10,
        92,
        352,
        353,
        31,
        356,
        335,
        329,
        45,
        123,
        327,
        326,
        56,
        323,
        314,
        65,
        459,
        68,
        72,
        78,
        77,
        450,
        285,
        102,
        492,
        99,
        111,
        105,
        106,
        485
      ],
      "E_complement": [
        16,
        67,
        161
      ],
      "Lambda_complement": [
        7,
        194,
        346
      ]
    },
    {
      "invariants_key": "(9, (31, 0, 4), (37, 3, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        2
      ],
      "E": [
        0,
        133,
        22,
        147,
        264,
        397,
        286,
        411,
        15,
        10,
        9,
        12,
        40,
        45,
        46,
        43,
        448,
        325,
        470,
        339,
        200,
        77,
        222,
        91,
        479,
        474,
        473,
        476,
        504,
        509,
        510,
        507,
        80,
        213,
        70,
        195,
        344,
        477,
        334,
        459,
        496,
        501,
        502,
        499,
        471,
        466,
        465,
        468,
        400,
        277,
        390,
        259,
        152,
        29,
        142,
        11,
        32,
        37,
        38,
        35,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        23,
        11,
        39,
        38,
        37,
        35,
        47,
        41,
        48,
        44,
        85,
        137,
        301,
        299,
        128,
        22,
        50,
        292,
        114,
        174,
        266,
        268,
        167,
        49,
        21,
        259,
        120,
        366,
        10,
        92,
        352,
        353,
        31,
        356,
        95,
        329,
        45,
        123,
        327,
        326,
        56,
        323,
        314,
        65,
        459,
        68,
        72,
        78,
        77,
        450,
        285,
        102,
        492,
        99,
        111,
        105,
        106,
        485
      ],
      "E_complement": [
        16,
        67,
        161
      ],
      "Lambda_complement": [
        7,
        194,
        346
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 2), (31, 0, 4))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        331,
        334,
        349,
        268,
        287,
        366,
        265,
        152,
        467,
        470,
        453,
        404,
        391,
        502,
        401,
        416,
        260,
        462,
        477,
        323,
        37,
        184,
        393,
        312,
        412,
        342,
        325,
        475,
        189,
        32,
        273,
        378,
        75,
        66,
        491,
        340,
        31,
        98,
        9,
        482,
        211,
        218,
        371,
        460,
        135,
        250,
        145,
        160,
        199,
        222,
        221,
        140,
        159,
        154,
        153,
        56,
        95,
        70,
        69,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        8,
        20,
        43,
        55,
        85,
        73,
        118,
        106,
        207,
        206,
        204,
        205,
        200,
        201,
        203,
        202,
        231,
        251,
        196,
        216,
        186,
        166,
        153,
        133,
        359,
        358,
        356,
        357,
        352,
        353,
        355,
        354,
        296,
        308,
        267,
        279,
        373,
        361,
        342,
        330,
        424,
        425,
        427,
        426,
        431,
        430,
        428,
        429,
        455,
        475,
        484,
        504,
        410,
        390,
        441,
        421
      ],
      "E_complement": [
        10,
        114,
        288
      ],
      "Lambda_complement": [
        24,
        32,
        64
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 1), (34, 3, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        283,
        318,
        93,
        183,
        279,
        306,
        81,
        424,
        427,
        398,
        397,
        388,
        423,
        386,
        447,
        408,
        411,
        446,
        445,
        492,
        439,
        434,
        433,
        72,
        299,
        270,
        83,
        68,
        484,
        258,
        97,
        24,
        27,
        70,
        61,
        52,
        23,
        50,
        49,
        168,
        459,
        494,
        141,
        103,
        505,
        482,
        129,
        152,
        507,
        478,
        189,
        148,
        308,
        426,
        177,
        40,
        21,
        14,
        13,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        10,
        31,
        34,
        28,
        97,
        24,
        101,
        20,
        105,
        159,
        158,
        211,
        146,
        152,
        153,
        155,
        154,
        252,
        129,
        240,
        141,
        251,
        134,
        248,
        133,
        307,
        334,
        304,
        333,
        315,
        326,
        311,
        330,
        336,
        337,
        275,
        338,
        344,
        345,
        340,
        341,
        479,
        482,
        467,
        430,
        471,
        426,
        468,
        425,
        448,
        449,
        460,
        461,
        456,
        457,
        459,
        458
      ],
      "E_complement": [
        4,
        163,
        352
      ],
      "Lambda_complement": [
        14,
        50,
        64
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 2), (34, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        315,
        350,
        349,
        247,
        279,
        338,
        337,
        488,
        459,
        430,
        429,
        420,
        487,
        418,
        511,
        408,
        443,
        510,
        509,
        172,
        503,
        498,
        497,
        360,
        331,
        270,
        339,
        324,
        164,
        258,
        257,
        24,
        59,
        326,
        93,
        84,
        23,
        82,
        81,
        232,
        203,
        174,
        173,
        263,
        185,
        162,
        161,
        152,
        187,
        254,
        253,
        180,
        340,
        490,
        241,
        104,
        21,
        14,
        13,
        68,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        10,
        31,
        39,
        28,
        36,
        24,
        69,
        20,
        73,
        159,
        158,
        147,
        146,
        152,
        153,
        155,
        154,
        220,
        129,
        208,
        141,
        190,
        134,
        189,
        133,
        339,
        270,
        336,
        269,
        347,
        262,
        343,
        266,
        272,
        273,
        275,
        274,
        280,
        281,
        276,
        277,
        415,
        450,
        403,
        462,
        407,
        458,
        404,
        457,
        384,
        385,
        396,
        397,
        392,
        393,
        395,
        394
      ],
      "E_complement": [
        4,
        32,
        195
      ],
      "Lambda_complement": [
        14,
        52,
        82
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 2), (36, 3, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        315,
        350,
        349,
        247,
        279,
        338,
        337,
        488,
        459,
        430,
        429,
        420,
        487,
        418,
        511,
        408,
        443,
        510,
        509,
        172,
        503,
        498,
        497,
        360,
        331,
        270,
        339,
        324,
        164,
        258,
        257,
        24,
        59,
        326,
        93,
        84,
        23,
        82,
        81,
        232,
        203,
        174,
        173,
        263,
        185,
        162,
        161,
        152,
        187,
        254,
        253,
        180,
        340,
        490,
        241,
        104,
        21,
        14,
        13,
        68,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        10,
        31,
        39,
        28,
        36,
        24,
        69,
        20,
        73,
        159,
        158,
        147,
        146,
        152,
        153,
        155,
        154,
        220,
        129,
        208,
        141,
        190,
        134,
        189,
        133,
        339,
        270,
        336,
        269,
        347,
        262,
        343,
        266,
        272,
        273,
        275,
        274,
        369,
        281,
        381,
        277,
        415,
        450,
        403,
        462,
        407,
        458,
        404,
        457,
        384,
        488,
        396,
        484,
        392,
        393,
        395,
        394
      ],
      "E_complement": [
        4,
        32,
        195
      ],
      "Lambda_complement": [
        14,
        55,
        82
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (38, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        90,
        73,
        56,
        43,
        440,
        33,
        240,
        227,
        234,
        231,
        136,
        139,
        210,
        193,
        336,
        323,
        346,
        345,
        312,
        161,
        370,
        353,
        446,
        435,
        506,
        489,
        408,
        395,
        402,
        401,
        464,
        467,
        410,
        393,
        34,
        427,
        434,
        433,
        368,
        365,
        378,
        377,
        344,
        347,
        274,
        257,
        208,
        195,
        202,
        201,
        232,
        235,
        178,
        315,
        96,
        99,
        52,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        25,
        13,
        43,
        97,
        40,
        193,
        304,
        33,
        50,
        443,
        442,
        55,
        188,
        425,
        416,
        490,
        423,
        334,
        401,
        385,
        391,
        386,
        395,
        394,
        396,
        393,
        310,
        191,
        172,
        445,
        160,
        165,
        167,
        166,
        128,
        148,
        135,
        134,
        139,
        98,
        140,
        198,
        260,
        493,
        263,
        333,
        271,
        266,
        268,
        284,
        303,
        298,
        300,
        301,
        292,
        49,
        186,
        311
      ],
      "E_complement": [
        5,
        64,
        152
      ],
      "Lambda_complement": [
        4,
        17,
        72
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (36, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        3,
        154,
        137,
        56,
        43,
        440,
        33,
        368,
        355,
        362,
        359,
        456,
        459,
        338,
        321,
        208,
        195,
        218,
        217,
        120,
        481,
        242,
        225,
        446,
        435,
        314,
        297,
        408,
        395,
        402,
        401,
        272,
        275,
        410,
        393,
        34,
        427,
        434,
        433,
        240,
        237,
        250,
        249,
        216,
        219,
        82,
        65,
        336,
        323,
        330,
        329,
        360,
        363,
        498,
        123,
        160,
        163,
        52,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        25,
        13,
        43,
        97,
        40,
        129,
        368,
        33,
        50,
        123,
        122,
        55,
        316,
        105,
        96,
        42,
        103,
        206,
        81,
        65,
        71,
        66,
        75,
        74,
        76,
        73,
        374,
        319,
        300,
        125,
        288,
        293,
        295,
        294,
        256,
        276,
        263,
        262,
        267,
        418,
        268,
        326,
        324,
        493,
        327,
        269,
        335,
        330,
        332,
        348,
        367,
        362,
        364,
        365,
        356,
        49,
        314,
        375
      ],
      "E_complement": [
        5,
        91,
        259
      ],
      "Lambda_complement": [
        4,
        17,
        168
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (33, 3, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        183,
        158,
        41,
        184,
        37,
        38,
        187,
        160,
        23,
        62,
        137,
        24,
        133,
        134,
        27,
        448,
        285,
        286,
        451,
        274,
        485,
        460,
        315,
        352,
        445,
        446,
        355,
        434,
        325,
        364,
        411,
        320,
        260,
        263,
        323,
        267,
        357,
        332,
        290,
        480,
        317,
        318,
        483,
        306,
        453,
        492,
        283,
        128,
        55,
        30,
        169,
        56,
        165,
        166,
        59,
        32,
        14,
        39,
        9,
        1,
        5,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        21,
        14,
        23,
        44,
        98,
        41,
        55,
        56,
        38,
        109,
        35,
        188,
        189,
        185,
        436,
        168,
        182,
        417,
        179,
        144,
        145,
        138,
        148,
        155,
        133,
        158,
        159,
        419,
        418,
        170,
        423,
        424,
        438,
        429,
        191,
        399,
        398,
        394,
        404,
        411,
        389,
        385,
        384,
        287,
        286,
        282,
        284,
        267,
        277,
        265,
        272,
        307,
        381,
        297,
        311,
        312,
        294,
        370,
        316
      ],
      "E_complement": [
        10,
        64,
        147
      ],
      "Lambda_complement": [
        7,
        24,
        64
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (35, 3, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        279,
        318,
        41,
        280,
        37,
        38,
        283,
        288,
        55,
        30,
        265,
        56,
        261,
        262,
        59,
        448,
        349,
        350,
        451,
        338,
        485,
        460,
        379,
        224,
        125,
        126,
        227,
        114,
        197,
        236,
        91,
        192,
        356,
        359,
        195,
        363,
        229,
        204,
        322,
        480,
        381,
        382,
        483,
        370,
        453,
        492,
        347,
        256,
        23,
        62,
        297,
        24,
        293,
        294,
        27,
        32,
        14,
        39,
        9,
        1,
        5,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        21,
        14,
        23,
        35,
        114,
        249,
        231,
        232,
        246,
        125,
        44,
        300,
        309,
        297,
        356,
        288,
        294,
        369,
        291,
        464,
        465,
        458,
        468,
        475,
        453,
        478,
        479,
        363,
        370,
        314,
        375,
        376,
        382,
        381,
        303,
        399,
        398,
        394,
        404,
        411,
        389,
        385,
        384,
        95,
        94,
        90,
        92,
        75,
        85,
        73,
        80,
        124,
        45,
        185,
        167,
        168,
        182,
        34,
        115
      ],
      "E_complement": [
        10,
        86,
        128
      ],
      "Lambda_complement": [
        7,
        24,
        128
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (36, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        275,
        70,
        85,
        100,
        119,
        290,
        49,
        272,
        274,
        22,
        5,
        52,
        39,
        291,
        289,
        160,
        232,
        486,
        234,
        159,
        471,
        157,
        145,
        496,
        227,
        438,
        421,
        404,
        391,
        210,
        449,
        219,
        147,
        217,
        469,
        484,
        172,
        162,
        174,
        208,
        451,
        406,
        389,
        436,
        423,
        498,
        225,
        288,
        51,
        102,
        117,
        68,
        87,
        2,
        273,
        48,
        50,
        54,
        37,
        20,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        13,
        17,
        16,
        18,
        19,
        22,
        31,
        21,
        28,
        39,
        115,
        121,
        45,
        117,
        41,
        43,
        119,
        54,
        98,
        104,
        60,
        100,
        56,
        58,
        102,
        167,
        294,
        300,
        173,
        288,
        169,
        171,
        290,
        182,
        226,
        232,
        188,
        228,
        184,
        186,
        230,
        128,
        129,
        131,
        130,
        135,
        142,
        132,
        141,
        145,
        325,
        327,
        147,
        323,
        159,
        149,
        329
      ],
      "E_complement": [
        8,
        16,
        321
      ],
      "Lambda_complement": [
        8,
        64,
        401
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (37, 3, 1))",
      "min_affine_weights": [
        8,
        12
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        35,
        172,
        169,
        238,
        235,
        100,
        71,
        32,
        34,
        12,
        9,
        78,
        75,
        101,
        103,
        358,
        464,
        492,
        466,
        315,
        427,
        313,
        289,
        480,
        451,
        332,
        329,
        270,
        267,
        388,
        423,
        405,
        291,
        407,
        425,
        494,
        382,
        356,
        380,
        390,
        421,
        268,
        265,
        334,
        331,
        482,
        449,
        102,
        69,
        236,
        233,
        174,
        171,
        2,
        33,
        70,
        68,
        76,
        73,
        14,
        11,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        10,
        30,
        8,
        25,
        37,
        36,
        34,
        35,
        42,
        59,
        45,
        60,
        79,
        227,
        245,
        89,
        237,
        81,
        87,
        235,
        106,
        195,
        208,
        124,
        200,
        116,
        114,
        203,
        335,
        494,
        504,
        345,
        480,
        337,
        343,
        486,
        362,
        454,
        464,
        380,
        456,
        372,
        370,
        462,
        256,
        257,
        263,
        262,
        271,
        286,
        264,
        281,
        293,
        297,
        303,
        291,
        295,
        315,
        301,
        305
      ],
      "E_complement": [
        4,
        16,
        129
      ],
      "Lambda_complement": [
        5,
        16,
        128
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (32, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        424,
        69,
        442,
        481,
        96,
        339,
        12,
        441,
        61,
        43,
        426,
        381,
        39,
        145,
        322,
        407,
        104,
        466,
        122,
        129,
        478,
        51,
        434,
        505,
        120,
        107,
        495,
        323,
        144,
        175,
        501,
        215,
        8,
        315,
        314,
        449,
        446,
        83,
        123,
        409,
        458,
        380,
        422,
        465,
        464,
        454,
        450,
        233,
        232,
        261,
        474,
        385,
        425,
        19,
        108,
        174,
        116,
        75,
        24,
        20,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        12,
        13,
        10,
        15,
        18,
        19,
        16,
        21,
        30,
        31,
        24,
        53,
        72,
        77,
        78,
        79,
        64,
        69,
        223,
        67,
        90,
        95,
        193,
        93,
        82,
        127,
        80,
        81,
        420,
        312,
        418,
        423,
        424,
        425,
        426,
        431,
        438,
        439,
        432,
        413,
        442,
        294,
        440,
        445,
        488,
        493,
        490,
        491,
        480,
        485,
        486,
        487,
        506,
        471,
        504,
        505,
        498,
        503,
        500,
        501
      ],
      "E_complement": [
        5,
        82,
        138
      ],
      "Lambda_complement": [
        4,
        40,
        131
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 2), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        131,
        202,
        73,
        24,
        196,
        82,
        81,
        176,
        115,
        122,
        249,
        168,
        235,
        226,
        225,
        480,
        355,
        298,
        265,
        376,
        379,
        306,
        401,
        336,
        467,
        410,
        281,
        456,
        459,
        386,
        350,
        256,
        387,
        458,
        489,
        408,
        411,
        466,
        369,
        432,
        307,
        421,
        505,
        296,
        299,
        354,
        353,
        63,
        99,
        42,
        169,
        248,
        251,
        178,
        177,
        80,
        147,
        154,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        9,
        27,
        30,
        24,
        25,
        20,
        17,
        19,
        18,
        59,
        62,
        60,
        61,
        72,
        77,
        75,
        74,
        36,
        136,
        35,
        38,
        83,
        255,
        80,
        85,
        319,
        318,
        312,
        317,
        294,
        329,
        331,
        288,
        334,
        293,
        394,
        328,
        339,
        342,
        509,
        337,
        256,
        261,
        259,
        258,
        271,
        266,
        264,
        265,
        283,
        282,
        280,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        4,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        96,
        169
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (33, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        11,
        6,
        5,
        44,
        39,
        34,
        33,
        160,
        163,
        166,
        173,
        132,
        135,
        138,
        129,
        384,
        387,
        398,
        389,
        228,
        231,
        226,
        233,
        296,
        287,
        126,
        293,
        68,
        115,
        282,
        65,
        264,
        259,
        262,
        261,
        421,
        111,
        98,
        416,
        97,
        251,
        402,
        100,
        196,
        415,
        254,
        201,
        128,
        131,
        134,
        141,
        164,
        167,
        170,
        161,
        32,
        43,
        38,
        37,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        20,
        5,
        39,
        102,
        36,
        37,
        32,
        113,
        51,
        34,
        167,
        166,
        164,
        421,
        176,
        161,
        163,
        434,
        128,
        129,
        131,
        130,
        151,
        134,
        132,
        141,
        487,
        486,
        484,
        229,
        496,
        481,
        483,
        242,
        448,
        449,
        475,
        450,
        471,
        454,
        452,
        469,
        344,
        321,
        323,
        322,
        327,
        342,
        340,
        325,
        359,
        294,
        356,
        357,
        352,
        305,
        371,
        354
      ],
      "E_complement": [
        8,
        16,
        320
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (36, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        131,
        202,
        137,
        24,
        196,
        82,
        145,
        176,
        115,
        122,
        249,
        168,
        235,
        226,
        225,
        480,
        355,
        298,
        465,
        376,
        379,
        306,
        329,
        336,
        467,
        410,
        281,
        456,
        459,
        386,
        350,
        256,
        387,
        458,
        305,
        408,
        411,
        466,
        425,
        432,
        307,
        421,
        505,
        296,
        299,
        354,
        353,
        63,
        99,
        42,
        105,
        248,
        251,
        178,
        113,
        80,
        147,
        154,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        9,
        27,
        30,
        24,
        25,
        20,
        17,
        19,
        18,
        59,
        62,
        60,
        61,
        72,
        77,
        75,
        74,
        36,
        136,
        253,
        38,
        83,
        255,
        142,
        85,
        319,
        318,
        312,
        317,
        294,
        329,
        331,
        288,
        334,
        507,
        394,
        328,
        339,
        392,
        509,
        337,
        256,
        261,
        259,
        258,
        271,
        266,
        264,
        265,
        283,
        282,
        280,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        4,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        96,
        169
      ]
    },
    {
      "invariants_key": "(9, (37, 6, 1), (34, 3, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        217,
        126,
        125,
        244,
        119,
        242,
        83,
        72,
        203,
        78,
        77,
        68,
        199,
        58,
        193,
        312,
        315,
        318,
        445,
        332,
        439,
        306,
        433,
        264,
        159,
        374,
        431,
        388,
        293,
        386,
        149,
        504,
        507,
        316,
        381,
        372,
        375,
        498,
        369,
        456,
        459,
        334,
        367,
        390,
        485,
        322,
        449,
        56,
        25,
        190,
        297,
        52,
        291,
        240,
        147,
        74,
        11,
        142,
        141,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        10,
        31,
        30,
        44,
        45,
        23,
        22,
        43,
        42,
        64,
        133,
        124,
        125,
        120,
        121,
        75,
        74,
        96,
        97,
        108,
        109,
        87,
        86,
        144,
        85,
        335,
        334,
        380,
        441,
        376,
        377,
        324,
        325,
        336,
        337,
        339,
        338,
        428,
        361,
        356,
        357,
        271,
        270,
        259,
        258,
        263,
        262,
        260,
        261,
        303,
        302,
        275,
        274,
        296,
        297,
        283,
        282
      ],
      "E_complement": [
        8,
        32,
        128
      ],
      "Lambda_complement": [
        14,
        48,
        196
      ]
    },
    {
      "invariants_key": "(9, (36, 6, 1), (36, 3, 2))",
      "min_affine_weights": [
        12,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        97,
        98,
        83,
        76,
        357,
        358,
        79,
        96,
        1,
        2,
        99,
        44,
        261,
        262,
        127,
        402,
        161,
        162,
        395,
        452,
        229,
        182,
        455,
        488,
        193,
        146,
        491,
        446,
        133,
        134,
        423,
        208,
        417,
        418,
        131,
        196,
        493,
        500,
        199,
        224,
        449,
        472,
        227,
        244,
        397,
        398,
        167,
        35,
        41,
        42,
        32,
        103,
        53,
        102,
        100,
        67,
        25,
        74,
        64,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        13,
        22,
        23,
        51,
        69,
        86,
        32,
        168,
        222,
        82,
        36,
        372,
        381,
        374,
        375,
        352,
        353,
        370,
        371,
        472,
        430,
        306,
        324,
        339,
        293,
        294,
        336,
        500,
        501,
        502,
        503,
        480,
        481,
        506,
        499,
        471,
        417,
        434,
        452,
        467,
        421,
        297,
        351,
        128,
        129,
        138,
        131,
        132,
        133,
        150,
        151,
        179,
        197,
        89,
        47,
        167,
        209,
        210,
        164
      ],
      "E_complement": [
        8,
        18,
        288
      ],
      "Lambda_complement": [
        8,
        16,
        96
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (34, 5, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        67,
        329,
        261,
        292,
        359,
        98,
        46,
        371,
        319,
        58,
        121,
        88,
        20,
        286,
        349,
        476,
        479,
        474,
        470,
        504,
        507,
        497,
        509,
        480,
        492,
        486,
        485,
        459,
        455,
        450,
        449,
        448,
        387,
        137,
        197,
        228,
        167,
        418,
        494,
        179,
        255,
        506,
        441,
        408,
        468,
        222,
        157,
        28,
        31,
        26,
        22,
        56,
        59,
        49,
        61,
        32,
        44,
        38,
        37,
        11,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        15,
        22,
        12,
        21,
        47,
        43,
        44,
        45,
        32,
        57,
        35,
        58,
        63,
        38,
        60,
        37,
        40,
        41,
        46,
        42,
        16,
        9,
        19,
        10,
        2,
        6,
        4,
        5,
        74,
        166,
        188,
        293,
        176,
        169,
        179,
        170,
        144,
        480,
        147,
        127,
        502,
        262,
        156,
        133,
        117,
        153,
        131,
        282,
        143,
        150,
        140,
        149,
        175,
        479,
        172,
        64,
        457,
        313,
        163,
        186
      ],
      "E_complement": [
        4,
        73,
        128
      ],
      "Lambda_complement": [
        24,
        192,
        320
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (36, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        7,
        10,
        9,
        134,
        27,
        18,
        21,
        100,
        471,
        106,
        409,
        396,
        127,
        386,
        113,
        128,
        135,
        142,
        19,
        156,
        159,
        146,
        149,
        228,
        279,
        234,
        281,
        268,
        255,
        258,
        177,
        244,
        327,
        250,
        265,
        284,
        239,
        274,
        225,
        148,
        151,
        158,
        153,
        140,
        139,
        24,
        133,
        116,
        391,
        122,
        393,
        412,
        111,
        402,
        33,
        16,
        141,
        30,
        25,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        10,
        15,
        9,
        22,
        58,
        24,
        89,
        80,
        124,
        51,
        114,
        155,
        154,
        181,
        153,
        144,
        145,
        147,
        191,
        192,
        236,
        163,
        162,
        134,
        170,
        200,
        201,
        310,
        282,
        312,
        377,
        368,
        348,
        275,
        338,
        288,
        289,
        291,
        293,
        299,
        298,
        303,
        297,
        480,
        460,
        387,
        386,
        422,
        394,
        488,
        489,
        443,
        442,
        405,
        441,
        432,
        433,
        435,
        415
      ],
      "E_complement": [
        4,
        64,
        288
      ],
      "Lambda_complement": [
        7,
        32,
        64
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (35, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        7,
        10,
        9,
        134,
        27,
        18,
        21,
        100,
        471,
        106,
        409,
        396,
        127,
        386,
        113,
        128,
        135,
        142,
        19,
        156,
        159,
        146,
        149,
        228,
        279,
        234,
        281,
        268,
        255,
        258,
        177,
        244,
        327,
        250,
        265,
        284,
        239,
        274,
        225,
        148,
        151,
        158,
        153,
        140,
        139,
        24,
        133,
        116,
        391,
        122,
        393,
        412,
        111,
        402,
        33,
        16,
        141,
        30,
        25,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        10,
        15,
        9,
        22,
        58,
        24,
        89,
        80,
        124,
        51,
        114,
        155,
        154,
        181,
        153,
        144,
        145,
        147,
        191,
        192,
        236,
        163,
        226,
        134,
        170,
        136,
        201,
        310,
        282,
        312,
        377,
        368,
        348,
        275,
        338,
        288,
        289,
        291,
        293,
        299,
        298,
        303,
        297,
        480,
        460,
        387,
        450,
        422,
        394,
        424,
        489,
        443,
        442,
        405,
        441,
        432,
        433,
        435,
        415
      ],
      "E_complement": [
        4,
        64,
        288
      ],
      "Lambda_complement": [
        7,
        32,
        64
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (32, 3, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        13,
        423,
        36,
        32,
        45,
        9,
        394,
        158,
        477,
        90,
        23,
        368,
        51,
        186,
        247,
        360,
        357,
        364,
        367,
        328,
        325,
        322,
        321,
        376,
        379,
        498,
        447,
        470,
        469,
        274,
        351,
        478,
        157,
        282,
        343,
        48,
        371,
        506,
        439,
        320,
        333,
        231,
        356,
        352,
        365,
        329,
        202,
        56,
        59,
        178,
        255,
        150,
        149,
        82,
        31,
        40,
        37,
        44,
        47,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        13,
        30,
        44,
        45,
        91,
        202,
        92,
        285,
        304,
        113,
        311,
        118,
        11,
        10,
        56,
        43,
        32,
        36,
        39,
        38,
        80,
        273,
        87,
        278,
        315,
        122,
        316,
        429,
        75,
        218,
        76,
        269,
        288,
        97,
        295,
        102,
        21,
        17,
        23,
        22,
        59,
        58,
        26,
        9,
        64,
        257,
        71,
        262,
        299,
        106,
        300,
        445,
        47,
        60,
        28,
        29,
        48,
        49,
        55,
        51
      ],
      "E_complement": [
        6,
        64,
        128
      ],
      "Lambda_complement": [
        5,
        128,
        320
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (33, 5, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        15,
        2,
        6,
        28,
        19,
        21,
        17,
        104,
        223,
        89,
        93,
        204,
        195,
        78,
        74,
        448,
        463,
        322,
        326,
        356,
        467,
        341,
        337,
        272,
        287,
        281,
        285,
        268,
        259,
        270,
        266,
        256,
        271,
        265,
        269,
        284,
        275,
        286,
        282,
        464,
        479,
        338,
        342,
        460,
        379,
        325,
        321,
        192,
        119,
        73,
        77,
        220,
        211,
        94,
        90,
        16,
        31,
        18,
        22,
        12,
        3,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        8,
        6,
        11,
        21,
        24,
        22,
        27,
        28,
        49,
        31,
        50,
        85,
        148,
        86,
        151,
        296,
        113,
        95,
        114,
        108,
        65,
        111,
        66,
        69,
        275,
        70,
        75,
        373,
        344,
        374,
        347,
        415,
        369,
        412,
        370,
        364,
        353,
        367,
        354,
        325,
        324,
        326,
        327,
        300,
        289,
        303,
        290,
        261,
        92,
        262,
        299,
        309,
        280,
        310,
        283,
        72,
        305,
        272,
        306
      ],
      "E_complement": [
        8,
        32,
        135
      ],
      "Lambda_complement": [
        12,
        32,
        192
      ]
    },
    {
      "invariants_key": "(9, (34, 5, 2), (32, 0, 4))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        379,
        2,
        377,
        364,
        35,
        366,
        33,
        260,
        75,
        262,
        73,
        92,
        354,
        94,
        352,
        308,
        511,
        310,
        509,
        307,
        83,
        110,
        81,
        372,
        331,
        374,
        329,
        348,
        10,
        350,
        17,
        293,
        27,
        295,
        25,
        446,
        51,
        444,
        49,
        276,
        91,
        278,
        89,
        316,
        71,
        318,
        69,
        292,
        107,
        294,
        105,
        268,
        108,
        270,
        305,
        20,
        43,
        22,
        41,
        19,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        9,
        8,
        15,
        11,
        17,
        33,
        107,
        111,
        228,
        229,
        103,
        99,
        301,
        300,
        430,
        426,
        472,
        488,
        418,
        422,
        448,
        449,
        454,
        450,
        457,
        456,
        458,
        462,
        57,
        56,
        63,
        59,
        48,
        49,
        51,
        55,
        212,
        213,
        87,
        83,
        16,
        32,
        91,
        95,
        473,
        489,
        402,
        406,
        285,
        284,
        414,
        410,
        505,
        504,
        506,
        510,
        496,
        497,
        502,
        498
      ],
      "E_complement": [
        4,
        129,
        320
      ],
      "Lambda_complement": [
        5,
        64,
        136
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (36, 6, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        115,
        374,
        261,
        20,
        123,
        354,
        269,
        76,
        83,
        74,
        85,
        68,
        71,
        66,
        65,
        432,
        451,
        198,
        181,
        440,
        471,
        206,
        161,
        400,
        399,
        406,
        393,
        388,
        391,
        386,
        385,
        240,
        131,
        390,
        501,
        228,
        139,
        402,
        509,
        460,
        467,
        458,
        469,
        452,
        455,
        450,
        449,
        320,
        307,
        54,
        69,
        328,
        295,
        62,
        81,
        16,
        15,
        22,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        26,
        63,
        54,
        52,
        53,
        56,
        57,
        59,
        45,
        87,
        94,
        84,
        66,
        88,
        89,
        91,
        90,
        96,
        97,
        99,
        117,
        111,
        102,
        108,
        109,
        192,
        214,
        274,
        213,
        216,
        345,
        285,
        218,
        247,
        225,
        227,
        292,
        239,
        366,
        236,
        299,
        128,
        129,
        325,
        130,
        280,
        142,
        330,
        141,
        183,
        182,
        180,
        371,
        303,
        185,
        187,
        380
      ],
      "E_complement": [
        10,
        33,
        146
      ],
      "Lambda_complement": [
        8,
        23,
        416
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (37, 7, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        115,
        246,
        133,
        20,
        123,
        226,
        141,
        76,
        83,
        74,
        85,
        68,
        71,
        66,
        65,
        432,
        451,
        326,
        309,
        440,
        471,
        334,
        289,
        400,
        399,
        406,
        393,
        388,
        391,
        386,
        385,
        368,
        259,
        390,
        501,
        356,
        267,
        402,
        509,
        460,
        467,
        458,
        469,
        452,
        455,
        450,
        449,
        192,
        179,
        54,
        69,
        200,
        167,
        62,
        81,
        16,
        15,
        22,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        26,
        63,
        54,
        52,
        53,
        56,
        57,
        59,
        45,
        87,
        94,
        84,
        161,
        88,
        89,
        91,
        90,
        96,
        97,
        99,
        150,
        111,
        102,
        108,
        109,
        320,
        342,
        146,
        341,
        344,
        217,
        157,
        346,
        375,
        353,
        355,
        164,
        367,
        238,
        364,
        171,
        256,
        482,
        197,
        258,
        152,
        270,
        202,
        269,
        311,
        469,
        308,
        243,
        175,
        313,
        315,
        252
      ],
      "E_complement": [
        10,
        33,
        148
      ],
      "Lambda_complement": [
        8,
        23,
        416
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (40, 5, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        27,
        230,
        253,
        36,
        19,
        194,
        245,
        140,
        163,
        138,
        165,
        132,
        135,
        130,
        129,
        408,
        387,
        382,
        357,
        400,
        423,
        374,
        321,
        288,
        271,
        294,
        265,
        260,
        263,
        258,
        257,
        480,
        507,
        262,
        285,
        452,
        499,
        290,
        277,
        396,
        419,
        394,
        421,
        388,
        391,
        386,
        385,
        120,
        99,
        158,
        133,
        112,
        71,
        150,
        161,
        32,
        15,
        38,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        42,
        127,
        102,
        100,
        101,
        120,
        105,
        123,
        77,
        167,
        190,
        164,
        358,
        168,
        185,
        187,
        186,
        192,
        193,
        195,
        257,
        207,
        198,
        220,
        221,
        400,
        422,
        370,
        434,
        440,
        505,
        282,
        429,
        503,
        449,
        436,
        276,
        479,
        414,
        476,
        267,
        256,
        245,
        469,
        373,
        360,
        286,
        458,
        285,
        359,
        146,
        371,
        435,
        271,
        377,
        364,
        475
      ],
      "E_complement": [
        10,
        48,
        85
      ],
      "Lambda_complement": [
        8,
        16,
        39
      ]
    },
    {
      "invariants_key": "(9, (41, 6, 1), (33, 0, 4))",
      "min_affine_weights": [
        12,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        289,
        42,
        235,
        396,
        180,
        318,
        196,
        296,
        145,
        410,
        347,
        164,
        260,
        142,
        372,
        128,
        313,
        170,
        273,
        277,
        181,
        446,
        159,
        304,
        17,
        282,
        161,
        165,
        413,
        14,
        303,
        475,
        33,
        54,
        262,
        20,
        223,
        19,
        18,
        107,
        401,
        427,
        167,
        420,
        367,
        398,
        435,
        96,
        224,
        182,
        442,
        421,
        437,
        418,
        415,
        464,
        336,
        279,
        39,
        21,
        5,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        15,
        6,
        13,
        20,
        34,
        86,
        96,
        26,
        38,
        88,
        100,
        212,
        213,
        214,
        215,
        218,
        209,
        216,
        211,
        247,
        193,
        181,
        131,
        243,
        207,
        177,
        141,
        294,
        295,
        292,
        293,
        290,
        297,
        288,
        299,
        370,
        324,
        304,
        262,
        380,
        320,
        318,
        258,
        498,
        499,
        496,
        497,
        508,
        503,
        510,
        501,
        401,
        423,
        467,
        485,
        405,
        425,
        471,
        491
      ],
      "E_complement": [
        8,
        67,
        144
      ],
      "Lambda_complement": [
        8,
        49,
        64
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (39, 3, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        5,
        76,
        73,
        66,
        71,
        68,
        65,
        202,
        207,
        204,
        201,
        234,
        199,
        142,
        139,
        256,
        261,
        332,
        329,
        322,
        327,
        324,
        321,
        482,
        463,
        460,
        457,
        343,
        338,
        398,
        395,
        394,
        399,
        396,
        393,
        386,
        391,
        462,
        459,
        320,
        325,
        268,
        265,
        258,
        263,
        300,
        257,
        31,
        26,
        140,
        137,
        130,
        135,
        206,
        203,
        64,
        69,
        36,
        9,
        2,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        30,
        42,
        59,
        111,
        198,
        210,
        195,
        216,
        217,
        69,
        252,
        359,
        358,
        322,
        323,
        360,
        377,
        365,
        380,
        432,
        417,
        402,
        387,
        440,
        441,
        442,
        443,
        71,
        86,
        250,
        83,
        208,
        105,
        77,
        76,
        151,
        145,
        149,
        148,
        191,
        174,
        157,
        139,
        263,
        278,
        293,
        308,
        303,
        302,
        301,
        300,
        471,
        470,
        498,
        499,
        504,
        489,
        509,
        492
      ],
      "E_complement": [
        10,
        34,
        144
      ],
      "Lambda_complement": [
        7,
        16,
        32
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 2), (34, 3, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        341,
        397,
        327,
        88,
        369,
        54,
        355,
        92,
        373,
        352,
        101,
        342,
        83,
        393,
        323,
        420,
        110,
        438,
        471,
        384,
        481,
        402,
        443,
        388,
        181,
        406,
        447,
        416,
        106,
        434,
        131,
        228,
        389,
        502,
        199,
        448,
        241,
        210,
        435,
        452,
        245,
        214,
        231,
        224,
        209,
        498,
        195,
        36,
        21,
        338,
        263,
        356,
        305,
        18,
        35,
        50,
        55,
        22,
        39,
        32,
        17,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        13,
        21,
        28,
        37,
        44,
        47,
        38,
        33,
        32,
        56,
        57,
        64,
        65,
        89,
        88,
        87,
        94,
        93,
        84,
        109,
        100,
        124,
        117,
        122,
        123,
        120,
        121,
        192,
        290,
        217,
        216,
        223,
        214,
        213,
        220,
        229,
        236,
        244,
        253,
        250,
        251,
        248,
        282,
        355,
        129,
        130,
        131,
        140,
        133,
        157,
        148,
        173,
        164,
        167,
        174,
        161,
        160,
        347,
        185
      ],
      "E_complement": [
        2,
        24,
        132
      ],
      "Lambda_complement": [
        8,
        18,
        384
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 2), (36, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        341,
        397,
        327,
        88,
        369,
        54,
        355,
        92,
        373,
        352,
        101,
        342,
        83,
        393,
        323,
        420,
        110,
        438,
        471,
        384,
        481,
        402,
        443,
        388,
        181,
        406,
        447,
        416,
        106,
        434,
        131,
        228,
        389,
        502,
        199,
        448,
        241,
        210,
        435,
        452,
        245,
        214,
        231,
        224,
        209,
        498,
        195,
        36,
        21,
        338,
        263,
        356,
        305,
        18,
        35,
        50,
        55,
        22,
        39,
        32,
        17,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        13,
        21,
        28,
        37,
        44,
        47,
        38,
        33,
        32,
        56,
        57,
        64,
        65,
        89,
        88,
        87,
        94,
        93,
        84,
        109,
        100,
        124,
        117,
        122,
        123,
        120,
        121,
        192,
        290,
        323,
        216,
        223,
        214,
        213,
        220,
        229,
        236,
        244,
        253,
        352,
        251,
        248,
        282,
        355,
        129,
        130,
        281,
        140,
        133,
        157,
        148,
        173,
        164,
        167,
        174,
        161,
        314,
        347,
        185
      ],
      "E_complement": [
        2,
        24,
        132
      ],
      "Lambda_complement": [
        8,
        18,
        384
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (39, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        20,
        345,
        346,
        24,
        12,
        267,
        264,
        157,
        414,
        211,
        455,
        463,
        204,
        459,
        223,
        55,
        52,
        51,
        39,
        101,
        102,
        43,
        63,
        480,
        244,
        243,
        496,
        248,
        492,
        417,
        162,
        509,
        233,
        505,
        250,
        229,
        497,
        171,
        424,
        317,
        318,
        46,
        58,
        367,
        364,
        54,
        34,
        407,
        148,
        206,
        474,
        197,
        454,
        470,
        194,
        29,
        9,
        83,
        80,
        5,
        17,
        1,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        11,
        17,
        20,
        14,
        60,
        13,
        71,
        57,
        7,
        82,
        138,
        80,
        248,
        134,
        131,
        178,
        53,
        239,
        184,
        237,
        189,
        186,
        403,
        190,
        171,
        413,
        180,
        174,
        195,
        136,
        217,
        198,
        200,
        173,
        168,
        153,
        428,
        129,
        159,
        133,
        139,
        76,
        148,
        418,
        32,
        58,
        63,
        62,
        43,
        49,
        52,
        243,
        55,
        124,
        121,
        102,
        23,
        38,
        119,
        18
      ],
      "E_complement": [
        6,
        64,
        256
      ],
      "Lambda_complement": [
        27,
        79,
        262
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 2), (35, 3, 1))",
      "min_affine_weights": [
        12,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        247,
        334,
        345,
        212,
        195,
        406,
        353,
        96,
        151,
        302,
        313,
        180,
        163,
        502,
        257,
        432,
        423,
        242,
        5,
        200,
        63,
        390,
        401,
        464,
        455,
        146,
        101,
        168,
        95,
        486,
        497,
        272,
        263,
        274,
        261,
        150,
        147,
        138,
        157,
        368,
        359,
        370,
        357,
        246,
        243,
        234,
        253,
        76,
        91,
        66,
        85,
        116,
        99,
        100,
        97,
        44,
        59,
        34,
        53,
        20,
        3,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        12,
        23,
        22,
        52,
        93,
        174,
        175,
        422,
        80,
        163,
        162,
        369,
        368,
        370,
        371,
        357,
        356,
        375,
        382,
        43,
        477,
        302,
        303,
        441,
        464,
        291,
        290,
        372,
        373,
        358,
        367,
        352,
        353,
        355,
        354,
        305,
        304,
        427,
        450,
        316,
        317,
        57,
        463,
        20,
        29,
        6,
        7,
        17,
        16,
        18,
        19,
        177,
        176,
        436,
        66,
        188,
        189,
        38,
        79
      ],
      "E_complement": [
        8,
        22,
        416
      ],
      "Lambda_complement": [
        8,
        96,
        130
      ]
    },
    {
      "invariants_key": "(9, (35, 6, 1), (37, 3, 2))",
      "min_affine_weights": [
        12,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        301,
        342,
        123,
        190,
        309,
        176,
        413,
        15,
        10,
        30,
        27,
        262,
        18,
        302,
        3,
        64,
        365,
        278,
        59,
        422,
        139,
        424,
        35,
        25,
        269,
        49,
        284,
        272,
        277,
        257,
        260,
        254,
        467,
        240,
        379,
        280,
        53,
        78,
        355,
        271,
        266,
        286,
        283,
        63,
        274,
        23,
        259,
        486,
        109,
        488,
        197,
        344,
        117,
        14,
        291,
        288,
        13,
        264,
        28,
        16,
        21,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        9,
        15,
        16,
        17,
        61,
        60,
        63,
        57,
        52,
        50,
        45,
        44,
        99,
        101,
        122,
        123,
        234,
        235,
        232,
        238,
        94,
        88,
        71,
        70,
        215,
        214,
        213,
        211,
        280,
        286,
        413,
        411,
        496,
        395,
        275,
        277,
        293,
        291,
        416,
        422,
        461,
        438,
        302,
        296,
        359,
        353,
        505,
        511,
        370,
        372,
        394,
        497,
        346,
        348,
        452,
        450,
        335,
        329,
        439,
        460
      ],
      "E_complement": [
        55,
        69,
        145
      ],
      "Lambda_complement": [
        7,
        26,
        128
      ]
    },
    {
      "invariants_key": "(9, (35, 6, 1), (39, 3, 2))",
      "min_affine_weights": [
        12,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        41,
        340,
        381,
        508,
        33,
        198,
        239,
        313,
        312,
        316,
        317,
        52,
        304,
        284,
        309,
        358,
        335,
        50,
        27,
        244,
        221,
        462,
        19,
        11,
        271,
        291,
        266,
        262,
        263,
        259,
        258,
        154,
        179,
        416,
        125,
        264,
        289,
        92,
        117,
        57,
        56,
        60,
        61,
        25,
        48,
        305,
        53,
        402,
        79,
        168,
        129,
        110,
        71,
        314,
        275,
        38,
        15,
        270,
        10,
        6,
        7,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        9,
        30,
        44,
        45,
        82,
        83,
        80,
        85,
        91,
        76,
        126,
        127,
        179,
        182,
        132,
        133,
        40,
        41,
        56,
        47,
        225,
        228,
        214,
        215,
        122,
        123,
        106,
        125,
        260,
        275,
        386,
        405,
        316,
        441,
        285,
        266,
        342,
        321,
        464,
        455,
        366,
        491,
        335,
        344,
        390,
        401,
        309,
        290,
        428,
        443,
        440,
        317,
        468,
        451,
        359,
        368,
        510,
        489,
        490,
        367
      ],
      "E_complement": [
        23,
        66,
        388
      ],
      "Lambda_complement": [
        10,
        18,
        128
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (33, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        188,
        37,
        56,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        404,
        269,
        272,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        130,
        45,
        32,
        33,
        55,
        152,
        107,
        106,
        46,
        109,
        96,
        97,
        119,
        118,
        64,
        69,
        71,
        70,
        75,
        74,
        92,
        93,
        363,
        362,
        380,
        381,
        352,
        357,
        359,
        358,
        320,
        321,
        343,
        342,
        331,
        330,
        270,
        333,
        256,
        257,
        279,
        440,
        267,
        328,
        418,
        269,
        299,
        298,
        316,
        317,
        288,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        130
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (35, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        188,
        37,
        56,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        404,
        269,
        272,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        130,
        45,
        32,
        33,
        55,
        152,
        107,
        106,
        154,
        109,
        96,
        97,
        119,
        194,
        64,
        69,
        71,
        70,
        75,
        74,
        92,
        93,
        363,
        362,
        380,
        381,
        352,
        357,
        359,
        358,
        320,
        321,
        343,
        482,
        331,
        330,
        442,
        333,
        256,
        257,
        279,
        440,
        267,
        328,
        418,
        269,
        299,
        298,
        316,
        317,
        288,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        130
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (36, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        60,
        37,
        184,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        276,
        269,
        400,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        45,
        32,
        33,
        55,
        136,
        107,
        106,
        138,
        109,
        208,
        97,
        119,
        210,
        64,
        69,
        71,
        70,
        75,
        74,
        92,
        93,
        363,
        362,
        380,
        381,
        352,
        357,
        359,
        358,
        496,
        321,
        343,
        498,
        331,
        330,
        426,
        333,
        256,
        257,
        279,
        424,
        267,
        328,
        258,
        269,
        299,
        298,
        316,
        317,
        288,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        130
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (37, 5, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        316,
        37,
        440,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        20,
        269,
        144,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        45,
        32,
        33,
        55,
        136,
        107,
        106,
        138,
        109,
        208,
        97,
        119,
        210,
        64,
        251,
        71,
        70,
        245,
        74,
        92,
        93,
        453,
        378,
        364,
        365,
        368,
        459,
        375,
        374,
        480,
        337,
        327,
        482,
        347,
        346,
        442,
        349,
        272,
        273,
        263,
        440,
        283,
        344,
        274,
        285,
        315,
        314,
        300,
        301,
        304,
        305,
        307,
        310
      ],
      "E_complement": [
        4,
        50,
        138
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (38, 5, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        60,
        37,
        184,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        276,
        269,
        400,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        45,
        32,
        33,
        55,
        136,
        107,
        334,
        138,
        109,
        500,
        97,
        119,
        210,
        64,
        251,
        71,
        70,
        245,
        74,
        92,
        93,
        469,
        362,
        380,
        381,
        352,
        475,
        359,
        358,
        212,
        321,
        343,
        498,
        331,
        110,
        426,
        333,
        256,
        257,
        279,
        424,
        267,
        328,
        258,
        269,
        299,
        298,
        316,
        317,
        288,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        130
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (40, 5, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        60,
        37,
        312,
        289,
        110,
        99,
        362,
        359,
        72,
        75,
        66,
        65,
        462,
        451,
        202,
        199,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        140,
        129,
        148,
        141,
        400,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        198,
        203,
        450,
        463,
        64,
        67,
        74,
        73,
        358,
        363,
        98,
        111,
        288,
        301,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        137,
        32,
        33,
        55,
        264,
        207,
        206,
        266,
        109,
        500,
        97,
        119,
        338,
        64,
        379,
        71,
        70,
        373,
        74,
        92,
        93,
        469,
        234,
        252,
        253,
        224,
        475,
        231,
        230,
        340,
        193,
        215,
        498,
        111,
        110,
        426,
        205,
        128,
        129,
        151,
        424,
        139,
        200,
        130,
        41,
        171,
        170,
        188,
        189,
        160,
        161,
        163,
        166
      ],
      "E_complement": [
        4,
        16,
        162
      ],
      "Lambda_complement": [
        4,
        16,
        288
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (39, 5, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        316,
        37,
        56,
        289,
        110,
        99,
        362,
        359,
        72,
        75,
        66,
        65,
        462,
        451,
        202,
        199,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        140,
        129,
        404,
        141,
        144,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        198,
        203,
        450,
        463,
        64,
        67,
        74,
        73,
        358,
        363,
        98,
        111,
        288,
        301,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        137,
        270,
        33,
        131,
        280,
        207,
        206,
        52,
        109,
        484,
        213,
        119,
        322,
        64,
        363,
        71,
        70,
        357,
        74,
        92,
        93,
        453,
        234,
        252,
        253,
        224,
        459,
        231,
        230,
        324,
        117,
        215,
        482,
        111,
        110,
        148,
        205,
        430,
        129,
        35,
        440,
        139,
        200,
        130,
        41,
        171,
        170,
        188,
        189,
        160,
        161,
        163,
        166
      ],
      "E_complement": [
        4,
        16,
        162
      ],
      "Lambda_complement": [
        4,
        16,
        288
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (39, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        2,
        11,
        9,
        364,
        69,
        104,
        321,
        90,
        87,
        350,
        339,
        29,
        31,
        22,
        20,
        410,
        407,
        158,
        147,
        477,
        479,
        470,
        468,
        448,
        450,
        459,
        457,
        392,
        389,
        140,
        129,
        420,
        141,
        160,
        393,
        456,
        458,
        451,
        449,
        469,
        471,
        478,
        476,
        146,
        159,
        406,
        411,
        21,
        23,
        30,
        28,
        338,
        351,
        86,
        91,
        320,
        333,
        68,
        73,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        11,
        24,
        46,
        61,
        75,
        74,
        80,
        137,
        268,
        65,
        131,
        314,
        143,
        156,
        102,
        77,
        470,
        165,
        103,
        256,
        2,
        347,
        7,
        6,
        325,
        8,
        62,
        45,
        389,
        200,
        254,
        237,
        194,
        411,
        199,
        198,
        278,
        101,
        167,
        448,
        79,
        92,
        166,
        141,
        460,
        129,
        67,
        506,
        139,
        138,
        144,
        73,
        203,
        216,
        238,
        253,
        192,
        193,
        195,
        196
      ],
      "E_complement": [
        4,
        32,
        194
      ],
      "Lambda_complement": [
        18,
        32,
        320
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (41, 3, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        2,
        11,
        9,
        364,
        69,
        104,
        321,
        90,
        87,
        350,
        339,
        29,
        31,
        22,
        20,
        410,
        407,
        158,
        147,
        477,
        479,
        470,
        468,
        448,
        450,
        459,
        457,
        392,
        389,
        140,
        129,
        420,
        141,
        160,
        393,
        456,
        458,
        451,
        449,
        469,
        471,
        478,
        476,
        146,
        159,
        406,
        411,
        21,
        23,
        30,
        28,
        338,
        351,
        86,
        91,
        320,
        333,
        68,
        73,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        11,
        24,
        46,
        61,
        75,
        74,
        80,
        137,
        268,
        65,
        131,
        314,
        315,
        156,
        102,
        77,
        470,
        273,
        103,
        256,
        2,
        347,
        7,
        6,
        325,
        8,
        62,
        45,
        389,
        200,
        254,
        237,
        194,
        411,
        199,
        198,
        278,
        465,
        167,
        448,
        507,
        92,
        166,
        141,
        460,
        129,
        67,
        506,
        139,
        138,
        144,
        73,
        203,
        216,
        238,
        253,
        192,
        193,
        195,
        196
      ],
      "E_complement": [
        4,
        32,
        194
      ],
      "Lambda_complement": [
        18,
        32,
        332
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (41, 5, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        2,
        11,
        9,
        108,
        69,
        360,
        321,
        350,
        339,
        90,
        87,
        281,
        283,
        274,
        272,
        158,
        147,
        410,
        407,
        217,
        219,
        210,
        208,
        448,
        450,
        459,
        457,
        392,
        389,
        140,
        129,
        164,
        141,
        416,
        393,
        456,
        458,
        451,
        449,
        209,
        211,
        218,
        216,
        406,
        411,
        146,
        159,
        273,
        275,
        282,
        280,
        86,
        91,
        338,
        351,
        320,
        333,
        68,
        73,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        24,
        62,
        45,
        75,
        74,
        80,
        137,
        128,
        65,
        131,
        266,
        267,
        140,
        118,
        265,
        502,
        289,
        291,
        156,
        16,
        363,
        23,
        22,
        357,
        8,
        46,
        61,
        421,
        200,
        238,
        253,
        208,
        427,
        215,
        214,
        310,
        481,
        483,
        92,
        459,
        76,
        182,
        457,
        64,
        129,
        67,
        458,
        139,
        138,
        144,
        73,
        203,
        216,
        254,
        237,
        192,
        193,
        195,
        198
      ],
      "E_complement": [
        4,
        16,
        32
      ],
      "Lambda_complement": [
        4,
        32,
        336
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (40, 3, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        2,
        11,
        9,
        185,
        16,
        232,
        65,
        107,
        118,
        58,
        39,
        121,
        123,
        114,
        112,
        299,
        310,
        378,
        359,
        313,
        315,
        306,
        304,
        320,
        322,
        331,
        329,
        333,
        336,
        284,
        257,
        436,
        285,
        485,
        332,
        328,
        330,
        323,
        321,
        305,
        307,
        314,
        312,
        358,
        379,
        311,
        298,
        113,
        115,
        122,
        120,
        38,
        59,
        119,
        106,
        64,
        93,
        17,
        12,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        28,
        46,
        57,
        95,
        234,
        312,
        265,
        436,
        247,
        259,
        254,
        75,
        116,
        114,
        73,
        306,
        193,
        97,
        428,
        20,
        159,
        19,
        166,
        37,
        188,
        58,
        153,
        369,
        488,
        366,
        461,
        320,
        459,
        327,
        498,
        102,
        405,
        309,
        248,
        287,
        288,
        294,
        285,
        224,
        419,
        87,
        426,
        267,
        446,
        108,
        93,
        351,
        328,
        378,
        365,
        340,
        341,
        343,
        338
      ],
      "E_complement": [
        20,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        48,
        128
      ]
    },
    {
      "invariants_key": "(9, (37, 3, 1), (34, 0, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        116,
        125,
        73,
        40,
        92,
        101,
        81,
        272,
        339,
        282,
        281,
        264,
        331,
        306,
        305,
        448,
        387,
        506,
        505,
        472,
        411,
        466,
        465,
        151,
        227,
        218,
        238,
        191,
        203,
        194,
        246,
        128,
        195,
        202,
        201,
        168,
        235,
        210,
        209,
        423,
        467,
        410,
        430,
        447,
        459,
        434,
        390,
        256,
        372,
        269,
        313,
        280,
        364,
        293,
        273,
        96,
        35,
        26,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        26,
        59,
        41,
        60,
        61,
        48,
        73,
        247,
        54,
        315,
        318,
        442,
        298,
        304,
        497,
        335,
        310,
        256,
        391,
        259,
        262,
        267,
        281,
        264,
        269,
        443,
        316,
        440,
        445,
        432,
        418,
        435,
        438,
        384,
        389,
        257,
        401,
        503,
        398,
        392,
        329,
        128,
        146,
        135,
        134,
        79,
        142,
        136,
        241,
        187,
        186,
        184,
        189,
        176,
        181,
        179,
        161
      ],
      "E_complement": [
        4,
        51,
        64
      ],
      "Lambda_complement": [
        4,
        19,
        105
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 1), (37, 3, 1))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        90,
        26,
        19,
        56,
        49,
        34,
        33,
        160,
        163,
        233,
        179,
        152,
        111,
        70,
        139,
        467,
        393,
        346,
        409,
        440,
        373,
        348,
        427,
        288,
        489,
        314,
        352,
        280,
        283,
        258,
        267,
        256,
        457,
        282,
        320,
        312,
        315,
        290,
        299,
        499,
        425,
        378,
        441,
        358,
        401,
        386,
        335,
        128,
        131,
        201,
        147,
        124,
        177,
        162,
        85,
        32,
        122,
        58,
        51,
        24,
        17,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        10,
        16,
        21,
        50,
        115,
        116,
        49,
        32,
        97,
        127,
        58,
        175,
        238,
        240,
        181,
        189,
        252,
        251,
        190,
        192,
        193,
        219,
        222,
        203,
        202,
        201,
        204,
        427,
        490,
        489,
        428,
        416,
        481,
        507,
        446,
        473,
        472,
        479,
        474,
        459,
        458,
        468,
        465,
        256,
        257,
        287,
        282,
        274,
        275,
        276,
        273,
        303,
        366,
        372,
        305,
        292,
        357,
        358,
        291
      ],
      "E_complement": [
        4,
        10,
        192
      ],
      "Lambda_complement": [
        4,
        24,
        64
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (33, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        230,
        10,
        12,
        72,
        91,
        66,
        65,
        208,
        211,
        218,
        201,
        152,
        158,
        146,
        132,
        400,
        403,
        394,
        409,
        477,
        475,
        455,
        465,
        341,
        323,
        447,
        329,
        280,
        267,
        258,
        257,
        256,
        278,
        266,
        268,
        328,
        347,
        322,
        321,
        464,
        467,
        474,
        457,
        408,
        366,
        402,
        388,
        144,
        147,
        138,
        153,
        221,
        219,
        55,
        209,
        85,
        67,
        79,
        73,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        25,
        44,
        9,
        75,
        110,
        108,
        73,
        100,
        101,
        84,
        102,
        203,
        202,
        204,
        201,
        211,
        193,
        195,
        230,
        164,
        129,
        131,
        166,
        175,
        174,
        172,
        158,
        459,
        494,
        492,
        457,
        452,
        362,
        451,
        454,
        271,
        417,
        419,
        422,
        395,
        430,
        428,
        393,
        292,
        257,
        259,
        294,
        416,
        270,
        268,
        265,
        363,
        453,
        364,
        361,
        356,
        321,
        323,
        358
      ],
      "E_complement": [
        4,
        17,
        33
      ],
      "Lambda_complement": [
        4,
        17,
        34
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (34, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        230,
        10,
        12,
        72,
        91,
        66,
        65,
        208,
        211,
        218,
        201,
        152,
        158,
        146,
        132,
        400,
        403,
        394,
        409,
        477,
        475,
        455,
        465,
        341,
        323,
        447,
        329,
        280,
        267,
        258,
        257,
        256,
        278,
        266,
        268,
        328,
        347,
        322,
        321,
        464,
        467,
        474,
        457,
        408,
        366,
        402,
        388,
        144,
        147,
        138,
        153,
        221,
        219,
        55,
        209,
        85,
        67,
        79,
        73,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        25,
        44,
        9,
        75,
        110,
        108,
        73,
        100,
        101,
        84,
        102,
        203,
        202,
        204,
        201,
        211,
        193,
        195,
        230,
        164,
        129,
        131,
        166,
        175,
        174,
        172,
        158,
        426,
        494,
        492,
        263,
        452,
        362,
        451,
        454,
        271,
        417,
        419,
        422,
        395,
        463,
        354,
        393,
        292,
        352,
        461,
        294,
        416,
        270,
        268,
        265,
        363,
        453,
        364,
        361,
        261,
        321,
        323,
        424
      ],
      "E_complement": [
        4,
        17,
        33
      ],
      "Lambda_complement": [
        4,
        17,
        34
      ]
    },
    {
      "invariants_key": "(9, (33, 5, 2), (32, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        336,
        313,
        218,
        277,
        460,
        198,
        274,
        452,
        126,
        23,
        451,
        85,
        261,
        210,
        82,
        93,
        269,
        471,
        52,
        193,
        24,
        31,
        459,
        371,
        201,
        206,
        282,
        8,
        344,
        351,
        479,
        5,
        9,
        14,
        10,
        21,
        333,
        79,
        18,
        72,
        272,
        279,
        330,
        268,
        256,
        271,
        267,
        260,
        264,
        263,
        259,
        64,
        280,
        287,
        322,
        29,
        325,
        71,
        26,
        13,
        1,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        9,
        56,
        91,
        106,
        89,
        72,
        80,
        84,
        82,
        118,
        141,
        188,
        175,
        190,
        179,
        183,
        145,
        181,
        195,
        231,
        196,
        229,
        253,
        236,
        223,
        238,
        323,
        359,
        321,
        325,
        328,
        345,
        330,
        379,
        280,
        297,
        282,
        267,
        275,
        306,
        273,
        309,
        462,
        511,
        492,
        509,
        496,
        500,
        503,
        502,
        384,
        420,
        418,
        422,
        446,
        431,
        412,
        429
      ],
      "E_complement": [
        34,
        76,
        145
      ],
      "Lambda_complement": [
        5,
        16,
        32
      ]
    },
    {
      "invariants_key": "(9, (33, 5, 2), (33, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        304,
        409,
        346,
        277,
        76,
        326,
        274,
        68,
        190,
        23,
        67,
        53,
        261,
        338,
        50,
        61,
        269,
        87,
        148,
        321,
        24,
        31,
        75,
        435,
        329,
        334,
        282,
        8,
        312,
        319,
        95,
        5,
        9,
        14,
        10,
        21,
        301,
        47,
        18,
        40,
        272,
        279,
        298,
        268,
        256,
        271,
        267,
        260,
        264,
        263,
        259,
        32,
        280,
        287,
        290,
        29,
        293,
        39,
        26,
        13,
        1,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        9,
        56,
        123,
        234,
        121,
        104,
        112,
        116,
        114,
        246,
        77,
        220,
        207,
        222,
        211,
        215,
        81,
        213,
        35,
        167,
        36,
        165,
        29,
        172,
        63,
        174,
        291,
        423,
        289,
        293,
        296,
        313,
        298,
        443,
        344,
        457,
        346,
        491,
        339,
        466,
        337,
        469,
        462,
        511,
        492,
        509,
        496,
        500,
        503,
        502,
        256,
        388,
        386,
        390,
        414,
        399,
        284,
        397
      ],
      "E_complement": [
        35,
        80,
        132
      ],
      "Lambda_complement": [
        5,
        16,
        128
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 2), (34, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        11,
        14,
        13,
        20,
        31,
        18,
        17,
        88,
        83,
        86,
        85,
        76,
        71,
        74,
        73,
        320,
        331,
        334,
        221,
        340,
        351,
        41,
        337,
        280,
        275,
        278,
        133,
        268,
        263,
        113,
        265,
        256,
        267,
        262,
        149,
        276,
        287,
        282,
        98,
        344,
        339,
        350,
        205,
        332,
        327,
        322,
        58,
        64,
        75,
        70,
        69,
        84,
        95,
        90,
        89,
        24,
        19,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        9,
        22,
        10,
        21,
        48,
        17,
        51,
        18,
        74,
        246,
        73,
        245,
        240,
        241,
        243,
        242,
        96,
        65,
        99,
        66,
        103,
        70,
        100,
        69,
        343,
        342,
        340,
        341,
        336,
        337,
        339,
        338,
        448,
        481,
        451,
        482,
        455,
        472,
        452,
        475,
        416,
        417,
        419,
        418,
        423,
        283,
        420,
        280,
        407,
        438,
        404,
        437,
        400,
        433,
        403,
        434
      ],
      "E_complement": [
        4,
        160,
        304
      ],
      "Lambda_complement": [
        25,
        36,
        128
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 2), (35, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        11,
        14,
        13,
        20,
        31,
        18,
        17,
        88,
        83,
        86,
        85,
        76,
        71,
        74,
        73,
        59,
        331,
        334,
        221,
        340,
        351,
        41,
        337,
        99,
        275,
        278,
        133,
        268,
        263,
        113,
        265,
        256,
        112,
        262,
        149,
        276,
        287,
        282,
        98,
        344,
        40,
        350,
        205,
        332,
        327,
        322,
        58,
        64,
        75,
        70,
        69,
        84,
        95,
        90,
        89,
        24,
        19,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        9,
        22,
        10,
        21,
        48,
        17,
        51,
        18,
        74,
        246,
        73,
        245,
        240,
        79,
        243,
        76,
        96,
        65,
        99,
        66,
        103,
        70,
        100,
        69,
        343,
        342,
        340,
        341,
        336,
        337,
        339,
        338,
        448,
        481,
        451,
        482,
        455,
        472,
        452,
        475,
        286,
        417,
        285,
        418,
        423,
        283,
        420,
        280,
        407,
        438,
        404,
        437,
        400,
        433,
        403,
        434
      ],
      "E_complement": [
        4,
        160,
        304
      ],
      "Lambda_complement": [
        25,
        36,
        128
      ]
    },
    {
      "invariants_key": "(9, (33, 0, 4), (35, 3, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        4,
        1
      ],
      "E": [
        0,
        3,
        114,
        113,
        16,
        19,
        86,
        85,
        224,
        227,
        26,
        25,
        56,
        59,
        246,
        245,
        448,
        451,
        498,
        497,
        464,
        467,
        470,
        469,
        288,
        291,
        410,
        409,
        504,
        507,
        374,
        373,
        456,
        459,
        306,
        305,
        292,
        295,
        490,
        489,
        416,
        419,
        466,
        465,
        388,
        391,
        450,
        449,
        72,
        75,
        242,
        241,
        164,
        167,
        42,
        41,
        32,
        35,
        18,
        17,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        22,
        20,
        17,
        39,
        109,
        159,
        37,
        123,
        49,
        32,
        50,
        175,
        174,
        172,
        230,
        176,
        185,
        240,
        186,
        136,
        137,
        131,
        138,
        44,
        158,
        156,
        157,
        431,
        426,
        439,
        278,
        440,
        445,
        395,
        442,
        411,
        393,
        443,
        449,
        407,
        414,
        471,
        413,
        256,
        330,
        267,
        258,
        348,
        429,
        276,
        293,
        295,
        294,
        292,
        277,
        312,
        305,
        307,
        306
      ],
      "E_complement": [
        12,
        65,
        133
      ],
      "Lambda_complement": [
        4,
        59,
        75
      ]
    },
    {
      "invariants_key": "(9, (31, 7, 1), (33, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        3,
        10,
        79,
        232,
        43,
        34,
        33,
        96,
        99,
        106,
        105,
        14,
        75,
        66,
        65,
        320,
        323,
        330,
        329,
        360,
        363,
        189,
        417,
        288,
        252,
        298,
        297,
        264,
        267,
        258,
        257,
        256,
        259,
        332,
        265,
        247,
        299,
        290,
        481,
        352,
        355,
        362,
        182,
        328,
        269,
        322,
        321,
        64,
        67,
        74,
        73,
        168,
        107,
        98,
        97,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        24,
        9,
        43,
        62,
        56,
        41,
        32,
        33,
        35,
        38,
        107,
        234,
        232,
        109,
        112,
        229,
        227,
        114,
        80,
        197,
        195,
        82,
        75,
        202,
        200,
        77,
        491,
        382,
        380,
        493,
        484,
        357,
        355,
        486,
        452,
        325,
        323,
        454,
        459,
        350,
        348,
        461,
        272,
        261,
        263,
        278,
        271,
        270,
        264,
        269,
        303,
        302,
        296,
        301,
        304,
        293,
        295,
        310
      ],
      "E_complement": [
        7,
        16,
        393
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    {
      "invariants_key": "(9, (31, 7, 2), (31, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        3,
        6,
        9,
        40,
        43,
        34,
        52,
        224,
        164,
        173,
        233,
        200,
        203,
        194,
        205,
        448,
        451,
        458,
        457,
        488,
        491,
        503,
        481,
        288,
        291,
        298,
        297,
        264,
        267,
        258,
        257,
        256,
        259,
        266,
        265,
        296,
        299,
        290,
        289,
        501,
        483,
        490,
        489,
        456,
        459,
        450,
        449,
        192,
        207,
        202,
        201,
        175,
        235,
        226,
        166,
        32,
        54,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        28,
        29,
        43,
        46,
        60,
        61,
        32,
        33,
        35,
        38,
        127,
        122,
        172,
        173,
        176,
        177,
        119,
        114,
        144,
        145,
        87,
        82,
        95,
        90,
        140,
        141,
        383,
        378,
        444,
        445,
        416,
        417,
        375,
        370,
        384,
        385,
        343,
        338,
        351,
        346,
        412,
        413,
        272,
        273,
        259,
        262,
        267,
        270,
        268,
        269,
        299,
        302,
        300,
        301,
        304,
        305,
        291,
        294
      ],
      "E_complement": [
        12,
        21,
        64
      ],
      "Lambda_complement": [
        4,
        16,
        192
      ]
    },
    {
      "invariants_key": "(9, (36, 8, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        204,
        393,
        424,
        215,
        496,
        33,
        470,
        99,
        490,
        489,
        456,
        459,
        66,
        65,
        6,
        323,
        202,
        201,
        314,
        235,
        354,
        29,
        288,
        291,
        284,
        169,
        136,
        139,
        258,
        257,
        491,
        131,
        138,
        137,
        146,
        171,
        290,
        24,
        236,
        213,
        234,
        233,
        328,
        203,
        322,
        205,
        64,
        451,
        289,
        457,
        488,
        210,
        88,
        97,
        32,
        35,
        38,
        31,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        14,
        24,
        29,
        63,
        62,
        60,
        57,
        48,
        49,
        39,
        34,
        123,
        230,
        108,
        245,
        248,
        101,
        251,
        98,
        220,
        65,
        203,
        82,
        95,
        194,
        92,
        197,
        511,
        510,
        492,
        489,
        496,
        497,
        503,
        498,
        448,
        449,
        467,
        470,
        463,
        462,
        456,
        461,
        404,
        265,
        403,
        266,
        279,
        394,
        260,
        413,
        307,
        430,
        308,
        429,
        432,
        301,
        419,
        314
      ],
      "E_complement": [
        12,
        54,
        384
      ],
      "Lambda_complement": [
        4,
        16,
        129
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (35, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        131,
        38,
        37,
        172,
        175,
        42,
        169,
        104,
        107,
        158,
        77,
        228,
        103,
        226,
        177,
        448,
        323,
        486,
        485,
        332,
        335,
        458,
        329,
        424,
        427,
        345,
        397,
        260,
        391,
        258,
        342,
        384,
        259,
        369,
        293,
        428,
        431,
        426,
        382,
        360,
        363,
        334,
        461,
        356,
        487,
        482,
        481,
        64,
        195,
        182,
        229,
        76,
        79,
        74,
        153,
        168,
        171,
        142,
        13,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        30,
        12,
        33,
        24,
        9,
        27,
        54,
        95,
        114,
        92,
        77,
        128,
        101,
        75,
        130,
        80,
        137,
        155,
        82,
        87,
        86,
        84,
        85,
        351,
        357,
        348,
        333,
        328,
        370,
        331,
        346,
        336,
        337,
        339,
        338,
        343,
        342,
        340,
        341,
        256,
        257,
        259,
        258,
        479,
        262,
        260,
        461,
        271,
        470,
        468,
        310,
        280,
        265,
        283,
        289
      ],
      "E_complement": [
        8,
        19,
        387
      ],
      "Lambda_complement": [
        16,
        43,
        193
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (36, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        15,
        70,
        68,
        85,
        87,
        94,
        81,
        221,
        223,
        59,
        153,
        200,
        199,
        206,
        97,
        384,
        399,
        454,
        452,
        405,
        407,
        414,
        401,
        349,
        351,
        444,
        281,
        264,
        263,
        270,
        422,
        256,
        271,
        481,
        329,
        344,
        346,
        350,
        507,
        464,
        466,
        406,
        409,
        456,
        455,
        451,
        449,
        128,
        143,
        102,
        201,
        152,
        154,
        158,
        60,
        80,
        82,
        22,
        25,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        8,
        10,
        13,
        31,
        56,
        26,
        65,
        54,
        17,
        53,
        104,
        191,
        228,
        186,
        157,
        318,
        205,
        147,
        316,
        166,
        297,
        267,
        164,
        175,
        168,
        170,
        173,
        447,
        461,
        442,
        411,
        406,
        484,
        403,
        436,
        422,
        417,
        419,
        420,
        431,
        430,
        426,
        429,
        262,
        257,
        259,
        260,
        135,
        264,
        266,
        165,
        287,
        144,
        146,
        360,
        310,
        273,
        307,
        321
      ],
      "E_complement": [
        10,
        36,
        211
      ],
      "Lambda_complement": [
        6,
        32,
        83
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (37, 0, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        15,
        70,
        68,
        85,
        87,
        94,
        81,
        221,
        223,
        59,
        153,
        200,
        199,
        206,
        97,
        384,
        399,
        454,
        452,
        405,
        407,
        414,
        401,
        349,
        351,
        444,
        281,
        264,
        263,
        270,
        422,
        256,
        271,
        481,
        329,
        344,
        346,
        350,
        507,
        464,
        466,
        406,
        409,
        456,
        455,
        451,
        449,
        128,
        143,
        102,
        201,
        152,
        154,
        158,
        60,
        80,
        82,
        22,
        25,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        8,
        10,
        13,
        31,
        56,
        26,
        65,
        54,
        17,
        53,
        104,
        153,
        228,
        186,
        157,
        318,
        205,
        147,
        316,
        166,
        297,
        267,
        164,
        175,
        168,
        140,
        173,
        447,
        461,
        442,
        411,
        406,
        484,
        403,
        436,
        422,
        417,
        419,
        420,
        431,
        430,
        426,
        429,
        262,
        257,
        259,
        290,
        135,
        264,
        266,
        165,
        287,
        144,
        146,
        360,
        310,
        311,
        307,
        321
      ],
      "E_complement": [
        10,
        36,
        211
      ],
      "Lambda_complement": [
        6,
        32,
        83
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (34, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        104,
        107,
        98,
        506,
        32,
        35,
        42,
        434,
        167,
        292,
        173,
        302,
        448,
        451,
        81,
        457,
        424,
        427,
        418,
        417,
        389,
        390,
        399,
        396,
        392,
        395,
        25,
        385,
        384,
        387,
        394,
        393,
        488,
        301,
        482,
        481,
        416,
        419,
        426,
        425,
        295,
        164,
        491,
        174,
        64,
        67,
        74,
        5,
        40,
        43,
        34,
        33,
        73,
        6,
        15,
        12,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        12,
        25,
        43,
        58,
        40,
        61,
        48,
        53,
        55,
        50,
        79,
        74,
        72,
        77,
        84,
        69,
        87,
        66,
        116,
        97,
        115,
        102,
        127,
        126,
        124,
        121,
        207,
        202,
        328,
        333,
        192,
        213,
        327,
        338,
        228,
        241,
        355,
        374,
        251,
        254,
        380,
        377,
        132,
        129,
        259,
        262,
        155,
        142,
        284,
        265,
        191,
        170,
        312,
        301,
        176,
        181,
        311,
        306
      ],
      "E_complement": [
        20,
        108,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        104,
        107,
        98,
        506,
        64,
        67,
        74,
        466,
        199,
        324,
        205,
        334,
        416,
        419,
        49,
        425,
        456,
        459,
        450,
        449,
        389,
        390,
        399,
        396,
        392,
        395,
        25,
        385,
        384,
        387,
        394,
        393,
        488,
        333,
        482,
        481,
        448,
        451,
        458,
        457,
        327,
        196,
        491,
        206,
        32,
        35,
        42,
        5,
        72,
        75,
        66,
        65,
        41,
        6,
        15,
        12,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        12,
        41,
        75,
        90,
        72,
        93,
        80,
        85,
        87,
        98,
        47,
        42,
        40,
        29,
        52,
        37,
        55,
        34,
        116,
        97,
        115,
        86,
        127,
        126,
        124,
        121,
        175,
        170,
        296,
        301,
        160,
        181,
        295,
        306,
        228,
        241,
        355,
        374,
        251,
        254,
        380,
        377,
        132,
        129,
        259,
        262,
        155,
        142,
        284,
        265,
        223,
        202,
        344,
        333,
        208,
        213,
        343,
        338
      ],
      "E_complement": [
        20,
        108,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 1), (37, 3, 1))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        27,
        134,
        121,
        40,
        215,
        42,
        49,
        208,
        171,
        178,
        201,
        152,
        227,
        250,
        129,
        480,
        411,
        386,
        409,
        424,
        435,
        458,
        433,
        336,
        299,
        333,
        329,
        280,
        284,
        378,
        257,
        352,
        347,
        258,
        377,
        296,
        339,
        330,
        369,
        432,
        491,
        434,
        438,
        487,
        483,
        410,
        449,
        138,
        155,
        130,
        125,
        44,
        211,
        160,
        177,
        58,
        43,
        50,
        41,
        24,
        3,
        16,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        12,
        10,
        11,
        17,
        35,
        106,
        92,
        83,
        101,
        40,
        26,
        145,
        148,
        150,
        151,
        156,
        157,
        155,
        158,
        179,
        133,
        204,
        254,
        245,
        199,
        138,
        188,
        401,
        423,
        406,
        420,
        431,
        413,
        424,
        414,
        384,
        389,
        511,
        510,
        501,
        500,
        394,
        399,
        307,
        257,
        304,
        262,
        265,
        319,
        266,
        312,
        273,
        272,
        362,
        367,
        352,
        357,
        283,
        282
      ],
      "E_complement": [
        9,
        21,
        99
      ],
      "Lambda_complement": [
        4,
        48,
        67
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 2), (35, 0, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        72,
        26,
        76,
        67,
        11,
        18,
        121,
        187,
        243,
        308,
        233,
        248,
        176,
        98,
        225,
        352,
        246,
        378,
        273,
        291,
        363,
        370,
        369,
        398,
        403,
        266,
        393,
        408,
        464,
        386,
        385,
        384,
        456,
        410,
        409,
        451,
        395,
        455,
        505,
        315,
        371,
        362,
        361,
        376,
        304,
        482,
        191,
        224,
        168,
        241,
        145,
        381,
        235,
        242,
        250,
        91,
        24,
        138,
        9,
        19,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        14,
        11,
        13,
        23,
        21,
        20,
        18,
        24,
        25,
        31,
        26,
        55,
        86,
        52,
        81,
        92,
        57,
        91,
        58,
        32,
        69,
        35,
        66,
        79,
        46,
        72,
        45,
        151,
        246,
        144,
        245,
        344,
        317,
        347,
        314,
        132,
        225,
        131,
        226,
        335,
        302,
        332,
        297,
        260,
        353,
        259,
        354,
        207,
        174,
        204,
        169,
        279,
        374,
        272,
        373,
        216,
        189,
        219,
        186
      ],
      "E_complement": [
        6,
        32,
        83
      ],
      "Lambda_complement": [
        4,
        96,
        392
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 2), (37, 3, 1))",
      "min_affine_weights": [
        8,
        12
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        40,
        26,
        44,
        35,
        11,
        18,
        121,
        219,
        243,
        340,
        233,
        248,
        208,
        98,
        225,
        352,
        246,
        378,
        273,
        323,
        363,
        370,
        369,
        398,
        403,
        266,
        393,
        408,
        432,
        386,
        385,
        384,
        424,
        410,
        409,
        419,
        395,
        423,
        505,
        347,
        371,
        362,
        361,
        376,
        336,
        482,
        223,
        224,
        200,
        241,
        145,
        381,
        235,
        242,
        250,
        59,
        24,
        138,
        9,
        19,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        14,
        11,
        13,
        23,
        21,
        20,
        18,
        24,
        25,
        31,
        26,
        52,
        54,
        55,
        49,
        60,
        89,
        59,
        90,
        64,
        37,
        67,
        34,
        47,
        45,
        40,
        46,
        151,
        246,
        144,
        245,
        312,
        349,
        315,
        346,
        132,
        225,
        131,
        226,
        303,
        334,
        300,
        329,
        260,
        353,
        259,
        354,
        175,
        206,
        172,
        201,
        279,
        374,
        272,
        373,
        184,
        221,
        187,
        218
      ],
      "E_complement": [
        6,
        51,
        64
      ],
      "Lambda_complement": [
        4,
        96,
        392
      ]
    },
    {
      "invariants_key": "(9, (37, 5, 2), (35, 0, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        264,
        361,
        364,
        34,
        482,
        449,
        36,
        507,
        266,
        477,
        300,
        485,
        418,
        385,
        388,
        463,
        42,
        44,
        492,
        359,
        354,
        14,
        262,
        399,
        394,
        491,
        428,
        467,
        290,
        501,
        260,
        238,
        190,
        43,
        152,
        231,
        258,
        289,
        196,
        15,
        10,
        41,
        9,
        167,
        3,
        129,
        393,
        303,
        202,
        233,
        268,
        37,
        150,
        224,
        176,
        143,
        391,
        169,
        13,
        39,
        7,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        30,
        32,
        49,
        106,
        107,
        111,
        105,
        117,
        99,
        90,
        75,
        162,
        180,
        157,
        140,
        189,
        188,
        168,
        174,
        223,
        201,
        231,
        246,
        215,
        214,
        197,
        195,
        256,
        257,
        319,
        313,
        293,
        307,
        304,
        289,
        362,
        363,
        338,
        340,
        344,
        334,
        330,
        347,
        399,
        409,
        397,
        412,
        445,
        444,
        405,
        403,
        498,
        484,
        503,
        486,
        471,
        470,
        504,
        510
      ],
      "E_complement": [
        20,
        66,
        132
      ],
      "Lambda_complement": [
        7,
        16,
        42
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 2), (34, 3, 1))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        434,
        497,
        56,
        183,
        214,
        445,
        476,
        451,
        205,
        201,
        168,
        500,
        397,
        5,
        460,
        179,
        210,
        441,
        472,
        127,
        438,
        122,
        60,
        395,
        66,
        398,
        456,
        455,
        109,
        418,
        172,
        83,
        50,
        345,
        87,
        439,
        126,
        61,
        399,
        67,
        394,
        457,
        123,
        295,
        326,
        486,
        76,
        435,
        501,
        57,
        496,
        312,
        54,
        349,
        316,
        291,
        322,
        41,
        72,
        71,
        1,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        15,
        12,
        7,
        26,
        17,
        18,
        25,
        20,
        21,
        22,
        23,
        47,
        68,
        71,
        44,
        43,
        74,
        248,
        40,
        53,
        84,
        87,
        54,
        59,
        225,
        83,
        56,
        291,
        403,
        289,
        288,
        301,
        294,
        293,
        302,
        307,
        312,
        394,
        304,
        311,
        310,
        309,
        308,
        358,
        269,
        270,
        357,
        360,
        265,
        266,
        363,
        374,
        279,
        276,
        373,
        370,
        281,
        282,
        369
      ],
      "E_complement": [
        8,
        35,
        128
      ],
      "Lambda_complement": [
        9,
        96,
        161
      ]
    },
    {
      "invariants_key": "(9, (38, 6, 1), (32, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        258,
        267,
        9,
        72,
        261,
        268,
        25,
        154,
        471,
        478,
        147,
        157,
        371,
        406,
        148,
        128,
        130,
        139,
        137,
        200,
        133,
        47,
        193,
        26,
        87,
        6,
        255,
        29,
        188,
        22,
        20,
        277,
        180,
        30,
        284,
        274,
        95,
        14,
        503,
        448,
        141,
        39,
        457,
        392,
        138,
        131,
        385,
        149,
        123,
        158,
        156,
        146,
        223,
        214,
        155,
        64,
        13,
        4,
        17,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        11,
        24,
        46,
        61,
        95,
        142,
        122,
        105,
        116,
        440,
        119,
        112,
        255,
        236,
        218,
        201,
        242,
        245,
        133,
        240,
        134,
        129,
        241,
        132,
        171,
        373,
        76,
        157,
        79,
        92,
        106,
        187,
        118,
        113,
        115,
        114,
        2,
        5,
        7,
        6,
        27,
        8,
        499,
        45,
        130,
        247,
        135,
        128,
        121,
        168,
        158,
        141,
        239,
        252,
        202,
        217,
        246,
        131,
        318,
        244
      ],
      "E_complement": [
        48,
        71,
        279
      ],
      "Lambda_complement": [
        17,
        32,
        256
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (33, 0, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        5,
        370,
        375,
        39,
        34,
        33,
        36,
        143,
        138,
        189,
        184,
        488,
        493,
        174,
        171,
        384,
        389,
        425,
        428,
        423,
        418,
        405,
        400,
        271,
        266,
        265,
        268,
        263,
        258,
        282,
        287,
        69,
        64,
        297,
        300,
        275,
        278,
        270,
        267,
        416,
        421,
        393,
        396,
        435,
        438,
        235,
        238,
        155,
        158,
        169,
        172,
        167,
        162,
        142,
        139,
        20,
        17,
        9,
        12,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        30,
        10,
        11,
        48,
        38,
        101,
        51,
        111,
        57,
        58,
        145,
        240,
        166,
        165,
        179,
        175,
        169,
        250,
        172,
        151,
        60,
        149,
        148,
        159,
        158,
        157,
        139,
        432,
        502,
        485,
        499,
        495,
        505,
        442,
        492,
        471,
        449,
        469,
        468,
        479,
        355,
        477,
        459,
        320,
        321,
        322,
        340,
        328,
        350,
        330,
        347,
        368,
        358,
        293,
        462,
        303,
        377,
        378,
        364
      ],
      "E_complement": [
        10,
        49,
        82
      ],
      "Lambda_complement": [
        7,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (34, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        33,
        498,
        467,
        94,
        127,
        125,
        92,
        59,
        26,
        73,
        104,
        485,
        452,
        70,
        103,
        285,
        316,
        325,
        356,
        323,
        354,
        305,
        272,
        294,
        263,
        261,
        292,
        259,
        290,
        266,
        299,
        161,
        128,
        344,
        377,
        271,
        302,
        262,
        295,
        320,
        353,
        280,
        313,
        335,
        366,
        231,
        198,
        55,
        22,
        69,
        100,
        67,
        98,
        27,
        58,
        12,
        45,
        5,
        36,
        3,
        34,
        32,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        12,
        19,
        14,
        32,
        88,
        71,
        235,
        116,
        229,
        122,
        86,
        102,
        136,
        23,
        59,
        36,
        53,
        50,
        134,
        54,
        97,
        81,
        99,
        77,
        109,
        67,
        111,
        112,
        264,
        399,
        443,
        395,
        437,
        426,
        262,
        409,
        481,
        510,
        483,
        461,
        493,
        492,
        495,
        496,
        384,
        430,
        386,
        413,
        396,
        444,
        398,
        440,
        472,
        455,
        363,
        475,
        357,
        506,
        470,
        457
      ],
      "E_complement": [
        7,
        81,
        137
      ],
      "Lambda_complement": [
        6,
        24,
        161
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (35, 0, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        33,
        418,
        387,
        142,
        175,
        173,
        140,
        107,
        74,
        201,
        232,
        485,
        452,
        198,
        231,
        349,
        380,
        469,
        500,
        467,
        498,
        369,
        336,
        310,
        279,
        277,
        308,
        275,
        306,
        282,
        315,
        49,
        16,
        408,
        441,
        287,
        318,
        278,
        311,
        464,
        497,
        344,
        377,
        479,
        510,
        247,
        214,
        103,
        70,
        197,
        228,
        195,
        226,
        75,
        106,
        12,
        45,
        5,
        36,
        3,
        34,
        32,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        12,
        17,
        14,
        32,
        72,
        135,
        443,
        100,
        437,
        106,
        70,
        166,
        280,
        199,
        235,
        246,
        229,
        226,
        278,
        230,
        161,
        65,
        163,
        141,
        173,
        131,
        175,
        96,
        264,
        31,
        251,
        27,
        245,
        58,
        262,
        11,
        177,
        126,
        179,
        157,
        189,
        188,
        191,
        112,
        16,
        236,
        18,
        221,
        28,
        252,
        30,
        248,
        88,
        151,
        427,
        91,
        421,
        122,
        86,
        153
      ],
      "E_complement": [
        7,
        25,
        129
      ],
      "Lambda_complement": [
        6,
        41,
        322
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (36, 3, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        347,
        382,
        23,
        432,
        411,
        206,
        497,
        12,
        15,
        4,
        77,
        202,
        131,
        194,
        141,
        182,
        255,
        190,
        149,
        112,
        281,
        120,
        85,
        460,
        387,
        178,
        397,
        124,
        323,
        258,
        257,
        118,
        341,
        126,
        25,
        176,
        179,
        184,
        217,
        268,
        271,
        114,
        333,
        188,
        463,
        450,
        449,
        192,
        471,
        446,
        445,
        368,
        279,
        14,
        91,
        204,
        207,
        196,
        193,
        10,
        67,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        4,
        5,
        11,
        10,
        16,
        17,
        47,
        46,
        40,
        41,
        27,
        26,
        67,
        66,
        139,
        138,
        71,
        70,
        120,
        121,
        83,
        82,
        92,
        93,
        144,
        145,
        104,
        105,
        350,
        351,
        427,
        426,
        343,
        342,
        431,
        430,
        436,
        437,
        380,
        381,
        384,
        385,
        325,
        324,
        471,
        470,
        488,
        489,
        292,
        293,
        492,
        493,
        455,
        454,
        319,
        318,
        499,
        498,
        508,
        509
      ],
      "E_complement": [
        16,
        34,
        260
      ],
      "Lambda_complement": [
        12,
        48,
        198
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 1), (36, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        17,
        59,
        42,
        72,
        84,
        94,
        79,
        192,
        209,
        219,
        199,
        133,
        153,
        190,
        162,
        384,
        346,
        349,
        394,
        456,
        468,
        478,
        463,
        395,
        337,
        345,
        396,
        261,
        278,
        286,
        271,
        301,
        316,
        281,
        263,
        328,
        347,
        339,
        335,
        448,
        476,
        470,
        455,
        421,
        441,
        414,
        386,
        141,
        145,
        150,
        135,
        213,
        217,
        211,
        210,
        64,
        92,
        86,
        71,
        8,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        14,
        28,
        44,
        11,
        78,
        73,
        121,
        75,
        64,
        103,
        100,
        69,
        206,
        252,
        204,
        203,
        192,
        210,
        342,
        197,
        128,
        307,
        183,
        133,
        142,
        169,
        153,
        139,
        462,
        476,
        460,
        491,
        480,
        466,
        450,
        502,
        403,
        391,
        407,
        389,
        398,
        393,
        409,
        427,
        180,
        274,
        258,
        293,
        302,
        284,
        268,
        267,
        366,
        329,
        345,
        331,
        320,
        327,
        343,
        209
      ],
      "E_complement": [
        5,
        24,
        169
      ],
      "Lambda_complement": [
        6,
        19,
        32
      ]
    },
    {
      "invariants_key": "(9, (37, 6, 1), (35, 0, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        77,
        10,
        45,
        104,
        25,
        98,
        381,
        236,
        511,
        234,
        501,
        136,
        175,
        130,
        207,
        154,
        159,
        144,
        149,
        134,
        247,
        88,
        253,
        218,
        355,
        362,
        357,
        368,
        23,
        378,
        29,
        256,
        31,
        176,
        379,
        360,
        119,
        354,
        125,
        480,
        255,
        490,
        245,
        50,
        151,
        398,
        157,
        128,
        415,
        484,
        405,
        498,
        165,
        504,
        197,
        24,
        71,
        18,
        39,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        15,
        11,
        29,
        28,
        47,
        46,
        44,
        40,
        64,
        68,
        82,
        83,
        175,
        174,
        201,
        205,
        197,
        193,
        178,
        179,
        224,
        225,
        134,
        130,
        234,
        238,
        157,
        156,
        447,
        443,
        429,
        428,
        464,
        465,
        467,
        471,
        496,
        500,
        482,
        483,
        511,
        510,
        508,
        504,
        277,
        273,
        354,
        355,
        287,
        286,
        377,
        381,
        314,
        318,
        333,
        332,
        336,
        337,
        310,
        306
      ],
      "E_complement": [
        12,
        34,
        278
      ],
      "Lambda_complement": [
        5,
        16,
        96
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (39, 6, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        331,
        320,
        43,
        325,
        295,
        268,
        334,
        378,
        280,
        307,
        369,
        278,
        93,
        86,
        317,
        254,
        188,
        151,
        245,
        178,
        473,
        466,
        153,
        420,
        207,
        196,
        399,
        193,
        131,
        168,
        202,
        393,
        459,
        480,
        386,
        236,
        391,
        396,
        199,
        155,
        145,
        154,
        176,
        438,
        500,
        479,
        445,
        94,
        277,
        286,
        117,
        50,
        80,
        123,
        57,
        13,
        111,
        68,
        6,
        41,
        3,
        8,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        10,
        24,
        43,
        67,
        30,
        139,
        274,
        45,
        217,
        322,
        267,
        144,
        14,
        28,
        389,
        230,
        201,
        269,
        76,
        128,
        340,
        268,
        271,
        89,
        26,
        351,
        439,
        83,
        142,
        362,
        386,
        199,
        448,
        408,
        411,
        205,
        93,
        145,
        216,
        149,
        59,
        136,
        273,
        211,
        77,
        470,
        415,
        4,
        240,
        31,
        390,
        195,
        158,
        246,
        197,
        215,
        148,
        20,
        150,
        409
      ],
      "E_complement": [
        7,
        17,
        489
      ],
      "Lambda_complement": [
        9,
        117,
        305
      ]
    },
    {
      "invariants_key": "(9, (39, 3, 1), (33, 3, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        198,
        248,
        62,
        72,
        256,
        460,
        65,
        503,
        500,
        458,
        489,
        424,
        455,
        386,
        319,
        128,
        102,
        111,
        137,
        232,
        325,
        446,
        214,
        320,
        323,
        330,
        361,
        385,
        284,
        366,
        289,
        75,
        291,
        266,
        167,
        397,
        363,
        373,
        403,
        140,
        195,
        116,
        233,
        191,
        156,
        162,
        161,
        46,
        419,
        445,
        245,
        269,
        459,
        482,
        292,
        119,
        202,
        74,
        37,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        28,
        35,
        75,
        116,
        72,
        93,
        64,
        69,
        87,
        70,
        203,
        222,
        200,
        217,
        212,
        197,
        195,
        198,
        128,
        133,
        131,
        130,
        159,
        142,
        136,
        141,
        351,
        346,
        328,
        345,
        340,
        341,
        343,
        338,
        276,
        273,
        259,
        274,
        287,
        270,
        284,
        265,
        384,
        401,
        407,
        402,
        415,
        394,
        434,
        397,
        485,
        474,
        476,
        473,
        468,
        465,
        471,
        470
      ],
      "E_complement": [
        4,
        19,
        171
      ],
      "Lambda_complement": [
        4,
        16,
        42
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 1), (37, 0, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        82,
        251,
        200,
        245,
        198,
        14,
        193,
        155,
        190,
        156,
        83,
        163,
        93,
        149,
        176,
        347,
        382,
        379,
        484,
        373,
        375,
        341,
        368,
        298,
        318,
        301,
        264,
        291,
        262,
        277,
        304,
        490,
        510,
        310,
        456,
        312,
        454,
        377,
        496,
        397,
        357,
        429,
        392,
        419,
        439,
        387,
        363,
        91,
        126,
        92,
        72,
        207,
        70,
        85,
        112,
        13,
        62,
        45,
        8,
        35,
        6,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        19,
        33,
        58,
        64,
        65,
        116,
        114,
        100,
        120,
        124,
        103,
        157,
        155,
        152,
        153,
        149,
        142,
        188,
        160,
        221,
        219,
        238,
        239,
        254,
        229,
        225,
        253,
        391,
        411,
        425,
        434,
        446,
        447,
        444,
        442,
        474,
        454,
        450,
        473,
        456,
        457,
        508,
        506,
        285,
        262,
        308,
        296,
        291,
        293,
        294,
        295,
        320,
        347,
        351,
        323,
        341,
        339,
        358,
        359
      ],
      "E_complement": [
        4,
        49,
        209
      ],
      "Lambda_complement": [
        7,
        25,
        40
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (36, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        52,
        10,
        9,
        40,
        43,
        34,
        22,
        71,
        115,
        73,
        121,
        88,
        91,
        101,
        81,
        224,
        227,
        330,
        233,
        255,
        203,
        194,
        193,
        144,
        147,
        154,
        313,
        184,
        191,
        178,
        177,
        272,
        179,
        186,
        185,
        152,
        155,
        165,
        145,
        192,
        355,
        202,
        250,
        232,
        235,
        226,
        214,
        80,
        83,
        90,
        110,
        120,
        76,
        114,
        113,
        32,
        35,
        29,
        41,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        19,
        8,
        35,
        123,
        170,
        376,
        381,
        112,
        322,
        371,
        162,
        315,
        196,
        312,
        244,
        304,
        225,
        307,
        230,
        64,
        69,
        323,
        421,
        75,
        410,
        328,
        77,
        367,
        362,
        143,
        105,
        176,
        353,
        359,
        98,
        494,
        17,
        478,
        18,
        459,
        26,
        460,
        25,
        384,
        337,
        87,
        82,
        104,
        346,
        392,
        89,
        299,
        298,
        300,
        297,
        313,
        289,
        265,
        290
      ],
      "E_complement": [
        4,
        51,
        393
      ],
      "Lambda_complement": [
        4,
        42,
        144
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (33, 0, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        9,
        48,
        43,
        58,
        33,
        184,
        163,
        178,
        169,
        144,
        147,
        154,
        153,
        384,
        387,
        261,
        262,
        319,
        292,
        442,
        417,
        216,
        195,
        93,
        70,
        127,
        124,
        250,
        249,
        280,
        283,
        413,
        414,
        447,
        420,
        314,
        289,
        88,
        67,
        221,
        198,
        231,
        228,
        98,
        97,
        152,
        155,
        146,
        145,
        176,
        171,
        186,
        161,
        56,
        35,
        50,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        10,
        26,
        9,
        34,
        106,
        122,
        105,
        121,
        96,
        101,
        99,
        89,
        187,
        190,
        131,
        189,
        160,
        161,
        167,
        162,
        196,
        193,
        248,
        194,
        219,
        222,
        216,
        221,
        507,
        491,
        451,
        488,
        480,
        481,
        487,
        482,
        388,
        385,
        440,
        386,
        411,
        395,
        408,
        392,
        320,
        321,
        323,
        326,
        351,
        346,
        348,
        354,
        319,
        314,
        316,
        313,
        288,
        293,
        291,
        281
      ],
      "E_complement": [
        4,
        16,
        353
      ],
      "Lambda_complement": [
        4,
        17,
        42
      ]
    },
    {
      "invariants_key": "(9, (31, 5, 1), (32, 3, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        143,
        134,
        137,
        168,
        167,
        46,
        161,
        224,
        111,
        230,
        233,
        66,
        199,
        206,
        65,
        448,
        335,
        326,
        273,
        360,
        359,
        494,
        353,
        288,
        431,
        294,
        297,
        264,
        263,
        270,
        339,
        384,
        343,
        390,
        393,
        424,
        423,
        430,
        289,
        352,
        495,
        486,
        489,
        456,
        277,
        334,
        449,
        64,
        207,
        70,
        73,
        104,
        103,
        110,
        225,
        160,
        47,
        38,
        41,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        28,
        27,
        47,
        46,
        60,
        59,
        32,
        33,
        35,
        36,
        105,
        110,
        106,
        130,
        118,
        152,
        101,
        100,
        86,
        81,
        69,
        68,
        73,
        78,
        74,
        75,
        367,
        360,
        362,
        363,
        368,
        375,
        357,
        356,
        336,
        343,
        325,
        324,
        335,
        328,
        330,
        331,
        256,
        257,
        261,
        258,
        271,
        270,
        282,
        285,
        303,
        302,
        467,
        317,
        457,
        289,
        293,
        290
      ],
      "E_complement": [
        10,
        16,
        128
      ],
      "Lambda_complement": [
        6,
        16,
        227
      ]
    },
    {
      "invariants_key": "(9, (31, 5, 1), (34, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        143,
        134,
        137,
        168,
        167,
        46,
        161,
        96,
        239,
        102,
        105,
        194,
        71,
        78,
        193,
        448,
        335,
        326,
        17,
        360,
        359,
        494,
        353,
        416,
        303,
        422,
        425,
        392,
        391,
        398,
        211,
        256,
        215,
        262,
        265,
        296,
        295,
        302,
        417,
        352,
        495,
        486,
        489,
        456,
        21,
        334,
        449,
        192,
        79,
        198,
        201,
        232,
        231,
        238,
        97,
        160,
        47,
        38,
        41,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        28,
        27,
        47,
        46,
        60,
        59,
        32,
        33,
        35,
        36,
        105,
        134,
        106,
        450,
        118,
        472,
        101,
        140,
        86,
        81,
        69,
        68,
        73,
        78,
        74,
        75,
        383,
        376,
        378,
        379,
        352,
        359,
        373,
        372,
        320,
        327,
        341,
        340,
        351,
        344,
        346,
        347,
        272,
        273,
        277,
        274,
        287,
        286,
        266,
        269,
        471,
        318,
        131,
        301,
        153,
        305,
        477,
        306
      ],
      "E_complement": [
        10,
        83,
        261
      ],
      "Lambda_complement": [
        6,
        16,
        225
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 1), (32, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        183,
        190,
        177,
        168,
        100,
        22,
        153,
        352,
        495,
        350,
        337,
        506,
        383,
        374,
        505,
        192,
        79,
        126,
        201,
        104,
        103,
        21,
        89,
        416,
        303,
        414,
        401,
        392,
        391,
        438,
        307,
        256,
        311,
        318,
        305,
        491,
        295,
        278,
        409,
        96,
        239,
        222,
        209,
        200,
        205,
        118,
        249,
        448,
        335,
        510,
        457,
        488,
        487,
        470,
        410,
        160,
        47,
        30,
        17,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        13,
        28,
        27,
        60,
        61,
        44,
        43,
        48,
        49,
        51,
        52,
        105,
        149,
        106,
        107,
        118,
        113,
        102,
        156,
        70,
        65,
        86,
        87,
        89,
        94,
        90,
        91,
        303,
        296,
        298,
        299,
        304,
        311,
        294,
        295,
        256,
        263,
        278,
        279,
        287,
        280,
        282,
        283,
        320,
        321,
        325,
        322,
        332,
        333,
        346,
        349,
        391,
        381,
        362,
        365,
        368,
        369,
        398,
        370
      ],
      "E_complement": [
        10,
        32,
        326
      ],
      "Lambda_complement": [
        6,
        18,
        224
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (39, 6, 1))",
      "min_affine_weights": [
        8,
        12
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        35,
        10,
        57,
        63,
        28,
        98,
        81,
        167,
        292,
        346,
        361,
        312,
        283,
        146,
        257,
        400,
        402,
        410,
        441,
        504,
        459,
        421,
        439,
        192,
        243,
        157,
        190,
        168,
        155,
        162,
        129,
        144,
        259,
        138,
        169,
        248,
        203,
        181,
        310,
        448,
        499,
        397,
        430,
        424,
        411,
        434,
        401,
        272,
        307,
        266,
        313,
        303,
        268,
        354,
        337,
        38,
        52,
        90,
        105,
        40,
        11,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        19,
        8,
        35,
        97,
        167,
        374,
        73,
        467,
        107,
        105,
        66,
        353,
        330,
        354,
        355,
        362,
        367,
        409,
        322,
        256,
        17,
        301,
        296,
        293,
        288,
        264,
        176,
        481,
        462,
        460,
        457,
        308,
        449,
        489,
        450,
        384,
        427,
        387,
        188,
        395,
        29,
        392,
        419,
        128,
        171,
        173,
        130,
        165,
        160,
        136,
        190,
        475,
        202,
        226,
        10,
        234,
        239,
        382,
        232
      ],
      "E_complement": [
        4,
        16,
        67
      ],
      "Lambda_complement": [
        4,
        42,
        89
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (37, 5, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        67,
        10,
        73,
        136,
        203,
        194,
        193,
        224,
        45,
        100,
        124,
        230,
        43,
        98,
        175,
        256,
        461,
        388,
        329,
        262,
        286,
        386,
        335,
        480,
        419,
        490,
        425,
        360,
        299,
        354,
        353,
        288,
        355,
        298,
        361,
        424,
        491,
        418,
        417,
        411,
        387,
        458,
        263,
        328,
        389,
        460,
        257,
        174,
        99,
        42,
        231,
        168,
        101,
        249,
        225,
        192,
        131,
        202,
        137,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        12,
        13,
        41,
        64,
        136,
        271,
        132,
        91,
        277,
        92,
        265,
        352,
        424,
        47,
        420,
        379,
        53,
        380,
        288,
        289,
        291,
        294,
        299,
        314,
        300,
        301,
        113,
        174,
        118,
        185,
        106,
        177,
        125,
        162,
        48,
        423,
        39,
        38,
        371,
        42,
        44,
        155,
        272,
        135,
        263,
        262,
        83,
        266,
        268,
        443,
        337,
        398,
        342,
        409,
        330,
        401,
        349,
        386
      ],
      "E_complement": [
        4,
        16,
        64
      ],
      "Lambda_complement": [
        4,
        16,
        193
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (37, 3, 1))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        85,
        10,
        13,
        72,
        75,
        16,
        65,
        150,
        195,
        206,
        201,
        136,
        139,
        130,
        211,
        164,
        163,
        266,
        265,
        328,
        335,
        226,
        225,
        448,
        455,
        106,
        105,
        44,
        43,
        386,
        385,
        384,
        387,
        42,
        45,
        104,
        107,
        454,
        449,
        224,
        227,
        334,
        329,
        264,
        267,
        162,
        165,
        132,
        131,
        138,
        137,
        200,
        207,
        194,
        193,
        64,
        71,
        74,
        73,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        41,
        75,
        194,
        88,
        89,
        68,
        81,
        67,
        82,
        459,
        478,
        456,
        473,
        448,
        465,
        451,
        346,
        384,
        433,
        403,
        402,
        411,
        410,
        412,
        409,
        239,
        254,
        232,
        375,
        224,
        241,
        227,
        122,
        160,
        145,
        179,
        178,
        309,
        186,
        188,
        189,
        288,
        175,
        295,
        294,
        299,
        314,
        296,
        265,
        363,
        482,
        376,
        377,
        356,
        373,
        237,
        370
      ],
      "E_complement": [
        4,
        19,
        296
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 1), (38, 5, 1))",
      "min_affine_weights": [
        8,
        12
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        17,
        360,
        259,
        14,
        25,
        358,
        407,
        208,
        151,
        446,
        431,
        164,
        201,
        438,
        417,
        160,
        205,
        456,
        479,
        174,
        185,
        454,
        391,
        112,
        135,
        286,
        271,
        120,
        105,
        362,
        257,
        361,
        365,
        104,
        106,
        270,
        281,
        102,
        39,
        464,
        295,
        190,
        175,
        461,
        457,
        202,
        200,
        416,
        420,
        161,
        163,
        430,
        441,
        198,
        55,
        368,
        311,
        30,
        15,
        260,
        256,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        12,
        13,
        8,
        15,
        23,
        22,
        19,
        20,
        27,
        26,
        25,
        30,
        34,
        37,
        117,
        116,
        123,
        124,
        42,
        43,
        211,
        212,
        130,
        131,
        138,
        141,
        221,
        220,
        258,
        431,
        339,
        340,
        349,
        348,
        422,
        269,
        345,
        500,
        418,
        421,
        426,
        427,
        507,
        336,
        371,
        372,
        452,
        453,
        458,
        461,
        379,
        378,
        354,
        357,
        467,
        466,
        475,
        476,
        364,
        365
      ],
      "E_complement": [
        6,
        19,
        64
      ],
      "Lambda_complement": [
        6,
        64,
        163
      ]
    },
    {
      "invariants_key": "(9, (38, 5, 1), (35, 3, 1))",
      "min_affine_weights": [
        12,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        5,
        476,
        461,
        450,
        455,
        10,
        27,
        64,
        69,
        392,
        409,
        386,
        391,
        94,
        79,
        238,
        352,
        220,
        217,
        194,
        211,
        379,
        225,
        261,
        139,
        188,
        185,
        182,
        167,
        132,
        286,
        346,
        314,
        380,
        365,
        354,
        359,
        309,
        321,
        351,
        319,
        264,
        281,
        258,
        263,
        292,
        336,
        78,
        95,
        92,
        89,
        66,
        83,
        68,
        65,
        26,
        11,
        28,
        25,
        22,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        22,
        10,
        43,
        95,
        180,
        66,
        67,
        80,
        73,
        85,
        75,
        287,
        262,
        285,
        259,
        279,
        265,
        277,
        481,
        320,
        382,
        349,
        348,
        343,
        342,
        338,
        340,
        457,
        134,
        157,
        461,
        151,
        137,
        149,
        97,
        192,
        254,
        221,
        220,
        409,
        214,
        210,
        386,
        384,
        207,
        212,
        388,
        392,
        406,
        394,
        427,
        479,
        308,
        450,
        451,
        464,
        159,
        155,
        459
      ],
      "E_complement": [
        8,
        32,
        407
      ],
      "Lambda_complement": [
        7,
        24,
        32
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (34, 0, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        149,
        342,
        451,
        321,
        337,
        279,
        263,
        160,
        53,
        438,
        291,
        292,
        308,
        306,
        290,
        508,
        492,
        170,
        186,
        312,
        429,
        366,
        507,
        409,
        393,
        143,
        159,
        408,
        269,
        398,
        283,
        220,
        204,
        394,
        410,
        24,
        141,
        78,
        219,
        185,
        169,
        431,
        447,
        184,
        45,
        174,
        59,
        288,
        437,
        118,
        227,
        97,
        113,
        55,
        39,
        384,
        277,
        150,
        3,
        4,
        20,
        18,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        16,
        48,
        82,
        134,
        403,
        132,
        158,
        34,
        147,
        151,
        212,
        155,
        285,
        164,
        190,
        169,
        274,
        171,
        177,
        101,
        58,
        146,
        412,
        47,
        53,
        45,
        153,
        174,
        3,
        7,
        279,
        161,
        187,
        230,
        280,
        40,
        406,
        42,
        13,
        39,
        409,
        96,
        63,
        8,
        87,
        10,
        21,
        172,
        6,
        5,
        180,
        149,
        209,
        144,
        150,
        129,
        227,
        131,
        156
      ],
      "E_complement": [
        5,
        8,
        80
      ],
      "Lambda_complement": [
        25,
        64,
        288
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        194,
        136,
        192,
        211,
        234,
        233,
        232,
        259,
        162,
        161,
        187,
        139,
        178,
        170,
        249,
        472,
        222,
        449,
        96,
        491,
        457,
        465,
        488,
        419,
        410,
        417,
        355,
        151,
        394,
        393,
        432,
        323,
        378,
        93,
        387,
        363,
        362,
        361,
        336,
        312,
        290,
        289,
        128,
        267,
        297,
        305,
        20,
        483,
        51,
        65,
        91,
        107,
        82,
        74,
        104,
        224,
        34,
        25,
        32,
        66,
        10,
        9,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        25,
        26,
        27,
        40,
        65,
        66,
        47,
        52,
        89,
        227,
        51,
        488,
        312,
        390,
        491,
        496,
        413,
        410,
        499,
        452,
        453,
        450,
        467,
        476,
        473,
        478,
        479,
        236,
        133,
        130,
        239,
        244,
        153,
        158,
        78,
        172,
        173,
        170,
        175,
        180,
        165,
        182,
        183,
        360,
        361,
        382,
        367,
        372,
        369,
        370,
        371,
        405,
        325,
        326,
        299,
        304,
        349,
        350,
        311
      ],
      "E_complement": [
        5,
        35,
        281
      ],
      "Lambda_complement": [
        4,
        16,
        96
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (34, 0, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        65,
        14,
        79,
        332,
        329,
        322,
        327,
        443,
        281,
        206,
        143,
        80,
        85,
        107,
        451,
        128,
        364,
        278,
        343,
        392,
        397,
        30,
        248,
        64,
        7,
        78,
        15,
        268,
        265,
        258,
        257,
        256,
        321,
        270,
        335,
        76,
        73,
        66,
        71,
        88,
        25,
        462,
        34,
        336,
        438,
        198,
        195,
        384,
        449,
        245,
        87,
        293,
        141,
        286,
        283,
        320,
        263,
        334,
        271,
        12,
        9,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        10,
        27,
        56,
        63,
        71,
        209,
        69,
        68,
        125,
        235,
        79,
        94,
        64,
        214,
        245,
        244,
        122,
        236,
        255,
        238,
        176,
        177,
        148,
        147,
        186,
        171,
        174,
        169,
        266,
        299,
        296,
        297,
        469,
        273,
        306,
        307,
        365,
        364,
        335,
        366,
        375,
        374,
        400,
        340,
        477,
        476,
        511,
        478,
        455,
        454,
        288,
        484,
        442,
        411,
        408,
        409,
        357,
        417,
        386,
        387
      ],
      "E_complement": [
        4,
        49,
        210
      ],
      "Lambda_complement": [
        6,
        16,
        32
      ]
    },
    {
      "invariants_key": "(9, (34, 8, 1), (35, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        44,
        198,
        152,
        37,
        228,
        35,
        72,
        141,
        140,
        166,
        138,
        133,
        54,
        131,
        130,
        320,
        428,
        427,
        426,
        279,
        462,
        419,
        418,
        269,
        268,
        441,
        266,
        261,
        452,
        259,
        258,
        301,
        300,
        299,
        455,
        293,
        292,
        329,
        290,
        397,
        396,
        395,
        394,
        389,
        388,
        323,
        386,
        173,
        65,
        171,
        135,
        207,
        164,
        99,
        162,
        13,
        33,
        11,
        10,
        5,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        14,
        31,
        12,
        27,
        38,
        97,
        98,
        35,
        56,
        111,
        124,
        45,
        160,
        225,
        228,
        163,
        190,
        239,
        250,
        173,
        192,
        199,
        194,
        195,
        206,
        217,
        204,
        221,
        480,
        481,
        500,
        499,
        494,
        511,
        506,
        493,
        400,
        471,
        450,
        387,
        398,
        473,
        476,
        397,
        256,
        321,
        338,
        277,
        286,
        335,
        332,
        283,
        310,
        305,
        290,
        291,
        312,
        303,
        300,
        317
      ],
      "E_complement": [
        12,
        16,
        359
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (38, 0, 1), (34, 6, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        309,
        14,
        307,
        348,
        337,
        338,
        343,
        400,
        411,
        406,
        405,
        244,
        455,
        242,
        457,
        384,
        387,
        390,
        397,
        484,
        223,
        482,
        209,
        24,
        293,
        22,
        291,
        68,
        65,
        74,
        71,
        72,
        83,
        70,
        85,
        276,
        279,
        282,
        273,
        224,
        467,
        230,
        477,
        418,
        399,
        420,
        385,
        240,
        459,
        246,
        453,
        178,
        151,
        180,
        153,
        80,
        67,
        94,
        69,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        5,
        23,
        22,
        52,
        53,
        76,
        17,
        51,
        50,
        151,
        150,
        180,
        293,
        144,
        205,
        179,
        290,
        128,
        129,
        131,
        274,
        143,
        134,
        132,
        277,
        71,
        70,
        24,
        69,
        64,
        65,
        67,
        66,
        80,
        81,
        115,
        122,
        87,
        86,
        116,
        117,
        208,
        209,
        251,
        242,
        215,
        214,
        244,
        245,
        199,
        198,
        196,
        153,
        192,
        193,
        195,
        194
      ],
      "E_complement": [
        8,
        32,
        195
      ],
      "Lambda_complement": [
        8,
        32,
        384
      ]
    },
    {
      "invariants_key": "(9, (32, 5, 1), (33, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        109,
        6,
        107,
        8,
        295,
        14,
        289,
        160,
        399,
        166,
        393,
        168,
        391,
        174,
        385,
        128,
        431,
        134,
        425,
        136,
        423,
        142,
        417,
        354,
        13,
        356,
        11,
        40,
        44,
        46,
        42,
        256,
        47,
        262,
        41,
        264,
        39,
        270,
        33,
        416,
        143,
        178,
        137,
        188,
        135,
        430,
        129,
        384,
        175,
        390,
        445,
        392,
        435,
        398,
        161,
        34,
        15,
        36,
        9,
        3,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        24,
        10,
        29,
        33,
        32,
        114,
        117,
        56,
        41,
        107,
        124,
        161,
        160,
        242,
        245,
        184,
        169,
        235,
        252,
        128,
        129,
        131,
        132,
        137,
        152,
        138,
        157,
        263,
        262,
        338,
        341,
        270,
        287,
        347,
        332,
        294,
        295,
        291,
        292,
        319,
        302,
        314,
        301,
        422,
        423,
        419,
        420,
        447,
        430,
        442,
        429,
        391,
        390,
        466,
        469,
        398,
        415,
        475,
        460
      ],
      "E_complement": [
        16,
        64,
        260
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (33, 3, 1), (33, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        175,
        162,
        237,
        252,
        83,
        460,
        241,
        176,
        31,
        18,
        189,
        76,
        163,
        46,
        65,
        320,
        271,
        482,
        333,
        380,
        275,
        286,
        273,
        496,
        351,
        338,
        509,
        158,
        419,
        430,
        481,
        362,
        431,
        418,
        269,
        342,
        339,
        350,
        433,
        432,
        511,
        274,
        445,
        222,
        483,
        494,
        321,
        64,
        239,
        226,
        77,
        188,
        243,
        396,
        177,
        240,
        95,
        56,
        29,
        12,
        3,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        4,
        10,
        11,
        25,
        24,
        40,
        41,
        16,
        17,
        45,
        44,
        73,
        72,
        216,
        217,
        64,
        65,
        221,
        220,
        194,
        195,
        97,
        96,
        199,
        198,
        104,
        105,
        471,
        470,
        326,
        327,
        466,
        467,
        335,
        334,
        366,
        367,
        461,
        460,
        359,
        358,
        456,
        457,
        268,
        269,
        271,
        270,
        261,
        260,
        266,
        267,
        295,
        294,
        278,
        279,
        290,
        291,
        287,
        286
      ],
      "E_complement": [
        6,
        32,
        258
      ],
      "Lambda_complement": [
        12,
        50,
        128
      ]
    },
    {
      "invariants_key": "(9, (38, 3, 1), (32, 3, 2))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        239,
        189,
        9,
        232,
        25,
        146,
        225,
        80,
        83,
        90,
        219,
        15,
        203,
        194,
        93,
        432,
        435,
        442,
        441,
        296,
        347,
        338,
        289,
        480,
        483,
        490,
        489,
        376,
        267,
        258,
        369,
        478,
        477,
        335,
        357,
        326,
        309,
        398,
        468,
        316,
        278,
        388,
        391,
        397,
        471,
        364,
        287,
        192,
        179,
        186,
        201,
        180,
        217,
        82,
        230,
        144,
        84,
        6,
        27,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        13,
        18,
        62,
        56,
        57,
        52,
        53,
        51,
        54,
        91,
        90,
        140,
        137,
        132,
        129,
        87,
        86,
        180,
        177,
        99,
        75,
        111,
        110,
        188,
        185,
        347,
        346,
        396,
        393,
        388,
        385,
        343,
        342,
        436,
        433,
        355,
        354,
        326,
        366,
        444,
        441,
        256,
        257,
        259,
        262,
        267,
        270,
        268,
        269,
        315,
        318,
        312,
        313,
        308,
        309,
        307,
        287
      ],
      "E_complement": [
        5,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        41,
        192
      ]
    },
    {
      "invariants_key": "(9, (32, 6, 1), (39, 5, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        144,
        130,
        146,
        211,
        195,
        209,
        193,
        203,
        159,
        201,
        157,
        220,
        136,
        222,
        138,
        452,
        400,
        295,
        371,
        306,
        358,
        465,
        389,
        331,
        475,
        457,
        473,
        408,
        392,
        410,
        394,
        395,
        283,
        265,
        281,
        344,
        328,
        346,
        330,
        260,
        336,
        262,
        338,
        275,
        327,
        273,
        325,
        11,
        95,
        9,
        93,
        28,
        72,
        30,
        74,
        192,
        80,
        66,
        82,
        19,
        3,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        16,
        10,
        51,
        81,
        145,
        171,
        178,
        161,
        329,
        162,
        362,
        345,
        409,
        419,
        442,
        425,
        65,
        426,
        98,
        264,
        265,
        267,
        270,
        257,
        280,
        258,
        315,
        436,
        124,
        439,
        95,
        76,
        172,
        79,
        118,
        8,
        49,
        11,
        18,
        57,
        24,
        30,
        59,
        256,
        313,
        259,
        282,
        305,
        272,
        278,
        307,
        188,
        372,
        191,
        343,
        324,
        420,
        327,
        382
      ],
      "E_complement": [
        4,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        32,
        193
      ]
    },
    {
      "invariants_key": "(9, (38, 5, 2), (32, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        456,
        10,
        34,
        408,
        27,
        402,
        401,
        251,
        374,
        383,
        252,
        237,
        366,
        231,
        506,
        107,
        486,
        495,
        108,
        125,
        510,
        119,
        362,
        144,
        344,
        154,
        178,
        264,
        139,
        258,
        257,
        256,
        259,
        20,
        137,
        152,
        149,
        146,
        145,
        80,
        83,
        90,
        473,
        3,
        75,
        105,
        449,
        192,
        195,
        202,
        329,
        147,
        219,
        249,
        337,
        400,
        403,
        132,
        25,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        9,
        27,
        58,
        28,
        61,
        48,
        17,
        55,
        22,
        91,
        122,
        132,
        165,
        168,
        137,
        119,
        86,
        100,
        101,
        103,
        98,
        111,
        106,
        104,
        109,
        415,
        414,
        412,
        409,
        404,
        401,
        403,
        406,
        416,
        385,
        423,
        390,
        395,
        426,
        396,
        429,
        480,
        449,
        487,
        454,
        459,
        490,
        460,
        493,
        507,
        506,
        504,
        509,
        496,
        501,
        503,
        498
      ],
      "E_complement": [
        12,
        37,
        274
      ],
      "Lambda_complement": [
        4,
        32,
        208
      ]
    },
    {
      "invariants_key": "(9, (38, 5, 2), (33, 3, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        456,
        10,
        34,
        408,
        27,
        402,
        401,
        251,
        374,
        383,
        252,
        237,
        366,
        231,
        506,
        107,
        486,
        495,
        108,
        125,
        510,
        119,
        362,
        144,
        344,
        154,
        178,
        264,
        139,
        258,
        257,
        256,
        259,
        20,
        137,
        152,
        149,
        146,
        145,
        80,
        83,
        90,
        473,
        3,
        75,
        105,
        449,
        192,
        195,
        202,
        329,
        147,
        219,
        249,
        337,
        400,
        403,
        132,
        25,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        9,
        27,
        58,
        28,
        61,
        48,
        17,
        55,
        22,
        91,
        122,
        132,
        165,
        168,
        137,
        119,
        86,
        100,
        101,
        103,
        98,
        111,
        106,
        104,
        109,
        415,
        414,
        412,
        409,
        404,
        401,
        403,
        406,
        340,
        373,
        423,
        390,
        395,
        426,
        376,
        345,
        480,
        449,
        487,
        454,
        459,
        490,
        460,
        493,
        507,
        506,
        504,
        509,
        496,
        501,
        503,
        498
      ],
      "E_complement": [
        12,
        37,
        274
      ],
      "Lambda_complement": [
        4,
        32,
        208
      ]
    },
    {
      "invariants_key": "(9, (38, 5, 2), (34, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        136,
        10,
        34,
        344,
        27,
        338,
        337,
        443,
        246,
        255,
        444,
        429,
        238,
        423,
        186,
        491,
        166,
        175,
        492,
        509,
        190,
        503,
        234,
        80,
        216,
        90,
        114,
        264,
        75,
        258,
        257,
        256,
        259,
        20,
        73,
        88,
        85,
        82,
        81,
        464,
        467,
        474,
        153,
        3,
        459,
        489,
        129,
        384,
        387,
        394,
        201,
        83,
        411,
        441,
        209,
        336,
        339,
        68,
        25,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        9,
        27,
        58,
        73,
        104,
        101,
        68,
        55,
        22,
        155,
        186,
        196,
        229,
        232,
        201,
        183,
        150,
        164,
        165,
        167,
        162,
        175,
        170,
        168,
        173,
        351,
        350,
        348,
        345,
        340,
        337,
        339,
        342,
        276,
        309,
        359,
        326,
        331,
        362,
        312,
        281,
        480,
        449,
        487,
        454,
        459,
        490,
        460,
        493,
        507,
        506,
        504,
        509,
        496,
        501,
        503,
        498
      ],
      "E_complement": [
        12,
        37,
        274
      ],
      "Lambda_complement": [
        4,
        32,
        80
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 2), (32, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        2,
        19,
        22,
        31,
        26,
        11,
        270,
        333,
        335,
        51,
        310,
        85,
        336,
        43,
        46,
        199,
        194,
        467,
        214,
        223,
        474,
        204,
        206,
        397,
        136,
        243,
        246,
        405,
        400,
        491,
        489,
        493,
        495,
        403,
        406,
        245,
        240,
        395,
        142,
        202,
        200,
        217,
        476,
        469,
        208,
        193,
        196,
        45,
        40,
        83,
        342,
        53,
        304,
        331,
        329,
        13,
        264,
        25,
        28,
        21,
        16,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        20,
        16,
        17,
        58,
        60,
        56,
        57,
        40,
        41,
        50,
        44,
        66,
        92,
        88,
        89,
        72,
        73,
        82,
        76,
        96,
        97,
        122,
        100,
        106,
        116,
        112,
        113,
        218,
        220,
        199,
        198,
        279,
        214,
        210,
        204,
        255,
        318,
        226,
        228,
        234,
        244,
        239,
        238,
        159,
        158,
        154,
        132,
        138,
        148,
        143,
        334,
        162,
        188,
        359,
        166,
        183,
        182,
        178,
        172
      ],
      "E_complement": [
        1,
        104,
        256
      ],
      "Lambda_complement": [
        7,
        24,
        385
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 2), (33, 3, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        2,
        19,
        22,
        31,
        26,
        11,
        270,
        61,
        63,
        83,
        342,
        293,
        32,
        75,
        78,
        135,
        130,
        403,
        150,
        159,
        410,
        140,
        142,
        189,
        440,
        211,
        214,
        165,
        160,
        459,
        457,
        461,
        463,
        163,
        166,
        213,
        208,
        187,
        446,
        138,
        136,
        153,
        412,
        405,
        144,
        129,
        132,
        77,
        72,
        291,
        38,
        85,
        336,
        59,
        57,
        13,
        264,
        25,
        28,
        21,
        16,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        20,
        48,
        49,
        122,
        124,
        120,
        121,
        72,
        73,
        114,
        108,
        162,
        156,
        152,
        153,
        168,
        169,
        146,
        172,
        224,
        225,
        218,
        228,
        234,
        212,
        208,
        209,
        26,
        28,
        39,
        38,
        279,
        22,
        18,
        12,
        95,
        350,
        98,
        100,
        106,
        116,
        111,
        110,
        191,
        190,
        186,
        132,
        138,
        180,
        143,
        398,
        194,
        252,
        455,
        198,
        247,
        246,
        242,
        204
      ],
      "E_complement": [
        1,
        96,
        256
      ],
      "Lambda_complement": [
        7,
        41,
        256
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 2), (34, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        2,
        19,
        22,
        31,
        26,
        11,
        270,
        61,
        63,
        83,
        342,
        293,
        32,
        75,
        78,
        135,
        130,
        403,
        150,
        159,
        410,
        140,
        142,
        189,
        440,
        211,
        214,
        165,
        160,
        459,
        457,
        461,
        463,
        163,
        166,
        213,
        208,
        187,
        446,
        138,
        136,
        153,
        412,
        405,
        144,
        129,
        132,
        77,
        72,
        291,
        38,
        85,
        336,
        59,
        57,
        13,
        264,
        25,
        28,
        21,
        16,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        20,
        48,
        49,
        122,
        124,
        120,
        121,
        72,
        73,
        114,
        108,
        162,
        164,
        152,
        153,
        168,
        169,
        146,
        172,
        224,
        225,
        218,
        220,
        234,
        212,
        208,
        209,
        26,
        28,
        39,
        38,
        279,
        22,
        18,
        12,
        95,
        350,
        98,
        100,
        106,
        116,
        111,
        110,
        191,
        190,
        186,
        188,
        138,
        180,
        143,
        398,
        194,
        196,
        455,
        198,
        247,
        246,
        242,
        204
      ],
      "E_complement": [
        1,
        96,
        256
      ],
      "Lambda_complement": [
        7,
        56,
        256
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (34, 5, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        26,
        127,
        28,
        39,
        322,
        62,
        36,
        217,
        186,
        166,
        188,
        152,
        130,
        129,
        484,
        415,
        508,
        390,
        396,
        440,
        418,
        417,
        420,
        288,
        314,
        313,
        346,
        263,
        258,
        286,
        276,
        377,
        282,
        281,
        259,
        295,
        317,
        289,
        68,
        447,
        421,
        479,
        444,
        391,
        226,
        385,
        411,
        159,
        149,
        153,
        250,
        167,
        162,
        161,
        187,
        63,
        92,
        57,
        35,
        7,
        13,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        21,
        19,
        40,
        49,
        117,
        115,
        39,
        33,
        98,
        100,
        232,
        238,
        237,
        235,
        231,
        225,
        229,
        252,
        199,
        193,
        154,
        156,
        200,
        206,
        141,
        140,
        424,
        425,
        493,
        491,
        447,
        441,
        482,
        484,
        448,
        473,
        450,
        452,
        456,
        462,
        461,
        459,
        327,
        321,
        258,
        260,
        336,
        342,
        269,
        276,
        304,
        310,
        301,
        299,
        295,
        289,
        293,
        292
      ],
      "E_complement": [
        2,
        16,
        100
      ],
      "Lambda_complement": [
        7,
        24,
        64
      ]
    },
    {
      "invariants_key": "(9, (34, 6, 1), (35, 3, 2))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        42,
        191,
        44,
        23,
        82,
        62,
        20,
        425,
        314,
        278,
        316,
        296,
        258,
        257,
        324,
        511,
        364,
        470,
        476,
        488,
        450,
        449,
        452,
        192,
        234,
        233,
        122,
        215,
        210,
        254,
        244,
        105,
        250,
        249,
        211,
        199,
        237,
        193,
        132,
        495,
        453,
        383,
        492,
        471,
        402,
        465,
        507,
        303,
        293,
        297,
        442,
        279,
        274,
        273,
        315,
        63,
        172,
        57,
        19,
        7,
        13,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        31,
        35,
        88,
        113,
        181,
        179,
        87,
        81,
        146,
        148,
        408,
        414,
        413,
        411,
        407,
        401,
        405,
        444,
        455,
        507,
        298,
        300,
        456,
        462,
        269,
        268,
        280,
        281,
        477,
        475,
        319,
        313,
        466,
        494,
        384,
        425,
        386,
        388,
        392,
        398,
        397,
        395,
        135,
        129,
        66,
        68,
        160,
        166,
        77,
        100,
        10,
        54,
        29,
        27,
        23,
        17,
        21,
        20
      ],
      "E_complement": [
        2,
        32,
        64
      ],
      "Lambda_complement": [
        7,
        40,
        192
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (35, 5, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        128,
        2,
        129,
        8,
        139,
        10,
        138,
        495,
        339,
        466,
        365,
        484,
        347,
        473,
        357,
        319,
        447,
        318,
        445,
        308,
        439,
        309,
        437,
        236,
        80,
        210,
        109,
        228,
        91,
        218,
        102,
        300,
        400,
        274,
        429,
        292,
        411,
        282,
        422,
        433,
        305,
        432,
        307,
        442,
        313,
        443,
        315,
        47,
        147,
        18,
        173,
        36,
        155,
        25,
        165,
        142,
        14,
        140,
        15,
        134,
        5,
        132,
        4
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        31,
        43,
        42,
        100,
        128,
        103,
        167,
        104,
        140,
        287,
        171,
        467,
        496,
        307,
        471,
        280,
        172,
        456,
        475,
        405,
        404,
        343,
        435,
        380,
        408,
        446,
        447,
        84,
        176,
        87,
        151,
        88,
        188,
        303,
        155,
        48,
        421,
        51,
        52,
        60,
        47,
        27,
        398,
        49,
        420,
        359,
        387,
        332,
        424,
        26,
        399,
        483,
        448,
        259,
        487,
        296,
        156,
        504,
        491
      ],
      "E_complement": [
        3,
        48,
        64
      ],
      "Lambda_complement": [
        6,
        18,
        193
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (38, 3, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        256,
        2,
        257,
        8,
        267,
        10,
        266,
        387,
        159,
        414,
        129,
        392,
        151,
        405,
        137,
        127,
        383,
        126,
        381,
        116,
        375,
        117,
        373,
        480,
        252,
        510,
        225,
        488,
        247,
        502,
        234,
        76,
        336,
        82,
        333,
        68,
        347,
        90,
        326,
        369,
        113,
        368,
        115,
        378,
        121,
        379,
        123,
        47,
        307,
        50,
        301,
        36,
        315,
        57,
        293,
        270,
        14,
        268,
        15,
        262,
        5,
        260,
        4
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        31,
        43,
        122,
        244,
        256,
        247,
        503,
        248,
        268,
        223,
        379,
        339,
        416,
        35,
        471,
        88,
        508,
        456,
        475,
        341,
        340,
        215,
        291,
        172,
        264,
        302,
        303,
        20,
        480,
        23,
        279,
        24,
        492,
        63,
        411,
        224,
        437,
        227,
        228,
        236,
        255,
        203,
        462,
        225,
        436,
        55,
        451,
        76,
        488,
        154,
        463,
        435,
        320,
        195,
        311,
        184,
        284,
        296,
        315
      ],
      "E_complement": [
        3,
        16,
        161
      ],
      "Lambda_complement": [
        9,
        96,
        263
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (37, 3, 2))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        32,
        2,
        33,
        40,
        11,
        42,
        10,
        387,
        479,
        510,
        417,
        424,
        503,
        469,
        393,
        351,
        383,
        350,
        381,
        372,
        343,
        373,
        341,
        160,
        252,
        222,
        129,
        136,
        215,
        246,
        170,
        332,
        272,
        306,
        365,
        356,
        315,
        282,
        326,
        337,
        369,
        336,
        371,
        378,
        345,
        379,
        347,
        111,
        51,
        18,
        77,
        68,
        27,
        57,
        101,
        14,
        46,
        12,
        47,
        38,
        5,
        36,
        4
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        31,
        36,
        74,
        196,
        296,
        199,
        495,
        200,
        292,
        15,
        355,
        187,
        120,
        467,
        63,
        408,
        27,
        32,
        51,
        189,
        188,
        279,
        251,
        348,
        48,
        246,
        247,
        20,
        504,
        23,
        319,
        24,
        500,
        223,
        435,
        208,
        109,
        211,
        212,
        220,
        207,
        244,
        38,
        209,
        108,
        455,
        43,
        396,
        224,
        154,
        39,
        107,
        168,
        259,
        239,
        328,
        203,
        240,
        227
      ],
      "E_complement": [
        3,
        80,
        145
      ],
      "Lambda_complement": [
        9,
        80,
        294
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 2), (35, 0, 2))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        484,
        242,
        217,
        312,
        314,
        378,
        302,
        32,
        139,
        450,
        496,
        8,
        163,
        371,
        65,
        201,
        123,
        50,
        153,
        248,
        243,
        179,
        177,
        447,
        331,
        258,
        185,
        456,
        250,
        373,
        385,
        144,
        59,
        370,
        320,
        184,
        19,
        451,
        241,
        176,
        271,
        66,
        105,
        392,
        394,
        458,
        453,
        340,
        507,
        434,
        9,
        376,
        74,
        414,
        305,
        121,
        203,
        130,
        41,
        72,
        67,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        12,
        10,
        11,
        16,
        42,
        44,
        18,
        29,
        35,
        33,
        27,
        67,
        66,
        68,
        65,
        78,
        75,
        73,
        72,
        104,
        82,
        80,
        110,
        97,
        95,
        89,
        99,
        193,
        251,
        249,
        199,
        200,
        246,
        240,
        202,
        376,
        377,
        383,
        378,
        373,
        368,
        370,
        371,
        185,
        131,
        133,
        187,
        180,
        138,
        136,
        178,
        315,
        314,
        312,
        317,
        306,
        311,
        305,
        304
      ],
      "E_complement": [
        4,
        25,
        256
      ],
      "Lambda_complement": [
        4,
        48,
        400
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 1), (34, 3, 2))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        242,
        5,
        100,
        39,
        105,
        42,
        84,
        163,
        166,
        165,
        135,
        196,
        130,
        193,
        384,
        451,
        454,
        389,
        267,
        264,
        342,
        417,
        288,
        355,
        358,
        293,
        496,
        263,
        422,
        421,
        431,
        428,
        262,
        261,
        310,
        295,
        290,
        353,
        416,
        419,
        258,
        257,
        452,
        391,
        464,
        449,
        210,
        195,
        141,
        206,
        164,
        167,
        162,
        161,
        99,
        32,
        52,
        37,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        20,
        29,
        39,
        118,
        36,
        37,
        48,
        57,
        115,
        42,
        167,
        174,
        180,
        189,
        160,
        161,
        163,
        162,
        144,
        153,
        211,
        138,
        135,
        214,
        132,
        133,
        439,
        446,
        436,
        445,
        432,
        433,
        419,
        418,
        400,
        409,
        403,
        410,
        391,
        390,
        404,
        405,
        272,
        273,
        259,
        258,
        279,
        286,
        276,
        285,
        295,
        294,
        308,
        309,
        304,
        313,
        307,
        314
      ],
      "E_complement": [
        8,
        16,
        66
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (36, 5, 1), (35, 0, 2))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        242,
        5,
        100,
        39,
        105,
        42,
        84,
        163,
        166,
        165,
        135,
        196,
        130,
        193,
        384,
        451,
        454,
        389,
        267,
        264,
        342,
        417,
        288,
        355,
        358,
        293,
        496,
        263,
        422,
        421,
        431,
        428,
        262,
        261,
        310,
        295,
        290,
        353,
        416,
        419,
        258,
        257,
        452,
        391,
        464,
        449,
        210,
        195,
        141,
        206,
        164,
        167,
        162,
        161,
        99,
        32,
        52,
        37,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        20,
        29,
        39,
        118,
        36,
        37,
        48,
        57,
        115,
        42,
        167,
        174,
        180,
        189,
        160,
        161,
        163,
        162,
        144,
        153,
        211,
        138,
        135,
        214,
        132,
        133,
        439,
        446,
        436,
        445,
        432,
        433,
        419,
        418,
        357,
        409,
        403,
        410,
        391,
        390,
        404,
        352,
        272,
        273,
        259,
        258,
        279,
        286,
        276,
        285,
        295,
        294,
        308,
        448,
        453,
        313,
        307,
        314
      ],
      "E_complement": [
        8,
        16,
        66
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (34, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        223,
        266,
        265,
        36,
        43,
        34,
        33,
        160,
        175,
        426,
        425,
        388,
        347,
        386,
        385,
        364,
        367,
        106,
        101,
        324,
        327,
        414,
        321,
        460,
        463,
        26,
        197,
        228,
        231,
        238,
        225,
        236,
        239,
        255,
        485,
        196,
        199,
        206,
        193,
        76,
        79,
        330,
        325,
        356,
        359,
        123,
        353,
        384,
        399,
        138,
        137,
        420,
        190,
        418,
        417,
        288,
        58,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        43,
        126,
        124,
        109,
        112,
        113,
        115,
        54,
        191,
        190,
        188,
        270,
        160,
        177,
        179,
        273,
        192,
        354,
        211,
        194,
        207,
        381,
        204,
        205,
        239,
        238,
        159,
        237,
        224,
        241,
        128,
        226,
        243,
        145,
        147,
        130,
        236,
        158,
        156,
        157,
        80,
        86,
        83,
        82,
        79,
        94,
        91,
        77,
        47,
        62,
        120,
        45,
        32,
        101,
        35,
        34
      ],
      "E_complement": [
        7,
        18,
        256
      ],
      "Lambda_complement": [
        7,
        16,
        419
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (35, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        223,
        266,
        265,
        36,
        43,
        34,
        33,
        160,
        175,
        426,
        425,
        388,
        347,
        386,
        385,
        364,
        367,
        106,
        101,
        324,
        327,
        414,
        321,
        460,
        463,
        26,
        197,
        228,
        231,
        238,
        225,
        236,
        239,
        255,
        485,
        196,
        199,
        206,
        193,
        76,
        79,
        330,
        325,
        356,
        359,
        123,
        353,
        384,
        399,
        138,
        137,
        420,
        190,
        418,
        417,
        288,
        58,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        43,
        126,
        124,
        109,
        112,
        113,
        115,
        54,
        191,
        190,
        188,
        270,
        160,
        177,
        179,
        273,
        192,
        354,
        211,
        194,
        207,
        381,
        204,
        205,
        239,
        238,
        351,
        237,
        224,
        241,
        320,
        226,
        307,
        145,
        147,
        130,
        300,
        158,
        156,
        157,
        80,
        86,
        83,
        82,
        79,
        94,
        91,
        77,
        47,
        62,
        120,
        45,
        32,
        101,
        35,
        34
      ],
      "E_complement": [
        7,
        18,
        256
      ],
      "Lambda_complement": [
        7,
        16,
        385
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (36, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        223,
        266,
        265,
        36,
        43,
        34,
        33,
        160,
        175,
        426,
        425,
        388,
        347,
        386,
        385,
        364,
        367,
        106,
        101,
        324,
        327,
        414,
        321,
        460,
        463,
        26,
        197,
        228,
        231,
        238,
        225,
        236,
        239,
        255,
        485,
        196,
        199,
        206,
        193,
        76,
        79,
        330,
        325,
        356,
        359,
        123,
        353,
        384,
        399,
        138,
        137,
        420,
        190,
        418,
        417,
        288,
        58,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        43,
        126,
        124,
        41,
        52,
        113,
        115,
        54,
        191,
        190,
        188,
        270,
        160,
        177,
        179,
        273,
        192,
        354,
        211,
        194,
        207,
        381,
        204,
        205,
        239,
        238,
        351,
        237,
        224,
        241,
        320,
        226,
        307,
        145,
        147,
        130,
        300,
        158,
        156,
        157,
        80,
        86,
        83,
        82,
        79,
        94,
        91,
        77,
        47,
        122,
        120,
        45,
        32,
        101,
        103,
        34
      ],
      "E_complement": [
        7,
        18,
        256
      ],
      "Lambda_complement": [
        7,
        16,
        385
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 2), (35, 6, 1))",
      "min_affine_weights": [
        8,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        223,
        266,
        265,
        36,
        43,
        34,
        33,
        160,
        175,
        426,
        425,
        388,
        347,
        386,
        385,
        364,
        367,
        106,
        101,
        324,
        327,
        414,
        321,
        460,
        463,
        26,
        197,
        228,
        231,
        238,
        225,
        236,
        239,
        255,
        485,
        196,
        199,
        206,
        193,
        76,
        79,
        330,
        325,
        356,
        359,
        123,
        353,
        384,
        399,
        138,
        137,
        420,
        190,
        418,
        417,
        288,
        58,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        43,
        126,
        124,
        41,
        52,
        113,
        115,
        54,
        191,
        190,
        188,
        270,
        160,
        177,
        179,
        273,
        192,
        354,
        211,
        194,
        207,
        381,
        204,
        205,
        239,
        238,
        159,
        237,
        224,
        241,
        128,
        226,
        243,
        145,
        147,
        130,
        236,
        158,
        156,
        157,
        80,
        86,
        83,
        82,
        79,
        94,
        91,
        77,
        47,
        122,
        120,
        45,
        32,
        101,
        103,
        34
      ],
      "E_complement": [
        7,
        18,
        256
      ],
      "Lambda_complement": [
        7,
        16,
        419
      ]
    },
    {
      "invariants_key": "(9, (38, 6, 1), (33, 0, 4))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        4
      ],
      "E": [
        0,
        228,
        489,
        148,
        227,
        492,
        225,
        494,
        123,
        294,
        402,
        374,
        339,
        124,
        369,
        126,
        395,
        163,
        393,
        134,
        164,
        396,
        129,
        375,
        27,
        276,
        25,
        81,
        275,
        229,
        86,
        30,
        485,
        451,
        487,
        486,
        452,
        236,
        481,
        238,
        117,
        116,
        119,
        305,
        115,
        380,
        310,
        382,
        409,
        388,
        137,
        500,
        387,
        386,
        385,
        384,
        283,
        70,
        11,
        22,
        51,
        18,
        17,
        16
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        12,
        13,
        10,
        14,
        16,
        20,
        22,
        23,
        25,
        29,
        26,
        27,
        32,
        65,
        182,
        210,
        76,
        45,
        223,
        187,
        165,
        193,
        54,
        87,
        204,
        168,
        90,
        59,
        376,
        281,
        491,
        399,
        276,
        373,
        386,
        486,
        504,
        412,
        366,
        271,
        401,
        501,
        258,
        355,
        344,
        345,
        350,
        346,
        340,
        341,
        343,
        339,
        333,
        329,
        334,
        335,
        324,
        320,
        322,
        323
      ],
      "E_complement": [
        20,
        32,
        205
      ],
      "Lambda_complement": [
        5,
        96,
        130
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 1), (38, 6, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        63,
        6,
        25,
        120,
        123,
        94,
        125,
        192,
        223,
        230,
        217,
        152,
        187,
        158,
        157,
        412,
        497,
        442,
        441,
        504,
        487,
        510,
        449,
        348,
        351,
        346,
        377,
        280,
        295,
        318,
        367,
        288,
        259,
        294,
        293,
        376,
        359,
        350,
        353,
        448,
        451,
        486,
        453,
        440,
        391,
        446,
        417,
        160,
        159,
        134,
        153,
        228,
        169,
        226,
        193,
        64,
        95,
        70,
        55,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        20,
        19,
        37,
        86,
        154,
        348,
        50,
        65,
        41,
        90,
        207,
        188,
        202,
        191,
        192,
        179,
        221,
        218,
        152,
        153,
        402,
        84,
        143,
        142,
        148,
        149,
        471,
        470,
        458,
        461,
        448,
        449,
        453,
        450,
        408,
        491,
        387,
        496,
        407,
        406,
        157,
        347,
        280,
        281,
        369,
        260,
        381,
        270,
        382,
        267,
        343,
        342,
        332,
        333,
        344,
        345,
        487,
        83
      ],
      "E_complement": [
        10,
        16,
        386
      ],
      "Lambda_complement": [
        6,
        24,
        106
      ]
    },
    {
      "invariants_key": "(9, (35, 0, 2), (39, 8, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        285,
        54,
        43,
        45,
        47,
        62,
        316,
        104,
        362,
        379,
        377,
        90,
        71,
        364,
        113,
        168,
        426,
        187,
        185,
        154,
        135,
        172,
        433,
        448,
        221,
        246,
        235,
        493,
        495,
        254,
        508,
        482,
        511,
        468,
        201,
        464,
        210,
        451,
        449,
        149,
        151,
        390,
        132,
        184,
        421,
        398,
        403,
        341,
        343,
        326,
        68,
        376,
        101,
        334,
        339,
        290,
        319,
        20,
        265,
        272,
        18,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        16,
        58,
        21,
        83,
        176,
        86,
        87,
        142,
        143,
        160,
        256,
        147,
        146,
        189,
        117,
        78,
        173,
        75,
        74,
        20,
        13,
        335,
        8,
        29,
        28,
        30,
        25,
        379,
        198,
        22,
        245,
        7,
        45,
        2,
        46,
        162,
        65,
        69,
        111,
        157,
        156,
        122,
        153,
        128,
        129,
        103,
        132,
        191,
        308,
        88,
        114,
        26,
        48,
        31,
        51,
        14,
        219,
        11,
        232
      ],
      "E_complement": [
        5,
        9,
        81
      ],
      "Lambda_complement": [
        40,
        204,
        271
      ]
    },
    {
      "invariants_key": "(9, (33, 7, 2), (31, 0, 4))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        2,
        4
      ],
      "E": [
        0,
        175,
        251,
        166,
        185,
        56,
        227,
        225,
        193,
        156,
        155,
        26,
        217,
        132,
        131,
        222,
        382,
        380,
        379,
        373,
        313,
        356,
        355,
        318,
        321,
        445,
        283,
        326,
        345,
        260,
        259,
        350,
        417,
        508,
        507,
        422,
        357,
        484,
        483,
        446,
        414,
        412,
        327,
        454,
        473,
        388,
        464,
        383,
        33,
        124,
        123,
        38,
        57,
        100,
        194,
        62,
        65,
        28,
        27,
        70,
        10,
        4,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        14,
        18,
        20,
        13,
        56,
        66,
        68,
        59,
        80,
        55,
        52,
        86,
        133,
        250,
        249,
        131,
        245,
        151,
        145,
        246,
        195,
        199,
        193,
        192,
        213,
        204,
        207,
        211,
        389,
        482,
        484,
        390,
        496,
        394,
        393,
        502,
        416,
        444,
        447,
        422,
        435,
        434,
        436,
        432,
        382,
        359,
        353,
        381,
        373,
        369,
        370,
        371,
        293,
        327,
        324,
        291,
        328,
        311,
        305,
        331
      ],
      "E_complement": [
        8,
        87,
        161
      ],
      "Lambda_complement": [
        5,
        24,
        96
      ]
    },
    {
      "invariants_key": "(9, (35, 8, 1), (37, 0, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        15,
        510,
        3,
        359,
        19,
        94,
        31,
        160,
        225,
        172,
        472,
        135,
        321,
        176,
        191,
        384,
        441,
        442,
        387,
        412,
        421,
        422,
        415,
        283,
        281,
        282,
        431,
        316,
        261,
        262,
        435,
        256,
        253,
        314,
        259,
        284,
        349,
        294,
        100,
        219,
        277,
        482,
        408,
        444,
        265,
        66,
        447,
        128,
        185,
        186,
        181,
        156,
        165,
        166,
        169,
        22,
        25,
        26,
        35,
        10,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        10,
        17,
        31,
        44,
        109,
        110,
        47,
        40,
        102,
        125,
        51,
        180,
        250,
        249,
        183,
        231,
        166,
        189,
        252,
        152,
        150,
        149,
        155,
        203,
        202,
        209,
        208,
        443,
        506,
        505,
        440,
        424,
        486,
        509,
        435,
        471,
        470,
        469,
        468,
        452,
        458,
        465,
        479,
        320,
        334,
        333,
        323,
        260,
        261,
        286,
        287,
        300,
        354,
        353,
        303,
        360,
        297,
        306,
        371
      ],
      "E_complement": [
        13,
        54,
        67
      ],
      "Lambda_complement": [
        12,
        20,
        64
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (33, 3, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        119,
        68,
        77,
        88,
        27,
        28,
        123,
        222,
        233,
        164,
        237,
        242,
        241,
        210,
        245,
        510,
        439,
        345,
        499,
        486,
        495,
        476,
        427,
        350,
        343,
        346,
        432,
        326,
        271,
        322,
        373,
        256,
        426,
        324,
        269,
        344,
        303,
        284,
        277,
        323,
        425,
        420,
        429,
        390,
        433,
        508,
        437,
        190,
        183,
        132,
        243,
        136,
        239,
        232,
        171,
        30,
        87,
        26,
        45,
        6,
        33,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        10,
        20,
        12,
        34,
        39,
        36,
        37,
        41,
        49,
        89,
        46,
        166,
        163,
        164,
        165,
        176,
        168,
        175,
        174,
        128,
        129,
        134,
        131,
        139,
        138,
        141,
        227,
        461,
        419,
        420,
        421,
        432,
        424,
        407,
        430,
        384,
        385,
        390,
        414,
        395,
        434,
        397,
        405,
        256,
        375,
        287,
        263,
        307,
        266,
        276,
        268,
        290,
        314,
        292,
        293,
        297,
        305,
        303,
        278
      ],
      "E_complement": [
        8,
        38,
        64
      ],
      "Lambda_complement": [
        4,
        25,
        107
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 2), (33, 6, 1))",
      "min_affine_weights": [
        12,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        103,
        68,
        85,
        120,
        59,
        60,
        115,
        254,
        217,
        140,
        221,
        226,
        225,
        234,
        229,
        502,
        423,
        377,
        483,
        462,
        479,
        508,
        411,
        382,
        367,
        378,
        416,
        326,
        279,
        322,
        357,
        256,
        410,
        324,
        277,
        376,
        287,
        316,
        301,
        323,
        409,
        396,
        413,
        390,
        417,
        500,
        421,
        182,
        167,
        132,
        227,
        144,
        223,
        216,
        155,
        62,
        111,
        58,
        29,
        6,
        9,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        18,
        36,
        20,
        42,
        47,
        44,
        45,
        57,
        9,
        113,
        38,
        174,
        171,
        172,
        173,
        136,
        184,
        167,
        190,
        128,
        129,
        134,
        131,
        147,
        138,
        149,
        235,
        469,
        427,
        428,
        429,
        392,
        440,
        423,
        446,
        384,
        385,
        390,
        438,
        403,
        394,
        405,
        421,
        256,
        335,
        311,
        263,
        267,
        274,
        292,
        276,
        298,
        282,
        300,
        301,
        313,
        265,
        319,
        294
      ],
      "E_complement": [
        12,
        18,
        64
      ],
      "Lambda_complement": [
        4,
        24,
        74
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (37, 3, 2))",
      "min_affine_weights": [
        4,
        16
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        63,
        224,
        53,
        36,
        39,
        34,
        45,
        272,
        453,
        282,
        293,
        264,
        263,
        81,
        257,
        58,
        239,
        218,
        229,
        248,
        247,
        254,
        253,
        448,
        511,
        458,
        287,
        472,
        475,
        466,
        142,
        179,
        495,
        474,
        485,
        504,
        503,
        510,
        509,
        192,
        255,
        202,
        197,
        216,
        219,
        210,
        221,
        256,
        108,
        314,
        309,
        292,
        295,
        290,
        301,
        16,
        31,
        26,
        37,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        15,
        22,
        12,
        44,
        127,
        190,
        185,
        125,
        168,
        113,
        82,
        178,
        314,
        510,
        346,
        509,
        501,
        497,
        499,
        298,
        320,
        324,
        387,
        484,
        399,
        331,
        404,
        397,
        447,
        280,
        444,
        376,
        360,
        433,
        435,
        439,
        422,
        449,
        262,
        258,
        463,
        470,
        265,
        461,
        69,
        65,
        67,
        66,
        110,
        78,
        84,
        77,
        63,
        251,
        252,
        61,
        240,
        16,
        51,
        234
      ],
      "E_complement": [
        12,
        21,
        326
      ],
      "Lambda_complement": [
        5,
        24,
        130
      ]
    },
    {
      "invariants_key": "(9, (35, 6, 1), (37, 3, 1))",
      "min_affine_weights": [
        4,
        12
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        480,
        343,
        458,
        489,
        372,
        335,
        506,
        418,
        396,
        439,
        409,
        389,
        404,
        431,
        385,
        490,
        492,
        471,
        505,
        474,
        500,
        463,
        478,
        401,
        268,
        443,
        91,
        393,
        276,
        303,
        434,
        66,
        108,
        87,
        121,
        90,
        75,
        79,
        97,
        157,
        381,
        183,
        2,
        9,
        148,
        175,
        50,
        113,
        236,
        294,
        198,
        105,
        244,
        207,
        82,
        34,
        12,
        55,
        25,
        18,
        20,
        16,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        16,
        19,
        10,
        61,
        35,
        39,
        62,
        44,
        80,
        84,
        47,
        196,
        194,
        198,
        199,
        213,
        328,
        332,
        214,
        225,
        248,
        251,
        229,
        146,
        233,
        234,
        150,
        378,
        355,
        352,
        382,
        363,
        272,
        275,
        367,
        317,
        315,
        319,
        318,
        334,
        211,
        215,
        333,
        422,
        440,
        444,
        421,
        469,
        425,
        429,
        470,
        505,
        504,
        507,
        509,
        405,
        395,
        392,
        401
      ],
      "E_complement": [
        7,
        56,
        139
      ],
      "Lambda_complement": [
        7,
        24,
        97
      ]
    },
    {
      "invariants_key": "(9, (32, 3, 1), (33, 5, 2))",
      "min_affine_weights": [
        4,
        4
      ],
      "period_counts": [
        1,
        2
      ],
      "E": [
        0,
        3,
        10,
        137,
        237,
        43,
        34,
        33,
        224,
        99,
        234,
        233,
        200,
        203,
        66,
        193,
        448,
        451,
        286,
        413,
        444,
        319,
        482,
        481,
        433,
        375,
        298,
        297,
        264,
        267,
        342,
        469,
        468,
        343,
        266,
        265,
        296,
        299,
        374,
        501,
        480,
        483,
        318,
        504,
        412,
        287,
        450,
        449,
        192,
        67,
        202,
        201,
        232,
        235,
        98,
        164,
        32,
        35,
        42,
        169,
        136,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        28,
        9,
        43,
        62,
        60,
        41,
        32,
        49,
        35,
        34,
        111,
        122,
        120,
        125,
        112,
        113,
        115,
        114,
        128,
        81,
        83,
        82,
        79,
        142,
        88,
        77,
        367,
        366,
        364,
        381,
        368,
        357,
        359,
        370,
        336,
        325,
        327,
        338,
        335,
        330,
        332,
        333,
        276,
        257,
        259,
        450,
        287,
        286,
        460,
        285,
        319,
        318,
        316,
        317,
        308,
        305,
        291,
        310
      ],
      "E_complement": [
        12,
        16,
        70
      ],
      "Lambda_complement": [
        4,
        16,
        192
      ]
    },
    {
      "invariants_key": "(9, (41, 3, 2), (32, 3, 1))",
      "min_affine_weights": [
        16,
        4
      ],
      "period_counts": [
        2,
        1
      ],
      "E": [
        0,
        13,
        394,
        391,
        296,
        293,
        290,
        175,
        352,
        237,
        362,
        479,
        368,
        453,
        334,
        501,
        320,
        323,
        330,
        327,
        356,
        361,
        346,
        111,
        20,
        316,
        100,
        423,
        161,
        9,
        58,
        505,
        12,
        183,
        50,
        135,
        40,
        157,
        34,
        431,
        96,
        493,
        106,
        103,
        200,
        197,
        322,
        335,
        376,
        187,
        483,
        331,
        294,
        229,
        342,
        126,
        24,
        301,
        38,
        43,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        31,
        28,
        29,
        46,
        42,
        44,
        45,
        48,
        49,
        55,
        51,
        110,
        111,
        166,
        162,
        191,
        187,
        114,
        115,
        154,
        142,
        66,
        67,
        94,
        95,
        147,
        151,
        257,
        261,
        457,
        456,
        469,
        468,
        280,
        284,
        485,
        484,
        301,
        313,
        308,
        304,
        505,
        504,
        421,
        417,
        423,
        422,
        443,
        442,
        444,
        424,
        395,
        394,
        393,
        397,
        400,
        404,
        407,
        406
      ],
      "E_complement": [
        19,
        64,
        171
      ],
      "Lambda_complement": [
        5,
        16,
        194
      ]
    },
    {
      "invariants_key": "(9, (34, 3, 2), (34, 3, 2))",
      "min_affine_weights": [
        4,
        8
      ],
      "period_counts": [
        2,
        2
      ],
      "E": [
        0,
        3,
        10,
        503,
        280,
        283,
        236,
        273,
        288,
        291,
        410,
        409,
        312,
        315,
        386,
        385,
        240,
        269,
        250,
        249,
        22,
        491,
        482,
        481,
        352,
        355,
        474,
        473,
        376,
        379,
        450,
        449,
        448,
        451,
        378,
        377,
        216,
        219,
        98,
        97,
        224,
        227,
        234,
        233,
        248,
        251,
        242,
        241,
        384,
        387,
        314,
        313,
        152,
        155,
        34,
        33,
        16,
        19,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        17,
        59,
        90,
        56,
        61,
        48,
        49,
        55,
        138,
        219,
        222,
        216,
        217,
        212,
        201,
        211,
        210,
        224,
        229,
        227,
        130,
        239,
        82,
        232,
        233,
        155,
        250,
        259,
        157,
        144,
        145,
        268,
        42,
        160,
        161,
        312,
        166,
        171,
        170,
        311,
        177,
        475,
        69,
        67,
        34,
        468,
        242,
        72,
        73,
        480,
        126,
        120,
        121,
        495,
        105,
        115,
        114
      ],
      "E_complement": [
        4,
        72,
        256
      ],
      "Lambda_complement": [
        4,
        24,
        323
      ]
    }
  ]
}

==> anc/code/binary/support/d9_size64_reductions/switching/aperiodic_stress_example.json <==
{
  "invariants_key": "(9, (38, 5, 1), (34, 6, 1))",
  "E": [
    0,
    3,
    174,
    125,
    444,
    367,
    274,
    273,
    136,
    249,
    38,
    37,
    308,
    311,
    410,
    491,
    192,
    195,
    100,
    109,
    118,
    127,
    210,
    209,
    72,
    75,
    148,
    229,
    134,
    247,
    90,
    89,
    88,
    41,
    94,
    93,
    332,
    335,
    330,
    315,
    120,
    123,
    126,
    173,
    364,
    447,
    362,
    361,
    48,
    51,
    68,
    53,
    86,
    39,
    34,
    33,
    16,
    19,
    28,
    21,
    14,
    7,
    2,
    1
  ],
  "Lambda": [
    0,
    1,
    3,
    2,
    7,
    6,
    4,
    5,
    12,
    26,
    60,
    61,
    56,
    57,
    100,
    242,
    8,
    158,
    156,
    157,
    152,
    153,
    96,
    118,
    104,
    105,
    163,
    162,
    167,
    166,
    108,
    109,
    23,
    278,
    220,
    221,
    216,
    473,
    19,
    18,
    27,
    13,
    227,
    226,
    231,
    230,
    115,
    229,
    31,
    393,
    67,
    66,
    71,
    326,
    119,
    97,
    127,
    126,
    124,
    125,
    120,
    121,
    123,
    122
  ],
  "E_complement": [
    10,
    162,
    256
  ],
  "Lambda_complement": [
    32,
    151,
    256
  ]
}

==> anc/code/binary/support/d9_size64_reductions/switching/cube_examples_verification.txt <==
All 26 saved fully filtered residual spectral pairs passed direct spectrality and tiling-certificate verification.
All passed the minimum affine weight and hyperplane-section-period checks.


==> anc/code/binary/support/d9_size64_reductions/switching/cube_sample_summary.json <==
{
  "scope": "Exploratory switching sample only; no classification claim",
  "seed": 12261021,
  "seconds": 60.00010533199929,
  "attempts": 659649,
  "counts": {
    "accepted": 3181,
    "distinct_labelled_checked": 3141,
    "rank9_checked": 2190,
    "both_min_weight_at_least8": 1139,
    "both_aperiodic_and_min_weight_at_least8": 225,
    "survives_all_three_filters": 209
  },
  "rank9_oriented_min_affine_weight_counts": {
    "4": 1097,
    "8": 3034,
    "12": 71,
    "16": 178
  },
  "cubic_pairs_after_weight_and_period_filters": {
    "(6, 0)": 8,
    "(3, 6)": 3,
    "(5, 3)": 11,
    "(3, 3)": 28,
    "(5, 0)": 66,
    "(3, 0)": 42,
    "(0, 5)": 29,
    "(0, 0)": 11,
    "(5, 5)": 2,
    "(0, 3)": 13,
    "(0, 6)": 4,
    "(3, 5)": 8
  },
  "cubic_pairs_after_all_three_filters": {
    "(6, 0)": 8,
    "(3, 3)": 22,
    "(5, 0)": 66,
    "(3, 0)": 42,
    "(0, 5)": 29,
    "(0, 0)": 11,
    "(5, 5)": 2,
    "(0, 3)": 13,
    "(0, 6)": 4,
    "(5, 3)": 4,
    "(3, 5)": 6,
    "(3, 6)": 2
  },
  "residual_examples": {
    "((37, 6, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        3,
        10,
        9,
        40,
        43,
        155,
        161,
        224,
        227,
        234,
        105,
        70,
        203,
        245,
        193,
        320,
        500,
        330,
        329,
        360,
        363,
        492,
        353,
        416,
        404,
        426,
        425,
        262,
        267,
        386,
        385,
        384,
        387,
        394,
        393,
        424,
        427,
        418,
        408,
        352,
        355,
        362,
        489,
        328,
        453,
        322,
        374,
        247,
        67,
        202,
        201,
        232,
        235,
        226,
        111,
        23,
        35,
        42,
        41,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        29,
        47,
        42,
        44,
        61,
        36,
        33,
        39,
        54,
        123,
        106,
        108,
        109,
        112,
        113,
        103,
        118,
        64,
        81,
        87,
        70,
        75,
        90,
        92,
        77,
        175,
        190,
        380,
        361,
        352,
        353,
        359,
        354,
        320,
        325,
        343,
        326,
        331,
        334,
        136,
        153,
        272,
        273,
        195,
        210,
        267,
        282,
        268,
        269,
        315,
        298,
        300,
        317,
        228,
        245,
        295,
        310
      ],
      "E_complement": [
        14,
        53,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        394
      ],
      "invariants": [
        [
          37,
          6,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 3, 1), (35, 3, 1), 8, 8)": {
      "E": [
        0,
        495,
        428,
        69,
        34,
        459,
        398,
        97,
        474,
        15,
        118,
        409,
        504,
        23,
        84,
        385,
        365,
        339,
        278,
        302,
        373,
        333,
        270,
        304,
        352,
        344,
        283,
        281,
        376,
        378,
        259,
        315,
        314,
        239,
        150,
        377,
        280,
        247,
        180,
        353,
        220,
        271,
        332,
        153,
        194,
        279,
        338,
        129,
        109,
        85,
        22,
        20,
        117,
        119,
        14,
        54,
        96,
        98,
        39,
        35,
        68,
        64,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        20,
        22,
        23,
        39,
        64,
        34,
        63,
        40,
        41,
        87,
        48,
        217,
        216,
        166,
        189,
        182,
        177,
        207,
        206,
        254,
        153,
        231,
        230,
        241,
        236,
        142,
        233,
        319,
        344,
        314,
        321,
        342,
        305,
        335,
        296,
        382,
        281,
        359,
        352,
        363,
        368,
        270,
        361,
        486,
        385,
        511,
        408,
        399,
        500,
        406,
        497,
        423,
        448,
        450,
        473,
        466,
        469,
        471,
        432
      ],
      "E_complement": [
        6,
        58,
        131
      ],
      "Lambda_complement": [
        6,
        26,
        96
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 5, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        163,
        6,
        5,
        20,
        23,
        18,
        177,
        112,
        83,
        222,
        245,
        100,
        103,
        202,
        193,
        320,
        323,
        326,
        485,
        340,
        503,
        338,
        337,
        304,
        435,
        414,
        277,
        292,
        391,
        394,
        289,
        384,
        291,
        294,
        293,
        308,
        311,
        402,
        305,
        472,
        339,
        470,
        341,
        492,
        327,
        482,
        321,
        96,
        99,
        198,
        101,
        212,
        119,
        114,
        113,
        56,
        19,
        54,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        13,
        23,
        22,
        42,
        120,
        16,
        17,
        27,
        26,
        87,
        86,
        84,
        228,
        80,
        81,
        83,
        227,
        64,
        65,
        67,
        243,
        121,
        43,
        68,
        244,
        343,
        342,
        340,
        341,
        344,
        345,
        339,
        338,
        320,
        321,
        302,
        380,
        335,
        334,
        324,
        325,
        256,
        257,
        434,
        258,
        263,
        262,
        437,
        261,
        279,
        278,
        421,
        277,
        381,
        303,
        418,
        274
      ],
      "E_complement": [
        8,
        32,
        128
      ],
      "Lambda_complement": [
        8,
        54,
        128
      ],
      "invariants": [
        [
          36,
          5,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        3,
        166,
        165,
        180,
        183,
        18,
        17,
        80,
        211,
        94,
        117,
        228,
        231,
        234,
        65,
        352,
        355,
        454,
        453,
        468,
        471,
        370,
        369,
        304,
        435,
        318,
        277,
        388,
        391,
        394,
        289,
        288,
        387,
        390,
        389,
        404,
        407,
        306,
        401,
        344,
        467,
        342,
        469,
        364,
        455,
        354,
        449,
        64,
        67,
        230,
        69,
        244,
        87,
        82,
        81,
        56,
        19,
        54,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        13,
        23,
        22,
        61,
        111,
        16,
        17,
        27,
        26,
        87,
        86,
        84,
        164,
        80,
        81,
        83,
        163,
        64,
        65,
        67,
        179,
        110,
        60,
        68,
        180,
        343,
        342,
        340,
        341,
        344,
        345,
        339,
        338,
        320,
        321,
        313,
        363,
        335,
        334,
        324,
        325,
        256,
        257,
        498,
        258,
        263,
        262,
        501,
        261,
        279,
        278,
        485,
        277,
        362,
        312,
        482,
        274
      ],
      "E_complement": [
        8,
        32,
        128
      ],
      "Lambda_complement": [
        8,
        32,
        193
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (36, 5, 1), 8, 8)": {
      "E": [
        0,
        3,
        14,
        9,
        40,
        43,
        34,
        33,
        160,
        227,
        218,
        233,
        200,
        143,
        194,
        241,
        384,
        451,
        398,
        441,
        488,
        427,
        402,
        417,
        288,
        355,
        298,
        361,
        328,
        271,
        322,
        257,
        256,
        323,
        266,
        329,
        360,
        299,
        354,
        293,
        420,
        483,
        474,
        489,
        456,
        395,
        450,
        497,
        128,
        195,
        138,
        185,
        232,
        171,
        146,
        165,
        36,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        12,
        25,
        43,
        100,
        40,
        57,
        110,
        49,
        51,
        50,
        171,
        224,
        168,
        185,
        234,
        177,
        179,
        178,
        128,
        129,
        131,
        130,
        139,
        154,
        136,
        153,
        431,
        480,
        424,
        441,
        490,
        437,
        435,
        434,
        384,
        385,
        391,
        386,
        395,
        410,
        392,
        413,
        256,
        257,
        259,
        258,
        267,
        282,
        264,
        281,
        299,
        352,
        296,
        313,
        362,
        305,
        307,
        306
      ],
      "E_complement": [
        4,
        16,
        75
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          36,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (37, 5, 1), 8, 8)": {
      "E": [
        0,
        2,
        42,
        4,
        37,
        39,
        35,
        33,
        160,
        207,
        214,
        201,
        232,
        171,
        238,
        241,
        384,
        495,
        426,
        409,
        456,
        423,
        446,
        417,
        288,
        335,
        294,
        329,
        360,
        299,
        366,
        257,
        256,
        367,
        262,
        361,
        328,
        295,
        334,
        269,
        396,
        463,
        470,
        457,
        488,
        391,
        494,
        497,
        128,
        239,
        134,
        153,
        200,
        167,
        190,
        141,
        12,
        34,
        38,
        36,
        5,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        30,
        10,
        29,
        39,
        110,
        122,
        53,
        96,
        57,
        59,
        100,
        167,
        182,
        250,
        181,
        184,
        185,
        187,
        228,
        128,
        129,
        131,
        220,
        143,
        158,
        210,
        157,
        511,
        438,
        506,
        437,
        440,
        481,
        443,
        484,
        384,
        385,
        475,
        476,
        399,
        414,
        466,
        453,
        256,
        257,
        259,
        348,
        271,
        286,
        338,
        285,
        295,
        310,
        378,
        309,
        312,
        313,
        315,
        356
      ],
      "E_complement": [
        10,
        16,
        71
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          37,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        3,
        4,
        9,
        22,
        27,
        18,
        17,
        158,
        147,
        148,
        151,
        54,
        133,
        140,
        49,
        398,
        387,
        388,
        393,
        406,
        411,
        412,
        401,
        286,
        419,
        420,
        281,
        262,
        267,
        268,
        257,
        78,
        435,
        436,
        73,
        86,
        283,
        284,
        81,
        222,
        403,
        404,
        217,
        198,
        395,
        396,
        193,
        142,
        131,
        132,
        135,
        38,
        149,
        156,
        33,
        16,
        19,
        20,
        25,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        15,
        12,
        13,
        27,
        58,
        60,
        61,
        48,
        113,
        119,
        22,
        155,
        154,
        156,
        189,
        176,
        145,
        151,
        150,
        160,
        161,
        167,
        163,
        174,
        234,
        236,
        173,
        507,
        474,
        476,
        477,
        464,
        465,
        471,
        502,
        480,
        481,
        487,
        483,
        494,
        426,
        428,
        493,
        320,
        321,
        322,
        326,
        331,
        335,
        332,
        333,
        379,
        378,
        380,
        349,
        336,
        305,
        311,
        374
      ],
      "E_complement": [
        12,
        97,
        306
      ],
      "Lambda_complement": [
        5,
        32,
        64
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 5, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        371,
        372,
        9,
        22,
        347,
        338,
        17,
        174,
        483,
        484,
        167,
        182,
        453,
        460,
        177,
        446,
        243,
        244,
        441,
        406,
        235,
        236,
        401,
        302,
        83,
        84,
        297,
        262,
        75,
        76,
        257,
        126,
        67,
        68,
        121,
        86,
        91,
        92,
        81,
        238,
        227,
        228,
        233,
        198,
        251,
        252,
        193,
        190,
        179,
        180,
        183,
        166,
        149,
        156,
        161,
        16,
        35,
        36,
        25,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        15,
        12,
        13,
        16,
        58,
        60,
        61,
        48,
        119,
        113,
        29,
        187,
        186,
        188,
        150,
        155,
        177,
        183,
        182,
        128,
        129,
        135,
        131,
        142,
        204,
        202,
        141,
        464,
        506,
        508,
        509,
        496,
        497,
        503,
        477,
        448,
        449,
        455,
        451,
        462,
        396,
        394,
        461,
        320,
        321,
        322,
        326,
        331,
        335,
        332,
        333,
        379,
        378,
        380,
        342,
        347,
        311,
        305,
        374
      ],
      "E_complement": [
        12,
        32,
        320
      ],
      "Lambda_complement": [
        5,
        35,
        64
      ],
      "invariants": [
        [
          35,
          5,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 3, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        371,
        372,
        7,
        22,
        341,
        338,
        17,
        14,
        381,
        378,
        9,
        24,
        363,
        364,
        31,
        286,
        93,
        244,
        439,
        406,
        229,
        76,
        319,
        398,
        253,
        84,
        295,
        310,
        69,
        236,
        415,
        222,
        237,
        68,
        119,
        102,
        85,
        252,
        207,
        78,
        77,
        228,
        231,
        198,
        245,
        92,
        111,
        30,
        45,
        42,
        25,
        8,
        59,
        60,
        15,
        16,
        35,
        36,
        23,
        6,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        13,
        16,
        50,
        52,
        53,
        56,
        127,
        121,
        29,
        187,
        186,
        188,
        158,
        147,
        177,
        183,
        182,
        136,
        137,
        143,
        138,
        135,
        196,
        194,
        133,
        472,
        506,
        508,
        509,
        496,
        497,
        503,
        469,
        456,
        457,
        463,
        458,
        455,
        388,
        386,
        453,
        320,
        321,
        323,
        326,
        331,
        334,
        332,
        333,
        371,
        370,
        372,
        342,
        347,
        319,
        313,
        382
      ],
      "E_complement": [
        32,
        132,
        320
      ],
      "Lambda_complement": [
        4,
        35,
        64
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 5, 1), (34, 5, 1), 8, 8)": {
      "E": [
        0,
        7,
        234,
        233,
        40,
        47,
        194,
        250,
        68,
        71,
        117,
        73,
        108,
        111,
        102,
        97,
        388,
        391,
        398,
        434,
        428,
        431,
        422,
        417,
        448,
        455,
        298,
        297,
        488,
        495,
        313,
        257,
        484,
        483,
        465,
        489,
        460,
        459,
        450,
        449,
        324,
        327,
        426,
        429,
        364,
        367,
        386,
        446,
        132,
        135,
        106,
        109,
        172,
        175,
        121,
        69,
        36,
        35,
        42,
        18,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        26,
        8,
        49,
        123,
        106,
        120,
        105,
        96,
        113,
        99,
        114,
        187,
        170,
        184,
        169,
        160,
        161,
        163,
        162,
        208,
        198,
        211,
        194,
        203,
        242,
        200,
        217,
        443,
        426,
        447,
        425,
        416,
        409,
        419,
        434,
        464,
        465,
        467,
        466,
        309,
        474,
        456,
        295,
        272,
        257,
        275,
        258,
        267,
        484,
        502,
        281,
        380,
        362,
        376,
        361,
        368,
        369,
        371,
        346
      ],
      "E_complement": [
        4,
        51,
        211
      ],
      "Lambda_complement": [
        7,
        16,
        40
      ],
      "invariants": [
        [
          35,
          5,
          1
        ],
        [
          34,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 5, 1), (35, 5, 1), 8, 8)": {
      "E": [
        0,
        15,
        250,
        249,
        56,
        55,
        194,
        234,
        76,
        79,
        98,
        70,
        116,
        119,
        113,
        126,
        396,
        399,
        393,
        429,
        436,
        439,
        433,
        446,
        448,
        463,
        314,
        313,
        504,
        503,
        297,
        257,
        499,
        508,
        465,
        505,
        459,
        452,
        450,
        449,
        332,
        335,
        442,
        437,
        372,
        375,
        386,
        422,
        140,
        143,
        122,
        117,
        180,
        183,
        105,
        77,
        51,
        60,
        58,
        18,
        11,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        18,
        12,
        61,
        95,
        66,
        92,
        65,
        96,
        125,
        99,
        126,
        159,
        130,
        156,
        129,
        160,
        141,
        163,
        142,
        240,
        198,
        243,
        194,
        207,
        254,
        204,
        209,
        415,
        386,
        439,
        429,
        416,
        401,
        419,
        446,
        496,
        477,
        499,
        478,
        277,
        466,
        460,
        267,
        304,
        301,
        307,
        302,
        271,
        456,
        470,
        273,
        372,
        366,
        348,
        321,
        336,
        381,
        339,
        338
      ],
      "E_complement": [
        7,
        32,
        211
      ],
      "Lambda_complement": [
        7,
        24,
        43
      ],
      "invariants": [
        [
          35,
          5,
          1
        ],
        [
          35,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (36, 3, 1), 8, 8)": {
      "E": [
        0,
        21,
        54,
        53,
        68,
        71,
        114,
        113,
        129,
        179,
        134,
        147,
        244,
        247,
        194,
        240,
        448,
        451,
        190,
        501,
        402,
        207,
        434,
        433,
        321,
        371,
        326,
        13,
        124,
        311,
        276,
        304,
        256,
        75,
        310,
        291,
        324,
        327,
        58,
        369,
        248,
        421,
        439,
        389,
        500,
        454,
        450,
        137,
        192,
        195,
        246,
        245,
        132,
        135,
        164,
        177,
        112,
        115,
        119,
        69,
        34,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        19,
        18,
        32,
        33,
        20,
        29,
        39,
        38,
        71,
        146,
        144,
        77,
        148,
        73,
        75,
        150,
        92,
        129,
        179,
        102,
        135,
        90,
        104,
        181,
        403,
        410,
        424,
        425,
        412,
        413,
        431,
        430,
        440,
        441,
        443,
        434,
        447,
        446,
        444,
        445,
        468,
        265,
        315,
        486,
        271,
        466,
        488,
        317,
        503,
        298,
        296,
        501,
        300,
        505,
        499,
        302
      ],
      "E_complement": [
        9,
        16,
        263
      ],
      "Lambda_complement": [
        8,
        48,
        193
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (35, 5, 1), 8, 8)": {
      "E": [
        0,
        3,
        386,
        110,
        416,
        39,
        90,
        74,
        484,
        111,
        30,
        101,
        68,
        75,
        454,
        65,
        320,
        383,
        194,
        325,
        224,
        359,
        354,
        353,
        164,
        291,
        294,
        293,
        260,
        315,
        134,
        257,
        376,
        259,
        262,
        261,
        292,
        295,
        290,
        289,
        352,
        355,
        358,
        357,
        316,
        327,
        322,
        321,
        64,
        67,
        45,
        69,
        100,
        103,
        9,
        93,
        44,
        35,
        38,
        25,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        21,
        63,
        62,
        44,
        45,
        48,
        41,
        43,
        42,
        127,
        126,
        124,
        125,
        248,
        249,
        235,
        242,
        192,
        193,
        211,
        210,
        87,
        78,
        84,
        85,
        383,
        382,
        380,
        381,
        360,
        361,
        379,
        354,
        336,
        337,
        323,
        322,
        343,
        334,
        340,
        341,
        256,
        257,
        259,
        258,
        407,
        406,
        412,
        389,
        431,
        430,
        444,
        445,
        304,
        297,
        299,
        298
      ],
      "E_complement": [
        12,
        48,
        128
      ],
      "Lambda_complement": [
        8,
        16,
        128
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          35,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((37, 5, 1), (34, 0, 1), 8, 8)": {
      "E": [
        0,
        5,
        14,
        3,
        458,
        455,
        460,
        449,
        434,
        415,
        436,
        409,
        80,
        117,
        86,
        123,
        338,
        383,
        348,
        377,
        176,
        157,
        182,
        155,
        200,
        197,
        206,
        195,
        266,
        263,
        268,
        265,
        210,
        215,
        212,
        217,
        202,
        199,
        204,
        193,
        178,
        159,
        180,
        153,
        130,
        167,
        140,
        161,
        82,
        127,
        84,
        113,
        106,
        71,
        108,
        65,
        18,
        31,
        20,
        25,
        10,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        22,
        18,
        51,
        94,
        70,
        98,
        68,
        80,
        81,
        85,
        84,
        135,
        134,
        162,
        131,
        144,
        145,
        140,
        147,
        192,
        193,
        220,
        196,
        215,
        214,
        213,
        243,
        263,
        287,
        261,
        259,
        272,
        305,
        277,
        276,
        352,
        321,
        325,
        323,
        343,
        335,
        338,
        339,
        416,
        385,
        389,
        413,
        407,
        406,
        402,
        404,
        455,
        454,
        450,
        451,
        464,
        497,
        466,
        461
      ],
      "E_complement": [
        8,
        32,
        273
      ],
      "Lambda_complement": [
        7,
        25,
        32
      ],
      "invariants": [
        [
          37,
          5,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (35, 3, 1), 8, 8)": {
      "E": [
        0,
        139,
        18,
        25,
        56,
        179,
        238,
        101,
        104,
        107,
        114,
        249,
        80,
        211,
        74,
        193,
        448,
        331,
        338,
        473,
        316,
        311,
        362,
        481,
        288,
        427,
        314,
        441,
        280,
        403,
        258,
        257,
        256,
        395,
        402,
        281,
        508,
        503,
        426,
        289,
        360,
        363,
        370,
        377,
        336,
        339,
        330,
        449,
        192,
        75,
        210,
        217,
        248,
        115,
        46,
        165,
        32,
        171,
        58,
        57,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        8,
        16,
        21,
        51,
        50,
        48,
        53,
        58,
        59,
        35,
        38,
        119,
        170,
        116,
        117,
        100,
        101,
        125,
        160,
        152,
        69,
        71,
        70,
        87,
        86,
        146,
        79,
        375,
        374,
        424,
        373,
        440,
        357,
        359,
        358,
        324,
        325,
        327,
        410,
        343,
        394,
        340,
        341,
        256,
        261,
        259,
        258,
        275,
        278,
        272,
        273,
        307,
        310,
        304,
        305,
        288,
        293,
        291,
        290
      ],
      "E_complement": [
        4,
        8,
        128
      ],
      "Lambda_complement": [
        4,
        26,
        194
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (37, 6, 1), 8, 8)": {
      "E": [
        0,
        61,
        58,
        7,
        120,
        123,
        66,
        65,
        224,
        227,
        218,
        201,
        152,
        155,
        162,
        177,
        446,
        387,
        388,
        441,
        504,
        507,
        482,
        481,
        368,
        355,
        378,
        377,
        264,
        283,
        290,
        289,
        256,
        259,
        314,
        313,
        376,
        325,
        322,
        383,
        480,
        483,
        458,
        473,
        408,
        411,
        434,
        417,
        128,
        131,
        154,
        153,
        198,
        251,
        252,
        193,
        96,
        115,
        90,
        89,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        17,
        40,
        74,
        43,
        77,
        35,
        69,
        36,
        90,
        203,
        202,
        204,
        201,
        196,
        217,
        195,
        198,
        227,
        129,
        228,
        130,
        236,
        146,
        235,
        141,
        424,
        462,
        431,
        457,
        443,
        449,
        416,
        454,
        384,
        389,
        391,
        386,
        403,
        394,
        392,
        397,
        359,
        257,
        352,
        262,
        360,
        266,
        375,
        265,
        335,
        330,
        328,
        333,
        320,
        321,
        351,
        322
      ],
      "E_complement": [
        4,
        16,
        32
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          37,
          6,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((37, 3, 1), (34, 0, 1), 16, 8)": {
      "E": [
        0,
        13,
        132,
        135,
        168,
        43,
        162,
        47,
        190,
        61,
        58,
        183,
        152,
        149,
        146,
        145,
        448,
        461,
        276,
        279,
        312,
        443,
        354,
        495,
        382,
        509,
        426,
        295,
        264,
        261,
        338,
        337,
        256,
        269,
        468,
        471,
        504,
        379,
        418,
        303,
        446,
        317,
        362,
        487,
        456,
        453,
        402,
        401,
        144,
        157,
        20,
        23,
        56,
        187,
        50,
        191,
        46,
        173,
        170,
        39,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        10,
        12,
        8,
        28,
        47,
        44,
        45,
        37,
        22,
        39,
        38,
        123,
        122,
        124,
        125,
        133,
        132,
        130,
        131,
        80,
        81,
        87,
        97,
        91,
        90,
        107,
        93,
        398,
        399,
        393,
        392,
        368,
        369,
        375,
        374,
        336,
        337,
        343,
        353,
        347,
        346,
        363,
        349,
        261,
        257,
        263,
        262,
        267,
        271,
        268,
        269,
        284,
        298,
        300,
        296,
        288,
        278,
        290,
        294
      ],
      "E_complement": [
        6,
        24,
        72
      ],
      "Lambda_complement": [
        5,
        50,
        192
      ],
      "invariants": [
        [
          37,
          3,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        16,
        8
      ]
    },
    "((36, 3, 1), (36, 3, 1), 8, 8)": {
      "E": [
        0,
        131,
        10,
        137,
        152,
        155,
        162,
        161,
        208,
        83,
        234,
        105,
        200,
        86,
        194,
        92,
        496,
        371,
        458,
        329,
        488,
        491,
        482,
        481,
        288,
        419,
        298,
        425,
        293,
        443,
        287,
        385,
        384,
        259,
        442,
        313,
        296,
        438,
        290,
        444,
        352,
        483,
        362,
        489,
        328,
        331,
        370,
        369,
        64,
        195,
        74,
        201,
        245,
        107,
        207,
        81,
        160,
        35,
        154,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        8,
        25,
        59,
        42,
        56,
        61,
        48,
        53,
        51,
        54,
        123,
        122,
        124,
        121,
        112,
        113,
        119,
        102,
        68,
        85,
        71,
        66,
        79,
        74,
        76,
        73,
        139,
        382,
        376,
        141,
        128,
        353,
        371,
        134,
        320,
        255,
        323,
        338,
        331,
        244,
        328,
        333,
        186,
        257,
        263,
        258,
        177,
        286,
        268,
        265,
        315,
        202,
        204,
        301,
        304,
        193,
        199,
        306
      ],
      "E_complement": [
        4,
        16,
        32
      ],
      "Lambda_complement": [
        4,
        16,
        417
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((34, 0, 1), (35, 3, 1), 8, 8)": {
      "E": [
        0,
        251,
        12,
        9,
        74,
        47,
        36,
        221,
        128,
        135,
        140,
        117,
        170,
        83,
        196,
        161,
        318,
        455,
        428,
        457,
        490,
        495,
        280,
        483,
        290,
        327,
        432,
        329,
        406,
        367,
        356,
        355,
        354,
        359,
        366,
        361,
        330,
        335,
        292,
        321,
        482,
        487,
        494,
        489,
        426,
        463,
        452,
        449,
        194,
        167,
        172,
        169,
        138,
        141,
        132,
        129,
        34,
        39,
        76,
        41,
        10,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        13,
        12,
        24,
        30,
        37,
        68,
        232,
        233,
        240,
        225,
        229,
        228,
        109,
        108,
        104,
        110,
        96,
        97,
        114,
        116,
        128,
        145,
        133,
        132,
        85,
        52,
        136,
        137,
        365,
        379,
        376,
        361,
        375,
        353,
        429,
        460,
        400,
        385,
        389,
        388,
        413,
        396,
        392,
        393,
        279,
        257,
        477,
        444,
        269,
        283,
        264,
        281,
        493,
        508,
        488,
        489,
        480,
        497,
        485,
        484
      ],
      "E_complement": [
        2,
        16,
        96
      ],
      "Lambda_complement": [
        7,
        16,
        168
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (36, 3, 1), 8, 8)": {
      "E": [
        0,
        164,
        35,
        106,
        12,
        40,
        43,
        11,
        356,
        320,
        323,
        266,
        360,
        460,
        331,
        363,
        317,
        285,
        371,
        446,
        309,
        277,
        278,
        306,
        93,
        125,
        23,
        90,
        85,
        117,
        114,
        214,
        84,
        116,
        119,
        58,
        92,
        124,
        251,
        95,
        308,
        276,
        403,
        350,
        316,
        284,
        287,
        315,
        365,
        329,
        291,
        362,
        481,
        325,
        322,
        354,
        137,
        45,
        67,
        10,
        5,
        33,
        34,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        11,
        30,
        9,
        8,
        32,
        70,
        34,
        80,
        43,
        89,
        169,
        91,
        416,
        289,
        290,
        291,
        319,
        298,
        297,
        296,
        359,
        257,
        369,
        259,
        376,
        394,
        508,
        264,
        304,
        322,
        434,
        320,
        315,
        329,
        301,
        331,
        355,
        273,
        373,
        275,
        494,
        282,
        362,
        408,
        99,
        23,
        97,
        19,
        104,
        26,
        106,
        12,
        48,
        66,
        50,
        84,
        187,
        73,
        57,
        75
      ],
      "E_complement": [
        4,
        16,
        128
      ],
      "Lambda_complement": [
        6,
        113,
        128
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 5, 1), (36, 3, 1), 8, 8)": {
      "E": [
        0,
        100,
        9,
        10,
        47,
        40,
        34,
        33,
        292,
        192,
        297,
        298,
        267,
        140,
        258,
        257,
        311,
        215,
        217,
        350,
        255,
        252,
        246,
        241,
        23,
        503,
        509,
        506,
        479,
        476,
        466,
        85,
        468,
        52,
        477,
        474,
        511,
        508,
        114,
        501,
        244,
        276,
        377,
        254,
        223,
        220,
        214,
        209,
        231,
        259,
        265,
        266,
        171,
        300,
        290,
        289,
        67,
        39,
        41,
        42,
        15,
        8,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        30,
        8,
        9,
        35,
        110,
        32,
        121,
        40,
        113,
        235,
        114,
        355,
        418,
        416,
        417,
        444,
        425,
        427,
        426,
        460,
        385,
        475,
        386,
        467,
        330,
        279,
        393,
        435,
        490,
        368,
        489,
        440,
        481,
        431,
        482,
        456,
        401,
        479,
        402,
        260,
        410,
        448,
        345,
        72,
        22,
        75,
        18,
        67,
        26,
        64,
        13,
        51,
        106,
        48,
        125,
        248,
        97,
        59,
        98
      ],
      "E_complement": [
        4,
        16,
        384
      ],
      "Lambda_complement": [
        7,
        80,
        131
      ],
      "invariants": [
        [
          36,
          5,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 3, 1), (36, 0, 1), 8, 8)": {
      "E": [
        0,
        1,
        2,
        3,
        148,
        149,
        166,
        167,
        224,
        225,
        226,
        227,
        247,
        30,
        45,
        196,
        496,
        497,
        450,
        451,
        356,
        357,
        358,
        359,
        288,
        289,
        274,
        275,
        311,
        478,
        477,
        308,
        304,
        473,
        474,
        307,
        404,
        405,
        422,
        423,
        464,
        465,
        466,
        467,
        503,
        502,
        453,
        452,
        240,
        25,
        42,
        195,
        84,
        85,
        86,
        87,
        32,
        33,
        18,
        19,
        7,
        6,
        5,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        13,
        14,
        7,
        18,
        53,
        54,
        17,
        56,
        57,
        58,
        59,
        116,
        177,
        178,
        119,
        112,
        181,
        182,
        115,
        72,
        141,
        142,
        75,
        98,
        137,
        138,
        97,
        372,
        415,
        412,
        439,
        368,
        445,
        446,
        435,
        328,
        389,
        390,
        395,
        332,
        393,
        394,
        399,
        504,
        453,
        454,
        259,
        508,
        495,
        492,
        263,
        452,
        505,
        506,
        319,
        448,
        509,
        510,
        315
      ],
      "E_complement": [
        48,
        64,
        152
      ],
      "Lambda_complement": [
        8,
        37,
        192
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          36,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((38, 3, 1), (35, 5, 1), 8, 8)": {
      "E": [
        0,
        87,
        66,
        21,
        164,
        19,
        6,
        177,
        46,
        199,
        210,
        59,
        212,
        131,
        150,
        193,
        320,
        375,
        354,
        341,
        484,
        467,
        498,
        497,
        304,
        263,
        294,
        293,
        458,
        419,
        438,
        479,
        384,
        489,
        508,
        337,
        292,
        499,
        486,
        501,
        496,
        295,
        306,
        289,
        340,
        355,
        374,
        389,
        208,
        247,
        214,
        213,
        116,
        13,
        24,
        113,
        160,
        135,
        146,
        165,
        4,
        35,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        4,
        6,
        15,
        17,
        16,
        18,
        19,
        34,
        43,
        41,
        40,
        103,
        102,
        100,
        109,
        98,
        99,
        97,
        96,
        126,
        119,
        117,
        116,
        77,
        76,
        78,
        79,
        133,
        132,
        134,
        135,
        362,
        355,
        353,
        352,
        374,
        375,
        373,
        372,
        175,
        174,
        172,
        165,
        234,
        227,
        225,
        224,
        261,
        260,
        262,
        263,
        273,
        272,
        274,
        283,
        200,
        201,
        203,
        202
      ],
      "E_complement": [
        8,
        52,
        84
      ],
      "Lambda_complement": [
        8,
        52,
        388
      ],
      "invariants": [
        [
          38,
          3,
          1
        ],
        [
          35,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 5, 1), (35, 3, 1), 8, 8)": {
      "E": [
        0,
        21,
        26,
        17,
        56,
        51,
        34,
        41,
        480,
        107,
        506,
        111,
        472,
        83,
        450,
        73,
        192,
        203,
        218,
        209,
        230,
        243,
        226,
        233,
        160,
        171,
        186,
        177,
        152,
        147,
        156,
        137,
        128,
        139,
        154,
        135,
        184,
        187,
        162,
        169,
        352,
        245,
        370,
        241,
        336,
        211,
        322,
        201,
        72,
        75,
        90,
        81,
        120,
        115,
        116,
        105,
        32,
        35,
        58,
        49,
        6,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        10,
        18,
        20,
        17,
        51,
        50,
        52,
        44,
        32,
        33,
        39,
        38,
        115,
        114,
        109,
        113,
        96,
        97,
        99,
        102,
        64,
        65,
        71,
        70,
        83,
        75,
        84,
        85,
        243,
        242,
        500,
        501,
        505,
        481,
        487,
        486,
        196,
        193,
        455,
        479,
        467,
        470,
        468,
        469,
        128,
        129,
        414,
        390,
        403,
        402,
        404,
        405,
        179,
        182,
        436,
        437,
        420,
        440,
        423,
        422
      ],
      "E_complement": [
        5,
        8,
        256
      ],
      "Lambda_complement": [
        4,
        25,
        256
      ],
      "invariants": [
        [
          36,
          5,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (36, 5, 1), 8, 8)": {
      "E": [
        0,
        3,
        21,
        121,
        101,
        27,
        98,
        14,
        224,
        227,
        154,
        228,
        248,
        251,
        130,
        129,
        384,
        387,
        391,
        406,
        408,
        411,
        397,
        481,
        352,
        355,
        282,
        281,
        376,
        262,
        258,
        257,
        288,
        291,
        378,
        377,
        357,
        283,
        354,
        353,
        431,
        451,
        410,
        484,
        504,
        404,
        386,
        385,
        160,
        163,
        135,
        249,
        152,
        155,
        226,
        225,
        64,
        44,
        26,
        25,
        23,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        10,
        12,
        21,
        39,
        94,
        56,
        69,
        52,
        81,
        43,
        82,
        199,
        194,
        216,
        193,
        204,
        205,
        203,
        206,
        156,
        153,
        159,
        134,
        147,
        138,
        136,
        149,
        455,
        450,
        472,
        473,
        468,
        461,
        459,
        462,
        508,
        385,
        511,
        390,
        499,
        394,
        496,
        405,
        256,
        281,
        259,
        262,
        271,
        266,
        276,
        277,
        327,
        350,
        344,
        349,
        332,
        337,
        331,
        338
      ],
      "E_complement": [
        9,
        32,
        84
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          36,
          5,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((35, 3, 1), (37, 6, 1), 8, 8)": {
      "E": [
        0,
        5,
        9,
        99,
        83,
        57,
        7,
        68,
        79,
        74,
        70,
        67,
        65,
        2,
        21,
        16,
        329,
        266,
        370,
        159,
        296,
        322,
        334,
        331,
        347,
        350,
        136,
        332,
        148,
        269,
        257,
        152,
        156,
        261,
        358,
        144,
        316,
        342,
        128,
        324,
        335,
        330,
        326,
        323,
        321,
        258,
        277,
        151,
        73,
        10,
        29,
        119,
        71,
        45,
        78,
        75,
        91,
        94,
        15,
        76,
        8,
        13,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        30,
        61,
        11,
        72,
        126,
        125,
        107,
        247,
        241,
        245,
        244,
        90,
        76,
        79,
        89,
        242,
        211,
        208,
        214,
        37,
        35,
        7,
        38,
        58,
        44,
        47,
        57,
        474,
        460,
        463,
        473,
        453,
        339,
        336,
        369,
        421,
        388,
        304,
        422,
        442,
        428,
        431,
        441,
        279,
        417,
        386,
        419,
        392,
        414,
        413,
        427,
        488,
        478,
        509,
        491,
        375,
        342,
        482,
        340
      ],
      "E_complement": [
        19,
        33,
        384
      ],
      "Lambda_complement": [
        16,
        32,
        128
      ],
      "invariants": [
        [
          35,
          3,
          1
        ],
        [
          37,
          6,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    }
  }
}

==> anc/code/binary/support/d9_size64_reductions/switching/cubic55_fully_filtered_stress.json <==
{
  "E": [
    0,
    15,
    250,
    249,
    56,
    55,
    194,
    234,
    76,
    79,
    98,
    70,
    116,
    119,
    113,
    126,
    396,
    399,
    393,
    429,
    436,
    439,
    433,
    446,
    448,
    463,
    314,
    313,
    504,
    503,
    297,
    257,
    499,
    508,
    465,
    505,
    459,
    452,
    450,
    449,
    332,
    335,
    442,
    437,
    372,
    375,
    386,
    422,
    140,
    143,
    122,
    117,
    180,
    183,
    105,
    77,
    51,
    60,
    58,
    18,
    11,
    4,
    2,
    1
  ],
  "Lambda": [
    0,
    1,
    3,
    5,
    15,
    18,
    12,
    61,
    95,
    66,
    92,
    65,
    96,
    125,
    99,
    126,
    159,
    130,
    156,
    129,
    160,
    141,
    163,
    142,
    240,
    198,
    243,
    194,
    207,
    254,
    204,
    209,
    415,
    386,
    439,
    429,
    416,
    401,
    419,
    446,
    496,
    477,
    499,
    478,
    277,
    466,
    460,
    267,
    304,
    301,
    307,
    302,
    271,
    456,
    470,
    273,
    372,
    366,
    348,
    321,
    336,
    381,
    339,
    338
  ],
  "E_complement": [
    7,
    32,
    211
  ],
  "Lambda_complement": [
    7,
    24,
    43
  ],
  "invariants": [
    [
      35,
      5,
      1
    ],
    [
      35,
      5,
      1
    ]
  ],
  "min_affine_weights": [
    8,
    8
  ]
}

==> anc/code/binary/support/d9_size64_reductions/switching/explore64.py <==
#!/usr/bin/env python3
"""Exploratory closed-quadruple switching, never an exhaustive classification."""
import argparse
from collections import Counter
import itertools
import json
from pathlib import Path
import random
import time

N=64
ALL=(1<<N)-1

def basis(words):
    pivots={}
    for x in words:
        while x:
            p=x.bit_length()-1
            if p in pivots:x^=pivots[p]
            else:
                pivots[p]=x
                break
    return list(pivots.values())

def normalize(rows):
    first=rows[0]
    rows=[x^first for x in rows]
    return [x^ALL if x&1 else x for x in rows]

def transpose(rows):
    return [sum(((rows[i]>>j)&1)<<i for i in range(N)) for j in range(N)]

def validate(rows):
    assert len(rows)==len(set(rows))==64
    assert rows[0]==0 and all(not(x&1) for x in rows)
    assert all((x^y).bit_count()==32 for i,x in enumerate(rows) for y in rows[i+1:])

def canonical_pair(rows,bs):
    E=[sum(((b>>j)&1)<<i for i,b in enumerate(bs)) for j in range(N)]
    spans=[0]
    for b in bs:spans += [x^b for x in spans]
    index={x:i for i,x in enumerate(spans)}
    L=[index[x] for x in rows]
    assert len(set(E))==len(set(L))==64
    return E,L

def subgroup_complement(E,r):
    difference={x^y for x in E for y in E}
    allowed=sorted(set(range(1<<r))-difference)
    if r==6:return [],len(allowed)
    if not allowed:return None,0
    if r==7:return [allowed[0]],len(allowed)
    A=set(allowed)
    for i,a in enumerate(allowed):
        for j in range(i+1,len(allowed)):
            b=allowed[j]
            ab=a^b
            if ab not in A:continue
            if r==8:return [a,b],len(allowed)
            for c in allowed[j+1:]:
                if c^a in A and c^b in A and c^ab in A:
                    return [a,b,c],len(allowed)
    return None,len(allowed)

def invariants(points,r):
    words=[sum(((x>>i)&1)<<j for j,x in enumerate(points)) for i in range(r)]
    h2=len(basis([ALL]+words+[a&b for i,a in enumerate(words) for b in words[i+1:]]))
    pairs=list(itertools.combinations(range(r),2))
    contractions=[sum(((a&words[j]&words[k]).bit_count()%2)<<q for q,(j,k) in enumerate(pairs)) for a in words]
    rho=len(basis(contractions))
    P=set(points)
    periods=[p for p in points if {x^p for x in points}==P]
    return h2,rho,len(periods)

def verify_certificate(E,bs,r):
    K=[0]
    for b in bs:K += [x^b for x in K]
    assert len(K)==len(set(K))==1<<(r-6)
    assert len({e^k for e in E for k in K})==1<<r

def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--seconds',type=float,default=120)
    parser.add_argument('--seed',type=int,default=20261021)
    parser.add_argument('--samples',type=int,default=2000)
    args=parser.parse_args()
    rng=random.Random(args.seed)
    syl=[sum(((i&j).bit_count()%2)<<j for j in range(N)) for i in range(N)]
    rows=syl[:]
    attempts=accepted=checked=0
    seen=set()
    stats=Counter()
    joint=Counter()
    examples={}
    failures=[]
    t0=time.monotonic()
    while time.monotonic()-t0<args.seconds and checked<args.samples:
        attempts+=1
        if attempts%1000==0:
            rows=syl[:]
        lookup={x:i for i,x in enumerate(rows)}
        for _ in range(100):
            a,b,c=rng.sample(range(N),3)
            d=lookup.get(rows[a]^rows[b]^rows[c])
            if d is not None and d not in (a,b,c):break
        else:continue
        s,t=rows[a]^rows[b],rows[a]^rows[c]
        f=rng.randrange(4)
        mask=(s if f&1 else ALL^s)&(t if f&2 else ALL^t)
        assert mask.bit_count()==16
        trial=rows[:]
        for i in [a,b,c,d]:trial[i]^=mask
        trial=normalize(trial)
        bs=basis(trial)
        r=len(bs)
        if r>9:continue
        accepted+=1
        rows=trial
        if rng.random()<0.2:rows=transpose(rows)
        key=tuple(sorted(rows))
        if key in seen:continue
        seen.add(key)
        validate(rows)
        bs=basis(rows)
        r=len(bs)
        E,L=canonical_pair(rows,bs)
        results=[]
        for points in (E,L):
            cert,missing=subgroup_complement(points,r)
            inv=invariants(points,r)
            stats[str((r,*inv,missing,cert is not None))]+=1
            if cert is not None:verify_certificate(points,cert,r)
            else:
                failures.append({'points':points,'other':L if points is E else E,'rank':r,'invariants':inv,'rows':[hex(x) for x in rows]})
                print('NO SUBGROUP COMPLEMENT',r,inv,'missing',missing,flush=True)
            results.append((inv,missing,cert))
        joint[str((r,results[0][0],results[1][0]))]+=1
        pattern=str((r,results[0][0],results[1][0]))
        if pattern not in examples:
            examples[pattern]={'E':E,'Lambda':L,'E_complement':results[0][2],'Lambda_complement':results[1][2]}
        checked+=1
        if checked%100==0:print('checked',checked,'accepted',accepted,'attempts',attempts,'seconds',round(time.monotonic()-t0,2),flush=True)
        if failures:break
    out={'scope':'Random switching exploration; no exhaustiveness claim','seed':args.seed,'seconds':time.monotonic()-t0,'attempts':attempts,'accepted':accepted,'distinct_labelled_matrices_checked':checked,'oriented_point_sets_checked':2*checked,'statistics':dict(stats),'joint_invariants':dict(joint),'examples':examples,'failures':failures}
    Path(__file__).with_name('switching_summary.json').write_text(json.dumps(out,indent=2))
    print(json.dumps({k:v for k,v in out.items() if k not in ['statistics','joint_invariants','examples','failures']},indent=2),flush=True)
    print('patterns',len(examples),'failures',len(failures),flush=True)

if __name__=='__main__':main()


==> anc/code/binary/support/d9_size64_reductions/switching/explore_cubes64.py <==
#!/usr/bin/env python3
"""Closed4/8-row switching sample, with current structural filters recorded."""
from collections import Counter
import json
from pathlib import Path
import random
import time
import explore64 as base


def min_weight(words):
    span=[0]
    for w in base.basis(words):span += [x^w for x in span]
    weights=[x.bit_count() for x in span[1:]]
    assert all(0<w<64 for w in weights)
    return min(min(w,64-w) for w in weights)


def period(words):
    S=set(words)
    return any(all(x^p in S for x in words) for p in words if p)


def section_witness(E):
    for u in range(1,512):
        halves=[[],[]]
        for x in E:halves[(u&x).bit_count()%2].append(x)
        for value,B in enumerate(halves):
            if len(B)%8!=4:continue
            S=set(B)
            periods=[]
            for x in B[1:]:
                p=x^B[0]
                if all(y^p in S for y in B):
                    periods.append(p)
                    if len(periods)==2:
                        return {'normal':u,'value':value,'section_size':len(B),'period_basis':periods}
    return None


def main():
    rng=random.Random(12261021)
    syl=[sum(((i&j).bit_count()%2)<<j for j in range(64)) for i in range(64)]
    rows=syl[:]
    seen=set()
    counts=Counter()
    mins=Counter()
    joint=Counter()
    residual_joint=Counter()
    examples={}
    t0=time.monotonic()
    attempts=0
    while time.monotonic()-t0<60:
        attempts+=1
        if attempts%1500==0:rows=syl[:]
        lookup={x:i for i,x in enumerate(rows)}
        k=3 if rng.random()<0.7 else 2
        for _ in range(50):
            indices=rng.sample(range(64),k+1)
            start=rows[indices[0]]
            differences=[start^rows[i] for i in indices[1:]]
            cube=[start]
            for v in differences:cube += [x^v for x in cube]
            if len(set(cube))==1<<k and all(x in lookup for x in cube):break
        else:continue
        field=rng.randrange(1<<k)
        mask=base.ALL
        for i,v in enumerate(differences):mask &= v if field>>i&1 else base.ALL^v
        assert mask.bit_count()==64>>k
        trial=rows[:]
        for x in cube:trial[lookup[x]]^=mask
        trial=base.normalize(trial)
        bs=base.basis(trial)
        r=len(bs)
        if r>9:continue
        counts['accepted']+=1
        rows=trial
        if rng.random()<0.2:rows=base.transpose(rows)
        key=tuple(sorted(rows))
        if key in seen:continue
        seen.add(key)
        base.validate(rows)
        counts['distinct_labelled_checked']+=1
        if r!=9:continue
        counts['rank9_checked']+=1
        columns=base.transpose(rows)
        me,ml=min_weight(rows),min_weight(columns)
        mins[me]+=1;mins[ml]+=1
        if me<8 or ml<8:continue
        counts['both_min_weight_at_least8']+=1
        if period(rows) or period(columns):continue
        counts['both_aperiodic_and_min_weight_at_least8']+=1
        E,L=base.canonical_pair(rows,base.basis(rows))
        ie,il=base.invariants(E,9),base.invariants(L,9)
        joint[str((ie[1],il[1]))]+=1
        we,wl=section_witness(E),section_witness(L)
        if we or wl:continue
        counts['survives_all_three_filters']+=1
        residual_joint[str((ie[1],il[1]))]+=1
        pattern=str((ie,il,me,ml))
        if pattern not in examples:
            ce,missing_e=base.subgroup_complement(E,9)
            cl,missing_l=base.subgroup_complement(L,9)
            if ce is None or cl is None:
                Path(__file__).with_name('missing_subgroup_witness.json').write_text(json.dumps({'E':E,'Lambda':L,'invariants':[ie,il],'min_affine_weights':[me,ml]},indent=2))
                raise RuntimeError('Missing subgroup certificate; witness saved')
            base.verify_certificate(E,ce,9);base.verify_certificate(L,cl,9)
            examples[pattern]={'E':E,'Lambda':L,'E_complement':ce,'Lambda_complement':cl,'invariants':[ie,il],'min_affine_weights':[me,ml]}
        if min(ie[1],il[1])>=5:
            print('HIGH CUBIC RESIDUAL',pattern,flush=True)
    result={'scope':'Exploratory switching sample only; no classification claim','seed':12261021,'seconds':time.monotonic()-t0,'attempts':attempts,'counts':dict(counts),'rank9_oriented_min_affine_weight_counts':dict(sorted(mins.items())),'cubic_pairs_after_weight_and_period_filters':dict(joint),'cubic_pairs_after_all_three_filters':dict(residual_joint),'residual_examples':examples}
    root=Path(__file__).resolve().parent
    (root/'cube_sample_summary.json').write_text(json.dumps(result,indent=2))
    print(json.dumps({k:v for k,v in result.items() if k!='residual_examples'},indent=2),flush=True)


if __name__=='__main__':main()


==> anc/code/binary/support/d9_size64_reductions/switching/explore_filtered64.py <==
#!/usr/bin/env python3
"""Independent-seed switching sample, with current structural filters recorded."""
from collections import Counter
import json
from pathlib import Path
import random
import time
import explore64 as base


def min_weight(words):
    span=[0]
    for w in base.basis(words):span += [x^w for x in span]
    weights=[x.bit_count() for x in span[1:]]
    assert all(0<w<64 for w in weights)
    return min(min(w,64-w) for w in weights)


def period(words):
    S=set(words)
    return any(all(x^p in S for x in words) for p in words if p)


def section_witness(E):
    for u in range(1,512):
        halves=[[],[]]
        for x in E:halves[(u&x).bit_count()%2].append(x)
        for value,B in enumerate(halves):
            if len(B)%8!=4:continue
            S=set(B)
            periods=[]
            for x in B[1:]:
                p=x^B[0]
                if all(y^p in S for y in B):
                    periods.append(p)
                    if len(periods)==2:
                        return {'normal':u,'value':value,'section_size':len(B),'period_basis':periods}
    return None


def main():
    rng=random.Random(9761021)
    syl=[sum(((i&j).bit_count()%2)<<j for j in range(64)) for i in range(64)]
    rows=syl[:]
    seen=set()
    counts=Counter()
    mins=Counter()
    joint=Counter()
    residual_joint=Counter()
    examples={}
    t0=time.monotonic()
    attempts=0
    while time.monotonic()-t0<60:
        attempts+=1
        if attempts%4000==0:rows=syl[:]
        lookup={x:i for i,x in enumerate(rows)}
        for _ in range(100):
            a,b,c=rng.sample(range(64),3)
            d=lookup.get(rows[a]^rows[b]^rows[c])
            if d is not None and d not in (a,b,c):break
        else:continue
        s,t=rows[a]^rows[b],rows[a]^rows[c]
        f=rng.randrange(4)
        mask=(s if f&1 else base.ALL^s)&(t if f&2 else base.ALL^t)
        trial=rows[:]
        for i in (a,b,c,d):trial[i]^=mask
        trial=base.normalize(trial)
        bs=base.basis(trial)
        r=len(bs)
        if r>9:continue
        counts['accepted']+=1
        rows=trial
        if rng.random()<0.2:rows=base.transpose(rows)
        key=tuple(sorted(rows))
        if key in seen:continue
        seen.add(key)
        base.validate(rows)
        counts['distinct_labelled_checked']+=1
        if r!=9:continue
        counts['rank9_checked']+=1
        columns=base.transpose(rows)
        me,ml=min_weight(rows),min_weight(columns)
        mins[me]+=1;mins[ml]+=1
        if me<8 or ml<8:continue
        counts['both_min_weight_at_least8']+=1
        if period(rows) or period(columns):continue
        counts['both_aperiodic_and_min_weight_at_least8']+=1
        E,L=base.canonical_pair(rows,base.basis(rows))
        ie,il=base.invariants(E,9),base.invariants(L,9)
        joint[str((ie[1],il[1]))]+=1
        we,wl=section_witness(E),section_witness(L)
        if we or wl:continue
        counts['survives_all_three_filters']+=1
        residual_joint[str((ie[1],il[1]))]+=1
        pattern=str((ie,il,me,ml))
        if pattern not in examples:
            ce,missing_e=base.subgroup_complement(E,9)
            cl,missing_l=base.subgroup_complement(L,9)
            if ce is None or cl is None:
                Path(__file__).with_name('missing_subgroup_witness.json').write_text(json.dumps({'E':E,'Lambda':L,'invariants':[ie,il],'min_affine_weights':[me,ml]},indent=2))
                raise RuntimeError('Missing subgroup certificate; witness saved')
            base.verify_certificate(E,ce,9);base.verify_certificate(L,cl,9)
            examples[pattern]={'E':E,'Lambda':L,'E_complement':ce,'Lambda_complement':cl,'invariants':[ie,il],'min_affine_weights':[me,ml]}
        if min(ie[1],il[1])>=5:
            print('HIGH CUBIC RESIDUAL',pattern,flush=True)
    result={'scope':'Exploratory switching sample only; no classification claim','seed':9761021,'seconds':time.monotonic()-t0,'attempts':attempts,'counts':dict(counts),'rank9_oriented_min_affine_weight_counts':dict(sorted(mins.items())),'cubic_pairs_after_weight_and_period_filters':dict(joint),'cubic_pairs_after_all_three_filters':dict(residual_joint),'residual_examples':examples}
    root=Path(__file__).resolve().parent
    (root/'filtered_sample_summary.json').write_text(json.dumps(result,indent=2))
    print(json.dumps({k:v for k,v in result.items() if k!='residual_examples'},indent=2),flush=True)


if __name__=='__main__':main()


==> anc/code/binary/support/d9_size64_reductions/switching/filter_examples.py <==
#!/usr/bin/env python3
"""Check affine minimum weights and periods in the saved exploratory examples."""
import ast
from collections import Counter
import json
from pathlib import Path


def minimum(points,r):
    weights=[sum((u&x).bit_count()%2 for x in points) for u in range(1,1<<r)]
    assert all(0<w<64 for w in weights), 'Expected full affine span'
    return min(min(w,64-w) for w in weights)


def periods(points):
    S=set(points)
    return [p for p in points if {x^p for x in points}==S]


def main():
    root=Path(__file__).resolve().parent
    data=json.loads((root/'switching_summary.json').read_text())
    mins=Counter()
    joint=Counter()
    records=[]
    remaining=[]
    for key,example in data['examples'].items():
        r,a,b=ast.literal_eval(key)
        if r!=9:
            continue
        me=minimum(example['E'],r)
        ml=minimum(example['Lambda'],r)
        pe=len(periods(example['E']))
        pl=len(periods(example['Lambda']))
        mins[me]+=1
        mins[ml]+=1
        joint[me,ml]+=1
        record={'invariants_key':key,'min_affine_weights':[me,ml],
                'period_counts':[pe,pl],**example}
        records.append(record)
        if pe==pl==1 and me>=8 and ml>=8:
            remaining.append(record)
    output={
        'scope':'Only the saved representative sample, not a classification',
        'rank9_representatives':len(records),
        'oriented_min_affine_weight_counts':dict(sorted(mins.items())),
        'joint_min_affine_weight_counts':{str(k):v for k,v in sorted(joint.items())},
        'remaining_after_period_and_weight4_filters':len(remaining),
        'remaining_invariants':[x['invariants_key'] for x in remaining],
        'records':records,
    }
    (root/'affine_weight_filter.json').write_text(json.dumps(output,indent=2))
    if remaining:
        def key(record):
            r,a,b=ast.literal_eval(record['invariants_key'])
            return min(a[1],b[1]),a[1]+b[1],a[0]+b[0]
        stress=max(remaining,key=key)
        (root/'remaining_stress_example.json').write_text(json.dumps(stress,indent=2))
    print('Rank9 saved representative pairs:',len(records))
    print('Oriented minimum affine weight counts:',dict(sorted(mins.items())))
    print('Both aperiodic, both minimum weights at least8:',len(remaining))


if __name__=='__main__':
    main()


==> anc/code/binary/support/d9_size64_reductions/switching/filtered_sample_summary.json <==
{
  "scope": "Exploratory switching sample only; no classification claim",
  "seed": 9761021,
  "seconds": 60.000057424998886,
  "attempts": 1388016,
  "counts": {
    "accepted": 4902,
    "distinct_labelled_checked": 4729,
    "rank9_checked": 3916,
    "both_min_weight_at_least8": 1324,
    "both_aperiodic_and_min_weight_at_least8": 103,
    "survives_all_three_filters": 24
  },
  "rank9_oriented_min_affine_weight_counts": {
    "4": 2932,
    "8": 1506,
    "12": 1355,
    "16": 2039
  },
  "cubic_pairs_after_weight_and_period_filters": {
    "(3, 3)": 48,
    "(3, 6)": 8,
    "(0, 3)": 2,
    "(3, 0)": 4,
    "(5, 3)": 17,
    "(6, 3)": 9,
    "(3, 5)": 8,
    "(6, 5)": 4,
    "(5, 6)": 3
  },
  "cubic_pairs_after_all_three_filters": {
    "(3, 3)": 19,
    "(0, 3)": 2,
    "(3, 0)": 3
  },
  "residual_examples": {
    "((37, 3, 1), (35, 3, 1), 12, 8)": {
      "E": [
        0,
        3,
        154,
        143,
        24,
        27,
        202,
        223,
        56,
        33,
        42,
        63,
        168,
        125,
        242,
        231,
        496,
        485,
        362,
        447,
        416,
        437,
        446,
        423,
        320,
        341,
        388,
        391,
        408,
        397,
        276,
        279,
        414,
        413,
        410,
        399,
        270,
        269,
        322,
        343,
        368,
        421,
        298,
        319,
        420,
        445,
        378,
        367,
        240,
        229,
        34,
        59,
        40,
        61,
        178,
        103,
        64,
        85,
        26,
        25,
        16,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        15,
        18,
        52,
        68,
        254,
        250,
        252,
        253,
        200,
        204,
        207,
        481,
        222,
        218,
        224,
        221,
        232,
        152,
        239,
        374,
        32,
        270,
        34,
        38,
        19,
        426,
        20,
        16,
        67,
        479,
        424,
        242,
        493,
        489,
        495,
        494,
        284,
        289,
        295,
        291,
        275,
        274,
        273,
        309,
        372,
        257,
        159,
        259,
        307,
        29,
        305,
        277,
        507,
        511,
        508,
        509,
        461,
        457,
        499,
        462
      ],
      "E_complement": [
        12,
        68,
        132
      ],
      "Lambda_complement": [
        5,
        43,
        88
      ],
      "invariants": [
        [
          37,
          3,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        12,
        8
      ]
    },
    "((37, 3, 1), (36, 3, 1), 12, 8)": {
      "E": [
        0,
        3,
        86,
        95,
        40,
        43,
        26,
        19,
        328,
        353,
        326,
        335,
        312,
        269,
        338,
        347,
        172,
        165,
        250,
        207,
        224,
        233,
        206,
        231,
        444,
        437,
        388,
        391,
        424,
        417,
        500,
        503,
        430,
        429,
        426,
        419,
        478,
        477,
        446,
        439,
        208,
        229,
        186,
        179,
        228,
        205,
        246,
        255,
        336,
        345,
        354,
        331,
        324,
        333,
        274,
        295,
        64,
        73,
        42,
        41,
        12,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        15,
        26,
        36,
        108,
        214,
        362,
        212,
        213,
        240,
        332,
        335,
        65,
        342,
        338,
        192,
        341,
        368,
        312,
        207,
        374,
        384,
        142,
        386,
        62,
        27,
        34,
        420,
        24,
        467,
        471,
        32,
        218,
        77,
        497,
        503,
        78,
        148,
        257,
        191,
        259,
        155,
        154,
        153,
        165,
        372,
        129,
        135,
        131,
        163,
        21,
        281,
        293,
        491,
        87,
        84,
        85,
        461,
        113,
        91,
        462
      ],
      "E_complement": [
        8,
        54,
        71
      ],
      "Lambda_complement": [
        5,
        41,
        401
      ],
      "invariants": [
        [
          37,
          3,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        12,
        8
      ]
    },
    "((34, 0, 1), (37, 3, 1), 8, 16)": {
      "E": [
        0,
        91,
        311,
        93,
        70,
        38,
        18,
        273,
        336,
        339,
        359,
        341,
        68,
        118,
        66,
        321,
        192,
        451,
        148,
        244,
        485,
        471,
        210,
        465,
        456,
        403,
        462,
        164,
        437,
        391,
        386,
        385,
        384,
        131,
        390,
        133,
        454,
        151,
        402,
        145,
        208,
        211,
        470,
        213,
        452,
        415,
        450,
        409,
        320,
        67,
        276,
        69,
        12,
        87,
        10,
        81,
        272,
        19,
        278,
        21,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        5,
        23,
        62,
        60,
        21,
        56,
        25,
        27,
        58,
        87,
        86,
        84,
        85,
        88,
        81,
        83,
        90,
        72,
        97,
        99,
        74,
        111,
        78,
        76,
        109,
        215,
        222,
        258,
        267,
        270,
        271,
        211,
        210,
        200,
        233,
        309,
        276,
        313,
        272,
        204,
        229,
        342,
        351,
        131,
        138,
        135,
        134,
        346,
        347,
        321,
        352,
        188,
        157,
        184,
        145,
        333,
        356
      ],
      "E_complement": [
        9,
        32,
        196
      ],
      "Lambda_complement": [
        8,
        32,
        386
      ],
      "invariants": [
        [
          34,
          0,
          1
        ],
        [
          37,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        16
      ]
    },
    "((37, 3, 1), (34, 0, 1), 16, 8)": {
      "E": [
        0,
        504,
        500,
        3,
        39,
        479,
        341,
        162,
        83,
        427,
        302,
        217,
        253,
        261,
        262,
        241,
        224,
        226,
        238,
        227,
        78,
        76,
        198,
        203,
        448,
        450,
        327,
        330,
        487,
        485,
        486,
        491,
        26,
        493,
        481,
        25,
        187,
        332,
        454,
        62,
        192,
        311,
        434,
        74,
        232,
        287,
        284,
        228,
        256,
        269,
        257,
        259,
        296,
        293,
        431,
        429,
        169,
        164,
        33,
        35,
        8,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        29,
        39,
        15,
        107,
        170,
        71,
        184,
        183,
        97,
        165,
        75,
        299,
        317,
        510,
        504,
        503,
        481,
        306,
        292,
        407,
        385,
        338,
        324,
        331,
        349,
        398,
        439,
        379,
        365,
        361,
        424,
        392,
        358,
        354,
        372,
        455,
        449,
        258,
        451,
        460,
        269,
        478,
        456,
        110,
        145,
        66,
        84,
        116,
        77,
        158,
        72,
        59,
        61,
        254,
        40,
        14,
        241,
        34,
        52
      ],
      "E_complement": [
        9,
        53,
        128
      ],
      "Lambda_complement": [
        7,
        16,
        192
      ],
      "invariants": [
        [
          37,
          3,
          1
        ],
        [
          34,
          0,
          1
        ]
      ],
      "min_affine_weights": [
        16,
        8
      ]
    },
    "((37, 3, 1), (37, 3, 1), 12, 8)": {
      "E": [
        0,
        53,
        51,
        306,
        36,
        293,
        59,
        295,
        84,
        85,
        103,
        338,
        68,
        88,
        91,
        276,
        220,
        477,
        475,
        494,
        465,
        205,
        157,
        210,
        188,
        393,
        443,
        442,
        172,
        173,
        174,
        178,
        412,
        467,
        387,
        159,
        396,
        397,
        395,
        138,
        508,
        480,
        483,
        482,
        492,
        493,
        491,
        234,
        105,
        373,
        107,
        362,
        356,
        101,
        99,
        98,
        90,
        277,
        278,
        266,
        260,
        5,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        10,
        19,
        20,
        11,
        46,
        95,
        42,
        93,
        56,
        177,
        60,
        179,
        104,
        231,
        108,
        229,
        257,
        287,
        286,
        262,
        186,
        55,
        184,
        51,
        86,
        85,
        84,
        81,
        258,
        284,
        283,
        259,
        248,
        249,
        250,
        253,
        192,
        73,
        196,
        75,
        214,
        167,
        210,
        165,
        14,
        23,
        22,
        9,
        144,
        31,
        148,
        29,
        174,
        173,
        172,
        169,
        66,
        207,
        64,
        203
      ],
      "E_complement": [
        19,
        64,
        128
      ],
      "Lambda_complement": [
        6,
        112,
        384
      ],
      "invariants": [
        [
          37,
          3,
          1
        ],
        [
          37,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        12,
        8
      ]
    },
    "((36, 3, 1), (36, 3, 1), 8, 8)": {
      "E": [
        0,
        3,
        6,
        30,
        45,
        39,
        34,
        33,
        96,
        99,
        166,
        172,
        141,
        443,
        66,
        65,
        457,
        451,
        262,
        261,
        292,
        295,
        496,
        488,
        149,
        419,
        422,
        421,
        388,
        391,
        386,
        392,
        393,
        191,
        390,
        389,
        420,
        423,
        418,
        424,
        489,
        483,
        294,
        293,
        260,
        263,
        450,
        474,
        64,
        67,
        134,
        140,
        401,
        167,
        98,
        97,
        32,
        35,
        52,
        44,
        13,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        21,
        39,
        106,
        60,
        53,
        40,
        49,
        51,
        110,
        235,
        426,
        492,
        233,
        504,
        253,
        239,
        430,
        472,
        465,
        451,
        458,
        455,
        478,
        476,
        453,
        491,
        238,
        252,
        505,
        232,
        493,
        495,
        234,
        216,
        193,
        323,
        218,
        327,
        206,
        220,
        213,
        280,
        273,
        131,
        266,
        135,
        262,
        260,
        261,
        311,
        302,
        300,
        309,
        312,
        305,
        291,
        298
      ],
      "E_complement": [
        8,
        18,
        192
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          36,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 3, 1), (37, 3, 1), 8, 8)": {
      "E": [
        0,
        3,
        6,
        30,
        45,
        39,
        34,
        33,
        96,
        99,
        166,
        172,
        141,
        443,
        66,
        65,
        457,
        451,
        262,
        261,
        292,
        295,
        496,
        488,
        149,
        419,
        422,
        421,
        388,
        391,
        386,
        392,
        393,
        191,
        390,
        389,
        420,
        423,
        418,
        424,
        489,
        483,
        294,
        293,
        260,
        263,
        450,
        474,
        64,
        67,
        134,
        140,
        401,
        167,
        98,
        97,
        32,
        35,
        52,
        44,
        13,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        21,
        39,
        106,
        60,
        53,
        40,
        43,
        41,
        110,
        235,
        426,
        492,
        233,
        504,
        253,
        239,
        430,
        472,
        465,
        451,
        458,
        455,
        478,
        476,
        453,
        491,
        238,
        252,
        505,
        232,
        493,
        495,
        234,
        216,
        193,
        323,
        218,
        327,
        206,
        220,
        213,
        280,
        273,
        131,
        266,
        135,
        262,
        260,
        261,
        301,
        302,
        300,
        303,
        312,
        305,
        291,
        298
      ],
      "E_complement": [
        8,
        18,
        192
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          37,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    },
    "((36, 0, 1), (37, 3, 1), 8, 16)": {
      "E": [
        0,
        264,
        11,
        10,
        34,
        416,
        376,
        305,
        250,
        179,
        107,
        489,
        193,
        73,
        195,
        203,
        448,
        231,
        322,
        359,
        76,
        480,
        460,
        482,
        41,
        424,
        43,
        426,
        129,
        393,
        387,
        386,
        384,
        136,
        395,
        394,
        306,
        379,
        419,
        33,
        490,
        104,
        176,
        249,
        321,
        457,
        323,
        331,
        64,
        229,
        194,
        357,
        78,
        96,
        462,
        98,
        425,
        40,
        427,
        42,
        257,
        9,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        25,
        30,
        11,
        40,
        57,
        58,
        47,
        32,
        33,
        38,
        35,
        104,
        105,
        106,
        111,
        96,
        113,
        118,
        99,
        64,
        81,
        82,
        71,
        72,
        73,
        78,
        75,
        161,
        256,
        183,
        274,
        265,
        184,
        267,
        190,
        301,
        156,
        299,
        158,
        133,
        292,
        151,
        306,
        381,
        220,
        363,
        206,
        213,
        356,
        215,
        354,
        241,
        320,
        247,
        322,
        345,
        248,
        331,
        238
      ],
      "E_complement": [
        4,
        16,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ],
      "invariants": [
        [
          36,
          0,
          1
        ],
        [
          37,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        16
      ]
    },
    "((36, 3, 1), (38, 3, 1), 8, 16)": {
      "E": [
        0,
        98,
        326,
        3,
        75,
        28,
        201,
        72,
        480,
        487,
        385,
        483,
        427,
        463,
        309,
        424,
        511,
        354,
        260,
        259,
        331,
        297,
        300,
        328,
        224,
        421,
        129,
        214,
        171,
        42,
        202,
        168,
        195,
        194,
        193,
        165,
        235,
        223,
        233,
        238,
        4,
        290,
        289,
        288,
        488,
        266,
        502,
        264,
        316,
        450,
        449,
        231,
        491,
        490,
        489,
        267,
        70,
        34,
        33,
        21,
        13,
        10,
        9,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        25,
        26,
        15,
        35,
        81,
        86,
        235,
        240,
        89,
        94,
        56,
        347,
        337,
        342,
        511,
        484,
        345,
        350,
        320,
        256,
        425,
        442,
        263,
        264,
        417,
        434,
        271,
        104,
        125,
        110,
        127,
        112,
        117,
        102,
        103,
        79,
        41,
        62,
        151,
        140,
        49,
        38,
        84,
        311,
        297,
        318,
        387,
        408,
        305,
        294,
        300,
        360,
        469,
        470,
        383,
        368,
        461,
        462,
        359
      ],
      "E_complement": [
        6,
        51,
        80
      ],
      "Lambda_complement": [
        4,
        16,
        163
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          38,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        16
      ]
    },
    "((36, 3, 1), (37, 3, 1), 8, 12)": {
      "E": [
        0,
        69,
        465,
        1,
        346,
        31,
        383,
        347,
        224,
        230,
        164,
        225,
        442,
        509,
        384,
        443,
        254,
        197,
        135,
        129,
        474,
        415,
        412,
        475,
        96,
        432,
        36,
        353,
        314,
        286,
        382,
        315,
        370,
        374,
        375,
        304,
        105,
        365,
        108,
        106,
        7,
        406,
        407,
        403,
        232,
        141,
        242,
        136,
        396,
        502,
        503,
        102,
        233,
        237,
        236,
        137,
        337,
        278,
        279,
        19,
        11,
        13,
        12,
        8
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        29,
        31,
        12,
        44,
        85,
        81,
        46,
        48,
        93,
        89,
        50,
        222,
        213,
        209,
        188,
        162,
        221,
        217,
        192,
        128,
        237,
        251,
        132,
        136,
        229,
        243,
        140,
        264,
        283,
        9,
        28,
        16,
        23,
        261,
        260,
        38,
        77,
        345,
        308,
        298,
        341,
        65,
        56,
        212,
        205,
        473,
        422,
        440,
        469,
        193,
        202,
        392,
        503,
        241,
        156,
        144,
        239,
        489,
        388
      ],
      "E_complement": [
        2,
        32,
        80
      ],
      "Lambda_complement": [
        6,
        96,
        272
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          37,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        12
      ]
    },
    "((36, 3, 1), (35, 3, 1), 8, 8)": {
      "E": [
        0,
        27,
        6,
        5,
        508,
        511,
        506,
        505,
        40,
        275,
        270,
        45,
        244,
        471,
        466,
        241,
        384,
        387,
        358,
        389,
        124,
        127,
        122,
        121,
        424,
        139,
        110,
        429,
        372,
        87,
        82,
        369,
        80,
        403,
        374,
        85,
        380,
        95,
        90,
        377,
        120,
        155,
        126,
        125,
        116,
        119,
        114,
        113,
        32,
        259,
        286,
        37,
        268,
        47,
        42,
        265,
        8,
        11,
        22,
        13,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        25,
        57,
        13,
        8,
        60,
        91,
        138,
        287,
        369,
        380,
        381,
        376,
        377,
        379,
        282,
        288,
        382,
        371,
        418,
        295,
        305,
        372,
        293,
        447,
        446,
        473,
        445,
        440,
        476,
        443,
        442,
        480,
        502,
        435,
        482,
        487,
        438,
        436,
        357,
        192,
        193,
        195,
        194,
        200,
        198,
        196,
        197,
        175,
        158,
        156,
        77,
        199,
        222,
        155,
        170
      ],
      "E_complement": [
        21,
        129,
        288
      ],
      "Lambda_complement": [
        16,
        34,
        71
      ],
      "invariants": [
        [
          36,
          3,
          1
        ],
        [
          35,
          3,
          1
        ]
      ],
      "min_affine_weights": [
        8,
        8
      ]
    }
  }
}

==> anc/code/binary/support/d9_size64_reductions/switching/fully_filtered_stress_example.json <==
{
  "invariants_key": "(9, (36, 3, 1), (36, 3, 1))",
  "min_affine_weights": [
    8,
    8
  ],
  "period_counts": [
    1,
    1
  ],
  "E": [
    0,
    15,
    70,
    68,
    85,
    87,
    94,
    81,
    221,
    223,
    59,
    153,
    200,
    199,
    206,
    97,
    384,
    399,
    454,
    452,
    405,
    407,
    414,
    401,
    349,
    351,
    444,
    281,
    264,
    263,
    270,
    422,
    256,
    271,
    481,
    329,
    344,
    346,
    350,
    507,
    464,
    466,
    406,
    409,
    456,
    455,
    451,
    449,
    128,
    143,
    102,
    201,
    152,
    154,
    158,
    60,
    80,
    82,
    22,
    25,
    8,
    7,
    3,
    1
  ],
  "Lambda": [
    0,
    1,
    3,
    4,
    15,
    8,
    10,
    13,
    31,
    56,
    26,
    65,
    54,
    17,
    53,
    104,
    191,
    228,
    186,
    157,
    318,
    205,
    147,
    316,
    166,
    297,
    267,
    164,
    175,
    168,
    170,
    173,
    447,
    461,
    442,
    411,
    406,
    484,
    403,
    436,
    422,
    417,
    419,
    420,
    431,
    430,
    426,
    429,
    262,
    257,
    259,
    260,
    135,
    264,
    266,
    165,
    287,
    144,
    146,
    360,
    310,
    273,
    307,
    321
  ],
  "E_complement": [
    10,
    36,
    211
  ],
  "Lambda_complement": [
    6,
    32,
    83
  ]
}

==> anc/code/binary/support/d9_size64_reductions/switching/remaining_stress_example.json <==
{
  "invariants_key": "(9, (35, 3, 1), (38, 5, 1))",
  "min_affine_weights": [
    8,
    12
  ],
  "period_counts": [
    1,
    1
  ],
  "E": [
    0,
    17,
    360,
    259,
    14,
    25,
    358,
    407,
    208,
    151,
    446,
    431,
    164,
    201,
    438,
    417,
    160,
    205,
    456,
    479,
    174,
    185,
    454,
    391,
    112,
    135,
    286,
    271,
    120,
    105,
    362,
    257,
    361,
    365,
    104,
    106,
    270,
    281,
    102,
    39,
    464,
    295,
    190,
    175,
    461,
    457,
    202,
    200,
    416,
    420,
    161,
    163,
    430,
    441,
    198,
    55,
    368,
    311,
    30,
    15,
    260,
    256,
    3,
    1
  ],
  "Lambda": [
    0,
    1,
    2,
    5,
    12,
    13,
    8,
    15,
    23,
    22,
    19,
    20,
    27,
    26,
    25,
    30,
    34,
    37,
    117,
    116,
    123,
    124,
    42,
    43,
    211,
    212,
    130,
    131,
    138,
    141,
    221,
    220,
    258,
    431,
    339,
    340,
    349,
    348,
    422,
    269,
    345,
    500,
    418,
    421,
    426,
    427,
    507,
    336,
    371,
    372,
    452,
    453,
    458,
    461,
    379,
    378,
    354,
    357,
    467,
    466,
    475,
    476,
    364,
    365
  ],
  "E_complement": [
    6,
    19,
    64
  ],
  "Lambda_complement": [
    6,
    64,
    163
  ]
}

==> anc/code/binary/support/d9_size64_reductions/switching/section_filter.json <==
{
  "survivors": [
    {
      "invariants_key": "(9, (37, 3, 1), (34, 0, 1))",
      "min_affine_weights": [
        16,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        116,
        125,
        73,
        40,
        92,
        101,
        81,
        272,
        339,
        282,
        281,
        264,
        331,
        306,
        305,
        448,
        387,
        506,
        505,
        472,
        411,
        466,
        465,
        151,
        227,
        218,
        238,
        191,
        203,
        194,
        246,
        128,
        195,
        202,
        201,
        168,
        235,
        210,
        209,
        423,
        467,
        410,
        430,
        447,
        459,
        434,
        390,
        256,
        372,
        269,
        313,
        280,
        364,
        293,
        273,
        96,
        35,
        26,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        26,
        59,
        41,
        60,
        61,
        48,
        73,
        247,
        54,
        315,
        318,
        442,
        298,
        304,
        497,
        335,
        310,
        256,
        391,
        259,
        262,
        267,
        281,
        264,
        269,
        443,
        316,
        440,
        445,
        432,
        418,
        435,
        438,
        384,
        389,
        257,
        401,
        503,
        398,
        392,
        329,
        128,
        146,
        135,
        134,
        79,
        142,
        136,
        241,
        187,
        186,
        184,
        189,
        176,
        181,
        179,
        161
      ],
      "E_complement": [
        4,
        51,
        64
      ],
      "Lambda_complement": [
        4,
        19,
        105
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (35, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        131,
        38,
        37,
        172,
        175,
        42,
        169,
        104,
        107,
        158,
        77,
        228,
        103,
        226,
        177,
        448,
        323,
        486,
        485,
        332,
        335,
        458,
        329,
        424,
        427,
        345,
        397,
        260,
        391,
        258,
        342,
        384,
        259,
        369,
        293,
        428,
        431,
        426,
        382,
        360,
        363,
        334,
        461,
        356,
        487,
        482,
        481,
        64,
        195,
        182,
        229,
        76,
        79,
        74,
        153,
        168,
        171,
        142,
        13,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        30,
        12,
        33,
        24,
        9,
        27,
        54,
        95,
        114,
        92,
        77,
        128,
        101,
        75,
        130,
        80,
        137,
        155,
        82,
        87,
        86,
        84,
        85,
        351,
        357,
        348,
        333,
        328,
        370,
        331,
        346,
        336,
        337,
        339,
        338,
        343,
        342,
        340,
        341,
        256,
        257,
        259,
        258,
        479,
        262,
        260,
        461,
        271,
        470,
        468,
        310,
        280,
        265,
        283,
        289
      ],
      "E_complement": [
        8,
        19,
        387
      ],
      "Lambda_complement": [
        16,
        43,
        193
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (36, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        15,
        70,
        68,
        85,
        87,
        94,
        81,
        221,
        223,
        59,
        153,
        200,
        199,
        206,
        97,
        384,
        399,
        454,
        452,
        405,
        407,
        414,
        401,
        349,
        351,
        444,
        281,
        264,
        263,
        270,
        422,
        256,
        271,
        481,
        329,
        344,
        346,
        350,
        507,
        464,
        466,
        406,
        409,
        456,
        455,
        451,
        449,
        128,
        143,
        102,
        201,
        152,
        154,
        158,
        60,
        80,
        82,
        22,
        25,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        8,
        10,
        13,
        31,
        56,
        26,
        65,
        54,
        17,
        53,
        104,
        191,
        228,
        186,
        157,
        318,
        205,
        147,
        316,
        166,
        297,
        267,
        164,
        175,
        168,
        170,
        173,
        447,
        461,
        442,
        411,
        406,
        484,
        403,
        436,
        422,
        417,
        419,
        420,
        431,
        430,
        426,
        429,
        262,
        257,
        259,
        260,
        135,
        264,
        266,
        165,
        287,
        144,
        146,
        360,
        310,
        273,
        307,
        321
      ],
      "E_complement": [
        10,
        36,
        211
      ],
      "Lambda_complement": [
        6,
        32,
        83
      ]
    },
    {
      "invariants_key": "(9, (36, 3, 1), (37, 0, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        15,
        70,
        68,
        85,
        87,
        94,
        81,
        221,
        223,
        59,
        153,
        200,
        199,
        206,
        97,
        384,
        399,
        454,
        452,
        405,
        407,
        414,
        401,
        349,
        351,
        444,
        281,
        264,
        263,
        270,
        422,
        256,
        271,
        481,
        329,
        344,
        346,
        350,
        507,
        464,
        466,
        406,
        409,
        456,
        455,
        451,
        449,
        128,
        143,
        102,
        201,
        152,
        154,
        158,
        60,
        80,
        82,
        22,
        25,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        8,
        10,
        13,
        31,
        56,
        26,
        65,
        54,
        17,
        53,
        104,
        153,
        228,
        186,
        157,
        318,
        205,
        147,
        316,
        166,
        297,
        267,
        164,
        175,
        168,
        140,
        173,
        447,
        461,
        442,
        411,
        406,
        484,
        403,
        436,
        422,
        417,
        419,
        420,
        431,
        430,
        426,
        429,
        262,
        257,
        259,
        290,
        135,
        264,
        266,
        165,
        287,
        144,
        146,
        360,
        310,
        311,
        307,
        321
      ],
      "E_complement": [
        10,
        36,
        211
      ],
      "Lambda_complement": [
        6,
        32,
        83
      ]
    },
    {
      "invariants_key": "(9, (34, 0, 1), (37, 3, 1))",
      "min_affine_weights": [
        8,
        16
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        27,
        134,
        121,
        40,
        215,
        42,
        49,
        208,
        171,
        178,
        201,
        152,
        227,
        250,
        129,
        480,
        411,
        386,
        409,
        424,
        435,
        458,
        433,
        336,
        299,
        333,
        329,
        280,
        284,
        378,
        257,
        352,
        347,
        258,
        377,
        296,
        339,
        330,
        369,
        432,
        491,
        434,
        438,
        487,
        483,
        410,
        449,
        138,
        155,
        130,
        125,
        44,
        211,
        160,
        177,
        58,
        43,
        50,
        41,
        24,
        3,
        16,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        12,
        10,
        11,
        17,
        35,
        106,
        92,
        83,
        101,
        40,
        26,
        145,
        148,
        150,
        151,
        156,
        157,
        155,
        158,
        179,
        133,
        204,
        254,
        245,
        199,
        138,
        188,
        401,
        423,
        406,
        420,
        431,
        413,
        424,
        414,
        384,
        389,
        511,
        510,
        501,
        500,
        394,
        399,
        307,
        257,
        304,
        262,
        265,
        319,
        266,
        312,
        273,
        272,
        362,
        367,
        352,
        357,
        283,
        282
      ],
      "E_complement": [
        9,
        21,
        99
      ],
      "Lambda_complement": [
        4,
        48,
        67
      ]
    },
    {
      "invariants_key": "(9, (35, 3, 1), (36, 3, 1))",
      "min_affine_weights": [
        8,
        8
      ],
      "period_counts": [
        1,
        1
      ],
      "E": [
        0,
        17,
        59,
        42,
        72,
        84,
        94,
        79,
        192,
        209,
        219,
        199,
        133,
        153,
        190,
        162,
        384,
        346,
        349,
        394,
        456,
        468,
        478,
        463,
        395,
        337,
        345,
        396,
        261,
        278,
        286,
        271,
        301,
        316,
        281,
        263,
        328,
        347,
        339,
        335,
        448,
        476,
        470,
        455,
        421,
        441,
        414,
        386,
        141,
        145,
        150,
        135,
        213,
        217,
        211,
        210,
        64,
        92,
        86,
        71,
        8,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        14,
        28,
        44,
        11,
        78,
        73,
        121,
        75,
        64,
        103,
        100,
        69,
        206,
        252,
        204,
        203,
        192,
        210,
        342,
        197,
        128,
        307,
        183,
        133,
        142,
        169,
        153,
        139,
        462,
        476,
        460,
        491,
        480,
        466,
        450,
        502,
        403,
        391,
        407,
        389,
        398,
        393,
        409,
        427,
        180,
        274,
        258,
        293,
        302,
        284,
        268,
        267,
        366,
        329,
        345,
        331,
        320,
        327,
        343,
        209
      ],
      "E_complement": [
        5,
        24,
        169
      ],
      "Lambda_complement": [
        6,
        19,
        32
      ]
    }
  ]
}

==> anc/code/binary/support/d9_size64_reductions/switching/switching_summary.json <==
{
  "scope": "Random switching exploration; no exhaustiveness claim",
  "seed": 20261021,
  "seconds": 19.24353448399961,
  "attempts": 354827,
  "accepted": 2552,
  "distinct_labelled_matrices_checked": 2500,
  "oriented_point_sets_checked": 5000,
  "statistics": {
    "(7, 26, 0, 16, 16, True)": 352,
    "(7, 25, 3, 4, 4, True)": 351,
    "(8, 28, 6, 1, 56, True)": 251,
    "(8, 31, 0, 4, 60, True)": 268,
    "(9, 34, 3, 1, 176, True)": 212,
    "(9, 32, 6, 1, 200, True)": 256,
    "(8, 29, 3, 2, 52, True)": 160,
    "(9, 33, 3, 1, 188, True)": 82,
    "(9, 35, 6, 1, 156, True)": 12,
    "(9, 36, 6, 1, 162, True)": 2,
    "(9, 34, 6, 1, 178, True)": 66,
    "(8, 30, 6, 1, 24, True)": 2,
    "(9, 35, 0, 2, 182, True)": 51,
    "(8, 29, 0, 8, 72, True)": 46,
    "(8, 28, 5, 2, 64, True)": 35,
    "(9, 35, 0, 2, 190, True)": 351,
    "(9, 31, 8, 1, 228, True)": 68,
    "(9, 33, 8, 1, 160, True)": 11,
    "(9, 35, 3, 1, 150, True)": 6,
    "(9, 36, 3, 1, 150, True)": 4,
    "(9, 38, 3, 1, 126, True)": 2,
    "(9, 37, 5, 1, 124, True)": 1,
    "(9, 38, 3, 1, 116, True)": 1,
    "(9, 33, 0, 4, 220, True)": 109,
    "(9, 31, 7, 1, 236, True)": 8,
    "(9, 33, 7, 1, 168, True)": 4,
    "(9, 36, 7, 1, 156, True)": 1,
    "(9, 37, 6, 1, 146, True)": 10,
    "(9, 38, 6, 1, 94, True)": 1,
    "(9, 37, 5, 1, 146, True)": 1,
    "(9, 34, 6, 1, 170, True)": 4,
    "(9, 35, 8, 1, 176, True)": 1,
    "(9, 37, 0, 2, 178, True)": 216,
    "(9, 31, 8, 1, 220, True)": 69,
    "(9, 32, 6, 1, 208, True)": 71,
    "(9, 33, 3, 1, 180, True)": 36,
    "(9, 34, 6, 1, 176, True)": 17,
    "(9, 35, 3, 1, 160, True)": 5,
    "(9, 36, 0, 1, 164, True)": 1,
    "(9, 34, 6, 1, 186, True)": 17,
    "(9, 35, 6, 1, 164, True)": 21,
    "(9, 36, 3, 1, 162, True)": 50,
    "(9, 32, 3, 2, 220, True)": 59,
    "(9, 32, 5, 1, 208, True)": 8,
    "(9, 33, 3, 1, 140, True)": 2,
    "(9, 35, 6, 1, 140, True)": 6,
    "(9, 37, 6, 1, 119, True)": 1,
    "(9, 39, 6, 1, 107, True)": 1,
    "(9, 39, 6, 1, 109, True)": 1,
    "(9, 40, 6, 1, 90, True)": 1,
    "(9, 41, 6, 1, 91, True)": 1,
    "(9, 42, 6, 1, 90, True)": 1,
    "(9, 41, 6, 1, 95, True)": 1,
    "(9, 42, 6, 1, 94, True)": 2,
    "(9, 43, 6, 1, 91, True)": 2,
    "(9, 42, 5, 1, 101, True)": 1,
    "(9, 42, 6, 1, 110, True)": 1,
    "(9, 35, 3, 1, 166, True)": 19,
    "(9, 36, 6, 1, 139, True)": 2,
    "(9, 32, 6, 1, 192, True)": 57,
    "(9, 33, 8, 1, 188, True)": 10,
    "(9, 34, 6, 1, 192, True)": 8,
    "(9, 34, 6, 1, 156, True)": 1,
    "(9, 35, 8, 1, 156, True)": 1,
    "(9, 35, 6, 1, 120, True)": 6,
    "(9, 36, 5, 1, 122, True)": 1,
    "(9, 38, 6, 1, 108, True)": 1,
    "(9, 40, 6, 1, 118, True)": 1,
    "(9, 32, 6, 1, 232, True)": 37,
    "(9, 34, 3, 2, 224, True)": 56,
    "(9, 32, 3, 1, 220, True)": 10,
    "(9, 33, 6, 1, 168, True)": 4,
    "(9, 33, 8, 1, 196, True)": 4,
    "(9, 34, 6, 1, 180, True)": 3,
    "(9, 35, 3, 1, 152, True)": 1,
    "(9, 34, 6, 1, 168, True)": 8,
    "(9, 35, 8, 1, 152, True)": 2,
    "(9, 35, 8, 1, 148, True)": 1,
    "(9, 36, 5, 1, 156, True)": 9,
    "(9, 33, 3, 1, 196, True)": 33,
    "(9, 34, 6, 1, 160, True)": 9,
    "(9, 34, 0, 1, 200, True)": 2,
    "(9, 37, 3, 1, 169, True)": 183,
    "(9, 31, 9, 1, 220, True)": 60,
    "(9, 33, 9, 1, 188, True)": 4,
    "(9, 32, 6, 1, 224, True)": 17,
    "(9, 34, 0, 1, 184, True)": 10,
    "(9, 33, 8, 1, 172, True)": 12,
    "(9, 32, 5, 2, 216, True)": 8,
    "(9, 32, 3, 1, 172, True)": 33,
    "(9, 35, 5, 1, 167, True)": 1,
    "(9, 36, 3, 1, 154, True)": 1,
    "(9, 37, 5, 1, 151, True)": 22,
    "(9, 38, 3, 1, 154, True)": 4,
    "(9, 33, 3, 2, 212, True)": 9,
    "(9, 34, 5, 2, 204, True)": 5,
    "(9, 37, 0, 1, 157, True)": 1,
    "(9, 34, 6, 1, 196, True)": 5,
    "(9, 35, 3, 2, 182, True)": 3,
    "(9, 34, 0, 2, 184, True)": 2,
    "(9, 31, 7, 1, 228, True)": 11,
    "(9, 33, 7, 1, 212, True)": 1,
    "(8, 27, 5, 2, 18, True)": 7,
    "(9, 30, 8, 1, 190, True)": 11,
    "(9, 32, 6, 1, 184, True)": 14,
    "(9, 34, 3, 2, 208, True)": 73,
    "(9, 33, 0, 4, 212, True)": 1,
    "(9, 35, 3, 2, 152, True)": 1,
    "(9, 36, 0, 2, 142, True)": 2,
    "(9, 33, 3, 2, 204, True)": 8,
    "(9, 36, 3, 2, 178, True)": 35,
    "(9, 38, 5, 1, 140, True)": 26,
    "(9, 39, 3, 1, 145, True)": 5,
    "(9, 40, 5, 1, 140, True)": 6,
    "(9, 39, 3, 1, 140, True)": 11,
    "(8, 30, 0, 4, 56, True)": 5,
    "(8, 31, 3, 2, 46, True)": 3,
    "(9, 32, 0, 4, 240, True)": 5,
    "(9, 34, 5, 2, 202, True)": 2,
    "(9, 36, 3, 2, 172, True)": 5,
    "(9, 32, 3, 2, 236, True)": 21,
    "(9, 32, 5, 1, 216, True)": 6,
    "(9, 38, 3, 1, 140, True)": 10,
    "(9, 36, 3, 1, 160, True)": 7,
    "(9, 37, 3, 1, 158, True)": 28,
    "(9, 38, 3, 1, 158, True)": 4,
    "(9, 39, 5, 1, 135, True)": 7,
    "(7, 26, 0, 8, 8, True)": 1,
    "(8, 29, 3, 2, 28, True)": 3,
    "(9, 37, 3, 2, 180, True)": 6,
    "(9, 33, 8, 1, 168, True)": 4,
    "(9, 34, 6, 1, 164, True)": 7,
    "(9, 37, 6, 1, 150, True)": 3,
    "(9, 31, 5, 1, 170, True)": 2,
    "(9, 36, 6, 1, 146, True)": 2,
    "(9, 33, 0, 4, 228, True)": 10,
    "(9, 36, 5, 1, 139, True)": 5,
    "(9, 35, 3, 2, 188, True)": 11,
    "(9, 36, 0, 2, 194, True)": 1,
    "(9, 34, 3, 2, 190, True)": 17,
    "(9, 35, 6, 1, 172, True)": 5,
    "(9, 36, 3, 1, 158, True)": 6,
    "(8, 29, 3, 2, 60, True)": 5,
    "(9, 37, 6, 1, 140, True)": 1,
    "(9, 37, 6, 1, 142, True)": 4,
    "(9, 38, 6, 1, 136, True)": 3,
    "(9, 34, 0, 2, 192, True)": 16,
    "(9, 32, 5, 2, 208, True)": 6,
    "(9, 35, 5, 2, 152, True)": 1,
    "(9, 34, 5, 2, 168, True)": 2,
    "(9, 36, 6, 1, 166, True)": 1,
    "(9, 38, 8, 1, 152, True)": 1,
    "(9, 33, 3, 1, 212, True)": 8,
    "(9, 35, 6, 1, 178, True)": 4,
    "(9, 35, 8, 1, 168, True)": 1,
    "(9, 35, 6, 1, 160, True)": 1,
    "(9, 36, 6, 1, 144, True)": 1,
    "(9, 38, 0, 1, 163, True)": 4,
    "(8, 33, 0, 2, 42, True)": 2,
    "(9, 33, 9, 1, 172, True)": 9,
    "(9, 33, 3, 2, 220, True)": 2,
    "(9, 34, 0, 2, 210, True)": 9,
    "(9, 37, 3, 2, 170, True)": 3,
    "(9, 38, 3, 2, 172, True)": 1,
    "(9, 34, 0, 2, 200, True)": 2,
    "(9, 31, 0, 4, 196, True)": 12,
    "(9, 30, 7, 2, 214, True)": 1,
    "(9, 31, 5, 2, 256, True)": 1,
    "(9, 35, 6, 1, 162, True)": 8,
    "(9, 34, 8, 1, 148, True)": 7,
    "(9, 35, 8, 1, 128, True)": 1,
    "(9, 37, 6, 1, 128, True)": 3,
    "(9, 35, 6, 1, 148, True)": 4,
    "(9, 35, 8, 1, 144, True)": 6,
    "(9, 36, 8, 1, 128, True)": 1,
    "(9, 35, 6, 1, 154, True)": 5,
    "(9, 35, 8, 1, 160, True)": 2,
    "(9, 37, 6, 1, 138, True)": 3,
    "(9, 35, 3, 1, 154, True)": 2,
    "(9, 37, 3, 2, 158, True)": 13,
    "(9, 32, 5, 2, 224, True)": 3,
    "(9, 34, 6, 1, 188, True)": 1,
    "(9, 36, 5, 2, 168, True)": 6,
    "(9, 33, 8, 1, 180, True)": 6,
    "(9, 36, 8, 1, 148, True)": 1,
    "(9, 38, 8, 1, 144, True)": 2,
    "(9, 34, 6, 1, 146, True)": 1,
    "(9, 36, 5, 1, 133, True)": 1,
    "(9, 33, 3, 1, 164, True)": 4,
    "(9, 34, 6, 1, 144, True)": 1,
    "(9, 34, 3, 1, 136, True)": 1,
    "(9, 37, 5, 1, 113, True)": 1,
    "(9, 39, 6, 1, 118, True)": 1,
    "(9, 39, 6, 1, 128, True)": 1,
    "(9, 39, 6, 1, 117, True)": 1,
    "(9, 34, 6, 1, 172, True)": 2,
    "(9, 33, 3, 1, 204, True)": 4,
    "(9, 33, 3, 2, 236, True)": 4,
    "(9, 35, 3, 2, 196, True)": 3,
    "(9, 38, 3, 2, 164, True)": 4,
    "(9, 32, 5, 1, 232, True)": 3,
    "(9, 35, 5, 1, 152, True)": 2,
    "(9, 37, 6, 1, 118, True)": 2,
    "(9, 33, 0, 2, 176, True)": 3,
    "(9, 35, 3, 2, 170, True)": 6,
    "(9, 34, 5, 2, 208, True)": 2,
    "(8, 29, 3, 1, 44, True)": 3,
    "(9, 35, 6, 1, 132, True)": 3,
    "(9, 38, 6, 1, 122, True)": 2,
    "(9, 37, 6, 1, 124, True)": 1,
    "(9, 38, 3, 1, 128, True)": 1,
    "(9, 38, 5, 2, 156, True)": 8,
    "(9, 33, 3, 2, 216, True)": 3,
    "(9, 35, 3, 2, 180, True)": 1,
    "(9, 36, 0, 2, 172, True)": 2,
    "(9, 37, 3, 1, 159, True)": 2,
    "(9, 39, 3, 1, 138, True)": 1,
    "(9, 40, 3, 1, 140, True)": 3,
    "(9, 33, 8, 1, 212, True)": 1,
    "(9, 35, 3, 2, 176, True)": 5,
    "(9, 33, 8, 1, 204, True)": 2,
    "(9, 37, 0, 2, 162, True)": 1,
    "(9, 36, 0, 2, 162, True)": 4,
    "(8, 32, 3, 2, 40, True)": 2,
    "(9, 36, 6, 1, 170, True)": 3,
    "(9, 30, 7, 1, 190, True)": 4,
    "(9, 33, 7, 1, 122, True)": 2,
    "(9, 34, 7, 1, 124, True)": 1,
    "(9, 33, 3, 1, 220, True)": 2,
    "(9, 34, 0, 1, 160, True)": 6,
    "(9, 33, 0, 4, 240, True)": 2,
    "(9, 35, 3, 2, 184, True)": 11,
    "(9, 36, 3, 2, 170, True)": 4,
    "(9, 34, 5, 1, 124, True)": 1,
    "(9, 36, 6, 1, 118, True)": 4,
    "(9, 34, 6, 1, 210, True)": 9,
    "(9, 35, 6, 1, 204, True)": 2,
    "(9, 36, 6, 1, 202, True)": 1,
    "(9, 36, 3, 1, 128, True)": 1,
    "(9, 36, 6, 1, 152, True)": 1,
    "(9, 36, 6, 1, 150, True)": 1,
    "(9, 37, 6, 1, 148, True)": 1,
    "(9, 36, 3, 2, 168, True)": 1,
    "(9, 37, 5, 2, 160, True)": 1,
    "(9, 34, 6, 1, 200, True)": 3,
    "(9, 34, 8, 1, 144, True)": 3,
    "(8, 32, 3, 2, 16, True)": 1,
    "(9, 36, 6, 1, 158, True)": 1,
    "(8, 29, 3, 4, 84, True)": 13,
    "(9, 32, 3, 4, 268, True)": 2,
    "(9, 31, 5, 2, 226, True)": 1,
    "(9, 33, 3, 4, 216, True)": 2,
    "(9, 33, 0, 4, 216, True)": 1,
    "(9, 33, 0, 4, 172, True)": 2,
    "(9, 31, 7, 1, 220, True)": 2,
    "(9, 35, 7, 1, 164, True)": 1,
    "(9, 37, 7, 1, 116, True)": 1,
    "(9, 34, 6, 1, 139, True)": 6,
    "(9, 31, 5, 1, 130, True)": 5,
    "(9, 34, 3, 1, 156, True)": 2,
    "(9, 34, 5, 1, 184, True)": 3,
    "(9, 35, 8, 1, 184, True)": 1,
    "(9, 32, 5, 1, 200, True)": 6,
    "(9, 35, 6, 1, 114, True)": 2,
    "(9, 33, 7, 1, 160, True)": 1,
    "(9, 35, 7, 1, 152, True)": 1,
    "(9, 34, 7, 1, 152, True)": 1,
    "(9, 35, 5, 1, 124, True)": 1,
    "(9, 37, 6, 1, 110, True)": 1,
    "(9, 39, 7, 1, 108, True)": 1,
    "(9, 38, 7, 1, 112, True)": 1,
    "(9, 40, 6, 1, 116, True)": 2,
    "(9, 40, 6, 1, 104, True)": 1,
    "(9, 35, 5, 1, 120, True)": 1,
    "(9, 33, 8, 1, 156, True)": 1,
    "(9, 37, 3, 2, 156, True)": 4,
    "(9, 34, 5, 1, 116, True)": 1,
    "(9, 37, 5, 1, 128, True)": 2,
    "(9, 39, 3, 1, 122, True)": 1,
    "(9, 37, 5, 1, 134, True)": 2,
    "(9, 38, 6, 1, 130, True)": 2,
    "(9, 38, 6, 1, 124, True)": 1,
    "(9, 39, 5, 1, 126, True)": 1,
    "(9, 41, 6, 1, 102, True)": 2,
    "(9, 42, 6, 1, 111, True)": 2,
    "(9, 34, 3, 2, 220, True)": 3,
    "(9, 41, 6, 1, 99, True)": 1,
    "(9, 35, 6, 1, 180, True)": 3,
    "(9, 31, 7, 2, 244, True)": 1,
    "(9, 32, 5, 2, 236, True)": 1,
    "(9, 35, 3, 2, 178, True)": 1,
    "(9, 36, 3, 2, 176, True)": 1,
    "(9, 37, 3, 2, 166, True)": 1,
    "(9, 38, 3, 2, 148, True)": 1,
    "(8, 30, 0, 2, 48, True)": 3,
    "(9, 33, 0, 2, 224, True)": 3,
    "(9, 38, 3, 1, 144, True)": 2,
    "(9, 33, 0, 4, 224, True)": 2,
    "(9, 37, 3, 2, 154, True)": 3,
    "(9, 34, 5, 1, 132, True)": 2,
    "(9, 37, 6, 1, 154, True)": 1,
    "(8, 31, 3, 1, 44, True)": 1,
    "(9, 36, 6, 1, 132, True)": 3,
    "(9, 37, 6, 1, 136, True)": 2,
    "(9, 37, 3, 2, 146, True)": 4,
    "(9, 33, 5, 2, 186, True)": 2,
    "(9, 34, 5, 2, 180, True)": 3,
    "(9, 36, 6, 1, 108, True)": 1,
    "(9, 37, 7, 1, 88, True)": 1,
    "(9, 39, 7, 1, 88, True)": 1,
    "(9, 38, 6, 1, 100, True)": 3,
    "(9, 38, 6, 1, 120, True)": 2,
    "(9, 39, 6, 1, 102, True)": 1,
    "(9, 40, 5, 1, 117, True)": 1,
    "(9, 39, 3, 2, 134, True)": 1,
    "(9, 36, 3, 1, 112, True)": 1,
    "(9, 39, 6, 1, 120, True)": 1,
    "(9, 38, 8, 1, 136, True)": 1,
    "(9, 37, 6, 1, 144, True)": 3,
    "(9, 36, 8, 1, 164, True)": 2,
    "(9, 36, 3, 2, 188, True)": 1,
    "(9, 35, 3, 1, 156, True)": 1,
    "(9, 35, 6, 1, 152, True)": 2,
    "(9, 39, 3, 2, 148, True)": 1,
    "(9, 37, 6, 1, 156, True)": 1,
    "(9, 35, 3, 2, 174, True)": 1,
    "(9, 36, 3, 2, 152, True)": 1,
    "(9, 37, 5, 2, 132, True)": 1,
    "(9, 38, 5, 2, 120, True)": 1,
    "(9, 40, 5, 2, 120, True)": 3,
    "(9, 40, 5, 2, 140, True)": 1,
    "(9, 39, 5, 2, 142, True)": 1,
    "(9, 39, 3, 2, 128, True)": 1,
    "(9, 41, 3, 2, 110, True)": 1,
    "(9, 39, 5, 2, 128, True)": 1,
    "(9, 40, 5, 2, 132, True)": 1,
    "(9, 41, 5, 2, 120, True)": 1,
    "(9, 41, 5, 2, 118, True)": 1,
    "(9, 39, 3, 2, 132, True)": 1,
    "(9, 40, 3, 2, 128, True)": 1,
    "(9, 41, 5, 2, 116, True)": 1,
    "(9, 41, 5, 2, 124, True)": 1,
    "(9, 36, 8, 1, 144, True)": 4,
    "(9, 35, 3, 1, 180, True)": 2,
    "(9, 32, 5, 2, 248, True)": 1,
    "(9, 34, 3, 2, 196, True)": 1,
    "(9, 33, 5, 2, 208, True)": 1,
    "(9, 35, 5, 2, 188, True)": 1,
    "(9, 33, 5, 2, 216, True)": 3,
    "(9, 35, 5, 2, 136, True)": 1,
    "(9, 32, 6, 1, 240, True)": 1,
    "(9, 32, 5, 2, 240, True)": 4,
    "(9, 34, 3, 2, 184, True)": 1,
    "(9, 37, 6, 1, 131, True)": 1,
    "(9, 31, 7, 2, 248, True)": 2,
    "(9, 36, 8, 1, 156, True)": 3,
    "(9, 37, 0, 1, 162, True)": 1,
    "(9, 36, 3, 2, 166, True)": 4,
    "(9, 34, 8, 1, 164, True)": 3,
    "(9, 35, 6, 1, 136, True)": 2,
    "(9, 36, 8, 1, 146, True)": 1,
    "(9, 37, 5, 2, 154, True)": 1,
    "(9, 37, 6, 1, 108, True)": 2,
    "(9, 34, 3, 1, 220, True)": 2,
    "(9, 35, 0, 1, 222, True)": 1,
    "(9, 36, 6, 1, 122, True)": 1,
    "(9, 37, 6, 1, 122, True)": 1,
    "(8, 30, 6, 1, 40, True)": 1,
    "(9, 38, 3, 1, 124, True)": 1,
    "(9, 39, 6, 1, 126, True)": 1,
    "(9, 33, 0, 2, 188, True)": 1,
    "(9, 38, 3, 1, 136, True)": 1,
    "(9, 35, 8, 1, 164, True)": 3,
    "(9, 36, 6, 1, 156, True)": 1,
    "(9, 37, 6, 1, 141, True)": 1,
    "(9, 39, 6, 1, 110, True)": 1,
    "(9, 37, 5, 2, 144, True)": 1,
    "(9, 35, 3, 2, 172, True)": 1,
    "(9, 35, 3, 1, 188, True)": 5,
    "(9, 36, 3, 1, 176, True)": 1,
    "(8, 31, 5, 2, 12, True)": 1,
    "(9, 36, 3, 2, 162, True)": 1,
    "(9, 37, 5, 2, 148, True)": 1,
    "(9, 35, 3, 1, 164, True)": 1,
    "(9, 36, 3, 1, 142, True)": 1,
    "(9, 34, 8, 1, 160, True)": 1,
    "(9, 37, 6, 1, 102, True)": 1,
    "(9, 38, 3, 1, 106, True)": 1,
    "(9, 39, 5, 2, 136, True)": 1,
    "(9, 36, 8, 1, 152, True)": 1,
    "(8, 31, 3, 2, 52, True)": 2,
    "(9, 34, 5, 2, 156, True)": 1,
    "(9, 35, 3, 2, 160, True)": 1,
    "(9, 34, 7, 1, 164, True)": 1,
    "(9, 36, 6, 1, 120, True)": 1,
    "(9, 36, 8, 1, 140, True)": 1,
    "(9, 35, 6, 1, 139, True)": 1,
    "(9, 35, 3, 1, 144, True)": 1,
    "(9, 34, 0, 2, 216, True)": 1,
    "(9, 35, 5, 2, 184, True)": 1,
    "(9, 38, 3, 2, 154, True)": 1,
    "(9, 38, 3, 2, 152, True)": 1,
    "(9, 37, 3, 2, 168, True)": 1,
    "(9, 37, 5, 2, 172, True)": 1,
    "(9, 37, 3, 2, 150, True)": 1,
    "(9, 36, 5, 2, 164, True)": 1,
    "(9, 34, 5, 1, 154, True)": 1,
    "(9, 35, 7, 1, 134, True)": 1,
    "(9, 38, 6, 1, 123, True)": 1,
    "(9, 36, 5, 1, 176, True)": 1,
    "(9, 36, 3, 1, 124, True)": 1,
    "(9, 39, 8, 1, 116, True)": 1,
    "(9, 38, 6, 1, 106, True)": 1,
    "(9, 39, 6, 1, 104, True)": 1,
    "(9, 33, 7, 2, 188, True)": 1,
    "(9, 35, 8, 1, 172, True)": 1,
    "(9, 34, 6, 1, 208, True)": 1,
    "(9, 35, 3, 2, 166, True)": 1,
    "(9, 37, 3, 2, 162, True)": 1,
    "(9, 39, 3, 2, 130, True)": 1,
    "(9, 39, 5, 2, 122, True)": 1,
    "(9, 40, 3, 2, 114, True)": 1,
    "(9, 41, 3, 2, 122, True)": 1,
    "(9, 40, 5, 2, 116, True)": 1,
    "(9, 41, 3, 2, 116, True)": 1,
    "(9, 34, 3, 2, 192, True)": 1,
    "(9, 35, 0, 2, 176, True)": 1,
    "(9, 36, 6, 1, 160, True)": 2,
    "(9, 35, 3, 2, 218, True)": 1
  },
  "joint_invariants": {
    "(7, (26, 0, 16), (25, 3, 4))": 277,
    "(8, (28, 6, 1), (31, 0, 4))": 56,
    "(9, (34, 3, 1), (32, 6, 1))": 46,
    "(8, (29, 3, 2), (29, 3, 2))": 75,
    "(9, (34, 3, 1), (33, 3, 1))": 7,
    "(9, (34, 3, 1), (35, 6, 1))": 11,
    "(9, (36, 6, 1), (34, 3, 1))": 4,
    "(9, (34, 3, 1), (34, 6, 1))": 28,
    "(9, (35, 6, 1), (34, 3, 1))": 7,
    "(8, (30, 6, 1), (31, 0, 4))": 2,
    "(9, (35, 0, 2), (35, 6, 1))": 26,
    "(8, (29, 0, 8), (28, 5, 2))": 30,
    "(9, (35, 0, 2), (31, 8, 1))": 54,
    "(9, (35, 0, 2), (33, 8, 1))": 22,
    "(9, (35, 0, 2), (34, 6, 1))": 19,
    "(9, (35, 0, 2), (35, 3, 1))": 9,
    "(9, (35, 0, 2), (36, 3, 1))": 7,
    "(9, (35, 0, 2), (38, 3, 1))": 3,
    "(9, (35, 0, 2), (37, 5, 1))": 3,
    "(9, (38, 3, 1), (35, 0, 2))": 2,
    "(9, (33, 0, 4), (31, 7, 1))": 18,
    "(9, (33, 0, 4), (33, 7, 1))": 8,
    "(9, (33, 0, 4), (34, 6, 1))": 7,
    "(9, (33, 0, 4), (36, 7, 1))": 1,
    "(9, (33, 0, 4), (37, 6, 1))": 3,
    "(9, (33, 0, 4), (35, 6, 1))": 5,
    "(9, (33, 0, 4), (38, 6, 1))": 5,
    "(9, (37, 5, 1), (33, 0, 4))": 1,
    "(8, (31, 0, 4), (28, 6, 1))": 195,
    "(9, (35, 8, 1), (35, 0, 2))": 5,
    "(9, (37, 0, 2), (31, 8, 1))": 54,
    "(9, (37, 0, 2), (32, 6, 1))": 50,
    "(9, (37, 0, 2), (33, 3, 1))": 27,
    "(9, (37, 0, 2), (34, 6, 1))": 14,
    "(9, (37, 0, 2), (35, 3, 1))": 2,
    "(9, (36, 0, 1), (37, 0, 2))": 1,
    "(7, (25, 3, 4), (26, 0, 16))": 74,
    "(9, (35, 6, 1), (36, 3, 1))": 3,
    "(9, (32, 3, 2), (32, 5, 1))": 5,
    "(9, (32, 3, 2), (33, 3, 1))": 2,
    "(9, (32, 3, 2), (35, 6, 1))": 3,
    "(9, (32, 3, 2), (37, 6, 1))": 5,
    "(9, (32, 3, 2), (39, 6, 1))": 2,
    "(9, (32, 3, 2), (40, 6, 1))": 1,
    "(9, (32, 3, 2), (41, 6, 1))": 2,
    "(9, (32, 3, 2), (42, 6, 1))": 2,
    "(9, (32, 3, 2), (43, 6, 1))": 2,
    "(9, (32, 3, 2), (42, 5, 1))": 1,
    "(9, (42, 6, 1), (32, 3, 2))": 1,
    "(9, (31, 8, 1), (35, 0, 2))": 14,
    "(9, (34, 3, 1), (35, 3, 1))": 8,
    "(9, (36, 6, 1), (35, 0, 2))": 5,
    "(9, (37, 0, 2), (33, 8, 1))": 17,
    "(9, (37, 0, 2), (35, 8, 1))": 1,
    "(9, (32, 3, 2), (32, 6, 1))": 4,
    "(9, (32, 3, 2), (36, 5, 1))": 1,
    "(9, (32, 3, 2), (38, 6, 1))": 2,
    "(9, (40, 6, 1), (32, 3, 2))": 1,
    "(9, (32, 6, 1), (34, 3, 2))": 20,
    "(9, (35, 0, 2), (32, 6, 1))": 39,
    "(9, (35, 0, 2), (32, 3, 1))": 1,
    "(9, (35, 0, 2), (33, 6, 1))": 2,
    "(9, (35, 0, 2), (35, 8, 1))": 13,
    "(9, (34, 3, 1), (36, 5, 1))": 4,
    "(9, (34, 3, 1), (34, 3, 1))": 1,
    "(9, (34, 0, 1), (37, 0, 2))": 3,
    "(9, (37, 3, 1), (31, 9, 1))": 48,
    "(9, (37, 3, 1), (32, 6, 1))": 42,
    "(9, (37, 3, 1), (33, 3, 1))": 22,
    "(9, (37, 3, 1), (34, 6, 1))": 15,
    "(9, (37, 3, 1), (33, 9, 1))": 10,
    "(9, (37, 0, 2), (34, 0, 1))": 4,
    "(9, (33, 3, 1), (37, 0, 2))": 5,
    "(9, (33, 8, 1), (37, 0, 2))": 3,
    "(8, (28, 5, 2), (29, 0, 8))": 5,
    "(9, (32, 5, 2), (32, 3, 1))": 1,
    "(9, (32, 5, 2), (35, 5, 1))": 1,
    "(9, (32, 5, 2), (36, 3, 1))": 1,
    "(9, (32, 5, 2), (37, 5, 1))": 1,
    "(9, (38, 3, 1), (32, 5, 2))": 1,
    "(9, (38, 3, 1), (33, 3, 2))": 1,
    "(9, (34, 5, 2), (38, 3, 1))": 2,
    "(9, (34, 5, 2), (37, 5, 1))": 1,
    "(9, (34, 5, 2), (37, 0, 1))": 1,
    "(9, (32, 6, 1), (37, 3, 1))": 18,
    "(9, (32, 6, 1), (34, 3, 1))": 39,
    "(9, (32, 6, 1), (36, 3, 1))": 15,
    "(9, (34, 3, 1), (35, 3, 2))": 5,
    "(9, (34, 3, 1), (36, 6, 1))": 2,
    "(9, (37, 0, 2), (34, 0, 2))": 2,
    "(9, (33, 0, 4), (32, 6, 1))": 7,
    "(9, (34, 6, 1), (33, 0, 4))": 3,
    "(9, (34, 6, 1), (34, 3, 1))": 9,
    "(9, (34, 6, 1), (35, 0, 2))": 8,
    "(9, (31, 8, 1), (37, 0, 2))": 15,
    "(8, (29, 0, 8), (27, 5, 2))": 5,
    "(9, (35, 0, 2), (30, 8, 1))": 7,
    "(9, (33, 3, 1), (35, 0, 2))": 4,
    "(9, (33, 9, 1), (37, 3, 1))": 3,
    "(9, (32, 6, 1), (33, 0, 4))": 6,
    "(9, (32, 6, 1), (35, 3, 2))": 3,
    "(9, (36, 0, 2), (32, 6, 1))": 2,
    "(9, (36, 0, 2), (33, 3, 2))": 1,
    "(9, (34, 3, 2), (32, 6, 1))": 31,
    "(9, (34, 3, 2), (34, 6, 1))": 17,
    "(9, (34, 3, 2), (36, 5, 1))": 4,
    "(9, (34, 6, 1), (34, 3, 2))": 8,
    "(9, (34, 6, 1), (36, 3, 2))": 2,
    "(9, (33, 3, 1), (34, 3, 1))": 7,
    "(9, (33, 3, 1), (36, 3, 1))": 5,
    "(9, (33, 3, 1), (38, 5, 1))": 7,
    "(9, (33, 3, 1), (39, 3, 1))": 4,
    "(9, (33, 3, 1), (40, 5, 1))": 2,
    "(9, (36, 3, 1), (32, 6, 1))": 3,
    "(9, (36, 3, 1), (34, 6, 1))": 4,
    "(9, (36, 3, 1), (35, 6, 1))": 2,
    "(8, (30, 0, 4), (31, 3, 2))": 1,
    "(9, (32, 0, 4), (34, 5, 2))": 1,
    "(9, (36, 3, 2), (32, 0, 4))": 1,
    "(9, (36, 3, 2), (32, 3, 2))": 1,
    "(9, (32, 6, 1), (37, 0, 2))": 8,
    "(9, (32, 5, 1), (35, 0, 2))": 3,
    "(9, (32, 6, 1), (38, 5, 1))": 7,
    "(9, (32, 6, 1), (39, 3, 1))": 9,
    "(9, (38, 3, 1), (32, 6, 1))": 2,
    "(9, (38, 3, 1), (33, 3, 1))": 3,
    "(9, (34, 3, 2), (35, 3, 1))": 4,
    "(9, (34, 3, 2), (36, 3, 1))": 4,
    "(9, (34, 3, 2), (35, 0, 2))": 2,
    "(9, (32, 6, 1), (37, 5, 1))": 10,
    "(9, (33, 3, 1), (37, 3, 1))": 10,
    "(9, (33, 3, 1), (38, 3, 1))": 1,
    "(9, (33, 3, 1), (39, 5, 1))": 2,
    "(7, (26, 0, 16), (26, 0, 8))": 1,
    "(8, (31, 0, 4), (29, 3, 2))": 5,
    "(9, (37, 3, 2), (32, 6, 1))": 6,
    "(9, (37, 3, 2), (33, 8, 1))": 2,
    "(9, (34, 6, 1), (37, 3, 2))": 1,
    "(9, (37, 6, 1), (34, 3, 2))": 1,
    "(9, (31, 5, 1), (35, 0, 2))": 1,
    "(9, (32, 6, 1), (35, 0, 2))": 13,
    "(9, (34, 3, 2), (33, 3, 1))": 9,
    "(8, (30, 0, 4), (29, 3, 2))": 1,
    "(9, (36, 5, 1), (33, 0, 4))": 1,
    "(9, (36, 5, 1), (35, 3, 2))": 1,
    "(9, (36, 5, 1), (36, 0, 2))": 1,
    "(9, (37, 3, 1), (35, 3, 1))": 1,
    "(9, (32, 5, 1), (32, 3, 2))": 1,
    "(9, (32, 5, 1), (34, 3, 2))": 1,
    "(9, (35, 3, 2), (32, 5, 1))": 1,
    "(9, (35, 3, 2), (34, 6, 1))": 2,
    "(9, (35, 3, 2), (35, 6, 1))": 1,
    "(9, (35, 3, 2), (36, 3, 1))": 1,
    "(9, (33, 8, 1), (35, 0, 2))": 7,
    "(8, (31, 0, 4), (30, 6, 1))": 1,
    "(9, (37, 3, 2), (34, 6, 1))": 2,
    "(9, (36, 3, 1), (34, 3, 1))": 1,
    "(9, (35, 0, 2), (37, 6, 1))": 14,
    "(9, (34, 3, 2), (35, 6, 1))": 10,
    "(9, (34, 3, 2), (37, 6, 1))": 3,
    "(9, (34, 3, 2), (38, 6, 1))": 1,
    "(9, (38, 3, 1), (34, 0, 2))": 1,
    "(9, (32, 6, 1), (38, 3, 1))": 7,
    "(9, (38, 5, 1), (32, 6, 1))": 6,
    "(9, (38, 5, 1), (33, 3, 1))": 3,
    "(9, (38, 5, 1), (34, 6, 1))": 1,
    "(9, (32, 3, 2), (32, 5, 2))": 3,
    "(9, (32, 3, 2), (34, 5, 2))": 2,
    "(9, (32, 3, 2), (35, 5, 2))": 3,
    "(9, (34, 5, 2), (32, 3, 2))": 3,
    "(9, (34, 5, 2), (34, 3, 2))": 1,
    "(9, (35, 0, 2), (33, 3, 1))": 18,
    "(9, (35, 0, 2), (36, 6, 1))": 5,
    "(9, (35, 0, 2), (38, 8, 1))": 2,
    "(9, (38, 0, 1), (32, 6, 1))": 3,
    "(8, (33, 0, 2), (29, 3, 2))": 2,
    "(9, (39, 3, 1), (32, 6, 1))": 2,
    "(9, (33, 3, 1), (34, 3, 2))": 3,
    "(9, (33, 3, 2), (32, 3, 2))": 1,
    "(9, (34, 3, 2), (33, 3, 2))": 2,
    "(9, (34, 0, 2), (34, 3, 2))": 2,
    "(9, (34, 0, 2), (36, 3, 2))": 2,
    "(9, (34, 0, 2), (37, 3, 2))": 3,
    "(9, (34, 0, 2), (38, 3, 2))": 1,
    "(9, (34, 0, 2), (37, 0, 2))": 2,
    "(9, (31, 0, 4), (30, 7, 2))": 1,
    "(9, (31, 5, 2), (31, 0, 4))": 1,
    "(9, (35, 6, 1), (35, 0, 2))": 6,
    "(9, (35, 0, 2), (34, 8, 1))": 13,
    "(9, (35, 0, 2), (36, 8, 1))": 13,
    "(9, (35, 3, 1), (35, 0, 2))": 2,
    "(9, (35, 3, 1), (37, 3, 2))": 1,
    "(9, (32, 5, 2), (32, 3, 2))": 3,
    "(9, (32, 5, 2), (32, 0, 4))": 1,
    "(9, (34, 6, 1), (37, 0, 2))": 5,
    "(9, (32, 6, 1), (40, 5, 1))": 4,
    "(9, (32, 6, 1), (39, 5, 1))": 5,
    "(9, (32, 6, 1), (36, 5, 2))": 3,
    "(9, (38, 8, 1), (35, 0, 2))": 2,
    "(8, (29, 0, 8), (29, 3, 2))": 1,
    "(9, (33, 0, 4), (36, 5, 1))": 1,
    "(9, (33, 0, 4), (33, 3, 1))": 3,
    "(9, (33, 0, 4), (34, 3, 1))": 1,
    "(9, (33, 0, 4), (37, 5, 1))": 2,
    "(9, (33, 0, 4), (39, 6, 1))": 3,
    "(9, (39, 6, 1), (33, 0, 4))": 1,
    "(9, (34, 6, 1), (37, 3, 1))": 4,
    "(9, (31, 9, 1), (37, 3, 1))": 12,
    "(9, (37, 3, 2), (33, 3, 1))": 6,
    "(9, (37, 3, 2), (34, 0, 2))": 1,
    "(8, (29, 3, 2), (30, 0, 4))": 2,
    "(9, (33, 3, 2), (34, 3, 2))": 1,
    "(9, (33, 3, 2), (36, 3, 2))": 2,
    "(9, (34, 3, 1), (33, 3, 2))": 3,
    "(9, (34, 3, 1), (34, 0, 2))": 1,
    "(9, (34, 3, 1), (37, 3, 2))": 1,
    "(9, (38, 3, 2), (34, 3, 1))": 1,
    "(9, (38, 3, 2), (35, 0, 2))": 1,
    "(9, (38, 3, 2), (37, 3, 1))": 1,
    "(9, (38, 3, 2), (36, 3, 1))": 1,
    "(9, (34, 3, 1), (37, 6, 1))": 6,
    "(9, (33, 0, 4), (32, 5, 1))": 4,
    "(9, (33, 0, 4), (35, 5, 1))": 3,
    "(9, (37, 6, 1), (33, 0, 4))": 4,
    "(9, (32, 5, 2), (33, 0, 2))": 1,
    "(9, (32, 5, 2), (35, 3, 2))": 1,
    "(9, (32, 5, 2), (35, 0, 2))": 1,
    "(9, (35, 3, 2), (32, 5, 2))": 2,
    "(9, (35, 3, 2), (33, 3, 2))": 1,
    "(9, (34, 5, 2), (35, 3, 2))": 1,
    "(9, (34, 5, 2), (33, 0, 2))": 1,
    "(9, (30, 8, 1), (35, 0, 2))": 4,
    "(8, (31, 0, 4), (29, 3, 1))": 1,
    "(9, (35, 0, 2), (38, 6, 1))": 6,
    "(9, (32, 6, 1), (36, 3, 2))": 10,
    "(9, (32, 6, 1), (38, 5, 2))": 5,
    "(9, (37, 3, 1), (33, 3, 2))": 2,
    "(9, (37, 3, 1), (34, 0, 2))": 2,
    "(9, (37, 3, 1), (35, 3, 2))": 2,
    "(9, (37, 3, 1), (36, 0, 2))": 1,
    "(9, (36, 0, 2), (37, 3, 1))": 1,
    "(9, (35, 0, 2), (37, 3, 1))": 1,
    "(9, (39, 3, 1), (35, 0, 2))": 2,
    "(9, (37, 5, 1), (32, 6, 1))": 3,
    "(9, (37, 5, 1), (33, 3, 1))": 3,
    "(9, (37, 5, 1), (34, 0, 2))": 2,
    "(9, (37, 5, 1), (34, 6, 1))": 1,
    "(9, (32, 6, 1), (40, 3, 1))": 3,
    "(9, (35, 0, 2), (32, 5, 1))": 7,
    "(9, (35, 3, 2), (36, 5, 1))": 1,
    "(9, (35, 3, 2), (37, 6, 1))": 2,
    "(9, (35, 3, 2), (36, 3, 2))": 1,
    "(9, (33, 3, 1), (37, 5, 1))": 1,
    "(9, (37, 3, 1), (35, 6, 1))": 2,
    "(9, (37, 3, 1), (36, 3, 1))": 2,
    "(9, (37, 3, 1), (37, 0, 2))": 1,
    "(9, (36, 3, 2), (32, 6, 1))": 7,
    "(9, (36, 3, 2), (33, 3, 1))": 4,
    "(9, (33, 6, 1), (36, 3, 2))": 1,
    "(9, (32, 6, 1), (37, 3, 2))": 7,
    "(9, (36, 0, 2), (33, 3, 1))": 1,
    "(9, (34, 6, 1), (36, 0, 2))": 1,
    "(8, (29, 3, 2), (32, 3, 2))": 2,
    "(9, (36, 6, 1), (36, 3, 1))": 1,
    "(9, (33, 0, 4), (30, 7, 1))": 4,
    "(9, (34, 7, 1), (33, 0, 4))": 1,
    "(9, (34, 0, 1), (34, 3, 2))": 1,
    "(9, (34, 0, 1), (33, 0, 4))": 1,
    "(9, (34, 0, 1), (35, 3, 2))": 2,
    "(9, (34, 0, 1), (36, 3, 2))": 1,
    "(9, (32, 3, 2), (34, 5, 1))": 1,
    "(9, (32, 3, 2), (36, 6, 1))": 2,
    "(9, (34, 6, 1), (32, 3, 2))": 3,
    "(9, (36, 3, 1), (34, 3, 2))": 1,
    "(9, (34, 3, 2), (36, 6, 1))": 2,
    "(9, (34, 3, 2), (34, 0, 1))": 1,
    "(9, (35, 3, 1), (34, 3, 2))": 1,
    "(9, (35, 0, 2), (31, 5, 1))": 1,
    "(9, (35, 0, 2), (36, 3, 2))": 4,
    "(9, (35, 0, 2), (37, 5, 2))": 3,
    "(9, (35, 0, 2), (35, 3, 2))": 2,
    "(9, (35, 6, 1), (32, 3, 2))": 3,
    "(9, (36, 6, 1), (34, 3, 2))": 3,
    "(9, (36, 6, 1), (35, 3, 2))": 1,
    "(9, (34, 3, 2), (34, 0, 2))": 2,
    "(8, (29, 0, 8), (32, 3, 2))": 1,
    "(8, (29, 3, 4), (29, 3, 4))": 6,
    "(9, (32, 3, 4), (31, 5, 2))": 1,
    "(9, (33, 3, 2), (32, 3, 4))": 1,
    "(9, (33, 3, 2), (32, 0, 4))": 1,
    "(9, (33, 3, 2), (33, 3, 4))": 2,
    "(9, (33, 3, 2), (33, 0, 4))": 2,
    "(9, (33, 0, 4), (35, 7, 1))": 3,
    "(9, (37, 7, 1), (33, 0, 4))": 1,
    "(9, (32, 3, 1), (32, 5, 2))": 3,
    "(8, (29, 3, 2), (29, 0, 8))": 1,
    "(9, (32, 3, 2), (34, 6, 1))": 5,
    "(9, (32, 3, 2), (31, 5, 1))": 3,
    "(9, (34, 3, 2), (34, 3, 1))": 2,
    "(9, (35, 0, 2), (34, 5, 1))": 5,
    "(9, (33, 0, 4), (34, 7, 1))": 2,
    "(9, (33, 0, 4), (39, 7, 1))": 2,
    "(9, (33, 0, 4), (38, 7, 1))": 1,
    "(9, (33, 0, 4), (40, 6, 1))": 2,
    "(9, (40, 6, 1), (33, 0, 4))": 1,
    "(9, (35, 0, 2), (35, 5, 1))": 1,
    "(9, (37, 5, 1), (32, 3, 2))": 1,
    "(9, (33, 0, 4), (39, 5, 1))": 1,
    "(9, (33, 0, 4), (41, 6, 1))": 1,
    "(9, (42, 6, 1), (33, 0, 4))": 1,
    "(9, (34, 3, 2), (42, 6, 1))": 1,
    "(9, (34, 3, 2), (41, 6, 1))": 1,
    "(9, (42, 6, 1), (34, 3, 2))": 1,
    "(8, (27, 5, 2), (29, 0, 8))": 2,
    "(9, (35, 6, 1), (34, 3, 2))": 1,
    "(9, (35, 6, 1), (35, 3, 2))": 2,
    "(9, (31, 0, 4), (31, 7, 2))": 2,
    "(9, (31, 0, 4), (32, 5, 2))": 1,
    "(9, (31, 0, 4), (33, 3, 2))": 1,
    "(9, (31, 0, 4), (35, 3, 2))": 1,
    "(9, (31, 0, 4), (36, 3, 2))": 1,
    "(9, (31, 0, 4), (37, 3, 2))": 1,
    "(9, (38, 3, 2), (31, 0, 4))": 1,
    "(8, (29, 3, 1), (31, 0, 4))": 2,
    "(9, (35, 3, 1), (34, 3, 1))": 3,
    "(8, (30, 0, 2), (31, 0, 4))": 2,
    "(9, (33, 0, 2), (34, 3, 2))": 1,
    "(9, (33, 0, 2), (36, 3, 2))": 1,
    "(9, (34, 3, 1), (38, 3, 1))": 3,
    "(9, (34, 3, 1), (36, 3, 1))": 4,
    "(9, (36, 3, 1), (33, 3, 1))": 2,
    "(9, (36, 3, 1), (35, 3, 2))": 1,
    "(9, (33, 0, 4), (36, 3, 1))": 1,
    "(9, (33, 0, 4), (37, 3, 1))": 1,
    "(9, (35, 3, 2), (32, 6, 1))": 2,
    "(8, (29, 3, 2), (31, 0, 4))": 2,
    "(9, (33, 3, 2), (34, 3, 1))": 1,
    "(9, (36, 3, 1), (33, 3, 2))": 1,
    "(9, (34, 6, 1), (36, 3, 1))": 4,
    "(9, (37, 6, 1), (34, 3, 1))": 2,
    "(8, (31, 3, 1), (31, 0, 4))": 1,
    "(9, (36, 6, 1), (36, 3, 2))": 1,
    "(9, (33, 0, 4), (34, 5, 1))": 2,
    "(9, (33, 3, 1), (36, 3, 2))": 2,
    "(9, (33, 3, 1), (35, 3, 2))": 2,
    "(9, (35, 3, 2), (32, 3, 1))": 1,
    "(9, (32, 3, 2), (33, 5, 2))": 3,
    "(9, (34, 5, 2), (32, 0, 4))": 1,
    "(9, (33, 0, 4), (36, 6, 1))": 2,
    "(9, (33, 0, 4), (37, 7, 1))": 1,
    "(9, (33, 0, 4), (40, 5, 1))": 1,
    "(9, (41, 6, 1), (33, 0, 4))": 1,
    "(9, (32, 6, 1), (39, 3, 2))": 1,
    "(9, (34, 0, 2), (34, 3, 1))": 2,
    "(9, (34, 0, 2), (36, 3, 1))": 2,
    "(9, (35, 0, 2), (39, 6, 1))": 2,
    "(9, (37, 3, 2), (35, 3, 1))": 1,
    "(9, (35, 6, 1), (37, 3, 2))": 1,
    "(9, (35, 6, 1), (39, 3, 2))": 1,
    "(9, (32, 3, 1), (33, 3, 2))": 1,
    "(9, (32, 3, 1), (35, 3, 2))": 4,
    "(9, (32, 3, 1), (36, 3, 2))": 3,
    "(9, (32, 3, 1), (37, 5, 2))": 1,
    "(9, (32, 3, 1), (38, 5, 2))": 1,
    "(9, (32, 3, 1), (40, 5, 2))": 6,
    "(9, (32, 3, 1), (39, 5, 2))": 3,
    "(9, (32, 3, 1), (39, 3, 2))": 3,
    "(9, (32, 3, 1), (41, 3, 2))": 2,
    "(9, (32, 3, 1), (41, 5, 2))": 4,
    "(9, (32, 3, 1), (40, 3, 2))": 2,
    "(9, (37, 3, 1), (34, 0, 1))": 3,
    "(9, (35, 3, 1), (37, 3, 1))": 2,
    "(9, (32, 3, 2), (33, 3, 2))": 1,
    "(9, (32, 3, 2), (34, 3, 2))": 1,
    "(9, (33, 5, 2), (32, 3, 2))": 1,
    "(9, (33, 5, 2), (33, 0, 2))": 1,
    "(9, (32, 5, 2), (34, 3, 2))": 2,
    "(9, (33, 3, 2), (35, 3, 2))": 1,
    "(9, (33, 0, 4), (35, 3, 1))": 1,
    "(9, (31, 7, 1), (33, 0, 4))": 3,
    "(9, (31, 7, 2), (31, 0, 4))": 1,
    "(9, (36, 8, 1), (35, 0, 2))": 1,
    "(9, (36, 3, 1), (35, 3, 1))": 1,
    "(9, (36, 3, 1), (36, 3, 1))": 1,
    "(9, (36, 3, 1), (37, 0, 1))": 1,
    "(9, (32, 3, 1), (34, 3, 2))": 2,
    "(9, (32, 3, 1), (35, 0, 2))": 1,
    "(9, (34, 0, 1), (37, 3, 1))": 2,
    "(9, (34, 0, 2), (35, 0, 2))": 1,
    "(9, (34, 0, 2), (37, 3, 1))": 2,
    "(9, (37, 5, 2), (35, 0, 2))": 1,
    "(9, (32, 3, 2), (34, 3, 1))": 1,
    "(9, (38, 6, 1), (32, 3, 2))": 1,
    "(9, (36, 3, 2), (33, 0, 2))": 1,
    "(9, (36, 3, 2), (34, 3, 1))": 1,
    "(9, (36, 3, 2), (35, 0, 1))": 1,
    "(9, (34, 3, 1), (36, 3, 2))": 1,
    "(9, (35, 3, 1), (36, 3, 1))": 2,
    "(9, (37, 6, 1), (35, 0, 2))": 3,
    "(8, (29, 3, 2), (31, 3, 2))": 1,
    "(9, (34, 3, 1), (39, 6, 1))": 1,
    "(9, (39, 3, 1), (33, 3, 1))": 1,
    "(9, (35, 3, 1), (37, 0, 2))": 2,
    "(9, (32, 6, 1), (36, 0, 2))": 1,
    "(9, (35, 0, 2), (33, 0, 2))": 1,
    "(9, (31, 5, 1), (32, 3, 2))": 1,
    "(9, (31, 5, 1), (34, 3, 2))": 1,
    "(9, (36, 5, 1), (32, 3, 2))": 1,
    "(9, (34, 3, 2), (39, 6, 1))": 1,
    "(9, (32, 6, 1), (37, 5, 2))": 1,
    "(9, (34, 3, 1), (37, 3, 1))": 1,
    "(9, (35, 3, 1), (38, 5, 1))": 1,
    "(9, (38, 5, 1), (35, 3, 1))": 1,
    "(8, (29, 0, 8), (31, 5, 2))": 1,
    "(9, (35, 0, 2), (34, 0, 2))": 1,
    "(9, (34, 3, 1), (35, 0, 2))": 1,
    "(8, (30, 0, 4), (29, 3, 4))": 1,
    "(9, (36, 3, 2), (34, 0, 2))": 1,
    "(9, (34, 8, 1), (35, 0, 2))": 1,
    "(8, (31, 0, 4), (30, 0, 2))": 1,
    "(9, (38, 0, 1), (34, 6, 1))": 1,
    "(9, (32, 5, 1), (33, 0, 4))": 1,
    "(9, (33, 3, 1), (33, 0, 4))": 2,
    "(9, (38, 3, 1), (32, 3, 2))": 1,
    "(9, (32, 6, 1), (39, 5, 2))": 1,
    "(9, (38, 5, 2), (32, 6, 1))": 1,
    "(9, (38, 5, 2), (33, 3, 1))": 1,
    "(9, (38, 5, 2), (34, 6, 1))": 1,
    "(9, (36, 5, 2), (32, 6, 1))": 1,
    "(9, (36, 5, 2), (33, 3, 1))": 1,
    "(9, (36, 5, 2), (34, 6, 1))": 1,
    "(8, (31, 3, 2), (31, 3, 2))": 1,
    "(9, (34, 6, 1), (34, 5, 2))": 1,
    "(9, (34, 6, 1), (35, 3, 2))": 1,
    "(9, (35, 0, 2), (35, 5, 2))": 1,
    "(9, (35, 0, 2), (38, 3, 2))": 2,
    "(9, (35, 0, 2), (37, 3, 2))": 2,
    "(9, (36, 5, 2), (35, 0, 2))": 1,
    "(9, (36, 5, 1), (34, 3, 2))": 1,
    "(9, (36, 5, 1), (35, 0, 2))": 1,
    "(9, (36, 3, 2), (34, 6, 1))": 1,
    "(9, (36, 3, 2), (35, 3, 1))": 1,
    "(9, (36, 3, 2), (36, 3, 1))": 1,
    "(9, (36, 3, 2), (35, 6, 1))": 1,
    "(9, (38, 6, 1), (33, 0, 4))": 1,
    "(9, (34, 3, 1), (38, 6, 1))": 1,
    "(9, (35, 0, 2), (39, 8, 1))": 1,
    "(9, (33, 7, 2), (31, 0, 4))": 1,
    "(9, (35, 8, 1), (37, 0, 2))": 1,
    "(9, (35, 3, 2), (33, 3, 1))": 1,
    "(9, (35, 3, 2), (33, 6, 1))": 1,
    "(9, (32, 3, 1), (37, 3, 2))": 2,
    "(9, (35, 6, 1), (37, 3, 1))": 2,
    "(9, (32, 3, 1), (33, 5, 2))": 1,
    "(9, (41, 3, 2), (32, 3, 1))": 1,
    "(8, (31, 3, 2), (29, 3, 2))": 1,
    "(9, (34, 3, 2), (34, 3, 2))": 1
  },
  "examples": {
    "(7, (26, 0, 16), (25, 3, 4))": {
      "E": [
        0,
        3,
        6,
        5,
        20,
        23,
        18,
        17,
        48,
        51,
        54,
        53,
        36,
        39,
        34,
        33,
        96,
        41,
        102,
        47,
        116,
        61,
        114,
        59,
        80,
        25,
        86,
        31,
        68,
        13,
        66,
        11,
        64,
        9,
        70,
        15,
        84,
        29,
        82,
        27,
        112,
        57,
        118,
        63,
        100,
        45,
        98,
        43,
        32,
        35,
        38,
        37,
        52,
        55,
        50,
        49,
        16,
        19,
        22,
        21,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        13,
        23,
        22,
        28,
        29,
        24,
        25,
        19,
        18,
        55,
        54,
        60,
        61,
        56,
        57,
        51,
        50,
        40,
        41,
        35,
        34,
        39,
        38,
        44,
        45,
        127,
        126,
        116,
        117,
        112,
        113,
        123,
        122,
        96,
        97,
        107,
        106,
        111,
        110,
        100,
        101,
        72,
        73,
        75,
        74,
        79,
        78,
        68,
        69,
        95,
        94,
        84,
        85,
        80,
        81,
        91,
        90
      ],
      "E_complement": [
        72
      ],
      "Lambda_complement": [
        8
      ]
    },
    "(8, (28, 6, 1), (31, 0, 4))": {
      "E": [
        0,
        3,
        102,
        101,
        44,
        47,
        106,
        105,
        56,
        59,
        126,
        125,
        52,
        55,
        114,
        113,
        144,
        147,
        214,
        149,
        156,
        159,
        218,
        217,
        136,
        139,
        206,
        205,
        132,
        199,
        194,
        193,
        224,
        227,
        166,
        165,
        236,
        239,
        170,
        169,
        248,
        251,
        190,
        189,
        244,
        247,
        178,
        177,
        112,
        115,
        22,
        85,
        92,
        95,
        26,
        25,
        72,
        75,
        14,
        13,
        68,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        14,
        12,
        13,
        8,
        9,
        11,
        10,
        31,
        33,
        28,
        34,
        24,
        38,
        27,
        37,
        16,
        46,
        19,
        45,
        23,
        41,
        20,
        42,
        67,
        125,
        156,
        162,
        152,
        166,
        71,
        121,
        144,
        174,
        79,
        113,
        75,
        117,
        148,
        170,
        92,
        93,
        131,
        130,
        135,
        134,
        88,
        89,
        143,
        142,
        80,
        81,
        84,
        85,
        139,
        138
      ],
      "E_complement": [
        16,
        64
      ],
      "Lambda_complement": [
        48,
        208
      ]
    },
    "(9, (34, 3, 1), (32, 6, 1))": {
      "E": [
        0,
        3,
        428,
        389,
        404,
        407,
        56,
        17,
        464,
        467,
        86,
        85,
        68,
        71,
        450,
        449,
        192,
        73,
        326,
        463,
        340,
        477,
        210,
        91,
        314,
        409,
        150,
        31,
        174,
        13,
        258,
        395,
        128,
        9,
        134,
        15,
        148,
        29,
        146,
        27,
        208,
        89,
        214,
        95,
        196,
        77,
        194,
        75,
        64,
        67,
        70,
        69,
        84,
        87,
        82,
        81,
        16,
        19,
        22,
        21,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        13,
        23,
        22,
        60,
        61,
        24,
        25,
        19,
        18,
        87,
        86,
        124,
        145,
        88,
        89,
        83,
        82,
        104,
        105,
        67,
        66,
        71,
        170,
        76,
        77,
        479,
        478,
        500,
        501,
        496,
        497,
        507,
        506,
        480,
        481,
        459,
        458,
        495,
        494,
        484,
        485,
        392,
        393,
        395,
        358,
        431,
        430,
        420,
        421,
        415,
        414,
        436,
        437,
        432,
        349,
        443,
        442
      ],
      "E_complement": [
        32,
        136,
        264
      ],
      "Lambda_complement": [
        8,
        32,
        196
      ]
    },
    "(8, (29, 3, 2), (29, 3, 2))": {
      "E": [
        0,
        5,
        92,
        89,
        18,
        23,
        84,
        81,
        42,
        47,
        118,
        115,
        34,
        39,
        100,
        97,
        186,
        191,
        230,
        163,
        178,
        183,
        244,
        241,
        144,
        149,
        204,
        201,
        130,
        199,
        196,
        193,
        192,
        197,
        156,
        153,
        210,
        215,
        148,
        145,
        234,
        239,
        182,
        179,
        226,
        231,
        164,
        161,
        122,
        127,
        38,
        99,
        114,
        119,
        52,
        49,
        80,
        85,
        12,
        9,
        66,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        14,
        13,
        11,
        23,
        22,
        18,
        19,
        24,
        25,
        29,
        28,
        55,
        54,
        50,
        51,
        56,
        57,
        61,
        60,
        39,
        33,
        37,
        36,
        40,
        46,
        42,
        43,
        69,
        68,
        178,
        179,
        184,
        185,
        79,
        78,
        160,
        161,
        87,
        86,
        93,
        92,
        170,
        171,
        114,
        115,
        133,
        132,
        143,
        142,
        120,
        121,
        151,
        150,
        96,
        97,
        106,
        107,
        157,
        156
      ],
      "E_complement": [
        10,
        64
      ],
      "Lambda_complement": [
        7,
        194
      ]
    },
    "(9, (34, 3, 1), (33, 3, 1))": {
      "E": [
        0,
        69,
        156,
        217,
        82,
        87,
        212,
        209,
        42,
        47,
        182,
        179,
        98,
        39,
        228,
        161,
        314,
        383,
        422,
        355,
        306,
        311,
        436,
        433,
        336,
        341,
        460,
        457,
        322,
        391,
        452,
        385,
        384,
        389,
        284,
        281,
        402,
        471,
        276,
        337,
        490,
        431,
        374,
        307,
        482,
        487,
        356,
        353,
        250,
        255,
        102,
        227,
        178,
        247,
        52,
        113,
        208,
        149,
        76,
        9,
        130,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        14,
        13,
        11,
        23,
        52,
        18,
        19,
        24,
        59,
        29,
        74,
        55,
        54,
        100,
        17,
        56,
        57,
        61,
        30,
        39,
        33,
        37,
        36,
        40,
        46,
        42,
        43,
        133,
        132,
        306,
        357,
        312,
        313,
        143,
        142,
        288,
        289,
        151,
        150,
        157,
        156,
        298,
        299,
        178,
        179,
        261,
        260,
        271,
        270,
        184,
        185,
        279,
        278,
        160,
        161,
        170,
        171,
        331,
        284
      ],
      "E_complement": [
        10,
        16,
        100
      ],
      "Lambda_complement": [
        7,
        81,
        386
      ]
    },
    "(9, (34, 3, 1), (35, 6, 1))": {
      "E": [
        0,
        69,
        156,
        217,
        82,
        87,
        212,
        209,
        42,
        47,
        182,
        179,
        98,
        39,
        228,
        161,
        314,
        383,
        422,
        355,
        306,
        311,
        436,
        433,
        336,
        341,
        460,
        457,
        322,
        391,
        452,
        385,
        384,
        389,
        284,
        281,
        402,
        471,
        276,
        337,
        490,
        431,
        374,
        307,
        482,
        487,
        356,
        353,
        250,
        255,
        102,
        227,
        178,
        247,
        52,
        113,
        208,
        149,
        76,
        9,
        130,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        14,
        13,
        11,
        23,
        52,
        18,
        19,
        24,
        59,
        29,
        74,
        55,
        54,
        100,
        17,
        56,
        57,
        61,
        30,
        39,
        33,
        37,
        36,
        40,
        46,
        42,
        43,
        133,
        132,
        306,
        357,
        312,
        313,
        143,
        142,
        288,
        289,
        151,
        262,
        157,
        156,
        298,
        187,
        178,
        291,
        261,
        260,
        271,
        158,
        184,
        185,
        279,
        278,
        160,
        161,
        170,
        171,
        331,
        284
      ],
      "E_complement": [
        10,
        16,
        100
      ],
      "Lambda_complement": [
        7,
        81,
        400
      ]
    },
    "(9, (36, 6, 1), (34, 3, 1))": {
      "E": [
        0,
        7,
        156,
        397,
        428,
        427,
        304,
        33,
        480,
        91,
        122,
        109,
        76,
        503,
        470,
        453,
        208,
        199,
        334,
        241,
        380,
        363,
        230,
        349,
        54,
        295,
        170,
        173,
        410,
        139,
        262,
        257,
        128,
        135,
        138,
        137,
        172,
        171,
        166,
        161,
        224,
        231,
        234,
        209,
        204,
        203,
        198,
        253,
        64,
        123,
        74,
        77,
        108,
        87,
        102,
        97,
        32,
        39,
        42,
        45,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        10,
        22,
        25,
        37,
        42,
        38,
        41,
        48,
        49,
        35,
        34,
        107,
        106,
        104,
        161,
        112,
        127,
        99,
        108,
        64,
        79,
        67,
        76,
        75,
        130,
        88,
        89,
        491,
        484,
        488,
        487,
        480,
        481,
        499,
        498,
        448,
        449,
        451,
        450,
        475,
        468,
        456,
        455,
        398,
        385,
        397,
        330,
        411,
        410,
        392,
        393,
        427,
        426,
        424,
        425,
        430,
        361,
        445,
        434
      ],
      "E_complement": [
        4,
        16,
        264
      ],
      "Lambda_complement": [
        13,
        16,
        197
      ]
    },
    "(9, (34, 3, 1), (34, 6, 1))": {
      "E": [
        0,
        3,
        36,
        41,
        56,
        59,
        60,
        49,
        158,
        147,
        186,
        185,
        134,
        139,
        130,
        129,
        384,
        397,
        426,
        425,
        440,
        437,
        434,
        433,
        272,
        109,
        314,
        311,
        264,
        267,
        258,
        113,
        288,
        83,
        266,
        265,
        312,
        309,
        306,
        79,
        432,
        435,
        410,
        407,
        392,
        395,
        386,
        399,
        160,
        163,
        132,
        137,
        184,
        187,
        188,
        177,
        62,
        51,
        26,
        25,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        30,
        44,
        93,
        80,
        81,
        103,
        22,
        155,
        154,
        220,
        221,
        208,
        209,
        151,
        150,
        128,
        129,
        135,
        182,
        139,
        138,
        140,
        189,
        427,
        474,
        412,
        413,
        480,
        401,
        471,
        470,
        448,
        449,
        455,
        454,
        459,
        458,
        460,
        461,
        320,
        369,
        327,
        322,
        331,
        378,
        332,
        333,
        351,
        346,
        284,
        285,
        272,
        273,
        343,
        342
      ],
      "E_complement": [
        12,
        32,
        320
      ],
      "Lambda_complement": [
        4,
        48,
        64
      ]
    },
    "(9, (35, 6, 1), (34, 3, 1))": {
      "E": [
        0,
        3,
        420,
        393,
        424,
        427,
        34,
        33,
        96,
        77,
        144,
        105,
        72,
        75,
        184,
        65,
        192,
        195,
        202,
        201,
        232,
        235,
        226,
        225,
        176,
        163,
        298,
        83,
        280,
        267,
        130,
        507,
        122,
        131,
        138,
        137,
        82,
        171,
        162,
        161,
        224,
        227,
        362,
        361,
        328,
        331,
        194,
        193,
        64,
        313,
        474,
        487,
        488,
        145,
        114,
        97,
        14,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        46,
        40,
        41,
        48,
        53,
        35,
        34,
        111,
        106,
        104,
        105,
        100,
        97,
        115,
        114,
        64,
        230,
        71,
        66,
        91,
        90,
        76,
        238,
        495,
        333,
        488,
        489,
        500,
        497,
        483,
        325,
        448,
        449,
        455,
        450,
        459,
        458,
        476,
        473,
        384,
        385,
        387,
        390,
        411,
        410,
        392,
        397,
        427,
        430,
        424,
        425,
        416,
        421,
        435,
        434
      ],
      "E_complement": [
        4,
        16,
        384
      ],
      "Lambda_complement": [
        4,
        16,
        163
      ]
    },
    "(8, (30, 6, 1), (31, 0, 4))": {
      "E": [
        0,
        3,
        36,
        9,
        40,
        43,
        34,
        33,
        96,
        77,
        144,
        105,
        72,
        75,
        184,
        65,
        192,
        195,
        202,
        201,
        232,
        235,
        226,
        225,
        176,
        163,
        170,
        83,
        152,
        139,
        130,
        123,
        122,
        131,
        138,
        137,
        82,
        171,
        162,
        161,
        224,
        227,
        234,
        233,
        200,
        203,
        194,
        193,
        64,
        185,
        90,
        103,
        104,
        145,
        114,
        97,
        14,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        46,
        40,
        41,
        48,
        53,
        35,
        34,
        111,
        106,
        104,
        105,
        100,
        97,
        115,
        114,
        64,
        73,
        71,
        66,
        91,
        90,
        76,
        65,
        239,
        226,
        232,
        233,
        244,
        241,
        227,
        234,
        192,
        193,
        199,
        194,
        203,
        202,
        220,
        217,
        128,
        129,
        131,
        134,
        155,
        154,
        136,
        141,
        171,
        174,
        168,
        169,
        160,
        165,
        179,
        178
      ],
      "E_complement": [
        4,
        16
      ],
      "Lambda_complement": [
        4,
        16
      ]
    },
    "(9, (35, 0, 2), (35, 6, 1))": {
      "E": [
        0,
        128,
        164,
        169,
        184,
        187,
        188,
        177,
        222,
        80,
        122,
        121,
        198,
        203,
        194,
        193,
        323,
        461,
        362,
        361,
        376,
        373,
        370,
        369,
        403,
        271,
        442,
        439,
        264,
        267,
        258,
        275,
        291,
        433,
        266,
        265,
        440,
        437,
        434,
        429,
        499,
        371,
        474,
        471,
        456,
        459,
        450,
        463,
        96,
        224,
        196,
        201,
        120,
        123,
        124,
        113,
        190,
        48,
        26,
        25,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        30,
        44,
        29,
        16,
        17,
        39,
        22,
        91,
        186,
        92,
        189,
        80,
        177,
        87,
        182,
        311,
        161,
        71,
        150,
        316,
        170,
        76,
        157,
        363,
        442,
        348,
        445,
        352,
        433,
        343,
        438,
        320,
        417,
        327,
        422,
        331,
        426,
        332,
        429,
        480,
        465,
        144,
        482,
        491,
        474,
        155,
        493,
        511,
        506,
        508,
        509,
        496,
        497,
        503,
        502
      ],
      "E_complement": [
        12,
        35,
        131
      ],
      "Lambda_complement": [
        4,
        48,
        208
      ]
    },
    "(8, (29, 0, 8), (28, 5, 2))": {
      "E": [
        0,
        243,
        250,
        9,
        15,
        235,
        226,
        6,
        32,
        211,
        218,
        41,
        47,
        203,
        194,
        38,
        176,
        67,
        74,
        185,
        168,
        76,
        69,
        161,
        144,
        99,
        106,
        153,
        136,
        108,
        101,
        129,
        103,
        115,
        122,
        110,
        104,
        107,
        98,
        97,
        71,
        83,
        90,
        78,
        72,
        75,
        66,
        65,
        48,
        36,
        45,
        57,
        40,
        43,
        34,
        33,
        16,
        4,
        13,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        18,
        63,
        58,
        60,
        57,
        52,
        49,
        55,
        50,
        95,
        90,
        88,
        89,
        75,
        81,
        87,
        82,
        96,
        101,
        99,
        102,
        107,
        110,
        104,
        109,
        159,
        154,
        156,
        153,
        148,
        149,
        151,
        141,
        160,
        165,
        163,
        166,
        171,
        174,
        168,
        173,
        192,
        197,
        195,
        198,
        212,
        206,
        204,
        205,
        255,
        250,
        252,
        249,
        244,
        241,
        247,
        242
      ],
      "E_complement": [
        19,
        132
      ],
      "Lambda_complement": [
        4,
        27
      ]
    },
    "(9, (35, 0, 2), (31, 8, 1))": {
      "E": [
        0,
        499,
        506,
        9,
        15,
        491,
        482,
        6,
        32,
        467,
        474,
        41,
        303,
        203,
        194,
        294,
        176,
        67,
        74,
        185,
        424,
        332,
        325,
        417,
        400,
        355,
        362,
        409,
        392,
        364,
        357,
        385,
        359,
        115,
        122,
        366,
        360,
        107,
        98,
        353,
        327,
        83,
        90,
        334,
        72,
        331,
        322,
        65,
        304,
        292,
        301,
        313,
        40,
        43,
        34,
        33,
        16,
        4,
        13,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        18,
        63,
        58,
        60,
        57,
        52,
        49,
        55,
        50,
        95,
        90,
        88,
        89,
        75,
        81,
        87,
        82,
        96,
        101,
        99,
        102,
        107,
        110,
        104,
        109,
        159,
        154,
        156,
        153,
        148,
        149,
        298,
        141,
        160,
        165,
        163,
        166,
        171,
        275,
        168,
        173,
        192,
        197,
        382,
        198,
        212,
        206,
        204,
        205,
        255,
        327,
        252,
        249,
        244,
        241,
        247,
        242
      ],
      "E_complement": [
        19,
        101,
        128
      ],
      "Lambda_complement": [
        4,
        27,
        384
      ]
    },
    "(9, (35, 0, 2), (33, 8, 1))": {
      "E": [
        0,
        499,
        506,
        9,
        15,
        491,
        482,
        6,
        32,
        467,
        474,
        41,
        303,
        203,
        194,
        294,
        176,
        67,
        74,
        185,
        424,
        332,
        325,
        417,
        400,
        355,
        362,
        409,
        392,
        364,
        357,
        385,
        359,
        115,
        122,
        366,
        360,
        107,
        98,
        353,
        327,
        83,
        90,
        334,
        72,
        331,
        322,
        65,
        304,
        292,
        301,
        313,
        40,
        43,
        34,
        33,
        16,
        4,
        13,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        18,
        63,
        58,
        60,
        57,
        52,
        49,
        55,
        50,
        95,
        90,
        88,
        89,
        75,
        81,
        87,
        82,
        96,
        101,
        99,
        102,
        107,
        110,
        104,
        109,
        143,
        154,
        156,
        153,
        132,
        149,
        298,
        141,
        160,
        165,
        163,
        166,
        171,
        275,
        168,
        173,
        192,
        197,
        382,
        214,
        212,
        206,
        204,
        221,
        255,
        327,
        252,
        249,
        244,
        241,
        247,
        242
      ],
      "E_complement": [
        19,
        101,
        128
      ],
      "Lambda_complement": [
        4,
        27,
        384
      ]
    },
    "(9, (35, 0, 2), (34, 6, 1))": {
      "E": [
        0,
        461,
        462,
        3,
        17,
        453,
        454,
        18,
        64,
        397,
        398,
        67,
        337,
        133,
        134,
        338,
        416,
        365,
        366,
        419,
        168,
        124,
        127,
        171,
        224,
        45,
        46,
        227,
        232,
        60,
        63,
        235,
        57,
        290,
        289,
        58,
        40,
        298,
        297,
        43,
        121,
        354,
        353,
        122,
        360,
        106,
        105,
        363,
        335,
        340,
        343,
        332,
        71,
        69,
        70,
        68,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        13,
        30,
        60,
        83,
        85,
        70,
        64,
        79,
        73,
        90,
        92,
        147,
        149,
        150,
        151,
        171,
        137,
        154,
        156,
        215,
        209,
        194,
        196,
        203,
        205,
        222,
        216,
        155,
        181,
        166,
        160,
        144,
        185,
        349,
        152,
        247,
        241,
        226,
        228,
        235,
        266,
        254,
        248,
        55,
        49,
        453,
        12,
        15,
        45,
        46,
        7,
        115,
        402,
        102,
        96,
        111,
        105,
        122,
        124
      ],
      "E_complement": [
        13,
        144,
        256
      ],
      "Lambda_complement": [
        16,
        36,
        268
      ]
    },
    "(9, (35, 0, 2), (35, 3, 1))": {
      "E": [
        0,
        397,
        398,
        3,
        17,
        389,
        390,
        18,
        48,
        445,
        446,
        51,
        145,
        261,
        262,
        146,
        320,
        125,
        126,
        323,
        504,
        220,
        223,
        507,
        448,
        253,
        254,
        451,
        456,
        236,
        239,
        459,
        233,
        66,
        65,
        234,
        248,
        74,
        73,
        251,
        217,
        114,
        113,
        218,
        120,
        202,
        201,
        123,
        143,
        148,
        151,
        140,
        55,
        53,
        54,
        52,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        18,
        62,
        124,
        147,
        149,
        166,
        160,
        175,
        169,
        133,
        156,
        307,
        298,
        310,
        311,
        331,
        265,
        314,
        316,
        407,
        401,
        445,
        420,
        427,
        429,
        414,
        408,
        315,
        373,
        326,
        320,
        304,
        377,
        93,
        312,
        471,
        465,
        482,
        484,
        491,
        202,
        478,
        472,
        119,
        113,
        357,
        12,
        15,
        77,
        78,
        7,
        211,
        498,
        230,
        224,
        239,
        233,
        218,
        220
      ],
      "E_complement": [
        13,
        81,
        288
      ],
      "Lambda_complement": [
        20,
        32,
        328
      ]
    },
    "(9, (35, 0, 2), (36, 3, 1))": {
      "E": [
        0,
        397,
        398,
        3,
        17,
        389,
        390,
        18,
        48,
        445,
        446,
        51,
        145,
        261,
        262,
        146,
        320,
        125,
        126,
        323,
        504,
        220,
        223,
        507,
        448,
        253,
        254,
        451,
        456,
        236,
        239,
        459,
        233,
        66,
        65,
        234,
        248,
        74,
        73,
        251,
        217,
        114,
        113,
        218,
        120,
        202,
        201,
        123,
        143,
        148,
        151,
        140,
        55,
        53,
        54,
        52,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        18,
        62,
        124,
        147,
        149,
        166,
        160,
        476,
        169,
        133,
        156,
        307,
        298,
        310,
        311,
        331,
        265,
        314,
        316,
        407,
        401,
        445,
        420,
        427,
        429,
        414,
        235,
        315,
        373,
        326,
        320,
        304,
        377,
        93,
        312,
        471,
        465,
        482,
        484,
        152,
        202,
        478,
        472,
        119,
        113,
        357,
        12,
        15,
        77,
        78,
        7,
        211,
        498,
        230,
        224,
        239,
        233,
        218,
        431
      ],
      "E_complement": [
        13,
        81,
        288
      ],
      "Lambda_complement": [
        20,
        34,
        68
      ]
    },
    "(9, (35, 0, 2), (38, 3, 1))": {
      "E": [
        0,
        397,
        398,
        3,
        17,
        389,
        390,
        18,
        48,
        445,
        446,
        51,
        145,
        261,
        262,
        146,
        320,
        125,
        126,
        323,
        504,
        220,
        223,
        507,
        448,
        253,
        254,
        451,
        456,
        236,
        239,
        459,
        233,
        66,
        65,
        234,
        248,
        74,
        73,
        251,
        217,
        114,
        113,
        218,
        120,
        202,
        201,
        123,
        143,
        148,
        151,
        140,
        55,
        53,
        54,
        52,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        18,
        62,
        124,
        147,
        149,
        166,
        160,
        476,
        169,
        133,
        156,
        307,
        298,
        310,
        311,
        331,
        265,
        314,
        316,
        407,
        401,
        445,
        420,
        427,
        429,
        414,
        235,
        315,
        373,
        326,
        320,
        304,
        377,
        93,
        312,
        471,
        465,
        482,
        428,
        152,
        202,
        478,
        400,
        119,
        113,
        357,
        12,
        15,
        77,
        78,
        7,
        155,
        498,
        230,
        224,
        167,
        233,
        218,
        431
      ],
      "E_complement": [
        13,
        81,
        288
      ],
      "Lambda_complement": [
        20,
        36,
        68
      ]
    },
    "(9, (35, 0, 2), (37, 5, 1))": {
      "E": [
        0,
        397,
        398,
        3,
        17,
        389,
        390,
        18,
        48,
        445,
        446,
        51,
        145,
        261,
        262,
        146,
        320,
        125,
        126,
        323,
        504,
        220,
        223,
        507,
        448,
        253,
        254,
        451,
        456,
        236,
        239,
        459,
        233,
        66,
        65,
        234,
        248,
        74,
        73,
        251,
        217,
        114,
        113,
        218,
        120,
        202,
        201,
        123,
        143,
        148,
        151,
        140,
        55,
        53,
        54,
        52,
        15,
        20,
        23,
        12,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        18,
        62,
        124,
        147,
        149,
        166,
        223,
        476,
        169,
        133,
        156,
        307,
        298,
        310,
        311,
        331,
        265,
        314,
        316,
        488,
        401,
        445,
        420,
        427,
        429,
        414,
        235,
        315,
        373,
        326,
        320,
        304,
        377,
        93,
        312,
        471,
        465,
        482,
        467,
        152,
        202,
        478,
        400,
        119,
        113,
        357,
        12,
        15,
        77,
        78,
        7,
        228,
        498,
        230,
        224,
        167,
        233,
        218,
        431
      ],
      "E_complement": [
        13,
        81,
        288
      ],
      "Lambda_complement": [
        20,
        36,
        68
      ]
    },
    "(9, (38, 3, 1), (35, 0, 2))": {
      "E": [
        0,
        351,
        390,
        389,
        404,
        362,
        274,
        340,
        464,
        339,
        342,
        88,
        452,
        455,
        447,
        321,
        448,
        446,
        282,
        69,
        273,
        343,
        338,
        465,
        29,
        275,
        363,
        405,
        260,
        391,
        386,
        385,
        13,
        3,
        6,
        5,
        409,
        75,
        59,
        212,
        80,
        211,
        214,
        341,
        68,
        238,
        66,
        76,
        64,
        67,
        239,
        72,
        145,
        215,
        14,
        476,
        272,
        58,
        150,
        21,
        9,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        5,
        23,
        22,
        20,
        21,
        48,
        57,
        59,
        50,
        127,
        94,
        92,
        125,
        80,
        121,
        123,
        82,
        72,
        105,
        107,
        74,
        71,
        110,
        108,
        69,
        154,
        257,
        259,
        152,
        157,
        270,
        268,
        159,
        141,
        278,
        276,
        143,
        170,
        313,
        315,
        168,
        383,
        196,
        198,
        381,
        336,
        227,
        225,
        338,
        328,
        243,
        241,
        330,
        327,
        244,
        246,
        325
      ],
      "E_complement": [
        25,
        40,
        128
      ],
      "Lambda_complement": [
        8,
        32,
        384
      ]
    },
    "(9, (33, 0, 4), (31, 7, 1))": {
      "E": [
        0,
        131,
        170,
        9,
        184,
        155,
        178,
        177,
        208,
        157,
        122,
        23,
        38,
        203,
        44,
        225,
        352,
        301,
        458,
        423,
        406,
        379,
        412,
        337,
        432,
        307,
        282,
        441,
        264,
        299,
        258,
        257,
        384,
        259,
        266,
        425,
        408,
        443,
        434,
        433,
        414,
        467,
        276,
        377,
        456,
        293,
        482,
        303,
        46,
        99,
        164,
        201,
        120,
        149,
        82,
        159,
        48,
        179,
        186,
        25,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        26,
        28,
        29,
        16,
        17,
        23,
        34,
        95,
        106,
        88,
        89,
        84,
        85,
        83,
        82,
        68,
        69,
        71,
        146,
        79,
        78,
        72,
        153,
        399,
        350,
        344,
        345,
        388,
        341,
        339,
        342,
        324,
        325,
        375,
        322,
        335,
        334,
        328,
        329,
        256,
        257,
        263,
        262,
        319,
        266,
        268,
        269,
        283,
        282,
        284,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        5,
        17,
        73
      ],
      "Lambda_complement": [
        4,
        48,
        208
      ]
    },
    "(9, (33, 0, 4), (33, 7, 1))": {
      "E": [
        0,
        131,
        170,
        9,
        184,
        155,
        178,
        177,
        240,
        189,
        90,
        55,
        6,
        235,
        12,
        193,
        320,
        269,
        490,
        391,
        438,
        347,
        444,
        369,
        432,
        307,
        282,
        441,
        264,
        299,
        258,
        257,
        384,
        259,
        266,
        425,
        408,
        443,
        434,
        433,
        446,
        499,
        308,
        345,
        488,
        261,
        450,
        271,
        14,
        67,
        132,
        233,
        88,
        181,
        114,
        191,
        48,
        179,
        186,
        25,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        26,
        32,
        29,
        44,
        17,
        23,
        102,
        95,
        46,
        88,
        89,
        84,
        85,
        83,
        82,
        68,
        69,
        71,
        146,
        79,
        78,
        72,
        153,
        399,
        350,
        344,
        345,
        388,
        341,
        339,
        342,
        324,
        377,
        307,
        322,
        335,
        334,
        328,
        373,
        256,
        257,
        263,
        262,
        379,
        266,
        268,
        269,
        283,
        282,
        284,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        17,
        34,
        68
      ],
      "Lambda_complement": [
        4,
        56,
        208
      ]
    },
    "(9, (33, 0, 4), (34, 6, 1))": {
      "E": [
        0,
        259,
        330,
        9,
        344,
        283,
        338,
        337,
        464,
        285,
        154,
        23,
        70,
        459,
        76,
        385,
        160,
        109,
        490,
        359,
        310,
        187,
        316,
        241,
        368,
        115,
        58,
        377,
        40,
        107,
        34,
        33,
        288,
        35,
        42,
        361,
        312,
        379,
        370,
        369,
        318,
        499,
        52,
        185,
        488,
        101,
        418,
        111,
        78,
        131,
        324,
        457,
        152,
        277,
        210,
        287,
        80,
        339,
        346,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        13,
        27,
        26,
        37,
        29,
        72,
        17,
        23,
        194,
        159,
        74,
        152,
        153,
        245,
        149,
        147,
        146,
        132,
        133,
        135,
        274,
        143,
        142,
        136,
        281,
        303,
        190,
        184,
        185,
        292,
        181,
        179,
        182,
        164,
        253,
        119,
        162,
        175,
        174,
        168,
        144,
        32,
        64,
        39,
        38,
        255,
        42,
        44,
        45,
        59,
        58,
        60,
        61,
        48,
        49,
        55,
        50
      ],
      "E_complement": [
        5,
        17,
        201
      ],
      "Lambda_complement": [
        4,
        88,
        400
      ]
    },
    "(9, (33, 0, 4), (36, 7, 1))": {
      "E": [
        0,
        259,
        266,
        4,
        293,
        299,
        290,
        289,
        416,
        53,
        170,
        306,
        275,
        395,
        276,
        385,
        192,
        341,
        458,
        82,
        115,
        235,
        116,
        225,
        352,
        99,
        106,
        356,
        69,
        75,
        66,
        65,
        320,
        67,
        71,
        329,
        360,
        358,
        354,
        353,
        118,
        483,
        369,
        233,
        456,
        336,
        450,
        343,
        278,
        131,
        17,
        393,
        168,
        48,
        162,
        55,
        32,
        291,
        295,
        41,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        28,
        29,
        47,
        58,
        81,
        61,
        32,
        33,
        51,
        174,
        191,
        34,
        184,
        173,
        201,
        177,
        163,
        182,
        132,
        145,
        147,
        294,
        159,
        138,
        152,
        317,
        335,
        234,
        248,
        249,
        340,
        229,
        227,
        230,
        196,
        197,
        75,
        214,
        223,
        202,
        216,
        180,
        84,
        44,
        83,
        70,
        199,
        90,
        72,
        93,
        111,
        122,
        104,
        125,
        116,
        97,
        115,
        118
      ],
      "E_complement": [
        11,
        20,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        416
      ]
    },
    "(9, (33, 0, 4), (37, 6, 1))": {
      "E": [
        0,
        259,
        266,
        4,
        293,
        299,
        290,
        289,
        416,
        53,
        170,
        306,
        275,
        395,
        276,
        385,
        192,
        341,
        458,
        82,
        115,
        235,
        116,
        225,
        352,
        99,
        106,
        356,
        69,
        75,
        66,
        65,
        320,
        67,
        71,
        329,
        360,
        358,
        354,
        353,
        118,
        483,
        369,
        233,
        456,
        336,
        450,
        343,
        278,
        131,
        17,
        393,
        168,
        48,
        162,
        55,
        32,
        291,
        295,
        41,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        28,
        29,
        47,
        58,
        81,
        61,
        32,
        33,
        35,
        174,
        191,
        34,
        184,
        173,
        201,
        177,
        179,
        182,
        132,
        145,
        147,
        294,
        159,
        138,
        152,
        317,
        335,
        234,
        248,
        249,
        340,
        229,
        227,
        230,
        196,
        197,
        75,
        198,
        223,
        202,
        216,
        180,
        84,
        44,
        83,
        86,
        199,
        90,
        72,
        93,
        111,
        122,
        104,
        125,
        116,
        97,
        115,
        118
      ],
      "E_complement": [
        11,
        20,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        416
      ]
    },
    "(9, (33, 0, 4), (35, 6, 1))": {
      "E": [
        0,
        259,
        266,
        4,
        293,
        299,
        290,
        289,
        416,
        53,
        170,
        306,
        275,
        395,
        276,
        385,
        192,
        341,
        458,
        82,
        115,
        235,
        116,
        225,
        352,
        99,
        106,
        356,
        69,
        75,
        66,
        65,
        320,
        67,
        71,
        329,
        360,
        358,
        354,
        353,
        118,
        483,
        369,
        233,
        456,
        336,
        450,
        343,
        278,
        131,
        17,
        393,
        168,
        48,
        162,
        55,
        32,
        291,
        295,
        41,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        28,
        29,
        47,
        58,
        81,
        61,
        32,
        33,
        35,
        170,
        191,
        38,
        184,
        173,
        201,
        177,
        179,
        182,
        132,
        145,
        147,
        294,
        159,
        138,
        152,
        317,
        335,
        234,
        248,
        249,
        340,
        229,
        227,
        230,
        196,
        197,
        79,
        198,
        223,
        202,
        216,
        180,
        84,
        44,
        83,
        86,
        195,
        90,
        72,
        93,
        111,
        122,
        104,
        125,
        116,
        97,
        115,
        118
      ],
      "E_complement": [
        11,
        20,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        416
      ]
    },
    "(9, (33, 0, 4), (38, 6, 1))": {
      "E": [
        0,
        67,
        74,
        4,
        101,
        107,
        98,
        97,
        352,
        53,
        298,
        114,
        83,
        331,
        84,
        321,
        448,
        149,
        394,
        210,
        243,
        491,
        244,
        481,
        160,
        227,
        234,
        164,
        197,
        203,
        194,
        193,
        128,
        195,
        199,
        137,
        168,
        166,
        162,
        161,
        246,
        419,
        177,
        489,
        392,
        144,
        386,
        151,
        86,
        259,
        17,
        329,
        296,
        48,
        290,
        55,
        32,
        99,
        103,
        41,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        28,
        29,
        47,
        107,
        145,
        61,
        32,
        33,
        35,
        298,
        319,
        38,
        312,
        380,
        393,
        305,
        307,
        310,
        260,
        273,
        275,
        230,
        287,
        266,
        280,
        253,
        79,
        426,
        440,
        441,
        84,
        421,
        419,
        422,
        469,
        389,
        143,
        390,
        415,
        394,
        408,
        308,
        148,
        44,
        194,
        150,
        387,
        154,
        136,
        157,
        175,
        186,
        168,
        189,
        180,
        161,
        179,
        182
      ],
      "E_complement": [
        11,
        20,
        260
      ],
      "Lambda_complement": [
        4,
        16,
        322
      ]
    },
    "(9, (37, 5, 1), (33, 0, 4))": {
      "E": [
        0,
        367,
        298,
        297,
        356,
        295,
        14,
        262,
        396,
        413,
        175,
        393,
        161,
        391,
        450,
        495,
        428,
        449,
        419,
        507,
        429,
        423,
        482,
        481,
        268,
        296,
        266,
        44,
        324,
        263,
        258,
        100,
        265,
        111,
        13,
        261,
        321,
        267,
        34,
        33,
        222,
        426,
        228,
        201,
        196,
        135,
        130,
        420,
        172,
        166,
        184,
        233,
        202,
        167,
        162,
        168,
        12,
        79,
        74,
        9,
        35,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        39,
        107,
        36,
        111,
        114,
        41,
        102,
        58,
        167,
        235,
        164,
        239,
        242,
        169,
        230,
        186,
        128,
        129,
        131,
        133,
        136,
        158,
        156,
        141,
        279,
        278,
        275,
        277,
        264,
        286,
        283,
        266,
        381,
        305,
        377,
        306,
        319,
        356,
        300,
        368,
        509,
        433,
        505,
        434,
        447,
        484,
        428,
        496,
        407,
        406,
        403,
        405,
        392,
        414,
        411,
        394
      ],
      "E_complement": [
        18,
        39,
        64
      ],
      "Lambda_complement": [
        7,
        16,
        64
      ]
    },
    "(8, (31, 0, 4), (28, 6, 1))": {
      "E": [
        0,
        2,
        6,
        4,
        21,
        23,
        19,
        17,
        141,
        15,
        139,
        9,
        152,
        26,
        158,
        28,
        160,
        223,
        166,
        217,
        72,
        55,
        78,
        49,
        208,
        47,
        214,
        41,
        56,
        199,
        62,
        193,
        192,
        63,
        198,
        57,
        40,
        215,
        46,
        209,
        176,
        207,
        182,
        201,
        88,
        39,
        94,
        33,
        157,
        31,
        155,
        25,
        136,
        10,
        142,
        12,
        16,
        18,
        22,
        20,
        5,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        8,
        10,
        13,
        23,
        16,
        18,
        21,
        30,
        25,
        27,
        28,
        63,
        56,
        58,
        61,
        54,
        49,
        51,
        52,
        46,
        41,
        43,
        44,
        39,
        38,
        34,
        37,
        95,
        88,
        90,
        93,
        86,
        81,
        147,
        148,
        78,
        73,
        75,
        76,
        71,
        70,
        66,
        69,
        96,
        97,
        99,
        100,
        111,
        104,
        106,
        109,
        119,
        112,
        114,
        117,
        126,
        121,
        187,
        188
      ],
      "E_complement": [
        64,
        171
      ],
      "Lambda_complement": [
        6,
        192
      ]
    },
    "(9, (35, 8, 1), (35, 0, 2))": {
      "E": [
        0,
        46,
        123,
        122,
        113,
        112,
        289,
        258,
        153,
        152,
        139,
        138,
        129,
        128,
        147,
        146,
        425,
        424,
        443,
        442,
        433,
        432,
        419,
        418,
        287,
        344,
        331,
        330,
        321,
        297,
        51,
        16,
        361,
        360,
        317,
        378,
        311,
        276,
        307,
        306,
        409,
        408,
        395,
        394,
        385,
        489,
        403,
        402,
        192,
        168,
        187,
        186,
        177,
        176,
        163,
        162,
        89,
        88,
        75,
        12,
        37,
        6,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        10,
        15,
        30,
        37,
        24,
        39,
        22,
        45,
        16,
        47,
        100,
        165,
        98,
        167,
        150,
        87,
        144,
        85,
        128,
        123,
        130,
        125,
        114,
        137,
        112,
        143,
        350,
        417,
        348,
        423,
        428,
        339,
        430,
        341,
        446,
        379,
        440,
        377,
        332,
        393,
        330,
        395,
        452,
        507,
        450,
        505,
        460,
        499,
        458,
        497,
        478,
        475,
        476,
        477,
        470,
        467,
        468,
        469
      ],
      "E_complement": [
        13,
        52,
        80
      ],
      "Lambda_complement": [
        4,
        48,
        200
      ]
    },
    "(9, (37, 0, 2), (31, 8, 1))": {
      "E": [
        0,
        43,
        134,
        165,
        20,
        23,
        18,
        25,
        112,
        123,
        94,
        93,
        204,
        239,
        98,
        73,
        488,
        459,
        334,
        357,
        508,
        503,
        474,
        473,
        400,
        403,
        414,
        405,
        300,
        263,
        418,
        385,
        384,
        395,
        390,
        389,
        404,
        439,
        274,
        313,
        368,
        347,
        478,
        509,
        460,
        463,
        482,
        489,
        72,
        75,
        110,
        101,
        92,
        119,
        250,
        217,
        176,
        147,
        62,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        11,
        4,
        5,
        23,
        22,
        20,
        21,
        29,
        17,
        19,
        44,
        87,
        86,
        84,
        88,
        80,
        81,
        128,
        82,
        64,
        65,
        78,
        66,
        148,
        70,
        122,
        69,
        343,
        342,
        340,
        341,
        366,
        337,
        339,
        338,
        320,
        321,
        323,
        322,
        327,
        326,
        324,
        325,
        467,
        257,
        259,
        258,
        263,
        312,
        260,
        261,
        279,
        278,
        455,
        277,
        272,
        273,
        275,
        274
      ],
      "E_complement": [
        8,
        32,
        128
      ],
      "Lambda_complement": [
        13,
        51,
        199
      ]
    },
    "(9, (37, 0, 2), (32, 6, 1))": {
      "E": [
        0,
        39,
        140,
        169,
        26,
        31,
        22,
        17,
        114,
        117,
        92,
        89,
        202,
        239,
        100,
        67,
        482,
        455,
        334,
        361,
        504,
        511,
        468,
        465,
        402,
        407,
        412,
        411,
        298,
        269,
        420,
        385,
        384,
        391,
        396,
        393,
        410,
        447,
        278,
        305,
        370,
        341,
        476,
        505,
        458,
        463,
        484,
        483,
        66,
        71,
        110,
        105,
        88,
        127,
        244,
        209,
        178,
        151,
        60,
        27,
        10,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        13,
        23,
        8,
        9,
        29,
        28,
        24,
        30,
        11,
        17,
        21,
        58,
        93,
        92,
        88,
        66,
        87,
        81,
        128,
        84,
        64,
        65,
        94,
        68,
        152,
        75,
        102,
        73,
        349,
        348,
        344,
        345,
        382,
        337,
        341,
        340,
        320,
        321,
        325,
        324,
        333,
        332,
        328,
        329,
        469,
        257,
        261,
        260,
        269,
        290,
        264,
        265,
        285,
        284,
        461,
        281,
        272,
        273,
        277,
        276
      ],
      "E_complement": [
        2,
        32,
        128
      ],
      "Lambda_complement": [
        7,
        41,
        202
      ]
    },
    "(9, (37, 0, 2), (33, 3, 1))": {
      "E": [
        0,
        39,
        140,
        169,
        26,
        31,
        22,
        17,
        82,
        85,
        124,
        121,
        234,
        207,
        68,
        99,
        450,
        487,
        366,
        329,
        472,
        479,
        500,
        497,
        402,
        407,
        412,
        411,
        298,
        269,
        420,
        385,
        384,
        391,
        396,
        393,
        410,
        447,
        278,
        305,
        338,
        373,
        508,
        473,
        490,
        495,
        452,
        451,
        98,
        103,
        78,
        73,
        120,
        95,
        212,
        241,
        178,
        151,
        60,
        27,
        10,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        13,
        23,
        8,
        9,
        29,
        28,
        24,
        30,
        11,
        17,
        39,
        122,
        93,
        92,
        88,
        66,
        87,
        81,
        128,
        84,
        64,
        65,
        94,
        68,
        152,
        75,
        38,
        123,
        349,
        348,
        344,
        345,
        318,
        355,
        341,
        340,
        320,
        321,
        325,
        324,
        333,
        332,
        328,
        329,
        469,
        257,
        261,
        260,
        319,
        354,
        264,
        265,
        285,
        284,
        461,
        281,
        272,
        273,
        277,
        276
      ],
      "E_complement": [
        2,
        32,
        128
      ],
      "Lambda_complement": [
        7,
        50,
        202
      ]
    },
    "(9, (37, 0, 2), (34, 6, 1))": {
      "E": [
        0,
        39,
        268,
        297,
        26,
        31,
        22,
        17,
        114,
        117,
        92,
        89,
        330,
        367,
        100,
        67,
        386,
        423,
        174,
        137,
        408,
        415,
        436,
        433,
        498,
        503,
        508,
        507,
        202,
        237,
        452,
        481,
        480,
        487,
        492,
        489,
        506,
        479,
        246,
        209,
        146,
        181,
        444,
        409,
        426,
        431,
        388,
        387,
        66,
        71,
        110,
        105,
        88,
        127,
        372,
        337,
        306,
        279,
        60,
        27,
        10,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        13,
        23,
        8,
        9,
        43,
        28,
        24,
        30,
        11,
        17,
        103,
        186,
        221,
        220,
        216,
        194,
        215,
        209,
        256,
        212,
        192,
        247,
        222,
        196,
        280,
        203,
        102,
        187,
        93,
        92,
        88,
        111,
        254,
        35,
        85,
        84,
        64,
        65,
        69,
        68,
        77,
        76,
        72,
        73,
        341,
        129,
        179,
        132,
        255,
        34,
        136,
        137,
        157,
        156,
        333,
        153,
        144,
        145,
        149,
        148
      ],
      "E_complement": [
        2,
        32,
        128
      ],
      "Lambda_complement": [
        7,
        49,
        384
      ]
    },
    "(9, (37, 0, 2), (35, 3, 1))": {
      "E": [
        0,
        62,
        276,
        297,
        34,
        38,
        54,
        49,
        138,
        141,
        164,
        160,
        402,
        431,
        188,
        130,
        506,
        455,
        215,
        233,
        472,
        479,
        501,
        497,
        371,
        375,
        356,
        355,
        107,
        85,
        380,
        321,
        320,
        327,
        340,
        336,
        354,
        351,
        118,
        72,
        202,
        244,
        484,
        473,
        466,
        470,
        508,
        507,
        131,
        135,
        174,
        169,
        161,
        159,
        396,
        433,
        266,
        311,
        29,
        35,
        18,
        21,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        17,
        48,
        15,
        69,
        28,
        24,
        30,
        13,
        23,
        177,
        18,
        157,
        156,
        152,
        130,
        145,
        151,
        256,
        172,
        128,
        217,
        158,
        132,
        280,
        141,
        142,
        45,
        227,
        220,
        216,
        129,
        214,
        117,
        211,
        236,
        192,
        255,
        197,
        196,
        203,
        244,
        240,
        207,
        467,
        127,
        29,
        68,
        233,
        74,
        112,
        79,
        99,
        92,
        459,
        89,
        104,
        87,
        83,
        108
      ],
      "E_complement": [
        2,
        25,
        256
      ],
      "Lambda_complement": [
        7,
        57,
        320
      ]
    },
    "(9, (36, 0, 1), (37, 0, 2))": {
      "E": [
        0,
        196,
        511,
        41,
        232,
        125,
        194,
        193,
        365,
        323,
        362,
        188,
        318,
        427,
        454,
        326,
        71,
        163,
        170,
        63,
        445,
        107,
        202,
        65,
        448,
        494,
        380,
        457,
        416,
        254,
        453,
        325,
        256,
        259,
        298,
        260,
        303,
        431,
        450,
        449,
        64,
        67,
        173,
        105,
        168,
        171,
        130,
        129,
        264,
        387,
        391,
        425,
        300,
        428,
        322,
        353,
        192,
        195,
        98,
        46,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        32,
        53,
        103,
        114,
        92,
        77,
        84,
        81,
        71,
        70,
        143,
        138,
        152,
        153,
        132,
        145,
        187,
        170,
        236,
        253,
        195,
        214,
        223,
        222,
        216,
        221,
        335,
        346,
        356,
        373,
        324,
        321,
        327,
        326,
        256,
        257,
        275,
        278,
        307,
        290,
        264,
        285,
        468,
        453,
        491,
        510,
        479,
        478,
        456,
        461,
        415,
        410,
        408,
        409,
        428,
        441,
        387,
        402
      ],
      "E_complement": [
        13,
        19,
        68
      ],
      "Lambda_complement": [
        4,
        16,
        40
      ]
    },
    "(7, (25, 3, 4), (26, 0, 16))": {
      "E": [
        0,
        3,
        6,
        5,
        20,
        23,
        18,
        17,
        48,
        51,
        54,
        53,
        36,
        39,
        34,
        33,
        96,
        120,
        102,
        101,
        116,
        108,
        114,
        113,
        80,
        83,
        86,
        85,
        68,
        71,
        66,
        65,
        64,
        67,
        70,
        69,
        84,
        87,
        82,
        81,
        107,
        115,
        118,
        117,
        127,
        103,
        98,
        97,
        32,
        35,
        38,
        37,
        52,
        55,
        50,
        49,
        16,
        19,
        22,
        21,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        13,
        23,
        22,
        20,
        21,
        24,
        17,
        27,
        18,
        55,
        54,
        52,
        53,
        56,
        49,
        59,
        50,
        32,
        33,
        35,
        34,
        39,
        46,
        36,
        45,
        119,
        118,
        116,
        117,
        120,
        113,
        123,
        114,
        96,
        97,
        99,
        98,
        103,
        110,
        100,
        109,
        64,
        65,
        67,
        66,
        71,
        78,
        68,
        77,
        87,
        86,
        84,
        85,
        88,
        81,
        91,
        82
      ],
      "E_complement": [
        8
      ],
      "Lambda_complement": [
        8
      ]
    },
    "(9, (35, 6, 1), (36, 3, 1))": {
      "E": [
        0,
        148,
        116,
        137,
        191,
        43,
        34,
        33,
        96,
        157,
        125,
        233,
        200,
        203,
        194,
        86,
        320,
        340,
        330,
        457,
        511,
        491,
        482,
        415,
        423,
        419,
        445,
        302,
        374,
        267,
        258,
        278,
        384,
        259,
        394,
        265,
        296,
        299,
        290,
        289,
        480,
        355,
        490,
        361,
        456,
        459,
        450,
        449,
        192,
        67,
        202,
        73,
        232,
        235,
        226,
        225,
        160,
        164,
        45,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        24,
        13,
        43,
        58,
        40,
        61,
        48,
        49,
        35,
        38,
        107,
        170,
        393,
        109,
        96,
        177,
        402,
        102,
        80,
        81,
        67,
        70,
        75,
        90,
        72,
        93,
        363,
        382,
        380,
        365,
        352,
        357,
        359,
        358,
        400,
        325,
        343,
        167,
        395,
        334,
        348,
        188,
        256,
        261,
        263,
        262,
        267,
        286,
        284,
        269,
        315,
        302,
        316,
        301,
        288,
        293,
        311,
        310
      ],
      "E_complement": [
        7,
        16,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        192
      ]
    },
    "(9, (32, 3, 2), (32, 5, 1))": {
      "E": [
        0,
        19,
        10,
        9,
        40,
        59,
        34,
        33,
        160,
        179,
        170,
        169,
        136,
        155,
        130,
        129,
        279,
        451,
        410,
        393,
        488,
        491,
        357,
        417,
        352,
        355,
        314,
        297,
        328,
        331,
        274,
        257,
        320,
        404,
        266,
        281,
        360,
        363,
        290,
        486,
        480,
        483,
        426,
        441,
        456,
        459,
        386,
        401,
        144,
        131,
        138,
        137,
        184,
        171,
        162,
        161,
        48,
        35,
        42,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        25,
        43,
        42,
        40,
        45,
        32,
        114,
        35,
        34,
        171,
        170,
        172,
        169,
        164,
        161,
        179,
        162,
        128,
        129,
        135,
        130,
        143,
        138,
        223,
        137,
        427,
        426,
        428,
        425,
        436,
        417,
        419,
        418,
        384,
        385,
        391,
        386,
        472,
        394,
        392,
        393,
        256,
        257,
        259,
        262,
        267,
        286,
        264,
        265,
        299,
        298,
        296,
        301,
        288,
        293,
        291,
        373
      ],
      "E_complement": [
        4,
        16,
        64
      ],
      "Lambda_complement": [
        4,
        16,
        67
      ]
    },
    "(9, (32, 3, 2), (33, 3, 1))": {
      "E": [
        0,
        19,
        10,
        9,
        40,
        59,
        34,
        33,
        288,
        307,
        298,
        297,
        264,
        283,
        258,
        257,
        23,
        387,
        346,
        329,
        424,
        427,
        229,
        353,
        160,
        163,
        122,
        105,
        136,
        139,
        82,
        65,
        128,
        276,
        74,
        89,
        168,
        171,
        98,
        486,
        416,
        419,
        362,
        377,
        392,
        395,
        322,
        337,
        272,
        259,
        266,
        265,
        312,
        299,
        290,
        289,
        48,
        35,
        42,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        25,
        43,
        42,
        40,
        45,
        32,
        97,
        35,
        241,
        299,
        298,
        300,
        297,
        292,
        289,
        307,
        290,
        256,
        257,
        263,
        258,
        271,
        266,
        415,
        265,
        495,
        494,
        488,
        493,
        496,
        485,
        487,
        486,
        452,
        453,
        451,
        454,
        348,
        462,
        460,
        461,
        196,
        197,
        199,
        194,
        207,
        218,
        204,
        205,
        239,
        238,
        236,
        233,
        228,
        50,
        231,
        162
      ],
      "E_complement": [
        5,
        66,
        145
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (32, 3, 2), (35, 6, 1))": {
      "E": [
        0,
        19,
        10,
        9,
        56,
        43,
        50,
        49,
        64,
        83,
        74,
        73,
        120,
        107,
        114,
        113,
        23,
        259,
        154,
        137,
        312,
        315,
        437,
        177,
        320,
        323,
        218,
        201,
        376,
        379,
        226,
        241,
        368,
        100,
        250,
        233,
        328,
        331,
        194,
        454,
        304,
        307,
        186,
        169,
        264,
        267,
        130,
        145,
        96,
        115,
        122,
        121,
        88,
        75,
        66,
        65,
        32,
        51,
        58,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        17,
        57,
        107,
        106,
        104,
        109,
        96,
        225,
        99,
        465,
        427,
        426,
        428,
        425,
        420,
        417,
        403,
        443,
        448,
        449,
        455,
        450,
        463,
        458,
        255,
        457,
        47,
        46,
        40,
        45,
        16,
        60,
        39,
        38,
        68,
        69,
        67,
        70,
        380,
        78,
        76,
        77,
        388,
        389,
        391,
        386,
        406,
        442,
        396,
        397,
        495,
        494,
        492,
        489,
        484,
        82,
        487,
        354
      ],
      "E_complement": [
        5,
        129,
        274
      ],
      "Lambda_complement": [
        4,
        25,
        128
      ]
    },
    "(9, (32, 3, 2), (37, 6, 1))": {
      "E": [
        0,
        19,
        10,
        9,
        56,
        43,
        50,
        49,
        64,
        83,
        74,
        73,
        120,
        107,
        114,
        113,
        23,
        259,
        154,
        137,
        312,
        315,
        437,
        177,
        320,
        323,
        218,
        201,
        376,
        379,
        226,
        241,
        368,
        100,
        250,
        233,
        328,
        331,
        194,
        454,
        304,
        307,
        186,
        169,
        264,
        267,
        130,
        145,
        96,
        115,
        122,
        121,
        88,
        75,
        66,
        65,
        32,
        51,
        58,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        17,
        57,
        107,
        106,
        104,
        109,
        96,
        225,
        99,
        465,
        427,
        426,
        428,
        425,
        420,
        188,
        403,
        166,
        448,
        449,
        455,
        450,
        463,
        458,
        255,
        457,
        47,
        46,
        40,
        45,
        16,
        289,
        39,
        315,
        68,
        69,
        67,
        70,
        380,
        78,
        76,
        77,
        388,
        389,
        391,
        386,
        406,
        442,
        396,
        397,
        495,
        494,
        492,
        489,
        484,
        82,
        487,
        354
      ],
      "E_complement": [
        5,
        129,
        274
      ],
      "Lambda_complement": [
        4,
        25,
        128
      ]
    },
    "(9, (32, 3, 2), (39, 6, 1))": {
      "E": [
        0,
        19,
        10,
        9,
        56,
        43,
        50,
        49,
        64,
        83,
        74,
        73,
        120,
        107,
        114,
        113,
        23,
        131,
        282,
        265,
        184,
        187,
        437,
        305,
        192,
        195,
        346,
        329,
        248,
        251,
        354,
        369,
        240,
        100,
        378,
        361,
        200,
        203,
        322,
        454,
        176,
        179,
        314,
        297,
        136,
        139,
        258,
        273,
        96,
        115,
        122,
        121,
        88,
        75,
        66,
        65,
        32,
        51,
        58,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        17,
        57,
        107,
        243,
        104,
        109,
        96,
        353,
        99,
        465,
        427,
        426,
        428,
        425,
        420,
        316,
        403,
        294,
        448,
        449,
        350,
        450,
        463,
        458,
        383,
        457,
        47,
        46,
        40,
        45,
        16,
        161,
        39,
        187,
        221,
        69,
        67,
        70,
        252,
        78,
        76,
        77,
        388,
        389,
        391,
        386,
        406,
        442,
        396,
        397,
        495,
        494,
        492,
        368,
        484,
        82,
        487,
        226
      ],
      "E_complement": [
        5,
        146,
        257
      ],
      "Lambda_complement": [
        4,
        25,
        128
      ]
    },
    "(9, (32, 3, 2), (40, 6, 1))": {
      "E": [
        0,
        19,
        10,
        9,
        56,
        43,
        50,
        49,
        64,
        83,
        74,
        73,
        120,
        107,
        114,
        113,
        23,
        131,
        282,
        265,
        184,
        187,
        437,
        305,
        192,
        195,
        346,
        329,
        248,
        251,
        354,
        369,
        240,
        100,
        378,
        361,
        200,
        203,
        322,
        454,
        176,
        179,
        314,
        297,
        136,
        139,
        258,
        273,
        96,
        115,
        122,
        121,
        88,
        75,
        66,
        65,
        32,
        51,
        58,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        17,
        57,
        107,
        243,
        104,
        109,
        96,
        353,
        343,
        358,
        427,
        426,
        428,
        425,
        420,
        316,
        403,
        294,
        448,
        449,
        350,
        450,
        463,
        254,
        456,
        457,
        47,
        46,
        40,
        45,
        16,
        161,
        39,
        187,
        221,
        69,
        67,
        70,
        75,
        78,
        76,
        377,
        388,
        389,
        391,
        386,
        406,
        442,
        396,
        397,
        495,
        494,
        492,
        368,
        208,
        229,
        487,
        226
      ],
      "E_complement": [
        5,
        146,
        257
      ],
      "Lambda_complement": [
        4,
        25,
        128
      ]
    },
    "(9, (32, 3, 2), (41, 6, 1))": {
      "E": [
        0,
        15,
        6,
        3,
        72,
        71,
        78,
        75,
        128,
        143,
        134,
        131,
        200,
        199,
        206,
        203,
        473,
        495,
        230,
        233,
        418,
        423,
        157,
        161,
        362,
        367,
        102,
        105,
        290,
        295,
        46,
        33,
        288,
        278,
        38,
        41,
        360,
        365,
        110,
        82,
        416,
        421,
        166,
        169,
        488,
        493,
        238,
        225,
        192,
        207,
        204,
        201,
        136,
        135,
        132,
        129,
        64,
        79,
        76,
        73,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        30,
        41,
        67,
        207,
        493,
        218,
        203,
        192,
        497,
        429,
        500,
        95,
        94,
        90,
        93,
        64,
        354,
        29,
        324,
        144,
        145,
        438,
        132,
        143,
        486,
        138,
        139,
        111,
        120,
        106,
        123,
        40,
        353,
        117,
        327,
        387,
        161,
        165,
        180,
        191,
        174,
        186,
        451,
        38,
        49,
        37,
        52,
        12,
        118,
        42,
        43,
        255,
        254,
        234,
        472,
        392,
        449,
        229,
        452
      ],
      "E_complement": [
        10,
        48,
        327
      ],
      "Lambda_complement": [
        6,
        16,
        256
      ]
    },
    "(9, (32, 3, 2), (42, 6, 1))": {
      "E": [
        0,
        15,
        6,
        3,
        72,
        71,
        78,
        75,
        128,
        143,
        134,
        131,
        200,
        199,
        206,
        203,
        473,
        495,
        230,
        233,
        418,
        423,
        157,
        161,
        362,
        367,
        102,
        105,
        290,
        295,
        46,
        33,
        288,
        278,
        38,
        41,
        360,
        365,
        110,
        82,
        416,
        421,
        166,
        169,
        488,
        493,
        238,
        225,
        192,
        207,
        204,
        201,
        136,
        135,
        132,
        129,
        64,
        79,
        76,
        73,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        30,
        41,
        67,
        135,
        493,
        218,
        203,
        192,
        497,
        429,
        500,
        95,
        94,
        90,
        93,
        64,
        354,
        29,
        324,
        144,
        217,
        438,
        132,
        143,
        486,
        138,
        139,
        111,
        120,
        106,
        123,
        40,
        353,
        117,
        327,
        387,
        161,
        165,
        252,
        191,
        174,
        186,
        451,
        38,
        49,
        37,
        52,
        12,
        118,
        42,
        43,
        255,
        254,
        162,
        472,
        392,
        449,
        229,
        452
      ],
      "E_complement": [
        10,
        48,
        327
      ],
      "Lambda_complement": [
        6,
        16,
        256
      ]
    },
    "(9, (32, 3, 2), (43, 6, 1))": {
      "E": [
        0,
        35,
        4,
        7,
        40,
        11,
        44,
        47,
        64,
        99,
        68,
        71,
        104,
        75,
        108,
        111,
        249,
        131,
        292,
        263,
        168,
        171,
        373,
        303,
        192,
        195,
        356,
        327,
        232,
        235,
        332,
        367,
        238,
        148,
        362,
        329,
        198,
        197,
        322,
        280,
        174,
        173,
        298,
        265,
        134,
        133,
        258,
        289,
        78,
        109,
        106,
        105,
        102,
        69,
        66,
        65,
        14,
        45,
        42,
        41,
        38,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        33,
        37,
        107,
        239,
        84,
        69,
        96,
        329,
        119,
        334,
        387,
        386,
        388,
        384,
        408,
        308,
        423,
        286,
        448,
        489,
        362,
        470,
        475,
        226,
        476,
        245,
        3,
        23,
        4,
        21,
        32,
        137,
        31,
        163,
        237,
        65,
        71,
        126,
        91,
        354,
        92,
        373,
        405,
        385,
        407,
        390,
        438,
        418,
        412,
        413,
        451,
        450,
        508,
        360,
        480,
        201,
        503,
        206
      ],
      "E_complement": [
        8,
        16,
        384
      ],
      "Lambda_complement": [
        12,
        49,
        279
      ]
    },
    "(9, (32, 3, 2), (42, 5, 1))": {
      "E": [
        0,
        35,
        4,
        7,
        40,
        11,
        44,
        47,
        64,
        99,
        68,
        71,
        104,
        75,
        108,
        111,
        249,
        131,
        292,
        263,
        168,
        171,
        373,
        303,
        192,
        195,
        356,
        327,
        232,
        235,
        332,
        367,
        238,
        148,
        362,
        329,
        198,
        197,
        322,
        280,
        174,
        173,
        298,
        265,
        134,
        133,
        258,
        289,
        78,
        109,
        106,
        105,
        102,
        69,
        66,
        65,
        14,
        45,
        42,
        41,
        38,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        33,
        37,
        107,
        239,
        84,
        69,
        96,
        246,
        119,
        334,
        387,
        386,
        388,
        384,
        408,
        308,
        423,
        286,
        448,
        489,
        362,
        470,
        475,
        226,
        99,
        245,
        3,
        23,
        4,
        21,
        32,
        137,
        31,
        163,
        237,
        65,
        71,
        126,
        484,
        354,
        92,
        373,
        405,
        385,
        407,
        390,
        438,
        418,
        412,
        413,
        451,
        450,
        508,
        360,
        480,
        201,
        503,
        369
      ],
      "E_complement": [
        8,
        16,
        384
      ],
      "Lambda_complement": [
        12,
        49,
        256
      ]
    },
    "(9, (42, 6, 1), (32, 3, 2))": {
      "E": [
        0,
        335,
        111,
        353,
        280,
        119,
        180,
        442,
        243,
        478,
        318,
        81,
        491,
        458,
        485,
        457,
        78,
        399,
        96,
        480,
        504,
        85,
        53,
        505,
        496,
        380,
        127,
        177,
        200,
        228,
        203,
        234,
        430,
        14,
        384,
        97,
        507,
        23,
        54,
        443,
        433,
        351,
        62,
        146,
        261,
        260,
        262,
        266,
        385,
        175,
        494,
        129,
        346,
        116,
        246,
        441,
        208,
        415,
        285,
        16,
        11,
        7,
        5,
        4
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        13,
        15,
        8,
        28,
        29,
        31,
        24,
        16,
        17,
        19,
        20,
        59,
        70,
        131,
        130,
        77,
        74,
        245,
        142,
        93,
        90,
        159,
        158,
        81,
        86,
        147,
        146,
        273,
        364,
        469,
        468,
        285,
        282,
        473,
        418,
        269,
        266,
        457,
        456,
        257,
        262,
        453,
        452,
        342,
        343,
        339,
        340,
        346,
        347,
        351,
        344,
        330,
        331,
        335,
        328,
        326,
        327,
        323,
        324
      ],
      "E_complement": [
        6,
        43,
        323
      ],
      "Lambda_complement": [
        6,
        98,
        178
      ]
    },
    "(9, (31, 8, 1), (35, 0, 2))": {
      "E": [
        0,
        251,
        240,
        171,
        234,
        227,
        26,
        225,
        146,
        155,
        144,
        153,
        138,
        131,
        136,
        129,
        370,
        379,
        368,
        377,
        366,
        359,
        360,
        353,
        274,
        329,
        272,
        281,
        266,
        259,
        264,
        257,
        498,
        507,
        496,
        505,
        490,
        483,
        488,
        481,
        402,
        411,
        404,
        413,
        394,
        465,
        392,
        385,
        114,
        123,
        130,
        121,
        152,
        99,
        104,
        51,
        18,
        27,
        16,
        25,
        10,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        9,
        12,
        18,
        19,
        57,
        60,
        59,
        58,
        80,
        81,
        75,
        78,
        249,
        252,
        226,
        227,
        233,
        232,
        235,
        238,
        160,
        161,
        187,
        190,
        208,
        213,
        210,
        211,
        505,
        508,
        482,
        483,
        393,
        392,
        395,
        398,
        416,
        417,
        443,
        446,
        432,
        437,
        434,
        435,
        352,
        353,
        354,
        359,
        265,
        268,
        274,
        275,
        345,
        348,
        347,
        346,
        336,
        337,
        331,
        334
      ],
      "E_complement": [
        4,
        34,
        82
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ]
    },
    "(9, (34, 3, 1), (35, 3, 1))": {
      "E": [
        0,
        3,
        7,
        4,
        69,
        16,
        20,
        65,
        93,
        94,
        120,
        123,
        108,
        57,
        31,
        74,
        229,
        328,
        332,
        281,
        270,
        269,
        241,
        266,
        308,
        353,
        327,
        274,
        339,
        336,
        374,
        373,
        372,
        375,
        169,
        338,
        189,
        272,
        310,
        355,
        267,
        264,
        268,
        271,
        334,
        283,
        287,
        330,
        29,
        72,
        110,
        59,
        122,
        121,
        95,
        92,
        22,
        67,
        71,
        18,
        5,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        15,
        18,
        40,
        53,
        87,
        74,
        240,
        237,
        228,
        249,
        195,
        278,
        223,
        194,
        248,
        229,
        236,
        241,
        82,
        86,
        52,
        41,
        19,
        454,
        7,
        26,
        28,
        29,
        151,
        322,
        376,
        357,
        364,
        369,
        459,
        470,
        264,
        265,
        403,
        398,
        391,
        387,
        288,
        317,
        316,
        289,
        411,
        390,
        71,
        402,
        276,
        277,
        471,
        467,
        368,
        365,
        356,
        377,
        323,
        350
      ],
      "E_complement": [
        8,
        32,
        384
      ],
      "Lambda_complement": [
        10,
        67,
        418
      ]
    },
    "(9, (36, 6, 1), (35, 0, 2))": {
      "E": [
        0,
        257,
        13,
        67,
        114,
        117,
        80,
        87,
        406,
        439,
        500,
        499,
        450,
        453,
        480,
        443,
        230,
        225,
        196,
        195,
        242,
        245,
        217,
        177,
        342,
        337,
        372,
        303,
        322,
        325,
        262,
        7,
        378,
        263,
        260,
        259,
        306,
        309,
        336,
        343,
        176,
        433,
        180,
        179,
        130,
        204,
        224,
        231,
        486,
        481,
        388,
        387,
        494,
        437,
        438,
        183,
        86,
        24,
        52,
        51,
        2,
        5,
        32,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        12,
        14,
        7,
        21,
        20,
        32,
        33,
        46,
        39,
        19,
        26,
        75,
        156,
        158,
        151,
        152,
        153,
        69,
        154,
        190,
        183,
        486,
        138,
        488,
        140,
        184,
        185,
        277,
        276,
        510,
        289,
        496,
        295,
        275,
        282,
        83,
        311,
        309,
        308,
        307,
        314,
        93,
        305,
        446,
        439,
        387,
        394,
        397,
        396,
        440,
        441,
        419,
        426,
        424,
        417,
        430,
        431,
        429,
        428
      ],
      "E_complement": [
        9,
        23,
        129
      ],
      "Lambda_complement": [
        8,
        48,
        192
      ]
    },
    "(9, (37, 0, 2), (33, 8, 1))": {
      "E": [
        0,
        300,
        291,
        15,
        430,
        130,
        134,
        426,
        32,
        396,
        392,
        36,
        389,
        41,
        38,
        394,
        509,
        81,
        85,
        505,
        88,
        500,
        507,
        87,
        349,
        113,
        126,
        338,
        243,
        479,
        475,
        247,
        125,
        108,
        99,
        114,
        101,
        116,
        112,
        97,
        214,
        71,
        67,
        210,
        197,
        84,
        91,
        202,
        54,
        167,
        163,
        50,
        37,
        180,
        187,
        42,
        29,
        12,
        3,
        18,
        5,
        20,
        16,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        12,
        11,
        17,
        22,
        38,
        90,
        59,
        60,
        53,
        45,
        40,
        47,
        191,
        350,
        347,
        348,
        341,
        297,
        337,
        335,
        383,
        376,
        354,
        156,
        371,
        363,
        369,
        374,
        262,
        280,
        283,
        229,
        277,
        274,
        279,
        271,
        198,
        312,
        290,
        314,
        300,
        299,
        305,
        333,
        95,
        88,
        66,
        62,
        76,
        75,
        72,
        73,
        102,
        97,
        100,
        124,
        117,
        114,
        104,
        111
      ],
      "E_complement": [
        7,
        136,
        283
      ],
      "Lambda_complement": [
        6,
        25,
        384
      ]
    },
    "(9, (37, 0, 2), (35, 8, 1))": {
      "E": [
        0,
        308,
        295,
        19,
        438,
        130,
        142,
        442,
        36,
        400,
        412,
        40,
        397,
        57,
        42,
        414,
        341,
        225,
        237,
        345,
        252,
        328,
        347,
        239,
        497,
        197,
        214,
        482,
        71,
        371,
        383,
        75,
        213,
        208,
        195,
        198,
        205,
        200,
        196,
        193,
        110,
        235,
        231,
        98,
        105,
        236,
        255,
        122,
        46,
        171,
        167,
        34,
        41,
        172,
        191,
        58,
        21,
        16,
        3,
        6,
        13,
        8,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        19,
        45,
        54,
        103,
        126,
        95,
        68,
        85,
        105,
        112,
        107,
        135,
        358,
        383,
        356,
        362,
        369,
        365,
        331,
        263,
        284,
        290,
        228,
        271,
        307,
        269,
        6,
        282,
        316,
        319,
        249,
        309,
        62,
        311,
        267,
        154,
        348,
        354,
        350,
        360,
        371,
        338,
        329,
        101,
        124,
        93,
        70,
        72,
        83,
        80,
        81,
        58,
        305,
        56,
        265,
        21,
        14,
        48,
        43
      ],
      "E_complement": [
        15,
        85,
        279
      ],
      "Lambda_complement": [
        16,
        163,
        256
      ]
    },
    "(9, (32, 3, 2), (32, 6, 1))": {
      "E": [
        0,
        27,
        286,
        5,
        20,
        23,
        274,
        331,
        368,
        371,
        118,
        373,
        356,
        383,
        122,
        353,
        504,
        227,
        230,
        253,
        500,
        247,
        242,
        241,
        144,
        201,
        406,
        405,
        156,
        391,
        386,
        409,
        384,
        387,
        134,
        389,
        404,
        399,
        138,
        401,
        240,
        433,
        494,
        245,
        228,
        231,
        482,
        225,
        96,
        355,
        358,
        357,
        108,
        375,
        370,
        51,
        264,
        19,
        22,
        13,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        31,
        30,
        28,
        29,
        24,
        25,
        27,
        26,
        63,
        62,
        92,
        93,
        88,
        81,
        59,
        58,
        64,
        65,
        35,
        34,
        39,
        38,
        68,
        69,
        191,
        190,
        220,
        221,
        216,
        217,
        187,
        186,
        192,
        193,
        171,
        162,
        167,
        166,
        261,
        260,
        224,
        225,
        227,
        226,
        231,
        230,
        228,
        229,
        255,
        246,
        252,
        253,
        313,
        312,
        251,
        250
      ],
      "E_complement": [
        9,
        34,
        65
      ],
      "Lambda_complement": [
        8,
        96,
        404
      ]
    },
    "(9, (32, 3, 2), (36, 5, 1))": {
      "E": [
        0,
        59,
        30,
        5,
        52,
        55,
        18,
        267,
        336,
        339,
        374,
        341,
        356,
        351,
        378,
        353,
        408,
        387,
        390,
        445,
        404,
        439,
        434,
        433,
        240,
        489,
        214,
        213,
        252,
        231,
        226,
        217,
        224,
        227,
        198,
        229,
        212,
        239,
        202,
        209,
        432,
        177,
        430,
        437,
        388,
        391,
        418,
        385,
        320,
        355,
        358,
        357,
        332,
        343,
        338,
        83,
        40,
        51,
        54,
        13,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        31,
        32,
        28,
        29,
        24,
        86,
        27,
        26,
        223,
        222,
        284,
        285,
        280,
        273,
        219,
        218,
        256,
        257,
        253,
        194,
        199,
        198,
        331,
        261,
        95,
        17,
        412,
        413,
        422,
        409,
        91,
        90,
        384,
        385,
        75,
        66,
        71,
        70,
        501,
        500,
        320,
        321,
        268,
        322,
        327,
        326,
        324,
        379,
        351,
        342,
        348,
        349,
        297,
        296,
        347,
        346
      ],
      "E_complement": [
        9,
        17,
        98
      ],
      "Lambda_complement": [
        8,
        54,
        146
      ]
    },
    "(9, (32, 3, 2), (38, 6, 1))": {
      "E": [
        0,
        58,
        57,
        12,
        39,
        34,
        33,
        90,
        239,
        234,
        233,
        227,
        200,
        242,
        241,
        196,
        383,
        330,
        326,
        380,
        359,
        365,
        353,
        356,
        431,
        468,
        425,
        428,
        439,
        386,
        398,
        436,
        399,
        394,
        393,
        387,
        424,
        402,
        401,
        420,
        352,
        299,
        345,
        364,
        327,
        322,
        321,
        331,
        207,
        197,
        201,
        204,
        215,
        226,
        238,
        165,
        31,
        42,
        38,
        28,
        7,
        13,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        11,
        56,
        69,
        61,
        59,
        55,
        174,
        50,
        52,
        440,
        446,
        125,
        124,
        119,
        97,
        434,
        436,
        71,
        65,
        505,
        388,
        392,
        398,
        210,
        75,
        184,
        33,
        381,
        379,
        268,
        369,
        178,
        180,
        327,
        321,
        146,
        132,
        136,
        137,
        425,
        431,
        199,
        193,
        93,
        196,
        200,
        206,
        205,
        176,
        248,
        238,
        253,
        251,
        19,
        21,
        245,
        244
      ],
      "E_complement": [
        2,
        20,
        101
      ],
      "Lambda_complement": [
        7,
        107,
        306
      ]
    },
    "(9, (40, 6, 1), (32, 3, 2))": {
      "E": [
        0,
        6,
        77,
        200,
        155,
        30,
        142,
        208,
        227,
        58,
        45,
        168,
        251,
        253,
        53,
        176,
        291,
        422,
        205,
        203,
        27,
        69,
        501,
        368,
        99,
        230,
        465,
        264,
        347,
        478,
        54,
        48,
        163,
        165,
        333,
        456,
        455,
        286,
        117,
        240,
        483,
        358,
        214,
        136,
        207,
        201,
        490,
        367,
        35,
        166,
        110,
        104,
        59,
        190,
        245,
        44,
        67,
        29,
        141,
        8,
        132,
        1,
        2,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        22,
        21,
        33,
        66,
        94,
        93,
        70,
        72,
        73,
        74,
        76,
        131,
        133,
        129,
        128,
        148,
        143,
        139,
        151,
        220,
        232,
        195,
        223,
        203,
        205,
        201,
        200,
        354,
        382,
        381,
        358,
        360,
        361,
        362,
        364,
        288,
        270,
        290,
        292,
        298,
        310,
        309,
        302,
        508,
        487,
        483,
        511,
        491,
        493,
        489,
        455,
        419,
        421,
        417,
        416,
        436,
        431,
        427,
        439
      ],
      "E_complement": [
        16,
        74,
        258
      ],
      "Lambda_complement": [
        7,
        25,
        40
      ]
    },
    "(9, (32, 6, 1), (34, 3, 2))": {
      "E": [
        0,
        259,
        506,
        9,
        296,
        475,
        290,
        289,
        352,
        355,
        362,
        361,
        72,
        331,
        322,
        65,
        448,
        236,
        458,
        457,
        488,
        235,
        226,
        481,
        416,
        163,
        170,
        425,
        392,
        395,
        173,
        385,
        384,
        131,
        138,
        393,
        391,
        171,
        162,
        161,
        224,
        19,
        234,
        454,
        456,
        203,
        50,
        449,
        64,
        67,
        74,
        73,
        104,
        363,
        354,
        97,
        32,
        291,
        298,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        28,
        9,
        43,
        62,
        56,
        41,
        52,
        49,
        51,
        50,
        107,
        110,
        108,
        109,
        100,
        113,
        119,
        102,
        68,
        85,
        83,
        70,
        95,
        94,
        92,
        89,
        235,
        254,
        259,
        237,
        244,
        241,
        247,
        246,
        196,
        197,
        195,
        198,
        207,
        289,
        220,
        201,
        128,
        366,
        147,
        134,
        155,
        154,
        156,
        153,
        171,
        174,
        168,
        169,
        164,
        177,
        332,
        162
      ],
      "E_complement": [
        5,
        16,
        193
      ],
      "Lambda_complement": [
        4,
        16,
        386
      ]
    },
    "(9, (35, 0, 2), (32, 6, 1))": {
      "E": [
        0,
        7,
        158,
        25,
        56,
        173,
        180,
        48,
        99,
        231,
        254,
        107,
        216,
        95,
        198,
        193,
        448,
        327,
        478,
        473,
        489,
        365,
        372,
        481,
        434,
        295,
        318,
        442,
        280,
        287,
        390,
        257,
        402,
        391,
        399,
        395,
        440,
        319,
        294,
        289,
        480,
        487,
        510,
        377,
        472,
        476,
        468,
        449,
        82,
        86,
        94,
        75,
        248,
        255,
        230,
        97,
        160,
        39,
        62,
        57,
        24,
        13,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        20,
        22,
        9,
        45,
        50,
        54,
        41,
        32,
        33,
        37,
        36,
        109,
        142,
        118,
        105,
        126,
        127,
        123,
        122,
        94,
        95,
        91,
        90,
        77,
        82,
        170,
        73,
        371,
        370,
        374,
        375,
        386,
        353,
        357,
        378,
        350,
        327,
        325,
        422,
        339,
        338,
        336,
        343,
        286,
        257,
        261,
        282,
        269,
        268,
        264,
        265,
        301,
        300,
        296,
        297,
        318,
        289,
        293,
        314
      ],
      "E_complement": [
        3,
        16,
        129
      ],
      "Lambda_complement": [
        6,
        24,
        192
      ]
    },
    "(9, (35, 0, 2), (32, 3, 1))": {
      "E": [
        0,
        7,
        158,
        25,
        56,
        173,
        180,
        48,
        99,
        231,
        254,
        107,
        216,
        95,
        198,
        193,
        448,
        327,
        478,
        473,
        489,
        365,
        372,
        481,
        434,
        295,
        318,
        442,
        280,
        287,
        390,
        257,
        402,
        391,
        399,
        395,
        440,
        319,
        294,
        289,
        480,
        487,
        510,
        377,
        472,
        476,
        468,
        449,
        82,
        86,
        94,
        75,
        248,
        255,
        230,
        97,
        160,
        39,
        62,
        57,
        24,
        13,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        20,
        22,
        9,
        45,
        50,
        54,
        41,
        32,
        33,
        37,
        36,
        109,
        142,
        174,
        105,
        126,
        127,
        123,
        122,
        94,
        95,
        91,
        90,
        77,
        138,
        170,
        73,
        371,
        370,
        374,
        375,
        386,
        353,
        357,
        418,
        390,
        327,
        325,
        422,
        339,
        338,
        336,
        343,
        286,
        257,
        261,
        282,
        269,
        268,
        264,
        265,
        301,
        300,
        296,
        297,
        318,
        289,
        293,
        314
      ],
      "E_complement": [
        3,
        16,
        129
      ],
      "Lambda_complement": [
        6,
        24,
        192
      ]
    },
    "(9, (35, 0, 2), (33, 6, 1))": {
      "E": [
        0,
        11,
        86,
        41,
        28,
        69,
        108,
        16,
        195,
        191,
        150,
        207,
        168,
        215,
        138,
        129,
        384,
        511,
        418,
        425,
        441,
        453,
        492,
        437,
        358,
        319,
        278,
        362,
        296,
        291,
        382,
        257,
        338,
        383,
        371,
        379,
        360,
        279,
        318,
        309,
        436,
        447,
        406,
        489,
        424,
        416,
        428,
        385,
        210,
        218,
        214,
        251,
        156,
        151,
        190,
        193,
        64,
        63,
        22,
        29,
        40,
        5,
        9,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        28,
        30,
        37,
        89,
        98,
        78,
        117,
        120,
        81,
        125,
        124,
        217,
        202,
        154,
        245,
        234,
        235,
        199,
        198,
        186,
        187,
        151,
        150,
        137,
        230,
        182,
        165,
        483,
        482,
        462,
        463,
        450,
        465,
        509,
        402,
        494,
        431,
        429,
        446,
        435,
        434,
        432,
        415,
        314,
        257,
        301,
        278,
        265,
        264,
        268,
        293,
        345,
        368,
        372,
        373,
        362,
        337,
        381,
        326
      ],
      "E_complement": [
        3,
        36,
        81
      ],
      "Lambda_complement": [
        6,
        16,
        40
      ]
    },
    "(9, (35, 0, 2), (35, 8, 1))": {
      "E": [
        0,
        89,
        67,
        1,
        21,
        7,
        6,
        15,
        45,
        63,
        62,
        55,
        56,
        97,
        123,
        57,
        256,
        217,
        323,
        129,
        277,
        135,
        262,
        143,
        173,
        319,
        190,
        311,
        184,
        353,
        251,
        313,
        160,
        297,
        168,
        314,
        174,
        364,
        246,
        303,
        278,
        212,
        334,
        151,
        280,
        145,
        272,
        130,
        32,
        41,
        40,
        58,
        46,
        108,
        118,
        47,
        22,
        84,
        78,
        23,
        24,
        17,
        16,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        11,
        16,
        59,
        87,
        100,
        8,
        212,
        79,
        93,
        90,
        95,
        94,
        431,
        424,
        500,
        371,
        507,
        506,
        422,
        417,
        505,
        460,
        406,
        421,
        427,
        428,
        496,
        503,
        112,
        113,
        116,
        243,
        97,
        122,
        38,
        74,
        121,
        21,
        62,
        37,
        43,
        44,
        47,
        46,
        473,
        478,
        386,
        389,
        395,
        440,
        482,
        471,
        399,
        392,
        340,
        469,
        477,
        474,
        390,
        385
      ],
      "E_complement": [
        10,
        64,
        384
      ],
      "Lambda_complement": [
        6,
        26,
        128
      ]
    },
    "(9, (34, 3, 1), (36, 5, 1))": {
      "E": [
        0,
        308,
        317,
        15,
        281,
        43,
        34,
        278,
        485,
        209,
        170,
        408,
        142,
        444,
        455,
        243,
        183,
        387,
        396,
        190,
        424,
        154,
        149,
        417,
        288,
        20,
        27,
        297,
        63,
        269,
        258,
        54,
        256,
        259,
        268,
        265,
        296,
        301,
        290,
        289,
        416,
        419,
        428,
        425,
        392,
        397,
        386,
        385,
        128,
        131,
        138,
        143,
        174,
        171,
        162,
        161,
        32,
        35,
        42,
        47,
        14,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        25,
        47,
        62,
        120,
        121,
        112,
        33,
        39,
        54,
        175,
        190,
        248,
        419,
        160,
        427,
        167,
        182,
        128,
        145,
        215,
        134,
        223,
        142,
        152,
        153,
        245,
        510,
        424,
        505,
        416,
        497,
        253,
        486,
        464,
        449,
        391,
        390,
        399,
        478,
        472,
        457,
        336,
        277,
        263,
        342,
        351,
        350,
        344,
        285,
        383,
        366,
        296,
        377,
        288,
        369,
        359,
        358
      ],
      "E_complement": [
        6,
        17,
        65
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (34, 3, 1), (34, 3, 1))": {
      "E": [
        0,
        110,
        99,
        269,
        39,
        329,
        324,
        298,
        401,
        511,
        284,
        114,
        344,
        54,
        213,
        187,
        53,
        91,
        342,
        56,
        274,
        124,
        369,
        287,
        330,
        292,
        41,
        327,
        109,
        259,
        14,
        96,
        10,
        15,
        258,
        7,
        326,
        67,
        334,
        331,
        286,
        283,
        22,
        275,
        82,
        343,
        90,
        95,
        84,
        81,
        92,
        345,
        24,
        285,
        272,
        277,
        320,
        325,
        328,
        77,
        268,
        9,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        9,
        20,
        10,
        43,
        69,
        127,
        250,
        251,
        240,
        81,
        79,
        110,
        85,
        116,
        234,
        269,
        64,
        263,
        68,
        126,
        16,
        49,
        175,
        14,
        190,
        4,
        58,
        59,
        305,
        118,
        200,
        114,
        194,
        99,
        315,
        92,
        50,
        8,
        141,
        140,
        135,
        38,
        56,
        25,
        34,
        191,
        157,
        60,
        55,
        54,
        51,
        181,
        103,
        70,
        216,
        121,
        201,
        115,
        77,
        76
      ],
      "E_complement": [
        20,
        36,
        128
      ],
      "Lambda_complement": [
        18,
        128,
        326
      ]
    },
    "(9, (34, 0, 1), (37, 0, 2))": {
      "E": [
        0,
        67,
        90,
        89,
        56,
        149,
        98,
        207,
        187,
        227,
        250,
        185,
        118,
        219,
        44,
        129,
        411,
        301,
        474,
        375,
        440,
        507,
        482,
        417,
        462,
        355,
        404,
        377,
        280,
        347,
        322,
        257,
        456,
        323,
        346,
        281,
        312,
        435,
        290,
        289,
        416,
        299,
        506,
        441,
        336,
        448,
        450,
        385,
        128,
        147,
        218,
        153,
        232,
        224,
        226,
        161,
        112,
        99,
        122,
        57,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        12,
        17,
        51,
        112,
        52,
        115,
        126,
        37,
        125,
        34,
        171,
        240,
        172,
        243,
        254,
        189,
        253,
        186,
        156,
        133,
        159,
        130,
        143,
        142,
        136,
        141,
        427,
        426,
        424,
        429,
        416,
        441,
        423,
        442,
        454,
        389,
        449,
        390,
        395,
        464,
        392,
        471,
        350,
        261,
        345,
        262,
        267,
        328,
        264,
        335,
        311,
        302,
        308,
        297,
        292,
        293,
        291,
        294
      ],
      "E_complement": [
        7,
        16,
        64
      ],
      "Lambda_complement": [
        4,
        24,
        65
      ]
    },
    "(9, (37, 3, 1), (31, 9, 1))": {
      "E": [
        0,
        403,
        6,
        149,
        412,
        47,
        442,
        265,
        104,
        251,
        366,
        253,
        468,
        359,
        242,
        321,
        224,
        227,
        230,
        485,
        492,
        463,
        458,
        233,
        392,
        139,
        142,
        141,
        164,
        391,
        386,
        417,
        304,
        131,
        278,
        421,
        140,
        287,
        138,
        25,
        376,
        459,
        94,
        493,
        228,
        119,
        482,
        113,
        320,
        355,
        358,
        69,
        108,
        111,
        106,
        361,
        8,
        299,
        302,
        269,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        14,
        12,
        13,
        24,
        9,
        11,
        10,
        47,
        78,
        76,
        77,
        72,
        73,
        75,
        74,
        64,
        65,
        67,
        66,
        87,
        70,
        68,
        37,
        223,
        222,
        260,
        221,
        216,
        217,
        219,
        218,
        208,
        193,
        211,
        266,
        215,
        214,
        212,
        213,
        144,
        329,
        147,
        146,
        247,
        150,
        148,
        149,
        327,
        142,
        156,
        253,
        152,
        153,
        155,
        154
      ],
      "E_complement": [
        11,
        23,
        32
      ],
      "Lambda_complement": [
        16,
        96,
        389
      ]
    },
    "(9, (37, 3, 1), (32, 6, 1))": {
      "E": [
        0,
        355,
        6,
        101,
        364,
        23,
        370,
        265,
        144,
        243,
        406,
        245,
        484,
        415,
        250,
        385,
        192,
        195,
        198,
        453,
        460,
        471,
        466,
        201,
        336,
        83,
        86,
        85,
        68,
        351,
        346,
        321,
        288,
        91,
        318,
        325,
        84,
        311,
        82,
        49,
        424,
        467,
        182,
        461,
        196,
        167,
        450,
        161,
        384,
        411,
        414,
        133,
        148,
        151,
        146,
        401,
        8,
        275,
        278,
        269,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        5,
        31,
        30,
        20,
        29,
        56,
        25,
        27,
        26,
        111,
        158,
        156,
        157,
        152,
        153,
        155,
        154,
        128,
        129,
        131,
        130,
        167,
        134,
        132,
        117,
        255,
        246,
        260,
        253,
        248,
        249,
        251,
        250,
        224,
        193,
        227,
        282,
        231,
        230,
        236,
        229,
        96,
        409,
        99,
        98,
        151,
        102,
        100,
        101,
        391,
        94,
        124,
        141,
        120,
        121,
        123,
        122
      ],
      "E_complement": [
        11,
        19,
        39
      ],
      "Lambda_complement": [
        8,
        32,
        325
      ]
    },
    "(9, (37, 3, 1), (33, 3, 1))": {
      "E": [
        0,
        207,
        6,
        195,
        216,
        39,
        238,
        27,
        298,
        495,
        294,
        489,
        450,
        311,
        510,
        257,
        384,
        389,
        390,
        393,
        408,
        429,
        430,
        401,
        160,
        175,
        172,
        169,
        136,
        183,
        180,
        129,
        64,
        191,
        118,
        131,
        168,
        103,
        174,
        107,
        346,
        431,
        358,
        409,
        386,
        327,
        398,
        321,
        256,
        309,
        310,
        265,
        296,
        301,
        302,
        289,
        16,
        47,
        44,
        25,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        30,
        10,
        11,
        63,
        62,
        42,
        61,
        112,
        49,
        53,
        52,
        223,
        312,
        314,
        315,
        304,
        305,
        309,
        308,
        262,
        257,
        261,
        260,
        335,
        270,
        266,
        235,
        511,
        494,
        450,
        507,
        496,
        497,
        501,
        500,
        448,
        385,
        453,
        508,
        463,
        462,
        474,
        459,
        192,
        249,
        197,
        196,
        303,
        206,
        202,
        203,
        199,
        190,
        250,
        283,
        240,
        241,
        245,
        244
      ],
      "E_complement": [
        10,
        48,
        67
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    "(9, (37, 3, 1), (34, 6, 1))": {
      "E": [
        0,
        207,
        6,
        195,
        219,
        39,
        238,
        24,
        298,
        495,
        294,
        489,
        450,
        308,
        509,
        257,
        384,
        389,
        390,
        393,
        411,
        429,
        430,
        402,
        160,
        175,
        172,
        169,
        136,
        180,
        183,
        129,
        64,
        188,
        117,
        131,
        168,
        103,
        174,
        107,
        345,
        431,
        358,
        410,
        386,
        327,
        398,
        321,
        256,
        310,
        309,
        265,
        296,
        301,
        302,
        289,
        19,
        47,
        44,
        26,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        26,
        11,
        63,
        46,
        58,
        45,
        112,
        33,
        53,
        52,
        223,
        312,
        298,
        315,
        304,
        289,
        293,
        308,
        278,
        273,
        277,
        260,
        335,
        286,
        282,
        235,
        511,
        510,
        466,
        507,
        496,
        497,
        485,
        500,
        448,
        401,
        453,
        508,
        463,
        478,
        458,
        459,
        192,
        233,
        213,
        196,
        303,
        222,
        218,
        203,
        199,
        174,
        234,
        283,
        240,
        225,
        229,
        244
      ],
      "E_complement": [
        10,
        48,
        84
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    "(9, (37, 3, 1), (33, 9, 1))": {
      "E": [
        0,
        207,
        6,
        195,
        219,
        39,
        238,
        24,
        298,
        495,
        294,
        489,
        450,
        308,
        509,
        257,
        384,
        389,
        390,
        393,
        411,
        429,
        430,
        402,
        160,
        175,
        172,
        169,
        136,
        180,
        183,
        129,
        64,
        188,
        117,
        131,
        168,
        103,
        174,
        107,
        345,
        431,
        358,
        410,
        386,
        327,
        398,
        321,
        256,
        310,
        309,
        265,
        296,
        301,
        302,
        289,
        19,
        47,
        44,
        26,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        26,
        11,
        63,
        46,
        58,
        45,
        112,
        33,
        53,
        52,
        223,
        312,
        298,
        315,
        304,
        289,
        293,
        308,
        278,
        273,
        277,
        260,
        335,
        286,
        282,
        235,
        511,
        510,
        209,
        507,
        496,
        497,
        485,
        500,
        448,
        401,
        453,
        255,
        463,
        478,
        458,
        459,
        192,
        490,
        213,
        196,
        303,
        222,
        218,
        203,
        452,
        174,
        234,
        283,
        240,
        225,
        229,
        244
      ],
      "E_complement": [
        10,
        48,
        84
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    "(9, (37, 0, 2), (34, 0, 1))": {
      "E": [
        0,
        131,
        196,
        7,
        72,
        149,
        18,
        143,
        272,
        269,
        458,
        407,
        280,
        347,
        348,
        351,
        112,
        237,
        42,
        247,
        120,
        187,
        188,
        63,
        480,
        483,
        420,
        487,
        424,
        501,
        370,
        367,
        496,
        365,
        426,
        375,
        294,
        485,
        482,
        353,
        190,
        189,
        250,
        185,
        40,
        117,
        242,
        239,
        350,
        477,
        410,
        345,
        456,
        277,
        402,
        271,
        144,
        141,
        74,
        23,
        70,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        23,
        12,
        13,
        51,
        67,
        92,
        53,
        56,
        81,
        78,
        62,
        193,
        274,
        276,
        277,
        280,
        203,
        287,
        286,
        288,
        289,
        314,
        244,
        299,
        303,
        254,
        301,
        225,
        311,
        308,
        309,
        312,
        235,
        290,
        318,
        256,
        257,
        263,
        212,
        267,
        266,
        222,
        269,
        72,
        33,
        39,
        87,
        90,
        42,
        44,
        69,
        19,
        15,
        20,
        21,
        24,
        25,
        26,
        30
      ],
      "E_complement": [
        9,
        53,
        215
      ],
      "Lambda_complement": [
        5,
        96,
        386
      ]
    },
    "(9, (33, 3, 1), (37, 0, 2))": {
      "E": [
        0,
        11,
        27,
        25,
        88,
        66,
        74,
        65,
        192,
        206,
        210,
        217,
        152,
        147,
        143,
        129,
        492,
        395,
        402,
        409,
        472,
        447,
        458,
        449,
        320,
        331,
        323,
        309,
        280,
        282,
        358,
        257,
        364,
        258,
        274,
        281,
        344,
        319,
        347,
        321,
        448,
        459,
        466,
        437,
        408,
        403,
        486,
        385,
        128,
        139,
        146,
        156,
        221,
        211,
        202,
        193,
        64,
        90,
        82,
        89,
        24,
        19,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        52,
        43,
        73,
        118,
        84,
        111,
        68,
        97,
        103,
        70,
        201,
        214,
        244,
        239,
        196,
        193,
        199,
        198,
        160,
        129,
        131,
        166,
        169,
        146,
        180,
        139,
        457,
        470,
        500,
        495,
        510,
        507,
        509,
        508,
        410,
        443,
        441,
        412,
        425,
        402,
        436,
        395,
        314,
        315,
        313,
        316,
        265,
        274,
        308,
        299,
        329,
        374,
        340,
        367,
        382,
        347,
        349,
        380
      ],
      "E_complement": [
        5,
        9,
        48
      ],
      "Lambda_complement": [
        4,
        24,
        32
      ]
    },
    "(9, (33, 8, 1), (37, 0, 2))": {
      "E": [
        0,
        3,
        138,
        9,
        24,
        309,
        146,
        118,
        48,
        51,
        61,
        185,
        175,
        43,
        162,
        161,
        288,
        291,
        333,
        425,
        312,
        315,
        156,
        433,
        272,
        404,
        410,
        409,
        264,
        395,
        386,
        262,
        174,
        356,
        266,
        393,
        408,
        411,
        274,
        273,
        432,
        308,
        314,
        313,
        424,
        427,
        290,
        422,
        160,
        163,
        42,
        263,
        95,
        187,
        50,
        49,
        144,
        147,
        157,
        25,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        13,
        27,
        26,
        24,
        29,
        16,
        21,
        23,
        22,
        59,
        126,
        120,
        57,
        52,
        117,
        115,
        54,
        32,
        101,
        99,
        34,
        47,
        110,
        104,
        45,
        135,
        130,
        316,
        317,
        304,
        305,
        143,
        138,
        352,
        357,
        219,
        218,
        215,
        214,
        360,
        365,
        324,
        261,
        191,
        250,
        247,
        178,
        264,
        329,
        163,
        226,
        344,
        285,
        272,
        341,
        239,
        174
      ],
      "E_complement": [
        5,
        73,
        130
      ],
      "Lambda_complement": [
        4,
        64,
        384
      ]
    },
    "(8, (28, 5, 2), (29, 0, 8))": {
      "E": [
        0,
        127,
        122,
        121,
        100,
        103,
        98,
        97,
        92,
        95,
        90,
        89,
        68,
        71,
        66,
        65,
        172,
        191,
        186,
        197,
        164,
        167,
        162,
        161,
        156,
        159,
        138,
        153,
        132,
        135,
        130,
        129,
        252,
        255,
        250,
        249,
        228,
        231,
        158,
        225,
        220,
        223,
        218,
        217,
        196,
        199,
        194,
        193,
        60,
        63,
        58,
        57,
        36,
        91,
        50,
        33,
        28,
        31,
        26,
        25,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        20,
        21,
        63,
        62,
        36,
        34,
        47,
        41,
        43,
        42,
        71,
        70,
        67,
        69,
        72,
        78,
        83,
        82,
        120,
        121,
        100,
        98,
        111,
        105,
        108,
        109,
        192,
        198,
        220,
        221,
        200,
        201,
        203,
        205,
        231,
        225,
        227,
        226,
        247,
        246,
        236,
        234,
        128,
        134,
        155,
        154,
        143,
        142,
        139,
        141,
        167,
        161,
        164,
        165,
        176,
        177,
        172,
        170
      ],
      "E_complement": [
        16,
        39
      ],
      "Lambda_complement": [
        7,
        24
      ]
    },
    "(9, (32, 5, 2), (32, 3, 1))": {
      "E": [
        0,
        215,
        250,
        209,
        228,
        207,
        226,
        201,
        156,
        159,
        154,
        153,
        132,
        135,
        130,
        129,
        364,
        343,
        378,
        429,
        356,
        335,
        354,
        329,
        284,
        287,
        266,
        281,
        260,
        263,
        258,
        257,
        508,
        471,
        506,
        465,
        484,
        463,
        286,
        457,
        412,
        415,
        410,
        409,
        388,
        391,
        386,
        385,
        124,
        87,
        122,
        81,
        100,
        179,
        114,
        73,
        28,
        31,
        26,
        25,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        9,
        20,
        21,
        63,
        62,
        68,
        66,
        72,
        78,
        43,
        42,
        135,
        134,
        131,
        133,
        232,
        238,
        147,
        146,
        184,
        185,
        196,
        194,
        175,
        169,
        172,
        173,
        384,
        390,
        508,
        509,
        488,
        489,
        491,
        493,
        455,
        449,
        451,
        450,
        471,
        470,
        428,
        426,
        256,
        262,
        379,
        378,
        367,
        366,
        363,
        365,
        327,
        321,
        324,
        325,
        336,
        337,
        300,
        298
      ],
      "E_complement": [
        9,
        48,
        70
      ],
      "Lambda_complement": [
        7,
        24,
        96
      ]
    },
    "(9, (32, 5, 2), (35, 5, 1))": {
      "E": [
        0,
        247,
        178,
        241,
        156,
        223,
        154,
        217,
        234,
        239,
        236,
        233,
        194,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        436,
        503,
        434,
        497,
        412,
        479,
        302,
        473,
        490,
        495,
        492,
        489,
        450,
        455,
        452,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        154,
        155,
        87,
        86,
        149,
        147,
        72,
        78,
        181,
        180,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        511,
        505,
        314,
        315,
        472,
        473,
        290,
        292,
        488,
        494,
        277,
        276,
        503,
        502,
        309,
        307
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    "(9, (32, 5, 2), (36, 3, 1))": {
      "E": [
        0,
        247,
        178,
        241,
        156,
        223,
        154,
        217,
        234,
        239,
        236,
        233,
        194,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        436,
        503,
        434,
        497,
        412,
        479,
        302,
        473,
        490,
        495,
        492,
        489,
        450,
        455,
        452,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        101,
        100,
        87,
        86,
        149,
        147,
        72,
        78,
        74,
        75,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        511,
        505,
        314,
        315,
        472,
        473,
        290,
        292,
        488,
        494,
        277,
        276,
        503,
        502,
        309,
        307
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    "(9, (32, 5, 2), (37, 5, 1))": {
      "E": [
        0,
        247,
        178,
        241,
        156,
        223,
        154,
        217,
        234,
        239,
        236,
        233,
        194,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        436,
        503,
        434,
        497,
        412,
        479,
        302,
        473,
        490,
        495,
        492,
        489,
        450,
        455,
        452,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        101,
        100,
        87,
        86,
        149,
        147,
        72,
        78,
        74,
        75,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        511,
        505,
        314,
        315,
        295,
        294,
        290,
        292,
        488,
        494,
        277,
        276,
        264,
        265,
        309,
        307
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    "(9, (38, 3, 1), (32, 5, 2))": {
      "E": [
        0,
        13,
        467,
        465,
        456,
        458,
        43,
        38,
        112,
        125,
        483,
        481,
        504,
        506,
        91,
        86,
        285,
        272,
        284,
        286,
        165,
        167,
        310,
        315,
        365,
        352,
        300,
        302,
        149,
        151,
        326,
        331,
        210,
        208,
        147,
        158,
        357,
        360,
        363,
        361,
        226,
        224,
        227,
        238,
        277,
        280,
        347,
        345,
        29,
        31,
        83,
        94,
        120,
        117,
        54,
        52,
        45,
        47,
        35,
        46,
        8,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        13,
        14,
        8,
        27,
        45,
        30,
        40,
        23,
        33,
        18,
        36,
        71,
        189,
        190,
        191,
        183,
        177,
        178,
        180,
        167,
        145,
        94,
        148,
        171,
        157,
        174,
        152,
        315,
        317,
        318,
        312,
        311,
        305,
        309,
        308,
        295,
        273,
        290,
        276,
        299,
        285,
        302,
        280,
        391,
        385,
        386,
        388,
        395,
        394,
        370,
        392,
        411,
        429,
        414,
        424,
        363,
        417,
        402,
        420
      ],
      "E_complement": [
        7,
        17,
        416
      ],
      "Lambda_complement": [
        7,
        48,
        203
      ]
    },
    "(9, (38, 3, 1), (33, 3, 2))": {
      "E": [
        0,
        21,
        425,
        431,
        406,
        400,
        31,
        10,
        110,
        123,
        393,
        399,
        438,
        432,
        113,
        100,
        315,
        302,
        314,
        316,
        195,
        197,
        292,
        305,
        341,
        320,
        282,
        284,
        227,
        229,
        330,
        351,
        168,
        174,
        231,
        242,
        323,
        342,
        337,
        343,
        136,
        142,
        137,
        156,
        301,
        312,
        369,
        375,
        59,
        61,
        103,
        114,
        120,
        109,
        36,
        34,
        27,
        29,
        9,
        28,
        22,
        3,
        4,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        13,
        23,
        10,
        16,
        51,
        127,
        42,
        120,
        59,
        105,
        60,
        110,
        219,
        223,
        194,
        195,
        211,
        201,
        212,
        206,
        243,
        161,
        234,
        166,
        229,
        183,
        226,
        176,
        325,
        351,
        322,
        344,
        333,
        329,
        335,
        334,
        371,
        289,
        372,
        294,
        357,
        311,
        380,
        304,
        411,
        385,
        412,
        390,
        397,
        396,
        404,
        400,
        429,
        511,
        426,
        504,
        421,
        489,
        444,
        494
      ],
      "E_complement": [
        5,
        41,
        448
      ],
      "Lambda_complement": [
        5,
        27,
        64
      ]
    },
    "(9, (34, 5, 2), (38, 3, 1))": {
      "E": [
        0,
        247,
        188,
        241,
        156,
        223,
        482,
        217,
        228,
        239,
        236,
        233,
        442,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        204,
        503,
        434,
        497,
        402,
        479,
        302,
        473,
        490,
        495,
        148,
        489,
        450,
        455,
        458,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        101,
        100,
        87,
        86,
        149,
        147,
        72,
        78,
        74,
        75,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        511,
        505,
        314,
        315,
        295,
        294,
        482,
        484,
        488,
        494,
        277,
        276,
        264,
        265,
        501,
        499
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    "(9, (34, 5, 2), (37, 5, 1))": {
      "E": [
        0,
        247,
        188,
        241,
        156,
        223,
        482,
        217,
        228,
        239,
        236,
        233,
        442,
        199,
        196,
        193,
        378,
        311,
        370,
        389,
        348,
        287,
        346,
        281,
        298,
        303,
        290,
        297,
        258,
        263,
        260,
        257,
        204,
        503,
        434,
        497,
        402,
        479,
        302,
        473,
        490,
        495,
        148,
        489,
        450,
        455,
        458,
        449,
        116,
        55,
        114,
        49,
        92,
        171,
        84,
        25,
        42,
        47,
        44,
        41,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        29,
        28,
        47,
        46,
        21,
        19,
        31,
        25,
        50,
        51,
        120,
        121,
        130,
        132,
        95,
        89,
        101,
        100,
        87,
        86,
        149,
        147,
        72,
        78,
        74,
        75,
        383,
        377,
        445,
        444,
        351,
        350,
        418,
        420,
        360,
        366,
        402,
        403,
        368,
        369,
        437,
        435,
        296,
        302,
        314,
        315,
        295,
        294,
        482,
        484,
        319,
        313,
        277,
        276,
        264,
        265,
        501,
        499
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        7,
        34,
        208
      ]
    },
    "(9, (34, 5, 2), (37, 0, 1))": {
      "E": [
        0,
        215,
        236,
        209,
        252,
        207,
        402,
        201,
        148,
        159,
        156,
        153,
        490,
        135,
        132,
        129,
        362,
        343,
        354,
        437,
        380,
        335,
        378,
        329,
        282,
        287,
        274,
        281,
        258,
        263,
        260,
        257,
        140,
        471,
        482,
        465,
        498,
        463,
        286,
        457,
        410,
        415,
        244,
        409,
        386,
        391,
        394,
        385,
        100,
        87,
        98,
        81,
        124,
        171,
        116,
        73,
        26,
        31,
        28,
        25,
        12,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        19,
        18,
        63,
        62,
        69,
        67,
        79,
        73,
        44,
        45,
        216,
        217,
        130,
        132,
        136,
        142,
        149,
        148,
        231,
        230,
        197,
        195,
        207,
        201,
        170,
        171,
        479,
        473,
        509,
        508,
        495,
        494,
        434,
        436,
        408,
        414,
        450,
        451,
        464,
        465,
        501,
        499,
        312,
        318,
        378,
        379,
        311,
        310,
        274,
        276,
        383,
        377,
        325,
        324,
        264,
        265,
        341,
        339
      ],
      "E_complement": [
        9,
        48,
        70
      ],
      "Lambda_complement": [
        7,
        24,
        96
      ]
    },
    "(9, (32, 6, 1), (37, 3, 1))": {
      "E": [
        0,
        207,
        18,
        265,
        88,
        83,
        74,
        65,
        192,
        203,
        210,
        217,
        392,
        147,
        138,
        129,
        144,
        355,
        402,
        409,
        472,
        315,
        458,
        449,
        388,
        331,
        338,
        345,
        280,
        275,
        266,
        17,
        488,
        267,
        282,
        281,
        432,
        339,
        330,
        321,
        448,
        459,
        466,
        285,
        408,
        411,
        394,
        385,
        128,
        131,
        86,
        153,
        216,
        211,
        202,
        193,
        64,
        75,
        82,
        89,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        47,
        73,
        118,
        116,
        79,
        64,
        101,
        71,
        102,
        211,
        232,
        238,
        209,
        192,
        225,
        199,
        226,
        164,
        161,
        167,
        166,
        183,
        168,
        142,
        149,
        467,
        470,
        464,
        465,
        506,
        485,
        451,
        472,
        414,
        421,
        419,
        412,
        439,
        406,
        432,
        405,
        260,
        315,
        313,
        258,
        311,
        274,
        304,
        273,
        375,
        374,
        372,
        369,
        324,
        351,
        381,
        354
      ],
      "E_complement": [
        6,
        59,
        272
      ],
      "Lambda_complement": [
        4,
        24,
        32
      ]
    },
    "(9, (32, 6, 1), (34, 3, 1))": {
      "E": [
        0,
        75,
        38,
        45,
        52,
        31,
        18,
        121,
        248,
        211,
        222,
        213,
        204,
        231,
        234,
        225,
        448,
        459,
        486,
        461,
        500,
        511,
        466,
        505,
        312,
        307,
        286,
        309,
        268,
        263,
        298,
        257,
        256,
        299,
        294,
        301,
        308,
        287,
        274,
        281,
        504,
        467,
        478,
        469,
        460,
        487,
        490,
        481,
        192,
        171,
        230,
        229,
        244,
        255,
        250,
        153,
        56,
        51,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        9,
        22,
        38,
        57,
        16,
        15,
        19,
        12,
        87,
        86,
        148,
        149,
        144,
        145,
        83,
        82,
        114,
        109,
        157,
        130,
        135,
        152,
        68,
        91,
        343,
        342,
        404,
        405,
        400,
        401,
        339,
        338,
        350,
        321,
        413,
        386,
        391,
        408,
        324,
        347,
        256,
        257,
        259,
        258,
        263,
        262,
        260,
        261,
        265,
        278,
        266,
        277,
        272,
        271,
        275,
        268
      ],
      "E_complement": [
        8,
        32,
        64
      ],
      "Lambda_complement": [
        24,
        43,
        192
      ]
    },
    "(9, (32, 6, 1), (36, 3, 1))": {
      "E": [
        0,
        75,
        38,
        45,
        52,
        31,
        18,
        121,
        248,
        211,
        222,
        213,
        204,
        231,
        234,
        225,
        448,
        459,
        486,
        461,
        500,
        511,
        466,
        505,
        312,
        307,
        286,
        309,
        268,
        263,
        298,
        257,
        256,
        299,
        294,
        301,
        308,
        287,
        274,
        281,
        504,
        467,
        478,
        469,
        460,
        487,
        490,
        481,
        192,
        171,
        230,
        229,
        244,
        255,
        250,
        153,
        56,
        51,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        9,
        22,
        38,
        57,
        16,
        15,
        19,
        12,
        87,
        86,
        148,
        149,
        144,
        145,
        83,
        82,
        114,
        109,
        157,
        130,
        135,
        152,
        68,
        91,
        343,
        342,
        404,
        405,
        400,
        401,
        383,
        382,
        350,
        321,
        413,
        386,
        391,
        408,
        324,
        347,
        256,
        257,
        259,
        258,
        299,
        298,
        260,
        261,
        265,
        278,
        266,
        277,
        272,
        271,
        275,
        268
      ],
      "E_complement": [
        8,
        32,
        64
      ],
      "Lambda_complement": [
        24,
        44,
        192
      ]
    },
    "(9, (34, 3, 1), (35, 3, 2))": {
      "E": [
        0,
        198,
        10,
        204,
        141,
        75,
        135,
        65,
        192,
        195,
        201,
        202,
        136,
        139,
        130,
        129,
        183,
        113,
        394,
        332,
        269,
        459,
        48,
        246,
        116,
        119,
        330,
        329,
        264,
        267,
        53,
        54,
        55,
        241,
        266,
        460,
        397,
        331,
        163,
        101,
        247,
        244,
        458,
        457,
        392,
        395,
        181,
        182,
        128,
        70,
        138,
        76,
        30,
        216,
        7,
        193,
        64,
        67,
        74,
        73,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        44,
        57,
        75,
        90,
        72,
        77,
        64,
        81,
        103,
        98,
        203,
        206,
        236,
        217,
        228,
        225,
        195,
        246,
        128,
        133,
        135,
        146,
        143,
        170,
        136,
        189,
        491,
        478,
        460,
        457,
        452,
        497,
        483,
        486,
        416,
        405,
        423,
        386,
        431,
        442,
        424,
        429,
        260,
        273,
        291,
        355,
        299,
        302,
        377,
        297,
        335,
        330,
        360,
        296,
        352,
        357,
        306,
        370
      ],
      "E_complement": [
        4,
        19,
        288
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    "(9, (34, 3, 1), (36, 6, 1))": {
      "E": [
        0,
        198,
        10,
        204,
        141,
        75,
        135,
        65,
        192,
        195,
        201,
        202,
        136,
        139,
        130,
        129,
        183,
        113,
        394,
        332,
        269,
        459,
        48,
        246,
        116,
        119,
        330,
        329,
        264,
        267,
        53,
        54,
        55,
        241,
        266,
        460,
        397,
        331,
        163,
        101,
        247,
        244,
        458,
        457,
        392,
        395,
        181,
        182,
        128,
        70,
        138,
        76,
        30,
        216,
        7,
        193,
        64,
        67,
        74,
        73,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        44,
        57,
        75,
        90,
        72,
        77,
        64,
        81,
        103,
        98,
        203,
        206,
        236,
        217,
        228,
        225,
        195,
        246,
        128,
        133,
        135,
        146,
        143,
        170,
        136,
        189,
        469,
        478,
        460,
        457,
        452,
        463,
        483,
        486,
        414,
        405,
        423,
        386,
        431,
        388,
        424,
        429,
        260,
        273,
        291,
        355,
        299,
        302,
        377,
        297,
        335,
        330,
        360,
        296,
        352,
        357,
        306,
        370
      ],
      "E_complement": [
        4,
        19,
        288
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    "(9, (37, 0, 2), (34, 0, 2))": {
      "E": [
        0,
        67,
        15,
        73,
        104,
        107,
        103,
        97,
        224,
        163,
        122,
        60,
        24,
        27,
        130,
        132,
        384,
        390,
        394,
        393,
        424,
        494,
        418,
        481,
        501,
        499,
        362,
        361,
        333,
        267,
        466,
        401,
        256,
        259,
        415,
        409,
        440,
        507,
        295,
        353,
        480,
        483,
        490,
        492,
        456,
        395,
        450,
        388,
        16,
        86,
        138,
        201,
        232,
        238,
        114,
        113,
        101,
        35,
        106,
        41,
        13,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        12,
        9,
        43,
        68,
        44,
        45,
        78,
        49,
        35,
        38,
        177,
        190,
        184,
        169,
        180,
        187,
        179,
        182,
        497,
        149,
        147,
        134,
        155,
        507,
        156,
        153,
        447,
        436,
        444,
        441,
        446,
        417,
        435,
        438,
        404,
        244,
        403,
        402,
        254,
        398,
        412,
        409,
        260,
        257,
        263,
        278,
        267,
        270,
        268,
        265,
        321,
        298,
        300,
        313,
        292,
        331,
        291,
        294
      ],
      "E_complement": [
        5,
        32,
        144
      ],
      "Lambda_complement": [
        4,
        16,
        96
      ]
    },
    "(9, (33, 0, 4), (32, 6, 1))": {
      "E": [
        0,
        11,
        6,
        5,
        28,
        31,
        26,
        17,
        112,
        91,
        86,
        117,
        76,
        111,
        106,
        65,
        296,
        131,
        166,
        261,
        188,
        287,
        306,
        153,
        344,
        211,
        246,
        373,
        236,
        367,
        322,
        201,
        360,
        235,
        206,
        325,
        212,
        351,
        370,
        241,
        280,
        187,
        158,
        309,
        132,
        303,
        258,
        161,
        104,
        75,
        70,
        109,
        92,
        119,
        114,
        81,
        24,
        27,
        22,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        15,
        5,
        23,
        22,
        41,
        77,
        16,
        44,
        152,
        18,
        471,
        470,
        468,
        469,
        464,
        465,
        467,
        473,
        331,
        449,
        411,
        450,
        455,
        454,
        452,
        453,
        92,
        86,
        84,
        85,
        80,
        81,
        83,
        82,
        64,
        65,
        67,
        66,
        71,
        30,
        68,
        206,
        384,
        394,
        387,
        447,
        442,
        390,
        388,
        389,
        407,
        285,
        404,
        405,
        456,
        401,
        403,
        402
      ],
      "E_complement": [
        8,
        32,
        384
      ],
      "Lambda_complement": [
        11,
        51,
        128
      ]
    },
    "(9, (34, 6, 1), (33, 0, 4))": {
      "E": [
        0,
        415,
        412,
        409,
        402,
        407,
        139,
        401,
        202,
        207,
        182,
        216,
        211,
        189,
        91,
        193,
        90,
        95,
        92,
        89,
        82,
        87,
        462,
        334,
        405,
        271,
        285,
        265,
        258,
        278,
        260,
        257,
        389,
        261,
        156,
        153,
        146,
        151,
        148,
        145,
        458,
        463,
        477,
        457,
        450,
        470,
        452,
        350,
        346,
        64,
        348,
        291,
        296,
        343,
        340,
        203,
        10,
        144,
        12,
        24,
        19,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        10,
        11,
        23,
        54,
        53,
        19,
        63,
        25,
        29,
        60,
        80,
        134,
        162,
        115,
        168,
        121,
        90,
        140,
        71,
        177,
        149,
        100,
        159,
        110,
        77,
        187,
        407,
        358,
        322,
        436,
        328,
        446,
        413,
        364,
        384,
        337,
        373,
        419,
        383,
        425,
        394,
        347,
        480,
        454,
        453,
        484,
        463,
        494,
        490,
        460,
        503,
        497,
        498,
        499,
        504,
        505,
        509,
        507
      ],
      "E_complement": [
        15,
        17,
        96
      ],
      "Lambda_complement": [
        7,
        32,
        192
      ]
    },
    "(9, (34, 6, 1), (34, 3, 1))": {
      "E": [
        0,
        3,
        10,
        9,
        12,
        15,
        34,
        33,
        160,
        163,
        170,
        169,
        172,
        175,
        130,
        129,
        209,
        423,
        394,
        393,
        424,
        427,
        418,
        212,
        260,
        263,
        298,
        125,
        92,
        267,
        258,
        257,
        256,
        259,
        94,
        265,
        296,
        127,
        262,
        261,
        491,
        214,
        426,
        425,
        392,
        448,
        211,
        421,
        203,
        131,
        174,
        173,
        168,
        224,
        162,
        161,
        32,
        35,
        14,
        13,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        9,
        47,
        110,
        60,
        109,
        100,
        53,
        119,
        54,
        175,
        238,
        188,
        237,
        228,
        181,
        247,
        162,
        128,
        129,
        131,
        146,
        139,
        154,
        136,
        137,
        495,
        490,
        508,
        509,
        500,
        501,
        487,
        502,
        448,
        401,
        451,
        386,
        411,
        474,
        408,
        457,
        320,
        273,
        323,
        258,
        283,
        334,
        280,
        329,
        367,
        382,
        380,
        381,
        372,
        373,
        359,
        374
      ],
      "E_complement": [
        16,
        37,
        320
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (34, 6, 1), (35, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        12,
        15,
        66,
        65,
        96,
        99,
        106,
        105,
        108,
        111,
        34,
        33,
        369,
        327,
        266,
        265,
        328,
        331,
        322,
        372,
        292,
        295,
        362,
        285,
        348,
        299,
        290,
        289,
        288,
        291,
        350,
        297,
        360,
        287,
        294,
        293,
        427,
        374,
        330,
        329,
        264,
        480,
        371,
        325,
        203,
        35,
        110,
        109,
        104,
        128,
        98,
        97,
        64,
        67,
        14,
        13,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        9,
        39,
        78,
        204,
        77,
        68,
        197,
        87,
        198,
        367,
        510,
        380,
        509,
        500,
        373,
        487,
        354,
        432,
        433,
        435,
        418,
        323,
        426,
        440,
        441,
        239,
        234,
        252,
        253,
        244,
        245,
        231,
        246,
        48,
        177,
        203,
        162,
        187,
        42,
        184,
        57,
        384,
        257,
        387,
        274,
        267,
        398,
        264,
        393,
        351,
        334,
        332,
        333,
        324,
        325,
        431,
        326
      ],
      "E_complement": [
        16,
        37,
        133
      ],
      "Lambda_complement": [
        4,
        16,
        97
      ]
    },
    "(9, (31, 8, 1), (37, 0, 2))": {
      "E": [
        0,
        3,
        25,
        237,
        204,
        43,
        34,
        50,
        160,
        71,
        170,
        169,
        136,
        139,
        102,
        162,
        419,
        387,
        328,
        393,
        362,
        427,
        418,
        417,
        288,
        291,
        488,
        314,
        458,
        267,
        273,
        257,
        256,
        259,
        266,
        265,
        296,
        299,
        290,
        289,
        416,
        384,
        426,
        425,
        392,
        395,
        386,
        385,
        128,
        131,
        138,
        137,
        168,
        171,
        129,
        161,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        12,
        25,
        43,
        62,
        104,
        121,
        112,
        117,
        55,
        54,
        171,
        186,
        168,
        189,
        176,
        177,
        183,
        178,
        128,
        133,
        195,
        194,
        203,
        222,
        140,
        157,
        427,
        426,
        424,
        429,
        416,
        433,
        423,
        434,
        384,
        405,
        451,
        466,
        475,
        478,
        412,
        413,
        256,
        273,
        259,
        278,
        283,
        282,
        284,
        281,
        299,
        302,
        360,
        361,
        352,
        373,
        295,
        310
      ],
      "E_complement": [
        4,
        19,
        224
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(8, (29, 0, 8), (27, 5, 2))": {
      "E": [
        0,
        131,
        6,
        5,
        140,
        143,
        138,
        9,
        152,
        187,
        30,
        189,
        148,
        55,
        18,
        49,
        208,
        115,
        214,
        245,
        92,
        127,
        90,
        249,
        104,
        107,
        238,
        109,
        100,
        231,
        226,
        225,
        224,
        99,
        230,
        229,
        108,
        111,
        106,
        233,
        120,
        91,
        254,
        93,
        116,
        215,
        242,
        209,
        48,
        147,
        54,
        21,
        188,
        159,
        186,
        25,
        136,
        139,
        14,
        141,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        14,
        12,
        13,
        8,
        9,
        11,
        10,
        31,
        30,
        28,
        29,
        24,
        25,
        27,
        26,
        16,
        17,
        19,
        18,
        23,
        22,
        20,
        21,
        49,
        94,
        92,
        93,
        88,
        89,
        91,
        90,
        80,
        63,
        83,
        82,
        87,
        86,
        84,
        85,
        64,
        130,
        67,
        66,
        71,
        70,
        233,
        69,
        140,
        78,
        76,
        77,
        72,
        73,
        75,
        231
      ],
      "E_complement": [
        10,
        32
      ],
      "Lambda_complement": [
        96,
        163
      ]
    },
    "(9, (35, 0, 2), (30, 8, 1))": {
      "E": [
        0,
        259,
        5,
        6,
        279,
        276,
        269,
        14,
        303,
        364,
        53,
        374,
        295,
        100,
        34,
        97,
        447,
        252,
        421,
        486,
        168,
        235,
        173,
        494,
        207,
        204,
        458,
        201,
        199,
        452,
        477,
        478,
        479,
        220,
        453,
        454,
        200,
        203,
        205,
        462,
        239,
        172,
        490,
        169,
        231,
        420,
        509,
        446,
        96,
        291,
        101,
        38,
        375,
        308,
        365,
        46,
        271,
        268,
        21,
        278,
        263,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        10,
        12,
        9,
        23,
        18,
        20,
        21,
        24,
        29,
        27,
        30,
        55,
        50,
        52,
        49,
        56,
        61,
        59,
        62,
        32,
        37,
        35,
        38,
        47,
        42,
        44,
        41,
        101,
        178,
        180,
        177,
        184,
        189,
        187,
        190,
        160,
        119,
        163,
        166,
        175,
        170,
        172,
        169,
        128,
        262,
        131,
        134,
        143,
        138,
        477,
        141,
        276,
        146,
        148,
        145,
        152,
        153,
        155,
        463
      ],
      "E_complement": [
        9,
        22,
        64
      ],
      "Lambda_complement": [
        4,
        192,
        323
      ]
    },
    "(9, (33, 3, 1), (35, 0, 2))": {
      "E": [
        0,
        43,
        10,
        334,
        341,
        17,
        130,
        27,
        32,
        185,
        503,
        1,
        168,
        492,
        162,
        59,
        304,
        281,
        394,
        275,
        264,
        401,
        258,
        411,
        416,
        313,
        282,
        307,
        296,
        433,
        290,
        443,
        377,
        409,
        458,
        403,
        392,
        273,
        306,
        283,
        288,
        448,
        298,
        371,
        280,
        305,
        418,
        315,
        128,
        217,
        138,
        211,
        8,
        145,
        187,
        41,
        96,
        57,
        106,
        51,
        40,
        3,
        34,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        14,
        24,
        25,
        32,
        97,
        55,
        114,
        62,
        123,
        56,
        121,
        155,
        222,
        136,
        201,
        144,
        209,
        146,
        215,
        238,
        235,
        232,
        233,
        240,
        241,
        231,
        226,
        475,
        474,
        456,
        461,
        464,
        469,
        466,
        467,
        490,
        427,
        492,
        425,
        500,
        433,
        483,
        418,
        320,
        261,
        322,
        259,
        331,
        266,
        344,
        285,
        292,
        289,
        307,
        306,
        314,
        315,
        316,
        313
      ],
      "E_complement": [
        4,
        88,
        385
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (33, 9, 1), (37, 3, 1))": {
      "E": [
        0,
        497,
        506,
        511,
        434,
        29,
        482,
        270,
        404,
        401,
        110,
        415,
        396,
        352,
        386,
        115,
        372,
        369,
        292,
        383,
        364,
        361,
        354,
        359,
        276,
        273,
        282,
        281,
        268,
        271,
        258,
        263,
        256,
        241,
        19,
        255,
        236,
        285,
        226,
        231,
        125,
        145,
        366,
        159,
        140,
        137,
        220,
        371,
        116,
        113,
        122,
        127,
        108,
        105,
        98,
        103,
        74,
        23,
        26,
        31,
        12,
        9,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        11,
        18,
        20,
        39,
        33,
        69,
        68,
        74,
        76,
        50,
        51,
        135,
        134,
        229,
        227,
        141,
        140,
        245,
        243,
        192,
        198,
        194,
        195,
        173,
        171,
        181,
        180,
        378,
        379,
        354,
        356,
        365,
        364,
        367,
        361,
        346,
        348,
        290,
        291,
        298,
        300,
        328,
        329,
        413,
        412,
        485,
        483,
        394,
        395,
        488,
        494,
        477,
        475,
        453,
        452,
        429,
        427,
        431,
        430
      ],
      "E_complement": [
        6,
        33,
        200
      ],
      "Lambda_complement": [
        7,
        26,
        96
      ]
    },
    "(9, (32, 6, 1), (33, 0, 4))": {
      "E": [
        0,
        3,
        10,
        73,
        40,
        43,
        34,
        97,
        243,
        227,
        234,
        169,
        219,
        203,
        194,
        129,
        384,
        387,
        29,
        457,
        424,
        427,
        418,
        481,
        352,
        355,
        362,
        297,
        223,
        331,
        322,
        257,
        256,
        323,
        330,
        329,
        296,
        252,
        354,
        353,
        480,
        432,
        426,
        62,
        456,
        408,
        386,
        385,
        128,
        195,
        202,
        201,
        168,
        235,
        226,
        225,
        96,
        35,
        42,
        41,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        29,
        43,
        46,
        44,
        45,
        72,
        49,
        35,
        94,
        171,
        170,
        172,
        169,
        164,
        355,
        373,
        182,
        132,
        129,
        135,
        134,
        143,
        154,
        140,
        157,
        443,
        442,
        444,
        441,
        416,
        433,
        423,
        434,
        404,
        401,
        407,
        406,
        395,
        498,
        484,
        409,
        272,
        273,
        275,
        278,
        217,
        286,
        268,
        207,
        315,
        318,
        316,
        317,
        288,
        309,
        295,
        310
      ],
      "E_complement": [
        5,
        64,
        272
      ],
      "Lambda_complement": [
        4,
        16,
        104
      ]
    },
    "(9, (32, 6, 1), (35, 3, 2))": {
      "E": [
        0,
        3,
        10,
        41,
        104,
        107,
        98,
        65,
        243,
        227,
        234,
        201,
        155,
        139,
        130,
        161,
        256,
        259,
        221,
        297,
        360,
        363,
        354,
        321,
        480,
        483,
        490,
        457,
        95,
        395,
        386,
        417,
        416,
        387,
        394,
        393,
        456,
        60,
        482,
        481,
        320,
        368,
        362,
        190,
        296,
        280,
        258,
        257,
        160,
        131,
        138,
        137,
        200,
        235,
        226,
        225,
        64,
        99,
        106,
        105,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        29,
        43,
        74,
        72,
        45,
        232,
        85,
        71,
        254,
        459,
        458,
        460,
        457,
        452,
        423,
        433,
        470,
        384,
        389,
        387,
        386,
        395,
        414,
        392,
        409,
        219,
        218,
        220,
        217,
        192,
        209,
        199,
        210,
        144,
        241,
        247,
        146,
        143,
        50,
        36,
        157,
        272,
        273,
        275,
        278,
        381,
        286,
        268,
        363,
        351,
        346,
        344,
        345,
        324,
        337,
        323,
        338
      ],
      "E_complement": [
        4,
        19,
        289
      ],
      "Lambda_complement": [
        4,
        16,
        96
      ]
    },
    "(9, (36, 0, 2), (32, 6, 1))": {
      "E": [
        0,
        111,
        250,
        21,
        244,
        247,
        242,
        113,
        48,
        223,
        74,
        37,
        318,
        199,
        194,
        443,
        444,
        303,
        314,
        297,
        308,
        334,
        459,
        305,
        268,
        287,
        266,
        409,
        260,
        391,
        258,
        257,
        364,
        259,
        278,
        505,
        500,
        503,
        370,
        497,
        476,
        307,
        294,
        329,
        452,
        61,
        184,
        449,
        44,
        191,
        42,
        57,
        77,
        55,
        50,
        200,
        28,
        15,
        154,
        9,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        14,
        12,
        10,
        23,
        38,
        36,
        34,
        24,
        41,
        43,
        45,
        71,
        70,
        132,
        66,
        72,
        73,
        75,
        77,
        96,
        97,
        99,
        101,
        175,
        110,
        108,
        106,
        320,
        326,
        324,
        325,
        335,
        393,
        331,
        330,
        359,
        337,
        355,
        418,
        360,
        350,
        364,
        365,
        263,
        257,
        259,
        258,
        264,
        270,
        268,
        269,
        288,
        294,
        292,
        293,
        303,
        297,
        299,
        298
      ],
      "E_complement": [
        12,
        85,
        128
      ],
      "Lambda_complement": [
        7,
        48,
        192
      ]
    },
    "(9, (36, 0, 2), (33, 3, 2))": {
      "E": [
        0,
        111,
        250,
        21,
        244,
        247,
        242,
        113,
        48,
        223,
        74,
        37,
        318,
        199,
        194,
        443,
        444,
        303,
        314,
        297,
        308,
        334,
        459,
        305,
        268,
        287,
        266,
        409,
        260,
        391,
        258,
        257,
        364,
        259,
        278,
        505,
        500,
        503,
        370,
        497,
        476,
        307,
        294,
        329,
        452,
        61,
        184,
        449,
        44,
        191,
        42,
        57,
        77,
        55,
        50,
        200,
        28,
        15,
        154,
        9,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        14,
        12,
        10,
        23,
        38,
        36,
        34,
        24,
        41,
        43,
        45,
        71,
        70,
        132,
        66,
        72,
        73,
        75,
        77,
        96,
        97,
        282,
        101,
        175,
        110,
        277,
        106,
        320,
        326,
        324,
        325,
        335,
        393,
        331,
        330,
        359,
        337,
        355,
        418,
        360,
        350,
        364,
        365,
        263,
        257,
        259,
        258,
        264,
        270,
        268,
        269,
        288,
        294,
        292,
        92,
        303,
        297,
        299,
        83
      ],
      "E_complement": [
        12,
        85,
        128
      ],
      "Lambda_complement": [
        7,
        48,
        192
      ]
    },
    "(9, (34, 3, 2), (32, 6, 1))": {
      "E": [
        0,
        465,
        10,
        462,
        40,
        505,
        290,
        499,
        96,
        420,
        106,
        443,
        328,
        409,
        66,
        403,
        448,
        451,
        223,
        201,
        488,
        491,
        226,
        481,
        181,
        163,
        426,
        425,
        136,
        395,
        386,
        385,
        384,
        81,
        394,
        347,
        424,
        121,
        162,
        115,
        480,
        305,
        490,
        59,
        200,
        25,
        450,
        19,
        64,
        67,
        74,
        329,
        104,
        107,
        354,
        97,
        32,
        291,
        42,
        41,
        264,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        46,
        56,
        57,
        48,
        53,
        35,
        34,
        107,
        106,
        108,
        105,
        96,
        97,
        119,
        114,
        68,
        65,
        83,
        82,
        95,
        90,
        72,
        73,
        235,
        234,
        248,
        253,
        240,
        241,
        227,
        230,
        208,
        213,
        195,
        194,
        203,
        206,
        216,
        217,
        256,
        129,
        151,
        146,
        155,
        282,
        140,
        137,
        191,
        186,
        296,
        169,
        164,
        161,
        179,
        306
      ],
      "E_complement": [
        4,
        16,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    "(9, (34, 3, 2), (34, 6, 1))": {
      "E": [
        0,
        433,
        10,
        462,
        40,
        409,
        290,
        403,
        96,
        420,
        106,
        475,
        328,
        505,
        66,
        499,
        448,
        451,
        191,
        201,
        488,
        491,
        226,
        481,
        213,
        163,
        426,
        425,
        136,
        395,
        386,
        385,
        384,
        49,
        394,
        315,
        424,
        25,
        162,
        19,
        480,
        337,
        490,
        91,
        200,
        121,
        450,
        115,
        64,
        67,
        74,
        329,
        104,
        107,
        354,
        97,
        32,
        291,
        42,
        41,
        264,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        42,
        47,
        40,
        41,
        32,
        37,
        51,
        50,
        107,
        106,
        108,
        105,
        96,
        97,
        119,
        114,
        69,
        64,
        67,
        66,
        79,
        74,
        88,
        89,
        235,
        234,
        248,
        253,
        240,
        241,
        227,
        230,
        192,
        197,
        211,
        210,
        219,
        222,
        200,
        201,
        256,
        129,
        151,
        146,
        155,
        282,
        140,
        137,
        175,
        170,
        312,
        185,
        180,
        177,
        163,
        290
      ],
      "E_complement": [
        4,
        16,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    "(9, (34, 3, 2), (36, 5, 1))": {
      "E": [
        0,
        177,
        10,
        206,
        40,
        153,
        290,
        147,
        352,
        420,
        362,
        475,
        72,
        505,
        322,
        499,
        192,
        195,
        447,
        457,
        232,
        235,
        482,
        225,
        213,
        163,
        426,
        425,
        136,
        395,
        386,
        385,
        384,
        305,
        394,
        59,
        424,
        281,
        162,
        275,
        224,
        337,
        234,
        91,
        456,
        121,
        194,
        115,
        320,
        323,
        330,
        73,
        360,
        363,
        98,
        353,
        32,
        291,
        42,
        41,
        264,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        42,
        47,
        40,
        41,
        32,
        37,
        51,
        50,
        107,
        106,
        108,
        105,
        96,
        97,
        119,
        114,
        69,
        64,
        67,
        66,
        79,
        74,
        88,
        89,
        235,
        234,
        266,
        253,
        240,
        241,
        227,
        276,
        306,
        197,
        211,
        210,
        219,
        300,
        200,
        201,
        336,
        129,
        151,
        146,
        155,
        330,
        140,
        137,
        175,
        170,
        360,
        185,
        180,
        177,
        163,
        370
      ],
      "E_complement": [
        4,
        16,
        106
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    "(9, (34, 6, 1), (34, 3, 2))": {
      "E": [
        0,
        17,
        391,
        394,
        425,
        440,
        447,
        434,
        508,
        497,
        487,
        502,
        457,
        452,
        479,
        462,
        220,
        205,
        327,
        330,
        373,
        356,
        383,
        370,
        316,
        305,
        315,
        298,
        265,
        260,
        259,
        274,
        145,
        128,
        200,
        138,
        169,
        184,
        191,
        253,
        190,
        252,
        231,
        246,
        201,
        139,
        223,
        206,
        93,
        92,
        71,
        74,
        117,
        116,
        127,
        114,
        49,
        60,
        43,
        42,
        9,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        15,
        23,
        13,
        46,
        40,
        44,
        45,
        59,
        33,
        34,
        35,
        110,
        129,
        112,
        152,
        96,
        143,
        121,
        141,
        92,
        180,
        66,
        173,
        85,
        161,
        76,
        163,
        494,
        495,
        492,
        502,
        480,
        481,
        505,
        483,
        448,
        474,
        450,
        451,
        469,
        463,
        460,
        461,
        384,
        367,
        386,
        374,
        398,
        353,
        407,
        355,
        430,
        346,
        428,
        323,
        443,
        335,
        418,
        333
      ],
      "E_complement": [
        12,
        16,
        320
      ],
      "Lambda_complement": [
        7,
        27,
        192
      ]
    },
    "(9, (34, 6, 1), (36, 3, 2))": {
      "E": [
        0,
        103,
        501,
        496,
        441,
        478,
        477,
        472,
        418,
        423,
        451,
        420,
        399,
        394,
        491,
        396,
        226,
        133,
        373,
        368,
        347,
        316,
        349,
        344,
        290,
        295,
        289,
        326,
        271,
        266,
        265,
        366,
        145,
        246,
        142,
        240,
        185,
        222,
        221,
        163,
        220,
        162,
        195,
        164,
        143,
        241,
        235,
        140,
        21,
        20,
        117,
        112,
        91,
        90,
        93,
        88,
        39,
        34,
        71,
        70,
        15,
        10,
        9,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        8,
        9,
        29,
        35,
        64,
        68,
        66,
        67,
        95,
        97,
        74,
        75,
        248,
        129,
        192,
        188,
        240,
        137,
        229,
        163,
        130,
        254,
        186,
        195,
        167,
        225,
        178,
        203,
        376,
        377,
        338,
        364,
        368,
        369,
        357,
        347,
        272,
        302,
        314,
        315,
        295,
        281,
        306,
        307,
        384,
        505,
        426,
        492,
        392,
        497,
        413,
        475,
        488,
        430,
        450,
        443,
        479,
        409,
        458,
        435
      ],
      "E_complement": [
        4,
        48,
        272
      ],
      "Lambda_complement": [
        5,
        18,
        40
      ]
    },
    "(9, (33, 3, 1), (34, 3, 1))": {
      "E": [
        0,
        133,
        105,
        337,
        114,
        98,
        225,
        228,
        79,
        74,
        372,
        204,
        199,
        87,
        65,
        196,
        303,
        426,
        425,
        428,
        295,
        418,
        289,
        292,
        399,
        394,
        393,
        268,
        263,
        258,
        385,
        260,
        367,
        511,
        489,
        364,
        487,
        482,
        220,
        356,
        474,
        458,
        329,
        332,
        327,
        450,
        449,
        249,
        175,
        170,
        198,
        67,
        39,
        34,
        33,
        164,
        143,
        10,
        137,
        140,
        135,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        30,
        13,
        27,
        39,
        54,
        37,
        51,
        56,
        57,
        58,
        60,
        64,
        70,
        66,
        67,
        79,
        89,
        77,
        132,
        103,
        113,
        189,
        116,
        120,
        126,
        122,
        123,
        320,
        342,
        322,
        339,
        335,
        329,
        333,
        332,
        375,
        369,
        373,
        372,
        360,
        382,
        362,
        379,
        472,
        273,
        258,
        276,
        271,
        270,
        269,
        267,
        311,
        310,
        309,
        307,
        296,
        481,
        298,
        316
      ],
      "E_complement": [
        7,
        18,
        41
      ],
      "Lambda_complement": [
        7,
        16,
        200
      ]
    },
    "(9, (33, 3, 1), (36, 3, 1))": {
      "E": [
        0,
        22,
        218,
        295,
        99,
        211,
        194,
        193,
        136,
        139,
        369,
        153,
        144,
        53,
        130,
        148,
        328,
        350,
        346,
        345,
        325,
        339,
        322,
        321,
        264,
        267,
        271,
        281,
        272,
        275,
        258,
        276,
        456,
        365,
        474,
        460,
        464,
        467,
        41,
        449,
        315,
        395,
        410,
        409,
        400,
        390,
        386,
        127,
        72,
        75,
        146,
        132,
        80,
        83,
        87,
        65,
        29,
        11,
        26,
        25,
        16,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        18,
        48,
        21,
        68,
        90,
        120,
        93,
        87,
        86,
        107,
        110,
        159,
        154,
        163,
        157,
        172,
        137,
        144,
        374,
        228,
        193,
        288,
        198,
        247,
        242,
        203,
        245,
        415,
        442,
        419,
        445,
        428,
        425,
        400,
        401,
        452,
        449,
        455,
        454,
        471,
        498,
        491,
        501,
        199,
        289,
        259,
        294,
        268,
        306,
        304,
        309,
        356,
        346,
        344,
        349,
        375,
        145,
        331,
        366
      ],
      "E_complement": [
        5,
        33,
        200
      ],
      "Lambda_complement": [
        4,
        27,
        32
      ]
    },
    "(9, (33, 3, 1), (38, 5, 1))": {
      "E": [
        0,
        22,
        218,
        295,
        99,
        211,
        194,
        193,
        136,
        139,
        369,
        153,
        144,
        53,
        130,
        148,
        328,
        350,
        346,
        345,
        325,
        339,
        322,
        321,
        264,
        267,
        271,
        281,
        272,
        275,
        258,
        276,
        456,
        365,
        474,
        460,
        464,
        467,
        41,
        449,
        315,
        395,
        410,
        409,
        400,
        390,
        386,
        127,
        72,
        75,
        146,
        132,
        80,
        83,
        87,
        65,
        29,
        11,
        26,
        25,
        16,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        18,
        48,
        21,
        68,
        90,
        120,
        93,
        87,
        86,
        107,
        110,
        159,
        243,
        163,
        157,
        172,
        137,
        144,
        374,
        228,
        193,
        288,
        198,
        158,
        242,
        203,
        245,
        415,
        442,
        419,
        445,
        428,
        425,
        400,
        401,
        452,
        449,
        455,
        454,
        471,
        498,
        491,
        501,
        199,
        289,
        259,
        294,
        268,
        306,
        345,
        309,
        356,
        346,
        344,
        308,
        375,
        145,
        331,
        366
      ],
      "E_complement": [
        5,
        33,
        200
      ],
      "Lambda_complement": [
        4,
        27,
        32
      ]
    },
    "(9, (33, 3, 1), (39, 3, 1))": {
      "E": [
        0,
        22,
        218,
        295,
        99,
        211,
        194,
        193,
        136,
        139,
        369,
        153,
        144,
        53,
        130,
        148,
        328,
        350,
        346,
        345,
        325,
        339,
        322,
        321,
        264,
        267,
        271,
        281,
        272,
        275,
        258,
        276,
        456,
        365,
        474,
        460,
        464,
        467,
        41,
        449,
        315,
        395,
        410,
        409,
        400,
        390,
        386,
        127,
        72,
        75,
        146,
        132,
        80,
        83,
        87,
        65,
        29,
        11,
        26,
        25,
        16,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        18,
        48,
        21,
        68,
        90,
        120,
        93,
        87,
        86,
        107,
        110,
        159,
        243,
        163,
        157,
        172,
        330,
        144,
        374,
        295,
        193,
        288,
        198,
        158,
        242,
        203,
        245,
        415,
        442,
        419,
        445,
        428,
        425,
        400,
        401,
        452,
        449,
        455,
        454,
        471,
        498,
        491,
        501,
        199,
        289,
        192,
        294,
        268,
        306,
        345,
        309,
        356,
        346,
        344,
        308,
        375,
        145,
        331,
        173
      ],
      "E_complement": [
        5,
        33,
        200
      ],
      "Lambda_complement": [
        4,
        24,
        35
      ]
    },
    "(9, (33, 3, 1), (40, 5, 1))": {
      "E": [
        0,
        22,
        218,
        295,
        99,
        211,
        194,
        193,
        136,
        139,
        369,
        153,
        144,
        53,
        130,
        148,
        328,
        350,
        346,
        345,
        325,
        339,
        322,
        321,
        264,
        267,
        271,
        281,
        272,
        275,
        258,
        276,
        456,
        365,
        474,
        460,
        464,
        467,
        41,
        449,
        315,
        395,
        410,
        409,
        400,
        390,
        386,
        127,
        72,
        75,
        146,
        132,
        80,
        83,
        87,
        65,
        29,
        11,
        26,
        25,
        16,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        18,
        48,
        21,
        68,
        90,
        120,
        93,
        87,
        86,
        107,
        110,
        159,
        243,
        163,
        157,
        172,
        330,
        360,
        374,
        295,
        193,
        288,
        318,
        158,
        242,
        203,
        245,
        415,
        442,
        419,
        445,
        428,
        425,
        400,
        401,
        452,
        449,
        455,
        454,
        471,
        498,
        491,
        501,
        199,
        217,
        192,
        294,
        268,
        306,
        345,
        309,
        356,
        346,
        344,
        308,
        143,
        145,
        331,
        173
      ],
      "E_complement": [
        5,
        33,
        200
      ],
      "Lambda_complement": [
        4,
        27,
        32
      ]
    },
    "(9, (36, 3, 1), (32, 6, 1))": {
      "E": [
        0,
        479,
        506,
        5,
        40,
        503,
        498,
        13,
        444,
        447,
        394,
        425,
        436,
        407,
        386,
        385,
        348,
        383,
        346,
        345,
        372,
        375,
        370,
        337,
        316,
        287,
        298,
        297,
        276,
        279,
        258,
        289,
        220,
        255,
        202,
        201,
        244,
        247,
        226,
        193,
        172,
        371,
        342,
        169,
        132,
        347,
        350,
        161,
        92,
        95,
        106,
        73,
        84,
        119,
        98,
        97,
        44,
        47,
        10,
        41,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        12,
        25,
        37,
        70,
        68,
        69,
        72,
        93,
        75,
        40,
        135,
        134,
        132,
        130,
        143,
        137,
        139,
        138,
        199,
        193,
        195,
        194,
        207,
        206,
        204,
        202,
        256,
        262,
        260,
        261,
        264,
        285,
        267,
        269,
        320,
        321,
        323,
        325,
        328,
        334,
        332,
        345,
        391,
        385,
        387,
        386,
        399,
        398,
        396,
        394,
        455,
        419,
        452,
        450,
        463,
        457,
        430,
        458
      ],
      "E_complement": [
        9,
        16,
        130
      ],
      "Lambda_complement": [
        7,
        19,
        98
      ]
    },
    "(9, (36, 3, 1), (34, 6, 1))": {
      "E": [
        0,
        479,
        506,
        5,
        40,
        503,
        498,
        13,
        444,
        447,
        394,
        425,
        436,
        407,
        386,
        385,
        348,
        383,
        346,
        345,
        372,
        375,
        370,
        337,
        316,
        287,
        298,
        297,
        276,
        279,
        258,
        289,
        220,
        255,
        202,
        201,
        244,
        247,
        226,
        193,
        172,
        371,
        342,
        169,
        132,
        347,
        350,
        161,
        92,
        95,
        106,
        73,
        84,
        119,
        98,
        97,
        44,
        47,
        10,
        41,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        12,
        25,
        37,
        70,
        68,
        69,
        72,
        93,
        75,
        40,
        135,
        134,
        132,
        130,
        143,
        217,
        139,
        138,
        199,
        193,
        195,
        194,
        207,
        206,
        204,
        154,
        256,
        262,
        260,
        261,
        264,
        285,
        267,
        269,
        320,
        321,
        323,
        325,
        328,
        334,
        332,
        345,
        391,
        385,
        387,
        386,
        399,
        398,
        396,
        474,
        455,
        419,
        452,
        450,
        463,
        409,
        430,
        458
      ],
      "E_complement": [
        9,
        16,
        130
      ],
      "Lambda_complement": [
        7,
        19,
        98
      ]
    },
    "(9, (36, 3, 1), (35, 6, 1))": {
      "E": [
        0,
        479,
        506,
        5,
        40,
        503,
        498,
        13,
        444,
        447,
        394,
        425,
        436,
        407,
        386,
        385,
        348,
        383,
        346,
        345,
        372,
        375,
        370,
        337,
        316,
        287,
        298,
        297,
        276,
        279,
        258,
        289,
        220,
        255,
        202,
        201,
        244,
        247,
        226,
        193,
        172,
        371,
        342,
        169,
        132,
        347,
        350,
        161,
        92,
        95,
        106,
        73,
        84,
        119,
        98,
        97,
        44,
        47,
        10,
        41,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        12,
        25,
        37,
        70,
        68,
        69,
        72,
        93,
        75,
        40,
        135,
        134,
        132,
        465,
        143,
        217,
        139,
        138,
        199,
        402,
        195,
        194,
        207,
        206,
        204,
        154,
        256,
        262,
        260,
        261,
        264,
        285,
        267,
        269,
        320,
        321,
        323,
        325,
        328,
        334,
        332,
        345,
        391,
        210,
        387,
        386,
        399,
        398,
        396,
        474,
        455,
        419,
        452,
        145,
        463,
        409,
        430,
        458
      ],
      "E_complement": [
        9,
        16,
        130
      ],
      "Lambda_complement": [
        7,
        19,
        98
      ]
    },
    "(8, (30, 0, 4), (31, 3, 2))": {
      "E": [
        0,
        255,
        250,
        5,
        8,
        247,
        242,
        13,
        220,
        223,
        202,
        201,
        212,
        215,
        194,
        193,
        188,
        191,
        186,
        185,
        180,
        183,
        178,
        177,
        156,
        159,
        138,
        137,
        148,
        151,
        130,
        129,
        124,
        127,
        106,
        105,
        116,
        119,
        98,
        97,
        76,
        179,
        182,
        73,
        68,
        187,
        190,
        65,
        60,
        63,
        42,
        41,
        52,
        55,
        34,
        33,
        12,
        15,
        10,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        12,
        25,
        45,
        38,
        36,
        37,
        40,
        61,
        43,
        32,
        71,
        70,
        68,
        241,
        79,
        233,
        75,
        74,
        103,
        210,
        99,
        98,
        111,
        110,
        108,
        202,
        128,
        134,
        132,
        133,
        136,
        157,
        139,
        141,
        160,
        161,
        163,
        165,
        168,
        174,
        172,
        185,
        199,
        114,
        195,
        194,
        207,
        206,
        204,
        106,
        231,
        235,
        228,
        81,
        239,
        73,
        230,
        234
      ],
      "E_complement": [
        16,
        66
      ],
      "Lambda_complement": [
        7,
        19
      ]
    },
    "(9, (32, 0, 4), (34, 5, 2))": {
      "E": [
        0,
        431,
        426,
        5,
        8,
        423,
        418,
        13,
        236,
        239,
        221,
        222,
        228,
        231,
        213,
        214,
        300,
        303,
        298,
        297,
        292,
        295,
        290,
        289,
        315,
        312,
        266,
        265,
        307,
        304,
        258,
        257,
        507,
        504,
        458,
        457,
        499,
        496,
        450,
        449,
        140,
        291,
        294,
        137,
        132,
        299,
        302,
        129,
        44,
        47,
        29,
        30,
        36,
        39,
        21,
        22,
        12,
        15,
        10,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        14,
        28,
        57,
        125,
        118,
        100,
        117,
        120,
        93,
        123,
        112,
        151,
        134,
        148,
        385,
        159,
        425,
        139,
        154,
        231,
        498,
        243,
        242,
        239,
        254,
        236,
        474,
        320,
        326,
        340,
        325,
        328,
        365,
        331,
        333,
        304,
        305,
        307,
        309,
        312,
        318,
        300,
        265,
        471,
        194,
        451,
        450,
        479,
        462,
        476,
        234,
        423,
        443,
        420,
        177,
        431,
        153,
        438,
        426
      ],
      "E_complement": [
        48,
        64,
        135
      ],
      "Lambda_complement": [
        7,
        16,
        35
      ]
    },
    "(9, (36, 3, 2), (32, 0, 4))": {
      "E": [
        0,
        475,
        62,
        8,
        226,
        71,
        2,
        103,
        268,
        323,
        262,
        381,
        260,
        353,
        314,
        373,
        64,
        59,
        126,
        35,
        49,
        63,
        66,
        57,
        309,
        360,
        326,
        157,
        324,
        319,
        489,
        372,
        333,
        379,
        318,
        325,
        316,
        345,
        258,
        308,
        56,
        483,
        6,
        48,
        218,
        127,
        58,
        95,
        269,
        336,
        382,
        165,
        380,
        263,
        465,
        332,
        120,
        122,
        70,
        27,
        9,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        13,
        20,
        38,
        63,
        10,
        19,
        33,
        56,
        89,
        64,
        66,
        91,
        94,
        71,
        69,
        92,
        204,
        213,
        231,
        254,
        203,
        210,
        224,
        249,
        269,
        276,
        294,
        319,
        266,
        275,
        289,
        312,
        296,
        297,
        299,
        298,
        303,
        302,
        300,
        301,
        460,
        469,
        487,
        510,
        459,
        466,
        480,
        505,
        361,
        368,
        370,
        363,
        366,
        375,
        373,
        364
      ],
      "E_complement": [
        12,
        128,
        276
      ],
      "Lambda_complement": [
        24,
        40,
        128
      ]
    },
    "(9, (36, 3, 2), (32, 3, 2))": {
      "E": [
        0,
        371,
        186,
        16,
        294,
        139,
        2,
        47,
        252,
        103,
        238,
        221,
        236,
        193,
        86,
        205,
        128,
        179,
        58,
        167,
        161,
        187,
        130,
        177,
        77,
        208,
        110,
        285,
        108,
        95,
        465,
        204,
        125,
        215,
        94,
        109,
        92,
        113,
        230,
        76,
        176,
        451,
        10,
        160,
        406,
        59,
        178,
        159,
        253,
        96,
        222,
        429,
        220,
        239,
        353,
        124,
        48,
        50,
        138,
        23,
        17,
        11,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        8,
        5,
        25,
        44,
        106,
        95,
        18,
        39,
        97,
        84,
        149,
        160,
        162,
        151,
        158,
        171,
        169,
        156,
        440,
        397,
        459,
        510,
        435,
        390,
        448,
        501,
        89,
        108,
        42,
        31,
        82,
        103,
        33,
        20,
        48,
        61,
        63,
        50,
        59,
        58,
        56,
        57,
        504,
        461,
        395,
        446,
        499,
        454,
        384,
        437,
        145,
        164,
        166,
        147,
        154,
        175,
        173,
        152
      ],
      "E_complement": [
        4,
        64,
        256
      ],
      "Lambda_complement": [
        12,
        66,
        256
      ]
    },
    "(9, (32, 6, 1), (37, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        4,
        43,
        34,
        13,
        140,
        163,
        170,
        133,
        164,
        167,
        174,
        173,
        428,
        387,
        394,
        421,
        116,
        427,
        418,
        196,
        252,
        291,
        298,
        261,
        109,
        267,
        258,
        301,
        300,
        243,
        266,
        293,
        77,
        299,
        290,
        269,
        396,
        419,
        426,
        389,
        420,
        123,
        386,
        228,
        172,
        175,
        166,
        165,
        132,
        171,
        162,
        141,
        12,
        35,
        42,
        5,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        30,
        12,
        29,
        45,
        106,
        120,
        57,
        52,
        101,
        103,
        48,
        171,
        250,
        248,
        175,
        178,
        245,
        231,
        166,
        198,
        209,
        195,
        210,
        207,
        206,
        204,
        203,
        491,
        442,
        440,
        495,
        498,
        437,
        423,
        486,
        390,
        401,
        387,
        402,
        399,
        398,
        396,
        395,
        320,
        321,
        323,
        324,
        329,
        350,
        332,
        349,
        365,
        298,
        312,
        377,
        372,
        293,
        295,
        368
      ],
      "E_complement": [
        16,
        36,
        452
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    "(9, (32, 5, 1), (35, 0, 2))": {
      "E": [
        0,
        3,
        70,
        5,
        36,
        39,
        34,
        33,
        160,
        163,
        230,
        165,
        132,
        135,
        130,
        129,
        384,
        387,
        390,
        389,
        420,
        423,
        482,
        417,
        288,
        291,
        294,
        61,
        260,
        263,
        322,
        25,
        24,
        259,
        400,
        261,
        60,
        359,
        436,
        289,
        416,
        419,
        422,
        421,
        388,
        455,
        386,
        385,
        22,
        195,
        134,
        133,
        50,
        167,
        162,
        161,
        32,
        99,
        38,
        37,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        20,
        29,
        39,
        102,
        100,
        37,
        104,
        33,
        59,
        114,
        167,
        166,
        164,
        165,
        176,
        185,
        163,
        170,
        128,
        193,
        195,
        130,
        223,
        150,
        140,
        197,
        439,
        438,
        436,
        437,
        440,
        433,
        427,
        418,
        464,
        401,
        403,
        466,
        407,
        478,
        452,
        397,
        272,
        273,
        275,
        274,
        271,
        262,
        284,
        277,
        375,
        310,
        308,
        373,
        288,
        361,
        371,
        314
      ],
      "E_complement": [
        8,
        64,
        272
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ]
    },
    "(9, (32, 6, 1), (38, 5, 1))": {
      "E": [
        0,
        7,
        10,
        25,
        40,
        47,
        34,
        53,
        96,
        207,
        106,
        121,
        72,
        231,
        66,
        81,
        320,
        339,
        330,
        333,
        360,
        379,
        354,
        353,
        288,
        307,
        298,
        301,
        264,
        283,
        258,
        261,
        260,
        259,
        282,
        265,
        300,
        299,
        306,
        289,
        356,
        355,
        378,
        361,
        332,
        331,
        342,
        321,
        80,
        235,
        78,
        73,
        120,
        195,
        102,
        97,
        48,
        35,
        46,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        9,
        43,
        82,
        40,
        41,
        160,
        161,
        163,
        162,
        107,
        272,
        104,
        279,
        240,
        415,
        227,
        412,
        318,
        65,
        317,
        58,
        309,
        74,
        310,
        73,
        363,
        362,
        364,
        361,
        480,
        481,
        483,
        498,
        312,
        321,
        323,
        322,
        331,
        330,
        328,
        329,
        122,
        257,
        125,
        258,
        117,
        282,
        118,
        265,
        299,
        84,
        336,
        87,
        416,
        223,
        419,
        220
      ],
      "E_complement": [
        4,
        16,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    "(9, (32, 6, 1), (39, 3, 1))": {
      "E": [
        0,
        7,
        10,
        25,
        40,
        47,
        34,
        53,
        96,
        335,
        106,
        121,
        72,
        359,
        66,
        81,
        192,
        211,
        202,
        205,
        232,
        251,
        226,
        225,
        160,
        179,
        170,
        173,
        136,
        155,
        130,
        133,
        132,
        131,
        154,
        137,
        172,
        171,
        178,
        161,
        228,
        227,
        250,
        233,
        204,
        203,
        214,
        193,
        80,
        363,
        78,
        73,
        120,
        323,
        102,
        97,
        48,
        35,
        46,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        9,
        43,
        82,
        186,
        41,
        288,
        289,
        291,
        290,
        107,
        144,
        104,
        151,
        368,
        415,
        355,
        412,
        44,
        65,
        189,
        58,
        181,
        74,
        182,
        73,
        235,
        234,
        236,
        233,
        480,
        481,
        483,
        498,
        184,
        193,
        195,
        80,
        203,
        202,
        200,
        201,
        122,
        129,
        125,
        130,
        117,
        154,
        118,
        137,
        171,
        198,
        208,
        87,
        416,
        351,
        419,
        348
      ],
      "E_complement": [
        4,
        16,
        256
      ],
      "Lambda_complement": [
        4,
        16,
        256
      ]
    },
    "(9, (38, 3, 1), (32, 6, 1))": {
      "E": [
        0,
        339,
        10,
        206,
        232,
        443,
        118,
        433,
        416,
        237,
        487,
        249,
        392,
        219,
        386,
        214,
        128,
        276,
        138,
        137,
        60,
        171,
        162,
        161,
        61,
        115,
        122,
        103,
        152,
        156,
        146,
        145,
        256,
        83,
        157,
        89,
        296,
        123,
        290,
        229,
        190,
        499,
        170,
        436,
        72,
        283,
        69,
        273,
        327,
        211,
        218,
        217,
        56,
        175,
        50,
        49,
        32,
        110,
        52,
        41,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        8,
        24,
        43,
        126,
        40,
        45,
        32,
        117,
        35,
        38,
        251,
        254,
        248,
        249,
        240,
        245,
        243,
        231,
        208,
        213,
        211,
        210,
        219,
        222,
        216,
        217,
        319,
        318,
        312,
        317,
        308,
        309,
        307,
        310,
        276,
        277,
        275,
        278,
        287,
        286,
        269,
        285,
        448,
        401,
        455,
        454,
        459,
        410,
        460,
        461,
        491,
        494,
        492,
        493,
        480,
        485,
        498,
        486
      ],
      "E_complement": [
        7,
        25,
        323
      ],
      "Lambda_complement": [
        4,
        17,
        65
      ]
    },
    "(9, (38, 3, 1), (33, 3, 1))": {
      "E": [
        0,
        339,
        10,
        206,
        232,
        443,
        118,
        433,
        416,
        237,
        487,
        249,
        392,
        219,
        386,
        214,
        128,
        276,
        138,
        137,
        60,
        171,
        162,
        161,
        61,
        115,
        122,
        103,
        152,
        156,
        146,
        145,
        256,
        83,
        157,
        89,
        296,
        123,
        290,
        229,
        190,
        499,
        170,
        436,
        72,
        283,
        69,
        273,
        327,
        211,
        218,
        217,
        56,
        175,
        50,
        49,
        32,
        110,
        52,
        41,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        8,
        24,
        43,
        126,
        40,
        45,
        32,
        117,
        35,
        38,
        175,
        254,
        248,
        249,
        164,
        245,
        243,
        231,
        208,
        213,
        211,
        210,
        219,
        222,
        216,
        217,
        319,
        318,
        312,
        317,
        308,
        309,
        307,
        310,
        320,
        277,
        275,
        278,
        331,
        286,
        269,
        285,
        448,
        401,
        455,
        454,
        459,
        410,
        460,
        461,
        491,
        494,
        492,
        493,
        480,
        485,
        498,
        486
      ],
      "E_complement": [
        7,
        25,
        323
      ],
      "Lambda_complement": [
        4,
        17,
        65
      ]
    },
    "(9, (34, 3, 2), (35, 3, 1))": {
      "E": [
        0,
        427,
        134,
        301,
        36,
        399,
        162,
        265,
        288,
        139,
        294,
        141,
        260,
        175,
        258,
        169,
        480,
        483,
        486,
        485,
        452,
        455,
        450,
        449,
        360,
        382,
        494,
        493,
        332,
        346,
        458,
        457,
        224,
        331,
        230,
        333,
        196,
        367,
        194,
        361,
        448,
        107,
        326,
        237,
        484,
        79,
        354,
        201,
        168,
        171,
        59,
        45,
        140,
        143,
        31,
        9,
        32,
        35,
        38,
        37,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        15,
        20,
        34,
        127,
        82,
        124,
        81,
        156,
        121,
        143,
        106,
        403,
        358,
        400,
        357,
        352,
        360,
        371,
        325,
        280,
        281,
        283,
        282,
        271,
        286,
        284,
        269,
        311,
        310,
        308,
        309,
        288,
        305,
        307,
        290,
        444,
        329,
        447,
        330,
        342,
        350,
        379,
        333,
        80,
        125,
        83,
        126,
        179,
        86,
        160,
        69,
        47,
        46,
        44,
        45,
        49,
        57,
        28,
        42
      ],
      "E_complement": [
        12,
        21,
        64
      ],
      "Lambda_complement": [
        9,
        16,
        193
      ]
    },
    "(9, (34, 3, 2), (36, 3, 1))": {
      "E": [
        0,
        425,
        130,
        299,
        36,
        397,
        166,
        271,
        288,
        137,
        295,
        142,
        260,
        173,
        259,
        170,
        480,
        481,
        487,
        486,
        452,
        453,
        451,
        450,
        360,
        378,
        490,
        491,
        332,
        350,
        462,
        463,
        224,
        329,
        231,
        334,
        196,
        365,
        195,
        362,
        448,
        105,
        322,
        235,
        484,
        77,
        358,
        207,
        168,
        169,
        57,
        43,
        140,
        141,
        29,
        15,
        32,
        33,
        39,
        38,
        4,
        5,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        12,
        22,
        35,
        124,
        83,
        126,
        81,
        158,
        121,
        140,
        107,
        328,
        447,
        330,
        445,
        442,
        434,
        424,
        413,
        450,
        281,
        448,
        283,
        268,
        455,
        286,
        469,
        308,
        495,
        310,
        493,
        506,
        305,
        488,
        291,
        446,
        329,
        444,
        331,
        399,
        391,
        416,
        405,
        138,
        165,
        136,
        167,
        104,
        143,
        122,
        157,
        246,
        247,
        244,
        245,
        49,
        57,
        30,
        43
      ],
      "E_complement": [
        8,
        19,
        68
      ],
      "Lambda_complement": [
        9,
        16,
        193
      ]
    },
    "(9, (34, 3, 2), (35, 0, 2))": {
      "E": [
        0,
        425,
        130,
        299,
        36,
        397,
        166,
        271,
        288,
        137,
        295,
        142,
        260,
        173,
        259,
        170,
        480,
        481,
        487,
        486,
        452,
        453,
        451,
        450,
        360,
        378,
        490,
        491,
        332,
        350,
        462,
        463,
        224,
        329,
        231,
        334,
        196,
        365,
        195,
        362,
        448,
        105,
        322,
        235,
        484,
        77,
        358,
        207,
        168,
        169,
        57,
        43,
        140,
        141,
        29,
        15,
        32,
        33,
        39,
        38,
        4,
        5,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        12,
        22,
        35,
        124,
        83,
        126,
        81,
        158,
        121,
        140,
        107,
        328,
        447,
        330,
        445,
        442,
        434,
        424,
        413,
        450,
        281,
        448,
        283,
        306,
        455,
        288,
        469,
        308,
        495,
        310,
        493,
        452,
        305,
        470,
        291,
        446,
        329,
        444,
        331,
        399,
        391,
        416,
        405,
        138,
        165,
        136,
        167,
        104,
        143,
        122,
        157,
        246,
        247,
        244,
        245,
        49,
        57,
        30,
        43
      ],
      "E_complement": [
        8,
        19,
        68
      ],
      "Lambda_complement": [
        9,
        16,
        193
      ]
    },
    "(9, (32, 6, 1), (37, 5, 1))": {
      "E": [
        0,
        13,
        86,
        91,
        88,
        85,
        73,
        3,
        233,
        125,
        191,
        43,
        40,
        188,
        126,
        234,
        256,
        269,
        264,
        347,
        262,
        341,
        270,
        259,
        430,
        381,
        447,
        299,
        296,
        444,
        382,
        490,
        304,
        483,
        358,
        498,
        497,
        357,
        423,
        307,
        320,
        333,
        278,
        283,
        280,
        277,
        334,
        323,
        48,
        164,
        102,
        242,
        241,
        101,
        167,
        51,
        30,
        77,
        22,
        27,
        24,
        21,
        16,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        9,
        15,
        16,
        49,
        75,
        77,
        117,
        84,
        254,
        255,
        251,
        253,
        464,
        470,
        341,
        468,
        350,
        479,
        352,
        358,
        411,
        282,
        290,
        292,
        297,
        303,
        299,
        426,
        107,
        234,
        85,
        243,
        222,
        88,
        219,
        90,
        167,
        33,
        165,
        36,
        174,
        47,
        183,
        17,
        316,
        314,
        389,
        260,
        398,
        271,
        396,
        394,
        496,
        369,
        373,
        371,
        382,
        376,
        320,
        449
      ],
      "E_complement": [
        10,
        80,
        129
      ],
      "Lambda_complement": [
        7,
        26,
        128
      ]
    },
    "(9, (33, 3, 1), (37, 3, 1))": {
      "E": [
        0,
        34,
        82,
        9,
        75,
        16,
        64,
        59,
        85,
        225,
        7,
        179,
        136,
        60,
        218,
        110,
        256,
        290,
        299,
        368,
        306,
        361,
        281,
        315,
        268,
        481,
        263,
        435,
        392,
        316,
        474,
        366,
        416,
        333,
        498,
        326,
        381,
        457,
        303,
        411,
        355,
        312,
        305,
        275,
        296,
        266,
        378,
        289,
        160,
        20,
        242,
        70,
        125,
        201,
        47,
        155,
        26,
        65,
        49,
        19,
        40,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        27,
        34,
        90,
        92,
        79,
        29,
        101,
        248,
        249,
        254,
        251,
        358,
        373,
        409,
        353,
        389,
        469,
        452,
        471,
        402,
        450,
        400,
        387,
        396,
        415,
        408,
        352,
        216,
        32,
        153,
        10,
        124,
        150,
        122,
        148,
        111,
        133,
        109,
        131,
        103,
        159,
        77,
        222,
        509,
        326,
        511,
        263,
        483,
        283,
        503,
        484,
        482,
        282,
        285,
        270,
        257,
        442,
        320,
        440
      ],
      "E_complement": [
        5,
        128,
        337
      ],
      "Lambda_complement": [
        4,
        18,
        168
      ]
    },
    "(9, (33, 3, 1), (38, 3, 1))": {
      "E": [
        0,
        34,
        82,
        9,
        75,
        16,
        64,
        59,
        85,
        225,
        7,
        179,
        136,
        60,
        218,
        110,
        256,
        290,
        299,
        368,
        306,
        361,
        281,
        315,
        268,
        481,
        263,
        435,
        392,
        316,
        474,
        366,
        416,
        333,
        498,
        326,
        381,
        457,
        303,
        411,
        355,
        312,
        305,
        275,
        296,
        266,
        378,
        289,
        160,
        20,
        242,
        70,
        125,
        201,
        47,
        155,
        26,
        65,
        49,
        19,
        40,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        27,
        34,
        90,
        92,
        79,
        29,
        101,
        248,
        249,
        254,
        251,
        358,
        373,
        409,
        353,
        389,
        469,
        452,
        272,
        402,
        450,
        343,
        387,
        396,
        415,
        408,
        352,
        216,
        32,
        153,
        10,
        124,
        150,
        122,
        148,
        111,
        133,
        109,
        131,
        103,
        159,
        77,
        222,
        509,
        326,
        312,
        263,
        483,
        283,
        503,
        484,
        482,
        282,
        285,
        270,
        257,
        442,
        320,
        383
      ],
      "E_complement": [
        5,
        128,
        337
      ],
      "Lambda_complement": [
        4,
        18,
        168
      ]
    },
    "(9, (33, 3, 1), (39, 5, 1))": {
      "E": [
        0,
        34,
        82,
        9,
        75,
        16,
        64,
        59,
        85,
        225,
        7,
        179,
        136,
        60,
        218,
        110,
        256,
        290,
        299,
        368,
        306,
        361,
        281,
        315,
        268,
        481,
        263,
        435,
        392,
        316,
        474,
        366,
        416,
        333,
        498,
        326,
        381,
        457,
        303,
        411,
        355,
        312,
        305,
        275,
        296,
        266,
        378,
        289,
        160,
        20,
        242,
        70,
        125,
        201,
        47,
        155,
        26,
        65,
        49,
        19,
        40,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        27,
        34,
        90,
        92,
        79,
        29,
        101,
        248,
        249,
        254,
        251,
        287,
        373,
        409,
        280,
        389,
        469,
        452,
        272,
        402,
        450,
        343,
        387,
        396,
        486,
        481,
        352,
        216,
        32,
        153,
        10,
        124,
        150,
        122,
        148,
        111,
        133,
        109,
        131,
        103,
        159,
        77,
        222,
        509,
        326,
        312,
        263,
        483,
        354,
        398,
        484,
        411,
        282,
        285,
        375,
        257,
        442,
        320,
        383
      ],
      "E_complement": [
        5,
        128,
        337
      ],
      "Lambda_complement": [
        4,
        16,
        168
      ]
    },
    "(7, (26, 0, 16), (26, 0, 8))": {
      "E": [
        0,
        3,
        6,
        5,
        20,
        27,
        30,
        17,
        48,
        51,
        54,
        53,
        36,
        43,
        46,
        33,
        96,
        111,
        106,
        101,
        116,
        119,
        114,
        113,
        80,
        95,
        90,
        85,
        68,
        71,
        66,
        65,
        64,
        67,
        70,
        69,
        84,
        91,
        94,
        81,
        112,
        115,
        118,
        117,
        100,
        107,
        110,
        97,
        32,
        47,
        42,
        37,
        52,
        55,
        50,
        49,
        16,
        31,
        26,
        21,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        14,
        12,
        7,
        23,
        30,
        28,
        21,
        16,
        17,
        19,
        18,
        53,
        62,
        60,
        55,
        48,
        49,
        51,
        50,
        32,
        33,
        35,
        34,
        39,
        46,
        44,
        37,
        127,
        126,
        124,
        125,
        112,
        113,
        115,
        114,
        96,
        97,
        99,
        98,
        111,
        110,
        108,
        109,
        64,
        65,
        67,
        66,
        79,
        78,
        76,
        77,
        95,
        94,
        92,
        93,
        80,
        81,
        83,
        82
      ],
      "E_complement": [
        8
      ],
      "Lambda_complement": [
        8
      ]
    },
    "(8, (31, 0, 4), (29, 3, 2))": {
      "E": [
        0,
        3,
        6,
        5,
        20,
        27,
        30,
        17,
        32,
        83,
        38,
        85,
        68,
        75,
        62,
        49,
        176,
        191,
        202,
        197,
        212,
        167,
        210,
        161,
        144,
        159,
        154,
        149,
        132,
        135,
        130,
        129,
        128,
        131,
        134,
        133,
        148,
        155,
        158,
        145,
        160,
        211,
        166,
        213,
        196,
        203,
        190,
        177,
        48,
        63,
        74,
        69,
        84,
        39,
        82,
        33,
        16,
        31,
        26,
        21,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        14,
        12,
        7,
        23,
        62,
        60,
        53,
        48,
        17,
        51,
        50,
        85,
        94,
        92,
        119,
        80,
        113,
        83,
        82,
        96,
        97,
        99,
        98,
        103,
        110,
        108,
        101,
        223,
        222,
        220,
        221,
        208,
        209,
        211,
        210,
        224,
        225,
        227,
        226,
        239,
        238,
        236,
        237,
        128,
        129,
        131,
        130,
        143,
        142,
        140,
        141,
        191,
        190,
        188,
        189,
        176,
        177,
        179,
        178
      ],
      "E_complement": [
        8,
        96
      ],
      "Lambda_complement": [
        8,
        32
      ]
    },
    "(9, (37, 3, 2), (32, 6, 1))": {
      "E": [
        0,
        3,
        6,
        133,
        148,
        155,
        158,
        17,
        32,
        211,
        38,
        85,
        196,
        75,
        190,
        177,
        432,
        447,
        458,
        325,
        340,
        295,
        338,
        417,
        400,
        287,
        410,
        405,
        260,
        391,
        258,
        257,
        256,
        259,
        390,
        261,
        404,
        411,
        286,
        401,
        416,
        339,
        294,
        341,
        324,
        459,
        446,
        433,
        176,
        191,
        74,
        197,
        84,
        39,
        210,
        33,
        16,
        159,
        154,
        149,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        14,
        12,
        7,
        23,
        62,
        60,
        53,
        48,
        17,
        51,
        50,
        85,
        94,
        92,
        119,
        80,
        113,
        83,
        130,
        96,
        97,
        99,
        98,
        103,
        190,
        108,
        101,
        351,
        350,
        348,
        349,
        336,
        337,
        339,
        338,
        352,
        353,
        355,
        354,
        367,
        366,
        364,
        365,
        256,
        257,
        259,
        258,
        271,
        270,
        476,
        269,
        319,
        318,
        316,
        317,
        480,
        305,
        307,
        306
      ],
      "E_complement": [
        8,
        96,
        128
      ],
      "Lambda_complement": [
        8,
        32,
        196
      ]
    },
    "(9, (37, 3, 2), (33, 8, 1))": {
      "E": [
        0,
        3,
        6,
        133,
        148,
        155,
        158,
        17,
        32,
        211,
        38,
        85,
        196,
        75,
        190,
        177,
        432,
        447,
        458,
        325,
        340,
        295,
        338,
        417,
        400,
        287,
        410,
        405,
        260,
        391,
        258,
        257,
        256,
        259,
        390,
        261,
        404,
        411,
        286,
        401,
        416,
        339,
        294,
        341,
        324,
        459,
        446,
        433,
        176,
        191,
        74,
        197,
        84,
        39,
        210,
        33,
        16,
        159,
        154,
        149,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        14,
        12,
        7,
        23,
        62,
        60,
        53,
        48,
        17,
        51,
        50,
        85,
        94,
        92,
        119,
        80,
        113,
        83,
        130,
        96,
        97,
        99,
        98,
        103,
        190,
        108,
        101,
        351,
        350,
        348,
        349,
        336,
        337,
        339,
        338,
        352,
        353,
        355,
        354,
        367,
        308,
        310,
        365,
        256,
        257,
        259,
        258,
        271,
        270,
        476,
        269,
        319,
        356,
        358,
        317,
        480,
        305,
        307,
        306
      ],
      "E_complement": [
        8,
        96,
        128
      ],
      "Lambda_complement": [
        8,
        32,
        196
      ]
    },
    "(9, (34, 6, 1), (37, 3, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        177,
        43,
        34,
        184,
        80,
        419,
        426,
        313,
        392,
        235,
        386,
        385,
        25,
        131,
        138,
        368,
        168,
        459,
        162,
        165,
        288,
        291,
        298,
        297,
        408,
        271,
        258,
        401,
        409,
        259,
        266,
        400,
        296,
        299,
        290,
        289,
        160,
        163,
        170,
        169,
        136,
        186,
        179,
        129,
        384,
        387,
        394,
        393,
        305,
        427,
        422,
        312,
        32,
        18,
        27,
        41,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        24,
        13,
        43,
        110,
        40,
        105,
        96,
        117,
        51,
        34,
        187,
        170,
        232,
        253,
        240,
        177,
        243,
        182,
        144,
        133,
        131,
        146,
        155,
        158,
        152,
        153,
        299,
        298,
        300,
        297,
        288,
        305,
        311,
        290,
        260,
        321,
        259,
        322,
        335,
        346,
        280,
        265,
        400,
        385,
        455,
        466,
        475,
        410,
        476,
        409,
        447,
        426,
        424,
        441,
        436,
        433,
        435,
        434
      ],
      "E_complement": [
        4,
        49,
        64
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (37, 6, 1), (34, 3, 2))": {
      "E": [
        0,
        239,
        234,
        5,
        100,
        103,
        98,
        284,
        438,
        227,
        202,
        73,
        324,
        171,
        174,
        65,
        81,
        303,
        298,
        297,
        328,
        423,
        418,
        333,
        268,
        463,
        486,
        393,
        132,
        391,
        386,
        251,
        384,
        367,
        16,
        389,
        484,
        487,
        482,
        481,
        332,
        355,
        330,
        457,
        196,
        86,
        302,
        449,
        172,
        175,
        170,
        169,
        200,
        349,
        34,
        205,
        140,
        79,
        283,
        9,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        14,
        28,
        13,
        48,
        54,
        52,
        53,
        56,
        41,
        59,
        58,
        71,
        70,
        84,
        69,
        95,
        73,
        75,
        90,
        112,
        97,
        115,
        114,
        111,
        126,
        124,
        106,
        223,
        206,
        204,
        205,
        192,
        209,
        195,
        194,
        248,
        249,
        251,
        234,
        247,
        246,
        228,
        245,
        256,
        273,
        259,
        258,
        287,
        270,
        268,
        269,
        311,
        310,
        292,
        309,
        312,
        313,
        315,
        298
      ],
      "E_complement": [
        10,
        55,
        128
      ],
      "Lambda_complement": [
        7,
        16,
        384
      ]
    },
    "(9, (31, 5, 1), (35, 0, 2))": {
      "E": [
        0,
        191,
        66,
        9,
        40,
        99,
        106,
        33,
        416,
        491,
        482,
        492,
        392,
        451,
        458,
        385,
        128,
        203,
        194,
        137,
        168,
        227,
        234,
        161,
        288,
        363,
        354,
        297,
        264,
        323,
        507,
        257,
        256,
        43,
        322,
        265,
        296,
        298,
        362,
        289,
        17,
        395,
        226,
        169,
        136,
        138,
        202,
        129,
        384,
        459,
        162,
        393,
        424,
        483,
        419,
        341,
        32,
        107,
        258,
        41,
        8,
        6,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        12,
        30,
        31,
        45,
        106,
        120,
        59,
        52,
        119,
        117,
        50,
        239,
        234,
        248,
        249,
        230,
        231,
        229,
        224,
        148,
        215,
        213,
        146,
        141,
        202,
        216,
        155,
        297,
        300,
        314,
        315,
        292,
        293,
        291,
        294,
        276,
        343,
        337,
        278,
        265,
        334,
        344,
        283,
        450,
        451,
        453,
        448,
        463,
        458,
        476,
        477,
        425,
        494,
        504,
        443,
        436,
        503,
        497,
        438
      ],
      "E_complement": [
        4,
        27,
        73
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (32, 6, 1), (35, 0, 2))": {
      "E": [
        0,
        305,
        46,
        45,
        28,
        31,
        50,
        259,
        116,
        115,
        126,
        125,
        108,
        111,
        98,
        97,
        224,
        227,
        206,
        205,
        252,
        255,
        210,
        209,
        144,
        147,
        158,
        157,
        136,
        143,
        130,
        129,
        128,
        433,
        174,
        173,
        156,
        159,
        178,
        387,
        240,
        247,
        254,
        253,
        236,
        239,
        226,
        225,
        96,
        99,
        78,
        77,
        124,
        127,
        82,
        81,
        16,
        19,
        30,
        29,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        4,
        9,
        27,
        26,
        24,
        25,
        28,
        17,
        31,
        18,
        47,
        90,
        44,
        89,
        48,
        81,
        51,
        82,
        52,
        65,
        55,
        66,
        43,
        74,
        40,
        73,
        219,
        218,
        472,
        473,
        464,
        477,
        211,
        222,
        192,
        193,
        451,
        450,
        459,
        454,
        200,
        197,
        128,
        141,
        387,
        398,
        395,
        394,
        136,
        137,
        155,
        150,
        408,
        405,
        400,
        401,
        147,
        146
      ],
      "E_complement": [
        4,
        32,
        256
      ],
      "Lambda_complement": [
        12,
        96,
        256
      ]
    },
    "(9, (34, 3, 2), (33, 3, 1))": {
      "E": [
        0,
        3,
        10,
        7,
        38,
        43,
        34,
        33,
        48,
        237,
        186,
        233,
        152,
        203,
        156,
        193,
        400,
        403,
        404,
        409,
        440,
        437,
        434,
        433,
        382,
        419,
        378,
        297,
        344,
        267,
        338,
        271,
        350,
        259,
        346,
        265,
        376,
        299,
        370,
        303,
        432,
        307,
        436,
        441,
        408,
        405,
        402,
        401,
        144,
        205,
        154,
        201,
        184,
        235,
        188,
        225,
        160,
        35,
        42,
        39,
        6,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        28,
        43,
        42,
        44,
        45,
        32,
        33,
        39,
        102,
        123,
        170,
        124,
        173,
        112,
        161,
        55,
        166,
        80,
        133,
        87,
        134,
        91,
        138,
        77,
        141,
        427,
        378,
        428,
        381,
        416,
        369,
        423,
        310,
        384,
        337,
        391,
        342,
        399,
        346,
        396,
        332,
        256,
        257,
        263,
        262,
        267,
        266,
        285,
        265,
        299,
        298,
        300,
        301,
        288,
        289,
        359,
        294
      ],
      "E_complement": [
        14,
        16,
        64
      ],
      "Lambda_complement": [
        4,
        17,
        193
      ]
    },
    "(8, (30, 0, 4), (29, 3, 2))": {
      "E": [
        0,
        19,
        252,
        21,
        12,
        31,
        10,
        130,
        216,
        203,
        222,
        205,
        212,
        199,
        210,
        209,
        64,
        251,
        70,
        253,
        76,
        247,
        90,
        241,
        152,
        217,
        158,
        37,
        148,
        47,
        9,
        41,
        40,
        147,
        46,
        149,
        36,
        159,
        34,
        137,
        240,
        75,
        246,
        77,
        6,
        71,
        250,
        218,
        192,
        211,
        198,
        213,
        204,
        223,
        81,
        35,
        24,
        11,
        30,
        13,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        16,
        44,
        19,
        40,
        23,
        43,
        20,
        111,
        110,
        108,
        109,
        104,
        105,
        107,
        106,
        126,
        97,
        125,
        66,
        121,
        70,
        122,
        69,
        177,
        142,
        178,
        141,
        182,
        137,
        181,
        138,
        160,
        129,
        163,
        162,
        167,
        166,
        164,
        165,
        224,
        223,
        227,
        220,
        231,
        216,
        228,
        219,
        239,
        206,
        204,
        205,
        200,
        201,
        203,
        202
      ],
      "E_complement": [
        16,
        96
      ],
      "Lambda_complement": [
        25,
        32
      ]
    },
    "(9, (36, 5, 1), (33, 0, 4))": {
      "E": [
        0,
        21,
        20,
        1,
        82,
        71,
        70,
        83,
        288,
        159,
        382,
        139,
        312,
        92,
        300,
        89,
        96,
        117,
        116,
        97,
        50,
        39,
        38,
        51,
        154,
        341,
        142,
        267,
        184,
        333,
        189,
        345,
        170,
        351,
        190,
        331,
        248,
        269,
        236,
        281,
        32,
        127,
        52,
        33,
        227,
        103,
        230,
        115,
        298,
        223,
        318,
        203,
        376,
        141,
        364,
        153,
        10,
        37,
        84,
        49,
        18,
        7,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        11,
        17,
        49,
        98,
        99,
        121,
        102,
        104,
        105,
        115,
        242,
        220,
        341,
        199,
        336,
        214,
        351,
        83,
        346,
        190,
        302,
        165,
        306,
        180,
        317,
        144,
        312,
        106,
        483,
        111,
        504,
        96,
        489,
        101,
        364,
        8,
        385,
        13,
        410,
        27,
        395,
        7,
        431,
        318,
        319,
        315,
        292,
        308,
        309,
        270,
        311,
        348,
        349,
        345,
        326,
        342,
        343,
        461,
        332
      ],
      "E_complement": [
        9,
        67,
        385
      ],
      "Lambda_complement": [
        18,
        37,
        140
      ]
    },
    "(9, (36, 5, 1), (35, 3, 2))": {
      "E": [
        0,
        21,
        20,
        1,
        82,
        71,
        70,
        83,
        288,
        159,
        382,
        139,
        312,
        92,
        300,
        89,
        96,
        117,
        116,
        97,
        50,
        39,
        38,
        51,
        154,
        341,
        142,
        267,
        184,
        333,
        189,
        345,
        170,
        351,
        190,
        331,
        248,
        269,
        236,
        281,
        32,
        127,
        52,
        33,
        227,
        103,
        230,
        115,
        298,
        223,
        318,
        203,
        376,
        141,
        364,
        153,
        10,
        37,
        84,
        49,
        18,
        7,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        11,
        17,
        49,
        98,
        99,
        121,
        102,
        104,
        86,
        115,
        242,
        220,
        341,
        199,
        336,
        233,
        351,
        83,
        346,
        190,
        302,
        165,
        306,
        180,
        317,
        144,
        312,
        106,
        483,
        111,
        504,
        96,
        470,
        101,
        364,
        8,
        385,
        13,
        410,
        27,
        395,
        7,
        431,
        318,
        319,
        315,
        292,
        308,
        309,
        270,
        311,
        348,
        349,
        345,
        326,
        361,
        343,
        461,
        332
      ],
      "E_complement": [
        9,
        67,
        385
      ],
      "Lambda_complement": [
        18,
        45,
        132
      ]
    },
    "(9, (36, 5, 1), (36, 0, 2))": {
      "E": [
        0,
        20,
        4,
        16,
        70,
        82,
        66,
        86,
        295,
        138,
        381,
        142,
        319,
        91,
        315,
        72,
        103,
        115,
        99,
        119,
        33,
        53,
        37,
        49,
        153,
        340,
        157,
        270,
        191,
        332,
        172,
        328,
        185,
        330,
        189,
        334,
        255,
        268,
        251,
        264,
        39,
        109,
        35,
        55,
        246,
        117,
        229,
        113,
        313,
        202,
        317,
        206,
        383,
        140,
        379,
        136,
        30,
        52,
        68,
        48,
        6,
        18,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        19,
        52,
        20,
        99,
        123,
        92,
        101,
        104,
        105,
        87,
        207,
        226,
        370,
        221,
        364,
        240,
        377,
        119,
        359,
        152,
        301,
        190,
        271,
        138,
        282,
        172,
        260,
        107,
        507,
        117,
        452,
        96,
        489,
        126,
        366,
        8,
        385,
        22,
        423,
        63,
        403,
        29,
        437,
        280,
        281,
        287,
        294,
        266,
        274,
        269,
        273,
        354,
        378,
        380,
        325,
        368,
        369,
        470,
        334
      ],
      "E_complement": [
        8,
        96,
        391
      ],
      "Lambda_complement": [
        4,
        33,
        128
      ]
    },
    "(9, (37, 3, 1), (35, 3, 1))": {
      "E": [
        0,
        17,
        64,
        7,
        43,
        15,
        94,
        116,
        184,
        137,
        128,
        231,
        136,
        140,
        133,
        143,
        323,
        329,
        278,
        284,
        328,
        377,
        382,
        335,
        448,
        490,
        493,
        455,
        464,
        449,
        414,
        399,
        411,
        401,
        462,
        452,
        488,
        473,
        478,
        495,
        352,
        330,
        333,
        359,
        264,
        281,
        326,
        343,
        214,
        145,
        150,
        135,
        211,
        249,
        166,
        130,
        22,
        113,
        46,
        31,
        8,
        2,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        8,
        26,
        57,
        30,
        72,
        79,
        108,
        77,
        140,
        84,
        87,
        80,
        462,
        463,
        275,
        155,
        467,
        500,
        412,
        464,
        214,
        417,
        407,
        387,
        413,
        465,
        409,
        414,
        200,
        207,
        135,
        203,
        213,
        212,
        194,
        384,
        134,
        202,
        130,
        133,
        461,
        154,
        70,
        152,
        473,
        257,
        258,
        261,
        283,
        282,
        281,
        286,
        349,
        335,
        332,
        331,
        339,
        340,
        343,
        342
      ],
      "E_complement": [
        18,
        32,
        74
      ],
      "Lambda_complement": [
        6,
        19,
        32
      ]
    },
    "(9, (32, 5, 1), (32, 3, 2))": {
      "E": [
        0,
        427,
        442,
        81,
        432,
        435,
        482,
        417,
        140,
        459,
        474,
        221,
        464,
        403,
        450,
        449,
        360,
        299,
        314,
        313,
        304,
        371,
        290,
        289,
        328,
        331,
        346,
        281,
        336,
        339,
        258,
        321,
        232,
        171,
        250,
        249,
        176,
        243,
        226,
        225,
        136,
        399,
        478,
        153,
        312,
        147,
        130,
        361,
        104,
        107,
        58,
        121,
        112,
        115,
        98,
        33,
        8,
        75,
        26,
        25,
        80,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        8,
        18,
        16,
        14,
        32,
        58,
        56,
        38,
        40,
        41,
        43,
        64,
        155,
        154,
        246,
        157,
        147,
        137,
        139,
        149,
        187,
        161,
        163,
        189,
        179,
        178,
        176,
        181,
        256,
        286,
        284,
        262,
        264,
        269,
        271,
        270,
        334,
        293,
        295,
        294,
        296,
        310,
        308,
        302,
        411,
        389,
        391,
        413,
        403,
        504,
        404,
        405,
        443,
        446,
        444,
        445,
        435,
        429,
        431,
        437
      ],
      "E_complement": [
        7,
        11,
        193
      ],
      "Lambda_complement": [
        4,
        25,
        106
      ]
    },
    "(9, (32, 5, 1), (34, 3, 2))": {
      "E": [
        0,
        427,
        442,
        81,
        496,
        499,
        418,
        481,
        396,
        459,
        474,
        477,
        400,
        467,
        386,
        385,
        232,
        171,
        186,
        185,
        240,
        179,
        226,
        225,
        200,
        203,
        218,
        153,
        144,
        147,
        194,
        129,
        296,
        363,
        314,
        313,
        304,
        371,
        354,
        353,
        328,
        335,
        286,
        345,
        184,
        275,
        258,
        233,
        40,
        43,
        122,
        57,
        112,
        115,
        98,
        33,
        72,
        11,
        90,
        89,
        80,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        8,
        18,
        16,
        14,
        32,
        58,
        56,
        38,
        64,
        41,
        43,
        200,
        283,
        370,
        510,
        285,
        275,
        265,
        267,
        277,
        315,
        289,
        291,
        317,
        307,
        306,
        304,
        309,
        132,
        154,
        152,
        130,
        140,
        137,
        139,
        138,
        66,
        161,
        163,
        202,
        172,
        178,
        176,
        170,
        415,
        385,
        387,
        409,
        407,
        372,
        504,
        401,
        447,
        442,
        440,
        441,
        439,
        425,
        427,
        433
      ],
      "E_complement": [
        4,
        16,
        321
      ],
      "Lambda_complement": [
        4,
        25,
        104
      ]
    },
    "(9, (35, 3, 2), (32, 5, 1))": {
      "E": [
        0,
        57,
        68,
        51,
        99,
        97,
        114,
        80,
        219,
        217,
        202,
        232,
        156,
        129,
        146,
        452,
        384,
        413,
        229,
        435,
        483,
        481,
        498,
        464,
        347,
        345,
        330,
        360,
        312,
        257,
        274,
        357,
        283,
        313,
        298,
        296,
        376,
        271,
        370,
        331,
        143,
        473,
        458,
        471,
        419,
        385,
        402,
        400,
        155,
        185,
        170,
        168,
        248,
        430,
        214,
        203,
        46,
        89,
        74,
        115,
        35,
        1,
        18,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        16,
        23,
        8,
        35,
        80,
        83,
        36,
        90,
        69,
        66,
        89,
        207,
        208,
        211,
        200,
        218,
        197,
        194,
        217,
        154,
        129,
        130,
        157,
        139,
        144,
        151,
        136,
        459,
        468,
        467,
        456,
        478,
        449,
        450,
        473,
        410,
        493,
        490,
        409,
        401,
        400,
        403,
        406,
        282,
        257,
        262,
        281,
        267,
        272,
        275,
        268,
        331,
        340,
        339,
        328,
        350,
        321,
        322,
        345
      ],
      "E_complement": [
        3,
        5,
        104
      ],
      "Lambda_complement": [
        4,
        25,
        104
      ]
    },
    "(9, (35, 3, 2), (34, 6, 1))": {
      "E": [
        0,
        121,
        68,
        51,
        99,
        97,
        114,
        80,
        219,
        217,
        202,
        232,
        156,
        193,
        210,
        324,
        256,
        349,
        165,
        307,
        355,
        353,
        370,
        336,
        475,
        473,
        458,
        488,
        440,
        449,
        466,
        421,
        411,
        441,
        426,
        424,
        504,
        399,
        434,
        459,
        143,
        281,
        266,
        343,
        291,
        257,
        274,
        272,
        155,
        185,
        170,
        168,
        248,
        366,
        150,
        203,
        110,
        25,
        10,
        115,
        35,
        1,
        18,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        16,
        23,
        8,
        35,
        83,
        80,
        36,
        210,
        205,
        202,
        209,
        327,
        344,
        347,
        320,
        338,
        333,
        330,
        337,
        410,
        385,
        386,
        413,
        395,
        400,
        407,
        392,
        67,
        92,
        91,
        64,
        86,
        194,
        193,
        81,
        154,
        101,
        98,
        153,
        145,
        144,
        147,
        150,
        282,
        257,
        262,
        281,
        267,
        272,
        275,
        268,
        451,
        476,
        475,
        448,
        470,
        457,
        458,
        465
      ],
      "E_complement": [
        3,
        5,
        40
      ],
      "Lambda_complement": [
        4,
        25,
        161
      ]
    },
    "(9, (35, 3, 2), (35, 6, 1))": {
      "E": [
        0,
        121,
        68,
        51,
        99,
        97,
        114,
        80,
        219,
        217,
        202,
        232,
        156,
        193,
        210,
        324,
        256,
        349,
        165,
        307,
        355,
        353,
        370,
        336,
        475,
        473,
        458,
        488,
        440,
        449,
        466,
        421,
        411,
        441,
        426,
        424,
        504,
        399,
        434,
        459,
        143,
        281,
        266,
        343,
        291,
        257,
        274,
        272,
        155,
        185,
        170,
        168,
        248,
        366,
        150,
        203,
        110,
        25,
        10,
        115,
        35,
        1,
        18,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        16,
        23,
        8,
        35,
        83,
        80,
        36,
        210,
        205,
        202,
        209,
        327,
        344,
        347,
        320,
        338,
        333,
        330,
        337,
        273,
        385,
        386,
        278,
        395,
        400,
        407,
        392,
        67,
        92,
        91,
        64,
        86,
        194,
        193,
        81,
        154,
        101,
        98,
        153,
        145,
        144,
        147,
        150,
        282,
        257,
        262,
        281,
        384,
        272,
        275,
        391,
        451,
        476,
        475,
        448,
        470,
        457,
        458,
        465
      ],
      "E_complement": [
        3,
        5,
        40
      ],
      "Lambda_complement": [
        4,
        25,
        161
      ]
    },
    "(9, (35, 3, 2), (36, 3, 1))": {
      "E": [
        0,
        122,
        68,
        51,
        99,
        97,
        114,
        80,
        347,
        345,
        330,
        360,
        284,
        322,
        337,
        452,
        384,
        478,
        294,
        435,
        483,
        481,
        498,
        464,
        219,
        217,
        202,
        232,
        184,
        194,
        209,
        166,
        155,
        185,
        170,
        168,
        248,
        143,
        177,
        203,
        271,
        410,
        393,
        471,
        419,
        385,
        402,
        400,
        283,
        313,
        298,
        296,
        376,
        493,
        277,
        331,
        109,
        26,
        9,
        115,
        35,
        1,
        18,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        16,
        23,
        8,
        35,
        83,
        80,
        36,
        90,
        69,
        66,
        89,
        199,
        216,
        219,
        192,
        346,
        325,
        322,
        345,
        281,
        137,
        138,
        286,
        267,
        272,
        279,
        264,
        67,
        92,
        91,
        64,
        478,
        74,
        73,
        473,
        18,
        493,
        490,
        17,
        25,
        24,
        27,
        30,
        274,
        265,
        270,
        273,
        256,
        144,
        147,
        263,
        323,
        348,
        347,
        320,
        222,
        193,
        194,
        217
      ],
      "E_complement": [
        3,
        5,
        40
      ],
      "Lambda_complement": [
        4,
        41,
        392
      ]
    },
    "(9, (33, 8, 1), (35, 0, 2))": {
      "E": [
        0,
        133,
        196,
        6,
        24,
        157,
        166,
        35,
        288,
        371,
        414,
        283,
        451,
        445,
        390,
        259,
        253,
        63,
        126,
        251,
        216,
        93,
        102,
        53,
        480,
        357,
        350,
        475,
        504,
        381,
        326,
        312,
        256,
        389,
        325,
        315,
        280,
        331,
        422,
        291,
        32,
        165,
        158,
        27,
        249,
        250,
        252,
        184,
        448,
        446,
        382,
        507,
        472,
        349,
        358,
        483,
        224,
        101,
        94,
        13,
        67,
        7,
        1,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        12,
        23,
        22,
        34,
        36,
        63,
        62,
        40,
        41,
        42,
        44,
        64,
        157,
        153,
        67,
        85,
        143,
        147,
        78,
        125,
        167,
        187,
        102,
        104,
        181,
        177,
        107,
        290,
        292,
        319,
        318,
        304,
        305,
        306,
        308,
        280,
        281,
        282,
        284,
        266,
        268,
        279,
        278,
        381,
        423,
        443,
        358,
        368,
        429,
        425,
        371,
        344,
        389,
        385,
        347,
        341,
        399,
        403,
        334
      ],
      "E_complement": [
        17,
        71,
        128
      ],
      "Lambda_complement": [
        7,
        24,
        192
      ]
    },
    "(8, (31, 0, 4), (30, 6, 1))": {
      "E": [
        0,
        139,
        14,
        141,
        156,
        151,
        18,
        17,
        184,
        187,
        182,
        189,
        36,
        167,
        170,
        33,
        224,
        227,
        230,
        237,
        252,
        127,
        122,
        241,
        208,
        91,
        214,
        85,
        204,
        199,
        74,
        73,
        192,
        75,
        70,
        197,
        92,
        87,
        90,
        89,
        240,
        243,
        118,
        125,
        108,
        239,
        106,
        225,
        168,
        171,
        38,
        45,
        180,
        55,
        186,
        49,
        16,
        155,
        158,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        8,
        4,
        5,
        23,
        22,
        20,
        21,
        16,
        17,
        19,
        18,
        55,
        54,
        52,
        53,
        48,
        117,
        51,
        50,
        32,
        33,
        35,
        102,
        39,
        38,
        36,
        43,
        138,
        118,
        137,
        49,
        141,
        113,
        142,
        114,
        96,
        97,
        171,
        98,
        175,
        34,
        106,
        101,
        64,
        188,
        67,
        191,
        73,
        187,
        68,
        184,
        87,
        158,
        84,
        85,
        80,
        81,
        83,
        154
      ],
      "E_complement": [
        4,
        58
      ],
      "Lambda_complement": [
        14,
        194
      ]
    },
    "(9, (37, 3, 2), (34, 6, 1))": {
      "E": [
        0,
        315,
        14,
        61,
        300,
        295,
        274,
        17,
        360,
        363,
        358,
        365,
        324,
        375,
        122,
        65,
        448,
        195,
        454,
        461,
        220,
        239,
        234,
        465,
        144,
        171,
        406,
        421,
        396,
        391,
        442,
        441,
        384,
        187,
        438,
        389,
        172,
        167,
        170,
        425,
        208,
        211,
        230,
        237,
        252,
        207,
        506,
        449,
        120,
        379,
        70,
        77,
        356,
        343,
        362,
        81,
        272,
        299,
        46,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        8,
        4,
        5,
        31,
        54,
        52,
        53,
        48,
        49,
        27,
        50,
        119,
        118,
        116,
        117,
        112,
        245,
        115,
        114,
        64,
        65,
        67,
        198,
        71,
        110,
        68,
        75,
        170,
        246,
        281,
        113,
        173,
        241,
        174,
        242,
        192,
        193,
        235,
        194,
        239,
        106,
        202,
        197,
        128,
        220,
        131,
        223,
        137,
        219,
        308,
        216,
        263,
        158,
        180,
        181,
        176,
        177,
        179,
        298
      ],
      "E_complement": [
        4,
        48,
        90
      ],
      "Lambda_complement": [
        14,
        34,
        386
      ]
    },
    "(9, (36, 3, 1), (34, 3, 1))": {
      "E": [
        0,
        131,
        134,
        5,
        136,
        11,
        14,
        141,
        96,
        99,
        202,
        201,
        232,
        235,
        66,
        65,
        208,
        451,
        362,
        121,
        328,
        331,
        482,
        481,
        268,
        399,
        394,
        265,
        388,
        263,
        258,
        385,
        303,
        300,
        298,
        297,
        264,
        267,
        269,
        270,
        480,
        355,
        458,
        329,
        120,
        491,
        322,
        209,
        64,
        195,
        106,
        233,
        200,
        75,
        226,
        97,
        32,
        35,
        37,
        38,
        7,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        30,
        28,
        9,
        39,
        50,
        52,
        37,
        40,
        45,
        43,
        42,
        103,
        114,
        116,
        101,
        199,
        109,
        107,
        197,
        64,
        65,
        67,
        70,
        79,
        94,
        92,
        73,
        375,
        358,
        356,
        369,
        376,
        377,
        379,
        382,
        336,
        341,
        339,
        338,
        496,
        330,
        332,
        498,
        272,
        277,
        275,
        274,
        287,
        266,
        268,
        285,
        311,
        294,
        292,
        305,
        312,
        313,
        315,
        318
      ],
      "E_complement": [
        8,
        20,
        421
      ],
      "Lambda_complement": [
        4,
        16,
        169
      ]
    },
    "(9, (35, 0, 2), (37, 6, 1))": {
      "E": [
        0,
        5,
        38,
        37,
        12,
        73,
        106,
        41,
        232,
        171,
        142,
        203,
        228,
        231,
        194,
        199,
        123,
        387,
        422,
        88,
        119,
        463,
        490,
        84,
        296,
        301,
        270,
        269,
        292,
        353,
        322,
        257,
        256,
        325,
        358,
        293,
        268,
        265,
        298,
        297,
        83,
        491,
        462,
        112,
        95,
        423,
        386,
        124,
        192,
        195,
        230,
        227,
        204,
        143,
        170,
        239,
        40,
        109,
        78,
        13,
        36,
        33,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        7,
        6,
        5,
        4,
        15,
        30,
        32,
        49,
        8,
        25,
        39,
        54,
        79,
        142,
        176,
        113,
        152,
        137,
        183,
        166,
        173,
        172,
        175,
        174,
        170,
        171,
        168,
        169,
        419,
        434,
        416,
        433,
        392,
        409,
        395,
        410,
        274,
        275,
        447,
        446,
        343,
        390,
        440,
        361,
        272,
        273,
        445,
        444,
        279,
        278,
        296,
        297,
        287,
        270,
        284,
        269,
        308,
        293,
        311,
        294
      ],
      "E_complement": [
        6,
        18,
        394
      ],
      "Lambda_complement": [
        16,
        44,
        192
      ]
    },
    "(9, (34, 3, 2), (35, 6, 1))": {
      "E": [
        0,
        35,
        38,
        37,
        68,
        71,
        14,
        45,
        172,
        143,
        230,
        229,
        132,
        135,
        162,
        129,
        416,
        83,
        422,
        389,
        484,
        455,
        398,
        397,
        300,
        303,
        326,
        149,
        260,
        295,
        258,
        257,
        288,
        259,
        294,
        293,
        264,
        267,
        354,
        177,
        448,
        483,
        426,
        425,
        388,
        119,
        386,
        417,
        160,
        163,
        134,
        165,
        136,
        171,
        194,
        193,
        96,
        99,
        42,
        9,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        34,
        79,
        70,
        84,
        85,
        88,
        89,
        91,
        90,
        199,
        249,
        212,
        149,
        200,
        322,
        203,
        202,
        144,
        282,
        147,
        146,
        143,
        142,
        156,
        221,
        471,
        470,
        460,
        453,
        472,
        473,
        475,
        474,
        384,
        385,
        387,
        386,
        416,
        414,
        388,
        397,
        272,
        273,
        275,
        153,
        287,
        350,
        268,
        269,
        343,
        278,
        379,
        325,
        328,
        329,
        331,
        193
      ],
      "E_complement": [
        4,
        24,
        456
      ],
      "Lambda_complement": [
        8,
        16,
        39
      ]
    },
    "(9, (34, 3, 2), (37, 6, 1))": {
      "E": [
        0,
        35,
        38,
        37,
        68,
        71,
        14,
        45,
        172,
        143,
        230,
        229,
        132,
        135,
        162,
        129,
        416,
        83,
        422,
        389,
        484,
        455,
        398,
        397,
        300,
        303,
        326,
        149,
        260,
        295,
        258,
        257,
        288,
        259,
        294,
        293,
        264,
        267,
        354,
        177,
        448,
        483,
        426,
        425,
        388,
        119,
        386,
        417,
        160,
        163,
        134,
        165,
        136,
        171,
        194,
        193,
        96,
        99,
        42,
        9,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        34,
        79,
        70,
        84,
        85,
        172,
        89,
        91,
        90,
        199,
        249,
        212,
        149,
        200,
        322,
        203,
        202,
        144,
        282,
        103,
        146,
        143,
        142,
        156,
        221,
        471,
        470,
        460,
        453,
        472,
        473,
        475,
        302,
        384,
        385,
        387,
        386,
        416,
        414,
        388,
        397,
        272,
        485,
        275,
        153,
        287,
        350,
        268,
        269,
        343,
        278,
        379,
        325,
        328,
        329,
        331,
        193
      ],
      "E_complement": [
        4,
        24,
        456
      ],
      "Lambda_complement": [
        8,
        16,
        39
      ]
    },
    "(9, (34, 3, 2), (38, 6, 1))": {
      "E": [
        0,
        12,
        10,
        9,
        72,
        75,
        21,
        25,
        215,
        219,
        138,
        137,
        200,
        203,
        194,
        206,
        448,
        163,
        453,
        457,
        392,
        388,
        474,
        473,
        280,
        283,
        330,
        38,
        263,
        267,
        258,
        257,
        271,
        259,
        266,
        265,
        272,
        275,
        322,
        46,
        384,
        396,
        466,
        465,
        456,
        171,
        461,
        449,
        192,
        195,
        202,
        198,
        223,
        211,
        130,
        129,
        64,
        67,
        29,
        17,
        8,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        26,
        60,
        78,
        223,
        202,
        236,
        233,
        244,
        245,
        243,
        246,
        111,
        29,
        76,
        137,
        112,
        454,
        115,
        114,
        128,
        310,
        135,
        134,
        191,
        186,
        156,
        89,
        335,
        330,
        380,
        361,
        336,
        341,
        339,
        338,
        416,
        421,
        423,
        422,
        488,
        410,
        428,
        441,
        288,
        289,
        291,
        149,
        319,
        506,
        284,
        281,
        495,
        298,
        443,
        457,
        468,
        469,
        467,
        101
      ],
      "E_complement": [
        7,
        49,
        337
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    "(9, (38, 3, 1), (34, 0, 2))": {
      "E": [
        0,
        319,
        156,
        409,
        210,
        471,
        254,
        449,
        218,
        341,
        220,
        84,
        130,
        311,
        468,
        283,
        10,
        271,
        150,
        233,
        104,
        343,
        473,
        481,
        234,
        351,
        76,
        451,
        2,
        397,
        20,
        417,
        394,
        63,
        316,
        398,
        466,
        93,
        52,
        193,
        474,
        223,
        502,
        201,
        264,
        55,
        404,
        145,
        266,
        133,
        284,
        169,
        482,
        87,
        324,
        203,
        352,
        95,
        332,
        265,
        258,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        9,
        10,
        31,
        58,
        78,
        43,
        75,
        64,
        52,
        69,
        49,
        167,
        166,
        162,
        163,
        188,
        169,
        173,
        172,
        232,
        136,
        234,
        153,
        146,
        225,
        151,
        227,
        257,
        373,
        260,
        368,
        367,
        271,
        382,
        266,
        334,
        347,
        331,
        333,
        326,
        320,
        324,
        325,
        467,
        423,
        470,
        421,
        430,
        477,
        428,
        460,
        489,
        488,
        504,
        493,
        486,
        487,
        483,
        482
      ],
      "E_complement": [
        12,
        16,
        97
      ],
      "Lambda_complement": [
        7,
        19,
        97
      ]
    },
    "(9, (32, 6, 1), (38, 3, 1))": {
      "E": [
        0,
        3,
        10,
        9,
        24,
        27,
        18,
        17,
        148,
        23,
        186,
        185,
        168,
        171,
        134,
        133,
        192,
        195,
        202,
        201,
        216,
        219,
        210,
        81,
        84,
        87,
        122,
        121,
        104,
        107,
        70,
        69,
        68,
        379,
        106,
        105,
        120,
        327,
        86,
        85,
        208,
        83,
        218,
        217,
        200,
        203,
        194,
        193,
        132,
        443,
        170,
        169,
        184,
        391,
        150,
        21,
        16,
        19,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        9,
        27,
        50,
        24,
        25,
        16,
        17,
        19,
        58,
        127,
        126,
        148,
        125,
        412,
        373,
        375,
        374,
        100,
        101,
        103,
        102,
        367,
        366,
        364,
        365,
        63,
        22,
        216,
        217,
        208,
        209,
        55,
        30,
        192,
        193,
        39,
        34,
        47,
        42,
        200,
        201,
        164,
        165,
        67,
        66,
        331,
        330,
        428,
        429,
        91,
        90,
        84,
        189,
        348,
        437,
        339,
        338
      ],
      "E_complement": [
        32,
        196,
        256
      ],
      "Lambda_complement": [
        4,
        224,
        256
      ]
    },
    "(9, (38, 5, 1), (32, 6, 1))": {
      "E": [
        0,
        3,
        246,
        173,
        492,
        439,
        282,
        281,
        216,
        97,
        46,
        45,
        308,
        311,
        450,
        379,
        64,
        67,
        164,
        181,
        190,
        175,
        90,
        89,
        152,
        155,
        212,
        109,
        206,
        119,
        130,
        129,
        128,
        57,
        134,
        133,
        412,
        415,
        410,
        291,
        168,
        171,
        174,
        245,
        436,
        495,
        434,
        433,
        48,
        51,
        140,
        53,
        150,
        47,
        42,
        41,
        24,
        27,
        12,
        29,
        22,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        18,
        52,
        53,
        48,
        49,
        11,
        10,
        87,
        86,
        84,
        85,
        80,
        81,
        83,
        78,
        88,
        89,
        99,
        98,
        103,
        102,
        92,
        93,
        175,
        430,
        148,
        149,
        144,
        401,
        171,
        170,
        160,
        189,
        163,
        162,
        167,
        166,
        164,
        165,
        248,
        505,
        195,
        194,
        199,
        454,
        252,
        225,
        247,
        246,
        244,
        245,
        240,
        241,
        243,
        242
      ],
      "E_complement": [
        8,
        69,
        256
      ],
      "Lambda_complement": [
        28,
        32,
        256
      ]
    },
    "(9, (38, 5, 1), (33, 3, 1))": {
      "E": [
        0,
        3,
        438,
        109,
        172,
        375,
        282,
        281,
        408,
        481,
        46,
        45,
        308,
        311,
        130,
        251,
        448,
        451,
        100,
        117,
        126,
        111,
        474,
        473,
        88,
        91,
        404,
        493,
        398,
        503,
        66,
        65,
        64,
        57,
        70,
        69,
        348,
        351,
        346,
        291,
        104,
        107,
        110,
        437,
        372,
        175,
        370,
        369,
        48,
        51,
        76,
        53,
        86,
        47,
        42,
        41,
        24,
        27,
        12,
        29,
        22,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        18,
        52,
        53,
        48,
        49,
        100,
        10,
        248,
        150,
        148,
        149,
        144,
        145,
        147,
        142,
        152,
        153,
        163,
        162,
        167,
        166,
        156,
        157,
        239,
        366,
        212,
        213,
        208,
        337,
        235,
        234,
        224,
        253,
        227,
        226,
        231,
        230,
        139,
        229,
        23,
        505,
        67,
        66,
        71,
        454,
        124,
        97,
        119,
        118,
        116,
        117,
        112,
        113,
        115,
        114
      ],
      "E_complement": [
        8,
        132,
        294
      ],
      "Lambda_complement": [
        25,
        32,
        264
      ]
    },
    "(9, (38, 5, 1), (34, 6, 1))": {
      "E": [
        0,
        3,
        174,
        125,
        444,
        367,
        274,
        273,
        136,
        249,
        38,
        37,
        308,
        311,
        410,
        491,
        192,
        195,
        100,
        109,
        118,
        127,
        210,
        209,
        72,
        75,
        148,
        229,
        134,
        247,
        90,
        89,
        88,
        41,
        94,
        93,
        332,
        335,
        330,
        315,
        120,
        123,
        126,
        173,
        364,
        447,
        362,
        361,
        48,
        51,
        68,
        53,
        86,
        39,
        34,
        33,
        16,
        19,
        28,
        21,
        14,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        12,
        26,
        60,
        61,
        56,
        57,
        100,
        242,
        8,
        158,
        156,
        157,
        152,
        153,
        96,
        118,
        104,
        105,
        163,
        162,
        167,
        166,
        108,
        109,
        23,
        278,
        220,
        221,
        216,
        473,
        19,
        18,
        27,
        13,
        227,
        226,
        231,
        230,
        115,
        229,
        31,
        393,
        67,
        66,
        71,
        326,
        119,
        97,
        127,
        126,
        124,
        125,
        120,
        121,
        123,
        122
      ],
      "E_complement": [
        10,
        162,
        256
      ],
      "Lambda_complement": [
        32,
        151,
        256
      ]
    },
    "(9, (32, 3, 2), (32, 5, 2))": {
      "E": [
        0,
        3,
        10,
        73,
        24,
        107,
        18,
        33,
        224,
        211,
        234,
        153,
        205,
        187,
        242,
        241,
        384,
        435,
        394,
        505,
        408,
        475,
        402,
        401,
        352,
        355,
        362,
        297,
        376,
        267,
        327,
        321,
        320,
        326,
        266,
        377,
        296,
        363,
        354,
        353,
        400,
        403,
        474,
        409,
        504,
        395,
        434,
        385,
        240,
        243,
        186,
        204,
        152,
        235,
        210,
        225,
        32,
        19,
        106,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        18,
        9,
        59,
        58,
        74,
        57,
        70,
        49,
        51,
        54,
        187,
        190,
        184,
        185,
        180,
        177,
        179,
        178,
        132,
        129,
        131,
        156,
        139,
        142,
        136,
        137,
        443,
        442,
        444,
        441,
        432,
        433,
        435,
        424,
        384,
        385,
        387,
        496,
        395,
        508,
        396,
        393,
        260,
        257,
        259,
        258,
        267,
        270,
        264,
        265,
        315,
        318,
        294,
        313,
        308,
        305,
        307,
        306
      ],
      "E_complement": [
        4,
        48,
        64
      ],
      "Lambda_complement": [
        4,
        26,
        96
      ]
    },
    "(9, (32, 3, 2), (34, 5, 2))": {
      "E": [
        0,
        3,
        10,
        15,
        40,
        77,
        34,
        65,
        192,
        163,
        202,
        175,
        189,
        237,
        226,
        225,
        256,
        355,
        266,
        367,
        296,
        301,
        290,
        289,
        448,
        451,
        458,
        463,
        488,
        397,
        439,
        385,
        384,
        438,
        396,
        489,
        462,
        459,
        450,
        449,
        288,
        291,
        300,
        297,
        366,
        267,
        354,
        257,
        224,
        227,
        236,
        188,
        174,
        203,
        162,
        193,
        64,
        35,
        76,
        41,
        14,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        38,
        9,
        111,
        110,
        138,
        121,
        146,
        113,
        103,
        118,
        495,
        510,
        504,
        505,
        480,
        497,
        487,
        486,
        400,
        385,
        407,
        424,
        415,
        398,
        392,
        393,
        239,
        238,
        232,
        237,
        240,
        229,
        231,
        200,
        128,
        129,
        151,
        100,
        159,
        124,
        152,
        137,
        272,
        257,
        279,
        278,
        287,
        270,
        264,
        265,
        367,
        382,
        326,
        377,
        352,
        369,
        359,
        358
      ],
      "E_complement": [
        6,
        16,
        328
      ],
      "Lambda_complement": [
        4,
        16,
        42
      ]
    },
    "(9, (32, 3, 2), (35, 5, 2))": {
      "E": [
        0,
        5,
        6,
        11,
        24,
        79,
        30,
        65,
        192,
        159,
        198,
        145,
        165,
        213,
        222,
        219,
        256,
        351,
        262,
        337,
        280,
        277,
        286,
        283,
        448,
        453,
        454,
        459,
        472,
        399,
        419,
        385,
        384,
        418,
        398,
        473,
        458,
        455,
        452,
        449,
        282,
        287,
        276,
        281,
        336,
        263,
        350,
        257,
        218,
        223,
        212,
        164,
        144,
        199,
        158,
        193,
        64,
        31,
        78,
        25,
        10,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        22,
        52,
        51,
        71,
        70,
        142,
        99,
        156,
        81,
        117,
        84,
        455,
        486,
        482,
        483,
        496,
        465,
        501,
        500,
        416,
        385,
        421,
        386,
        407,
        438,
        434,
        397,
        199,
        198,
        194,
        197,
        208,
        201,
        245,
        242,
        128,
        129,
        165,
        72,
        151,
        90,
        146,
        179,
        288,
        257,
        293,
        292,
        279,
        310,
        306,
        307,
        327,
        358,
        324,
        355,
        368,
        337,
        331,
        372
      ],
      "E_complement": [
        8,
        32,
        84
      ],
      "Lambda_complement": [
        6,
        24,
        32
      ]
    },
    "(9, (34, 5, 2), (32, 3, 2))": {
      "E": [
        0,
        79,
        364,
        9,
        265,
        103,
        49,
        97,
        224,
        175,
        467,
        169,
        445,
        135,
        206,
        193,
        448,
        463,
        454,
        393,
        424,
        423,
        494,
        417,
        352,
        367,
        294,
        310,
        264,
        263,
        270,
        266,
        320,
        271,
        262,
        99,
        360,
        6,
        366,
        318,
        416,
        495,
        422,
        220,
        392,
        178,
        462,
        449,
        192,
        207,
        134,
        201,
        168,
        167,
        174,
        225,
        96,
        111,
        57,
        41,
        8,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        24,
        10,
        29,
        41,
        62,
        42,
        59,
        124,
        39,
        35,
        34,
        169,
        190,
        170,
        187,
        160,
        167,
        163,
        162,
        128,
        129,
        131,
        132,
        137,
        152,
        214,
        157,
        425,
        482,
        428,
        445,
        432,
        439,
        437,
        436,
        406,
        407,
        403,
        404,
        399,
        414,
        394,
        413,
        278,
        279,
        275,
        328,
        271,
        286,
        266,
        285,
        297,
        318,
        300,
        317,
        304,
        311,
        309,
        308
      ],
      "E_complement": [
        10,
        20,
        65
      ],
      "Lambda_complement": [
        6,
        16,
        74
      ]
    },
    "(9, (34, 5, 2), (34, 3, 2))": {
      "E": [
        0,
        79,
        428,
        9,
        457,
        103,
        49,
        97,
        160,
        239,
        339,
        233,
        317,
        199,
        142,
        129,
        320,
        335,
        326,
        265,
        296,
        295,
        366,
        289,
        416,
        431,
        486,
        502,
        456,
        455,
        462,
        458,
        384,
        463,
        454,
        99,
        424,
        6,
        430,
        510,
        288,
        367,
        294,
        156,
        264,
        242,
        334,
        321,
        128,
        143,
        198,
        137,
        232,
        231,
        238,
        161,
        96,
        111,
        57,
        41,
        8,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        24,
        10,
        29,
        41,
        124,
        42,
        59,
        252,
        39,
        35,
        34,
        425,
        446,
        426,
        443,
        416,
        423,
        419,
        418,
        384,
        385,
        387,
        454,
        393,
        408,
        342,
        413,
        169,
        98,
        172,
        189,
        242,
        183,
        181,
        180,
        150,
        151,
        147,
        148,
        143,
        158,
        138,
        157,
        278,
        279,
        275,
        456,
        271,
        286,
        328,
        285,
        297,
        318,
        300,
        317,
        304,
        311,
        309,
        308
      ],
      "E_complement": [
        10,
        20,
        65
      ],
      "Lambda_complement": [
        6,
        16,
        66
      ]
    },
    "(9, (35, 0, 2), (33, 3, 1))": {
      "E": [
        0,
        77,
        74,
        9,
        38,
        37,
        34,
        47,
        176,
        179,
        170,
        167,
        200,
        133,
        156,
        223,
        384,
        397,
        452,
        455,
        488,
        427,
        482,
        431,
        318,
        381,
        298,
        359,
        264,
        261,
        338,
        337,
        320,
        269,
        346,
        281,
        374,
        373,
        290,
        303,
        480,
        483,
        426,
        423,
        392,
        453,
        396,
        463,
        128,
        141,
        148,
        151,
        248,
        187,
        162,
        239,
        46,
        109,
        106,
        39,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        12,
        13,
        43,
        42,
        78,
        61,
        37,
        33,
        39,
        38,
        171,
        157,
        172,
        173,
        160,
        161,
        167,
        163,
        226,
        132,
        135,
        134,
        139,
        138,
        140,
        186,
        427,
        456,
        428,
        445,
        291,
        417,
        423,
        422,
        384,
        385,
        260,
        390,
        395,
        410,
        396,
        397,
        256,
        386,
        263,
        356,
        267,
        266,
        268,
        314,
        299,
        285,
        300,
        301,
        288,
        289,
        295,
        421
      ],
      "E_complement": [
        6,
        16,
        64
      ],
      "Lambda_complement": [
        5,
        16,
        98
      ]
    },
    "(9, (35, 0, 2), (36, 6, 1))": {
      "E": [
        0,
        265,
        288,
        169,
        44,
        37,
        12,
        133,
        22,
        31,
        418,
        299,
        46,
        295,
        154,
        275,
        322,
        459,
        226,
        235,
        110,
        487,
        206,
        455,
        468,
        93,
        224,
        489,
        236,
        101,
        216,
        209,
        452,
        205,
        112,
        505,
        252,
        245,
        72,
        193,
        198,
        207,
        486,
        367,
        490,
        227,
        458,
        67,
        262,
        399,
        50,
        59,
        318,
        183,
        266,
        3,
        132,
        269,
        292,
        45,
        168,
        33,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        9,
        24,
        32,
        33,
        95,
        94,
        168,
        103,
        124,
        122,
        127,
        126,
        93,
        51,
        116,
        117,
        392,
        85,
        125,
        413,
        220,
        482,
        503,
        42,
        11,
        10,
        34,
        76,
        29,
        194,
        52,
        37,
        70,
        56,
        61,
        480,
        66,
        415,
        57,
        71,
        75,
        90,
        98,
        99,
        64,
        472,
        105,
        182,
        73,
        72,
        96,
        14,
        31,
        113,
        54,
        55,
        22,
        23,
        63,
        423
      ],
      "E_complement": [
        5,
        17,
        328
      ],
      "Lambda_complement": [
        16,
        164,
        263
      ]
    },
    "(9, (35, 0, 2), (38, 8, 1))": {
      "E": [
        0,
        153,
        176,
        57,
        44,
        37,
        12,
        21,
        70,
        79,
        50,
        43,
        190,
        39,
        90,
        211,
        466,
        459,
        370,
        379,
        366,
        487,
        350,
        455,
        388,
        269,
        480,
        377,
        492,
        501,
        280,
        273,
        340,
        461,
        288,
        425,
        316,
        309,
        472,
        449,
        342,
        351,
        486,
        511,
        490,
        371,
        458,
        323,
        6,
        31,
        98,
        107,
        254,
        119,
        10,
        147,
        20,
        157,
        180,
        45,
        56,
        33,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        9,
        17,
        32,
        33,
        79,
        78,
        184,
        126,
        108,
        106,
        111,
        110,
        77,
        355,
        100,
        101,
        90,
        69,
        109,
        287,
        220,
        368,
        53,
        42,
        11,
        10,
        34,
        268,
        333,
        402,
        356,
        37,
        262,
        360,
        365,
        370,
        258,
        285,
        361,
        263,
        267,
        74,
        290,
        291,
        256,
        26,
        297,
        502,
        265,
        264,
        121,
        14,
        22,
        97,
        358,
        359,
        326,
        327,
        367,
        117
      ],
      "E_complement": [
        3,
        65,
        128
      ],
      "Lambda_complement": [
        30,
        161,
        303
      ]
    },
    "(9, (38, 0, 1), (32, 6, 1))": {
      "E": [
        0,
        506,
        383,
        488,
        501,
        143,
        359,
        368,
        461,
        346,
        121,
        328,
        469,
        450,
        327,
        246,
        301,
        442,
        372,
        142,
        309,
        290,
        129,
        507,
        269,
        60,
        415,
        264,
        51,
        386,
        391,
        400,
        237,
        122,
        105,
        472,
        245,
        226,
        471,
        230,
        491,
        362,
        95,
        200,
        357,
        356,
        71,
        80,
        285,
        172,
        191,
        40,
        163,
        402,
        167,
        176,
        13,
        154,
        159,
        30,
        21,
        2,
        17,
        16
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        8,
        9,
        14,
        16,
        58,
        59,
        35,
        61,
        50,
        51,
        52,
        42,
        95,
        65,
        70,
        71,
        143,
        145,
        78,
        85,
        101,
        123,
        124,
        125,
        114,
        108,
        116,
        117,
        282,
        283,
        259,
        285,
        274,
        275,
        276,
        266,
        288,
        289,
        510,
        480,
        296,
        307,
        302,
        304,
        325,
        347,
        348,
        349,
        338,
        332,
        340,
        341,
        357,
        353,
        358,
        359,
        360,
        374,
        366,
        367
      ],
      "E_complement": [
        6,
        10,
        193
      ],
      "Lambda_complement": [
        5,
        26,
        194
      ]
    },
    "(8, (33, 0, 2), (29, 3, 2))": {
      "E": [
        0,
        124,
        43,
        122,
        101,
        89,
        35,
        50,
        253,
        172,
        187,
        170,
        245,
        228,
        179,
        226,
        13,
        92,
        38,
        90,
        5,
        20,
        67,
        127,
        157,
        140,
        219,
        138,
        149,
        196,
        211,
        194,
        237,
        188,
        185,
        232,
        229,
        244,
        241,
        224,
        125,
        62,
        59,
        106,
        39,
        36,
        51,
        34,
        159,
        206,
        203,
        154,
        215,
        198,
        195,
        210,
        29,
        76,
        91,
        24,
        21,
        4,
        1,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        8,
        9,
        12,
        11,
        23,
        22,
        21,
        18,
        31,
        30,
        27,
        28,
        38,
        33,
        36,
        37,
        77,
        74,
        44,
        45,
        49,
        54,
        51,
        50,
        63,
        56,
        59,
        58,
        151,
        150,
        149,
        146,
        159,
        158,
        155,
        156,
        128,
        129,
        231,
        224,
        136,
        137,
        140,
        139,
        177,
        182,
        179,
        178,
        191,
        184,
        187,
        186,
        166,
        161,
        164,
        165,
        168,
        175,
        172,
        173
      ],
      "E_complement": [
        11,
        64
      ],
      "Lambda_complement": [
        6,
        98
      ]
    },
    "(9, (39, 3, 1), (32, 6, 1))": {
      "E": [
        0,
        220,
        235,
        122,
        197,
        57,
        227,
        82,
        477,
        332,
        507,
        330,
        373,
        452,
        499,
        354,
        173,
        156,
        70,
        58,
        5,
        20,
        35,
        127,
        285,
        268,
        315,
        266,
        437,
        388,
        307,
        290,
        461,
        348,
        345,
        456,
        357,
        468,
        369,
        448,
        125,
        254,
        251,
        106,
        231,
        68,
        243,
        66,
        447,
        398,
        299,
        282,
        311,
        294,
        291,
        306,
        189,
        140,
        59,
        24,
        21,
        4,
        1,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        8,
        9,
        12,
        11,
        23,
        55,
        52,
        18,
        31,
        30,
        27,
        28,
        70,
        65,
        68,
        69,
        173,
        170,
        76,
        77,
        81,
        86,
        83,
        82,
        95,
        88,
        91,
        90,
        279,
        278,
        277,
        274,
        318,
        286,
        283,
        317,
        256,
        257,
        487,
        480,
        264,
        265,
        268,
        267,
        337,
        342,
        339,
        338,
        351,
        344,
        347,
        346,
        326,
        321,
        324,
        325,
        328,
        335,
        332,
        333
      ],
      "E_complement": [
        11,
        32,
        128
      ],
      "Lambda_complement": [
        6,
        33,
        194
      ]
    },
    "(9, (33, 3, 1), (34, 3, 2))": {
      "E": [
        0,
        3,
        22,
        291,
        36,
        267,
        50,
        49,
        278,
        83,
        70,
        371,
        404,
        407,
        386,
        385,
        352,
        85,
        374,
        373,
        164,
        167,
        178,
        177,
        304,
        5,
        294,
        293,
        276,
        81,
        46,
        257,
        256,
        259,
        80,
        277,
        292,
        295,
        306,
        289,
        176,
        179,
        394,
        165,
        372,
        375,
        354,
        369,
        384,
        175,
        406,
        405,
        68,
        87,
        82,
        279,
        48,
        51,
        38,
        37,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        5,
        19,
        38,
        100,
        101,
        28,
        21,
        99,
        106,
        167,
        154,
        172,
        165,
        168,
        169,
        171,
        170,
        200,
        193,
        183,
        190,
        207,
        206,
        184,
        185,
        295,
        302,
        300,
        293,
        288,
        289,
        291,
        290,
        316,
        309,
        323,
        330,
        307,
        262,
        324,
        325,
        392,
        393,
        395,
        394,
        391,
        442,
        396,
        389,
        495,
        494,
        408,
        409,
        488,
        481,
        407,
        414
      ],
      "E_complement": [
        9,
        16,
        192
      ],
      "Lambda_complement": [
        8,
        52,
        64
      ]
    },
    "(9, (33, 3, 2), (32, 3, 2))": {
      "E": [
        0,
        15,
        26,
        149,
        184,
        183,
        162,
        45,
        96,
        111,
        122,
        245,
        216,
        215,
        194,
        77,
        448,
        335,
        346,
        341,
        376,
        503,
        482,
        493,
        416,
        303,
        314,
        309,
        280,
        407,
        386,
        397,
        260,
        399,
        278,
        405,
        308,
        311,
        294,
        301,
        352,
        495,
        510,
        501,
        476,
        343,
        322,
        333,
        192,
        203,
        218,
        85,
        120,
        119,
        98,
        233,
        160,
        35,
        186,
        49,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        10,
        14,
        16,
        17,
        51,
        50,
        41,
        45,
        32,
        36,
        35,
        34,
        115,
        114,
        117,
        113,
        124,
        120,
        99,
        98,
        161,
        65,
        95,
        186,
        86,
        82,
        80,
        81,
        371,
        370,
        368,
        372,
        377,
        381,
        355,
        354,
        320,
        416,
        443,
        350,
        339,
        343,
        336,
        337,
        256,
        257,
        262,
        258,
        271,
        267,
        272,
        273,
        307,
        306,
        300,
        296,
        293,
        289,
        291,
        290
      ],
      "E_complement": [
        4,
        8,
        128
      ],
      "Lambda_complement": [
        5,
        24,
        225
      ]
    },
    "(9, (34, 3, 2), (33, 3, 2))": {
      "E": [
        0,
        3,
        10,
        73,
        88,
        27,
        338,
        337,
        304,
        307,
        58,
        121,
        104,
        43,
        98,
        97,
        160,
        163,
        234,
        169,
        184,
        251,
        498,
        497,
        279,
        403,
        218,
        30,
        357,
        203,
        194,
        300,
        192,
        195,
        202,
        137,
        152,
        219,
        402,
        401,
        496,
        372,
        125,
        185,
        168,
        262,
        335,
        161,
        96,
        99,
        42,
        105,
        120,
        59,
        306,
        305,
        336,
        339,
        26,
        89,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        8,
        13,
        27,
        26,
        24,
        29,
        16,
        17,
        19,
        22,
        59,
        62,
        60,
        61,
        48,
        53,
        55,
        54,
        32,
        37,
        39,
        38,
        43,
        46,
        44,
        45,
        75,
        186,
        344,
        185,
        340,
        177,
        71,
        178,
        164,
        161,
        87,
        162,
        91,
        170,
        168,
        169,
        132,
        113,
        135,
        130,
        143,
        142,
        140,
        125,
        159,
        382,
        156,
        109,
        148,
        97,
        151,
        370
      ],
      "E_complement": [
        6,
        129,
        291
      ],
      "Lambda_complement": [
        4,
        194,
        256
      ]
    },
    "(9, (34, 0, 2), (34, 3, 2))": {
      "E": [
        0,
        161,
        26,
        149,
        184,
        183,
        162,
        131,
        96,
        111,
        122,
        245,
        216,
        215,
        194,
        77,
        448,
        335,
        346,
        341,
        376,
        503,
        482,
        493,
        416,
        303,
        404,
        309,
        438,
        407,
        386,
        397,
        260,
        399,
        278,
        405,
        308,
        311,
        294,
        301,
        352,
        495,
        510,
        501,
        476,
        343,
        322,
        333,
        192,
        203,
        218,
        85,
        120,
        119,
        98,
        233,
        160,
        35,
        186,
        49,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        10,
        14,
        16,
        17,
        51,
        50,
        41,
        45,
        32,
        36,
        35,
        34,
        115,
        114,
        117,
        113,
        124,
        120,
        99,
        98,
        161,
        65,
        95,
        186,
        429,
        82,
        80,
        426,
        371,
        370,
        368,
        372,
        377,
        381,
        355,
        354,
        320,
        416,
        443,
        350,
        339,
        172,
        171,
        337,
        256,
        257,
        262,
        258,
        271,
        267,
        272,
        273,
        307,
        306,
        300,
        296,
        293,
        289,
        291,
        290
      ],
      "E_complement": [
        4,
        8,
        32
      ],
      "Lambda_complement": [
        5,
        24,
        226
      ]
    },
    "(9, (34, 0, 2), (36, 3, 2))": {
      "E": [
        0,
        161,
        26,
        149,
        184,
        183,
        162,
        131,
        96,
        111,
        122,
        245,
        216,
        215,
        194,
        77,
        448,
        335,
        346,
        341,
        376,
        503,
        482,
        493,
        416,
        303,
        404,
        309,
        438,
        407,
        386,
        397,
        260,
        399,
        278,
        405,
        308,
        311,
        294,
        301,
        352,
        495,
        510,
        501,
        476,
        343,
        322,
        333,
        192,
        203,
        218,
        85,
        120,
        119,
        98,
        233,
        160,
        35,
        186,
        49,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        10,
        14,
        16,
        17,
        51,
        50,
        41,
        45,
        32,
        36,
        35,
        34,
        115,
        114,
        117,
        113,
        124,
        120,
        99,
        98,
        161,
        420,
        442,
        186,
        429,
        82,
        80,
        426,
        371,
        370,
        368,
        372,
        377,
        381,
        355,
        354,
        165,
        416,
        443,
        187,
        339,
        172,
        171,
        337,
        256,
        257,
        262,
        258,
        271,
        267,
        272,
        273,
        307,
        306,
        300,
        296,
        293,
        289,
        291,
        290
      ],
      "E_complement": [
        4,
        8,
        32
      ],
      "Lambda_complement": [
        5,
        24,
        224
      ]
    },
    "(9, (34, 0, 2), (37, 3, 2))": {
      "E": [
        0,
        65,
        11,
        93,
        72,
        123,
        67,
        103,
        192,
        243,
        203,
        157,
        136,
        187,
        131,
        213,
        384,
        470,
        494,
        477,
        456,
        414,
        422,
        405,
        320,
        278,
        348,
        285,
        378,
        350,
        358,
        341,
        316,
        342,
        314,
        349,
        284,
        286,
        282,
        277,
        448,
        406,
        402,
        413,
        436,
        478,
        486,
        469,
        128,
        143,
        139,
        221,
        200,
        251,
        195,
        169,
        64,
        39,
        75,
        33,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        12,
        28,
        42,
        61,
        79,
        88,
        105,
        121,
        102,
        118,
        115,
        100,
        207,
        216,
        221,
        205,
        210,
        194,
        243,
        228,
        177,
        438,
        384,
        128,
        441,
        168,
        170,
        444,
        463,
        472,
        474,
        458,
        469,
        453,
        499,
        484,
        161,
        422,
        407,
        151,
        447,
        174,
        171,
        445,
        278,
        279,
        274,
        276,
        267,
        283,
        298,
        317,
        335,
        344,
        366,
        382,
        353,
        369,
        371,
        356
      ],
      "E_complement": [
        5,
        17,
        40
      ],
      "Lambda_complement": [
        7,
        17,
        34
      ]
    },
    "(9, (34, 0, 2), (38, 3, 2))": {
      "E": [
        0,
        65,
        11,
        93,
        72,
        123,
        67,
        103,
        192,
        243,
        203,
        157,
        136,
        187,
        131,
        213,
        384,
        470,
        494,
        477,
        456,
        414,
        422,
        405,
        320,
        278,
        348,
        285,
        378,
        350,
        358,
        341,
        316,
        342,
        314,
        349,
        284,
        286,
        282,
        277,
        448,
        406,
        402,
        413,
        436,
        478,
        486,
        469,
        128,
        143,
        139,
        221,
        200,
        251,
        195,
        169,
        64,
        39,
        75,
        33,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        12,
        28,
        42,
        61,
        79,
        88,
        105,
        121,
        114,
        118,
        115,
        112,
        207,
        216,
        221,
        205,
        210,
        194,
        243,
        228,
        177,
        438,
        384,
        128,
        441,
        168,
        170,
        444,
        463,
        472,
        474,
        458,
        469,
        453,
        499,
        484,
        161,
        422,
        407,
        151,
        447,
        174,
        171,
        445,
        278,
        279,
        274,
        276,
        267,
        283,
        298,
        317,
        335,
        344,
        366,
        382,
        353,
        357,
        359,
        356
      ],
      "E_complement": [
        5,
        17,
        40
      ],
      "Lambda_complement": [
        7,
        17,
        34
      ]
    },
    "(9, (34, 0, 2), (37, 0, 2))": {
      "E": [
        0,
        33,
        11,
        125,
        40,
        107,
        35,
        55,
        288,
        355,
        299,
        349,
        264,
        331,
        259,
        373,
        224,
        150,
        222,
        157,
        200,
        190,
        246,
        181,
        448,
        438,
        412,
        445,
        394,
        414,
        470,
        405,
        428,
        406,
        426,
        413,
        444,
        446,
        442,
        437,
        192,
        182,
        178,
        189,
        164,
        158,
        214,
        149,
        256,
        271,
        267,
        381,
        296,
        363,
        291,
        281,
        32,
        23,
        43,
        17,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        12,
        10,
        28,
        29,
        56,
        104,
        121,
        46,
        178,
        55,
        50,
        176,
        303,
        488,
        493,
        301,
        482,
        290,
        307,
        500,
        401,
        278,
        256,
        384,
        281,
        344,
        346,
        284,
        431,
        360,
        362,
        426,
        357,
        421,
        435,
        372,
        337,
        470,
        455,
        327,
        287,
        350,
        347,
        285,
        70,
        71,
        66,
        68,
        77,
        75,
        90,
        91,
        47,
        127,
        105,
        62,
        112,
        245,
        247,
        117
      ],
      "E_complement": [
        5,
        24,
        66
      ],
      "Lambda_complement": [
        7,
        18,
        129
      ]
    },
    "(9, (31, 0, 4), (30, 7, 2))": {
      "E": [
        0,
        443,
        74,
        497,
        509,
        70,
        439,
        12,
        288,
        155,
        362,
        209,
        221,
        358,
        151,
        300,
        384,
        59,
        458,
        113,
        125,
        454,
        55,
        396,
        160,
        283,
        234,
        337,
        349,
        230,
        279,
        172,
        184,
        187,
        178,
        177,
        168,
        171,
        162,
        161,
        32,
        35,
        42,
        41,
        48,
        51,
        58,
        57,
        128,
        131,
        138,
        137,
        144,
        147,
        154,
        153,
        24,
        27,
        18,
        17,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        10,
        26,
        24,
        29,
        43,
        46,
        44,
        41,
        48,
        113,
        55,
        118,
        139,
        142,
        140,
        137,
        144,
        149,
        151,
        146,
        164,
        176,
        163,
        166,
        191,
        186,
        184,
        189,
        431,
        430,
        428,
        425,
        421,
        437,
        439,
        434,
        388,
        385,
        387,
        390,
        415,
        478,
        408,
        473,
        292,
        289,
        291,
        294,
        319,
        314,
        312,
        317,
        267,
        287,
        268,
        265,
        272,
        277,
        279,
        274
      ],
      "E_complement": [
        5,
        64,
        257
      ],
      "Lambda_complement": [
        4,
        17,
        64
      ]
    },
    "(9, (31, 5, 2), (31, 0, 4))": {
      "E": [
        0,
        7,
        270,
        269,
        36,
        259,
        10,
        9,
        316,
        319,
        54,
        53,
        56,
        433,
        306,
        187,
        212,
        215,
        478,
        477,
        464,
        467,
        218,
        217,
        492,
        463,
        230,
        229,
        232,
        491,
        482,
        481,
        480,
        487,
        238,
        237,
        452,
        227,
        490,
        489,
        220,
        223,
        470,
        469,
        472,
        81,
        210,
        347,
        308,
        311,
        62,
        61,
        48,
        51,
        314,
        313,
        12,
        47,
        262,
        261,
        264,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        4,
        5,
        7,
        6,
        11,
        10,
        8,
        9,
        15,
        14,
        12,
        13,
        27,
        26,
        24,
        25,
        31,
        30,
        28,
        29,
        16,
        17,
        19,
        18,
        20,
        21,
        23,
        22,
        43,
        90,
        232,
        153,
        264,
        377,
        459,
        442,
        80,
        33,
        147,
        226,
        371,
        258,
        432,
        449,
        64,
        49,
        131,
        242,
        355,
        274,
        416,
        465,
        59,
        74,
        248,
        137,
        280,
        361,
        475,
        426
      ],
      "E_complement": [
        4,
        64,
        128
      ],
      "Lambda_complement": [
        96,
        160,
        292
      ]
    },
    "(9, (35, 6, 1), (35, 0, 2))": {
      "E": [
        0,
        58,
        185,
        168,
        35,
        135,
        33,
        363,
        27,
        10,
        25,
        8,
        83,
        146,
        17,
        43,
        315,
        298,
        313,
        296,
        112,
        434,
        417,
        432,
        411,
        394,
        409,
        256,
        259,
        274,
        436,
        448,
        104,
        426,
        441,
        424,
        291,
        306,
        289,
        304,
        283,
        266,
        281,
        472,
        310,
        402,
        385,
        280,
        59,
        42,
        57,
        371,
        24,
        34,
        161,
        5,
        75,
        138,
        9,
        51,
        3,
        18,
        1,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        16,
        19,
        15,
        32,
        33,
        38,
        35,
        113,
        105,
        110,
        114,
        168,
        180,
        179,
        171,
        185,
        188,
        187,
        186,
        213,
        201,
        202,
        210,
        157,
        152,
        155,
        154,
        488,
        500,
        503,
        495,
        441,
        444,
        447,
        446,
        405,
        393,
        398,
        406,
        413,
        408,
        415,
        414,
        260,
        261,
        258,
        263,
        332,
        340,
        339,
        335,
        292,
        293,
        294,
        291,
        309,
        301,
        302,
        306
      ],
      "E_complement": [
        14,
        181,
        323
      ],
      "Lambda_complement": [
        4,
        25,
        64
      ]
    },
    "(9, (35, 0, 2), (34, 8, 1))": {
      "E": [
        0,
        67,
        46,
        45,
        36,
        103,
        98,
        97,
        152,
        155,
        166,
        229,
        212,
        215,
        130,
        193,
        376,
        379,
        382,
        317,
        292,
        295,
        330,
        265,
        456,
        395,
        478,
        477,
        508,
        447,
        386,
        385,
        424,
        491,
        446,
        445,
        412,
        479,
        482,
        481,
        280,
        283,
        286,
        349,
        324,
        327,
        298,
        361,
        248,
        251,
        198,
        133,
        180,
        183,
        226,
        161,
        96,
        35,
        78,
        77,
        68,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        9,
        28,
        5,
        47,
        69,
        44,
        203,
        67,
        41,
        43,
        461,
        431,
        328,
        428,
        454,
        424,
        78,
        448,
        426,
        384,
        385,
        411,
        386,
        391,
        390,
        388,
        394,
        73,
        174,
        172,
        173,
        335,
        169,
        171,
        170,
        128,
        129,
        131,
        141,
        159,
        134,
        132,
        133,
        280,
        270,
        259,
        258,
        263,
        262,
        260,
        261,
        303,
        302,
        458,
        301,
        296,
        297,
        204,
        298
      ],
      "E_complement": [
        4,
        8,
        16
      ],
      "Lambda_complement": [
        15,
        23,
        100
      ]
    },
    "(9, (35, 0, 2), (36, 8, 1))": {
      "E": [
        0,
        13,
        90,
        89,
        72,
        69,
        66,
        65,
        240,
        243,
        138,
        135,
        232,
        235,
        194,
        207,
        432,
        435,
        436,
        441,
        392,
        395,
        476,
        465,
        286,
        275,
        314,
        313,
        374,
        379,
        258,
        257,
        350,
        339,
        378,
        377,
        310,
        315,
        322,
        321,
        496,
        499,
        500,
        505,
        456,
        459,
        412,
        401,
        176,
        179,
        202,
        199,
        168,
        171,
        130,
        143,
        64,
        77,
        26,
        25,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        17,
        60,
        13,
        88,
        197,
        220,
        351,
        207,
        209,
        215,
        85,
        91,
        472,
        223,
        66,
        80,
        210,
        72,
        86,
        132,
        129,
        183,
        134,
        139,
        138,
        140,
        150,
        217,
        346,
        348,
        478,
        467,
        337,
        343,
        342,
        384,
        389,
        391,
        413,
        443,
        394,
        396,
        397,
        304,
        282,
        263,
        258,
        267,
        266,
        268,
        269,
        475,
        345,
        94,
        477,
        464,
        465,
        340,
        470
      ],
      "E_complement": [
        6,
        16,
        32
      ],
      "Lambda_complement": [
        4,
        27,
        43
      ]
    },
    "(9, (35, 3, 1), (35, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        40,
        43,
        34,
        33,
        96,
        99,
        106,
        105,
        72,
        75,
        66,
        65,
        394,
        215,
        384,
        221,
        360,
        491,
        354,
        481,
        53,
        55,
        63,
        61,
        156,
        267,
        150,
        257,
        213,
        259,
        223,
        265,
        489,
        416,
        483,
        426,
        126,
        182,
        116,
        188,
        328,
        84,
        322,
        94,
        64,
        67,
        90,
        73,
        104,
        107,
        114,
        97,
        48,
        35,
        42,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        44,
        41,
        52,
        53,
        35,
        38,
        107,
        106,
        236,
        233,
        96,
        97,
        247,
        242,
        64,
        65,
        195,
        198,
        95,
        94,
        204,
        201,
        367,
        366,
        488,
        493,
        356,
        357,
        499,
        502,
        324,
        325,
        455,
        450,
        347,
        346,
        456,
        461,
        260,
        261,
        263,
        258,
        271,
        270,
        284,
        281,
        303,
        302,
        296,
        301,
        304,
        305,
        295,
        290
      ],
      "E_complement": [
        16,
        128,
        260
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    "(9, (35, 3, 1), (37, 3, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        40,
        43,
        34,
        33,
        160,
        163,
        170,
        169,
        136,
        139,
        130,
        129,
        330,
        407,
        320,
        413,
        232,
        491,
        226,
        481,
        53,
        55,
        63,
        61,
        284,
        75,
        278,
        65,
        405,
        67,
        415,
        73,
        489,
        352,
        483,
        362,
        190,
        310,
        180,
        316,
        200,
        148,
        194,
        158,
        128,
        131,
        154,
        137,
        168,
        171,
        178,
        161,
        48,
        35,
        42,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        44,
        41,
        52,
        53,
        35,
        102,
        171,
        170,
        428,
        425,
        160,
        161,
        503,
        434,
        128,
        129,
        387,
        390,
        159,
        158,
        396,
        393,
        239,
        238,
        488,
        493,
        228,
        229,
        435,
        502,
        196,
        197,
        455,
        450,
        219,
        218,
        456,
        461,
        68,
        69,
        71,
        66,
        79,
        78,
        92,
        89,
        111,
        110,
        104,
        109,
        112,
        113,
        103,
        34
      ],
      "E_complement": [
        16,
        68,
        256
      ],
      "Lambda_complement": [
        4,
        16,
        256
      ]
    },
    "(9, (32, 5, 2), (32, 3, 2))": {
      "E": [
        0,
        11,
        26,
        25,
        13,
        43,
        31,
        65,
        192,
        203,
        210,
        217,
        152,
        198,
        138,
        172,
        384,
        395,
        402,
        409,
        472,
        390,
        458,
        404,
        320,
        331,
        338,
        337,
        333,
        275,
        351,
        257,
        341,
        267,
        327,
        281,
        344,
        339,
        330,
        329,
        448,
        414,
        466,
        396,
        408,
        403,
        394,
        385,
        128,
        222,
        146,
        180,
        216,
        211,
        202,
        193,
        21,
        51,
        7,
        89,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        46,
        53,
        83,
        72,
        116,
        111,
        96,
        101,
        103,
        98,
        243,
        232,
        212,
        207,
        224,
        229,
        231,
        226,
        132,
        133,
        131,
        134,
        169,
        178,
        142,
        149,
        493,
        502,
        458,
        465,
        484,
        485,
        487,
        482,
        388,
        385,
        387,
        390,
        439,
        428,
        400,
        395,
        260,
        257,
        259,
        262,
        279,
        268,
        304,
        299,
        333,
        342,
        362,
        369,
        352,
        353,
        359,
        354
      ],
      "E_complement": [
        8,
        37,
        69
      ],
      "Lambda_complement": [
        4,
        24,
        33
      ]
    },
    "(9, (32, 5, 2), (32, 0, 4))": {
      "E": [
        0,
        11,
        26,
        25,
        13,
        43,
        31,
        65,
        192,
        203,
        210,
        217,
        152,
        198,
        138,
        172,
        384,
        395,
        402,
        409,
        472,
        390,
        458,
        404,
        320,
        331,
        338,
        337,
        333,
        275,
        351,
        257,
        341,
        267,
        327,
        281,
        344,
        339,
        330,
        329,
        448,
        414,
        466,
        396,
        408,
        403,
        394,
        385,
        128,
        222,
        146,
        180,
        216,
        211,
        202,
        193,
        21,
        51,
        7,
        89,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        46,
        53,
        83,
        72,
        116,
        111,
        96,
        101,
        103,
        227,
        243,
        232,
        212,
        207,
        224,
        229,
        102,
        226,
        132,
        133,
        131,
        134,
        169,
        178,
        142,
        149,
        493,
        502,
        458,
        465,
        484,
        485,
        487,
        482,
        388,
        385,
        387,
        263,
        439,
        428,
        400,
        395,
        260,
        257,
        386,
        262,
        279,
        268,
        304,
        299,
        333,
        342,
        362,
        369,
        352,
        353,
        359,
        354
      ],
      "E_complement": [
        8,
        37,
        69
      ],
      "Lambda_complement": [
        4,
        24,
        33
      ]
    },
    "(9, (34, 6, 1), (37, 0, 2))": {
      "E": [
        0,
        53,
        21,
        58,
        41,
        40,
        35,
        34,
        127,
        80,
        457,
        95,
        475,
        72,
        67,
        66,
        241,
        240,
        251,
        212,
        233,
        237,
        227,
        226,
        145,
        190,
        155,
        154,
        137,
        185,
        131,
        135,
        177,
        176,
        149,
        186,
        172,
        168,
        163,
        162,
        255,
        225,
        329,
        218,
        347,
        200,
        198,
        194,
        116,
        112,
        123,
        84,
        88,
        104,
        99,
        98,
        17,
        62,
        30,
        26,
        9,
        8,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        10,
        17,
        8,
        23,
        32,
        37,
        34,
        35,
        48,
        47,
        50,
        41,
        126,
        101,
        120,
        103,
        116,
        117,
        114,
        119,
        64,
        95,
        70,
        93,
        80,
        85,
        86,
        87,
        254,
        229,
        504,
        487,
        494,
        495,
        232,
        237,
        192,
        223,
        454,
        477,
        458,
        463,
        204,
        205,
        154,
        155,
        408,
        413,
        394,
        401,
        136,
        151,
        186,
        191,
        440,
        441,
        432,
        431,
        178,
        169
      ],
      "E_complement": [
        5,
        49,
        256
      ],
      "Lambda_complement": [
        4,
        24,
        256
      ]
    },
    "(9, (32, 6, 1), (40, 5, 1))": {
      "E": [
        0,
        144,
        3,
        14,
        135,
        24,
        139,
        134,
        202,
        199,
        387,
        398,
        66,
        79,
        267,
        106,
        294,
        71,
        401,
        270,
        194,
        207,
        395,
        390,
        29,
        16,
        131,
        142,
        149,
        152,
        11,
        155,
        13,
        157,
        147,
        158,
        133,
        136,
        27,
        22,
        397,
        274,
        196,
        201,
        261,
        264,
        288,
        65,
        269,
        108,
        68,
        73,
        389,
        392,
        204,
        193,
        141,
        128,
        19,
        30,
        5,
        8,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        12,
        26,
        41,
        72,
        156,
        221,
        409,
        159,
        416,
        433,
        213,
        148,
        411,
        413,
        217,
        408,
        167,
        241,
        405,
        403,
        320,
        262,
        261,
        324,
        332,
        285,
        302,
        264,
        82,
        19,
        55,
        113,
        89,
        127,
        27,
        74,
        430,
        239,
        204,
        202,
        194,
        196,
        464,
        390,
        238,
        488,
        459,
        394,
        386,
        451,
        215,
        198,
        341,
        339,
        375,
        374,
        350,
        319,
        347,
        333
      ],
      "E_complement": [
        17,
        32,
        320
      ],
      "Lambda_complement": [
        7,
        32,
        64
      ]
    },
    "(9, (32, 6, 1), (39, 5, 1))": {
      "E": [
        0,
        329,
        279,
        258,
        9,
        28,
        271,
        282,
        219,
        118,
        477,
        456,
        195,
        214,
        453,
        464,
        123,
        110,
        48,
        360,
        99,
        206,
        357,
        368,
        10,
        14,
        285,
        264,
        3,
        22,
        261,
        272,
        273,
        278,
        23,
        2,
        68,
        284,
        15,
        11,
        475,
        462,
        221,
        200,
        451,
        470,
        197,
        208,
        379,
        366,
        125,
        104,
        355,
        374,
        101,
        317,
        283,
        270,
        29,
        8,
        259,
        260,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        23,
        10,
        11,
        57,
        38,
        37,
        61,
        40,
        46,
        51,
        44,
        121,
        134,
        101,
        157,
        136,
        110,
        147,
        108,
        64,
        161,
        66,
        164,
        175,
        87,
        170,
        75,
        261,
        484,
        281,
        257,
        394,
        267,
        431,
        270,
        290,
        477,
        288,
        294,
        435,
        300,
        392,
        311,
        386,
        413,
        384,
        358,
        499,
        396,
        456,
        407,
        421,
        420,
        441,
        321,
        458,
        427,
        495,
        430
      ],
      "E_complement": [
        16,
        36,
        128
      ],
      "Lambda_complement": [
        7,
        25,
        192
      ]
    },
    "(9, (32, 6, 1), (36, 5, 2))": {
      "E": [
        0,
        289,
        378,
        295,
        356,
        377,
        290,
        383,
        348,
        321,
        282,
        327,
        260,
        281,
        322,
        287,
        179,
        161,
        181,
        231,
        228,
        249,
        226,
        191,
        220,
        193,
        218,
        135,
        132,
        153,
        130,
        483,
        444,
        481,
        442,
        423,
        484,
        441,
        482,
        511,
        476,
        189,
        474,
        455,
        388,
        473,
        386,
        415,
        124,
        33,
        58,
        39,
        36,
        121,
        350,
        127,
        28,
        65,
        90,
        71,
        68,
        22,
        2,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        16,
        20,
        13,
        39,
        38,
        84,
        36,
        54,
        40,
        219,
        50,
        287,
        257,
        285,
        260,
        273,
        272,
        267,
        269,
        295,
        335,
        290,
        315,
        310,
        455,
        299,
        301,
        408,
        390,
        413,
        388,
        393,
        392,
        404,
        402,
        470,
        446,
        418,
        443,
        350,
        431,
        436,
        434,
        152,
        153,
        157,
        155,
        137,
        151,
        148,
        141,
        191,
        190,
        189,
        205,
        177,
        175,
        171,
        66
      ],
      "E_complement": [
        4,
        9,
        210
      ],
      "Lambda_complement": [
        7,
        24,
        96
      ]
    },
    "(9, (38, 8, 1), (35, 0, 2))": {
      "E": [
        0,
        471,
        478,
        477,
        60,
        451,
        482,
        505,
        96,
        330,
        446,
        445,
        92,
        419,
        335,
        425,
        303,
        426,
        249,
        349,
        320,
        323,
        439,
        353,
        284,
        356,
        318,
        154,
        288,
        291,
        298,
        257,
        252,
        255,
        246,
        221,
        192,
        184,
        226,
        326,
        156,
        159,
        107,
        189,
        243,
        118,
        293,
        129,
        124,
        127,
        147,
        117,
        64,
        150,
        98,
        97,
        28,
        31,
        62,
        37,
        32,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        4,
        9,
        31,
        18,
        43,
        38,
        48,
        61,
        68,
        69,
        71,
        70,
        255,
        242,
        228,
        233,
        251,
        250,
        248,
        249,
        192,
        193,
        195,
        194,
        175,
        162,
        180,
        185,
        359,
        362,
        380,
        369,
        379,
        378,
        376,
        377,
        320,
        321,
        323,
        322,
        311,
        314,
        300,
        289,
        384,
        385,
        387,
        386,
        412,
        401,
        391,
        394,
        435,
        446,
        424,
        421,
        452,
        453,
        455,
        454
      ],
      "E_complement": [
        4,
        40,
        448
      ],
      "Lambda_complement": [
        12,
        20,
        100
      ]
    },
    "(8, (29, 0, 8), (29, 3, 2))": {
      "E": [
        0,
        131,
        134,
        133,
        36,
        175,
        170,
        161,
        232,
        227,
        102,
        237,
        196,
        199,
        66,
        193,
        252,
        255,
        122,
        249,
        208,
        219,
        94,
        213,
        28,
        151,
        146,
        153,
        56,
        187,
        190,
        189,
        188,
        63,
        58,
        57,
        152,
        19,
        22,
        29,
        84,
        95,
        218,
        81,
        120,
        123,
        254,
        125,
        64,
        67,
        198,
        69,
        108,
        103,
        226,
        105,
        160,
        43,
        46,
        37,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        6,
        14,
        20,
        21,
        39,
        62,
        36,
        37,
        48,
        49,
        51,
        50,
        103,
        102,
        124,
        101,
        112,
        113,
        115,
        114,
        81,
        65,
        67,
        66,
        87,
        86,
        76,
        85,
        111,
        128,
        116,
        117,
        96,
        97,
        99,
        98,
        80,
        64,
        83,
        82,
        169,
        70,
        68,
        69,
        16,
        17,
        19,
        18,
        7,
        23,
        4,
        235,
        55,
        54,
        194,
        45,
        32,
        33,
        35,
        34
      ],
      "E_complement": [
        4,
        8
      ],
      "Lambda_complement": [
        11,
        150
      ]
    },
    "(9, (33, 0, 4), (36, 5, 1))": {
      "E": [
        0,
        11,
        26,
        25,
        80,
        35,
        23,
        108,
        184,
        195,
        255,
        140,
        144,
        147,
        138,
        129,
        384,
        387,
        410,
        401,
        397,
        502,
        458,
        441,
        357,
        278,
        290,
        345,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        344,
        299,
        287,
        356,
        432,
        459,
        503,
        388,
        408,
        411,
        386,
        393,
        136,
        139,
        146,
        153,
        133,
        254,
        194,
        177,
        109,
        30,
        42,
        81,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        53,
        83,
        118,
        84,
        81,
        100,
        101,
        103,
        98,
        211,
        164,
        240,
        209,
        146,
        229,
        231,
        226,
        385,
        129,
        131,
        134,
        183,
        192,
        148,
        181,
        503,
        168,
        468,
        234,
        480,
        485,
        487,
        482,
        388,
        246,
        387,
        390,
        237,
        434,
        139,
        437,
        260,
        257,
        259,
        262,
        311,
        55,
        304,
        111,
        104,
        342,
        42,
        373,
        352,
        357,
        359,
        354
      ],
      "E_complement": [
        5,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        32,
        280
      ]
    },
    "(9, (33, 0, 4), (33, 3, 1))": {
      "E": [
        0,
        11,
        26,
        25,
        80,
        35,
        23,
        108,
        184,
        195,
        255,
        140,
        144,
        147,
        138,
        129,
        384,
        387,
        410,
        401,
        397,
        502,
        458,
        441,
        357,
        278,
        290,
        345,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        344,
        299,
        287,
        356,
        432,
        459,
        503,
        388,
        408,
        411,
        386,
        393,
        136,
        139,
        146,
        153,
        133,
        254,
        194,
        177,
        109,
        30,
        42,
        81,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        53,
        83,
        118,
        84,
        81,
        100,
        101,
        103,
        98,
        211,
        164,
        240,
        209,
        146,
        229,
        231,
        226,
        385,
        129,
        131,
        134,
        183,
        192,
        148,
        181,
        14,
        337,
        468,
        234,
        480,
        485,
        487,
        482,
        388,
        246,
        387,
        390,
        237,
        434,
        139,
        437,
        260,
        257,
        259,
        262,
        311,
        55,
        304,
        111,
        104,
        342,
        467,
        140,
        352,
        357,
        359,
        354
      ],
      "E_complement": [
        5,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        32,
        280
      ]
    },
    "(9, (33, 0, 4), (34, 3, 1))": {
      "E": [
        0,
        11,
        26,
        25,
        32,
        163,
        151,
        28,
        120,
        243,
        207,
        76,
        208,
        211,
        202,
        193,
        448,
        451,
        474,
        465,
        333,
        454,
        506,
        377,
        277,
        406,
        418,
        297,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        296,
        427,
        415,
        276,
        368,
        507,
        455,
        324,
        472,
        475,
        450,
        457,
        200,
        203,
        210,
        217,
        69,
        206,
        242,
        113,
        29,
        158,
        170,
        33,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        53,
        19,
        54,
        20,
        17,
        36,
        37,
        39,
        34,
        83,
        128,
        148,
        81,
        182,
        101,
        103,
        134,
        321,
        65,
        67,
        162,
        119,
        164,
        176,
        117,
        14,
        273,
        340,
        106,
        352,
        357,
        92,
        354,
        324,
        146,
        323,
        125,
        109,
        370,
        75,
        373,
        63,
        257,
        259,
        262,
        311,
        55,
        304,
        47,
        40,
        278,
        339,
        76,
        288,
        30,
        295,
        290
      ],
      "E_complement": [
        8,
        36,
        66
      ],
      "Lambda_complement": [
        4,
        192,
        282
      ]
    },
    "(9, (33, 0, 4), (37, 5, 1))": {
      "E": [
        0,
        11,
        26,
        25,
        32,
        163,
        151,
        28,
        120,
        243,
        207,
        76,
        208,
        211,
        202,
        193,
        448,
        451,
        474,
        465,
        333,
        454,
        506,
        377,
        277,
        406,
        418,
        297,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        296,
        427,
        415,
        276,
        368,
        507,
        455,
        324,
        472,
        475,
        450,
        457,
        200,
        203,
        210,
        217,
        69,
        206,
        242,
        113,
        29,
        158,
        170,
        33,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        53,
        19,
        54,
        20,
        17,
        36,
        37,
        39,
        34,
        83,
        128,
        148,
        81,
        182,
        101,
        103,
        134,
        321,
        65,
        67,
        162,
        119,
        164,
        176,
        117,
        14,
        273,
        340,
        106,
        352,
        357,
        92,
        354,
        324,
        146,
        153,
        423,
        109,
        370,
        75,
        373,
        485,
        219,
        259,
        262,
        311,
        55,
        304,
        47,
        40,
        278,
        339,
        76,
        288,
        30,
        295,
        290
      ],
      "E_complement": [
        8,
        36,
        66
      ],
      "Lambda_complement": [
        4,
        192,
        282
      ]
    },
    "(9, (33, 0, 4), (39, 6, 1))": {
      "E": [
        0,
        11,
        26,
        25,
        32,
        163,
        183,
        60,
        120,
        243,
        239,
        108,
        208,
        211,
        202,
        193,
        448,
        451,
        474,
        465,
        365,
        486,
        506,
        377,
        309,
        438,
        418,
        297,
        272,
        283,
        266,
        265,
        264,
        259,
        274,
        273,
        296,
        427,
        447,
        308,
        368,
        507,
        487,
        356,
        472,
        475,
        450,
        457,
        200,
        203,
        210,
        217,
        101,
        238,
        242,
        113,
        61,
        190,
        170,
        33,
        24,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        48,
        49,
        19,
        50,
        16,
        17,
        32,
        33,
        35,
        38,
        83,
        128,
        148,
        81,
        182,
        97,
        99,
        134,
        321,
        65,
        67,
        166,
        115,
        160,
        180,
        113,
        14,
        273,
        340,
        110,
        356,
        353,
        92,
        358,
        324,
        150,
        153,
        419,
        105,
        374,
        75,
        369,
        481,
        219,
        259,
        262,
        307,
        51,
        308,
        43,
        44,
        278,
        339,
        76,
        292,
        30,
        291,
        294
      ],
      "E_complement": [
        4,
        8,
        66
      ],
      "Lambda_complement": [
        4,
        192,
        282
      ]
    },
    "(9, (39, 6, 1), (33, 0, 4))": {
      "E": [
        0,
        291,
        442,
        441,
        78,
        195,
        98,
        321,
        480,
        251,
        90,
        377,
        56,
        283,
        386,
        385,
        416,
        240,
        394,
        313,
        299,
        347,
        450,
        329,
        227,
        355,
        506,
        369,
        408,
        200,
        434,
        257,
        212,
        249,
        186,
        28,
        216,
        219,
        201,
        223,
        224,
        275,
        228,
        242,
        54,
        27,
        151,
        49,
        43,
        61,
        58,
        57,
        232,
        472,
        194,
        239,
        197,
        99,
        32,
        13,
        6,
        16,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        35,
        62,
        87,
        74,
        127,
        102,
        68,
        65,
        71,
        70,
        223,
        218,
        220,
        221,
        255,
        226,
        215,
        206,
        163,
        186,
        139,
        150,
        155,
        154,
        152,
        157,
        307,
        306,
        304,
        309,
        312,
        289,
        272,
        269,
        356,
        377,
        332,
        341,
        375,
        370,
        372,
        373,
        492,
        489,
        495,
        494,
        460,
        465,
        484,
        509,
        400,
        393,
        440,
        421,
        424,
        425,
        427,
        430
      ],
      "E_complement": [
        21,
        68,
        258
      ],
      "Lambda_complement": [
        4,
        24,
        42
      ]
    },
    "(9, (34, 6, 1), (37, 3, 1))": {
      "E": [
        0,
        307,
        456,
        313,
        218,
        43,
        34,
        33,
        144,
        393,
        104,
        153,
        378,
        395,
        386,
        385,
        432,
        183,
        190,
        441,
        165,
        171,
        402,
        161,
        276,
        19,
        26,
        285,
        264,
        267,
        271,
        27,
        48,
        51,
        58,
        57,
        296,
        49,
        290,
        289,
        400,
        403,
        410,
        409,
        440,
        139,
        130,
        129,
        176,
        439,
        446,
        419,
        424,
        427,
        418,
        428,
        20,
        275,
        42,
        29,
        8,
        6,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        19,
        22,
        36,
        33,
        120,
        121,
        116,
        113,
        51,
        50,
        187,
        186,
        184,
        189,
        171,
        170,
        179,
        182,
        132,
        129,
        216,
        217,
        207,
        202,
        136,
        137,
        308,
        309,
        296,
        301,
        292,
        293,
        291,
        294,
        276,
        273,
        343,
        342,
        351,
        346,
        263,
        262,
        404,
        405,
        392,
        397,
        415,
        414,
        408,
        413,
        431,
        426,
        492,
        493,
        511,
        506,
        423,
        422
      ],
      "E_complement": [
        5,
        64,
        257
      ],
      "Lambda_complement": [
        4,
        26,
        64
      ]
    },
    "(9, (31, 9, 1), (37, 3, 1))": {
      "E": [
        0,
        434,
        433,
        447,
        24,
        426,
        425,
        424,
        403,
        402,
        401,
        400,
        395,
        394,
        393,
        392,
        307,
        306,
        305,
        304,
        299,
        298,
        294,
        355,
        275,
        274,
        273,
        272,
        320,
        266,
        265,
        264,
        248,
        178,
        177,
        259,
        171,
        170,
        169,
        283,
        147,
        146,
        145,
        219,
        139,
        133,
        137,
        136,
        51,
        50,
        49,
        48,
        43,
        42,
        41,
        40,
        28,
        18,
        17,
        16,
        11,
        10,
        9,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        17,
        18,
        15,
        56,
        125,
        122,
        59,
        116,
        41,
        46,
        119,
        152,
        217,
        222,
        155,
        148,
        205,
        202,
        151,
        228,
        225,
        226,
        227,
        172,
        177,
        178,
        171,
        324,
        257,
        262,
        327,
        276,
        329,
        334,
        279,
        316,
        317,
        318,
        315,
        296,
        305,
        306,
        303,
        472,
        477,
        478,
        479,
        396,
        401,
        402,
        395,
        484,
        421,
        418,
        487,
        500,
        429,
        426,
        503
      ],
      "E_complement": [
        7,
        75,
        427
      ],
      "Lambda_complement": [
        4,
        24,
        64
      ]
    },
    "(9, (37, 3, 2), (33, 3, 1))": {
      "E": [
        0,
        506,
        453,
        508,
        239,
        482,
        225,
        484,
        171,
        402,
        358,
        412,
        399,
        394,
        393,
        388,
        319,
        6,
        305,
        459,
        295,
        290,
        297,
        292,
        343,
        173,
        337,
        360,
        335,
        66,
        329,
        76,
        183,
        224,
        177,
        180,
        175,
        162,
        169,
        172,
        223,
        474,
        209,
        390,
        199,
        450,
        201,
        452,
        375,
        114,
        299,
        124,
        367,
        106,
        361,
        100,
        77,
        26,
        25,
        28,
        15,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        22,
        21,
        19,
        32,
        38,
        37,
        36,
        84,
        49,
        50,
        42,
        128,
        129,
        133,
        355,
        151,
        143,
        241,
        148,
        167,
        161,
        325,
        164,
        176,
        182,
        171,
        179,
        231,
        230,
        261,
        227,
        240,
        146,
        235,
        244,
        199,
        193,
        194,
        291,
        208,
        207,
        213,
        212,
        103,
        102,
        98,
        100,
        112,
        113,
        117,
        106,
        64,
        70,
        66,
        67,
        78,
        81,
        85,
        55
      ],
      "E_complement": [
        8,
        34,
        278
      ],
      "Lambda_complement": [
        7,
        25,
        385
      ]
    },
    "(9, (37, 3, 2), (34, 0, 2))": {
      "E": [
        0,
        334,
        301,
        324,
        467,
        358,
        449,
        364,
        511,
        312,
        202,
        298,
        275,
        272,
        281,
        258,
        205,
        10,
        223,
        319,
        229,
        230,
        247,
        236,
        187,
        501,
        177,
        216,
        147,
        38,
        153,
        52,
        469,
        448,
        479,
        476,
        509,
        486,
        503,
        500,
        419,
        270,
        433,
        266,
        395,
        294,
        409,
        300,
        251,
        86,
        255,
        68,
        211,
        126,
        217,
        108,
        53,
        32,
        41,
        42,
        19,
        8,
        1,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        10,
        26,
        35,
        29,
        64,
        126,
        71,
        124,
        166,
        101,
        92,
        76,
        256,
        257,
        263,
        381,
        283,
        267,
        481,
        290,
        383,
        321,
        259,
        326,
        356,
        346,
        333,
        349,
        507,
        506,
        391,
        509,
        480,
        284,
        457,
        486,
        443,
        389,
        444,
        505,
        416,
        399,
        423,
        422,
        251,
        250,
        252,
        248,
        224,
        225,
        231,
        200,
        132,
        186,
        134,
        189,
        142,
        161,
        167,
        91
      ],
      "E_complement": [
        5,
        66,
        131
      ],
      "Lambda_complement": [
        5,
        17,
        43
      ]
    },
    "(8, (29, 3, 2), (30, 0, 4))": {
      "E": [
        0,
        13,
        189,
        180,
        44,
        37,
        149,
        156,
        255,
        246,
        70,
        79,
        215,
        222,
        110,
        103,
        226,
        235,
        224,
        233,
        202,
        195,
        200,
        193,
        162,
        175,
        160,
        169,
        138,
        131,
        136,
        129,
        63,
        54,
        134,
        139,
        23,
        30,
        174,
        167,
        196,
        205,
        125,
        116,
        236,
        229,
        85,
        92,
        98,
        107,
        96,
        105,
        74,
        67,
        72,
        65,
        34,
        43,
        36,
        41,
        10,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        9,
        24,
        34,
        14,
        68,
        104,
        82,
        67,
        64,
        97,
        91,
        74,
        4,
        56,
        59,
        3,
        13,
        33,
        27,
        10,
        77,
        81,
        107,
        71,
        73,
        88,
        98,
        78,
        169,
        133,
        130,
        147,
        160,
        140,
        139,
        154,
        249,
        193,
        203,
        250,
        217,
        200,
        207,
        227,
        144,
        129,
        134,
        170,
        153,
        136,
        143,
        163,
        192,
        197,
        194,
        195,
        224,
        204,
        198,
        218
      ],
      "E_complement": [
        4,
        17
      ],
      "Lambda_complement": [
        16,
        36
      ]
    },
    "(9, (33, 3, 2), (34, 3, 2))": {
      "E": [
        0,
        393,
        464,
        476,
        488,
        391,
        414,
        404,
        373,
        383,
        358,
        169,
        240,
        311,
        302,
        321,
        389,
        457,
        400,
        89,
        461,
        455,
        478,
        433,
        317,
        319,
        294,
        300,
        280,
        375,
        366,
        356,
        160,
        170,
        214,
        185,
        232,
        226,
        158,
        241,
        22,
        127,
        110,
        79,
        88,
        55,
        75,
        65,
        224,
        143,
        243,
        249,
        168,
        199,
        187,
        177,
        86,
        90,
        38,
        15,
        24,
        18,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        14,
        12,
        11,
        19,
        37,
        39,
        17,
        28,
        42,
        40,
        30,
        124,
        74,
        236,
        218,
        115,
        69,
        227,
        213,
        252,
        253,
        93,
        90,
        243,
        244,
        82,
        85,
        403,
        404,
        406,
        407,
        412,
        411,
        409,
        414,
        390,
        432,
        434,
        388,
        393,
        447,
        445,
        395,
        333,
        379,
        477,
        491,
        322,
        372,
        466,
        484,
        461,
        458,
        362,
        363,
        450,
        453,
        355,
        356
      ],
      "E_complement": [
        5,
        26,
        265
      ],
      "Lambda_complement": [
        6,
        49,
        130
      ]
    },
    "(9, (33, 3, 2), (36, 3, 2))": {
      "E": [
        0,
        393,
        464,
        476,
        488,
        391,
        414,
        404,
        373,
        383,
        358,
        169,
        240,
        311,
        302,
        321,
        389,
        457,
        400,
        89,
        461,
        455,
        478,
        433,
        317,
        319,
        294,
        300,
        280,
        375,
        366,
        356,
        160,
        170,
        214,
        185,
        232,
        226,
        158,
        241,
        22,
        127,
        110,
        79,
        88,
        55,
        75,
        65,
        224,
        143,
        243,
        249,
        168,
        199,
        187,
        177,
        86,
        90,
        38,
        15,
        24,
        18,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        14,
        12,
        11,
        19,
        37,
        39,
        17,
        67,
        42,
        40,
        30,
        124,
        74,
        236,
        218,
        115,
        26,
        227,
        213,
        252,
        253,
        93,
        90,
        243,
        244,
        82,
        85,
        403,
        404,
        406,
        407,
        412,
        411,
        409,
        414,
        390,
        432,
        434,
        388,
        393,
        447,
        445,
        468,
        333,
        379,
        477,
        491,
        322,
        372,
        397,
        484,
        461,
        458,
        362,
        363,
        450,
        453,
        355,
        356
      ],
      "E_complement": [
        5,
        26,
        265
      ],
      "Lambda_complement": [
        6,
        49,
        130
      ]
    },
    "(9, (34, 3, 1), (33, 3, 2))": {
      "E": [
        0,
        3,
        58,
        121,
        445,
        446,
        98,
        33,
        208,
        211,
        218,
        153,
        184,
        187,
        130,
        193,
        384,
        451,
        111,
        108,
        488,
        427,
        482,
        481,
        336,
        275,
        346,
        345,
        312,
        379,
        258,
        257,
        304,
        307,
        378,
        313,
        360,
        363,
        274,
        337,
        464,
        467,
        426,
        489,
        392,
        395,
        450,
        385,
        240,
        179,
        186,
        185,
        168,
        235,
        210,
        209,
        16,
        83,
        106,
        105,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        19,
        9,
        32,
        58,
        56,
        61,
        48,
        53,
        51,
        66,
        187,
        190,
        184,
        185,
        288,
        177,
        179,
        182,
        128,
        133,
        275,
        130,
        139,
        250,
        136,
        141,
        443,
        442,
        440,
        445,
        427,
        437,
        435,
        434,
        384,
        385,
        408,
        390,
        395,
        398,
        504,
        393,
        256,
        261,
        259,
        258,
        267,
        266,
        152,
        269,
        171,
        318,
        312,
        313,
        320,
        305,
        307,
        310
      ],
      "E_complement": [
        4,
        24,
        40
      ],
      "Lambda_complement": [
        4,
        27,
        107
      ]
    },
    "(9, (34, 3, 1), (34, 0, 2))": {
      "E": [
        0,
        3,
        58,
        121,
        445,
        446,
        98,
        33,
        208,
        211,
        218,
        153,
        184,
        187,
        130,
        193,
        384,
        451,
        111,
        108,
        488,
        427,
        482,
        481,
        336,
        275,
        346,
        345,
        312,
        379,
        258,
        257,
        304,
        307,
        378,
        313,
        360,
        363,
        274,
        337,
        464,
        467,
        426,
        489,
        392,
        395,
        450,
        385,
        240,
        179,
        186,
        185,
        168,
        235,
        210,
        209,
        16,
        83,
        106,
        105,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        19,
        9,
        32,
        58,
        56,
        61,
        48,
        53,
        67,
        66,
        187,
        190,
        184,
        185,
        288,
        177,
        179,
        182,
        128,
        133,
        275,
        130,
        251,
        250,
        136,
        141,
        443,
        442,
        440,
        445,
        427,
        437,
        435,
        434,
        384,
        385,
        408,
        390,
        395,
        398,
        504,
        505,
        256,
        261,
        259,
        258,
        267,
        266,
        152,
        269,
        171,
        318,
        312,
        313,
        320,
        321,
        307,
        310
      ],
      "E_complement": [
        4,
        24,
        40
      ],
      "Lambda_complement": [
        4,
        27,
        106
      ]
    },
    "(9, (34, 3, 1), (37, 3, 2))": {
      "E": [
        0,
        4,
        53,
        50,
        510,
        506,
        13,
        10,
        160,
        164,
        181,
        178,
        184,
        188,
        141,
        138,
        395,
        396,
        88,
        92,
        403,
        404,
        390,
        386,
        299,
        300,
        318,
        314,
        307,
        308,
        262,
        258,
        291,
        295,
        309,
        306,
        283,
        287,
        301,
        298,
        419,
        423,
        405,
        402,
        411,
        415,
        397,
        394,
        171,
        172,
        189,
        185,
        147,
        148,
        165,
        161,
        43,
        44,
        29,
        25,
        19,
        20,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        20,
        35,
        87,
        168,
        220,
        152,
        159,
        136,
        143,
        393,
        462,
        27,
        28,
        24,
        25,
        424,
        79,
        21,
        12,
        128,
        135,
        291,
        196,
        401,
        470,
        144,
        151,
        349,
        348,
        280,
        287,
        315,
        273,
        267,
        332,
        384,
        455,
        432,
        388,
        403,
        404,
        146,
        213,
        256,
        263,
        325,
        324,
        275,
        340,
        176,
        265,
        59,
        412,
        408,
        479,
        138,
        205,
        395,
        396
      ],
      "E_complement": [
        2,
        32,
        64
      ],
      "Lambda_complement": [
        6,
        43,
        64
      ]
    },
    "(9, (38, 3, 2), (34, 3, 1))": {
      "E": [
        0,
        270,
        186,
        183,
        289,
        29,
        112,
        175,
        506,
        293,
        410,
        407,
        318,
        317,
        438,
        435,
        136,
        133,
        50,
        316,
        114,
        157,
        275,
        47,
        424,
        421,
        504,
        279,
        388,
        385,
        268,
        271,
        11,
        261,
        442,
        439,
        458,
        44,
        426,
        431,
        32,
        37,
        64,
        151,
        48,
        51,
        182,
        179,
        392,
        389,
        57,
        311,
        408,
        413,
        456,
        30,
        66,
        165,
        18,
        23,
        132,
        129,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        12,
        13,
        21,
        17,
        39,
        38,
        101,
        97,
        112,
        113,
        114,
        118,
        130,
        134,
        219,
        218,
        213,
        209,
        151,
        150,
        165,
        161,
        231,
        230,
        242,
        246,
        240,
        241,
        295,
        294,
        352,
        356,
        304,
        305,
        311,
        307,
        320,
        321,
        327,
        323,
        343,
        342,
        272,
        276,
        416,
        420,
        487,
        486,
        439,
        435,
        432,
        433,
        455,
        451,
        448,
        449,
        464,
        468,
        407,
        406
      ],
      "E_complement": [
        6,
        8,
        208
      ],
      "Lambda_complement": [
        5,
        26,
        64
      ]
    },
    "(9, (38, 3, 2), (35, 0, 2))": {
      "E": [
        0,
        430,
        218,
        119,
        289,
        189,
        144,
        207,
        378,
        293,
        506,
        343,
        414,
        413,
        374,
        371,
        232,
        69,
        50,
        412,
        146,
        253,
        275,
        143,
        456,
        357,
        376,
        279,
        324,
        321,
        428,
        431,
        171,
        261,
        474,
        375,
        330,
        140,
        458,
        463,
        32,
        37,
        160,
        87,
        48,
        51,
        118,
        115,
        488,
        325,
        153,
        311,
        504,
        509,
        328,
        190,
        162,
        101,
        18,
        23,
        68,
        65,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        12,
        13,
        21,
        17,
        52,
        53,
        45,
        41,
        56,
        57,
        58,
        62,
        66,
        70,
        211,
        210,
        221,
        217,
        87,
        86,
        229,
        225,
        111,
        110,
        122,
        126,
        235,
        234,
        423,
        422,
        296,
        300,
        432,
        433,
        439,
        435,
        392,
        393,
        399,
        395,
        415,
        414,
        272,
        276,
        480,
        484,
        367,
        366,
        503,
        499,
        496,
        497,
        463,
        459,
        456,
        457,
        472,
        476,
        343,
        342
      ],
      "E_complement": [
        6,
        88,
        154
      ],
      "Lambda_complement": [
        5,
        26,
        136
      ]
    },
    "(9, (38, 3, 2), (37, 3, 1))": {
      "E": [
        0,
        430,
        218,
        119,
        289,
        189,
        144,
        207,
        378,
        293,
        506,
        343,
        414,
        413,
        374,
        371,
        232,
        69,
        50,
        412,
        146,
        253,
        275,
        143,
        456,
        357,
        376,
        279,
        324,
        321,
        428,
        431,
        171,
        261,
        474,
        375,
        330,
        140,
        458,
        463,
        32,
        37,
        160,
        87,
        48,
        51,
        118,
        115,
        488,
        325,
        153,
        311,
        504,
        509,
        328,
        190,
        162,
        101,
        18,
        23,
        68,
        65,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        12,
        13,
        21,
        17,
        52,
        53,
        45,
        41,
        56,
        57,
        58,
        62,
        66,
        70,
        211,
        210,
        221,
        217,
        87,
        86,
        229,
        225,
        111,
        110,
        122,
        126,
        235,
        234,
        490,
        491,
        296,
        300,
        432,
        433,
        439,
        435,
        392,
        393,
        399,
        395,
        415,
        414,
        272,
        276,
        480,
        484,
        367,
        366,
        503,
        499,
        445,
        444,
        463,
        459,
        456,
        457,
        472,
        476,
        343,
        342
      ],
      "E_complement": [
        6,
        88,
        154
      ],
      "Lambda_complement": [
        5,
        26,
        136
      ]
    },
    "(9, (38, 3, 2), (36, 3, 1))": {
      "E": [
        0,
        270,
        186,
        183,
        289,
        29,
        112,
        175,
        506,
        293,
        410,
        407,
        318,
        317,
        438,
        435,
        136,
        133,
        50,
        316,
        114,
        157,
        275,
        47,
        424,
        421,
        504,
        279,
        388,
        385,
        268,
        271,
        11,
        261,
        442,
        439,
        458,
        44,
        426,
        431,
        32,
        37,
        64,
        151,
        48,
        51,
        182,
        179,
        392,
        389,
        57,
        311,
        408,
        413,
        456,
        30,
        66,
        165,
        18,
        23,
        132,
        129,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        12,
        13,
        21,
        17,
        39,
        38,
        101,
        97,
        112,
        113,
        114,
        118,
        130,
        134,
        219,
        218,
        213,
        209,
        151,
        150,
        165,
        161,
        231,
        230,
        242,
        246,
        240,
        241,
        426,
        427,
        352,
        356,
        304,
        305,
        311,
        307,
        320,
        321,
        327,
        323,
        343,
        342,
        272,
        276,
        416,
        420,
        487,
        486,
        439,
        435,
        317,
        316,
        455,
        451,
        448,
        449,
        464,
        468,
        407,
        406
      ],
      "E_complement": [
        6,
        8,
        208
      ],
      "Lambda_complement": [
        5,
        26,
        64
      ]
    },
    "(9, (34, 3, 1), (37, 6, 1))": {
      "E": [
        0,
        93,
        54,
        3,
        24,
        21,
        126,
        27,
        360,
        349,
        310,
        363,
        368,
        277,
        382,
        371,
        400,
        421,
        502,
        427,
        495,
        493,
        446,
        435,
        192,
        250,
        206,
        251,
        216,
        213,
        134,
        227,
        128,
        221,
        230,
        211,
        200,
        197,
        254,
        155,
        440,
        397,
        438,
        491,
        496,
        405,
        430,
        419,
        320,
        373,
        273,
        299,
        264,
        365,
        366,
        355,
        64,
        29,
        30,
        43,
        8,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        9,
        28,
        46,
        85,
        155,
        346,
        350,
        344,
        375,
        339,
        271,
        372,
        92,
        93,
        94,
        88,
        13,
        113,
        434,
        81,
        263,
        262,
        258,
        309,
        299,
        343,
        267,
        296,
        219,
        221,
        217,
        216,
        247,
        246,
        195,
        467,
        391,
        385,
        386,
        67,
        428,
        429,
        137,
        424,
        135,
        129,
        133,
        132,
        396,
        362,
        174,
        168,
        490,
        477,
        478,
        479,
        496,
        214,
        498,
        500
      ],
      "E_complement": [
        9,
        37,
        66
      ],
      "Lambda_complement": [
        7,
        19,
        34
      ]
    },
    "(9, (33, 0, 4), (32, 5, 1))": {
      "E": [
        0,
        11,
        262,
        261,
        284,
        279,
        154,
        153,
        304,
        315,
        318,
        317,
        428,
        423,
        290,
        289,
        232,
        227,
        358,
        357,
        500,
        511,
        250,
        249,
        88,
        83,
        222,
        221,
        196,
        207,
        194,
        193,
        200,
        195,
        454,
        453,
        468,
        479,
        90,
        89,
        504,
        499,
        510,
        509,
        356,
        367,
        482,
        481,
        32,
        43,
        422,
        421,
        316,
        311,
        58,
        57,
        144,
        155,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        22,
        12,
        21,
        16,
        17,
        19,
        18,
        55,
        54,
        52,
        53,
        48,
        49,
        51,
        50,
        32,
        33,
        35,
        34,
        106,
        38,
        105,
        37,
        119,
        118,
        116,
        117,
        128,
        60,
        115,
        63,
        435,
        97,
        432,
        98,
        103,
        102,
        148,
        101,
        176,
        89,
        67,
        90,
        404,
        70,
        407,
        69,
        87,
        86,
        164,
        85,
        80,
        81,
        83,
        82
      ],
      "E_complement": [
        4,
        16,
        107
      ],
      "Lambda_complement": [
        24,
        192,
        264
      ]
    },
    "(9, (33, 0, 4), (35, 5, 1))": {
      "E": [
        0,
        35,
        122,
        121,
        116,
        87,
        98,
        97,
        208,
        243,
        246,
        245,
        180,
        151,
        254,
        253,
        416,
        387,
        406,
        405,
        468,
        503,
        398,
        397,
        352,
        323,
        266,
        265,
        260,
        295,
        258,
        257,
        288,
        259,
        378,
        377,
        340,
        375,
        354,
        353,
        496,
        467,
        502,
        501,
        404,
        439,
        510,
        509,
        128,
        163,
        150,
        149,
        244,
        215,
        142,
        141,
        64,
        99,
        10,
        9,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        17,
        39,
        70,
        36,
        69,
        72,
        73,
        75,
        86,
        199,
        218,
        196,
        197,
        200,
        201,
        203,
        202,
        136,
        157,
        139,
        130,
        426,
        142,
        425,
        141,
        455,
        454,
        452,
        453,
        336,
        236,
        459,
        239,
        395,
        385,
        392,
        386,
        399,
        398,
        276,
        397,
        408,
        353,
        259,
        354,
        260,
        270,
        263,
        269,
        327,
        326,
        476,
        325,
        328,
        329,
        331,
        330
      ],
      "E_complement": [
        4,
        16,
        40
      ],
      "Lambda_complement": [
        8,
        20,
        96
      ]
    },
    "(9, (37, 6, 1), (33, 0, 4))": {
      "E": [
        0,
        3,
        10,
        9,
        242,
        43,
        248,
        449,
        29,
        163,
        23,
        169,
        136,
        139,
        130,
        353,
        384,
        99,
        394,
        393,
        370,
        427,
        376,
        417,
        506,
        195,
        496,
        297,
        326,
        267,
        332,
        257,
        256,
        259,
        266,
        265,
        272,
        357,
        290,
        367,
        368,
        419,
        378,
        425,
        392,
        395,
        442,
        385,
        184,
        228,
        138,
        238,
        120,
        171,
        114,
        161,
        32,
        35,
        18,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        104,
        109,
        116,
        117,
        39,
        34,
        187,
        186,
        172,
        169,
        176,
        177,
        183,
        178,
        196,
        197,
        147,
        150,
        155,
        154,
        220,
        217,
        495,
        494,
        488,
        493,
        484,
        485,
        499,
        502,
        452,
        453,
        387,
        390,
        411,
        410,
        460,
        457,
        340,
        341,
        327,
        322,
        351,
        350,
        348,
        345,
        299,
        298,
        376,
        381,
        372,
        373,
        311,
        306
      ],
      "E_complement": [
        6,
        66,
        146
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (32, 5, 2), (33, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        343,
        43,
        349,
        33,
        160,
        163,
        170,
        169,
        72,
        75,
        66,
        65,
        346,
        60,
        336,
        54,
        360,
        363,
        354,
        353,
        480,
        483,
        490,
        489,
        264,
        267,
        258,
        257,
        448,
        451,
        458,
        457,
        296,
        299,
        290,
        289,
        352,
        355,
        362,
        361,
        338,
        331,
        344,
        321,
        128,
        131,
        138,
        137,
        104,
        107,
        98,
        97,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        60,
        57,
        32,
        33,
        39,
        34,
        96,
        234,
        248,
        253,
        107,
        225,
        227,
        230,
        75,
        193,
        199,
        194,
        64,
        202,
        220,
        217,
        491,
        490,
        508,
        505,
        480,
        481,
        487,
        482,
        448,
        449,
        451,
        454,
        459,
        458,
        472,
        477,
        395,
        257,
        263,
        258,
        384,
        266,
        284,
        281,
        416,
        298,
        312,
        317,
        427,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        192
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    "(9, (32, 5, 2), (35, 3, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        215,
        43,
        221,
        33,
        96,
        99,
        106,
        105,
        136,
        139,
        130,
        129,
        410,
        380,
        400,
        374,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        264,
        267,
        258,
        257,
        448,
        451,
        458,
        457,
        296,
        299,
        290,
        289,
        416,
        419,
        426,
        425,
        402,
        395,
        408,
        385,
        64,
        67,
        74,
        73,
        168,
        171,
        162,
        161,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        99,
        57,
        32,
        33,
        120,
        34,
        160,
        238,
        252,
        249,
        171,
        229,
        231,
        226,
        139,
        197,
        195,
        198,
        128,
        206,
        216,
        221,
        491,
        490,
        419,
        505,
        480,
        481,
        440,
        482,
        448,
        449,
        451,
        454,
        459,
        458,
        472,
        477,
        331,
        261,
        259,
        262,
        320,
        270,
        280,
        285,
        352,
        302,
        316,
        313,
        363,
        293,
        295,
        290
      ],
      "E_complement": [
        4,
        16,
        320
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (32, 5, 2), (35, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        215,
        43,
        221,
        33,
        96,
        99,
        106,
        105,
        136,
        139,
        130,
        129,
        154,
        508,
        144,
        502,
        296,
        299,
        290,
        289,
        352,
        355,
        362,
        361,
        392,
        395,
        386,
        385,
        320,
        323,
        330,
        329,
        424,
        427,
        418,
        417,
        288,
        291,
        298,
        297,
        146,
        267,
        152,
        257,
        64,
        67,
        74,
        73,
        168,
        171,
        162,
        161,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        24,
        29,
        43,
        42,
        99,
        169,
        32,
        33,
        120,
        178,
        416,
        494,
        508,
        505,
        427,
        485,
        487,
        482,
        395,
        453,
        451,
        454,
        384,
        462,
        472,
        477,
        255,
        254,
        183,
        125,
        244,
        245,
        172,
        102,
        212,
        213,
        215,
        210,
        223,
        222,
        204,
        201,
        351,
        273,
        279,
        274,
        340,
        282,
        268,
        265,
        372,
        314,
        296,
        301,
        383,
        305,
        307,
        310
      ],
      "E_complement": [
        20,
        68,
        388
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (35, 3, 2), (32, 5, 2))": {
      "E": [
        0,
        455,
        462,
        109,
        56,
        511,
        466,
        113,
        336,
        151,
        306,
        221,
        360,
        175,
        302,
        193,
        108,
        99,
        78,
        77,
        84,
        91,
        82,
        81,
        316,
        307,
        350,
        253,
        260,
        267,
        322,
        225,
        256,
        199,
        354,
        141,
        312,
        255,
        382,
        145,
        80,
        407,
        414,
        61,
        104,
        431,
        386,
        33,
        364,
        355,
        270,
        173,
        340,
        347,
        274,
        177,
        60,
        51,
        30,
        29,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        4,
        9,
        27,
        26,
        24,
        25,
        61,
        60,
        62,
        63,
        92,
        162,
        95,
        161,
        164,
        165,
        167,
        166,
        180,
        181,
        183,
        182,
        146,
        147,
        145,
        144,
        411,
        410,
        408,
        409,
        445,
        444,
        446,
        447,
        384,
        385,
        387,
        386,
        376,
        394,
        379,
        393,
        308,
        309,
        311,
        310,
        274,
        275,
        273,
        272,
        303,
        302,
        300,
        301,
        292,
        293,
        295,
        294
      ],
      "E_complement": [
        7,
        16,
        416
      ],
      "Lambda_complement": [
        12,
        32,
        208
      ]
    },
    "(9, (35, 3, 2), (33, 3, 2))": {
      "E": [
        0,
        199,
        206,
        365,
        56,
        255,
        210,
        369,
        80,
        151,
        306,
        477,
        104,
        175,
        302,
        449,
        364,
        355,
        334,
        333,
        340,
        347,
        338,
        337,
        316,
        307,
        94,
        509,
        260,
        267,
        66,
        481,
        256,
        455,
        98,
        141,
        312,
        511,
        126,
        145,
        336,
        407,
        414,
        61,
        360,
        431,
        386,
        33,
        108,
        99,
        270,
        173,
        84,
        91,
        274,
        177,
        60,
        51,
        30,
        29,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        4,
        9,
        27,
        26,
        24,
        25,
        61,
        60,
        62,
        63,
        92,
        162,
        95,
        161,
        164,
        305,
        167,
        306,
        180,
        181,
        183,
        182,
        146,
        147,
        145,
        144,
        475,
        474,
        472,
        473,
        509,
        508,
        510,
        511,
        448,
        85,
        451,
        86,
        312,
        458,
        315,
        457,
        372,
        373,
        375,
        374,
        338,
        339,
        337,
        336,
        367,
        366,
        364,
        365,
        356,
        357,
        359,
        358
      ],
      "E_complement": [
        7,
        16,
        224
      ],
      "Lambda_complement": [
        12,
        32,
        208
      ]
    },
    "(9, (34, 5, 2), (35, 3, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        343,
        43,
        349,
        33,
        112,
        99,
        122,
        105,
        152,
        139,
        146,
        129,
        266,
        108,
        256,
        102,
        312,
        307,
        306,
        313,
        368,
        355,
        378,
        361,
        408,
        395,
        402,
        385,
        336,
        323,
        346,
        329,
        440,
        427,
        434,
        417,
        304,
        315,
        314,
        305,
        258,
        267,
        264,
        257,
        80,
        67,
        90,
        73,
        184,
        171,
        178,
        161,
        48,
        35,
        58,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        25,
        28,
        43,
        42,
        99,
        184,
        32,
        33,
        121,
        162,
        416,
        494,
        509,
        376,
        427,
        485,
        487,
        354,
        395,
        453,
        451,
        454,
        384,
        462,
        473,
        476,
        239,
        238,
        167,
        124,
        228,
        229,
        189,
        102,
        196,
        197,
        199,
        194,
        207,
        206,
        221,
        216,
        335,
        257,
        263,
        258,
        324,
        266,
        285,
        280,
        356,
        298,
        313,
        444,
        367,
        289,
        291,
        422
      ],
      "E_complement": [
        16,
        68,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (34, 5, 2), (33, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        343,
        43,
        349,
        33,
        112,
        99,
        122,
        105,
        152,
        139,
        146,
        129,
        266,
        108,
        256,
        102,
        312,
        307,
        306,
        313,
        368,
        355,
        378,
        361,
        408,
        395,
        402,
        385,
        336,
        323,
        346,
        329,
        440,
        427,
        434,
        417,
        304,
        315,
        314,
        305,
        258,
        267,
        264,
        257,
        80,
        67,
        90,
        73,
        184,
        171,
        178,
        161,
        48,
        35,
        58,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        25,
        28,
        43,
        42,
        99,
        184,
        32,
        33,
        121,
        162,
        416,
        494,
        419,
        376,
        427,
        485,
        441,
        354,
        395,
        453,
        451,
        454,
        384,
        462,
        473,
        476,
        239,
        238,
        167,
        124,
        228,
        229,
        189,
        102,
        196,
        197,
        199,
        194,
        207,
        206,
        221,
        216,
        335,
        257,
        263,
        258,
        324,
        266,
        285,
        280,
        356,
        298,
        359,
        444,
        367,
        289,
        381,
        422
      ],
      "E_complement": [
        16,
        68,
        132
      ],
      "Lambda_complement": [
        4,
        16,
        64
      ]
    },
    "(9, (30, 8, 1), (35, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        24,
        27,
        18,
        17,
        144,
        147,
        154,
        153,
        136,
        139,
        130,
        129,
        384,
        387,
        394,
        393,
        408,
        411,
        402,
        401,
        233,
        275,
        282,
        325,
        264,
        343,
        251,
        257,
        288,
        259,
        266,
        172,
        280,
        190,
        274,
        273,
        400,
        403,
        442,
        409,
        392,
        395,
        386,
        385,
        128,
        131,
        170,
        137,
        152,
        155,
        146,
        145,
        48,
        19,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        13,
        27,
        26,
        56,
        61,
        84,
        81,
        115,
        114,
        187,
        186,
        152,
        157,
        244,
        241,
        211,
        210,
        196,
        197,
        199,
        194,
        207,
        202,
        200,
        201,
        411,
        410,
        476,
        473,
        468,
        465,
        407,
        406,
        384,
        385,
        487,
        482,
        395,
        398,
        488,
        489,
        288,
        289,
        327,
        322,
        299,
        302,
        328,
        329,
        351,
        350,
        280,
        285,
        272,
        277,
        339,
        338
      ],
      "E_complement": [
        4,
        72,
        426
      ],
      "Lambda_complement": [
        4,
        32,
        64
      ]
    },
    "(8, (31, 0, 4), (29, 3, 1))": {
      "E": [
        0,
        3,
        18,
        21,
        48,
        115,
        34,
        101,
        40,
        47,
        58,
        57,
        24,
        95,
        10,
        73,
        200,
        203,
        222,
        217,
        248,
        187,
        238,
        169,
        228,
        227,
        242,
        241,
        212,
        147,
        194,
        129,
        128,
        195,
        146,
        213,
        240,
        243,
        226,
        229,
        168,
        239,
        186,
        249,
        216,
        223,
        202,
        201,
        72,
        11,
        94,
        25,
        56,
        59,
        46,
        41,
        100,
        35,
        114,
        49,
        20,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        18,
        16,
        21,
        51,
        54,
        48,
        49,
        32,
        37,
        35,
        34,
        59,
        58,
        60,
        57,
        40,
        41,
        47,
        42,
        12,
        19,
        11,
        112,
        31,
        26,
        98,
        25,
        187,
        186,
        184,
        185,
        168,
        169,
        171,
        170,
        136,
        137,
        139,
        144,
        155,
        154,
        152,
        153,
        128,
        129,
        131,
        130,
        147,
        146,
        138,
        145,
        179,
        178,
        202,
        177,
        160,
        161,
        163,
        216
      ],
      "E_complement": [
        4,
        64
      ],
      "Lambda_complement": [
        4,
        104
      ]
    },
    "(9, (35, 0, 2), (38, 6, 1))": {
      "E": [
        0,
        263,
        14,
        281,
        408,
        415,
        150,
        129,
        420,
        183,
        430,
        173,
        316,
        303,
        54,
        53,
        372,
        375,
        110,
        125,
        492,
        239,
        502,
        229,
        448,
        471,
        222,
        217,
        88,
        335,
        70,
        321,
        320,
        323,
        330,
        345,
        472,
        219,
        210,
        449,
        224,
        247,
        238,
        233,
        376,
        111,
        118,
        369,
        48,
        311,
        302,
        57,
        424,
        431,
        438,
        417,
        128,
        403,
        410,
        153,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        11,
        16,
        48,
        9,
        70,
        138,
        136,
        137,
        197,
        129,
        159,
        152,
        171,
        170,
        168,
        100,
        186,
        189,
        163,
        231,
        38,
        33,
        410,
        34,
        43,
        18,
        50,
        400,
        237,
        339,
        232,
        243,
        345,
        156,
        227,
        254,
        96,
        123,
        99,
        175,
        107,
        106,
        104,
        105,
        141,
        65,
        89,
        66,
        75,
        74,
        72,
        73,
        209,
        202,
        200,
        207,
        220,
        193,
        190,
        194
      ],
      "E_complement": [
        4,
        16,
        65
      ],
      "Lambda_complement": [
        6,
        26,
        352
      ]
    },
    "(9, (32, 6, 1), (36, 3, 2))": {
      "E": [
        0,
        3,
        218,
        217,
        24,
        27,
        194,
        193,
        23,
        67,
        82,
        81,
        88,
        91,
        74,
        73,
        384,
        468,
        62,
        345,
        408,
        411,
        322,
        321,
        448,
        451,
        466,
        181,
        472,
        475,
        458,
        457,
        100,
        259,
        474,
        473,
        280,
        283,
        450,
        449,
        392,
        239,
        410,
        409,
        400,
        403,
        469,
        385,
        128,
        131,
        90,
        89,
        152,
        155,
        66,
        22,
        8,
        11,
        26,
        25,
        16,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        52,
        21,
        95,
        94,
        88,
        93,
        112,
        105,
        75,
        106,
        155,
        186,
        188,
        153,
        264,
        141,
        175,
        174,
        228,
        197,
        199,
        226,
        339,
        214,
        240,
        241,
        415,
        410,
        412,
        413,
        424,
        393,
        407,
        398,
        452,
        449,
        451,
        450,
        471,
        502,
        492,
        501,
        288,
        261,
        263,
        294,
        307,
        306,
        148,
        273,
        347,
        382,
        376,
        345,
        364,
        365,
        207,
        330
      ],
      "E_complement": [
        32,
        86,
        274
      ],
      "Lambda_complement": [
        4,
        24,
        32
      ]
    },
    "(9, (32, 6, 1), (38, 5, 2))": {
      "E": [
        0,
        3,
        218,
        217,
        24,
        27,
        194,
        193,
        23,
        67,
        82,
        81,
        88,
        91,
        74,
        73,
        384,
        468,
        126,
        345,
        408,
        411,
        322,
        321,
        448,
        451,
        466,
        245,
        472,
        475,
        458,
        457,
        36,
        259,
        474,
        473,
        280,
        283,
        450,
        449,
        392,
        175,
        410,
        409,
        400,
        403,
        469,
        385,
        128,
        131,
        90,
        89,
        152,
        155,
        66,
        22,
        8,
        11,
        26,
        25,
        16,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        52,
        86,
        127,
        126,
        120,
        125,
        80,
        73,
        107,
        9,
        155,
        186,
        188,
        153,
        264,
        141,
        175,
        174,
        196,
        229,
        231,
        194,
        371,
        246,
        208,
        209,
        415,
        410,
        412,
        413,
        424,
        458,
        407,
        398,
        484,
        481,
        483,
        482,
        503,
        405,
        460,
        469,
        288,
        261,
        263,
        294,
        307,
        306,
        148,
        273,
        379,
        350,
        344,
        377,
        332,
        333,
        239,
        362
      ],
      "E_complement": [
        32,
        87,
        260
      ],
      "Lambda_complement": [
        4,
        24,
        32
      ]
    },
    "(9, (37, 3, 1), (33, 3, 2))": {
      "E": [
        0,
        4,
        6,
        9,
        307,
        295,
        62,
        33,
        368,
        100,
        374,
        105,
        323,
        71,
        78,
        321,
        144,
        159,
        150,
        146,
        184,
        167,
        437,
        417,
        240,
        495,
        246,
        482,
        472,
        215,
        213,
        465,
        464,
        212,
        214,
        473,
        243,
        487,
        254,
        481,
        176,
        164,
        438,
        425,
        147,
        151,
        158,
        145,
        320,
        79,
        70,
        322,
        376,
        103,
        373,
        97,
        304,
        303,
        54,
        34,
        8,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        25,
        10,
        13,
        41,
        57,
        42,
        45,
        32,
        39,
        35,
        36,
        89,
        238,
        234,
        235,
        272,
        231,
        229,
        228,
        192,
        199,
        195,
        308,
        121,
        206,
        202,
        205,
        139,
        222,
        106,
        109,
        96,
        133,
        99,
        100,
        64,
        71,
        67,
        68,
        73,
        254,
        74,
        77,
        368,
        135,
        97,
        132,
        158,
        142,
        138,
        111,
        190,
        174,
        170,
        173,
        160,
        167,
        163,
        340
      ],
      "E_complement": [
        10,
        16,
        256
      ],
      "Lambda_complement": [
        6,
        17,
        385
      ]
    },
    "(9, (37, 3, 1), (34, 0, 2))": {
      "E": [
        0,
        4,
        6,
        9,
        179,
        167,
        62,
        33,
        240,
        100,
        246,
        105,
        195,
        71,
        78,
        193,
        272,
        287,
        278,
        274,
        312,
        295,
        437,
        417,
        368,
        495,
        374,
        482,
        472,
        343,
        341,
        465,
        464,
        340,
        342,
        473,
        371,
        487,
        382,
        481,
        304,
        292,
        438,
        425,
        275,
        279,
        286,
        273,
        192,
        79,
        70,
        194,
        248,
        103,
        245,
        97,
        176,
        175,
        54,
        34,
        8,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        25,
        10,
        13,
        41,
        57,
        42,
        45,
        32,
        39,
        35,
        36,
        89,
        158,
        362,
        363,
        144,
        359,
        357,
        356,
        320,
        327,
        323,
        180,
        121,
        334,
        186,
        333,
        267,
        350,
        106,
        109,
        96,
        261,
        99,
        100,
        64,
        71,
        67,
        68,
        73,
        382,
        74,
        77,
        240,
        263,
        97,
        260,
        286,
        254,
        266,
        111,
        318,
        302,
        218,
        301,
        288,
        295,
        291,
        212
      ],
      "E_complement": [
        10,
        16,
        128
      ],
      "Lambda_complement": [
        6,
        17,
        385
      ]
    },
    "(9, (37, 3, 1), (35, 3, 2))": {
      "E": [
        0,
        2,
        4,
        9,
        87,
        59,
        34,
        65,
        174,
        188,
        170,
        183,
        135,
        251,
        242,
        129,
        272,
        285,
        276,
        278,
        344,
        315,
        301,
        321,
        430,
        435,
        426,
        440,
        408,
        491,
        493,
        401,
        400,
        492,
        490,
        409,
        425,
        443,
        418,
        447,
        336,
        316,
        298,
        329,
        279,
        277,
        284,
        273,
        128,
        243,
        250,
        134,
        166,
        187,
        173,
        191,
        80,
        51,
        42,
        70,
        8,
        5,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        25,
        12,
        47,
        73,
        121,
        108,
        79,
        96,
        101,
        69,
        102,
        153,
        426,
        492,
        493,
        416,
        451,
        487,
        486,
        384,
        419,
        421,
        454,
        249,
        394,
        460,
        431,
        269,
        442,
        236,
        207,
        224,
        263,
        227,
        230,
        128,
        133,
        165,
        134,
        169,
        474,
        140,
        175,
        320,
        291,
        225,
        262,
        314,
        330,
        268,
        235,
        346,
        362,
        300,
        335,
        352,
        323,
        325,
        294
      ],
      "E_complement": [
        14,
        16,
        96
      ],
      "Lambda_complement": [
        4,
        19,
        34
      ]
    },
    "(9, (37, 3, 1), (36, 0, 2))": {
      "E": [
        0,
        2,
        4,
        9,
        87,
        59,
        34,
        65,
        174,
        188,
        170,
        183,
        135,
        251,
        242,
        129,
        272,
        285,
        276,
        278,
        344,
        315,
        301,
        321,
        430,
        435,
        426,
        440,
        408,
        491,
        493,
        401,
        400,
        492,
        490,
        409,
        425,
        443,
        418,
        447,
        336,
        316,
        298,
        329,
        279,
        277,
        284,
        273,
        128,
        243,
        250,
        134,
        166,
        187,
        173,
        191,
        80,
        51,
        42,
        70,
        8,
        5,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        25,
        12,
        47,
        73,
        121,
        108,
        79,
        96,
        101,
        69,
        102,
        153,
        426,
        492,
        493,
        416,
        451,
        487,
        288,
        326,
        419,
        421,
        454,
        249,
        394,
        460,
        431,
        269,
        442,
        236,
        207,
        224,
        263,
        227,
        230,
        128,
        133,
        165,
        134,
        169,
        474,
        140,
        175,
        320,
        291,
        225,
        448,
        314,
        330,
        268,
        235,
        346,
        362,
        300,
        335,
        422,
        323,
        325,
        294
      ],
      "E_complement": [
        14,
        16,
        96
      ],
      "Lambda_complement": [
        4,
        19,
        34
      ]
    },
    "(9, (36, 0, 2), (37, 3, 1))": {
      "E": [
        0,
        252,
        411,
        17,
        47,
        48,
        194,
        281,
        144,
        424,
        346,
        337,
        408,
        18,
        386,
        393,
        112,
        339,
        154,
        102,
        80,
        83,
        181,
        16,
        409,
        459,
        474,
        473,
        488,
        275,
        218,
        265,
        446,
        507,
        282,
        193,
        472,
        365,
        67,
        457,
        64,
        458,
        90,
        81,
        328,
        99,
        130,
        137,
        392,
        395,
        292,
        456,
        443,
        139,
        322,
        503,
        35,
        203,
        258,
        209,
        65,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        10,
        18,
        48,
        44,
        83,
        118,
        80,
        113,
        100,
        88,
        94,
        102,
        147,
        150,
        144,
        145,
        185,
        165,
        131,
        155,
        228,
        197,
        231,
        194,
        243,
        203,
        201,
        245,
        339,
        367,
        365,
        341,
        320,
        357,
        327,
        358,
        281,
        257,
        295,
        315,
        311,
        310,
        304,
        309,
        448,
        504,
        510,
        450,
        499,
        466,
        500,
        465,
        430,
        434,
        400,
        392,
        416,
        421,
        423,
        422
      ],
      "E_complement": [
        4,
        89,
        186
      ],
      "Lambda_complement": [
        4,
        25,
        32
      ]
    },
    "(9, (35, 0, 2), (37, 3, 1))": {
      "E": [
        0,
        9,
        274,
        283,
        164,
        173,
        438,
        447,
        104,
        97,
        506,
        499,
        76,
        69,
        478,
        471,
        423,
        457,
        327,
        334,
        356,
        365,
        491,
        490,
        424,
        417,
        456,
        422,
        388,
        389,
        395,
        386,
        256,
        265,
        18,
        27,
        420,
        429,
        182,
        191,
        488,
        481,
        122,
        115,
        460,
        453,
        94,
        87,
        192,
        201,
        32,
        78,
        108,
        109,
        227,
        234,
        79,
        33,
        47,
        38,
        12,
        5,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        9,
        26,
        38,
        53,
        31,
        69,
        48,
        106,
        118,
        168,
        116,
        117,
        173,
        115,
        112,
        113,
        127,
        179,
        80,
        67,
        182,
        51,
        70,
        28,
        372,
        359,
        347,
        328,
        354,
        369,
        333,
        350,
        322,
        337,
        320,
        339,
        326,
        327,
        324,
        325,
        258,
        273,
        498,
        318,
        276,
        263,
        315,
        503,
        308,
        295,
        489,
        293,
        304,
        305,
        306,
        492
      ],
      "E_complement": [
        8,
        20,
        128
      ],
      "Lambda_complement": [
        16,
        40,
        193
      ]
    },
    "(9, (39, 3, 1), (35, 0, 2))": {
      "E": [
        0,
        231,
        18,
        467,
        252,
        27,
        238,
        9,
        216,
        223,
        170,
        395,
        196,
        483,
        182,
        401,
        416,
        343,
        434,
        341,
        332,
        443,
        334,
        425,
        376,
        367,
        266,
        269,
        372,
        67,
        278,
        49,
        480,
        487,
        402,
        405,
        380,
        221,
        270,
        393,
        440,
        447,
        426,
        429,
        438,
        133,
        420,
        433,
        64,
        71,
        34,
        53,
        220,
        91,
        174,
        57,
        24,
        31,
        26,
        13,
        22,
        3,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        4,
        6,
        7,
        13,
        12,
        21,
        20,
        19,
        18,
        11,
        10,
        46,
        108,
        131,
        130,
        104,
        105,
        61,
        135,
        96,
        97,
        214,
        148,
        197,
        127,
        139,
        138,
        365,
        364,
        366,
        367,
        360,
        361,
        363,
        362,
        379,
        378,
        355,
        354,
        357,
        356,
        381,
        380,
        256,
        257,
        429,
        495,
        446,
        260,
        491,
        490,
        341,
        279,
        483,
        482,
        264,
        265,
        326,
        508
      ],
      "E_complement": [
        6,
        96,
        288
      ],
      "Lambda_complement": [
        26,
        64,
        161
      ]
    },
    "(9, (37, 5, 1), (32, 6, 1))": {
      "E": [
        0,
        3,
        42,
        137,
        56,
        27,
        178,
        49,
        80,
        211,
        197,
        249,
        200,
        107,
        226,
        254,
        511,
        483,
        490,
        329,
        504,
        452,
        338,
        465,
        432,
        307,
        282,
        313,
        264,
        427,
        258,
        257,
        256,
        259,
        394,
        397,
        280,
        315,
        406,
        433,
        464,
        339,
        506,
        473,
        360,
        459,
        482,
        481,
        224,
        227,
        74,
        233,
        216,
        251,
        210,
        81,
        48,
        23,
        58,
        25,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        9,
        27,
        30,
        24,
        25,
        20,
        17,
        19,
        18,
        47,
        94,
        88,
        89,
        140,
        81,
        39,
        82,
        64,
        65,
        67,
        70,
        75,
        74,
        148,
        73,
        347,
        346,
        344,
        349,
        336,
        337,
        343,
        338,
        320,
        325,
        323,
        310,
        335,
        318,
        328,
        329,
        256,
        261,
        259,
        474,
        271,
        266,
        264,
        265,
        283,
        450,
        280,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        4,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        112,
        168
      ]
    },
    "(9, (37, 5, 1), (33, 3, 1))": {
      "E": [
        0,
        3,
        42,
        137,
        56,
        27,
        178,
        49,
        112,
        243,
        229,
        217,
        232,
        75,
        194,
        222,
        479,
        451,
        458,
        361,
        472,
        484,
        370,
        497,
        432,
        307,
        282,
        313,
        264,
        427,
        258,
        257,
        256,
        259,
        394,
        397,
        280,
        315,
        406,
        433,
        496,
        371,
        474,
        505,
        328,
        491,
        450,
        449,
        192,
        195,
        106,
        201,
        248,
        219,
        242,
        113,
        48,
        23,
        58,
        25,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        9,
        27,
        30,
        24,
        45,
        20,
        37,
        19,
        18,
        111,
        94,
        88,
        89,
        140,
        81,
        103,
        82,
        64,
        65,
        67,
        70,
        75,
        74,
        148,
        73,
        347,
        346,
        344,
        349,
        336,
        337,
        343,
        338,
        320,
        325,
        323,
        374,
        335,
        382,
        328,
        329,
        308,
        261,
        259,
        474,
        271,
        266,
        316,
        265,
        283,
        450,
        280,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        4,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        48,
        192
      ]
    },
    "(9, (37, 5, 1), (34, 0, 2))": {
      "E": [
        0,
        3,
        70,
        185,
        88,
        27,
        226,
        93,
        96,
        223,
        205,
        153,
        196,
        59,
        130,
        150,
        407,
        387,
        390,
        377,
        408,
        460,
        354,
        477,
        480,
        351,
        282,
        345,
        260,
        507,
        258,
        257,
        256,
        259,
        442,
        437,
        280,
        347,
        430,
        481,
        476,
        355,
        410,
        473,
        312,
        455,
        386,
        385,
        128,
        131,
        122,
        133,
        216,
        155,
        222,
        97,
        92,
        19,
        90,
        25,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        14,
        20,
        13,
        63,
        58,
        60,
        85,
        40,
        89,
        51,
        50,
        247,
        134,
        156,
        157,
        148,
        145,
        251,
        146,
        160,
        161,
        163,
        186,
        175,
        174,
        168,
        173,
        415,
        414,
        412,
        389,
        396,
        401,
        395,
        402,
        416,
        441,
        419,
        458,
        439,
        454,
        432,
        429,
        360,
        281,
        259,
        286,
        279,
        270,
        356,
        269,
        319,
        290,
        316,
        293,
        304,
        305,
        299,
        306
      ],
      "E_complement": [
        12,
        50,
        321
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ]
    },
    "(9, (37, 5, 1), (34, 6, 1))": {
      "E": [
        0,
        3,
        70,
        185,
        88,
        27,
        226,
        93,
        96,
        223,
        205,
        153,
        196,
        59,
        130,
        150,
        407,
        387,
        390,
        377,
        408,
        460,
        354,
        477,
        480,
        351,
        282,
        345,
        260,
        507,
        258,
        257,
        256,
        259,
        442,
        437,
        280,
        347,
        430,
        481,
        476,
        355,
        410,
        473,
        312,
        455,
        386,
        385,
        128,
        131,
        122,
        133,
        216,
        155,
        222,
        97,
        92,
        19,
        90,
        25,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        14,
        20,
        13,
        63,
        58,
        60,
        85,
        40,
        89,
        51,
        50,
        247,
        134,
        156,
        157,
        136,
        145,
        251,
        146,
        160,
        161,
        203,
        186,
        199,
        174,
        180,
        173,
        415,
        502,
        412,
        389,
        396,
        401,
        395,
        506,
        416,
        441,
        419,
        458,
        439,
        454,
        432,
        429,
        360,
        281,
        259,
        258,
        279,
        270,
        356,
        269,
        319,
        318,
        316,
        293,
        304,
        305,
        299,
        306
      ],
      "E_complement": [
        12,
        50,
        321
      ],
      "Lambda_complement": [
        4,
        24,
        96
      ]
    },
    "(9, (32, 6, 1), (40, 3, 1))": {
      "E": [
        0,
        3,
        74,
        73,
        98,
        144,
        66,
        65,
        228,
        195,
        138,
        137,
        134,
        133,
        130,
        129,
        384,
        342,
        458,
        457,
        392,
        395,
        396,
        399,
        320,
        323,
        266,
        265,
        328,
        331,
        332,
        335,
        469,
        259,
        330,
        329,
        264,
        267,
        296,
        271,
        448,
        451,
        430,
        393,
        456,
        459,
        460,
        463,
        128,
        131,
        202,
        201,
        19,
        197,
        194,
        193,
        64,
        67,
        10,
        9,
        6,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        40,
        61,
        67,
        66,
        100,
        101,
        72,
        89,
        79,
        94,
        195,
        210,
        235,
        213,
        216,
        217,
        208,
        254,
        128,
        386,
        136,
        153,
        155,
        393,
        179,
        178,
        460,
        482,
        484,
        485,
        503,
        457,
        511,
        494,
        431,
        430,
        423,
        181,
        404,
        389,
        444,
        190,
        308,
        289,
        311,
        294,
        287,
        282,
        316,
        317,
        339,
        322,
        372,
        357,
        376,
        377,
        383,
        382
      ],
      "E_complement": [
        13,
        36,
        86
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    "(9, (35, 0, 2), (32, 5, 1))": {
      "E": [
        0,
        3,
        74,
        9,
        12,
        79,
        70,
        69,
        92,
        35,
        106,
        85,
        180,
        139,
        130,
        253,
        508,
        451,
        394,
        501,
        340,
        299,
        290,
        285,
        412,
        479,
        406,
        405,
        464,
        467,
        474,
        409,
        472,
        411,
        466,
        465,
        404,
        407,
        414,
        477,
        284,
        291,
        362,
        277,
        436,
        459,
        450,
        509,
        188,
        195,
        138,
        181,
        84,
        107,
        98,
        29,
        68,
        71,
        14,
        77,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        26,
        24,
        25,
        63,
        62,
        60,
        61,
        34,
        37,
        39,
        38,
        67,
        142,
        140,
        141,
        146,
        149,
        151,
        90,
        468,
        177,
        179,
        180,
        170,
        185,
        168,
        461,
        399,
        398,
        396,
        397,
        404,
        405,
        407,
        406,
        432,
        433,
        435,
        434,
        427,
        426,
        424,
        443,
        256,
        101,
        259,
        258,
        283,
        282,
        124,
        267,
        319,
        498,
        316,
        317,
        293,
        292,
        491,
        294
      ],
      "E_complement": [
        4,
        48,
        144
      ],
      "Lambda_complement": [
        6,
        18,
        193
      ]
    },
    "(9, (35, 3, 2), (36, 5, 1))": {
      "E": [
        0,
        27,
        10,
        9,
        190,
        510,
        186,
        161,
        96,
        99,
        114,
        105,
        200,
        211,
        212,
        193,
        344,
        323,
        330,
        329,
        189,
        509,
        482,
        505,
        288,
        291,
        298,
        305,
        400,
        395,
        386,
        407,
        256,
        283,
        284,
        92,
        296,
        299,
        314,
        289,
        374,
        355,
        370,
        361,
        328,
        339,
        322,
        321,
        88,
        67,
        287,
        95,
        104,
        107,
        98,
        121,
        32,
        53,
        42,
        49,
        16,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        28,
        29,
        59,
        58,
        44,
        61,
        36,
        33,
        39,
        38,
        123,
        122,
        124,
        121,
        96,
        101,
        103,
        114,
        192,
        85,
        71,
        217,
        219,
        94,
        92,
        198,
        383,
        378,
        380,
        381,
        352,
        353,
        355,
        370,
        324,
        341,
        327,
        326,
        347,
        346,
        344,
        349,
        256,
        261,
        263,
        262,
        271,
        282,
        284,
        281,
        443,
        318,
        296,
        422,
        416,
        289,
        295,
        441
      ],
      "E_complement": [
        5,
        19,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    "(9, (35, 3, 2), (37, 6, 1))": {
      "E": [
        0,
        15,
        10,
        9,
        174,
        494,
        154,
        149,
        84,
        87,
        82,
        93,
        200,
        199,
        240,
        193,
        332,
        323,
        330,
        329,
        173,
        493,
        470,
        473,
        276,
        279,
        286,
        273,
        388,
        395,
        386,
        435,
        256,
        271,
        312,
        120,
        284,
        287,
        282,
        277,
        358,
        343,
        338,
        349,
        328,
        327,
        322,
        321,
        76,
        67,
        315,
        123,
        92,
        95,
        86,
        89,
        20,
        37,
        30,
        17,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        30,
        60,
        61,
        47,
        46,
        24,
        13,
        16,
        22,
        19,
        18,
        72,
        110,
        76,
        109,
        112,
        81,
        83,
        102,
        192,
        117,
        99,
        221,
        223,
        126,
        91,
        226,
        335,
        366,
        332,
        333,
        368,
        369,
        371,
        358,
        352,
        373,
        355,
        354,
        351,
        350,
        348,
        381,
        256,
        289,
        291,
        290,
        299,
        286,
        316,
        285,
        431,
        270,
        312,
        402,
        432,
        305,
        275,
        429
      ],
      "E_complement": [
        7,
        50,
        128
      ],
      "Lambda_complement": [
        7,
        32,
        128
      ]
    },
    "(9, (35, 3, 2), (36, 3, 2))": {
      "E": [
        0,
        15,
        10,
        9,
        174,
        494,
        154,
        149,
        84,
        87,
        82,
        93,
        200,
        199,
        240,
        193,
        332,
        323,
        330,
        329,
        173,
        493,
        470,
        473,
        276,
        279,
        286,
        273,
        388,
        395,
        386,
        435,
        256,
        271,
        312,
        120,
        284,
        287,
        282,
        277,
        358,
        343,
        338,
        349,
        328,
        327,
        322,
        321,
        76,
        67,
        315,
        123,
        92,
        95,
        86,
        89,
        20,
        37,
        30,
        17,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        30,
        60,
        61,
        47,
        46,
        24,
        13,
        16,
        22,
        19,
        18,
        72,
        110,
        76,
        109,
        112,
        81,
        83,
        102,
        192,
        117,
        99,
        221,
        223,
        126,
        91,
        226,
        379,
        366,
        332,
        333,
        368,
        369,
        371,
        358,
        352,
        373,
        355,
        354,
        351,
        350,
        360,
        381,
        256,
        289,
        291,
        278,
        299,
        286,
        316,
        285,
        431,
        270,
        312,
        402,
        432,
        261,
        275,
        429
      ],
      "E_complement": [
        7,
        50,
        128
      ],
      "Lambda_complement": [
        7,
        32,
        128
      ]
    },
    "(9, (33, 3, 1), (37, 5, 1))": {
      "E": [
        0,
        14,
        13,
        4,
        307,
        202,
        49,
        40,
        191,
        166,
        445,
        420,
        131,
        138,
        385,
        392,
        399,
        390,
        141,
        132,
        435,
        426,
        177,
        168,
        63,
        38,
        317,
        292,
        3,
        490,
        9,
        7,
        15,
        6,
        5,
        11,
        51,
        42,
        305,
        296,
        447,
        422,
        189,
        164,
        387,
        394,
        129,
        360,
        143,
        134,
        397,
        388,
        179,
        170,
        433,
        72,
        319,
        294,
        61,
        36,
        12,
        2,
        1,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        8,
        27,
        23,
        36,
        40,
        123,
        119,
        32,
        33,
        98,
        99,
        164,
        168,
        235,
        231,
        160,
        161,
        210,
        211,
        192,
        193,
        242,
        243,
        196,
        200,
        203,
        199,
        294,
        298,
        297,
        293,
        303,
        302,
        301,
        300,
        335,
        334,
        269,
        268,
        326,
        330,
        265,
        261,
        463,
        462,
        397,
        396,
        454,
        458,
        393,
        389,
        486,
        490,
        489,
        485,
        495,
        494,
        493,
        492
      ],
      "E_complement": [
        16,
        66,
        257
      ],
      "Lambda_complement": [
        13,
        16,
        64
      ]
    },
    "(9, (37, 3, 1), (35, 6, 1))": {
      "E": [
        0,
        483,
        366,
        489,
        40,
        175,
        34,
        449,
        320,
        204,
        330,
        169,
        360,
        139,
        269,
        129,
        464,
        99,
        474,
        6,
        455,
        27,
        418,
        17,
        420,
        371,
        202,
        377,
        184,
        267,
        178,
        101,
        176,
        227,
        186,
        233,
        200,
        155,
        194,
        145,
        64,
        19,
        239,
        25,
        56,
        206,
        50,
        97,
        37,
        131,
        138,
        137,
        168,
        171,
        162,
        4,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        34,
        104,
        111,
        122,
        25,
        121,
        112,
        117,
        115,
        114,
        171,
        415,
        172,
        173,
        164,
        161,
        167,
        166,
        212,
        213,
        215,
        210,
        494,
        222,
        216,
        243,
        511,
        207,
        508,
        505,
        500,
        501,
        477,
        502,
        384,
        389,
        391,
        390,
        190,
        394,
        396,
        397,
        340,
        337,
        339,
        338,
        347,
        334,
        344,
        312,
        315,
        298,
        329,
        301,
        288,
        289,
        295,
        268
      ],
      "E_complement": [
        20,
        78,
        263
      ],
      "Lambda_complement": [
        4,
        16,
        42
      ]
    },
    "(9, (37, 3, 1), (36, 3, 1))": {
      "E": [
        0,
        291,
        490,
        297,
        12,
        207,
        6,
        293,
        420,
        108,
        430,
        141,
        424,
        139,
        329,
        129,
        308,
        163,
        318,
        66,
        359,
        27,
        390,
        17,
        452,
        435,
        46,
        441,
        156,
        267,
        150,
        225,
        148,
        35,
        158,
        41,
        44,
        155,
        38,
        145,
        164,
        19,
        107,
        25,
        28,
        110,
        22,
        161,
        69,
        131,
        138,
        137,
        140,
        143,
        134,
        64,
        4,
        7,
        14,
        13,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        11,
        26,
        38,
        12,
        79,
        30,
        25,
        29,
        20,
        85,
        82,
        22,
        143,
        507,
        204,
        205,
        196,
        133,
        199,
        198,
        208,
        209,
        211,
        146,
        494,
        218,
        152,
        183,
        511,
        203,
        508,
        445,
        500,
        501,
        473,
        502,
        416,
        481,
        483,
        482,
        222,
        426,
        488,
        489,
        368,
        305,
        307,
        375,
        315,
        362,
        312,
        316,
        319,
        302,
        297,
        365,
        292,
        293,
        290,
        328
      ],
      "E_complement": [
        49,
        192,
        273
      ],
      "Lambda_complement": [
        5,
        43,
        64
      ]
    },
    "(9, (37, 3, 1), (37, 0, 2))": {
      "E": [
        0,
        493,
        362,
        487,
        12,
        129,
        6,
        491,
        292,
        108,
        302,
        195,
        296,
        197,
        391,
        207,
        436,
        237,
        446,
        66,
        425,
        85,
        262,
        95,
        324,
        381,
        46,
        375,
        156,
        453,
        150,
        175,
        148,
        35,
        158,
        41,
        44,
        155,
        38,
        145,
        234,
        93,
        107,
        87,
        82,
        110,
        88,
        239,
        69,
        205,
        196,
        199,
        194,
        193,
        200,
        64,
        4,
        7,
        14,
        13,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        26,
        38,
        12,
        79,
        142,
        137,
        29,
        132,
        85,
        82,
        22,
        287,
        107,
        348,
        349,
        452,
        277,
        343,
        342,
        320,
        321,
        467,
        403,
        238,
        330,
        264,
        439,
        255,
        347,
        253,
        189,
        244,
        245,
        217,
        102,
        160,
        113,
        227,
        226,
        478,
        170,
        232,
        233,
        480,
        305,
        419,
        487,
        315,
        506,
        424,
        316,
        431,
        446,
        441,
        364,
        436,
        437,
        434,
        328
      ],
      "E_complement": [
        17,
        160,
        268
      ],
      "Lambda_complement": [
        4,
        65,
        145
      ]
    },
    "(9, (36, 3, 2), (32, 6, 1))": {
      "E": [
        0,
        135,
        142,
        9,
        308,
        182,
        36,
        161,
        98,
        231,
        238,
        107,
        72,
        207,
        198,
        65,
        320,
        325,
        471,
        213,
        488,
        495,
        486,
        481,
        416,
        423,
        430,
        425,
        394,
        399,
        390,
        387,
        256,
        391,
        398,
        265,
        305,
        179,
        294,
        419,
        352,
        485,
        492,
        361,
        328,
        463,
        454,
        321,
        194,
        199,
        338,
        80,
        104,
        111,
        102,
        97,
        32,
        39,
        46,
        41,
        8,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        28,
        24,
        25,
        45,
        44,
        56,
        41,
        32,
        49,
        53,
        52,
        109,
        124,
        120,
        121,
        96,
        211,
        117,
        100,
        64,
        227,
        85,
        84,
        77,
        76,
        78,
        73,
        365,
        380,
        360,
        361,
        368,
        369,
        373,
        356,
        320,
        327,
        325,
        324,
        349,
        348,
        344,
        329,
        272,
        273,
        277,
        260,
        269,
        266,
        442,
        265,
        317,
        316,
        394,
        297,
        288,
        305,
        293,
        292
      ],
      "E_complement": [
        2,
        25,
        128
      ],
      "Lambda_complement": [
        6,
        16,
        130
      ]
    },
    "(9, (36, 3, 2), (33, 3, 1))": {
      "E": [
        0,
        267,
        258,
        9,
        244,
        342,
        68,
        321,
        98,
        359,
        366,
        107,
        36,
        303,
        294,
        45,
        128,
        133,
        407,
        309,
        456,
        451,
        458,
        449,
        492,
        487,
        494,
        485,
        426,
        431,
        422,
        419,
        172,
        423,
        430,
        165,
        241,
        339,
        230,
        483,
        192,
        453,
        460,
        201,
        136,
        387,
        394,
        129,
        290,
        295,
        146,
        48,
        100,
        111,
        102,
        109,
        64,
        75,
        66,
        73,
        8,
        13,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        13,
        28,
        42,
        43,
        77,
        76,
        106,
        123,
        64,
        81,
        103,
        102,
        237,
        252,
        202,
        203,
        224,
        435,
        199,
        214,
        160,
        483,
        135,
        134,
        173,
        172,
        174,
        169,
        109,
        124,
        90,
        91,
        112,
        113,
        71,
        86,
        18,
        21,
        23,
        22,
        61,
        60,
        10,
        27,
        144,
        145,
        167,
        182,
        191,
        184,
        488,
        187,
        221,
        220,
        440,
        251,
        192,
        209,
        247,
        246
      ],
      "E_complement": [
        3,
        125,
        160
      ],
      "Lambda_complement": [
        6,
        34,
        258
      ]
    },
    "(9, (33, 6, 1), (36, 3, 2))": {
      "E": [
        0,
        3,
        174,
        444,
        488,
        19,
        26,
        25,
        64,
        67,
        70,
        73,
        92,
        83,
        90,
        89,
        256,
        271,
        262,
        261,
        284,
        303,
        282,
        277,
        180,
        383,
        326,
        325,
        348,
        351,
        498,
        224,
        340,
        347,
        350,
        349,
        324,
        327,
        334,
        321,
        161,
        435,
        286,
        285,
        260,
        263,
        270,
        245,
        88,
        91,
        82,
        425,
        509,
        239,
        114,
        65,
        24,
        27,
        34,
        29,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        8,
        28,
        61,
        79,
        110,
        108,
        77,
        240,
        241,
        243,
        242,
        399,
        270,
        282,
        437,
        432,
        273,
        275,
        434,
        320,
        481,
        483,
        322,
        511,
        382,
        380,
        509,
        143,
        142,
        140,
        141,
        134,
        137,
        179,
        146,
        224,
        193,
        195,
        226,
        127,
        126,
        124,
        125,
        384,
        257,
        315,
        404,
        415,
        318,
        316,
        413,
        367,
        462,
        460,
        365,
        496,
        369,
        371,
        498
      ],
      "E_complement": [
        12,
        48,
        148
      ],
      "Lambda_complement": [
        12,
        21,
        34
      ]
    },
    "(9, (32, 6, 1), (37, 3, 2))": {
      "E": [
        0,
        175,
        6,
        169,
        8,
        167,
        14,
        161,
        140,
        143,
        138,
        137,
        156,
        71,
        130,
        129,
        300,
        387,
        306,
        389,
        292,
        331,
        290,
        397,
        268,
        271,
        266,
        265,
        260,
        263,
        258,
        257,
        428,
        259,
        426,
        261,
        420,
        267,
        442,
        269,
        396,
        399,
        394,
        393,
        388,
        391,
        322,
        385,
        128,
        47,
        134,
        41,
        136,
        39,
        78,
        33,
        20,
        15,
        10,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        15,
        14,
        28,
        45,
        39,
        102,
        100,
        34,
        56,
        121,
        107,
        26,
        215,
        150,
        132,
        245,
        216,
        153,
        155,
        218,
        224,
        225,
        243,
        194,
        255,
        254,
        252,
        253,
        455,
        454,
        484,
        469,
        472,
        473,
        475,
        474,
        432,
        497,
        467,
        418,
        447,
        510,
        508,
        445,
        320,
        257,
        260,
        322,
        351,
        286,
        316,
        333,
        295,
        294,
        291,
        293,
        296,
        297,
        267,
        314
      ],
      "E_complement": [
        17,
        98,
        423
      ],
      "Lambda_complement": [
        7,
        16,
        64
      ]
    },
    "(9, (36, 0, 2), (33, 3, 1))": {
      "E": [
        0,
        39,
        90,
        74,
        84,
        115,
        86,
        118,
        104,
        207,
        178,
        34,
        100,
        195,
        230,
        70,
        344,
        511,
        474,
        378,
        260,
        427,
        470,
        369,
        360,
        335,
        362,
        330,
        364,
        323,
        318,
        281,
        280,
        319,
        285,
        317,
        276,
        315,
        334,
        361,
        424,
        271,
        301,
        397,
        508,
        339,
        294,
        385,
        152,
        63,
        117,
        229,
        148,
        51,
        17,
        177,
        112,
        87,
        29,
        13,
        36,
        3,
        33,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        4,
        6,
        10,
        29,
        32,
        30,
        35,
        122,
        165,
        27,
        38,
        369,
        368,
        272,
        371,
        372,
        501,
        375,
        374,
        336,
        352,
        339,
        366,
        341,
        360,
        342,
        363,
        113,
        112,
        114,
        115,
        116,
        117,
        21,
        118,
        80,
        109,
        83,
        110,
        85,
        101,
        214,
        107,
        256,
        257,
        259,
        271,
        261,
        260,
        390,
        263,
        383,
        288,
        286,
        291,
        280,
        293,
        283,
        294
      ],
      "E_complement": [
        7,
        8,
        128
      ],
      "Lambda_complement": [
        13,
        49,
        128
      ]
    },
    "(9, (34, 6, 1), (36, 0, 2))": {
      "E": [
        0,
        191,
        6,
        185,
        24,
        167,
        30,
        399,
        148,
        159,
        154,
        153,
        132,
        71,
        138,
        129,
        308,
        395,
        314,
        397,
        292,
        339,
        298,
        405,
        276,
        49,
        274,
        281,
        268,
        263,
        266,
        257,
        444,
        267,
        434,
        269,
        428,
        275,
        418,
        277,
        404,
        415,
        402,
        409,
        396,
        169,
        330,
        385,
        128,
        63,
        134,
        279,
        152,
        39,
        94,
        33,
        28,
        31,
        18,
        25,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        9,
        8,
        20,
        43,
        39,
        102,
        100,
        34,
        48,
        113,
        109,
        18,
        217,
        152,
        132,
        251,
        470,
        145,
        147,
        210,
        224,
        225,
        253,
        194,
        497,
        246,
        244,
        245,
        455,
        454,
        484,
        475,
        464,
        215,
        467,
        466,
        446,
        511,
        477,
        418,
        439,
        240,
        500,
        437,
        320,
        257,
        260,
        322,
        343,
        278,
        308,
        331,
        295,
        294,
        291,
        293,
        302,
        303,
        269,
        306
      ],
      "E_complement": [
        8,
        34,
        192
      ],
      "Lambda_complement": [
        7,
        24,
        64
      ]
    },
    "(8, (29, 3, 2), (32, 3, 2))": {
      "E": [
        0,
        19,
        6,
        4,
        53,
        55,
        34,
        49,
        112,
        99,
        118,
        116,
        69,
        71,
        82,
        65,
        128,
        204,
        134,
        149,
        164,
        249,
        179,
        177,
        240,
        242,
        246,
        229,
        212,
        199,
        195,
        193,
        192,
        211,
        198,
        138,
        245,
        247,
        226,
        191,
        176,
        163,
        182,
        180,
        133,
        135,
        146,
        129,
        64,
        66,
        70,
        85,
        100,
        119,
        115,
        113,
        48,
        50,
        54,
        37,
        20,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        7,
        6,
        10,
        13,
        17,
        16,
        18,
        37,
        99,
        23,
        43,
        28,
        215,
        165,
        210,
        211,
        222,
        217,
        213,
        212,
        246,
        193,
        195,
        194,
        207,
        248,
        196,
        197,
        103,
        80,
        82,
        101,
        94,
        105,
        22,
        84,
        118,
        65,
        67,
        116,
        79,
        120,
        114,
        69,
        182,
        129,
        131,
        180,
        135,
        176,
        186,
        141,
        167,
        144,
        146,
        208,
        150,
        161,
        171,
        156
      ],
      "E_complement": [
        8,
        17
      ],
      "Lambda_complement": [
        8,
        48
      ]
    },
    "(9, (36, 6, 1), (36, 3, 1))": {
      "E": [
        0,
        143,
        222,
        42,
        240,
        123,
        21,
        225,
        352,
        495,
        446,
        441,
        422,
        283,
        390,
        385,
        251,
        57,
        94,
        209,
        48,
        196,
        170,
        37,
        360,
        367,
        318,
        433,
        340,
        343,
        458,
        325,
        392,
        399,
        342,
        473,
        432,
        439,
        404,
        301,
        232,
        239,
        190,
        185,
        208,
        215,
        194,
        197,
        264,
        391,
        350,
        345,
        508,
        371,
        358,
        353,
        104,
        111,
        62,
        15,
        20,
        19,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        18,
        16,
        12,
        51,
        50,
        70,
        92,
        59,
        33,
        85,
        84,
        155,
        329,
        238,
        239,
        136,
        321,
        230,
        252,
        168,
        178,
        171,
        170,
        187,
        186,
        163,
        185,
        307,
        306,
        304,
        226,
        315,
        289,
        291,
        234,
        374,
        375,
        259,
        281,
        382,
        356,
        272,
        273,
        478,
        473,
        427,
        426,
        461,
        465,
        419,
        441,
        411,
        385,
        408,
        409,
        392,
        393,
        400,
        394
      ],
      "E_complement": [
        4,
        25,
        64
      ],
      "Lambda_complement": [
        6,
        27,
        99
      ]
    },
    "(9, (33, 0, 4), (30, 7, 1))": {
      "E": [
        0,
        21,
        29,
        28,
        26,
        27,
        19,
        6,
        61,
        40,
        139,
        138,
        241,
        240,
        83,
        70,
        509,
        508,
        331,
        350,
        293,
        304,
        391,
        390,
        278,
        279,
        267,
        286,
        280,
        269,
        273,
        272,
        256,
        277,
        265,
        264,
        270,
        271,
        275,
        262,
        317,
        296,
        415,
        414,
        485,
        484,
        339,
        326,
        233,
        232,
        75,
        94,
        37,
        48,
        147,
        146,
        2,
        3,
        11,
        30,
        24,
        13,
        5,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        21,
        52,
        41,
        106,
        119,
        86,
        75,
        126,
        99,
        124,
        95,
        138,
        151,
        182,
        171,
        158,
        186,
        156,
        191,
        224,
        225,
        226,
        221,
        232,
        245,
        212,
        201,
        394,
        407,
        438,
        427,
        414,
        387,
        418,
        447,
        453,
        481,
        448,
        477,
        488,
        501,
        468,
        457,
        284,
        257,
        288,
        317,
        264,
        277,
        308,
        297,
        362,
        375,
        342,
        331,
        382,
        355,
        379,
        351
      ],
      "E_complement": [
        10,
        101,
        160
      ],
      "Lambda_complement": [
        7,
        25,
        32
      ]
    },
    "(9, (34, 7, 1), (33, 0, 4))": {
      "E": [
        0,
        122,
        456,
        147,
        190,
        183,
        210,
        177,
        166,
        175,
        160,
        169,
        142,
        135,
        326,
        129,
        380,
        287,
        272,
        281,
        318,
        317,
        246,
        468,
        432,
        303,
        120,
        297,
        270,
        263,
        264,
        257,
        406,
        415,
        400,
        499,
        347,
        439,
        440,
        433,
        428,
        431,
        416,
        425,
        398,
        391,
        392,
        385,
        22,
        31,
        245,
        25,
        62,
        93,
        56,
        49,
        38,
        47,
        32,
        41,
        14,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        15,
        8,
        11,
        10,
        16,
        17,
        43,
        44,
        89,
        94,
        100,
        101,
        192,
        199,
        251,
        250,
        143,
        142,
        178,
        181,
        150,
        145,
        148,
        149,
        159,
        158,
        155,
        156,
        511,
        510,
        507,
        508,
        502,
        497,
        500,
        501,
        495,
        494,
        466,
        469,
        416,
        423,
        411,
        410,
        313,
        318,
        260,
        261,
        368,
        369,
        331,
        332,
        367,
        360,
        363,
        362,
        352,
        353,
        354,
        357
      ],
      "E_complement": [
        10,
        96,
        130
      ],
      "Lambda_complement": [
        6,
        48,
        64
      ]
    },
    "(9, (34, 0, 1), (34, 3, 2))": {
      "E": [
        0,
        9,
        244,
        237,
        34,
        43,
        232,
        241,
        78,
        71,
        132,
        157,
        66,
        75,
        152,
        129,
        446,
        439,
        372,
        365,
        412,
        405,
        360,
        369,
        478,
        471,
        448,
        453,
        466,
        475,
        476,
        473,
        302,
        311,
        500,
        509,
        306,
        299,
        504,
        497,
        350,
        327,
        404,
        413,
        322,
        347,
        438,
        447,
        174,
        183,
        100,
        109,
        178,
        171,
        104,
        97,
        26,
        31,
        42,
        35,
        6,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        9,
        8,
        24,
        33,
        34,
        35,
        73,
        72,
        68,
        69,
        224,
        225,
        143,
        142,
        137,
        176,
        233,
        232,
        173,
        172,
        194,
        195,
        169,
        168,
        201,
        200,
        480,
        481,
        482,
        483,
        491,
        490,
        486,
        487,
        448,
        449,
        506,
        451,
        422,
        423,
        427,
        426,
        365,
        364,
        258,
        259,
        267,
        266,
        363,
        338,
        288,
        289,
        335,
        334,
        299,
        298,
        331,
        330
      ],
      "E_complement": [
        4,
        16,
        192
      ],
      "Lambda_complement": [
        14,
        54,
        84
      ]
    },
    "(9, (34, 0, 1), (33, 0, 4))": {
      "E": [
        0,
        9,
        148,
        173,
        34,
        43,
        168,
        145,
        110,
        103,
        228,
        221,
        98,
        107,
        216,
        225,
        286,
        279,
        404,
        429,
        316,
        309,
        424,
        401,
        350,
        343,
        352,
        357,
        338,
        347,
        348,
        345,
        462,
        503,
        372,
        381,
        498,
        459,
        376,
        369,
        446,
        391,
        308,
        317,
        386,
        443,
        278,
        287,
        206,
        247,
        68,
        77,
        242,
        203,
        72,
        65,
        58,
        63,
        42,
        35,
        6,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        9,
        8,
        24,
        43,
        114,
        115,
        201,
        200,
        196,
        197,
        304,
        305,
        399,
        398,
        467,
        480,
        313,
        312,
        509,
        508,
        322,
        323,
        505,
        504,
        329,
        328,
        48,
        49,
        50,
        51,
        59,
        58,
        54,
        55,
        64,
        65,
        42,
        25,
        246,
        247,
        251,
        250,
        445,
        444,
        258,
        259,
        267,
        266,
        481,
        466,
        368,
        369,
        463,
        462,
        379,
        378,
        459,
        458
      ],
      "E_complement": [
        4,
        26,
        128
      ],
      "Lambda_complement": [
        14,
        84,
        128
      ]
    },
    "(9, (34, 0, 1), (35, 3, 2))": {
      "E": [
        0,
        9,
        148,
        173,
        34,
        43,
        168,
        145,
        110,
        103,
        228,
        221,
        98,
        107,
        216,
        225,
        286,
        279,
        404,
        429,
        316,
        309,
        424,
        401,
        350,
        343,
        352,
        357,
        338,
        347,
        348,
        345,
        462,
        503,
        372,
        381,
        498,
        459,
        376,
        369,
        446,
        391,
        308,
        317,
        386,
        443,
        278,
        287,
        206,
        247,
        68,
        77,
        242,
        203,
        72,
        65,
        58,
        63,
        42,
        35,
        6,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        9,
        8,
        24,
        43,
        114,
        115,
        201,
        200,
        196,
        159,
        304,
        305,
        469,
        398,
        467,
        480,
        313,
        312,
        509,
        508,
        322,
        323,
        505,
        504,
        329,
        328,
        48,
        49,
        50,
        51,
        59,
        58,
        54,
        55,
        64,
        65,
        42,
        25,
        246,
        173,
        251,
        250,
        487,
        444,
        258,
        259,
        267,
        266,
        481,
        466,
        368,
        369,
        463,
        462,
        379,
        378,
        459,
        458
      ],
      "E_complement": [
        4,
        26,
        128
      ],
      "Lambda_complement": [
        14,
        84,
        128
      ]
    },
    "(9, (34, 0, 1), (36, 3, 2))": {
      "E": [
        0,
        17,
        232,
        213,
        14,
        31,
        208,
        237,
        154,
        139,
        68,
        121,
        142,
        159,
        124,
        65,
        506,
        491,
        292,
        281,
        500,
        485,
        284,
        289,
        378,
        363,
        320,
        325,
        366,
        383,
        376,
        381,
        406,
        427,
        356,
        373,
        430,
        403,
        368,
        353,
        314,
        263,
        484,
        501,
        258,
        319,
        490,
        507,
        90,
        103,
        132,
        149,
        98,
        95,
        144,
        129,
        62,
        59,
        30,
        15,
        6,
        3,
        16,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        6,
        13,
        17,
        16,
        48,
        91,
        170,
        171,
        401,
        400,
        396,
        383,
        360,
        361,
        173,
        94,
        163,
        200,
        377,
        376,
        245,
        254,
        450,
        451,
        249,
        248,
        465,
        464,
        104,
        105,
        106,
        107,
        123,
        122,
        108,
        103,
        192,
        193,
        90,
        49,
        486,
        277,
        507,
        506,
        199,
        52,
        258,
        259,
        275,
        274,
        201,
        162,
        424,
        425,
        159,
        148,
        443,
        442,
        147,
        146
      ],
      "E_complement": [
        4,
        40,
        200
      ],
      "Lambda_complement": [
        10,
        20,
        288
      ]
    },
    "(9, (32, 3, 2), (34, 5, 1))": {
      "E": [
        0,
        3,
        42,
        41,
        29,
        30,
        50,
        49,
        80,
        83,
        95,
        92,
        430,
        429,
        66,
        65,
        320,
        323,
        367,
        364,
        344,
        347,
        370,
        369,
        304,
        307,
        314,
        313,
        203,
        200,
        290,
        289,
        293,
        294,
        266,
        265,
        312,
        315,
        274,
        273,
        368,
        371,
        378,
        377,
        360,
        363,
        359,
        356,
        96,
        99,
        74,
        73,
        120,
        123,
        87,
        84,
        21,
        22,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        9,
        27,
        30,
        28,
        25,
        20,
        17,
        39,
        22,
        91,
        222,
        92,
        217,
        96,
        209,
        83,
        214,
        68,
        193,
        71,
        198,
        75,
        206,
        76,
        201,
        367,
        350,
        348,
        345,
        116,
        337,
        343,
        342,
        324,
        321,
        323,
        326,
        107,
        334,
        332,
        329,
        260,
        385,
        259,
        390,
        267,
        398,
        44,
        393,
        283,
        414,
        296,
        409,
        272,
        401,
        51,
        406
      ],
      "E_complement": [
        5,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        128,
        315
      ]
    },
    "(9, (32, 3, 2), (36, 6, 1))": {
      "E": [
        0,
        3,
        122,
        121,
        29,
        30,
        98,
        97,
        32,
        35,
        47,
        44,
        206,
        205,
        50,
        49,
        304,
        307,
        335,
        332,
        296,
        299,
        338,
        337,
        352,
        355,
        362,
        361,
        395,
        392,
        370,
        369,
        373,
        374,
        266,
        265,
        360,
        363,
        274,
        273,
        336,
        339,
        346,
        345,
        328,
        331,
        327,
        324,
        64,
        67,
        58,
        57,
        88,
        91,
        39,
        36,
        21,
        22,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        26,
        59,
        62,
        60,
        57,
        52,
        49,
        71,
        54,
        219,
        94,
        220,
        89,
        160,
        81,
        211,
        86,
        228,
        97,
        231,
        102,
        235,
        125,
        236,
        105,
        303,
        350,
        348,
        345,
        148,
        337,
        343,
        342,
        356,
        370,
        355,
        358,
        171,
        366,
        364,
        361,
        388,
        257,
        387,
        277,
        395,
        270,
        76,
        265,
        443,
        318,
        456,
        313,
        432,
        305,
        115,
        310
      ],
      "E_complement": [
        5,
        73,
        185
      ],
      "Lambda_complement": [
        4,
        19,
        488
      ]
    },
    "(9, (34, 6, 1), (32, 3, 2))": {
      "E": [
        0,
        455,
        46,
        461,
        56,
        475,
        50,
        465,
        116,
        407,
        126,
        413,
        104,
        419,
        98,
        385,
        356,
        327,
        366,
        333,
        376,
        347,
        370,
        377,
        308,
        279,
        282,
        285,
        296,
        267,
        290,
        257,
        292,
        199,
        302,
        205,
        274,
        219,
        278,
        209,
        372,
        151,
        382,
        181,
        322,
        139,
        354,
        129,
        100,
        111,
        110,
        77,
        120,
        91,
        88,
        81,
        52,
        23,
        62,
        29,
        12,
        11,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        4,
        5,
        8,
        9,
        27,
        26,
        57,
        56,
        68,
        69,
        61,
        60,
        245,
        244,
        249,
        248,
        254,
        255,
        253,
        252,
        192,
        193,
        237,
        236,
        144,
        145,
        230,
        231,
        340,
        341,
        344,
        345,
        336,
        337,
        339,
        338,
        320,
        321,
        365,
        364,
        331,
        330,
        361,
        360,
        430,
        431,
        429,
        428,
        421,
        420,
        425,
        424,
        404,
        405,
        438,
        439,
        400,
        401,
        445,
        444
      ],
      "E_complement": [
        2,
        40,
        132
      ],
      "Lambda_complement": [
        14,
        32,
        84
      ]
    },
    "(9, (36, 3, 1), (34, 3, 2))": {
      "E": [
        0,
        85,
        46,
        95,
        24,
        105,
        18,
        21,
        212,
        165,
        222,
        175,
        192,
        177,
        226,
        147,
        484,
        455,
        494,
        461,
        472,
        507,
        506,
        473,
        276,
        311,
        314,
        317,
        296,
        381,
        290,
        257,
        292,
        291,
        302,
        351,
        306,
        361,
        310,
        355,
        468,
        421,
        502,
        391,
        450,
        409,
        482,
        403,
        204,
        239,
        238,
        205,
        216,
        251,
        248,
        241,
        20,
        55,
        30,
        75,
        12,
        11,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        8,
        9,
        27,
        26,
        41,
        40,
        68,
        69,
        45,
        44,
        165,
        164,
        104,
        105,
        110,
        111,
        173,
        172,
        128,
        129,
        125,
        124,
        16,
        17,
        182,
        183,
        340,
        341,
        344,
        345,
        336,
        337,
        403,
        402,
        384,
        385,
        381,
        380,
        331,
        330,
        377,
        376,
        318,
        319,
        509,
        508,
        501,
        500,
        505,
        504,
        468,
        469,
        486,
        487,
        464,
        465,
        301,
        300
      ],
      "E_complement": [
        2,
        40,
        68
      ],
      "Lambda_complement": [
        14,
        48,
        192
      ]
    },
    "(9, (34, 3, 2), (36, 6, 1))": {
      "E": [
        0,
        2,
        6,
        151,
        40,
        39,
        291,
        289,
        77,
        79,
        326,
        329,
        360,
        505,
        366,
        364,
        141,
        273,
        390,
        137,
        424,
        167,
        430,
        172,
        192,
        450,
        198,
        457,
        232,
        487,
        483,
        127,
        224,
        482,
        486,
        233,
        456,
        199,
        451,
        193,
        173,
        431,
        166,
        425,
        136,
        391,
        398,
        140,
        365,
        367,
        358,
        361,
        328,
        327,
        78,
        76,
        288,
        290,
        38,
        41,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        8,
        28,
        35,
        111,
        170,
        122,
        125,
        102,
        97,
        297,
        166,
        129,
        184,
        104,
        173,
        100,
        161,
        163,
        164,
        198,
        395,
        195,
        194,
        223,
        222,
        202,
        205,
        63,
        62,
        58,
        61,
        54,
        49,
        29,
        34,
        146,
        81,
        67,
        128,
        95,
        156,
        158,
        279,
        66,
        191,
        147,
        80,
        159,
        92,
        94,
        157,
        437,
        248,
        252,
        253,
        224,
        225,
        243,
        244
      ],
      "E_complement": [
        12,
        20,
        98
      ],
      "Lambda_complement": [
        6,
        16,
        330
      ]
    },
    "(9, (34, 3, 2), (34, 0, 1))": {
      "E": [
        0,
        3,
        138,
        137,
        184,
        159,
        18,
        49,
        272,
        307,
        319,
        284,
        301,
        302,
        290,
        289,
        352,
        323,
        462,
        489,
        472,
        475,
        338,
        337,
        112,
        115,
        127,
        124,
        77,
        110,
        98,
        65,
        96,
        67,
        202,
        233,
        248,
        251,
        114,
        113,
        336,
        339,
        347,
        348,
        333,
        366,
        354,
        321,
        288,
        291,
        426,
        425,
        440,
        411,
        274,
        305,
        16,
        51,
        63,
        28,
        13,
        10,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        9,
        31,
        35,
        113,
        25,
        152,
        17,
        23,
        154,
        283,
        402,
        400,
        281,
        408,
        496,
        418,
        410,
        392,
        397,
        399,
        394,
        391,
        386,
        384,
        389,
        347,
        466,
        464,
        345,
        472,
        337,
        339,
        474,
        324,
        416,
        498,
        326,
        331,
        334,
        332,
        329,
        200,
        205,
        220,
        202,
        212,
        115,
        33,
        197,
        91,
        210,
        195,
        89,
        203,
        81,
        83,
        218
      ],
      "E_complement": [
        4,
        32,
        129
      ],
      "Lambda_complement": [
        4,
        49,
        128
      ]
    },
    "(9, (35, 3, 1), (34, 3, 2))": {
      "E": [
        0,
        67,
        70,
        29,
        228,
        178,
        162,
        225,
        56,
        106,
        98,
        37,
        132,
        135,
        154,
        129,
        448,
        451,
        454,
        453,
        356,
        291,
        299,
        353,
        416,
        507,
        499,
        421,
        348,
        263,
        258,
        345,
        320,
        323,
        326,
        325,
        484,
        487,
        495,
        481,
        376,
        359,
        367,
        381,
        388,
        479,
        474,
        385,
        192,
        155,
        28,
        197,
        190,
        46,
        38,
        57,
        160,
        174,
        36,
        165,
        134,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        5,
        39,
        62,
        75,
        82,
        87,
        86,
        35,
        34,
        135,
        158,
        140,
        133,
        128,
        129,
        131,
        130,
        160,
        161,
        212,
        213,
        208,
        201,
        188,
        165,
        391,
        414,
        412,
        389,
        408,
        409,
        411,
        410,
        440,
        441,
        476,
        461,
        464,
        457,
        444,
        421,
        280,
        281,
        283,
        282,
        263,
        286,
        284,
        261,
        295,
        318,
        331,
        338,
        335,
        350,
        315,
        314
      ],
      "E_complement": [
        4,
        9,
        80
      ],
      "Lambda_complement": [
        8,
        16,
        98
      ]
    },
    "(9, (35, 0, 2), (31, 5, 1))": {
      "E": [
        0,
        189,
        334,
        499,
        465,
        333,
        159,
        3,
        480,
        453,
        174,
        139,
        136,
        140,
        454,
        450,
        417,
        421,
        239,
        235,
        232,
        205,
        422,
        387,
        96,
        252,
        302,
        434,
        400,
        301,
        222,
        99,
        97,
        101,
        111,
        107,
        104,
        77,
        102,
        67,
        224,
        124,
        238,
        114,
        80,
        237,
        94,
        227,
        128,
        61,
        142,
        51,
        17,
        141,
        31,
        131,
        32,
        5,
        46,
        11,
        8,
        12,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        28,
        24,
        30,
        44,
        61,
        90,
        63,
        33,
        68,
        35,
        37,
        171,
        173,
        169,
        204,
        210,
        183,
        179,
        181,
        144,
        150,
        146,
        148,
        138,
        140,
        136,
        142,
        491,
        493,
        489,
        495,
        497,
        503,
        499,
        501,
        464,
        470,
        433,
        468,
        458,
        431,
        456,
        462,
        320,
        326,
        322,
        295,
        313,
        331,
        344,
        350,
        379,
        365,
        377,
        383,
        358,
        359,
        355,
        357
      ],
      "E_complement": [
        16,
        36,
        260
      ],
      "Lambda_complement": [
        7,
        16,
        99
      ]
    },
    "(9, (35, 0, 2), (36, 3, 2))": {
      "E": [
        0,
        44,
        462,
        482,
        499,
        457,
        61,
        7,
        213,
        193,
        283,
        271,
        264,
        266,
        198,
        196,
        159,
        157,
        337,
        339,
        340,
        320,
        154,
        142,
        92,
        102,
        402,
        424,
        441,
        405,
        119,
        91,
        95,
        93,
        81,
        83,
        84,
        64,
        90,
        78,
        348,
        358,
        338,
        360,
        377,
        341,
        375,
        347,
        256,
        300,
        270,
        290,
        307,
        265,
        317,
        263,
        21,
        1,
        27,
        15,
        8,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        12,
        27,
        14,
        47,
        11,
        111,
        156,
        216,
        193,
        179,
        117,
        35,
        285,
        346,
        425,
        475,
        500,
        428,
        373,
        263,
        384,
        327,
        436,
        371,
        374,
        411,
        360,
        431,
        349,
        432,
        361,
        430,
        385,
        326,
        437,
        370,
        362,
        306,
        449,
        435,
        412,
        494,
        296,
        367,
        64,
        7,
        229,
        134,
        169,
        205,
        30,
        90,
        221,
        202,
        233,
        200,
        199,
        198,
        194,
        196
      ],
      "E_complement": [
        16,
        32,
        395
      ],
      "Lambda_complement": [
        17,
        42,
        67
      ]
    },
    "(9, (35, 0, 2), (37, 5, 2))": {
      "E": [
        0,
        44,
        462,
        482,
        499,
        457,
        61,
        7,
        213,
        193,
        283,
        271,
        264,
        266,
        198,
        196,
        159,
        157,
        337,
        339,
        340,
        320,
        154,
        142,
        92,
        102,
        402,
        424,
        441,
        405,
        119,
        91,
        95,
        93,
        81,
        83,
        84,
        64,
        90,
        78,
        348,
        358,
        338,
        360,
        377,
        341,
        375,
        347,
        256,
        300,
        270,
        290,
        307,
        265,
        317,
        263,
        21,
        1,
        27,
        15,
        8,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        12,
        27,
        14,
        47,
        11,
        111,
        156,
        216,
        193,
        179,
        117,
        35,
        285,
        346,
        440,
        475,
        500,
        428,
        373,
        263,
        384,
        327,
        436,
        371,
        374,
        411,
        377,
        431,
        349,
        432,
        361,
        447,
        385,
        326,
        437,
        370,
        362,
        306,
        449,
        435,
        412,
        494,
        296,
        382,
        64,
        7,
        229,
        134,
        169,
        205,
        30,
        90,
        221,
        202,
        233,
        200,
        199,
        198,
        194,
        196
      ],
      "E_complement": [
        16,
        32,
        395
      ],
      "Lambda_complement": [
        17,
        42,
        67
      ]
    },
    "(9, (35, 0, 2), (35, 3, 2))": {
      "E": [
        0,
        44,
        462,
        482,
        499,
        457,
        61,
        7,
        213,
        193,
        283,
        271,
        264,
        266,
        198,
        196,
        159,
        157,
        337,
        339,
        340,
        320,
        154,
        142,
        92,
        102,
        402,
        424,
        441,
        405,
        119,
        91,
        95,
        93,
        81,
        83,
        84,
        64,
        90,
        78,
        348,
        358,
        338,
        360,
        377,
        341,
        375,
        347,
        256,
        300,
        270,
        290,
        307,
        265,
        317,
        263,
        21,
        1,
        27,
        15,
        8,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        12,
        27,
        14,
        47,
        11,
        111,
        156,
        216,
        193,
        179,
        117,
        35,
        285,
        364,
        440,
        475,
        500,
        428,
        373,
        263,
        438,
        327,
        436,
        371,
        374,
        411,
        377,
        431,
        349,
        432,
        361,
        447,
        385,
        368,
        437,
        370,
        362,
        306,
        449,
        435,
        426,
        494,
        296,
        382,
        64,
        7,
        229,
        134,
        169,
        205,
        30,
        90,
        221,
        202,
        233,
        200,
        199,
        198,
        194,
        196
      ],
      "E_complement": [
        16,
        32,
        395
      ],
      "Lambda_complement": [
        17,
        42,
        67
      ]
    },
    "(9, (35, 6, 1), (32, 3, 2))": {
      "E": [
        0,
        19,
        22,
        389,
        436,
        39,
        34,
        313,
        224,
        371,
        246,
        373,
        212,
        199,
        322,
        209,
        64,
        451,
        86,
        453,
        500,
        103,
        98,
        113,
        160,
        238,
        446,
        165,
        148,
        135,
        223,
        145,
        128,
        147,
        278,
        133,
        180,
        183,
        342,
        177,
        480,
        115,
        427,
        101,
        416,
        410,
        330,
        465,
        192,
        211,
        162,
        461,
        244,
        359,
        226,
        241,
        84,
        51,
        54,
        37,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        17,
        24,
        39,
        38,
        36,
        37,
        61,
        52,
        43,
        34,
        114,
        123,
        100,
        109,
        96,
        97,
        99,
        245,
        72,
        214,
        94,
        87,
        71,
        70,
        68,
        69,
        423,
        430,
        433,
        440,
        424,
        425,
        427,
        426,
        413,
        404,
        395,
        386,
        399,
        398,
        396,
        397,
        456,
        457,
        348,
        458,
        466,
        475,
        452,
        461,
        495,
        494,
        492,
        493,
        383,
        481,
        510,
        503
      ],
      "E_complement": [
        4,
        152,
        264
      ],
      "Lambda_complement": [
        8,
        20,
        131
      ]
    },
    "(9, (36, 6, 1), (34, 3, 2))": {
      "E": [
        0,
        83,
        14,
        365,
        380,
        31,
        66,
        281,
        448,
        244,
        462,
        253,
        396,
        479,
        178,
        465,
        128,
        435,
        142,
        493,
        427,
        159,
        194,
        145,
        320,
        166,
        70,
        285,
        268,
        351,
        183,
        337,
        343,
        339,
        62,
        349,
        332,
        335,
        190,
        273,
        496,
        147,
        75,
        157,
        368,
        90,
        394,
        481,
        384,
        467,
        322,
        213,
        460,
        175,
        450,
        401,
        140,
        19,
        78,
        29,
        12,
        8,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        21,
        56,
        87,
        118,
        116,
        117,
        77,
        64,
        127,
        114,
        198,
        203,
        244,
        249,
        240,
        241,
        243,
        461,
        140,
        446,
        190,
        179,
        135,
        134,
        132,
        133,
        343,
        346,
        357,
        328,
        348,
        349,
        351,
        350,
        285,
        272,
        303,
        290,
        299,
        266,
        296,
        297,
        428,
        429,
        144,
        430,
        406,
        411,
        420,
        425,
        475,
        474,
        472,
        473,
        227,
        465,
        494,
        483
      ],
      "E_complement": [
        7,
        41,
        80
      ],
      "Lambda_complement": [
        12,
        17,
        32
      ]
    },
    "(9, (36, 6, 1), (35, 3, 2))": {
      "E": [
        0,
        99,
        26,
        349,
        380,
        59,
        66,
        305,
        448,
        236,
        474,
        253,
        408,
        507,
        166,
        481,
        128,
        423,
        154,
        477,
        407,
        187,
        194,
        161,
        320,
        142,
        74,
        313,
        280,
        379,
        175,
        353,
        363,
        355,
        62,
        377,
        344,
        347,
        190,
        289,
        484,
        163,
        83,
        185,
        356,
        114,
        402,
        453,
        384,
        483,
        322,
        233,
        472,
        159,
        450,
        417,
        152,
        35,
        90,
        57,
        24,
        16,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        18,
        41,
        52,
        107,
        110,
        108,
        109,
        89,
        68,
        127,
        102,
        202,
        211,
        236,
        245,
        228,
        229,
        231,
        473,
        152,
        446,
        190,
        167,
        139,
        138,
        136,
        137,
        363,
        370,
        333,
        336,
        376,
        377,
        383,
        378,
        317,
        288,
        287,
        262,
        279,
        274,
        276,
        277,
        412,
        413,
        160,
        414,
        426,
        435,
        396,
        405,
        499,
        498,
        496,
        497,
        199,
        481,
        478,
        455
      ],
      "E_complement": [
        4,
        107,
        137
      ],
      "Lambda_complement": [
        4,
        24,
        33
      ]
    },
    "(9, (34, 3, 2), (34, 0, 2))": {
      "E": [
        0,
        209,
        39,
        246,
        9,
        216,
        271,
        222,
        173,
        124,
        138,
        347,
        133,
        84,
        131,
        82,
        109,
        188,
        107,
        186,
        69,
        148,
        354,
        179,
        225,
        48,
        231,
        310,
        232,
        57,
        207,
        30,
        61,
        60,
        59,
        58,
        21,
        20,
        50,
        51,
        177,
        176,
        183,
        182,
        184,
        185,
        159,
        158,
        128,
        129,
        167,
        166,
        137,
        136,
        143,
        142,
        45,
        44,
        10,
        11,
        5,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        14,
        30,
        12,
        35,
        86,
        128,
        84,
        123,
        88,
        93,
        90,
        91,
        150,
        441,
        148,
        443,
        423,
        183,
        410,
        181,
        313,
        239,
        450,
        237,
        206,
        481,
        204,
        483,
        198,
        233,
        196,
        235,
        200,
        216,
        202,
        229,
        144,
        70,
        146,
        189,
        158,
        177,
        156,
        179,
        80,
        383,
        82,
        381,
        353,
        95,
        348,
        89,
        511,
        3,
        260,
        5,
        8,
        295,
        10,
        293
      ],
      "E_complement": [
        18,
        72,
        256
      ],
      "Lambda_complement": [
        17,
        40,
        265
      ]
    },
    "(8, (29, 0, 8), (32, 3, 2))": {
      "E": [
        0,
        243,
        250,
        9,
        40,
        255,
        246,
        33,
        160,
        83,
        90,
        169,
        136,
        95,
        86,
        129,
        228,
        231,
        238,
        237,
        232,
        207,
        198,
        225,
        68,
        71,
        78,
        77,
        72,
        111,
        102,
        65,
        176,
        103,
        110,
        185,
        188,
        79,
        70,
        181,
        16,
        199,
        206,
        25,
        28,
        239,
        230,
        21,
        128,
        167,
        174,
        137,
        168,
        171,
        162,
        161,
        32,
        7,
        14,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        11,
        10,
        8,
        25,
        41,
        62,
        120,
        61,
        139,
        113,
        55,
        32,
        175,
        174,
        172,
        173,
        162,
        253,
        167,
        182,
        144,
        145,
        147,
        146,
        36,
        154,
        152,
        193,
        255,
        254,
        252,
        165,
        228,
        245,
        247,
        240,
        192,
        153,
        195,
        194,
        203,
        202,
        200,
        118,
        86,
        81,
        83,
        82,
        75,
        90,
        88,
        89,
        111,
        42,
        108,
        123,
        114,
        101,
        35,
        217
      ],
      "E_complement": [
        4,
        50
      ],
      "Lambda_complement": [
        6,
        16
      ]
    },
    "(8, (29, 3, 4), (29, 3, 4))": {
      "E": [
        0,
        116,
        22,
        21,
        123,
        15,
        26,
        25,
        88,
        44,
        78,
        77,
        35,
        87,
        66,
        65,
        192,
        211,
        214,
        213,
        220,
        207,
        218,
        217,
        152,
        139,
        142,
        141,
        132,
        151,
        130,
        129,
        144,
        131,
        150,
        149,
        140,
        159,
        154,
        153,
        200,
        219,
        206,
        205,
        212,
        199,
        194,
        193,
        80,
        67,
        86,
        85,
        76,
        95,
        90,
        89,
        8,
        27,
        14,
        13,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        17,
        12,
        18,
        40,
        9,
        43,
        10,
        79,
        78,
        76,
        77,
        72,
        73,
        75,
        74,
        64,
        97,
        67,
        98,
        103,
        70,
        100,
        69,
        207,
        206,
        204,
        205,
        200,
        201,
        203,
        202,
        192,
        225,
        195,
        226,
        216,
        198,
        219,
        197,
        128,
        129,
        131,
        130,
        135,
        134,
        132,
        133,
        143,
        174,
        140,
        173,
        168,
        137,
        171,
        138
      ],
      "E_complement": [
        4,
        48
      ],
      "Lambda_complement": [
        25,
        37
      ]
    },
    "(9, (32, 3, 4), (31, 5, 2))": {
      "E": [
        0,
        116,
        438,
        37,
        123,
        15,
        42,
        441,
        56,
        76,
        398,
        29,
        67,
        55,
        18,
        385,
        128,
        307,
        310,
        165,
        316,
        143,
        170,
        313,
        184,
        267,
        270,
        157,
        260,
        183,
        146,
        257,
        176,
        147,
        182,
        181,
        156,
        191,
        186,
        185,
        136,
        171,
        142,
        141,
        164,
        135,
        130,
        129,
        48,
        19,
        54,
        53,
        28,
        63,
        58,
        57,
        8,
        43,
        14,
        13,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        17,
        12,
        34,
        72,
        9,
        123,
        10,
        159,
        158,
        156,
        157,
        152,
        153,
        155,
        154,
        144,
        209,
        147,
        210,
        215,
        150,
        212,
        149,
        287,
        286,
        284,
        285,
        280,
        281,
        283,
        282,
        272,
        353,
        275,
        338,
        312,
        278,
        267,
        277,
        384,
        385,
        387,
        386,
        391,
        390,
        388,
        389,
        399,
        462,
        396,
        461,
        456,
        393,
        459,
        394
      ],
      "E_complement": [
        4,
        82,
        401
      ],
      "Lambda_complement": [
        25,
        41,
        69
      ]
    },
    "(9, (33, 3, 2), (32, 3, 4))": {
      "E": [
        0,
        456,
        18,
        474,
        449,
        493,
        467,
        511,
        505,
        355,
        491,
        405,
        497,
        496,
        263,
        482,
        388,
        424,
        406,
        442,
        417,
        397,
        435,
        415,
        409,
        408,
        395,
        394,
        401,
        400,
        387,
        386,
        100,
        72,
        118,
        90,
        65,
        393,
        83,
        411,
        121,
        156,
        107,
        106,
        14,
        112,
        248,
        98,
        4,
        40,
        22,
        58,
        33,
        13,
        51,
        31,
        25,
        24,
        11,
        10,
        17,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        14,
        11,
        18,
        19,
        16,
        21,
        26,
        27,
        28,
        25,
        54,
        69,
        52,
        49,
        76,
        63,
        56,
        61,
        36,
        87,
        38,
        35,
        94,
        45,
        42,
        47,
        246,
        261,
        258,
        135,
        268,
        255,
        142,
        267,
        228,
        279,
        272,
        149,
        286,
        237,
        156,
        281,
        192,
        307,
        308,
        177,
        314,
        201,
        184,
        317,
        210,
        289,
        294,
        163,
        296,
        219,
        170,
        303
      ],
      "E_complement": [
        32,
        77,
        128
      ],
      "Lambda_complement": [
        4,
        96,
        384
      ]
    },
    "(9, (33, 3, 2), (32, 0, 4))": {
      "E": [
        0,
        456,
        18,
        474,
        449,
        493,
        467,
        511,
        505,
        355,
        491,
        405,
        497,
        496,
        263,
        482,
        388,
        424,
        406,
        442,
        417,
        397,
        435,
        415,
        409,
        408,
        395,
        394,
        401,
        400,
        387,
        386,
        100,
        72,
        118,
        90,
        65,
        393,
        83,
        411,
        121,
        156,
        107,
        106,
        14,
        112,
        248,
        98,
        4,
        40,
        22,
        58,
        33,
        13,
        51,
        31,
        25,
        24,
        11,
        10,
        17,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        14,
        11,
        18,
        19,
        16,
        21,
        26,
        27,
        28,
        25,
        54,
        69,
        52,
        49,
        76,
        63,
        56,
        61,
        36,
        87,
        38,
        35,
        94,
        45,
        42,
        47,
        246,
        261,
        258,
        135,
        268,
        255,
        142,
        267,
        228,
        279,
        272,
        149,
        286,
        237,
        156,
        281,
        178,
        307,
        308,
        177,
        314,
        187,
        184,
        317,
        160,
        289,
        294,
        163,
        296,
        169,
        170,
        303
      ],
      "E_complement": [
        32,
        77,
        128
      ],
      "Lambda_complement": [
        4,
        96,
        384
      ]
    },
    "(9, (33, 3, 2), (33, 3, 4))": {
      "E": [
        0,
        471,
        18,
        453,
        478,
        493,
        460,
        511,
        505,
        355,
        491,
        405,
        497,
        496,
        263,
        482,
        388,
        439,
        406,
        421,
        446,
        397,
        428,
        415,
        409,
        408,
        395,
        394,
        401,
        400,
        387,
        386,
        100,
        87,
        118,
        69,
        94,
        393,
        76,
        411,
        121,
        156,
        107,
        106,
        14,
        112,
        248,
        98,
        4,
        55,
        22,
        37,
        62,
        13,
        44,
        31,
        25,
        24,
        11,
        10,
        17,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        14,
        11,
        18,
        19,
        16,
        21,
        26,
        27,
        28,
        25,
        54,
        37,
        84,
        81,
        44,
        63,
        88,
        93,
        36,
        55,
        70,
        67,
        62,
        45,
        74,
        79,
        246,
        357,
        258,
        135,
        364,
        255,
        142,
        267,
        228,
        375,
        272,
        149,
        382,
        237,
        156,
        281,
        210,
        307,
        340,
        209,
        314,
        219,
        216,
        349,
        192,
        289,
        326,
        195,
        296,
        201,
        202,
        335
      ],
      "E_complement": [
        32,
        67,
        128
      ],
      "Lambda_complement": [
        4,
        96,
        384
      ]
    },
    "(9, (33, 3, 2), (33, 0, 4))": {
      "E": [
        0,
        439,
        18,
        421,
        446,
        493,
        428,
        511,
        505,
        355,
        491,
        405,
        497,
        496,
        263,
        482,
        388,
        471,
        406,
        453,
        478,
        397,
        460,
        415,
        409,
        408,
        395,
        394,
        401,
        400,
        387,
        386,
        100,
        55,
        118,
        37,
        62,
        393,
        44,
        411,
        121,
        156,
        107,
        106,
        14,
        112,
        248,
        98,
        4,
        87,
        22,
        69,
        94,
        13,
        76,
        31,
        25,
        24,
        11,
        10,
        17,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        9,
        14,
        11,
        18,
        19,
        16,
        21,
        26,
        27,
        28,
        25,
        36,
        69,
        52,
        49,
        76,
        45,
        56,
        61,
        54,
        87,
        38,
        35,
        94,
        63,
        42,
        47,
        246,
        357,
        258,
        135,
        364,
        255,
        142,
        267,
        228,
        375,
        272,
        149,
        382,
        237,
        156,
        281,
        178,
        339,
        308,
        177,
        346,
        187,
        184,
        317,
        160,
        321,
        294,
        163,
        328,
        169,
        170,
        303
      ],
      "E_complement": [
        32,
        67,
        128
      ],
      "Lambda_complement": [
        4,
        96,
        384
      ]
    },
    "(9, (33, 0, 4), (35, 7, 1))": {
      "E": [
        0,
        484,
        318,
        154,
        145,
        508,
        495,
        194,
        489,
        132,
        215,
        506,
        497,
        21,
        143,
        299,
        329,
        237,
        55,
        467,
        273,
        60,
        47,
        322,
        41,
        260,
        343,
        58,
        248,
        348,
        454,
        34,
        470,
        452,
        407,
        453,
        263,
        412,
        262,
        477,
        393,
        274,
        456,
        275,
        465,
        451,
        464,
        386,
        22,
        68,
        23,
        5,
        14,
        213,
        79,
        212,
        192,
        27,
        193,
        90,
        81,
        3,
        16,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        13,
        16,
        54,
        80,
        219,
        408,
        391,
        433,
        407,
        394,
        95,
        135,
        129,
        156,
        154,
        149,
        147,
        142,
        136,
        259,
        283,
        262,
        256,
        81,
        265,
        276,
        274,
        446,
        417,
        226,
        442,
        437,
        435,
        430,
        392,
        61,
        59,
        38,
        57,
        15,
        55,
        52,
        50,
        313,
        319,
        290,
        292,
        309,
        301,
        304,
        104,
        163,
        165,
        363,
        190,
        177,
        356,
        170,
        172
      ],
      "E_complement": [
        4,
        97,
        168
      ],
      "Lambda_complement": [
        7,
        25,
        458
      ]
    },
    "(9, (37, 7, 1), (33, 0, 4))": {
      "E": [
        0,
        392,
        182,
        153,
        184,
        151,
        142,
        472,
        197,
        26,
        214,
        85,
        417,
        247,
        238,
        228,
        448,
        495,
        502,
        473,
        504,
        507,
        462,
        481,
        135,
        399,
        406,
        441,
        333,
        439,
        430,
        385,
        428,
        303,
        483,
        281,
        312,
        279,
        270,
        88,
        352,
        335,
        342,
        505,
        33,
        80,
        366,
        321,
        64,
        111,
        118,
        89,
        351,
        87,
        78,
        180,
        32,
        15,
        51,
        57,
        24,
        18,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        18,
        12,
        17,
        43,
        48,
        40,
        53,
        56,
        57,
        61,
        58,
        109,
        106,
        104,
        105,
        120,
        101,
        123,
        96,
        92,
        65,
        89,
        66,
        83,
        84,
        80,
        81,
        156,
        362,
        370,
        130,
        147,
        383,
        379,
        145,
        326,
        170,
        168,
        322,
        339,
        165,
        187,
        331,
        235,
        283,
        259,
        245,
        248,
        274,
        278,
        250,
        299,
        193,
        195,
        303,
        290,
        210,
        204,
        314
      ],
      "E_complement": [
        4,
        40,
        209
      ],
      "Lambda_complement": [
        6,
        25,
        386
      ]
    },
    "(9, (32, 3, 1), (32, 5, 2))": {
      "E": [
        0,
        259,
        262,
        261,
        276,
        279,
        126,
        273,
        304,
        371,
        26,
        309,
        100,
        295,
        290,
        353,
        224,
        483,
        486,
        485,
        500,
        411,
        242,
        497,
        464,
        511,
        150,
        469,
        132,
        455,
        450,
        385,
        384,
        195,
        198,
        133,
        212,
        151,
        402,
        209,
        240,
        243,
        502,
        245,
        484,
        231,
        226,
        225,
        352,
        35,
        38,
        101,
        52,
        119,
        370,
        49,
        16,
        19,
        278,
        21,
        260,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        5,
        23,
        30,
        28,
        21,
        16,
        17,
        19,
        18,
        55,
        54,
        84,
        53,
        56,
        49,
        51,
        58,
        40,
        33,
        35,
        42,
        39,
        70,
        36,
        37,
        183,
        182,
        180,
        181,
        176,
        185,
        260,
        269,
        287,
        278,
        171,
        162,
        167,
        166,
        164,
        165,
        128,
        129,
        131,
        130,
        143,
        230,
        132,
        141,
        159,
        150,
        244,
        157,
        144,
        145,
        147,
        146
      ],
      "E_complement": [
        4,
        8,
        64
      ],
      "Lambda_complement": [
        8,
        96,
        420
      ]
    },
    "(8, (29, 3, 2), (29, 0, 8))": {
      "E": [
        0,
        3,
        10,
        9,
        24,
        27,
        29,
        17,
        63,
        51,
        58,
        57,
        40,
        43,
        34,
        33,
        96,
        99,
        75,
        105,
        120,
        123,
        114,
        113,
        80,
        83,
        90,
        89,
        71,
        101,
        66,
        65,
        64,
        67,
        74,
        73,
        88,
        91,
        176,
        188,
        146,
        158,
        122,
        121,
        104,
        107,
        98,
        97,
        32,
        35,
        42,
        38,
        56,
        26,
        50,
        49,
        16,
        19,
        59,
        25,
        8,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        10,
        28,
        13,
        31,
        26,
        12,
        29,
        16,
        17,
        19,
        22,
        63,
        62,
        60,
        57,
        48,
        37,
        51,
        50,
        32,
        53,
        35,
        34,
        47,
        46,
        44,
        41,
        123,
        122,
        252,
        249,
        240,
        245,
        119,
        118,
        224,
        229,
        103,
        102,
        107,
        106,
        236,
        233,
        68,
        69,
        195,
        198,
        207,
        202,
        72,
        73,
        223,
        218,
        88,
        89,
        84,
        85,
        211,
        214
      ],
      "E_complement": [
        15,
        192
      ],
      "Lambda_complement": [
        4,
        128
      ]
    },
    "(9, (32, 3, 2), (34, 6, 1))": {
      "E": [
        0,
        43,
        294,
        261,
        276,
        279,
        182,
        89,
        432,
        435,
        18,
        157,
        164,
        143,
        418,
        417,
        32,
        11,
        262,
        293,
        308,
        403,
        50,
        121,
        400,
        311,
        150,
        189,
        132,
        175,
        386,
        385,
        168,
        131,
        134,
        133,
        148,
        151,
        186,
        145,
        48,
        83,
        30,
        53,
        44,
        39,
        34,
        33,
        136,
        163,
        166,
        165,
        180,
        183,
        154,
        177,
        16,
        115,
        62,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        31,
        22,
        20,
        21,
        16,
        17,
        19,
        18,
        63,
        62,
        46,
        125,
        120,
        121,
        59,
        58,
        104,
        105,
        43,
        42,
        103,
        52,
        108,
        109,
        151,
        150,
        148,
        149,
        144,
        145,
        260,
        269,
        279,
        286,
        131,
        130,
        135,
        134,
        132,
        133,
        232,
        233,
        171,
        226,
        175,
        252,
        236,
        237,
        191,
        190,
        174,
        253,
        248,
        177,
        187,
        186
      ],
      "E_complement": [
        4,
        64,
        264
      ],
      "Lambda_complement": [
        8,
        64,
        388
      ]
    },
    "(9, (32, 3, 2), (31, 5, 1))": {
      "E": [
        0,
        43,
        294,
        261,
        276,
        279,
        182,
        89,
        432,
        435,
        18,
        157,
        164,
        143,
        418,
        417,
        32,
        11,
        262,
        293,
        308,
        403,
        50,
        121,
        400,
        311,
        150,
        189,
        132,
        175,
        386,
        385,
        168,
        131,
        134,
        133,
        148,
        151,
        186,
        145,
        48,
        83,
        30,
        53,
        44,
        39,
        34,
        33,
        136,
        163,
        166,
        165,
        180,
        183,
        154,
        177,
        16,
        115,
        62,
        21,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        5,
        31,
        22,
        20,
        21,
        16,
        17,
        19,
        18,
        63,
        62,
        46,
        125,
        120,
        121,
        59,
        58,
        104,
        105,
        43,
        42,
        249,
        170,
        108,
        109,
        151,
        150,
        148,
        149,
        144,
        145,
        260,
        269,
        279,
        286,
        131,
        130,
        135,
        134,
        132,
        133,
        232,
        233,
        171,
        124,
        175,
        252,
        236,
        237,
        191,
        190,
        174,
        253,
        248,
        47,
        187,
        186
      ],
      "E_complement": [
        4,
        64,
        264
      ],
      "Lambda_complement": [
        8,
        64,
        388
      ]
    },
    "(9, (34, 3, 2), (34, 3, 1))": {
      "E": [
        0,
        371,
        310,
        273,
        272,
        311,
        370,
        105,
        296,
        323,
        262,
        289,
        288,
        263,
        50,
        297,
        212,
        243,
        246,
        157,
        220,
        183,
        178,
        149,
        228,
        195,
        198,
        173,
        236,
        135,
        130,
        165,
        404,
        435,
        502,
        413,
        412,
        503,
        434,
        405,
        420,
        387,
        454,
        181,
        180,
        455,
        386,
        421,
        24,
        115,
        118,
        81,
        16,
        55,
        322,
        89,
        40,
        67,
        70,
        97,
        32,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        12,
        14,
        7,
        16,
        35,
        100,
        18,
        153,
        28,
        30,
        155,
        264,
        307,
        305,
        266,
        269,
        440,
        442,
        271,
        290,
        273,
        342,
        288,
        303,
        302,
        300,
        301,
        262,
        435,
        433,
        260,
        397,
        438,
        436,
        399,
        469,
        401,
        403,
        402,
        431,
        412,
        414,
        429,
        178,
        187,
        185,
        176,
        191,
        190,
        188,
        189,
        231,
        39,
        37,
        160,
        157,
        174,
        172,
        159
      ],
      "E_complement": [
        4,
        72,
        280
      ],
      "Lambda_complement": [
        8,
        48,
        69
      ]
    },
    "(9, (35, 0, 2), (34, 5, 1))": {
      "E": [
        0,
        72,
        47,
        103,
        229,
        228,
        227,
        226,
        189,
        124,
        27,
        218,
        113,
        249,
        254,
        118,
        393,
        449,
        422,
        494,
        293,
        292,
        291,
        290,
        445,
        380,
        283,
        474,
        312,
        432,
        439,
        319,
        349,
        412,
        507,
        314,
        337,
        473,
        478,
        342,
        480,
        424,
        463,
        391,
        453,
        452,
        451,
        450,
        93,
        156,
        251,
        58,
        24,
        144,
        151,
        31,
        105,
        33,
        70,
        14,
        5,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        23,
        10,
        17,
        42,
        78,
        226,
        253,
        60,
        88,
        244,
        235,
        496,
        495,
        498,
        493,
        486,
        487,
        484,
        485,
        470,
        273,
        450,
        275,
        448,
        263,
        468,
        261,
        240,
        239,
        56,
        237,
        230,
        249,
        46,
        251,
        14,
        21,
        12,
        19,
        6,
        3,
        4,
        5,
        464,
        257,
        452,
        259,
        454,
        279,
        466,
        277,
        337,
        481,
        482,
        483,
        327,
        489,
        500,
        491
      ],
      "E_complement": [
        8,
        32,
        129
      ],
      "Lambda_complement": [
        24,
        99,
        167
      ]
    },
    "(9, (33, 0, 4), (34, 7, 1))": {
      "E": [
        0,
        308,
        381,
        65,
        56,
        268,
        69,
        377,
        63,
        39,
        366,
        382,
        263,
        287,
        342,
        326,
        227,
        471,
        150,
        426,
        219,
        495,
        430,
        146,
        240,
        232,
        169,
        185,
        456,
        464,
        145,
        129,
        128,
        436,
        253,
        449,
        184,
        396,
        453,
        249,
        447,
        423,
        494,
        510,
        135,
        159,
        470,
        454,
        99,
        343,
        278,
        42,
        91,
        367,
        46,
        274,
        368,
        360,
        41,
        57,
        72,
        80,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        16,
        57,
        81,
        65,
        30,
        66,
        27,
        20,
        19,
        37,
        82,
        113,
        118,
        116,
        117,
        238,
        76,
        39,
        125,
        110,
        55,
        107,
        52,
        101,
        80,
        172,
        97,
        129,
        246,
        288,
        245,
        164,
        253,
        167,
        146,
        354,
        183,
        195,
        180,
        229,
        208,
        230,
        191,
        128,
        415,
        131,
        182,
        231,
        210,
        136,
        209,
        193,
        244,
        194,
        477,
        202,
        147,
        165,
        144
      ],
      "E_complement": [
        2,
        8,
        85
      ],
      "Lambda_complement": [
        6,
        40,
        258
      ]
    },
    "(9, (33, 0, 4), (39, 7, 1))": {
      "E": [
        0,
        180,
        160,
        65,
        24,
        172,
        197,
        36,
        226,
        167,
        206,
        222,
        135,
        194,
        214,
        198,
        355,
        471,
        491,
        266,
        379,
        463,
        398,
        367,
        269,
        328,
        265,
        281,
        360,
        301,
        273,
        257,
        256,
        436,
        477,
        316,
        280,
        428,
        440,
        345,
        415,
        474,
        462,
        478,
        506,
        447,
        470,
        454,
        99,
        215,
        150,
        119,
        123,
        207,
        243,
        18,
        112,
        53,
        9,
        25,
        21,
        80,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        16,
        49,
        81,
        197,
        30,
        198,
        27,
        144,
        151,
        169,
        214,
        121,
        126,
        124,
        223,
        358,
        76,
        318,
        117,
        102,
        25,
        99,
        184,
        504,
        212,
        416,
        237,
        257,
        382,
        142,
        505,
        300,
        373,
        427,
        274,
        72,
        319,
        455,
        440,
        365,
        468,
        490,
        435,
        388,
        441,
        259,
        47,
        367,
        470,
        426,
        337,
        453,
        233,
        322,
        383,
        364,
        407,
        425,
        272
      ],
      "E_complement": [
        2,
        33,
        92
      ],
      "Lambda_complement": [
        6,
        32,
        130
      ]
    },
    "(9, (33, 0, 4), (38, 7, 1))": {
      "E": [
        0,
        180,
        160,
        65,
        24,
        172,
        197,
        36,
        226,
        167,
        206,
        222,
        135,
        194,
        214,
        198,
        355,
        471,
        491,
        266,
        379,
        463,
        398,
        367,
        269,
        328,
        265,
        281,
        360,
        301,
        273,
        257,
        256,
        436,
        477,
        316,
        280,
        428,
        440,
        345,
        415,
        474,
        462,
        478,
        506,
        447,
        470,
        454,
        99,
        215,
        150,
        119,
        123,
        207,
        243,
        18,
        112,
        53,
        9,
        25,
        21,
        80,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        16,
        49,
        81,
        197,
        30,
        198,
        27,
        144,
        151,
        169,
        214,
        121,
        126,
        124,
        223,
        358,
        76,
        318,
        117,
        102,
        25,
        99,
        184,
        504,
        212,
        416,
        237,
        257,
        382,
        142,
        479,
        300,
        373,
        427,
        274,
        72,
        281,
        455,
        440,
        365,
        468,
        490,
        435,
        418,
        441,
        259,
        47,
        367,
        470,
        426,
        337,
        453,
        233,
        356,
        383,
        364,
        407,
        425,
        272
      ],
      "E_complement": [
        2,
        33,
        92
      ],
      "Lambda_complement": [
        6,
        32,
        130
      ]
    },
    "(9, (33, 0, 4), (40, 6, 1))": {
      "E": [
        0,
        180,
        160,
        65,
        24,
        172,
        197,
        36,
        226,
        167,
        206,
        222,
        135,
        194,
        214,
        198,
        355,
        471,
        491,
        266,
        379,
        463,
        398,
        367,
        269,
        328,
        265,
        281,
        360,
        301,
        273,
        257,
        256,
        436,
        477,
        316,
        280,
        428,
        440,
        345,
        415,
        474,
        462,
        478,
        506,
        447,
        470,
        454,
        99,
        215,
        150,
        119,
        123,
        207,
        243,
        18,
        112,
        53,
        9,
        25,
        21,
        80,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        8,
        16,
        49,
        81,
        197,
        30,
        198,
        27,
        144,
        151,
        169,
        214,
        121,
        126,
        124,
        223,
        358,
        76,
        318,
        117,
        102,
        25,
        99,
        184,
        504,
        212,
        416,
        237,
        257,
        382,
        142,
        479,
        300,
        373,
        427,
        274,
        72,
        281,
        455,
        440,
        307,
        468,
        436,
        435,
        418,
        441,
        259,
        47,
        367,
        470,
        426,
        337,
        453,
        233,
        356,
        383,
        364,
        457,
        425,
        334
      ],
      "E_complement": [
        2,
        33,
        92
      ],
      "Lambda_complement": [
        6,
        32,
        130
      ]
    },
    "(9, (40, 6, 1), (33, 0, 4))": {
      "E": [
        0,
        396,
        364,
        181,
        56,
        381,
        30,
        29,
        10,
        272,
        358,
        41,
        162,
        379,
        132,
        27,
        202,
        275,
        499,
        431,
        266,
        97,
        383,
        71,
        86,
        201,
        367,
        117,
        25,
        251,
        108,
        221,
        268,
        403,
        110,
        303,
        226,
        199,
        228,
        285,
        264,
        73,
        106,
        245,
        126,
        123,
        120,
        417,
        336,
        377,
        492,
        270,
        354,
        155,
        360,
        157,
        138,
        104,
        54,
        31,
        14,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        15,
        14,
        26,
        29,
        48,
        70,
        82,
        34,
        40,
        94,
        93,
        45,
        159,
        158,
        140,
        139,
        144,
        145,
        148,
        147,
        207,
        185,
        188,
        204,
        215,
        161,
        179,
        195,
        479,
        478,
        458,
        461,
        464,
        465,
        466,
        469,
        504,
        398,
        397,
        509,
        480,
        406,
        386,
        498,
        320,
        321,
        324,
        323,
        335,
        334,
        348,
        347,
        263,
        369,
        355,
        275,
        287,
        361,
        364,
        284
      ],
      "E_complement": [
        8,
        144,
        320
      ],
      "Lambda_complement": [
        6,
        16,
        97
      ]
    },
    "(9, (35, 0, 2), (35, 5, 1))": {
      "E": [
        0,
        435,
        301,
        142,
        84,
        487,
        377,
        218,
        32,
        387,
        285,
        174,
        116,
        471,
        329,
        250,
        208,
        355,
        493,
        78,
        132,
        311,
        441,
        26,
        224,
        323,
        461,
        126,
        180,
        279,
        409,
        42,
        160,
        163,
        182,
        165,
        244,
        247,
        226,
        241,
        144,
        131,
        150,
        149,
        196,
        215,
        194,
        193,
        96,
        99,
        102,
        117,
        52,
        55,
        50,
        33,
        64,
        83,
        86,
        85,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        17,
        33,
        40,
        81,
        229,
        232,
        225,
        235,
        226,
        71,
        78,
        68,
        240,
        64,
        73,
        67,
        74,
        424,
        161,
        171,
        418,
        431,
        166,
        176,
        421,
        370,
        462,
        460,
        461,
        456,
        449,
        459,
        450,
        494,
        487,
        291,
        298,
        295,
        306,
        292,
        301,
        392,
        385,
        395,
        386,
        403,
        390,
        396,
        389,
        103,
        467,
        356,
        109,
        96,
        361,
        355,
        106
      ],
      "E_complement": [
        4,
        8,
        258
      ],
      "Lambda_complement": [
        8,
        20,
        199
      ]
    },
    "(9, (37, 5, 1), (32, 3, 2))": {
      "E": [
        0,
        186,
        169,
        232,
        163,
        226,
        481,
        176,
        475,
        410,
        393,
        484,
        211,
        386,
        465,
        400,
        97,
        122,
        105,
        104,
        99,
        215,
        49,
        112,
        347,
        346,
        275,
        264,
        323,
        258,
        317,
        350,
        171,
        506,
        425,
        488,
        419,
        482,
        330,
        496,
        219,
        154,
        409,
        200,
        195,
        174,
        209,
        144,
        315,
        378,
        297,
        413,
        291,
        290,
        363,
        368,
        119,
        20,
        73,
        8,
        25,
        2,
        17,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        13,
        16,
        17,
        58,
        59,
        38,
        35,
        44,
        41,
        81,
        43,
        251,
        129,
        134,
        131,
        140,
        137,
        144,
        145,
        186,
        187,
        162,
        167,
        168,
        173,
        170,
        171,
        314,
        319,
        294,
        295,
        310,
        311,
        304,
        309,
        286,
        352,
        284,
        285,
        268,
        269,
        276,
        273,
        446,
        443,
        422,
        423,
        438,
        439,
        436,
        458,
        410,
        415,
        412,
        413,
        396,
        397,
        400,
        405
      ],
      "E_complement": [
        14,
        34,
        64
      ],
      "Lambda_complement": [
        4,
        26,
        97
      ]
    },
    "(9, (33, 0, 4), (39, 5, 1))": {
      "E": [
        0,
        48,
        41,
        43,
        15,
        13,
        1,
        67,
        496,
        434,
        446,
        444,
        408,
        410,
        359,
        435,
        481,
        309,
        286,
        284,
        312,
        314,
        374,
        308,
        135,
        197,
        137,
        139,
        175,
        173,
        134,
        182,
        128,
        130,
        206,
        140,
        207,
        141,
        212,
        164,
        279,
        387,
        318,
        380,
        319,
        381,
        305,
        307,
        439,
        437,
        441,
        507,
        440,
        506,
        401,
        261,
        82,
        34,
        73,
        11,
        72,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        12,
        22,
        9,
        43,
        45,
        46,
        70,
        97,
        78,
        35,
        37,
        134,
        301,
        302,
        374,
        294,
        105,
        291,
        161,
        361,
        257,
        175,
        260,
        266,
        136,
        353,
        71,
        418,
        445,
        174,
        168,
        166,
        160,
        436,
        437,
        135,
        129,
        469,
        506,
        410,
        498,
        143,
        137,
        391,
        5,
        146,
        477,
        154,
        194,
        34,
        393,
        213,
        499,
        430,
        44,
        11,
        416,
        221,
        181
      ],
      "E_complement": [
        3,
        16,
        100
      ],
      "Lambda_complement": [
        16,
        73,
        265
      ]
    },
    "(9, (33, 0, 4), (41, 6, 1))": {
      "E": [
        0,
        48,
        41,
        43,
        15,
        13,
        1,
        67,
        240,
        178,
        190,
        188,
        152,
        154,
        359,
        179,
        225,
        309,
        286,
        284,
        312,
        314,
        374,
        308,
        391,
        453,
        393,
        395,
        431,
        429,
        390,
        438,
        384,
        386,
        462,
        396,
        463,
        397,
        468,
        420,
        279,
        131,
        318,
        380,
        319,
        381,
        305,
        307,
        183,
        181,
        185,
        251,
        184,
        250,
        145,
        261,
        82,
        34,
        73,
        11,
        72,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        12,
        22,
        9,
        43,
        45,
        46,
        70,
        97,
        78,
        199,
        37,
        134,
        329,
        430,
        502,
        422,
        105,
        419,
        161,
        489,
        385,
        175,
        388,
        394,
        136,
        481,
        71,
        290,
        317,
        174,
        168,
        166,
        160,
        308,
        309,
        99,
        129,
        341,
        378,
        282,
        370,
        143,
        137,
        263,
        5,
        146,
        349,
        154,
        194,
        34,
        493,
        213,
        371,
        302,
        44,
        11,
        288,
        221,
        181
      ],
      "E_complement": [
        3,
        16,
        100
      ],
      "Lambda_complement": [
        16,
        202,
        260
      ]
    },
    "(9, (42, 6, 1), (33, 0, 4))": {
      "E": [
        0,
        306,
        452,
        360,
        294,
        193,
        421,
        464,
        407,
        315,
        461,
        460,
        465,
        302,
        62,
        473,
        295,
        304,
        141,
        6,
        111,
        307,
        53,
        113,
        115,
        114,
        63,
        40,
        102,
        34,
        145,
        254,
        455,
        434,
        269,
        234,
        495,
        323,
        98,
        336,
        21,
        498,
        435,
        332,
        431,
        430,
        444,
        272,
        30,
        90,
        13,
        337,
        239,
        100,
        268,
        283,
        243,
        156,
        77,
        9,
        20,
        3,
        17,
        16
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        15,
        11,
        16,
        63,
        94,
        113,
        106,
        110,
        103,
        99,
        212,
        97,
        410,
        303,
        297,
        301,
        292,
        288,
        272,
        319,
        350,
        369,
        321,
        325,
        332,
        328,
        334,
        335,
        150,
        146,
        162,
        141,
        178,
        157,
        181,
        159,
        254,
        96,
        252,
        211,
        236,
        195,
        243,
        247,
        445,
        441,
        418,
        397,
        434,
        413,
        432,
        302,
        507,
        465,
        508,
        467,
        492,
        451,
        472,
        476
      ],
      "E_complement": [
        12,
        69,
        134
      ],
      "Lambda_complement": [
        5,
        24,
        43
      ]
    },
    "(9, (34, 3, 2), (42, 6, 1))": {
      "E": [
        0,
        176,
        89,
        111,
        15,
        13,
        1,
        19,
        304,
        290,
        302,
        300,
        376,
        378,
        327,
        291,
        465,
        437,
        494,
        492,
        440,
        442,
        422,
        436,
        151,
        133,
        153,
        155,
        207,
        249,
        150,
        38,
        144,
        146,
        142,
        156,
        187,
        157,
        100,
        196,
        487,
        403,
        446,
        428,
        447,
        429,
        433,
        435,
        295,
        293,
        297,
        315,
        296,
        314,
        369,
        261,
        242,
        82,
        45,
        11,
        24,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        24,
        38,
        9,
        107,
        109,
        110,
        214,
        177,
        222,
        119,
        101,
        178,
        377,
        366,
        406,
        358,
        185,
        355,
        193,
        441,
        257,
        207,
        260,
        266,
        168,
        433,
        215,
        450,
        493,
        206,
        220,
        198,
        192,
        484,
        485,
        179,
        161,
        341,
        314,
        394,
        306,
        175,
        169,
        423,
        5,
        130,
        349,
        138,
        114,
        118,
        445,
        85,
        307,
        462,
        108,
        11,
        448,
        93,
        229
      ],
      "E_complement": [
        3,
        48,
        69
      ],
      "Lambda_complement": [
        20,
        32,
        265
      ]
    },
    "(9, (34, 3, 2), (41, 6, 1))": {
      "E": [
        0,
        112,
        153,
        175,
        15,
        13,
        1,
        19,
        368,
        354,
        366,
        364,
        504,
        506,
        455,
        355,
        401,
        309,
        430,
        428,
        312,
        314,
        294,
        308,
        87,
        69,
        89,
        91,
        207,
        249,
        86,
        38,
        80,
        82,
        78,
        92,
        123,
        93,
        164,
        196,
        423,
        275,
        318,
        300,
        319,
        301,
        305,
        307,
        359,
        357,
        361,
        379,
        360,
        378,
        497,
        325,
        242,
        146,
        45,
        11,
        24,
        10,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        24,
        38,
        87,
        171,
        173,
        174,
        470,
        369,
        478,
        183,
        165,
        370,
        441,
        496,
        86,
        422,
        377,
        419,
        449,
        121,
        257,
        463,
        260,
        266,
        360,
        113,
        471,
        194,
        179,
        462,
        476,
        454,
        448,
        228,
        229,
        371,
        353,
        405,
        314,
        74,
        306,
        367,
        361,
        103,
        5,
        322,
        413,
        276,
        178,
        182,
        125,
        149,
        307,
        206,
        172,
        11,
        192,
        157,
        485
      ],
      "E_complement": [
        3,
        48,
        133
      ],
      "Lambda_complement": [
        20,
        32,
        265
      ]
    },
    "(9, (42, 6, 1), (34, 3, 2))": {
      "E": [
        0,
        482,
        468,
        132,
        150,
        77,
        405,
        180,
        187,
        491,
        477,
        476,
        161,
        158,
        114,
        504,
        151,
        480,
        73,
        342,
        287,
        483,
        121,
        97,
        99,
        98,
        290,
        260,
        278,
        270,
        289,
        62,
        471,
        246,
        401,
        330,
        211,
        387,
        66,
        416,
        373,
        255,
        227,
        220,
        415,
        414,
        444,
        236,
        382,
        358,
        349,
        417,
        11,
        276,
        400,
        231,
        355,
        124,
        17,
        9,
        37,
        3,
        33,
        32
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        15,
        31,
        32,
        107,
        254,
        181,
        138,
        154,
        135,
        151,
        356,
        149,
        314,
        203,
        217,
        201,
        212,
        196,
        160,
        235,
        126,
        53,
        81,
        65,
        92,
        88,
        94,
        95,
        438,
        422,
        450,
        393,
        502,
        425,
        497,
        427,
        318,
        148,
        316,
        375,
        284,
        343,
        307,
        291,
        365,
        381,
        322,
        265,
        354,
        297,
        352,
        202,
        431,
        501,
        424,
        503,
        412,
        471,
        488,
        504
      ],
      "E_complement": [
        6,
        80,
        280
      ],
      "Lambda_complement": [
        5,
        17,
        40
      ]
    },
    "(8, (27, 5, 2), (29, 0, 8))": {
      "E": [
        0,
        3,
        10,
        9,
        24,
        28,
        18,
        17,
        80,
        83,
        90,
        89,
        72,
        75,
        66,
        65,
        192,
        195,
        202,
        201,
        235,
        219,
        210,
        229,
        144,
        147,
        154,
        153,
        136,
        139,
        130,
        129,
        128,
        131,
        138,
        137,
        152,
        155,
        146,
        145,
        208,
        211,
        218,
        217,
        200,
        248,
        246,
        193,
        64,
        67,
        74,
        73,
        88,
        91,
        82,
        81,
        16,
        19,
        26,
        25,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        8,
        13,
        31,
        58,
        24,
        57,
        20,
        49,
        19,
        50,
        91,
        94,
        92,
        93,
        80,
        85,
        87,
        86,
        100,
        69,
        103,
        66,
        111,
        78,
        108,
        73,
        223,
        250,
        216,
        249,
        212,
        241,
        211,
        242,
        192,
        193,
        195,
        198,
        203,
        202,
        200,
        205,
        164,
        133,
        167,
        130,
        175,
        142,
        172,
        137,
        155,
        158,
        156,
        157,
        144,
        149,
        151,
        150
      ],
      "E_complement": [
        7,
        32
      ],
      "Lambda_complement": [
        4,
        32
      ]
    },
    "(9, (35, 6, 1), (34, 3, 2))": {
      "E": [
        0,
        84,
        93,
        9,
        72,
        76,
        66,
        65,
        352,
        355,
        362,
        361,
        383,
        47,
        38,
        374,
        343,
        259,
        266,
        350,
        395,
        331,
        322,
        389,
        96,
        292,
        301,
        105,
        40,
        124,
        117,
        33,
        359,
        35,
        42,
        366,
        104,
        60,
        53,
        97,
        279,
        323,
        330,
        286,
        264,
        456,
        454,
        257,
        288,
        291,
        298,
        297,
        59,
        363,
        354,
        50,
        64,
        20,
        29,
        73,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        51,
        13,
        79,
        202,
        88,
        201,
        68,
        193,
        83,
        194,
        347,
        350,
        332,
        349,
        336,
        341,
        327,
        342,
        404,
        261,
        391,
        274,
        415,
        309,
        412,
        281,
        111,
        234,
        120,
        233,
        100,
        225,
        115,
        226,
        32,
        49,
        24,
        38,
        43,
        42,
        40,
        45,
        436,
        286,
        439,
        306,
        447,
        302,
        428,
        313,
        379,
        382,
        364,
        381,
        368,
        373,
        359,
        374
      ],
      "E_complement": [
        16,
        128,
        269
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    "(9, (35, 6, 1), (35, 3, 2))": {
      "E": [
        0,
        84,
        93,
        9,
        72,
        76,
        66,
        65,
        352,
        355,
        362,
        361,
        383,
        47,
        38,
        374,
        343,
        259,
        266,
        350,
        395,
        331,
        322,
        389,
        96,
        292,
        301,
        105,
        40,
        124,
        117,
        33,
        359,
        35,
        42,
        366,
        104,
        60,
        53,
        97,
        279,
        323,
        330,
        286,
        264,
        456,
        454,
        257,
        288,
        291,
        298,
        297,
        59,
        363,
        354,
        50,
        64,
        20,
        29,
        73,
        15,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        51,
        13,
        79,
        202,
        88,
        201,
        68,
        193,
        104,
        194,
        347,
        350,
        332,
        349,
        336,
        366,
        327,
        342,
        404,
        261,
        391,
        274,
        415,
        309,
        412,
        281,
        111,
        234,
        67,
        233,
        100,
        225,
        115,
        226,
        32,
        49,
        24,
        38,
        43,
        42,
        40,
        45,
        436,
        286,
        439,
        306,
        447,
        302,
        428,
        313,
        379,
        325,
        364,
        381,
        368,
        373,
        359,
        374
      ],
      "E_complement": [
        16,
        128,
        269
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    "(9, (31, 0, 4), (31, 7, 2))": {
      "E": [
        0,
        259,
        70,
        325,
        308,
        55,
        370,
        113,
        40,
        43,
        46,
        45,
        36,
        39,
        34,
        33,
        480,
        227,
        422,
        165,
        212,
        471,
        146,
        401,
        392,
        395,
        398,
        397,
        388,
        391,
        386,
        385,
        440,
        187,
        510,
        253,
        140,
        399,
        202,
        457,
        424,
        427,
        430,
        429,
        420,
        423,
        418,
        417,
        88,
        347,
        30,
        285,
        364,
        111,
        298,
        41,
        8,
        11,
        14,
        13,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        5,
        31,
        30,
        28,
        29,
        24,
        25,
        20,
        26,
        47,
        46,
        44,
        45,
        40,
        102,
        43,
        42,
        48,
        49,
        51,
        50,
        55,
        121,
        52,
        53,
        175,
        174,
        163,
        226,
        168,
        169,
        171,
        170,
        176,
        177,
        188,
        253,
        183,
        182,
        180,
        181,
        128,
        129,
        261,
        130,
        135,
        134,
        132,
        259,
        159,
        158,
        282,
        157,
        152,
        153,
        155,
        284
      ],
      "E_complement": [
        17,
        64,
        128
      ],
      "Lambda_complement": [
        15,
        64,
        384
      ]
    },
    "(9, (31, 0, 4), (32, 5, 2))": {
      "E": [
        0,
        67,
        134,
        197,
        52,
        119,
        178,
        241,
        40,
        43,
        46,
        45,
        36,
        39,
        34,
        33,
        416,
        483,
        294,
        357,
        404,
        471,
        274,
        337,
        264,
        267,
        270,
        269,
        260,
        263,
        258,
        257,
        376,
        315,
        510,
        445,
        332,
        271,
        458,
        393,
        296,
        299,
        302,
        301,
        292,
        295,
        290,
        289,
        216,
        155,
        94,
        29,
        236,
        175,
        106,
        41,
        8,
        11,
        14,
        13,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        5,
        31,
        30,
        28,
        29,
        24,
        25,
        20,
        26,
        47,
        97,
        44,
        45,
        103,
        166,
        43,
        42,
        48,
        126,
        51,
        50,
        120,
        185,
        52,
        53,
        303,
        302,
        291,
        418,
        296,
        297,
        299,
        298,
        304,
        305,
        316,
        445,
        311,
        310,
        308,
        309,
        256,
        257,
        341,
        258,
        263,
        262,
        260,
        339,
        287,
        286,
        330,
        285,
        280,
        281,
        283,
        332
      ],
      "E_complement": [
        17,
        64,
        128
      ],
      "Lambda_complement": [
        15,
        64,
        128
      ]
    },
    "(9, (31, 0, 4), (33, 3, 2))": {
      "E": [
        0,
        133,
        262,
        387,
        40,
        173,
        302,
        427,
        31,
        26,
        25,
        28,
        8,
        13,
        14,
        11,
        192,
        69,
        454,
        323,
        232,
        109,
        494,
        363,
        479,
        474,
        473,
        476,
        456,
        461,
        462,
        459,
        368,
        501,
        118,
        243,
        344,
        477,
        94,
        219,
        464,
        469,
        470,
        467,
        455,
        450,
        449,
        452,
        432,
        309,
        182,
        51,
        408,
        285,
        158,
        27,
        16,
        21,
        22,
        19,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        18,
        11,
        63,
        62,
        61,
        59,
        55,
        49,
        45,
        52,
        80,
        137,
        85,
        83,
        128,
        262,
        90,
        92,
        111,
        182,
        106,
        108,
        191,
        313,
        101,
        99,
        16,
        22,
        10,
        332,
        24,
        25,
        26,
        28,
        47,
        41,
        53,
        371,
        39,
        38,
        37,
        35,
        71,
        65,
        171,
        68,
        72,
        78,
        77,
        162,
        120,
        126,
        148,
        123,
        119,
        113,
        114,
        157
      ],
      "E_complement": [
        33,
        64,
        131
      ],
      "Lambda_complement": [
        7,
        194,
        274
      ]
    },
    "(9, (31, 0, 4), (35, 3, 2))": {
      "E": [
        0,
        133,
        22,
        147,
        72,
        205,
        94,
        219,
        15,
        10,
        9,
        12,
        40,
        45,
        46,
        43,
        448,
        325,
        470,
        339,
        392,
        269,
        414,
        283,
        479,
        474,
        473,
        476,
        504,
        509,
        510,
        507,
        272,
        405,
        262,
        387,
        344,
        477,
        334,
        459,
        496,
        501,
        502,
        499,
        471,
        466,
        465,
        468,
        208,
        85,
        198,
        67,
        152,
        29,
        142,
        11,
        32,
        37,
        38,
        35,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        23,
        11,
        39,
        38,
        37,
        35,
        47,
        41,
        48,
        44,
        104,
        137,
        109,
        107,
        128,
        22,
        98,
        100,
        79,
        174,
        74,
        76,
        167,
        49,
        69,
        67,
        360,
        366,
        10,
        284,
        352,
        353,
        354,
        356,
        335,
        329,
        45,
        315,
        327,
        326,
        325,
        323,
        122,
        257,
        459,
        260,
        264,
        270,
        269,
        450,
        93,
        294,
        492,
        291,
        303,
        297,
        298,
        485
      ],
      "E_complement": [
        16,
        64,
        161
      ],
      "Lambda_complement": [
        7,
        192,
        346
      ]
    },
    "(9, (31, 0, 4), (36, 3, 2))": {
      "E": [
        0,
        133,
        22,
        147,
        264,
        397,
        286,
        411,
        15,
        10,
        9,
        12,
        40,
        45,
        46,
        43,
        448,
        325,
        470,
        339,
        200,
        77,
        222,
        91,
        479,
        474,
        473,
        476,
        504,
        509,
        510,
        507,
        80,
        213,
        70,
        195,
        344,
        477,
        334,
        459,
        496,
        501,
        502,
        499,
        471,
        466,
        465,
        468,
        400,
        277,
        390,
        259,
        152,
        29,
        142,
        11,
        32,
        37,
        38,
        35,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        23,
        11,
        39,
        38,
        37,
        35,
        47,
        41,
        48,
        44,
        85,
        137,
        301,
        299,
        128,
        22,
        290,
        292,
        114,
        174,
        266,
        268,
        167,
        49,
        261,
        259,
        360,
        366,
        10,
        92,
        352,
        353,
        31,
        356,
        335,
        329,
        45,
        123,
        327,
        326,
        56,
        323,
        314,
        65,
        459,
        68,
        72,
        78,
        77,
        450,
        285,
        102,
        492,
        99,
        111,
        105,
        106,
        485
      ],
      "E_complement": [
        16,
        67,
        161
      ],
      "Lambda_complement": [
        7,
        194,
        346
      ]
    },
    "(9, (31, 0, 4), (37, 3, 2))": {
      "E": [
        0,
        133,
        22,
        147,
        264,
        397,
        286,
        411,
        15,
        10,
        9,
        12,
        40,
        45,
        46,
        43,
        448,
        325,
        470,
        339,
        200,
        77,
        222,
        91,
        479,
        474,
        473,
        476,
        504,
        509,
        510,
        507,
        80,
        213,
        70,
        195,
        344,
        477,
        334,
        459,
        496,
        501,
        502,
        499,
        471,
        466,
        465,
        468,
        400,
        277,
        390,
        259,
        152,
        29,
        142,
        11,
        32,
        37,
        38,
        35,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        23,
        11,
        39,
        38,
        37,
        35,
        47,
        41,
        48,
        44,
        85,
        137,
        301,
        299,
        128,
        22,
        50,
        292,
        114,
        174,
        266,
        268,
        167,
        49,
        21,
        259,
        120,
        366,
        10,
        92,
        352,
        353,
        31,
        356,
        95,
        329,
        45,
        123,
        327,
        326,
        56,
        323,
        314,
        65,
        459,
        68,
        72,
        78,
        77,
        450,
        285,
        102,
        492,
        99,
        111,
        105,
        106,
        485
      ],
      "E_complement": [
        16,
        67,
        161
      ],
      "Lambda_complement": [
        7,
        194,
        346
      ]
    },
    "(9, (38, 3, 2), (31, 0, 4))": {
      "E": [
        0,
        331,
        334,
        349,
        268,
        287,
        366,
        265,
        152,
        467,
        470,
        453,
        404,
        391,
        502,
        401,
        416,
        260,
        462,
        477,
        323,
        37,
        184,
        393,
        312,
        412,
        342,
        325,
        475,
        189,
        32,
        273,
        378,
        75,
        66,
        491,
        340,
        31,
        98,
        9,
        482,
        211,
        218,
        371,
        460,
        135,
        250,
        145,
        160,
        199,
        222,
        221,
        140,
        159,
        154,
        153,
        56,
        95,
        70,
        69,
        20,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        8,
        20,
        43,
        55,
        85,
        73,
        118,
        106,
        207,
        206,
        204,
        205,
        200,
        201,
        203,
        202,
        231,
        251,
        196,
        216,
        186,
        166,
        153,
        133,
        359,
        358,
        356,
        357,
        352,
        353,
        355,
        354,
        296,
        308,
        267,
        279,
        373,
        361,
        342,
        330,
        424,
        425,
        427,
        426,
        431,
        430,
        428,
        429,
        455,
        475,
        484,
        504,
        410,
        390,
        441,
        421
      ],
      "E_complement": [
        10,
        114,
        288
      ],
      "Lambda_complement": [
        24,
        32,
        64
      ]
    },
    "(8, (29, 3, 1), (31, 0, 4))": {
      "E": [
        0,
        3,
        38,
        37,
        119,
        23,
        50,
        49,
        112,
        115,
        86,
        85,
        68,
        103,
        66,
        111,
        192,
        195,
        230,
        229,
        212,
        247,
        242,
        241,
        176,
        179,
        150,
        187,
        164,
        196,
        130,
        129,
        128,
        131,
        166,
        165,
        180,
        151,
        178,
        177,
        240,
        243,
        214,
        213,
        135,
        201,
        194,
        193,
        64,
        67,
        102,
        101,
        84,
        52,
        114,
        113,
        48,
        29,
        22,
        21,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        12,
        13,
        23,
        34,
        20,
        33,
        16,
        37,
        27,
        46,
        87,
        86,
        92,
        93,
        80,
        81,
        83,
        82,
        116,
        65,
        127,
        74,
        115,
        70,
        112,
        69,
        235,
        222,
        232,
        221,
        228,
        209,
        239,
        218,
        200,
        201,
        203,
        202,
        199,
        198,
        204,
        205,
        128,
        181,
        139,
        190,
        143,
        186,
        140,
        185,
        151,
        150,
        156,
        157,
        152,
        153,
        155,
        154
      ],
      "E_complement": [
        12,
        80
      ],
      "Lambda_complement": [
        8,
        48
      ]
    },
    "(9, (35, 3, 1), (34, 3, 1))": {
      "E": [
        0,
        283,
        318,
        93,
        183,
        279,
        306,
        81,
        424,
        427,
        398,
        397,
        388,
        423,
        386,
        447,
        408,
        411,
        446,
        445,
        492,
        439,
        434,
        433,
        72,
        299,
        270,
        83,
        68,
        484,
        258,
        97,
        24,
        27,
        70,
        61,
        52,
        23,
        50,
        49,
        168,
        459,
        494,
        141,
        103,
        505,
        482,
        129,
        152,
        507,
        478,
        189,
        148,
        308,
        426,
        177,
        40,
        21,
        14,
        13,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        10,
        31,
        34,
        28,
        97,
        24,
        101,
        20,
        105,
        159,
        158,
        211,
        146,
        152,
        153,
        155,
        154,
        252,
        129,
        240,
        141,
        251,
        134,
        248,
        133,
        307,
        334,
        304,
        333,
        315,
        326,
        311,
        330,
        336,
        337,
        275,
        338,
        344,
        345,
        340,
        341,
        479,
        482,
        467,
        430,
        471,
        426,
        468,
        425,
        448,
        449,
        460,
        461,
        456,
        457,
        459,
        458
      ],
      "E_complement": [
        4,
        163,
        352
      ],
      "Lambda_complement": [
        14,
        50,
        64
      ]
    },
    "(8, (30, 0, 2), (31, 0, 4))": {
      "E": [
        0,
        155,
        190,
        189,
        119,
        151,
        178,
        177,
        232,
        235,
        206,
        205,
        196,
        231,
        194,
        255,
        216,
        219,
        254,
        253,
        76,
        247,
        242,
        241,
        168,
        171,
        142,
        179,
        164,
        68,
        130,
        129,
        24,
        27,
        166,
        61,
        52,
        23,
        50,
        49,
        104,
        107,
        78,
        77,
        135,
        89,
        66,
        65,
        88,
        91,
        126,
        125,
        84,
        180,
        234,
        113,
        40,
        21,
        14,
        13,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        10,
        31,
        34,
        28,
        33,
        24,
        37,
        20,
        41,
        95,
        94,
        83,
        82,
        88,
        89,
        91,
        90,
        124,
        65,
        112,
        77,
        123,
        70,
        120,
        69,
        179,
        142,
        176,
        141,
        187,
        134,
        183,
        138,
        144,
        145,
        147,
        146,
        152,
        153,
        148,
        149,
        223,
        226,
        211,
        238,
        215,
        234,
        212,
        233,
        192,
        193,
        204,
        205,
        200,
        201,
        203,
        202
      ],
      "E_complement": [
        4,
        99
      ],
      "Lambda_complement": [
        14,
        50
      ]
    },
    "(9, (33, 0, 2), (34, 3, 2))": {
      "E": [
        0,
        315,
        350,
        349,
        247,
        279,
        338,
        337,
        488,
        459,
        430,
        429,
        420,
        487,
        418,
        511,
        408,
        443,
        510,
        509,
        172,
        503,
        498,
        497,
        360,
        331,
        270,
        339,
        324,
        164,
        258,
        257,
        24,
        59,
        326,
        93,
        84,
        23,
        82,
        81,
        232,
        203,
        174,
        173,
        263,
        185,
        162,
        161,
        152,
        187,
        254,
        253,
        180,
        340,
        490,
        241,
        104,
        21,
        14,
        13,
        68,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        10,
        31,
        39,
        28,
        36,
        24,
        69,
        20,
        73,
        159,
        158,
        147,
        146,
        152,
        153,
        155,
        154,
        220,
        129,
        208,
        141,
        190,
        134,
        189,
        133,
        339,
        270,
        336,
        269,
        347,
        262,
        343,
        266,
        272,
        273,
        275,
        274,
        280,
        281,
        276,
        277,
        415,
        450,
        403,
        462,
        407,
        458,
        404,
        457,
        384,
        385,
        396,
        397,
        392,
        393,
        395,
        394
      ],
      "E_complement": [
        4,
        32,
        195
      ],
      "Lambda_complement": [
        14,
        52,
        82
      ]
    },
    "(9, (33, 0, 2), (36, 3, 2))": {
      "E": [
        0,
        315,
        350,
        349,
        247,
        279,
        338,
        337,
        488,
        459,
        430,
        429,
        420,
        487,
        418,
        511,
        408,
        443,
        510,
        509,
        172,
        503,
        498,
        497,
        360,
        331,
        270,
        339,
        324,
        164,
        258,
        257,
        24,
        59,
        326,
        93,
        84,
        23,
        82,
        81,
        232,
        203,
        174,
        173,
        263,
        185,
        162,
        161,
        152,
        187,
        254,
        253,
        180,
        340,
        490,
        241,
        104,
        21,
        14,
        13,
        68,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        10,
        31,
        39,
        28,
        36,
        24,
        69,
        20,
        73,
        159,
        158,
        147,
        146,
        152,
        153,
        155,
        154,
        220,
        129,
        208,
        141,
        190,
        134,
        189,
        133,
        339,
        270,
        336,
        269,
        347,
        262,
        343,
        266,
        272,
        273,
        275,
        274,
        369,
        281,
        381,
        277,
        415,
        450,
        403,
        462,
        407,
        458,
        404,
        457,
        384,
        488,
        396,
        484,
        392,
        393,
        395,
        394
      ],
      "E_complement": [
        4,
        32,
        195
      ],
      "Lambda_complement": [
        14,
        55,
        82
      ]
    },
    "(9, (34, 3, 1), (38, 3, 1))": {
      "E": [
        0,
        3,
        90,
        73,
        56,
        43,
        440,
        33,
        240,
        227,
        234,
        231,
        136,
        139,
        210,
        193,
        336,
        323,
        346,
        345,
        312,
        161,
        370,
        353,
        446,
        435,
        506,
        489,
        408,
        395,
        402,
        401,
        464,
        467,
        410,
        393,
        34,
        427,
        434,
        433,
        368,
        365,
        378,
        377,
        344,
        347,
        274,
        257,
        208,
        195,
        202,
        201,
        232,
        235,
        178,
        315,
        96,
        99,
        52,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        25,
        13,
        43,
        97,
        40,
        193,
        304,
        33,
        50,
        443,
        442,
        55,
        188,
        425,
        416,
        490,
        423,
        334,
        401,
        385,
        391,
        386,
        395,
        394,
        396,
        393,
        310,
        191,
        172,
        445,
        160,
        165,
        167,
        166,
        128,
        148,
        135,
        134,
        139,
        98,
        140,
        198,
        260,
        493,
        263,
        333,
        271,
        266,
        268,
        284,
        303,
        298,
        300,
        301,
        292,
        49,
        186,
        311
      ],
      "E_complement": [
        5,
        64,
        152
      ],
      "Lambda_complement": [
        4,
        17,
        72
      ]
    },
    "(9, (34, 3, 1), (36, 3, 1))": {
      "E": [
        0,
        3,
        154,
        137,
        56,
        43,
        440,
        33,
        368,
        355,
        362,
        359,
        456,
        459,
        338,
        321,
        208,
        195,
        218,
        217,
        120,
        481,
        242,
        225,
        446,
        435,
        314,
        297,
        408,
        395,
        402,
        401,
        272,
        275,
        410,
        393,
        34,
        427,
        434,
        433,
        240,
        237,
        250,
        249,
        216,
        219,
        82,
        65,
        336,
        323,
        330,
        329,
        360,
        363,
        498,
        123,
        160,
        163,
        52,
        41,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        25,
        13,
        43,
        97,
        40,
        129,
        368,
        33,
        50,
        123,
        122,
        55,
        316,
        105,
        96,
        42,
        103,
        206,
        81,
        65,
        71,
        66,
        75,
        74,
        76,
        73,
        374,
        319,
        300,
        125,
        288,
        293,
        295,
        294,
        256,
        276,
        263,
        262,
        267,
        418,
        268,
        326,
        324,
        493,
        327,
        269,
        335,
        330,
        332,
        348,
        367,
        362,
        364,
        365,
        356,
        49,
        314,
        375
      ],
      "E_complement": [
        5,
        91,
        259
      ],
      "Lambda_complement": [
        4,
        17,
        168
      ]
    },
    "(9, (36, 3, 1), (33, 3, 1))": {
      "E": [
        0,
        183,
        158,
        41,
        184,
        37,
        38,
        187,
        160,
        23,
        62,
        137,
        24,
        133,
        134,
        27,
        448,
        285,
        286,
        451,
        274,
        485,
        460,
        315,
        352,
        445,
        446,
        355,
        434,
        325,
        364,
        411,
        320,
        260,
        263,
        323,
        267,
        357,
        332,
        290,
        480,
        317,
        318,
        483,
        306,
        453,
        492,
        283,
        128,
        55,
        30,
        169,
        56,
        165,
        166,
        59,
        32,
        14,
        39,
        9,
        1,
        5,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        21,
        14,
        23,
        44,
        98,
        41,
        55,
        56,
        38,
        109,
        35,
        188,
        189,
        185,
        436,
        168,
        182,
        417,
        179,
        144,
        145,
        138,
        148,
        155,
        133,
        158,
        159,
        419,
        418,
        170,
        423,
        424,
        438,
        429,
        191,
        399,
        398,
        394,
        404,
        411,
        389,
        385,
        384,
        287,
        286,
        282,
        284,
        267,
        277,
        265,
        272,
        307,
        381,
        297,
        311,
        312,
        294,
        370,
        316
      ],
      "E_complement": [
        10,
        64,
        147
      ],
      "Lambda_complement": [
        7,
        24,
        64
      ]
    },
    "(9, (36, 3, 1), (35, 3, 2))": {
      "E": [
        0,
        279,
        318,
        41,
        280,
        37,
        38,
        283,
        288,
        55,
        30,
        265,
        56,
        261,
        262,
        59,
        448,
        349,
        350,
        451,
        338,
        485,
        460,
        379,
        224,
        125,
        126,
        227,
        114,
        197,
        236,
        91,
        192,
        356,
        359,
        195,
        363,
        229,
        204,
        322,
        480,
        381,
        382,
        483,
        370,
        453,
        492,
        347,
        256,
        23,
        62,
        297,
        24,
        293,
        294,
        27,
        32,
        14,
        39,
        9,
        1,
        5,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        11,
        21,
        14,
        23,
        35,
        114,
        249,
        231,
        232,
        246,
        125,
        44,
        300,
        309,
        297,
        356,
        288,
        294,
        369,
        291,
        464,
        465,
        458,
        468,
        475,
        453,
        478,
        479,
        363,
        370,
        314,
        375,
        376,
        382,
        381,
        303,
        399,
        398,
        394,
        404,
        411,
        389,
        385,
        384,
        95,
        94,
        90,
        92,
        75,
        85,
        73,
        80,
        124,
        45,
        185,
        167,
        168,
        182,
        34,
        115
      ],
      "E_complement": [
        10,
        86,
        128
      ],
      "Lambda_complement": [
        7,
        24,
        128
      ]
    },
    "(9, (33, 0, 4), (36, 3, 1))": {
      "E": [
        0,
        275,
        70,
        85,
        100,
        119,
        290,
        49,
        272,
        274,
        22,
        5,
        52,
        39,
        291,
        289,
        160,
        232,
        486,
        234,
        159,
        471,
        157,
        145,
        496,
        227,
        438,
        421,
        404,
        391,
        210,
        449,
        219,
        147,
        217,
        469,
        484,
        172,
        162,
        174,
        208,
        451,
        406,
        389,
        436,
        423,
        498,
        225,
        288,
        51,
        102,
        117,
        68,
        87,
        2,
        273,
        48,
        50,
        54,
        37,
        20,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        13,
        17,
        16,
        18,
        19,
        22,
        31,
        21,
        28,
        39,
        115,
        121,
        45,
        117,
        41,
        43,
        119,
        54,
        98,
        104,
        60,
        100,
        56,
        58,
        102,
        167,
        294,
        300,
        173,
        288,
        169,
        171,
        290,
        182,
        226,
        232,
        188,
        228,
        184,
        186,
        230,
        128,
        129,
        131,
        130,
        135,
        142,
        132,
        141,
        145,
        325,
        327,
        147,
        323,
        159,
        149,
        329
      ],
      "E_complement": [
        8,
        16,
        321
      ],
      "Lambda_complement": [
        8,
        64,
        401
      ]
    },
    "(9, (33, 0, 4), (37, 3, 1))": {
      "E": [
        0,
        35,
        172,
        169,
        238,
        235,
        100,
        71,
        32,
        34,
        12,
        9,
        78,
        75,
        101,
        103,
        358,
        464,
        492,
        466,
        315,
        427,
        313,
        289,
        480,
        451,
        332,
        329,
        270,
        267,
        388,
        423,
        405,
        291,
        407,
        425,
        494,
        382,
        356,
        380,
        390,
        421,
        268,
        265,
        334,
        331,
        482,
        449,
        102,
        69,
        236,
        233,
        174,
        171,
        2,
        33,
        70,
        68,
        76,
        73,
        14,
        11,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        10,
        30,
        8,
        25,
        37,
        36,
        34,
        35,
        42,
        59,
        45,
        60,
        79,
        227,
        245,
        89,
        237,
        81,
        87,
        235,
        106,
        195,
        208,
        124,
        200,
        116,
        114,
        203,
        335,
        494,
        504,
        345,
        480,
        337,
        343,
        486,
        362,
        454,
        464,
        380,
        456,
        372,
        370,
        462,
        256,
        257,
        263,
        262,
        271,
        286,
        264,
        281,
        293,
        297,
        303,
        291,
        295,
        315,
        301,
        305
      ],
      "E_complement": [
        4,
        16,
        129
      ],
      "Lambda_complement": [
        5,
        16,
        128
      ]
    },
    "(9, (35, 3, 2), (32, 6, 1))": {
      "E": [
        0,
        424,
        69,
        442,
        481,
        96,
        339,
        12,
        441,
        61,
        43,
        426,
        381,
        39,
        145,
        322,
        407,
        104,
        466,
        122,
        129,
        478,
        51,
        434,
        505,
        120,
        107,
        495,
        323,
        144,
        175,
        501,
        215,
        8,
        315,
        314,
        449,
        446,
        83,
        123,
        409,
        458,
        380,
        422,
        465,
        464,
        454,
        450,
        233,
        232,
        261,
        474,
        385,
        425,
        19,
        108,
        174,
        116,
        75,
        24,
        20,
        16,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        12,
        13,
        10,
        15,
        18,
        19,
        16,
        21,
        30,
        31,
        24,
        53,
        72,
        77,
        78,
        79,
        64,
        69,
        223,
        67,
        90,
        95,
        193,
        93,
        82,
        127,
        80,
        81,
        420,
        312,
        418,
        423,
        424,
        425,
        426,
        431,
        438,
        439,
        432,
        413,
        442,
        294,
        440,
        445,
        488,
        493,
        490,
        491,
        480,
        485,
        486,
        487,
        506,
        471,
        504,
        505,
        498,
        503,
        500,
        501
      ],
      "E_complement": [
        5,
        82,
        138
      ],
      "Lambda_complement": [
        4,
        40,
        131
      ]
    },
    "(8, (29, 3, 2), (31, 0, 4))": {
      "E": [
        0,
        3,
        74,
        73,
        24,
        68,
        82,
        81,
        48,
        115,
        122,
        121,
        40,
        107,
        98,
        97,
        224,
        227,
        170,
        137,
        248,
        251,
        178,
        145,
        208,
        211,
        154,
        153,
        200,
        203,
        130,
        222,
        128,
        131,
        202,
        233,
        152,
        155,
        210,
        241,
        176,
        179,
        165,
        249,
        168,
        171,
        226,
        225,
        63,
        99,
        42,
        41,
        120,
        123,
        50,
        49,
        80,
        19,
        26,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        9,
        27,
        30,
        24,
        25,
        20,
        17,
        19,
        18,
        59,
        62,
        60,
        61,
        72,
        77,
        75,
        74,
        36,
        37,
        35,
        38,
        83,
        82,
        80,
        85,
        191,
        190,
        184,
        189,
        166,
        201,
        203,
        160,
        206,
        165,
        167,
        200,
        211,
        214,
        208,
        209,
        128,
        133,
        131,
        130,
        143,
        138,
        136,
        137,
        155,
        154,
        152,
        157,
        144,
        145,
        151,
        146
      ],
      "E_complement": [
        4,
        32
      ],
      "Lambda_complement": [
        4,
        96
      ]
    },
    "(9, (33, 3, 2), (34, 3, 1))": {
      "E": [
        0,
        131,
        202,
        73,
        24,
        196,
        82,
        81,
        176,
        115,
        122,
        249,
        168,
        235,
        226,
        225,
        480,
        355,
        298,
        265,
        376,
        379,
        306,
        401,
        336,
        467,
        410,
        281,
        456,
        459,
        386,
        350,
        256,
        387,
        458,
        489,
        408,
        411,
        466,
        369,
        432,
        307,
        421,
        505,
        296,
        299,
        354,
        353,
        63,
        99,
        42,
        169,
        248,
        251,
        178,
        177,
        80,
        147,
        154,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        9,
        27,
        30,
        24,
        25,
        20,
        17,
        19,
        18,
        59,
        62,
        60,
        61,
        72,
        77,
        75,
        74,
        36,
        136,
        35,
        38,
        83,
        255,
        80,
        85,
        319,
        318,
        312,
        317,
        294,
        329,
        331,
        288,
        334,
        293,
        394,
        328,
        339,
        342,
        509,
        337,
        256,
        261,
        259,
        258,
        271,
        266,
        264,
        265,
        283,
        282,
        280,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        4,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        96,
        169
      ]
    },
    "(9, (36, 3, 1), (33, 3, 2))": {
      "E": [
        0,
        11,
        6,
        5,
        44,
        39,
        34,
        33,
        160,
        163,
        166,
        173,
        132,
        135,
        138,
        129,
        384,
        387,
        398,
        389,
        228,
        231,
        226,
        233,
        296,
        287,
        126,
        293,
        68,
        115,
        282,
        65,
        264,
        259,
        262,
        261,
        421,
        111,
        98,
        416,
        97,
        251,
        402,
        100,
        196,
        415,
        254,
        201,
        128,
        131,
        134,
        141,
        164,
        167,
        170,
        161,
        32,
        43,
        38,
        37,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        20,
        5,
        39,
        102,
        36,
        37,
        32,
        113,
        51,
        34,
        167,
        166,
        164,
        421,
        176,
        161,
        163,
        434,
        128,
        129,
        131,
        130,
        151,
        134,
        132,
        141,
        487,
        486,
        484,
        229,
        496,
        481,
        483,
        242,
        448,
        449,
        475,
        450,
        471,
        454,
        452,
        469,
        344,
        321,
        323,
        322,
        327,
        342,
        340,
        325,
        359,
        294,
        356,
        357,
        352,
        305,
        371,
        354
      ],
      "E_complement": [
        8,
        16,
        320
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ]
    },
    "(9, (34, 6, 1), (36, 3, 1))": {
      "E": [
        0,
        131,
        202,
        137,
        24,
        196,
        82,
        145,
        176,
        115,
        122,
        249,
        168,
        235,
        226,
        225,
        480,
        355,
        298,
        465,
        376,
        379,
        306,
        329,
        336,
        467,
        410,
        281,
        456,
        459,
        386,
        350,
        256,
        387,
        458,
        305,
        408,
        411,
        466,
        425,
        432,
        307,
        421,
        505,
        296,
        299,
        354,
        353,
        63,
        99,
        42,
        105,
        248,
        251,
        178,
        113,
        80,
        147,
        154,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        9,
        27,
        30,
        24,
        25,
        20,
        17,
        19,
        18,
        59,
        62,
        60,
        61,
        72,
        77,
        75,
        74,
        36,
        136,
        253,
        38,
        83,
        255,
        142,
        85,
        319,
        318,
        312,
        317,
        294,
        329,
        331,
        288,
        334,
        507,
        394,
        328,
        339,
        392,
        509,
        337,
        256,
        261,
        259,
        258,
        271,
        266,
        264,
        265,
        283,
        282,
        280,
        285,
        272,
        273,
        279,
        274
      ],
      "E_complement": [
        4,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        96,
        169
      ]
    },
    "(9, (37, 6, 1), (34, 3, 1))": {
      "E": [
        0,
        217,
        126,
        125,
        244,
        119,
        242,
        83,
        72,
        203,
        78,
        77,
        68,
        199,
        58,
        193,
        312,
        315,
        318,
        445,
        332,
        439,
        306,
        433,
        264,
        159,
        374,
        431,
        388,
        293,
        386,
        149,
        504,
        507,
        316,
        381,
        372,
        375,
        498,
        369,
        456,
        459,
        334,
        367,
        390,
        485,
        322,
        449,
        56,
        25,
        190,
        297,
        52,
        291,
        240,
        147,
        74,
        11,
        142,
        141,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        11,
        10,
        31,
        30,
        44,
        45,
        23,
        22,
        43,
        42,
        64,
        133,
        124,
        125,
        120,
        121,
        75,
        74,
        96,
        97,
        108,
        109,
        87,
        86,
        144,
        85,
        335,
        334,
        380,
        441,
        376,
        377,
        324,
        325,
        336,
        337,
        339,
        338,
        428,
        361,
        356,
        357,
        271,
        270,
        259,
        258,
        263,
        262,
        260,
        261,
        303,
        302,
        275,
        274,
        296,
        297,
        283,
        282
      ],
      "E_complement": [
        8,
        32,
        128
      ],
      "Lambda_complement": [
        14,
        48,
        196
      ]
    },
    "(8, (31, 3, 1), (31, 0, 4))": {
      "E": [
        0,
        49,
        50,
        43,
        36,
        245,
        246,
        39,
        48,
        1,
        2,
        51,
        20,
        197,
        198,
        63,
        64,
        145,
        146,
        67,
        100,
        181,
        158,
        103,
        112,
        161,
        138,
        115,
        84,
        133,
        134,
        87,
        168,
        81,
        82,
        131,
        164,
        117,
        118,
        167,
        176,
        97,
        98,
        179,
        188,
        69,
        70,
        151,
        19,
        17,
        18,
        16,
        55,
        29,
        54,
        52,
        35,
        9,
        34,
        32,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        5,
        14,
        15,
        27,
        37,
        46,
        16,
        23,
        41,
        42,
        20,
        124,
        125,
        126,
        127,
        112,
        113,
        122,
        123,
        111,
        81,
        90,
        100,
        107,
        85,
        86,
        104,
        188,
        189,
        190,
        191,
        176,
        177,
        186,
        187,
        175,
        145,
        154,
        164,
        171,
        149,
        150,
        168,
        192,
        193,
        194,
        195,
        196,
        197,
        206,
        207,
        219,
        229,
        238,
        208,
        215,
        233,
        234,
        212
      ],
      "E_complement": [
        10,
        208
      ],
      "Lambda_complement": [
        8,
        48
      ]
    },
    "(9, (36, 6, 1), (36, 3, 2))": {
      "E": [
        0,
        97,
        98,
        83,
        76,
        357,
        358,
        79,
        96,
        1,
        2,
        99,
        44,
        261,
        262,
        127,
        402,
        161,
        162,
        395,
        452,
        229,
        182,
        455,
        488,
        193,
        146,
        491,
        446,
        133,
        134,
        423,
        208,
        417,
        418,
        131,
        196,
        493,
        500,
        199,
        224,
        449,
        472,
        227,
        244,
        397,
        398,
        167,
        35,
        41,
        42,
        32,
        103,
        53,
        102,
        100,
        67,
        25,
        74,
        64,
        7,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        13,
        22,
        23,
        51,
        69,
        86,
        32,
        168,
        222,
        82,
        36,
        372,
        381,
        374,
        375,
        352,
        353,
        370,
        371,
        472,
        430,
        306,
        324,
        339,
        293,
        294,
        336,
        500,
        501,
        502,
        503,
        480,
        481,
        506,
        499,
        471,
        417,
        434,
        452,
        467,
        421,
        297,
        351,
        128,
        129,
        138,
        131,
        132,
        133,
        150,
        151,
        179,
        197,
        89,
        47,
        167,
        209,
        210,
        164
      ],
      "E_complement": [
        8,
        18,
        288
      ],
      "Lambda_complement": [
        8,
        16,
        96
      ]
    },
    "(9, (33, 0, 4), (34, 5, 1))": {
      "E": [
        0,
        67,
        329,
        261,
        292,
        359,
        98,
        46,
        371,
        319,
        58,
        121,
        88,
        20,
        286,
        349,
        476,
        479,
        474,
        470,
        504,
        507,
        497,
        509,
        480,
        492,
        486,
        485,
        459,
        455,
        450,
        449,
        448,
        387,
        137,
        197,
        228,
        167,
        418,
        494,
        179,
        255,
        506,
        441,
        408,
        468,
        222,
        157,
        28,
        31,
        26,
        22,
        56,
        59,
        49,
        61,
        32,
        44,
        38,
        37,
        11,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        15,
        22,
        12,
        21,
        47,
        43,
        44,
        45,
        32,
        57,
        35,
        58,
        63,
        38,
        60,
        37,
        40,
        41,
        46,
        42,
        16,
        9,
        19,
        10,
        2,
        6,
        4,
        5,
        74,
        166,
        188,
        293,
        176,
        169,
        179,
        170,
        144,
        480,
        147,
        127,
        502,
        262,
        156,
        133,
        117,
        153,
        131,
        282,
        143,
        150,
        140,
        149,
        175,
        479,
        172,
        64,
        457,
        313,
        163,
        186
      ],
      "E_complement": [
        4,
        73,
        128
      ],
      "Lambda_complement": [
        24,
        192,
        320
      ]
    },
    "(9, (33, 3, 1), (36, 3, 2))": {
      "E": [
        0,
        7,
        10,
        9,
        134,
        27,
        18,
        21,
        100,
        471,
        106,
        409,
        396,
        127,
        386,
        113,
        128,
        135,
        142,
        19,
        156,
        159,
        146,
        149,
        228,
        279,
        234,
        281,
        268,
        255,
        258,
        177,
        244,
        327,
        250,
        265,
        284,
        239,
        274,
        225,
        148,
        151,
        158,
        153,
        140,
        139,
        24,
        133,
        116,
        391,
        122,
        393,
        412,
        111,
        402,
        33,
        16,
        141,
        30,
        25,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        10,
        15,
        9,
        22,
        58,
        24,
        89,
        80,
        124,
        51,
        114,
        155,
        154,
        181,
        153,
        144,
        145,
        147,
        191,
        192,
        236,
        163,
        162,
        134,
        170,
        200,
        201,
        310,
        282,
        312,
        377,
        368,
        348,
        275,
        338,
        288,
        289,
        291,
        293,
        299,
        298,
        303,
        297,
        480,
        460,
        387,
        386,
        422,
        394,
        488,
        489,
        443,
        442,
        405,
        441,
        432,
        433,
        435,
        415
      ],
      "E_complement": [
        4,
        64,
        288
      ],
      "Lambda_complement": [
        7,
        32,
        64
      ]
    },
    "(9, (33, 3, 1), (35, 3, 2))": {
      "E": [
        0,
        7,
        10,
        9,
        134,
        27,
        18,
        21,
        100,
        471,
        106,
        409,
        396,
        127,
        386,
        113,
        128,
        135,
        142,
        19,
        156,
        159,
        146,
        149,
        228,
        279,
        234,
        281,
        268,
        255,
        258,
        177,
        244,
        327,
        250,
        265,
        284,
        239,
        274,
        225,
        148,
        151,
        158,
        153,
        140,
        139,
        24,
        133,
        116,
        391,
        122,
        393,
        412,
        111,
        402,
        33,
        16,
        141,
        30,
        25,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        11,
        10,
        15,
        9,
        22,
        58,
        24,
        89,
        80,
        124,
        51,
        114,
        155,
        154,
        181,
        153,
        144,
        145,
        147,
        191,
        192,
        236,
        163,
        226,
        134,
        170,
        136,
        201,
        310,
        282,
        312,
        377,
        368,
        348,
        275,
        338,
        288,
        289,
        291,
        293,
        299,
        298,
        303,
        297,
        480,
        460,
        387,
        450,
        422,
        394,
        424,
        489,
        443,
        442,
        405,
        441,
        432,
        433,
        435,
        415
      ],
      "E_complement": [
        4,
        64,
        288
      ],
      "Lambda_complement": [
        7,
        32,
        64
      ]
    },
    "(9, (35, 3, 2), (32, 3, 1))": {
      "E": [
        0,
        13,
        423,
        36,
        32,
        45,
        9,
        394,
        158,
        477,
        90,
        23,
        368,
        51,
        186,
        247,
        360,
        357,
        364,
        367,
        328,
        325,
        322,
        321,
        376,
        379,
        498,
        447,
        470,
        469,
        274,
        351,
        478,
        157,
        282,
        343,
        48,
        371,
        506,
        439,
        320,
        333,
        231,
        356,
        352,
        365,
        329,
        202,
        56,
        59,
        178,
        255,
        150,
        149,
        82,
        31,
        40,
        37,
        44,
        47,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        13,
        30,
        44,
        45,
        91,
        202,
        92,
        285,
        304,
        113,
        311,
        118,
        11,
        10,
        56,
        43,
        32,
        36,
        39,
        38,
        80,
        273,
        87,
        278,
        315,
        122,
        316,
        429,
        75,
        218,
        76,
        269,
        288,
        97,
        295,
        102,
        21,
        17,
        23,
        22,
        59,
        58,
        26,
        9,
        64,
        257,
        71,
        262,
        299,
        106,
        300,
        445,
        47,
        60,
        28,
        29,
        48,
        49,
        55,
        51
      ],
      "E_complement": [
        6,
        64,
        128
      ],
      "Lambda_complement": [
        5,
        128,
        320
      ]
    },
    "(9, (32, 3, 2), (33, 5, 2))": {
      "E": [
        0,
        15,
        2,
        6,
        28,
        19,
        21,
        17,
        104,
        223,
        89,
        93,
        204,
        195,
        78,
        74,
        448,
        463,
        322,
        326,
        356,
        467,
        341,
        337,
        272,
        287,
        281,
        285,
        268,
        259,
        270,
        266,
        256,
        271,
        265,
        269,
        284,
        275,
        286,
        282,
        464,
        479,
        338,
        342,
        460,
        379,
        325,
        321,
        192,
        119,
        73,
        77,
        220,
        211,
        94,
        90,
        16,
        31,
        18,
        22,
        12,
        3,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        8,
        6,
        11,
        21,
        24,
        22,
        27,
        28,
        49,
        31,
        50,
        85,
        148,
        86,
        151,
        296,
        113,
        95,
        114,
        108,
        65,
        111,
        66,
        69,
        275,
        70,
        75,
        373,
        344,
        374,
        347,
        415,
        369,
        412,
        370,
        364,
        353,
        367,
        354,
        325,
        324,
        326,
        327,
        300,
        289,
        303,
        290,
        261,
        92,
        262,
        299,
        309,
        280,
        310,
        283,
        72,
        305,
        272,
        306
      ],
      "E_complement": [
        8,
        32,
        135
      ],
      "Lambda_complement": [
        12,
        32,
        192
      ]
    },
    "(9, (34, 5, 2), (32, 0, 4))": {
      "E": [
        0,
        379,
        2,
        377,
        364,
        35,
        366,
        33,
        260,
        75,
        262,
        73,
        92,
        354,
        94,
        352,
        308,
        511,
        310,
        509,
        307,
        83,
        110,
        81,
        372,
        331,
        374,
        329,
        348,
        10,
        350,
        17,
        293,
        27,
        295,
        25,
        446,
        51,
        444,
        49,
        276,
        91,
        278,
        89,
        316,
        71,
        318,
        69,
        292,
        107,
        294,
        105,
        268,
        108,
        270,
        305,
        20,
        43,
        22,
        41,
        19,
        3,
        8,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        9,
        8,
        15,
        11,
        17,
        33,
        107,
        111,
        228,
        229,
        103,
        99,
        301,
        300,
        430,
        426,
        472,
        488,
        418,
        422,
        448,
        449,
        454,
        450,
        457,
        456,
        458,
        462,
        57,
        56,
        63,
        59,
        48,
        49,
        51,
        55,
        212,
        213,
        87,
        83,
        16,
        32,
        91,
        95,
        473,
        489,
        402,
        406,
        285,
        284,
        414,
        410,
        505,
        504,
        506,
        510,
        496,
        497,
        502,
        498
      ],
      "E_complement": [
        4,
        129,
        320
      ],
      "Lambda_complement": [
        5,
        64,
        136
      ]
    },
    "(9, (33, 0, 4), (36, 6, 1))": {
      "E": [
        0,
        115,
        374,
        261,
        20,
        123,
        354,
        269,
        76,
        83,
        74,
        85,
        68,
        71,
        66,
        65,
        432,
        451,
        198,
        181,
        440,
        471,
        206,
        161,
        400,
        399,
        406,
        393,
        388,
        391,
        386,
        385,
        240,
        131,
        390,
        501,
        228,
        139,
        402,
        509,
        460,
        467,
        458,
        469,
        452,
        455,
        450,
        449,
        320,
        307,
        54,
        69,
        328,
        295,
        62,
        81,
        16,
        15,
        22,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        26,
        63,
        54,
        52,
        53,
        56,
        57,
        59,
        45,
        87,
        94,
        84,
        66,
        88,
        89,
        91,
        90,
        96,
        97,
        99,
        117,
        111,
        102,
        108,
        109,
        192,
        214,
        274,
        213,
        216,
        345,
        285,
        218,
        247,
        225,
        227,
        292,
        239,
        366,
        236,
        299,
        128,
        129,
        325,
        130,
        280,
        142,
        330,
        141,
        183,
        182,
        180,
        371,
        303,
        185,
        187,
        380
      ],
      "E_complement": [
        10,
        33,
        146
      ],
      "Lambda_complement": [
        8,
        23,
        416
      ]
    },
    "(9, (33, 0, 4), (37, 7, 1))": {
      "E": [
        0,
        115,
        246,
        133,
        20,
        123,
        226,
        141,
        76,
        83,
        74,
        85,
        68,
        71,
        66,
        65,
        432,
        451,
        326,
        309,
        440,
        471,
        334,
        289,
        400,
        399,
        406,
        393,
        388,
        391,
        386,
        385,
        368,
        259,
        390,
        501,
        356,
        267,
        402,
        509,
        460,
        467,
        458,
        469,
        452,
        455,
        450,
        449,
        192,
        179,
        54,
        69,
        200,
        167,
        62,
        81,
        16,
        15,
        22,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        12,
        26,
        63,
        54,
        52,
        53,
        56,
        57,
        59,
        45,
        87,
        94,
        84,
        161,
        88,
        89,
        91,
        90,
        96,
        97,
        99,
        150,
        111,
        102,
        108,
        109,
        320,
        342,
        146,
        341,
        344,
        217,
        157,
        346,
        375,
        353,
        355,
        164,
        367,
        238,
        364,
        171,
        256,
        482,
        197,
        258,
        152,
        270,
        202,
        269,
        311,
        469,
        308,
        243,
        175,
        313,
        315,
        252
      ],
      "E_complement": [
        10,
        33,
        148
      ],
      "Lambda_complement": [
        8,
        23,
        416
      ]
    },
    "(9, (33, 0, 4), (40, 5, 1))": {
      "E": [
        0,
        27,
        230,
        253,
        36,
        19,
        194,
        245,
        140,
        163,
        138,
        165,
        132,
        135,
        130,
        129,
        408,
        387,
        382,
        357,
        400,
        423,
        374,
        321,
        288,
        271,
        294,
        265,
        260,
        263,
        258,
        257,
        480,
        507,
        262,
        285,
        452,
        499,
        290,
        277,
        396,
        419,
        394,
        421,
        388,
        391,
        386,
        385,
        120,
        99,
        158,
        133,
        112,
        71,
        150,
        161,
        32,
        15,
        38,
        9,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        28,
        42,
        127,
        102,
        100,
        101,
        120,
        105,
        123,
        77,
        167,
        190,
        164,
        358,
        168,
        185,
        187,
        186,
        192,
        193,
        195,
        257,
        207,
        198,
        220,
        221,
        400,
        422,
        370,
        434,
        440,
        505,
        282,
        429,
        503,
        449,
        436,
        276,
        479,
        414,
        476,
        267,
        256,
        245,
        469,
        373,
        360,
        286,
        458,
        285,
        359,
        146,
        371,
        435,
        271,
        377,
        364,
        475
      ],
      "E_complement": [
        10,
        48,
        85
      ],
      "Lambda_complement": [
        8,
        16,
        39
      ]
    },
    "(9, (41, 6, 1), (33, 0, 4))": {
      "E": [
        0,
        289,
        42,
        235,
        396,
        180,
        318,
        196,
        296,
        145,
        410,
        347,
        164,
        260,
        142,
        372,
        128,
        313,
        170,
        273,
        277,
        181,
        446,
        159,
        304,
        17,
        282,
        161,
        165,
        413,
        14,
        303,
        475,
        33,
        54,
        262,
        20,
        223,
        19,
        18,
        107,
        401,
        427,
        167,
        420,
        367,
        398,
        435,
        96,
        224,
        182,
        442,
        421,
        437,
        418,
        415,
        464,
        336,
        279,
        39,
        21,
        5,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        15,
        6,
        13,
        20,
        34,
        86,
        96,
        26,
        38,
        88,
        100,
        212,
        213,
        214,
        215,
        218,
        209,
        216,
        211,
        247,
        193,
        181,
        131,
        243,
        207,
        177,
        141,
        294,
        295,
        292,
        293,
        290,
        297,
        288,
        299,
        370,
        324,
        304,
        262,
        380,
        320,
        318,
        258,
        498,
        499,
        496,
        497,
        508,
        503,
        510,
        501,
        401,
        423,
        467,
        485,
        405,
        425,
        471,
        491
      ],
      "E_complement": [
        8,
        67,
        144
      ],
      "Lambda_complement": [
        8,
        49,
        64
      ]
    },
    "(9, (32, 6, 1), (39, 3, 2))": {
      "E": [
        0,
        5,
        76,
        73,
        66,
        71,
        68,
        65,
        202,
        207,
        204,
        201,
        234,
        199,
        142,
        139,
        256,
        261,
        332,
        329,
        322,
        327,
        324,
        321,
        482,
        463,
        460,
        457,
        343,
        338,
        398,
        395,
        394,
        399,
        396,
        393,
        386,
        391,
        462,
        459,
        320,
        325,
        268,
        265,
        258,
        263,
        300,
        257,
        31,
        26,
        140,
        137,
        130,
        135,
        206,
        203,
        64,
        69,
        36,
        9,
        2,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        30,
        42,
        59,
        111,
        198,
        210,
        195,
        216,
        217,
        69,
        252,
        359,
        358,
        322,
        323,
        360,
        377,
        365,
        380,
        432,
        417,
        402,
        387,
        440,
        441,
        442,
        443,
        71,
        86,
        250,
        83,
        208,
        105,
        77,
        76,
        151,
        145,
        149,
        148,
        191,
        174,
        157,
        139,
        263,
        278,
        293,
        308,
        303,
        302,
        301,
        300,
        471,
        470,
        498,
        499,
        504,
        489,
        509,
        492
      ],
      "E_complement": [
        10,
        34,
        144
      ],
      "Lambda_complement": [
        7,
        16,
        32
      ]
    },
    "(9, (34, 0, 2), (34, 3, 1))": {
      "E": [
        0,
        341,
        397,
        327,
        88,
        369,
        54,
        355,
        92,
        373,
        352,
        101,
        342,
        83,
        393,
        323,
        420,
        110,
        438,
        471,
        384,
        481,
        402,
        443,
        388,
        181,
        406,
        447,
        416,
        106,
        434,
        131,
        228,
        389,
        502,
        199,
        448,
        241,
        210,
        435,
        452,
        245,
        214,
        231,
        224,
        209,
        498,
        195,
        36,
        21,
        338,
        263,
        356,
        305,
        18,
        35,
        50,
        55,
        22,
        39,
        32,
        17,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        13,
        21,
        28,
        37,
        44,
        47,
        38,
        33,
        32,
        56,
        57,
        64,
        65,
        89,
        88,
        87,
        94,
        93,
        84,
        109,
        100,
        124,
        117,
        122,
        123,
        120,
        121,
        192,
        290,
        217,
        216,
        223,
        214,
        213,
        220,
        229,
        236,
        244,
        253,
        250,
        251,
        248,
        282,
        355,
        129,
        130,
        131,
        140,
        133,
        157,
        148,
        173,
        164,
        167,
        174,
        161,
        160,
        347,
        185
      ],
      "E_complement": [
        2,
        24,
        132
      ],
      "Lambda_complement": [
        8,
        18,
        384
      ]
    },
    "(9, (34, 0, 2), (36, 3, 1))": {
      "E": [
        0,
        341,
        397,
        327,
        88,
        369,
        54,
        355,
        92,
        373,
        352,
        101,
        342,
        83,
        393,
        323,
        420,
        110,
        438,
        471,
        384,
        481,
        402,
        443,
        388,
        181,
        406,
        447,
        416,
        106,
        434,
        131,
        228,
        389,
        502,
        199,
        448,
        241,
        210,
        435,
        452,
        245,
        214,
        231,
        224,
        209,
        498,
        195,
        36,
        21,
        338,
        263,
        356,
        305,
        18,
        35,
        50,
        55,
        22,
        39,
        32,
        17,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        13,
        21,
        28,
        37,
        44,
        47,
        38,
        33,
        32,
        56,
        57,
        64,
        65,
        89,
        88,
        87,
        94,
        93,
        84,
        109,
        100,
        124,
        117,
        122,
        123,
        120,
        121,
        192,
        290,
        323,
        216,
        223,
        214,
        213,
        220,
        229,
        236,
        244,
        253,
        352,
        251,
        248,
        282,
        355,
        129,
        130,
        281,
        140,
        133,
        157,
        148,
        173,
        164,
        167,
        174,
        161,
        314,
        347,
        185
      ],
      "E_complement": [
        2,
        24,
        132
      ],
      "Lambda_complement": [
        8,
        18,
        384
      ]
    },
    "(9, (35, 0, 2), (39, 6, 1))": {
      "E": [
        0,
        20,
        345,
        346,
        24,
        12,
        267,
        264,
        157,
        414,
        211,
        455,
        463,
        204,
        459,
        223,
        55,
        52,
        51,
        39,
        101,
        102,
        43,
        63,
        480,
        244,
        243,
        496,
        248,
        492,
        417,
        162,
        509,
        233,
        505,
        250,
        229,
        497,
        171,
        424,
        317,
        318,
        46,
        58,
        367,
        364,
        54,
        34,
        407,
        148,
        206,
        474,
        197,
        454,
        470,
        194,
        29,
        9,
        83,
        80,
        5,
        17,
        1,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        11,
        17,
        20,
        14,
        60,
        13,
        71,
        57,
        7,
        82,
        138,
        80,
        248,
        134,
        131,
        178,
        53,
        239,
        184,
        237,
        189,
        186,
        403,
        190,
        171,
        413,
        180,
        174,
        195,
        136,
        217,
        198,
        200,
        173,
        168,
        153,
        428,
        129,
        159,
        133,
        139,
        76,
        148,
        418,
        32,
        58,
        63,
        62,
        43,
        49,
        52,
        243,
        55,
        124,
        121,
        102,
        23,
        38,
        119,
        18
      ],
      "E_complement": [
        6,
        64,
        256
      ],
      "Lambda_complement": [
        27,
        79,
        262
      ]
    },
    "(9, (37, 3, 2), (35, 3, 1))": {
      "E": [
        0,
        247,
        334,
        345,
        212,
        195,
        406,
        353,
        96,
        151,
        302,
        313,
        180,
        163,
        502,
        257,
        432,
        423,
        242,
        5,
        200,
        63,
        390,
        401,
        464,
        455,
        146,
        101,
        168,
        95,
        486,
        497,
        272,
        263,
        274,
        261,
        150,
        147,
        138,
        157,
        368,
        359,
        370,
        357,
        246,
        243,
        234,
        253,
        76,
        91,
        66,
        85,
        116,
        99,
        100,
        97,
        44,
        59,
        34,
        53,
        20,
        3,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        12,
        23,
        22,
        52,
        93,
        174,
        175,
        422,
        80,
        163,
        162,
        369,
        368,
        370,
        371,
        357,
        356,
        375,
        382,
        43,
        477,
        302,
        303,
        441,
        464,
        291,
        290,
        372,
        373,
        358,
        367,
        352,
        353,
        355,
        354,
        305,
        304,
        427,
        450,
        316,
        317,
        57,
        463,
        20,
        29,
        6,
        7,
        17,
        16,
        18,
        19,
        177,
        176,
        436,
        66,
        188,
        189,
        38,
        79
      ],
      "E_complement": [
        8,
        22,
        416
      ],
      "Lambda_complement": [
        8,
        96,
        130
      ]
    },
    "(9, (35, 6, 1), (37, 3, 2))": {
      "E": [
        0,
        301,
        342,
        123,
        190,
        309,
        176,
        413,
        15,
        10,
        30,
        27,
        262,
        18,
        302,
        3,
        64,
        365,
        278,
        59,
        422,
        139,
        424,
        35,
        25,
        269,
        49,
        284,
        272,
        277,
        257,
        260,
        254,
        467,
        240,
        379,
        280,
        53,
        78,
        355,
        271,
        266,
        286,
        283,
        63,
        274,
        23,
        259,
        486,
        109,
        488,
        197,
        344,
        117,
        14,
        291,
        288,
        13,
        264,
        28,
        16,
        21,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        9,
        15,
        16,
        17,
        61,
        60,
        63,
        57,
        52,
        50,
        45,
        44,
        99,
        101,
        122,
        123,
        234,
        235,
        232,
        238,
        94,
        88,
        71,
        70,
        215,
        214,
        213,
        211,
        280,
        286,
        413,
        411,
        496,
        395,
        275,
        277,
        293,
        291,
        416,
        422,
        461,
        438,
        302,
        296,
        359,
        353,
        505,
        511,
        370,
        372,
        394,
        497,
        346,
        348,
        452,
        450,
        335,
        329,
        439,
        460
      ],
      "E_complement": [
        55,
        69,
        145
      ],
      "Lambda_complement": [
        7,
        26,
        128
      ]
    },
    "(9, (35, 6, 1), (39, 3, 2))": {
      "E": [
        0,
        41,
        340,
        381,
        508,
        33,
        198,
        239,
        313,
        312,
        316,
        317,
        52,
        304,
        284,
        309,
        358,
        335,
        50,
        27,
        244,
        221,
        462,
        19,
        11,
        271,
        291,
        266,
        262,
        263,
        259,
        258,
        154,
        179,
        416,
        125,
        264,
        289,
        92,
        117,
        57,
        56,
        60,
        61,
        25,
        48,
        305,
        53,
        402,
        79,
        168,
        129,
        110,
        71,
        314,
        275,
        38,
        15,
        270,
        10,
        6,
        7,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        9,
        30,
        44,
        45,
        82,
        83,
        80,
        85,
        91,
        76,
        126,
        127,
        179,
        182,
        132,
        133,
        40,
        41,
        56,
        47,
        225,
        228,
        214,
        215,
        122,
        123,
        106,
        125,
        260,
        275,
        386,
        405,
        316,
        441,
        285,
        266,
        342,
        321,
        464,
        455,
        366,
        491,
        335,
        344,
        390,
        401,
        309,
        290,
        428,
        443,
        440,
        317,
        468,
        451,
        359,
        368,
        510,
        489,
        490,
        367
      ],
      "E_complement": [
        23,
        66,
        388
      ],
      "Lambda_complement": [
        10,
        18,
        128
      ]
    },
    "(9, (32, 3, 1), (33, 3, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        188,
        37,
        56,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        404,
        269,
        272,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        130,
        45,
        32,
        33,
        55,
        152,
        107,
        106,
        46,
        109,
        96,
        97,
        119,
        118,
        64,
        69,
        71,
        70,
        75,
        74,
        92,
        93,
        363,
        362,
        380,
        381,
        352,
        357,
        359,
        358,
        320,
        321,
        343,
        342,
        331,
        330,
        270,
        333,
        256,
        257,
        279,
        440,
        267,
        328,
        418,
        269,
        299,
        298,
        316,
        317,
        288,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        130
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    "(9, (32, 3, 1), (35, 3, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        188,
        37,
        56,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        404,
        269,
        272,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        130,
        45,
        32,
        33,
        55,
        152,
        107,
        106,
        154,
        109,
        96,
        97,
        119,
        194,
        64,
        69,
        71,
        70,
        75,
        74,
        92,
        93,
        363,
        362,
        380,
        381,
        352,
        357,
        359,
        358,
        320,
        321,
        343,
        482,
        331,
        330,
        442,
        333,
        256,
        257,
        279,
        440,
        267,
        328,
        418,
        269,
        299,
        298,
        316,
        317,
        288,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        130
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    "(9, (32, 3, 1), (36, 3, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        60,
        37,
        184,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        276,
        269,
        400,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        45,
        32,
        33,
        55,
        136,
        107,
        106,
        138,
        109,
        208,
        97,
        119,
        210,
        64,
        69,
        71,
        70,
        75,
        74,
        92,
        93,
        363,
        362,
        380,
        381,
        352,
        357,
        359,
        358,
        496,
        321,
        343,
        498,
        331,
        330,
        426,
        333,
        256,
        257,
        279,
        424,
        267,
        328,
        258,
        269,
        299,
        298,
        316,
        317,
        288,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        130
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    "(9, (32, 3, 1), (37, 5, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        316,
        37,
        440,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        20,
        269,
        144,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        45,
        32,
        33,
        55,
        136,
        107,
        106,
        138,
        109,
        208,
        97,
        119,
        210,
        64,
        251,
        71,
        70,
        245,
        74,
        92,
        93,
        453,
        378,
        364,
        365,
        368,
        459,
        375,
        374,
        480,
        337,
        327,
        482,
        347,
        346,
        442,
        349,
        272,
        273,
        263,
        440,
        283,
        344,
        274,
        285,
        315,
        314,
        300,
        301,
        304,
        305,
        307,
        310
      ],
      "E_complement": [
        4,
        50,
        138
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    "(9, (32, 3, 1), (38, 5, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        60,
        37,
        184,
        161,
        110,
        99,
        234,
        231,
        72,
        75,
        66,
        65,
        462,
        451,
        330,
        327,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        268,
        257,
        276,
        269,
        400,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        326,
        331,
        450,
        463,
        64,
        67,
        74,
        73,
        230,
        235,
        98,
        111,
        160,
        173,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        45,
        32,
        33,
        55,
        136,
        107,
        334,
        138,
        109,
        500,
        97,
        119,
        210,
        64,
        251,
        71,
        70,
        245,
        74,
        92,
        93,
        469,
        362,
        380,
        381,
        352,
        475,
        359,
        358,
        212,
        321,
        343,
        498,
        331,
        110,
        426,
        333,
        256,
        257,
        279,
        424,
        267,
        328,
        258,
        269,
        299,
        298,
        316,
        317,
        288,
        289,
        291,
        294
      ],
      "E_complement": [
        4,
        16,
        130
      ],
      "Lambda_complement": [
        4,
        16,
        160
      ]
    },
    "(9, (32, 3, 1), (40, 5, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        60,
        37,
        312,
        289,
        110,
        99,
        362,
        359,
        72,
        75,
        66,
        65,
        462,
        451,
        202,
        199,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        140,
        129,
        148,
        141,
        400,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        198,
        203,
        450,
        463,
        64,
        67,
        74,
        73,
        358,
        363,
        98,
        111,
        288,
        301,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        137,
        32,
        33,
        55,
        264,
        207,
        206,
        266,
        109,
        500,
        97,
        119,
        338,
        64,
        379,
        71,
        70,
        373,
        74,
        92,
        93,
        469,
        234,
        252,
        253,
        224,
        475,
        231,
        230,
        340,
        193,
        215,
        498,
        111,
        110,
        426,
        205,
        128,
        129,
        151,
        424,
        139,
        200,
        130,
        41,
        171,
        170,
        188,
        189,
        160,
        161,
        163,
        166
      ],
      "E_complement": [
        4,
        16,
        162
      ],
      "Lambda_complement": [
        4,
        16,
        288
      ]
    },
    "(9, (32, 3, 1), (39, 5, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        316,
        37,
        56,
        289,
        110,
        99,
        362,
        359,
        72,
        75,
        66,
        65,
        462,
        451,
        202,
        199,
        488,
        491,
        482,
        481,
        416,
        419,
        426,
        425,
        392,
        389,
        140,
        129,
        404,
        141,
        144,
        393,
        424,
        427,
        418,
        417,
        480,
        483,
        490,
        489,
        198,
        203,
        450,
        463,
        64,
        67,
        74,
        73,
        358,
        363,
        98,
        111,
        288,
        301,
        36,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        28,
        29,
        43,
        104,
        34,
        137,
        270,
        33,
        131,
        280,
        207,
        206,
        52,
        109,
        484,
        213,
        119,
        322,
        64,
        363,
        71,
        70,
        357,
        74,
        92,
        93,
        453,
        234,
        252,
        253,
        224,
        459,
        231,
        230,
        324,
        117,
        215,
        482,
        111,
        110,
        148,
        205,
        430,
        129,
        35,
        440,
        139,
        200,
        130,
        41,
        171,
        170,
        188,
        189,
        160,
        161,
        163,
        166
      ],
      "E_complement": [
        4,
        16,
        162
      ],
      "Lambda_complement": [
        4,
        16,
        288
      ]
    },
    "(9, (32, 3, 1), (39, 3, 2))": {
      "E": [
        0,
        2,
        11,
        9,
        364,
        69,
        104,
        321,
        90,
        87,
        350,
        339,
        29,
        31,
        22,
        20,
        410,
        407,
        158,
        147,
        477,
        479,
        470,
        468,
        448,
        450,
        459,
        457,
        392,
        389,
        140,
        129,
        420,
        141,
        160,
        393,
        456,
        458,
        451,
        449,
        469,
        471,
        478,
        476,
        146,
        159,
        406,
        411,
        21,
        23,
        30,
        28,
        338,
        351,
        86,
        91,
        320,
        333,
        68,
        73,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        11,
        24,
        46,
        61,
        75,
        74,
        80,
        137,
        268,
        65,
        131,
        314,
        143,
        156,
        102,
        77,
        470,
        165,
        103,
        256,
        2,
        347,
        7,
        6,
        325,
        8,
        62,
        45,
        389,
        200,
        254,
        237,
        194,
        411,
        199,
        198,
        278,
        101,
        167,
        448,
        79,
        92,
        166,
        141,
        460,
        129,
        67,
        506,
        139,
        138,
        144,
        73,
        203,
        216,
        238,
        253,
        192,
        193,
        195,
        196
      ],
      "E_complement": [
        4,
        32,
        194
      ],
      "Lambda_complement": [
        18,
        32,
        320
      ]
    },
    "(9, (32, 3, 1), (41, 3, 2))": {
      "E": [
        0,
        2,
        11,
        9,
        364,
        69,
        104,
        321,
        90,
        87,
        350,
        339,
        29,
        31,
        22,
        20,
        410,
        407,
        158,
        147,
        477,
        479,
        470,
        468,
        448,
        450,
        459,
        457,
        392,
        389,
        140,
        129,
        420,
        141,
        160,
        393,
        456,
        458,
        451,
        449,
        469,
        471,
        478,
        476,
        146,
        159,
        406,
        411,
        21,
        23,
        30,
        28,
        338,
        351,
        86,
        91,
        320,
        333,
        68,
        73,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        11,
        24,
        46,
        61,
        75,
        74,
        80,
        137,
        268,
        65,
        131,
        314,
        315,
        156,
        102,
        77,
        470,
        273,
        103,
        256,
        2,
        347,
        7,
        6,
        325,
        8,
        62,
        45,
        389,
        200,
        254,
        237,
        194,
        411,
        199,
        198,
        278,
        465,
        167,
        448,
        507,
        92,
        166,
        141,
        460,
        129,
        67,
        506,
        139,
        138,
        144,
        73,
        203,
        216,
        238,
        253,
        192,
        193,
        195,
        196
      ],
      "E_complement": [
        4,
        32,
        194
      ],
      "Lambda_complement": [
        18,
        32,
        332
      ]
    },
    "(9, (32, 3, 1), (41, 5, 2))": {
      "E": [
        0,
        2,
        11,
        9,
        108,
        69,
        360,
        321,
        350,
        339,
        90,
        87,
        281,
        283,
        274,
        272,
        158,
        147,
        410,
        407,
        217,
        219,
        210,
        208,
        448,
        450,
        459,
        457,
        392,
        389,
        140,
        129,
        164,
        141,
        416,
        393,
        456,
        458,
        451,
        449,
        209,
        211,
        218,
        216,
        406,
        411,
        146,
        159,
        273,
        275,
        282,
        280,
        86,
        91,
        338,
        351,
        320,
        333,
        68,
        73,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        24,
        62,
        45,
        75,
        74,
        80,
        137,
        128,
        65,
        131,
        266,
        267,
        140,
        118,
        265,
        502,
        289,
        291,
        156,
        16,
        363,
        23,
        22,
        357,
        8,
        46,
        61,
        421,
        200,
        238,
        253,
        208,
        427,
        215,
        214,
        310,
        481,
        483,
        92,
        459,
        76,
        182,
        457,
        64,
        129,
        67,
        458,
        139,
        138,
        144,
        73,
        203,
        216,
        254,
        237,
        192,
        193,
        195,
        198
      ],
      "E_complement": [
        4,
        16,
        32
      ],
      "Lambda_complement": [
        4,
        32,
        336
      ]
    },
    "(9, (32, 3, 1), (40, 3, 2))": {
      "E": [
        0,
        2,
        11,
        9,
        185,
        16,
        232,
        65,
        107,
        118,
        58,
        39,
        121,
        123,
        114,
        112,
        299,
        310,
        378,
        359,
        313,
        315,
        306,
        304,
        320,
        322,
        331,
        329,
        333,
        336,
        284,
        257,
        436,
        285,
        485,
        332,
        328,
        330,
        323,
        321,
        305,
        307,
        314,
        312,
        358,
        379,
        311,
        298,
        113,
        115,
        122,
        120,
        38,
        59,
        119,
        106,
        64,
        93,
        17,
        12,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        28,
        46,
        57,
        95,
        234,
        312,
        265,
        436,
        247,
        259,
        254,
        75,
        116,
        114,
        73,
        306,
        193,
        97,
        428,
        20,
        159,
        19,
        166,
        37,
        188,
        58,
        153,
        369,
        488,
        366,
        461,
        320,
        459,
        327,
        498,
        102,
        405,
        309,
        248,
        287,
        288,
        294,
        285,
        224,
        419,
        87,
        426,
        267,
        446,
        108,
        93,
        351,
        328,
        378,
        365,
        340,
        341,
        343,
        338
      ],
      "E_complement": [
        20,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        48,
        128
      ]
    },
    "(9, (37, 3, 1), (34, 0, 1))": {
      "E": [
        0,
        116,
        125,
        73,
        40,
        92,
        101,
        81,
        272,
        339,
        282,
        281,
        264,
        331,
        306,
        305,
        448,
        387,
        506,
        505,
        472,
        411,
        466,
        465,
        151,
        227,
        218,
        238,
        191,
        203,
        194,
        246,
        128,
        195,
        202,
        201,
        168,
        235,
        210,
        209,
        423,
        467,
        410,
        430,
        447,
        459,
        434,
        390,
        256,
        372,
        269,
        313,
        280,
        364,
        293,
        273,
        96,
        35,
        26,
        25,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        8,
        26,
        59,
        41,
        60,
        61,
        48,
        73,
        247,
        54,
        315,
        318,
        442,
        298,
        304,
        497,
        335,
        310,
        256,
        391,
        259,
        262,
        267,
        281,
        264,
        269,
        443,
        316,
        440,
        445,
        432,
        418,
        435,
        438,
        384,
        389,
        257,
        401,
        503,
        398,
        392,
        329,
        128,
        146,
        135,
        134,
        79,
        142,
        136,
        241,
        187,
        186,
        184,
        189,
        176,
        181,
        179,
        161
      ],
      "E_complement": [
        4,
        51,
        64
      ],
      "Lambda_complement": [
        4,
        19,
        105
      ]
    },
    "(9, (35, 3, 1), (37, 3, 1))": {
      "E": [
        0,
        90,
        26,
        19,
        56,
        49,
        34,
        33,
        160,
        163,
        233,
        179,
        152,
        111,
        70,
        139,
        467,
        393,
        346,
        409,
        440,
        373,
        348,
        427,
        288,
        489,
        314,
        352,
        280,
        283,
        258,
        267,
        256,
        457,
        282,
        320,
        312,
        315,
        290,
        299,
        499,
        425,
        378,
        441,
        358,
        401,
        386,
        335,
        128,
        131,
        201,
        147,
        124,
        177,
        162,
        85,
        32,
        122,
        58,
        51,
        24,
        17,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        10,
        16,
        21,
        50,
        115,
        116,
        49,
        32,
        97,
        127,
        58,
        175,
        238,
        240,
        181,
        189,
        252,
        251,
        190,
        192,
        193,
        219,
        222,
        203,
        202,
        201,
        204,
        427,
        490,
        489,
        428,
        416,
        481,
        507,
        446,
        473,
        472,
        479,
        474,
        459,
        458,
        468,
        465,
        256,
        257,
        287,
        282,
        274,
        275,
        276,
        273,
        303,
        366,
        372,
        305,
        292,
        357,
        358,
        291
      ],
      "E_complement": [
        4,
        10,
        192
      ],
      "Lambda_complement": [
        4,
        24,
        64
      ]
    },
    "(9, (32, 3, 2), (33, 3, 2))": {
      "E": [
        0,
        230,
        10,
        12,
        72,
        91,
        66,
        65,
        208,
        211,
        218,
        201,
        152,
        158,
        146,
        132,
        400,
        403,
        394,
        409,
        477,
        475,
        455,
        465,
        341,
        323,
        447,
        329,
        280,
        267,
        258,
        257,
        256,
        278,
        266,
        268,
        328,
        347,
        322,
        321,
        464,
        467,
        474,
        457,
        408,
        366,
        402,
        388,
        144,
        147,
        138,
        153,
        221,
        219,
        55,
        209,
        85,
        67,
        79,
        73,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        25,
        44,
        9,
        75,
        110,
        108,
        73,
        100,
        101,
        84,
        102,
        203,
        202,
        204,
        201,
        211,
        193,
        195,
        230,
        164,
        129,
        131,
        166,
        175,
        174,
        172,
        158,
        459,
        494,
        492,
        457,
        452,
        362,
        451,
        454,
        271,
        417,
        419,
        422,
        395,
        430,
        428,
        393,
        292,
        257,
        259,
        294,
        416,
        270,
        268,
        265,
        363,
        453,
        364,
        361,
        356,
        321,
        323,
        358
      ],
      "E_complement": [
        4,
        17,
        33
      ],
      "Lambda_complement": [
        4,
        17,
        34
      ]
    },
    "(9, (32, 3, 2), (34, 3, 2))": {
      "E": [
        0,
        230,
        10,
        12,
        72,
        91,
        66,
        65,
        208,
        211,
        218,
        201,
        152,
        158,
        146,
        132,
        400,
        403,
        394,
        409,
        477,
        475,
        455,
        465,
        341,
        323,
        447,
        329,
        280,
        267,
        258,
        257,
        256,
        278,
        266,
        268,
        328,
        347,
        322,
        321,
        464,
        467,
        474,
        457,
        408,
        366,
        402,
        388,
        144,
        147,
        138,
        153,
        221,
        219,
        55,
        209,
        85,
        67,
        79,
        73,
        24,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        25,
        44,
        9,
        75,
        110,
        108,
        73,
        100,
        101,
        84,
        102,
        203,
        202,
        204,
        201,
        211,
        193,
        195,
        230,
        164,
        129,
        131,
        166,
        175,
        174,
        172,
        158,
        426,
        494,
        492,
        263,
        452,
        362,
        451,
        454,
        271,
        417,
        419,
        422,
        395,
        463,
        354,
        393,
        292,
        352,
        461,
        294,
        416,
        270,
        268,
        265,
        363,
        453,
        364,
        361,
        261,
        321,
        323,
        424
      ],
      "E_complement": [
        4,
        17,
        33
      ],
      "Lambda_complement": [
        4,
        17,
        34
      ]
    },
    "(9, (33, 5, 2), (32, 3, 2))": {
      "E": [
        0,
        336,
        313,
        218,
        277,
        460,
        198,
        274,
        452,
        126,
        23,
        451,
        85,
        261,
        210,
        82,
        93,
        269,
        471,
        52,
        193,
        24,
        31,
        459,
        371,
        201,
        206,
        282,
        8,
        344,
        351,
        479,
        5,
        9,
        14,
        10,
        21,
        333,
        79,
        18,
        72,
        272,
        279,
        330,
        268,
        256,
        271,
        267,
        260,
        264,
        263,
        259,
        64,
        280,
        287,
        322,
        29,
        325,
        71,
        26,
        13,
        1,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        9,
        56,
        91,
        106,
        89,
        72,
        80,
        84,
        82,
        118,
        141,
        188,
        175,
        190,
        179,
        183,
        145,
        181,
        195,
        231,
        196,
        229,
        253,
        236,
        223,
        238,
        323,
        359,
        321,
        325,
        328,
        345,
        330,
        379,
        280,
        297,
        282,
        267,
        275,
        306,
        273,
        309,
        462,
        511,
        492,
        509,
        496,
        500,
        503,
        502,
        384,
        420,
        418,
        422,
        446,
        431,
        412,
        429
      ],
      "E_complement": [
        34,
        76,
        145
      ],
      "Lambda_complement": [
        5,
        16,
        32
      ]
    },
    "(9, (33, 5, 2), (33, 0, 2))": {
      "E": [
        0,
        304,
        409,
        346,
        277,
        76,
        326,
        274,
        68,
        190,
        23,
        67,
        53,
        261,
        338,
        50,
        61,
        269,
        87,
        148,
        321,
        24,
        31,
        75,
        435,
        329,
        334,
        282,
        8,
        312,
        319,
        95,
        5,
        9,
        14,
        10,
        21,
        301,
        47,
        18,
        40,
        272,
        279,
        298,
        268,
        256,
        271,
        267,
        260,
        264,
        263,
        259,
        32,
        280,
        287,
        290,
        29,
        293,
        39,
        26,
        13,
        1,
        6,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        26,
        9,
        56,
        123,
        234,
        121,
        104,
        112,
        116,
        114,
        246,
        77,
        220,
        207,
        222,
        211,
        215,
        81,
        213,
        35,
        167,
        36,
        165,
        29,
        172,
        63,
        174,
        291,
        423,
        289,
        293,
        296,
        313,
        298,
        443,
        344,
        457,
        346,
        491,
        339,
        466,
        337,
        469,
        462,
        511,
        492,
        509,
        496,
        500,
        503,
        502,
        256,
        388,
        386,
        390,
        414,
        399,
        284,
        397
      ],
      "E_complement": [
        35,
        80,
        132
      ],
      "Lambda_complement": [
        5,
        16,
        128
      ]
    },
    "(9, (32, 5, 2), (34, 3, 2))": {
      "E": [
        0,
        11,
        14,
        13,
        20,
        31,
        18,
        17,
        88,
        83,
        86,
        85,
        76,
        71,
        74,
        73,
        320,
        331,
        334,
        221,
        340,
        351,
        41,
        337,
        280,
        275,
        278,
        133,
        268,
        263,
        113,
        265,
        256,
        267,
        262,
        149,
        276,
        287,
        282,
        98,
        344,
        339,
        350,
        205,
        332,
        327,
        322,
        58,
        64,
        75,
        70,
        69,
        84,
        95,
        90,
        89,
        24,
        19,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        9,
        22,
        10,
        21,
        48,
        17,
        51,
        18,
        74,
        246,
        73,
        245,
        240,
        241,
        243,
        242,
        96,
        65,
        99,
        66,
        103,
        70,
        100,
        69,
        343,
        342,
        340,
        341,
        336,
        337,
        339,
        338,
        448,
        481,
        451,
        482,
        455,
        472,
        452,
        475,
        416,
        417,
        419,
        418,
        423,
        283,
        420,
        280,
        407,
        438,
        404,
        437,
        400,
        433,
        403,
        434
      ],
      "E_complement": [
        4,
        160,
        304
      ],
      "Lambda_complement": [
        25,
        36,
        128
      ]
    },
    "(9, (33, 3, 2), (35, 3, 2))": {
      "E": [
        0,
        11,
        14,
        13,
        20,
        31,
        18,
        17,
        88,
        83,
        86,
        85,
        76,
        71,
        74,
        73,
        59,
        331,
        334,
        221,
        340,
        351,
        41,
        337,
        99,
        275,
        278,
        133,
        268,
        263,
        113,
        265,
        256,
        112,
        262,
        149,
        276,
        287,
        282,
        98,
        344,
        40,
        350,
        205,
        332,
        327,
        322,
        58,
        64,
        75,
        70,
        69,
        84,
        95,
        90,
        89,
        24,
        19,
        30,
        29,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        9,
        22,
        10,
        21,
        48,
        17,
        51,
        18,
        74,
        246,
        73,
        245,
        240,
        79,
        243,
        76,
        96,
        65,
        99,
        66,
        103,
        70,
        100,
        69,
        343,
        342,
        340,
        341,
        336,
        337,
        339,
        338,
        448,
        481,
        451,
        482,
        455,
        472,
        452,
        475,
        286,
        417,
        285,
        418,
        423,
        283,
        420,
        280,
        407,
        438,
        404,
        437,
        400,
        433,
        403,
        434
      ],
      "E_complement": [
        4,
        160,
        304
      ],
      "Lambda_complement": [
        25,
        36,
        128
      ]
    },
    "(9, (33, 0, 4), (35, 3, 1))": {
      "E": [
        0,
        3,
        114,
        113,
        16,
        19,
        86,
        85,
        224,
        227,
        26,
        25,
        56,
        59,
        246,
        245,
        448,
        451,
        498,
        497,
        464,
        467,
        470,
        469,
        288,
        291,
        410,
        409,
        504,
        507,
        374,
        373,
        456,
        459,
        306,
        305,
        292,
        295,
        490,
        489,
        416,
        419,
        466,
        465,
        388,
        391,
        450,
        449,
        72,
        75,
        242,
        241,
        164,
        167,
        42,
        41,
        32,
        35,
        18,
        17,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        22,
        20,
        17,
        39,
        109,
        159,
        37,
        123,
        49,
        32,
        50,
        175,
        174,
        172,
        230,
        176,
        185,
        240,
        186,
        136,
        137,
        131,
        138,
        44,
        158,
        156,
        157,
        431,
        426,
        439,
        278,
        440,
        445,
        395,
        442,
        411,
        393,
        443,
        449,
        407,
        414,
        471,
        413,
        256,
        330,
        267,
        258,
        348,
        429,
        276,
        293,
        295,
        294,
        292,
        277,
        312,
        305,
        307,
        306
      ],
      "E_complement": [
        12,
        65,
        133
      ],
      "Lambda_complement": [
        4,
        59,
        75
      ]
    },
    "(9, (31, 7, 1), (33, 0, 4))": {
      "E": [
        0,
        3,
        10,
        79,
        232,
        43,
        34,
        33,
        96,
        99,
        106,
        105,
        14,
        75,
        66,
        65,
        320,
        323,
        330,
        329,
        360,
        363,
        189,
        417,
        288,
        252,
        298,
        297,
        264,
        267,
        258,
        257,
        256,
        259,
        332,
        265,
        247,
        299,
        290,
        481,
        352,
        355,
        362,
        182,
        328,
        269,
        322,
        321,
        64,
        67,
        74,
        73,
        168,
        107,
        98,
        97,
        32,
        35,
        42,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        24,
        9,
        43,
        62,
        56,
        41,
        32,
        33,
        35,
        38,
        107,
        234,
        232,
        109,
        112,
        229,
        227,
        114,
        80,
        197,
        195,
        82,
        75,
        202,
        200,
        77,
        491,
        382,
        380,
        493,
        484,
        357,
        355,
        486,
        452,
        325,
        323,
        454,
        459,
        350,
        348,
        461,
        272,
        261,
        263,
        278,
        271,
        270,
        264,
        269,
        303,
        302,
        296,
        301,
        304,
        293,
        295,
        310
      ],
      "E_complement": [
        7,
        16,
        393
      ],
      "Lambda_complement": [
        4,
        16,
        128
      ]
    },
    "(9, (31, 7, 2), (31, 0, 4))": {
      "E": [
        0,
        3,
        6,
        9,
        40,
        43,
        34,
        52,
        224,
        164,
        173,
        233,
        200,
        203,
        194,
        205,
        448,
        451,
        458,
        457,
        488,
        491,
        503,
        481,
        288,
        291,
        298,
        297,
        264,
        267,
        258,
        257,
        256,
        259,
        266,
        265,
        296,
        299,
        290,
        289,
        501,
        483,
        490,
        489,
        456,
        459,
        450,
        449,
        192,
        207,
        202,
        201,
        175,
        235,
        226,
        166,
        32,
        54,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        28,
        29,
        43,
        46,
        60,
        61,
        32,
        33,
        35,
        38,
        127,
        122,
        172,
        173,
        176,
        177,
        119,
        114,
        144,
        145,
        87,
        82,
        95,
        90,
        140,
        141,
        383,
        378,
        444,
        445,
        416,
        417,
        375,
        370,
        384,
        385,
        343,
        338,
        351,
        346,
        412,
        413,
        272,
        273,
        259,
        262,
        267,
        270,
        268,
        269,
        299,
        302,
        300,
        301,
        304,
        305,
        291,
        294
      ],
      "E_complement": [
        12,
        21,
        64
      ],
      "Lambda_complement": [
        4,
        16,
        192
      ]
    },
    "(9, (36, 8, 1), (35, 0, 2))": {
      "E": [
        0,
        3,
        204,
        393,
        424,
        215,
        496,
        33,
        470,
        99,
        490,
        489,
        456,
        459,
        66,
        65,
        6,
        323,
        202,
        201,
        314,
        235,
        354,
        29,
        288,
        291,
        284,
        169,
        136,
        139,
        258,
        257,
        491,
        131,
        138,
        137,
        146,
        171,
        290,
        24,
        236,
        213,
        234,
        233,
        328,
        203,
        322,
        205,
        64,
        451,
        289,
        457,
        488,
        210,
        88,
        97,
        32,
        35,
        38,
        31,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        14,
        24,
        29,
        63,
        62,
        60,
        57,
        48,
        49,
        39,
        34,
        123,
        230,
        108,
        245,
        248,
        101,
        251,
        98,
        220,
        65,
        203,
        82,
        95,
        194,
        92,
        197,
        511,
        510,
        492,
        489,
        496,
        497,
        503,
        498,
        448,
        449,
        467,
        470,
        463,
        462,
        456,
        461,
        404,
        265,
        403,
        266,
        279,
        394,
        260,
        413,
        307,
        430,
        308,
        429,
        432,
        301,
        419,
        314
      ],
      "E_complement": [
        12,
        54,
        384
      ],
      "Lambda_complement": [
        4,
        16,
        129
      ]
    },
    "(9, (36, 3, 1), (35, 3, 1))": {
      "E": [
        0,
        131,
        38,
        37,
        172,
        175,
        42,
        169,
        104,
        107,
        158,
        77,
        228,
        103,
        226,
        177,
        448,
        323,
        486,
        485,
        332,
        335,
        458,
        329,
        424,
        427,
        345,
        397,
        260,
        391,
        258,
        342,
        384,
        259,
        369,
        293,
        428,
        431,
        426,
        382,
        360,
        363,
        334,
        461,
        356,
        487,
        482,
        481,
        64,
        195,
        182,
        229,
        76,
        79,
        74,
        153,
        168,
        171,
        142,
        13,
        132,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        6,
        4,
        5,
        15,
        30,
        12,
        33,
        24,
        9,
        27,
        54,
        95,
        114,
        92,
        77,
        128,
        101,
        75,
        130,
        80,
        137,
        155,
        82,
        87,
        86,
        84,
        85,
        351,
        357,
        348,
        333,
        328,
        370,
        331,
        346,
        336,
        337,
        339,
        338,
        343,
        342,
        340,
        341,
        256,
        257,
        259,
        258,
        479,
        262,
        260,
        461,
        271,
        470,
        468,
        310,
        280,
        265,
        283,
        289
      ],
      "E_complement": [
        8,
        19,
        387
      ],
      "Lambda_complement": [
        16,
        43,
        193
      ]
    },
    "(9, (36, 3, 1), (36, 3, 1))": {
      "E": [
        0,
        15,
        70,
        68,
        85,
        87,
        94,
        81,
        221,
        223,
        59,
        153,
        200,
        199,
        206,
        97,
        384,
        399,
        454,
        452,
        405,
        407,
        414,
        401,
        349,
        351,
        444,
        281,
        264,
        263,
        270,
        422,
        256,
        271,
        481,
        329,
        344,
        346,
        350,
        507,
        464,
        466,
        406,
        409,
        456,
        455,
        451,
        449,
        128,
        143,
        102,
        201,
        152,
        154,
        158,
        60,
        80,
        82,
        22,
        25,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        8,
        10,
        13,
        31,
        56,
        26,
        65,
        54,
        17,
        53,
        104,
        191,
        228,
        186,
        157,
        318,
        205,
        147,
        316,
        166,
        297,
        267,
        164,
        175,
        168,
        170,
        173,
        447,
        461,
        442,
        411,
        406,
        484,
        403,
        436,
        422,
        417,
        419,
        420,
        431,
        430,
        426,
        429,
        262,
        257,
        259,
        260,
        135,
        264,
        266,
        165,
        287,
        144,
        146,
        360,
        310,
        273,
        307,
        321
      ],
      "E_complement": [
        10,
        36,
        211
      ],
      "Lambda_complement": [
        6,
        32,
        83
      ]
    },
    "(9, (36, 3, 1), (37, 0, 1))": {
      "E": [
        0,
        15,
        70,
        68,
        85,
        87,
        94,
        81,
        221,
        223,
        59,
        153,
        200,
        199,
        206,
        97,
        384,
        399,
        454,
        452,
        405,
        407,
        414,
        401,
        349,
        351,
        444,
        281,
        264,
        263,
        270,
        422,
        256,
        271,
        481,
        329,
        344,
        346,
        350,
        507,
        464,
        466,
        406,
        409,
        456,
        455,
        451,
        449,
        128,
        143,
        102,
        201,
        152,
        154,
        158,
        60,
        80,
        82,
        22,
        25,
        8,
        7,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        8,
        10,
        13,
        31,
        56,
        26,
        65,
        54,
        17,
        53,
        104,
        153,
        228,
        186,
        157,
        318,
        205,
        147,
        316,
        166,
        297,
        267,
        164,
        175,
        168,
        140,
        173,
        447,
        461,
        442,
        411,
        406,
        484,
        403,
        436,
        422,
        417,
        419,
        420,
        431,
        430,
        426,
        429,
        262,
        257,
        259,
        290,
        135,
        264,
        266,
        165,
        287,
        144,
        146,
        360,
        310,
        311,
        307,
        321
      ],
      "E_complement": [
        10,
        36,
        211
      ],
      "Lambda_complement": [
        6,
        32,
        83
      ]
    },
    "(9, (32, 3, 1), (34, 3, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        104,
        107,
        98,
        506,
        32,
        35,
        42,
        434,
        167,
        292,
        173,
        302,
        448,
        451,
        81,
        457,
        424,
        427,
        418,
        417,
        389,
        390,
        399,
        396,
        392,
        395,
        25,
        385,
        384,
        387,
        394,
        393,
        488,
        301,
        482,
        481,
        416,
        419,
        426,
        425,
        295,
        164,
        491,
        174,
        64,
        67,
        74,
        5,
        40,
        43,
        34,
        33,
        73,
        6,
        15,
        12,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        12,
        25,
        43,
        58,
        40,
        61,
        48,
        53,
        55,
        50,
        79,
        74,
        72,
        77,
        84,
        69,
        87,
        66,
        116,
        97,
        115,
        102,
        127,
        126,
        124,
        121,
        207,
        202,
        328,
        333,
        192,
        213,
        327,
        338,
        228,
        241,
        355,
        374,
        251,
        254,
        380,
        377,
        132,
        129,
        259,
        262,
        155,
        142,
        284,
        265,
        191,
        170,
        312,
        301,
        176,
        181,
        311,
        306
      ],
      "E_complement": [
        20,
        108,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    "(9, (32, 3, 1), (35, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        104,
        107,
        98,
        506,
        64,
        67,
        74,
        466,
        199,
        324,
        205,
        334,
        416,
        419,
        49,
        425,
        456,
        459,
        450,
        449,
        389,
        390,
        399,
        396,
        392,
        395,
        25,
        385,
        384,
        387,
        394,
        393,
        488,
        333,
        482,
        481,
        448,
        451,
        458,
        457,
        327,
        196,
        491,
        206,
        32,
        35,
        42,
        5,
        72,
        75,
        66,
        65,
        41,
        6,
        15,
        12,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        12,
        41,
        75,
        90,
        72,
        93,
        80,
        85,
        87,
        98,
        47,
        42,
        40,
        29,
        52,
        37,
        55,
        34,
        116,
        97,
        115,
        86,
        127,
        126,
        124,
        121,
        175,
        170,
        296,
        301,
        160,
        181,
        295,
        306,
        228,
        241,
        355,
        374,
        251,
        254,
        380,
        377,
        132,
        129,
        259,
        262,
        155,
        142,
        284,
        265,
        223,
        202,
        344,
        333,
        208,
        213,
        343,
        338
      ],
      "E_complement": [
        20,
        108,
        128
      ],
      "Lambda_complement": [
        4,
        16,
        384
      ]
    },
    "(9, (34, 0, 1), (37, 3, 1))": {
      "E": [
        0,
        27,
        134,
        121,
        40,
        215,
        42,
        49,
        208,
        171,
        178,
        201,
        152,
        227,
        250,
        129,
        480,
        411,
        386,
        409,
        424,
        435,
        458,
        433,
        336,
        299,
        333,
        329,
        280,
        284,
        378,
        257,
        352,
        347,
        258,
        377,
        296,
        339,
        330,
        369,
        432,
        491,
        434,
        438,
        487,
        483,
        410,
        449,
        138,
        155,
        130,
        125,
        44,
        211,
        160,
        177,
        58,
        43,
        50,
        41,
        24,
        3,
        16,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        12,
        10,
        11,
        17,
        35,
        106,
        92,
        83,
        101,
        40,
        26,
        145,
        148,
        150,
        151,
        156,
        157,
        155,
        158,
        179,
        133,
        204,
        254,
        245,
        199,
        138,
        188,
        401,
        423,
        406,
        420,
        431,
        413,
        424,
        414,
        384,
        389,
        511,
        510,
        501,
        500,
        394,
        399,
        307,
        257,
        304,
        262,
        265,
        319,
        266,
        312,
        273,
        272,
        362,
        367,
        352,
        357,
        283,
        282
      ],
      "E_complement": [
        9,
        21,
        99
      ],
      "Lambda_complement": [
        4,
        48,
        67
      ]
    },
    "(9, (34, 0, 2), (35, 0, 2))": {
      "E": [
        0,
        72,
        26,
        76,
        67,
        11,
        18,
        121,
        187,
        243,
        308,
        233,
        248,
        176,
        98,
        225,
        352,
        246,
        378,
        273,
        291,
        363,
        370,
        369,
        398,
        403,
        266,
        393,
        408,
        464,
        386,
        385,
        384,
        456,
        410,
        409,
        451,
        395,
        455,
        505,
        315,
        371,
        362,
        361,
        376,
        304,
        482,
        191,
        224,
        168,
        241,
        145,
        381,
        235,
        242,
        250,
        91,
        24,
        138,
        9,
        19,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        14,
        11,
        13,
        23,
        21,
        20,
        18,
        24,
        25,
        31,
        26,
        55,
        86,
        52,
        81,
        92,
        57,
        91,
        58,
        32,
        69,
        35,
        66,
        79,
        46,
        72,
        45,
        151,
        246,
        144,
        245,
        344,
        317,
        347,
        314,
        132,
        225,
        131,
        226,
        335,
        302,
        332,
        297,
        260,
        353,
        259,
        354,
        207,
        174,
        204,
        169,
        279,
        374,
        272,
        373,
        216,
        189,
        219,
        186
      ],
      "E_complement": [
        6,
        32,
        83
      ],
      "Lambda_complement": [
        4,
        96,
        392
      ]
    },
    "(9, (34, 0, 2), (37, 3, 1))": {
      "E": [
        0,
        40,
        26,
        44,
        35,
        11,
        18,
        121,
        219,
        243,
        340,
        233,
        248,
        208,
        98,
        225,
        352,
        246,
        378,
        273,
        323,
        363,
        370,
        369,
        398,
        403,
        266,
        393,
        408,
        432,
        386,
        385,
        384,
        424,
        410,
        409,
        419,
        395,
        423,
        505,
        347,
        371,
        362,
        361,
        376,
        336,
        482,
        223,
        224,
        200,
        241,
        145,
        381,
        235,
        242,
        250,
        59,
        24,
        138,
        9,
        19,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        12,
        14,
        11,
        13,
        23,
        21,
        20,
        18,
        24,
        25,
        31,
        26,
        52,
        54,
        55,
        49,
        60,
        89,
        59,
        90,
        64,
        37,
        67,
        34,
        47,
        45,
        40,
        46,
        151,
        246,
        144,
        245,
        312,
        349,
        315,
        346,
        132,
        225,
        131,
        226,
        303,
        334,
        300,
        329,
        260,
        353,
        259,
        354,
        175,
        206,
        172,
        201,
        279,
        374,
        272,
        373,
        184,
        221,
        187,
        218
      ],
      "E_complement": [
        6,
        51,
        64
      ],
      "Lambda_complement": [
        4,
        96,
        392
      ]
    },
    "(9, (37, 5, 2), (35, 0, 2))": {
      "E": [
        0,
        264,
        361,
        364,
        34,
        482,
        449,
        36,
        507,
        266,
        477,
        300,
        485,
        418,
        385,
        388,
        463,
        42,
        44,
        492,
        359,
        354,
        14,
        262,
        399,
        394,
        491,
        428,
        467,
        290,
        501,
        260,
        238,
        190,
        43,
        152,
        231,
        258,
        289,
        196,
        15,
        10,
        41,
        9,
        167,
        3,
        129,
        393,
        303,
        202,
        233,
        268,
        37,
        150,
        224,
        176,
        143,
        391,
        169,
        13,
        39,
        7,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        30,
        32,
        49,
        106,
        107,
        111,
        105,
        117,
        99,
        90,
        75,
        162,
        180,
        157,
        140,
        189,
        188,
        168,
        174,
        223,
        201,
        231,
        246,
        215,
        214,
        197,
        195,
        256,
        257,
        319,
        313,
        293,
        307,
        304,
        289,
        362,
        363,
        338,
        340,
        344,
        334,
        330,
        347,
        399,
        409,
        397,
        412,
        445,
        444,
        405,
        403,
        498,
        484,
        503,
        486,
        471,
        470,
        504,
        510
      ],
      "E_complement": [
        20,
        66,
        132
      ],
      "Lambda_complement": [
        7,
        16,
        42
      ]
    },
    "(9, (32, 3, 2), (34, 3, 1))": {
      "E": [
        0,
        434,
        497,
        56,
        183,
        214,
        445,
        476,
        451,
        205,
        201,
        168,
        500,
        397,
        5,
        460,
        179,
        210,
        441,
        472,
        127,
        438,
        122,
        60,
        395,
        66,
        398,
        456,
        455,
        109,
        418,
        172,
        83,
        50,
        345,
        87,
        439,
        126,
        61,
        399,
        67,
        394,
        457,
        123,
        295,
        326,
        486,
        76,
        435,
        501,
        57,
        496,
        312,
        54,
        349,
        316,
        291,
        322,
        41,
        72,
        71,
        1,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        15,
        12,
        7,
        26,
        17,
        18,
        25,
        20,
        21,
        22,
        23,
        47,
        68,
        71,
        44,
        43,
        74,
        248,
        40,
        53,
        84,
        87,
        54,
        59,
        225,
        83,
        56,
        291,
        403,
        289,
        288,
        301,
        294,
        293,
        302,
        307,
        312,
        394,
        304,
        311,
        310,
        309,
        308,
        358,
        269,
        270,
        357,
        360,
        265,
        266,
        363,
        374,
        279,
        276,
        373,
        370,
        281,
        282,
        369
      ],
      "E_complement": [
        8,
        35,
        128
      ],
      "Lambda_complement": [
        9,
        96,
        161
      ]
    },
    "(9, (38, 6, 1), (32, 3, 2))": {
      "E": [
        0,
        258,
        267,
        9,
        72,
        261,
        268,
        25,
        154,
        471,
        478,
        147,
        157,
        371,
        406,
        148,
        128,
        130,
        139,
        137,
        200,
        133,
        47,
        193,
        26,
        87,
        6,
        255,
        29,
        188,
        22,
        20,
        277,
        180,
        30,
        284,
        274,
        95,
        14,
        503,
        448,
        141,
        39,
        457,
        392,
        138,
        131,
        385,
        149,
        123,
        158,
        156,
        146,
        223,
        214,
        155,
        64,
        13,
        4,
        17,
        8,
        10,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        11,
        24,
        46,
        61,
        95,
        142,
        122,
        105,
        116,
        440,
        119,
        112,
        255,
        236,
        218,
        201,
        242,
        245,
        133,
        240,
        134,
        129,
        241,
        132,
        171,
        373,
        76,
        157,
        79,
        92,
        106,
        187,
        118,
        113,
        115,
        114,
        2,
        5,
        7,
        6,
        27,
        8,
        499,
        45,
        130,
        247,
        135,
        128,
        121,
        168,
        158,
        141,
        239,
        252,
        202,
        217,
        246,
        131,
        318,
        244
      ],
      "E_complement": [
        48,
        71,
        279
      ],
      "Lambda_complement": [
        17,
        32,
        256
      ]
    },
    "(9, (36, 3, 2), (33, 0, 2))": {
      "E": [
        0,
        5,
        370,
        375,
        39,
        34,
        33,
        36,
        143,
        138,
        189,
        184,
        488,
        493,
        174,
        171,
        384,
        389,
        425,
        428,
        423,
        418,
        405,
        400,
        271,
        266,
        265,
        268,
        263,
        258,
        282,
        287,
        69,
        64,
        297,
        300,
        275,
        278,
        270,
        267,
        416,
        421,
        393,
        396,
        435,
        438,
        235,
        238,
        155,
        158,
        169,
        172,
        167,
        162,
        142,
        139,
        20,
        17,
        9,
        12,
        7,
        2,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        30,
        10,
        11,
        48,
        38,
        101,
        51,
        111,
        57,
        58,
        145,
        240,
        166,
        165,
        179,
        175,
        169,
        250,
        172,
        151,
        60,
        149,
        148,
        159,
        158,
        157,
        139,
        432,
        502,
        485,
        499,
        495,
        505,
        442,
        492,
        471,
        449,
        469,
        468,
        479,
        355,
        477,
        459,
        320,
        321,
        322,
        340,
        328,
        350,
        330,
        347,
        368,
        358,
        293,
        462,
        303,
        377,
        378,
        364
      ],
      "E_complement": [
        10,
        49,
        82
      ],
      "Lambda_complement": [
        7,
        16,
        64
      ]
    },
    "(9, (36, 3, 2), (34, 3, 1))": {
      "E": [
        0,
        33,
        498,
        467,
        94,
        127,
        125,
        92,
        59,
        26,
        73,
        104,
        485,
        452,
        70,
        103,
        285,
        316,
        325,
        356,
        323,
        354,
        305,
        272,
        294,
        263,
        261,
        292,
        259,
        290,
        266,
        299,
        161,
        128,
        344,
        377,
        271,
        302,
        262,
        295,
        320,
        353,
        280,
        313,
        335,
        366,
        231,
        198,
        55,
        22,
        69,
        100,
        67,
        98,
        27,
        58,
        12,
        45,
        5,
        36,
        3,
        34,
        32,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        12,
        19,
        14,
        32,
        88,
        71,
        235,
        116,
        229,
        122,
        86,
        102,
        136,
        23,
        59,
        36,
        53,
        50,
        134,
        54,
        97,
        81,
        99,
        77,
        109,
        67,
        111,
        112,
        264,
        399,
        443,
        395,
        437,
        426,
        262,
        409,
        481,
        510,
        483,
        461,
        493,
        492,
        495,
        496,
        384,
        430,
        386,
        413,
        396,
        444,
        398,
        440,
        472,
        455,
        363,
        475,
        357,
        506,
        470,
        457
      ],
      "E_complement": [
        7,
        81,
        137
      ],
      "Lambda_complement": [
        6,
        24,
        161
      ]
    },
    "(9, (36, 3, 2), (35, 0, 1))": {
      "E": [
        0,
        33,
        418,
        387,
        142,
        175,
        173,
        140,
        107,
        74,
        201,
        232,
        485,
        452,
        198,
        231,
        349,
        380,
        469,
        500,
        467,
        498,
        369,
        336,
        310,
        279,
        277,
        308,
        275,
        306,
        282,
        315,
        49,
        16,
        408,
        441,
        287,
        318,
        278,
        311,
        464,
        497,
        344,
        377,
        479,
        510,
        247,
        214,
        103,
        70,
        197,
        228,
        195,
        226,
        75,
        106,
        12,
        45,
        5,
        36,
        3,
        34,
        32,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        12,
        17,
        14,
        32,
        72,
        135,
        443,
        100,
        437,
        106,
        70,
        166,
        280,
        199,
        235,
        246,
        229,
        226,
        278,
        230,
        161,
        65,
        163,
        141,
        173,
        131,
        175,
        96,
        264,
        31,
        251,
        27,
        245,
        58,
        262,
        11,
        177,
        126,
        179,
        157,
        189,
        188,
        191,
        112,
        16,
        236,
        18,
        221,
        28,
        252,
        30,
        248,
        88,
        151,
        427,
        91,
        421,
        122,
        86,
        153
      ],
      "E_complement": [
        7,
        25,
        129
      ],
      "Lambda_complement": [
        6,
        41,
        322
      ]
    },
    "(9, (34, 3, 1), (36, 3, 2))": {
      "E": [
        0,
        347,
        382,
        23,
        432,
        411,
        206,
        497,
        12,
        15,
        4,
        77,
        202,
        131,
        194,
        141,
        182,
        255,
        190,
        149,
        112,
        281,
        120,
        85,
        460,
        387,
        178,
        397,
        124,
        323,
        258,
        257,
        118,
        341,
        126,
        25,
        176,
        179,
        184,
        217,
        268,
        271,
        114,
        333,
        188,
        463,
        450,
        449,
        192,
        471,
        446,
        445,
        368,
        279,
        14,
        91,
        204,
        207,
        196,
        193,
        10,
        67,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        4,
        5,
        11,
        10,
        16,
        17,
        47,
        46,
        40,
        41,
        27,
        26,
        67,
        66,
        139,
        138,
        71,
        70,
        120,
        121,
        83,
        82,
        92,
        93,
        144,
        145,
        104,
        105,
        350,
        351,
        427,
        426,
        343,
        342,
        431,
        430,
        436,
        437,
        380,
        381,
        384,
        385,
        325,
        324,
        471,
        470,
        488,
        489,
        292,
        293,
        492,
        493,
        455,
        454,
        319,
        318,
        499,
        498,
        508,
        509
      ],
      "E_complement": [
        16,
        34,
        260
      ],
      "Lambda_complement": [
        12,
        48,
        198
      ]
    },
    "(9, (35, 3, 1), (36, 3, 1))": {
      "E": [
        0,
        17,
        59,
        42,
        72,
        84,
        94,
        79,
        192,
        209,
        219,
        199,
        133,
        153,
        190,
        162,
        384,
        346,
        349,
        394,
        456,
        468,
        478,
        463,
        395,
        337,
        345,
        396,
        261,
        278,
        286,
        271,
        301,
        316,
        281,
        263,
        328,
        347,
        339,
        335,
        448,
        476,
        470,
        455,
        421,
        441,
        414,
        386,
        141,
        145,
        150,
        135,
        213,
        217,
        211,
        210,
        64,
        92,
        86,
        71,
        8,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        14,
        28,
        44,
        11,
        78,
        73,
        121,
        75,
        64,
        103,
        100,
        69,
        206,
        252,
        204,
        203,
        192,
        210,
        342,
        197,
        128,
        307,
        183,
        133,
        142,
        169,
        153,
        139,
        462,
        476,
        460,
        491,
        480,
        466,
        450,
        502,
        403,
        391,
        407,
        389,
        398,
        393,
        409,
        427,
        180,
        274,
        258,
        293,
        302,
        284,
        268,
        267,
        366,
        329,
        345,
        331,
        320,
        327,
        343,
        209
      ],
      "E_complement": [
        5,
        24,
        169
      ],
      "Lambda_complement": [
        6,
        19,
        32
      ]
    },
    "(9, (37, 6, 1), (35, 0, 2))": {
      "E": [
        0,
        77,
        10,
        45,
        104,
        25,
        98,
        381,
        236,
        511,
        234,
        501,
        136,
        175,
        130,
        207,
        154,
        159,
        144,
        149,
        134,
        247,
        88,
        253,
        218,
        355,
        362,
        357,
        368,
        23,
        378,
        29,
        256,
        31,
        176,
        379,
        360,
        119,
        354,
        125,
        480,
        255,
        490,
        245,
        50,
        151,
        398,
        157,
        128,
        415,
        484,
        405,
        498,
        165,
        504,
        197,
        24,
        71,
        18,
        39,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        15,
        11,
        29,
        28,
        47,
        46,
        44,
        40,
        64,
        68,
        82,
        83,
        175,
        174,
        201,
        205,
        197,
        193,
        178,
        179,
        224,
        225,
        134,
        130,
        234,
        238,
        157,
        156,
        447,
        443,
        429,
        428,
        464,
        465,
        467,
        471,
        496,
        500,
        482,
        483,
        511,
        510,
        508,
        504,
        277,
        273,
        354,
        355,
        287,
        286,
        377,
        381,
        314,
        318,
        333,
        332,
        336,
        337,
        310,
        306
      ],
      "E_complement": [
        12,
        34,
        278
      ],
      "Lambda_complement": [
        5,
        16,
        96
      ]
    },
    "(8, (29, 3, 2), (31, 3, 2))": {
      "E": [
        0,
        145,
        146,
        3,
        151,
        141,
        142,
        148,
        160,
        186,
        185,
        163,
        188,
        45,
        46,
        191,
        100,
        126,
        125,
        103,
        120,
        233,
        234,
        123,
        196,
        85,
        86,
        199,
        83,
        73,
        74,
        80,
        203,
        209,
        210,
        200,
        92,
        205,
        206,
        95,
        115,
        113,
        114,
        112,
        252,
        230,
        229,
        255,
        36,
        181,
        182,
        39,
        56,
        34,
        33,
        59,
        15,
        21,
        22,
        12,
        11,
        9,
        10,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        8,
        18,
        17,
        11,
        44,
        73,
        154,
        47,
        144,
        138,
        137,
        147,
        12,
        22,
        197,
        15,
        176,
        183,
        6,
        179,
        148,
        142,
        141,
        35,
        40,
        157,
        158,
        43,
        76,
        249,
        250,
        79,
        240,
        234,
        233,
        71,
        212,
        97,
        98,
        101,
        104,
        114,
        161,
        107,
        244,
        238,
        237,
        247,
        72,
        45,
        254,
        75,
        108,
        118,
        117,
        111,
        100,
        215,
        102,
        211
      ],
      "E_complement": [
        16,
        128
      ],
      "Lambda_complement": [
        21,
        175
      ]
    },
    "(9, (34, 3, 1), (39, 6, 1))": {
      "E": [
        0,
        331,
        320,
        43,
        325,
        295,
        268,
        334,
        378,
        280,
        307,
        369,
        278,
        93,
        86,
        317,
        254,
        188,
        151,
        245,
        178,
        473,
        466,
        153,
        420,
        207,
        196,
        399,
        193,
        131,
        168,
        202,
        393,
        459,
        480,
        386,
        236,
        391,
        396,
        199,
        155,
        145,
        154,
        176,
        438,
        500,
        479,
        445,
        94,
        277,
        286,
        117,
        50,
        80,
        123,
        57,
        13,
        111,
        68,
        6,
        41,
        3,
        8,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        10,
        24,
        43,
        67,
        30,
        139,
        274,
        45,
        217,
        322,
        267,
        144,
        14,
        28,
        389,
        230,
        201,
        269,
        76,
        128,
        340,
        268,
        271,
        89,
        26,
        351,
        439,
        83,
        142,
        362,
        386,
        199,
        448,
        408,
        411,
        205,
        93,
        145,
        216,
        149,
        59,
        136,
        273,
        211,
        77,
        470,
        415,
        4,
        240,
        31,
        390,
        195,
        158,
        246,
        197,
        215,
        148,
        20,
        150,
        409
      ],
      "E_complement": [
        7,
        17,
        489
      ],
      "Lambda_complement": [
        9,
        117,
        305
      ]
    },
    "(9, (39, 3, 1), (33, 3, 1))": {
      "E": [
        0,
        198,
        248,
        62,
        72,
        256,
        460,
        65,
        503,
        500,
        458,
        489,
        424,
        455,
        386,
        319,
        128,
        102,
        111,
        137,
        232,
        325,
        446,
        214,
        320,
        323,
        330,
        361,
        385,
        284,
        366,
        289,
        75,
        291,
        266,
        167,
        397,
        363,
        373,
        403,
        140,
        195,
        116,
        233,
        191,
        156,
        162,
        161,
        46,
        419,
        445,
        245,
        269,
        459,
        482,
        292,
        119,
        202,
        74,
        37,
        40,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        28,
        35,
        75,
        116,
        72,
        93,
        64,
        69,
        87,
        70,
        203,
        222,
        200,
        217,
        212,
        197,
        195,
        198,
        128,
        133,
        131,
        130,
        159,
        142,
        136,
        141,
        351,
        346,
        328,
        345,
        340,
        341,
        343,
        338,
        276,
        273,
        259,
        274,
        287,
        270,
        284,
        265,
        384,
        401,
        407,
        402,
        415,
        394,
        434,
        397,
        485,
        474,
        476,
        473,
        468,
        465,
        471,
        470
      ],
      "E_complement": [
        4,
        19,
        171
      ],
      "Lambda_complement": [
        4,
        16,
        42
      ]
    },
    "(9, (35, 3, 1), (37, 0, 2))": {
      "E": [
        0,
        82,
        251,
        200,
        245,
        198,
        14,
        193,
        155,
        190,
        156,
        83,
        163,
        93,
        149,
        176,
        347,
        382,
        379,
        484,
        373,
        375,
        341,
        368,
        298,
        318,
        301,
        264,
        291,
        262,
        277,
        304,
        490,
        510,
        310,
        456,
        312,
        454,
        377,
        496,
        397,
        357,
        429,
        392,
        419,
        439,
        387,
        363,
        91,
        126,
        92,
        72,
        207,
        70,
        85,
        112,
        13,
        62,
        45,
        8,
        35,
        6,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        19,
        33,
        58,
        64,
        65,
        116,
        114,
        100,
        120,
        124,
        103,
        157,
        155,
        152,
        153,
        149,
        142,
        188,
        160,
        221,
        219,
        238,
        239,
        254,
        229,
        225,
        253,
        391,
        411,
        425,
        434,
        446,
        447,
        444,
        442,
        474,
        454,
        450,
        473,
        456,
        457,
        508,
        506,
        285,
        262,
        308,
        296,
        291,
        293,
        294,
        295,
        320,
        347,
        351,
        323,
        341,
        339,
        358,
        359
      ],
      "E_complement": [
        4,
        49,
        209
      ],
      "Lambda_complement": [
        7,
        25,
        40
      ]
    },
    "(9, (32, 6, 1), (36, 0, 2))": {
      "E": [
        0,
        52,
        10,
        9,
        40,
        43,
        34,
        22,
        71,
        115,
        73,
        121,
        88,
        91,
        101,
        81,
        224,
        227,
        330,
        233,
        255,
        203,
        194,
        193,
        144,
        147,
        154,
        313,
        184,
        191,
        178,
        177,
        272,
        179,
        186,
        185,
        152,
        155,
        165,
        145,
        192,
        355,
        202,
        250,
        232,
        235,
        226,
        214,
        80,
        83,
        90,
        110,
        120,
        76,
        114,
        113,
        32,
        35,
        29,
        41,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        19,
        8,
        35,
        123,
        170,
        376,
        381,
        112,
        322,
        371,
        162,
        315,
        196,
        312,
        244,
        304,
        225,
        307,
        230,
        64,
        69,
        323,
        421,
        75,
        410,
        328,
        77,
        367,
        362,
        143,
        105,
        176,
        353,
        359,
        98,
        494,
        17,
        478,
        18,
        459,
        26,
        460,
        25,
        384,
        337,
        87,
        82,
        104,
        346,
        392,
        89,
        299,
        298,
        300,
        297,
        313,
        289,
        265,
        290
      ],
      "E_complement": [
        4,
        51,
        393
      ],
      "Lambda_complement": [
        4,
        42,
        144
      ]
    },
    "(9, (35, 0, 2), (33, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        48,
        43,
        58,
        33,
        184,
        163,
        178,
        169,
        144,
        147,
        154,
        153,
        384,
        387,
        261,
        262,
        319,
        292,
        442,
        417,
        216,
        195,
        93,
        70,
        127,
        124,
        250,
        249,
        280,
        283,
        413,
        414,
        447,
        420,
        314,
        289,
        88,
        67,
        221,
        198,
        231,
        228,
        98,
        97,
        152,
        155,
        146,
        145,
        176,
        171,
        186,
        161,
        56,
        35,
        50,
        41,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        10,
        26,
        9,
        34,
        106,
        122,
        105,
        121,
        96,
        101,
        99,
        89,
        187,
        190,
        131,
        189,
        160,
        161,
        167,
        162,
        196,
        193,
        248,
        194,
        219,
        222,
        216,
        221,
        507,
        491,
        451,
        488,
        480,
        481,
        487,
        482,
        388,
        385,
        440,
        386,
        411,
        395,
        408,
        392,
        320,
        321,
        323,
        326,
        351,
        346,
        348,
        354,
        319,
        314,
        316,
        313,
        288,
        293,
        291,
        281
      ],
      "E_complement": [
        4,
        16,
        353
      ],
      "Lambda_complement": [
        4,
        17,
        42
      ]
    },
    "(9, (31, 5, 1), (32, 3, 2))": {
      "E": [
        0,
        143,
        134,
        137,
        168,
        167,
        46,
        161,
        224,
        111,
        230,
        233,
        66,
        199,
        206,
        65,
        448,
        335,
        326,
        273,
        360,
        359,
        494,
        353,
        288,
        431,
        294,
        297,
        264,
        263,
        270,
        339,
        384,
        343,
        390,
        393,
        424,
        423,
        430,
        289,
        352,
        495,
        486,
        489,
        456,
        277,
        334,
        449,
        64,
        207,
        70,
        73,
        104,
        103,
        110,
        225,
        160,
        47,
        38,
        41,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        28,
        27,
        47,
        46,
        60,
        59,
        32,
        33,
        35,
        36,
        105,
        110,
        106,
        130,
        118,
        152,
        101,
        100,
        86,
        81,
        69,
        68,
        73,
        78,
        74,
        75,
        367,
        360,
        362,
        363,
        368,
        375,
        357,
        356,
        336,
        343,
        325,
        324,
        335,
        328,
        330,
        331,
        256,
        257,
        261,
        258,
        271,
        270,
        282,
        285,
        303,
        302,
        467,
        317,
        457,
        289,
        293,
        290
      ],
      "E_complement": [
        10,
        16,
        128
      ],
      "Lambda_complement": [
        6,
        16,
        227
      ]
    },
    "(9, (31, 5, 1), (34, 3, 2))": {
      "E": [
        0,
        143,
        134,
        137,
        168,
        167,
        46,
        161,
        96,
        239,
        102,
        105,
        194,
        71,
        78,
        193,
        448,
        335,
        326,
        17,
        360,
        359,
        494,
        353,
        416,
        303,
        422,
        425,
        392,
        391,
        398,
        211,
        256,
        215,
        262,
        265,
        296,
        295,
        302,
        417,
        352,
        495,
        486,
        489,
        456,
        21,
        334,
        449,
        192,
        79,
        198,
        201,
        232,
        231,
        238,
        97,
        160,
        47,
        38,
        41,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        28,
        27,
        47,
        46,
        60,
        59,
        32,
        33,
        35,
        36,
        105,
        134,
        106,
        450,
        118,
        472,
        101,
        140,
        86,
        81,
        69,
        68,
        73,
        78,
        74,
        75,
        383,
        376,
        378,
        379,
        352,
        359,
        373,
        372,
        320,
        327,
        341,
        340,
        351,
        344,
        346,
        347,
        272,
        273,
        277,
        274,
        287,
        286,
        266,
        269,
        471,
        318,
        131,
        301,
        153,
        305,
        477,
        306
      ],
      "E_complement": [
        10,
        83,
        261
      ],
      "Lambda_complement": [
        6,
        16,
        225
      ]
    },
    "(9, (36, 5, 1), (32, 3, 2))": {
      "E": [
        0,
        183,
        190,
        177,
        168,
        100,
        22,
        153,
        352,
        495,
        350,
        337,
        506,
        383,
        374,
        505,
        192,
        79,
        126,
        201,
        104,
        103,
        21,
        89,
        416,
        303,
        414,
        401,
        392,
        391,
        438,
        307,
        256,
        311,
        318,
        305,
        491,
        295,
        278,
        409,
        96,
        239,
        222,
        209,
        200,
        205,
        118,
        249,
        448,
        335,
        510,
        457,
        488,
        487,
        470,
        410,
        160,
        47,
        30,
        17,
        8,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        13,
        28,
        27,
        60,
        61,
        44,
        43,
        48,
        49,
        51,
        52,
        105,
        149,
        106,
        107,
        118,
        113,
        102,
        156,
        70,
        65,
        86,
        87,
        89,
        94,
        90,
        91,
        303,
        296,
        298,
        299,
        304,
        311,
        294,
        295,
        256,
        263,
        278,
        279,
        287,
        280,
        282,
        283,
        320,
        321,
        325,
        322,
        332,
        333,
        346,
        349,
        391,
        381,
        362,
        365,
        368,
        369,
        398,
        370
      ],
      "E_complement": [
        10,
        32,
        326
      ],
      "Lambda_complement": [
        6,
        18,
        224
      ]
    },
    "(9, (34, 3, 2), (39, 6, 1))": {
      "E": [
        0,
        35,
        10,
        57,
        63,
        28,
        98,
        81,
        167,
        292,
        346,
        361,
        312,
        283,
        146,
        257,
        400,
        402,
        410,
        441,
        504,
        459,
        421,
        439,
        192,
        243,
        157,
        190,
        168,
        155,
        162,
        129,
        144,
        259,
        138,
        169,
        248,
        203,
        181,
        310,
        448,
        499,
        397,
        430,
        424,
        411,
        434,
        401,
        272,
        307,
        266,
        313,
        303,
        268,
        354,
        337,
        38,
        52,
        90,
        105,
        40,
        11,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        19,
        8,
        35,
        97,
        167,
        374,
        73,
        467,
        107,
        105,
        66,
        353,
        330,
        354,
        355,
        362,
        367,
        409,
        322,
        256,
        17,
        301,
        296,
        293,
        288,
        264,
        176,
        481,
        462,
        460,
        457,
        308,
        449,
        489,
        450,
        384,
        427,
        387,
        188,
        395,
        29,
        392,
        419,
        128,
        171,
        173,
        130,
        165,
        160,
        136,
        190,
        475,
        202,
        226,
        10,
        234,
        239,
        382,
        232
      ],
      "E_complement": [
        4,
        16,
        67
      ],
      "Lambda_complement": [
        4,
        42,
        89
      ]
    },
    "(9, (32, 6, 1), (37, 5, 2))": {
      "E": [
        0,
        67,
        10,
        73,
        136,
        203,
        194,
        193,
        224,
        45,
        100,
        124,
        230,
        43,
        98,
        175,
        256,
        461,
        388,
        329,
        262,
        286,
        386,
        335,
        480,
        419,
        490,
        425,
        360,
        299,
        354,
        353,
        288,
        355,
        298,
        361,
        424,
        491,
        418,
        417,
        411,
        387,
        458,
        263,
        328,
        389,
        460,
        257,
        174,
        99,
        42,
        231,
        168,
        101,
        249,
        225,
        192,
        131,
        202,
        137,
        72,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        12,
        13,
        41,
        64,
        136,
        271,
        132,
        91,
        277,
        92,
        265,
        352,
        424,
        47,
        420,
        379,
        53,
        380,
        288,
        289,
        291,
        294,
        299,
        314,
        300,
        301,
        113,
        174,
        118,
        185,
        106,
        177,
        125,
        162,
        48,
        423,
        39,
        38,
        371,
        42,
        44,
        155,
        272,
        135,
        263,
        262,
        83,
        266,
        268,
        443,
        337,
        398,
        342,
        409,
        330,
        401,
        349,
        386
      ],
      "E_complement": [
        4,
        16,
        64
      ],
      "Lambda_complement": [
        4,
        16,
        193
      ]
    },
    "(9, (34, 3, 1), (37, 3, 1))": {
      "E": [
        0,
        85,
        10,
        13,
        72,
        75,
        16,
        65,
        150,
        195,
        206,
        201,
        136,
        139,
        130,
        211,
        164,
        163,
        266,
        265,
        328,
        335,
        226,
        225,
        448,
        455,
        106,
        105,
        44,
        43,
        386,
        385,
        384,
        387,
        42,
        45,
        104,
        107,
        454,
        449,
        224,
        227,
        334,
        329,
        264,
        267,
        162,
        165,
        132,
        131,
        138,
        137,
        200,
        207,
        194,
        193,
        64,
        71,
        74,
        73,
        12,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        26,
        8,
        41,
        75,
        194,
        88,
        89,
        68,
        81,
        67,
        82,
        459,
        478,
        456,
        473,
        448,
        465,
        451,
        346,
        384,
        433,
        403,
        402,
        411,
        410,
        412,
        409,
        239,
        254,
        232,
        375,
        224,
        241,
        227,
        122,
        160,
        145,
        179,
        178,
        309,
        186,
        188,
        189,
        288,
        175,
        295,
        294,
        299,
        314,
        296,
        265,
        363,
        482,
        376,
        377,
        356,
        373,
        237,
        370
      ],
      "E_complement": [
        4,
        19,
        296
      ],
      "Lambda_complement": [
        4,
        16,
        32
      ]
    },
    "(9, (35, 3, 1), (38, 5, 1))": {
      "E": [
        0,
        17,
        360,
        259,
        14,
        25,
        358,
        407,
        208,
        151,
        446,
        431,
        164,
        201,
        438,
        417,
        160,
        205,
        456,
        479,
        174,
        185,
        454,
        391,
        112,
        135,
        286,
        271,
        120,
        105,
        362,
        257,
        361,
        365,
        104,
        106,
        270,
        281,
        102,
        39,
        464,
        295,
        190,
        175,
        461,
        457,
        202,
        200,
        416,
        420,
        161,
        163,
        430,
        441,
        198,
        55,
        368,
        311,
        30,
        15,
        260,
        256,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        12,
        13,
        8,
        15,
        23,
        22,
        19,
        20,
        27,
        26,
        25,
        30,
        34,
        37,
        117,
        116,
        123,
        124,
        42,
        43,
        211,
        212,
        130,
        131,
        138,
        141,
        221,
        220,
        258,
        431,
        339,
        340,
        349,
        348,
        422,
        269,
        345,
        500,
        418,
        421,
        426,
        427,
        507,
        336,
        371,
        372,
        452,
        453,
        458,
        461,
        379,
        378,
        354,
        357,
        467,
        466,
        475,
        476,
        364,
        365
      ],
      "E_complement": [
        6,
        19,
        64
      ],
      "Lambda_complement": [
        6,
        64,
        163
      ]
    },
    "(9, (38, 5, 1), (35, 3, 1))": {
      "E": [
        0,
        5,
        476,
        461,
        450,
        455,
        10,
        27,
        64,
        69,
        392,
        409,
        386,
        391,
        94,
        79,
        238,
        352,
        220,
        217,
        194,
        211,
        379,
        225,
        261,
        139,
        188,
        185,
        182,
        167,
        132,
        286,
        346,
        314,
        380,
        365,
        354,
        359,
        309,
        321,
        351,
        319,
        264,
        281,
        258,
        263,
        292,
        336,
        78,
        95,
        92,
        89,
        66,
        83,
        68,
        65,
        26,
        11,
        28,
        25,
        22,
        7,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        22,
        10,
        43,
        95,
        180,
        66,
        67,
        80,
        73,
        85,
        75,
        287,
        262,
        285,
        259,
        279,
        265,
        277,
        481,
        320,
        382,
        349,
        348,
        343,
        342,
        338,
        340,
        457,
        134,
        157,
        461,
        151,
        137,
        149,
        97,
        192,
        254,
        221,
        220,
        409,
        214,
        210,
        386,
        384,
        207,
        212,
        388,
        392,
        406,
        394,
        427,
        479,
        308,
        450,
        451,
        464,
        159,
        155,
        459
      ],
      "E_complement": [
        8,
        32,
        407
      ],
      "Lambda_complement": [
        7,
        24,
        32
      ]
    },
    "(8, (29, 0, 8), (31, 5, 2))": {
      "E": [
        0,
        3,
        38,
        37,
        44,
        47,
        66,
        65,
        80,
        83,
        30,
        29,
        20,
        23,
        18,
        17,
        200,
        203,
        238,
        237,
        172,
        175,
        194,
        193,
        240,
        243,
        190,
        189,
        252,
        255,
        250,
        249,
        216,
        219,
        254,
        253,
        188,
        191,
        210,
        209,
        224,
        227,
        174,
        173,
        236,
        239,
        234,
        233,
        16,
        19,
        54,
        53,
        60,
        63,
        82,
        81,
        64,
        67,
        14,
        13,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        10,
        18,
        33,
        79,
        57,
        76,
        77,
        147,
        73,
        75,
        110,
        201,
        246,
        220,
        221,
        216,
        241,
        219,
        218,
        144,
        145,
        72,
        62,
        151,
        150,
        148,
        66,
        95,
        133,
        135,
        117,
        88,
        89,
        91,
        114,
        16,
        189,
        19,
        4,
        23,
        186,
        20,
        21,
        128,
        165,
        131,
        142,
        92,
        134,
        132,
        94,
        207,
        234,
        204,
        205,
        200,
        223,
        203,
        198
      ],
      "E_complement": [
        8,
        96
      ],
      "Lambda_complement": [
        12,
        36
      ]
    },
    "(9, (35, 0, 2), (34, 0, 2))": {
      "E": [
        0,
        149,
        342,
        451,
        321,
        337,
        279,
        263,
        160,
        53,
        438,
        291,
        292,
        308,
        306,
        290,
        508,
        492,
        170,
        186,
        312,
        429,
        366,
        507,
        409,
        393,
        143,
        159,
        408,
        269,
        398,
        283,
        220,
        204,
        394,
        410,
        24,
        141,
        78,
        219,
        185,
        169,
        431,
        447,
        184,
        45,
        174,
        59,
        288,
        437,
        118,
        227,
        97,
        113,
        55,
        39,
        384,
        277,
        150,
        3,
        4,
        20,
        18,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        15,
        16,
        48,
        82,
        134,
        403,
        132,
        158,
        34,
        147,
        151,
        212,
        155,
        285,
        164,
        190,
        169,
        274,
        171,
        177,
        101,
        58,
        146,
        412,
        47,
        53,
        45,
        153,
        174,
        3,
        7,
        279,
        161,
        187,
        230,
        280,
        40,
        406,
        42,
        13,
        39,
        409,
        96,
        63,
        8,
        87,
        10,
        21,
        172,
        6,
        5,
        180,
        149,
        209,
        144,
        150,
        129,
        227,
        131,
        156
      ],
      "E_complement": [
        5,
        8,
        80
      ],
      "Lambda_complement": [
        25,
        64,
        288
      ]
    },
    "(9, (34, 3, 1), (35, 0, 2))": {
      "E": [
        0,
        194,
        136,
        192,
        211,
        234,
        233,
        232,
        259,
        162,
        161,
        187,
        139,
        178,
        170,
        249,
        472,
        222,
        449,
        96,
        491,
        457,
        465,
        488,
        419,
        410,
        417,
        355,
        151,
        394,
        393,
        432,
        323,
        378,
        93,
        387,
        363,
        362,
        361,
        336,
        312,
        290,
        289,
        128,
        267,
        297,
        305,
        20,
        483,
        51,
        65,
        91,
        107,
        82,
        74,
        104,
        224,
        34,
        25,
        32,
        66,
        10,
        9,
        8
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        8,
        25,
        26,
        27,
        40,
        65,
        66,
        47,
        52,
        89,
        227,
        51,
        488,
        312,
        390,
        491,
        496,
        413,
        410,
        499,
        452,
        453,
        450,
        467,
        476,
        473,
        478,
        479,
        236,
        133,
        130,
        239,
        244,
        153,
        158,
        78,
        172,
        173,
        170,
        175,
        180,
        165,
        182,
        183,
        360,
        361,
        382,
        367,
        372,
        369,
        370,
        371,
        405,
        325,
        326,
        299,
        304,
        349,
        350,
        311
      ],
      "E_complement": [
        5,
        35,
        281
      ],
      "Lambda_complement": [
        4,
        16,
        96
      ]
    },
    "(8, (30, 0, 4), (29, 3, 4))": {
      "E": [
        0,
        33,
        42,
        11,
        136,
        169,
        162,
        131,
        159,
        153,
        74,
        107,
        48,
        17,
        111,
        227,
        64,
        204,
        178,
        147,
        200,
        233,
        58,
        60,
        32,
        35,
        10,
        43,
        168,
        137,
        130,
        129,
        128,
        161,
        170,
        139,
        8,
        41,
        34,
        3,
        56,
        25,
        202,
        70,
        176,
        182,
        66,
        99,
        192,
        225,
        21,
        19,
        229,
        105,
        186,
        155,
        160,
        163,
        138,
        171,
        40,
        9,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        10,
        27,
        28,
        25,
        35,
        38,
        33,
        32,
        61,
        56,
        43,
        58,
        115,
        118,
        113,
        112,
        109,
        104,
        123,
        106,
        80,
        81,
        82,
        87,
        90,
        75,
        76,
        73,
        138,
        143,
        140,
        141,
        148,
        145,
        150,
        151,
        173,
        172,
        171,
        174,
        183,
        182,
        181,
        176,
        253,
        252,
        251,
        254,
        231,
        230,
        229,
        224,
        218,
        223,
        220,
        221,
        196,
        193,
        198,
        199
      ],
      "E_complement": [
        5,
        88
      ],
      "Lambda_complement": [
        4,
        16
      ]
    },
    "(9, (36, 3, 2), (34, 0, 2))": {
      "E": [
        0,
        65,
        14,
        79,
        332,
        329,
        322,
        327,
        443,
        281,
        206,
        143,
        80,
        85,
        107,
        451,
        128,
        364,
        278,
        343,
        392,
        397,
        30,
        248,
        64,
        7,
        78,
        15,
        268,
        265,
        258,
        257,
        256,
        321,
        270,
        335,
        76,
        73,
        66,
        71,
        88,
        25,
        462,
        34,
        336,
        438,
        198,
        195,
        384,
        449,
        245,
        87,
        293,
        141,
        286,
        283,
        320,
        263,
        334,
        271,
        12,
        9,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        10,
        27,
        56,
        63,
        71,
        209,
        69,
        68,
        125,
        235,
        79,
        94,
        64,
        214,
        245,
        244,
        122,
        236,
        255,
        238,
        176,
        177,
        148,
        147,
        186,
        171,
        174,
        169,
        266,
        299,
        296,
        297,
        469,
        273,
        306,
        307,
        365,
        364,
        335,
        366,
        375,
        374,
        400,
        340,
        477,
        476,
        511,
        478,
        455,
        454,
        288,
        484,
        442,
        411,
        408,
        409,
        357,
        417,
        386,
        387
      ],
      "E_complement": [
        4,
        49,
        210
      ],
      "Lambda_complement": [
        6,
        16,
        32
      ]
    },
    "(9, (34, 8, 1), (35, 0, 2))": {
      "E": [
        0,
        44,
        198,
        152,
        37,
        228,
        35,
        72,
        141,
        140,
        166,
        138,
        133,
        54,
        131,
        130,
        320,
        428,
        427,
        426,
        279,
        462,
        419,
        418,
        269,
        268,
        441,
        266,
        261,
        452,
        259,
        258,
        301,
        300,
        299,
        455,
        293,
        292,
        329,
        290,
        397,
        396,
        395,
        394,
        389,
        388,
        323,
        386,
        173,
        65,
        171,
        135,
        207,
        164,
        99,
        162,
        13,
        33,
        11,
        10,
        5,
        4,
        3,
        2
      ],
      "Lambda": [
        0,
        1,
        2,
        5,
        14,
        31,
        12,
        27,
        38,
        97,
        98,
        35,
        56,
        111,
        124,
        45,
        160,
        225,
        228,
        163,
        190,
        239,
        250,
        173,
        192,
        199,
        194,
        195,
        206,
        217,
        204,
        221,
        480,
        481,
        500,
        499,
        494,
        511,
        506,
        493,
        400,
        471,
        450,
        387,
        398,
        473,
        476,
        397,
        256,
        321,
        338,
        277,
        286,
        335,
        332,
        283,
        310,
        305,
        290,
        291,
        312,
        303,
        300,
        317
      ],
      "E_complement": [
        12,
        16,
        359
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    "(8, (31, 0, 4), (30, 0, 2))": {
      "E": [
        0,
        3,
        10,
        9,
        150,
        155,
        28,
        17,
        32,
        45,
        170,
        167,
        56,
        59,
        50,
        49,
        254,
        115,
        244,
        121,
        104,
        235,
        226,
        97,
        80,
        211,
        218,
        89,
        72,
        197,
        66,
        207,
        64,
        205,
        74,
        199,
        88,
        219,
        210,
        81,
        96,
        227,
        234,
        105,
        246,
        123,
        252,
        113,
        48,
        51,
        58,
        57,
        40,
        37,
        162,
        175,
        158,
        147,
        20,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        25,
        13,
        59,
        58,
        60,
        113,
        48,
        49,
        55,
        54,
        27,
        26,
        28,
        8,
        16,
        149,
        147,
        18,
        108,
        165,
        163,
        38,
        43,
        42,
        44,
        45,
        91,
        90,
        92,
        93,
        80,
        81,
        87,
        86,
        96,
        97,
        103,
        98,
        107,
        106,
        32,
        120,
        64,
        65,
        71,
        70,
        207,
        74,
        76,
        201,
        255,
        122,
        105,
        249,
        112,
        61,
        115,
        118
      ],
      "E_complement": [
        4,
        128
      ],
      "Lambda_complement": [
        4,
        128
      ]
    },
    "(9, (38, 0, 1), (34, 6, 1))": {
      "E": [
        0,
        309,
        14,
        307,
        348,
        337,
        338,
        343,
        400,
        411,
        406,
        405,
        244,
        455,
        242,
        457,
        384,
        387,
        390,
        397,
        484,
        223,
        482,
        209,
        24,
        293,
        22,
        291,
        68,
        65,
        74,
        71,
        72,
        83,
        70,
        85,
        276,
        279,
        282,
        273,
        224,
        467,
        230,
        477,
        418,
        399,
        420,
        385,
        240,
        459,
        246,
        453,
        178,
        151,
        180,
        153,
        80,
        67,
        94,
        69,
        12,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        4,
        5,
        23,
        22,
        52,
        53,
        76,
        17,
        51,
        50,
        151,
        150,
        180,
        293,
        144,
        205,
        179,
        290,
        128,
        129,
        131,
        274,
        143,
        134,
        132,
        277,
        71,
        70,
        24,
        69,
        64,
        65,
        67,
        66,
        80,
        81,
        115,
        122,
        87,
        86,
        116,
        117,
        208,
        209,
        251,
        242,
        215,
        214,
        244,
        245,
        199,
        198,
        196,
        153,
        192,
        193,
        195,
        194
      ],
      "E_complement": [
        8,
        32,
        195
      ],
      "Lambda_complement": [
        8,
        32,
        384
      ]
    },
    "(9, (32, 5, 1), (33, 0, 4))": {
      "E": [
        0,
        109,
        6,
        107,
        8,
        295,
        14,
        289,
        160,
        399,
        166,
        393,
        168,
        391,
        174,
        385,
        128,
        431,
        134,
        425,
        136,
        423,
        142,
        417,
        354,
        13,
        356,
        11,
        40,
        44,
        46,
        42,
        256,
        47,
        262,
        41,
        264,
        39,
        270,
        33,
        416,
        143,
        178,
        137,
        188,
        135,
        430,
        129,
        384,
        175,
        390,
        445,
        392,
        435,
        398,
        161,
        34,
        15,
        36,
        9,
        3,
        7,
        5,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        24,
        10,
        29,
        33,
        32,
        114,
        117,
        56,
        41,
        107,
        124,
        161,
        160,
        242,
        245,
        184,
        169,
        235,
        252,
        128,
        129,
        131,
        132,
        137,
        152,
        138,
        157,
        263,
        262,
        338,
        341,
        270,
        287,
        347,
        332,
        294,
        295,
        291,
        292,
        319,
        302,
        314,
        301,
        422,
        423,
        419,
        420,
        447,
        430,
        442,
        429,
        391,
        390,
        466,
        469,
        398,
        415,
        475,
        460
      ],
      "E_complement": [
        16,
        64,
        260
      ],
      "Lambda_complement": [
        6,
        16,
        64
      ]
    },
    "(9, (33, 3, 1), (33, 0, 4))": {
      "E": [
        0,
        175,
        162,
        237,
        252,
        83,
        460,
        241,
        176,
        31,
        18,
        189,
        76,
        163,
        46,
        65,
        320,
        271,
        482,
        333,
        380,
        275,
        286,
        273,
        496,
        351,
        338,
        509,
        158,
        419,
        430,
        481,
        362,
        431,
        418,
        269,
        342,
        339,
        350,
        433,
        432,
        511,
        274,
        445,
        222,
        483,
        494,
        321,
        64,
        239,
        226,
        77,
        188,
        243,
        396,
        177,
        240,
        95,
        56,
        29,
        12,
        3,
        4,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        5,
        4,
        10,
        11,
        25,
        24,
        40,
        41,
        16,
        17,
        45,
        44,
        73,
        72,
        216,
        217,
        64,
        65,
        221,
        220,
        194,
        195,
        97,
        96,
        199,
        198,
        104,
        105,
        471,
        470,
        326,
        327,
        466,
        467,
        335,
        334,
        366,
        367,
        461,
        460,
        359,
        358,
        456,
        457,
        268,
        269,
        271,
        270,
        261,
        260,
        266,
        267,
        295,
        294,
        278,
        279,
        290,
        291,
        287,
        286
      ],
      "E_complement": [
        6,
        32,
        258
      ],
      "Lambda_complement": [
        12,
        50,
        128
      ]
    },
    "(9, (38, 3, 1), (32, 3, 2))": {
      "E": [
        0,
        239,
        189,
        9,
        232,
        25,
        146,
        225,
        80,
        83,
        90,
        219,
        15,
        203,
        194,
        93,
        432,
        435,
        442,
        441,
        296,
        347,
        338,
        289,
        480,
        483,
        490,
        489,
        376,
        267,
        258,
        369,
        478,
        477,
        335,
        357,
        326,
        309,
        398,
        468,
        316,
        278,
        388,
        391,
        397,
        471,
        364,
        287,
        192,
        179,
        186,
        201,
        180,
        217,
        82,
        230,
        144,
        84,
        6,
        27,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        13,
        18,
        62,
        56,
        57,
        52,
        53,
        51,
        54,
        91,
        90,
        140,
        137,
        132,
        129,
        87,
        86,
        180,
        177,
        99,
        75,
        111,
        110,
        188,
        185,
        347,
        346,
        396,
        393,
        388,
        385,
        343,
        342,
        436,
        433,
        355,
        354,
        326,
        366,
        444,
        441,
        256,
        257,
        259,
        262,
        267,
        270,
        268,
        269,
        315,
        318,
        312,
        313,
        308,
        309,
        307,
        287
      ],
      "E_complement": [
        5,
        32,
        64
      ],
      "Lambda_complement": [
        4,
        41,
        192
      ]
    },
    "(9, (32, 6, 1), (39, 5, 2))": {
      "E": [
        0,
        144,
        130,
        146,
        211,
        195,
        209,
        193,
        203,
        159,
        201,
        157,
        220,
        136,
        222,
        138,
        452,
        400,
        295,
        371,
        306,
        358,
        465,
        389,
        331,
        475,
        457,
        473,
        408,
        392,
        410,
        394,
        395,
        283,
        265,
        281,
        344,
        328,
        346,
        330,
        260,
        336,
        262,
        338,
        275,
        327,
        273,
        325,
        11,
        95,
        9,
        93,
        28,
        72,
        30,
        74,
        192,
        80,
        66,
        82,
        19,
        3,
        17,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        16,
        10,
        51,
        81,
        145,
        171,
        178,
        161,
        329,
        162,
        362,
        345,
        409,
        419,
        442,
        425,
        65,
        426,
        98,
        264,
        265,
        267,
        270,
        257,
        280,
        258,
        315,
        436,
        124,
        439,
        95,
        76,
        172,
        79,
        118,
        8,
        49,
        11,
        18,
        57,
        24,
        30,
        59,
        256,
        313,
        259,
        282,
        305,
        272,
        278,
        307,
        188,
        372,
        191,
        343,
        324,
        420,
        327,
        382
      ],
      "E_complement": [
        4,
        32,
        128
      ],
      "Lambda_complement": [
        4,
        32,
        193
      ]
    },
    "(9, (38, 5, 2), (32, 6, 1))": {
      "E": [
        0,
        456,
        10,
        34,
        408,
        27,
        402,
        401,
        251,
        374,
        383,
        252,
        237,
        366,
        231,
        506,
        107,
        486,
        495,
        108,
        125,
        510,
        119,
        362,
        144,
        344,
        154,
        178,
        264,
        139,
        258,
        257,
        256,
        259,
        20,
        137,
        152,
        149,
        146,
        145,
        80,
        83,
        90,
        473,
        3,
        75,
        105,
        449,
        192,
        195,
        202,
        329,
        147,
        219,
        249,
        337,
        400,
        403,
        132,
        25,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        9,
        27,
        58,
        28,
        61,
        48,
        17,
        55,
        22,
        91,
        122,
        132,
        165,
        168,
        137,
        119,
        86,
        100,
        101,
        103,
        98,
        111,
        106,
        104,
        109,
        415,
        414,
        412,
        409,
        404,
        401,
        403,
        406,
        416,
        385,
        423,
        390,
        395,
        426,
        396,
        429,
        480,
        449,
        487,
        454,
        459,
        490,
        460,
        493,
        507,
        506,
        504,
        509,
        496,
        501,
        503,
        498
      ],
      "E_complement": [
        12,
        37,
        274
      ],
      "Lambda_complement": [
        4,
        32,
        208
      ]
    },
    "(9, (38, 5, 2), (33, 3, 1))": {
      "E": [
        0,
        456,
        10,
        34,
        408,
        27,
        402,
        401,
        251,
        374,
        383,
        252,
        237,
        366,
        231,
        506,
        107,
        486,
        495,
        108,
        125,
        510,
        119,
        362,
        144,
        344,
        154,
        178,
        264,
        139,
        258,
        257,
        256,
        259,
        20,
        137,
        152,
        149,
        146,
        145,
        80,
        83,
        90,
        473,
        3,
        75,
        105,
        449,
        192,
        195,
        202,
        329,
        147,
        219,
        249,
        337,
        400,
        403,
        132,
        25,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        9,
        27,
        58,
        28,
        61,
        48,
        17,
        55,
        22,
        91,
        122,
        132,
        165,
        168,
        137,
        119,
        86,
        100,
        101,
        103,
        98,
        111,
        106,
        104,
        109,
        415,
        414,
        412,
        409,
        404,
        401,
        403,
        406,
        340,
        373,
        423,
        390,
        395,
        426,
        376,
        345,
        480,
        449,
        487,
        454,
        459,
        490,
        460,
        493,
        507,
        506,
        504,
        509,
        496,
        501,
        503,
        498
      ],
      "E_complement": [
        12,
        37,
        274
      ],
      "Lambda_complement": [
        4,
        32,
        208
      ]
    },
    "(9, (38, 5, 2), (34, 6, 1))": {
      "E": [
        0,
        136,
        10,
        34,
        344,
        27,
        338,
        337,
        443,
        246,
        255,
        444,
        429,
        238,
        423,
        186,
        491,
        166,
        175,
        492,
        509,
        190,
        503,
        234,
        80,
        216,
        90,
        114,
        264,
        75,
        258,
        257,
        256,
        259,
        20,
        73,
        88,
        85,
        82,
        81,
        464,
        467,
        474,
        153,
        3,
        459,
        489,
        129,
        384,
        387,
        394,
        201,
        83,
        411,
        441,
        209,
        336,
        339,
        68,
        25,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        14,
        12,
        9,
        27,
        58,
        73,
        104,
        101,
        68,
        55,
        22,
        155,
        186,
        196,
        229,
        232,
        201,
        183,
        150,
        164,
        165,
        167,
        162,
        175,
        170,
        168,
        173,
        351,
        350,
        348,
        345,
        340,
        337,
        339,
        342,
        276,
        309,
        359,
        326,
        331,
        362,
        312,
        281,
        480,
        449,
        487,
        454,
        459,
        490,
        460,
        493,
        507,
        506,
        504,
        509,
        496,
        501,
        503,
        498
      ],
      "E_complement": [
        12,
        37,
        274
      ],
      "Lambda_complement": [
        4,
        32,
        80
      ]
    },
    "(9, (36, 5, 2), (32, 6, 1))": {
      "E": [
        0,
        2,
        19,
        22,
        31,
        26,
        11,
        270,
        333,
        335,
        51,
        310,
        85,
        336,
        43,
        46,
        199,
        194,
        467,
        214,
        223,
        474,
        204,
        206,
        397,
        136,
        243,
        246,
        405,
        400,
        491,
        489,
        493,
        495,
        403,
        406,
        245,
        240,
        395,
        142,
        202,
        200,
        217,
        476,
        469,
        208,
        193,
        196,
        45,
        40,
        83,
        342,
        53,
        304,
        331,
        329,
        13,
        264,
        25,
        28,
        21,
        16,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        20,
        16,
        17,
        58,
        60,
        56,
        57,
        40,
        41,
        50,
        44,
        66,
        92,
        88,
        89,
        72,
        73,
        82,
        76,
        96,
        97,
        122,
        100,
        106,
        116,
        112,
        113,
        218,
        220,
        199,
        198,
        279,
        214,
        210,
        204,
        255,
        318,
        226,
        228,
        234,
        244,
        239,
        238,
        159,
        158,
        154,
        132,
        138,
        148,
        143,
        334,
        162,
        188,
        359,
        166,
        183,
        182,
        178,
        172
      ],
      "E_complement": [
        1,
        104,
        256
      ],
      "Lambda_complement": [
        7,
        24,
        385
      ]
    },
    "(9, (36, 5, 2), (33, 3, 1))": {
      "E": [
        0,
        2,
        19,
        22,
        31,
        26,
        11,
        270,
        61,
        63,
        83,
        342,
        293,
        32,
        75,
        78,
        135,
        130,
        403,
        150,
        159,
        410,
        140,
        142,
        189,
        440,
        211,
        214,
        165,
        160,
        459,
        457,
        461,
        463,
        163,
        166,
        213,
        208,
        187,
        446,
        138,
        136,
        153,
        412,
        405,
        144,
        129,
        132,
        77,
        72,
        291,
        38,
        85,
        336,
        59,
        57,
        13,
        264,
        25,
        28,
        21,
        16,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        20,
        48,
        49,
        122,
        124,
        120,
        121,
        72,
        73,
        114,
        108,
        162,
        156,
        152,
        153,
        168,
        169,
        146,
        172,
        224,
        225,
        218,
        228,
        234,
        212,
        208,
        209,
        26,
        28,
        39,
        38,
        279,
        22,
        18,
        12,
        95,
        350,
        98,
        100,
        106,
        116,
        111,
        110,
        191,
        190,
        186,
        132,
        138,
        180,
        143,
        398,
        194,
        252,
        455,
        198,
        247,
        246,
        242,
        204
      ],
      "E_complement": [
        1,
        96,
        256
      ],
      "Lambda_complement": [
        7,
        41,
        256
      ]
    },
    "(9, (36, 5, 2), (34, 6, 1))": {
      "E": [
        0,
        2,
        19,
        22,
        31,
        26,
        11,
        270,
        61,
        63,
        83,
        342,
        293,
        32,
        75,
        78,
        135,
        130,
        403,
        150,
        159,
        410,
        140,
        142,
        189,
        440,
        211,
        214,
        165,
        160,
        459,
        457,
        461,
        463,
        163,
        166,
        213,
        208,
        187,
        446,
        138,
        136,
        153,
        412,
        405,
        144,
        129,
        132,
        77,
        72,
        291,
        38,
        85,
        336,
        59,
        57,
        13,
        264,
        25,
        28,
        21,
        16,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        20,
        48,
        49,
        122,
        124,
        120,
        121,
        72,
        73,
        114,
        108,
        162,
        164,
        152,
        153,
        168,
        169,
        146,
        172,
        224,
        225,
        218,
        220,
        234,
        212,
        208,
        209,
        26,
        28,
        39,
        38,
        279,
        22,
        18,
        12,
        95,
        350,
        98,
        100,
        106,
        116,
        111,
        110,
        191,
        190,
        186,
        188,
        138,
        180,
        143,
        398,
        194,
        196,
        455,
        198,
        247,
        246,
        242,
        204
      ],
      "E_complement": [
        1,
        96,
        256
      ],
      "Lambda_complement": [
        7,
        56,
        256
      ]
    },
    "(8, (31, 3, 2), (31, 3, 2))": {
      "E": [
        0,
        2,
        19,
        22,
        31,
        26,
        11,
        14,
        61,
        63,
        83,
        86,
        37,
        32,
        75,
        78,
        135,
        130,
        147,
        150,
        159,
        154,
        140,
        142,
        189,
        184,
        211,
        214,
        165,
        160,
        203,
        201,
        205,
        207,
        163,
        166,
        213,
        208,
        187,
        190,
        138,
        136,
        153,
        156,
        149,
        144,
        129,
        132,
        77,
        72,
        35,
        38,
        85,
        80,
        59,
        57,
        13,
        8,
        25,
        28,
        21,
        16,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        10,
        20,
        48,
        49,
        122,
        124,
        120,
        121,
        72,
        73,
        114,
        108,
        162,
        164,
        152,
        153,
        168,
        169,
        146,
        172,
        224,
        225,
        218,
        220,
        234,
        212,
        208,
        209,
        26,
        28,
        39,
        38,
        23,
        22,
        18,
        12,
        95,
        94,
        98,
        100,
        106,
        116,
        111,
        110,
        191,
        190,
        186,
        188,
        138,
        180,
        143,
        142,
        194,
        196,
        199,
        198,
        247,
        246,
        242,
        204
      ],
      "E_complement": [
        1,
        96
      ],
      "Lambda_complement": [
        7,
        56
      ]
    },
    "(9, (34, 6, 1), (34, 5, 2))": {
      "E": [
        0,
        26,
        127,
        28,
        39,
        322,
        62,
        36,
        217,
        186,
        166,
        188,
        152,
        130,
        129,
        484,
        415,
        508,
        390,
        396,
        440,
        418,
        417,
        420,
        288,
        314,
        313,
        346,
        263,
        258,
        286,
        276,
        377,
        282,
        281,
        259,
        295,
        317,
        289,
        68,
        447,
        421,
        479,
        444,
        391,
        226,
        385,
        411,
        159,
        149,
        153,
        250,
        167,
        162,
        161,
        187,
        63,
        92,
        57,
        35,
        7,
        13,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        21,
        19,
        40,
        49,
        117,
        115,
        39,
        33,
        98,
        100,
        232,
        238,
        237,
        235,
        231,
        225,
        229,
        252,
        199,
        193,
        154,
        156,
        200,
        206,
        141,
        140,
        424,
        425,
        493,
        491,
        447,
        441,
        482,
        484,
        448,
        473,
        450,
        452,
        456,
        462,
        461,
        459,
        327,
        321,
        258,
        260,
        336,
        342,
        269,
        276,
        304,
        310,
        301,
        299,
        295,
        289,
        293,
        292
      ],
      "E_complement": [
        2,
        16,
        100
      ],
      "Lambda_complement": [
        7,
        24,
        64
      ]
    },
    "(9, (34, 6, 1), (35, 3, 2))": {
      "E": [
        0,
        42,
        191,
        44,
        23,
        82,
        62,
        20,
        425,
        314,
        278,
        316,
        296,
        258,
        257,
        324,
        511,
        364,
        470,
        476,
        488,
        450,
        449,
        452,
        192,
        234,
        233,
        122,
        215,
        210,
        254,
        244,
        105,
        250,
        249,
        211,
        199,
        237,
        193,
        132,
        495,
        453,
        383,
        492,
        471,
        402,
        465,
        507,
        303,
        293,
        297,
        442,
        279,
        274,
        273,
        315,
        63,
        172,
        57,
        19,
        7,
        13,
        1,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        8,
        14,
        31,
        35,
        88,
        113,
        181,
        179,
        87,
        81,
        146,
        148,
        408,
        414,
        413,
        411,
        407,
        401,
        405,
        444,
        455,
        507,
        298,
        300,
        456,
        462,
        269,
        268,
        280,
        281,
        477,
        475,
        319,
        313,
        466,
        494,
        384,
        425,
        386,
        388,
        392,
        398,
        397,
        395,
        135,
        129,
        66,
        68,
        160,
        166,
        77,
        100,
        10,
        54,
        29,
        27,
        23,
        17,
        21,
        20
      ],
      "E_complement": [
        2,
        32,
        64
      ],
      "Lambda_complement": [
        7,
        40,
        192
      ]
    },
    "(9, (35, 0, 2), (35, 5, 2))": {
      "E": [
        0,
        128,
        2,
        129,
        8,
        139,
        10,
        138,
        495,
        339,
        466,
        365,
        484,
        347,
        473,
        357,
        319,
        447,
        318,
        445,
        308,
        439,
        309,
        437,
        236,
        80,
        210,
        109,
        228,
        91,
        218,
        102,
        300,
        400,
        274,
        429,
        292,
        411,
        282,
        422,
        433,
        305,
        432,
        307,
        442,
        313,
        443,
        315,
        47,
        147,
        18,
        173,
        36,
        155,
        25,
        165,
        142,
        14,
        140,
        15,
        134,
        5,
        132,
        4
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        31,
        43,
        42,
        100,
        128,
        103,
        167,
        104,
        140,
        287,
        171,
        467,
        496,
        307,
        471,
        280,
        172,
        456,
        475,
        405,
        404,
        343,
        435,
        380,
        408,
        446,
        447,
        84,
        176,
        87,
        151,
        88,
        188,
        303,
        155,
        48,
        421,
        51,
        52,
        60,
        47,
        27,
        398,
        49,
        420,
        359,
        387,
        332,
        424,
        26,
        399,
        483,
        448,
        259,
        487,
        296,
        156,
        504,
        491
      ],
      "E_complement": [
        3,
        48,
        64
      ],
      "Lambda_complement": [
        6,
        18,
        193
      ]
    },
    "(9, (35, 0, 2), (38, 3, 2))": {
      "E": [
        0,
        256,
        2,
        257,
        8,
        267,
        10,
        266,
        387,
        159,
        414,
        129,
        392,
        151,
        405,
        137,
        127,
        383,
        126,
        381,
        116,
        375,
        117,
        373,
        480,
        252,
        510,
        225,
        488,
        247,
        502,
        234,
        76,
        336,
        82,
        333,
        68,
        347,
        90,
        326,
        369,
        113,
        368,
        115,
        378,
        121,
        379,
        123,
        47,
        307,
        50,
        301,
        36,
        315,
        57,
        293,
        270,
        14,
        268,
        15,
        262,
        5,
        260,
        4
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        31,
        43,
        122,
        244,
        256,
        247,
        503,
        248,
        268,
        223,
        379,
        339,
        416,
        35,
        471,
        88,
        508,
        456,
        475,
        341,
        340,
        215,
        291,
        172,
        264,
        302,
        303,
        20,
        480,
        23,
        279,
        24,
        492,
        63,
        411,
        224,
        437,
        227,
        228,
        236,
        255,
        203,
        462,
        225,
        436,
        55,
        451,
        76,
        488,
        154,
        463,
        435,
        320,
        195,
        311,
        184,
        284,
        296,
        315
      ],
      "E_complement": [
        3,
        16,
        161
      ],
      "Lambda_complement": [
        9,
        96,
        263
      ]
    },
    "(9, (35, 0, 2), (37, 3, 2))": {
      "E": [
        0,
        32,
        2,
        33,
        40,
        11,
        42,
        10,
        387,
        479,
        510,
        417,
        424,
        503,
        469,
        393,
        351,
        383,
        350,
        381,
        372,
        343,
        373,
        341,
        160,
        252,
        222,
        129,
        136,
        215,
        246,
        170,
        332,
        272,
        306,
        365,
        356,
        315,
        282,
        326,
        337,
        369,
        336,
        371,
        378,
        345,
        379,
        347,
        111,
        51,
        18,
        77,
        68,
        27,
        57,
        101,
        14,
        46,
        12,
        47,
        38,
        5,
        36,
        4
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        12,
        31,
        36,
        74,
        196,
        296,
        199,
        495,
        200,
        292,
        15,
        355,
        187,
        120,
        467,
        63,
        408,
        27,
        32,
        51,
        189,
        188,
        279,
        251,
        348,
        48,
        246,
        247,
        20,
        504,
        23,
        319,
        24,
        500,
        223,
        435,
        208,
        109,
        211,
        212,
        220,
        207,
        244,
        38,
        209,
        108,
        455,
        43,
        396,
        224,
        154,
        39,
        107,
        168,
        259,
        239,
        328,
        203,
        240,
        227
      ],
      "E_complement": [
        3,
        80,
        145
      ],
      "Lambda_complement": [
        9,
        80,
        294
      ]
    },
    "(9, (36, 5, 2), (35, 0, 2))": {
      "E": [
        0,
        484,
        242,
        217,
        312,
        314,
        378,
        302,
        32,
        139,
        450,
        496,
        8,
        163,
        371,
        65,
        201,
        123,
        50,
        153,
        248,
        243,
        179,
        177,
        447,
        331,
        258,
        185,
        456,
        250,
        373,
        385,
        144,
        59,
        370,
        320,
        184,
        19,
        451,
        241,
        176,
        271,
        66,
        105,
        392,
        394,
        458,
        453,
        340,
        507,
        434,
        9,
        376,
        74,
        414,
        305,
        121,
        203,
        130,
        41,
        72,
        67,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        9,
        12,
        10,
        11,
        16,
        42,
        44,
        18,
        29,
        35,
        33,
        27,
        67,
        66,
        68,
        65,
        78,
        75,
        73,
        72,
        104,
        82,
        80,
        110,
        97,
        95,
        89,
        99,
        193,
        251,
        249,
        199,
        200,
        246,
        240,
        202,
        376,
        377,
        383,
        378,
        373,
        368,
        370,
        371,
        185,
        131,
        133,
        187,
        180,
        138,
        136,
        178,
        315,
        314,
        312,
        317,
        306,
        311,
        305,
        304
      ],
      "E_complement": [
        4,
        25,
        256
      ],
      "Lambda_complement": [
        4,
        48,
        400
      ]
    },
    "(9, (36, 5, 1), (34, 3, 2))": {
      "E": [
        0,
        3,
        242,
        5,
        100,
        39,
        105,
        42,
        84,
        163,
        166,
        165,
        135,
        196,
        130,
        193,
        384,
        451,
        454,
        389,
        267,
        264,
        342,
        417,
        288,
        355,
        358,
        293,
        496,
        263,
        422,
        421,
        431,
        428,
        262,
        261,
        310,
        295,
        290,
        353,
        416,
        419,
        258,
        257,
        452,
        391,
        464,
        449,
        210,
        195,
        141,
        206,
        164,
        167,
        162,
        161,
        99,
        32,
        52,
        37,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        20,
        29,
        39,
        118,
        36,
        37,
        48,
        57,
        115,
        42,
        167,
        174,
        180,
        189,
        160,
        161,
        163,
        162,
        144,
        153,
        211,
        138,
        135,
        214,
        132,
        133,
        439,
        446,
        436,
        445,
        432,
        433,
        419,
        418,
        400,
        409,
        403,
        410,
        391,
        390,
        404,
        405,
        272,
        273,
        259,
        258,
        279,
        286,
        276,
        285,
        295,
        294,
        308,
        309,
        304,
        313,
        307,
        314
      ],
      "E_complement": [
        8,
        16,
        66
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ]
    },
    "(9, (36, 5, 1), (35, 0, 2))": {
      "E": [
        0,
        3,
        242,
        5,
        100,
        39,
        105,
        42,
        84,
        163,
        166,
        165,
        135,
        196,
        130,
        193,
        384,
        451,
        454,
        389,
        267,
        264,
        342,
        417,
        288,
        355,
        358,
        293,
        496,
        263,
        422,
        421,
        431,
        428,
        262,
        261,
        310,
        295,
        290,
        353,
        416,
        419,
        258,
        257,
        452,
        391,
        464,
        449,
        210,
        195,
        141,
        206,
        164,
        167,
        162,
        161,
        99,
        32,
        52,
        37,
        4,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        2,
        7,
        14,
        20,
        29,
        39,
        118,
        36,
        37,
        48,
        57,
        115,
        42,
        167,
        174,
        180,
        189,
        160,
        161,
        163,
        162,
        144,
        153,
        211,
        138,
        135,
        214,
        132,
        133,
        439,
        446,
        436,
        445,
        432,
        433,
        419,
        418,
        357,
        409,
        403,
        410,
        391,
        390,
        404,
        352,
        272,
        273,
        259,
        258,
        279,
        286,
        276,
        285,
        295,
        294,
        308,
        448,
        453,
        313,
        307,
        314
      ],
      "E_complement": [
        8,
        16,
        66
      ],
      "Lambda_complement": [
        8,
        16,
        64
      ]
    },
    "(9, (36, 3, 2), (34, 6, 1))": {
      "E": [
        0,
        223,
        266,
        265,
        36,
        43,
        34,
        33,
        160,
        175,
        426,
        425,
        388,
        347,
        386,
        385,
        364,
        367,
        106,
        101,
        324,
        327,
        414,
        321,
        460,
        463,
        26,
        197,
        228,
        231,
        238,
        225,
        236,
        239,
        255,
        485,
        196,
        199,
        206,
        193,
        76,
        79,
        330,
        325,
        356,
        359,
        123,
        353,
        384,
        399,
        138,
        137,
        420,
        190,
        418,
        417,
        288,
        58,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        43,
        126,
        124,
        109,
        112,
        113,
        115,
        54,
        191,
        190,
        188,
        270,
        160,
        177,
        179,
        273,
        192,
        354,
        211,
        194,
        207,
        381,
        204,
        205,
        239,
        238,
        159,
        237,
        224,
        241,
        128,
        226,
        243,
        145,
        147,
        130,
        236,
        158,
        156,
        157,
        80,
        86,
        83,
        82,
        79,
        94,
        91,
        77,
        47,
        62,
        120,
        45,
        32,
        101,
        35,
        34
      ],
      "E_complement": [
        7,
        18,
        256
      ],
      "Lambda_complement": [
        7,
        16,
        419
      ]
    },
    "(9, (36, 3, 2), (35, 3, 1))": {
      "E": [
        0,
        223,
        266,
        265,
        36,
        43,
        34,
        33,
        160,
        175,
        426,
        425,
        388,
        347,
        386,
        385,
        364,
        367,
        106,
        101,
        324,
        327,
        414,
        321,
        460,
        463,
        26,
        197,
        228,
        231,
        238,
        225,
        236,
        239,
        255,
        485,
        196,
        199,
        206,
        193,
        76,
        79,
        330,
        325,
        356,
        359,
        123,
        353,
        384,
        399,
        138,
        137,
        420,
        190,
        418,
        417,
        288,
        58,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        43,
        126,
        124,
        109,
        112,
        113,
        115,
        54,
        191,
        190,
        188,
        270,
        160,
        177,
        179,
        273,
        192,
        354,
        211,
        194,
        207,
        381,
        204,
        205,
        239,
        238,
        351,
        237,
        224,
        241,
        320,
        226,
        307,
        145,
        147,
        130,
        300,
        158,
        156,
        157,
        80,
        86,
        83,
        82,
        79,
        94,
        91,
        77,
        47,
        62,
        120,
        45,
        32,
        101,
        35,
        34
      ],
      "E_complement": [
        7,
        18,
        256
      ],
      "Lambda_complement": [
        7,
        16,
        385
      ]
    },
    "(9, (36, 3, 2), (36, 3, 1))": {
      "E": [
        0,
        223,
        266,
        265,
        36,
        43,
        34,
        33,
        160,
        175,
        426,
        425,
        388,
        347,
        386,
        385,
        364,
        367,
        106,
        101,
        324,
        327,
        414,
        321,
        460,
        463,
        26,
        197,
        228,
        231,
        238,
        225,
        236,
        239,
        255,
        485,
        196,
        199,
        206,
        193,
        76,
        79,
        330,
        325,
        356,
        359,
        123,
        353,
        384,
        399,
        138,
        137,
        420,
        190,
        418,
        417,
        288,
        58,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        43,
        126,
        124,
        41,
        52,
        113,
        115,
        54,
        191,
        190,
        188,
        270,
        160,
        177,
        179,
        273,
        192,
        354,
        211,
        194,
        207,
        381,
        204,
        205,
        239,
        238,
        351,
        237,
        224,
        241,
        320,
        226,
        307,
        145,
        147,
        130,
        300,
        158,
        156,
        157,
        80,
        86,
        83,
        82,
        79,
        94,
        91,
        77,
        47,
        122,
        120,
        45,
        32,
        101,
        103,
        34
      ],
      "E_complement": [
        7,
        18,
        256
      ],
      "Lambda_complement": [
        7,
        16,
        385
      ]
    },
    "(9, (36, 3, 2), (35, 6, 1))": {
      "E": [
        0,
        223,
        266,
        265,
        36,
        43,
        34,
        33,
        160,
        175,
        426,
        425,
        388,
        347,
        386,
        385,
        364,
        367,
        106,
        101,
        324,
        327,
        414,
        321,
        460,
        463,
        26,
        197,
        228,
        231,
        238,
        225,
        236,
        239,
        255,
        485,
        196,
        199,
        206,
        193,
        76,
        79,
        330,
        325,
        356,
        359,
        123,
        353,
        384,
        399,
        138,
        137,
        420,
        190,
        418,
        417,
        288,
        58,
        42,
        41,
        4,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        5,
        8,
        30,
        28,
        13,
        43,
        126,
        124,
        41,
        52,
        113,
        115,
        54,
        191,
        190,
        188,
        270,
        160,
        177,
        179,
        273,
        192,
        354,
        211,
        194,
        207,
        381,
        204,
        205,
        239,
        238,
        159,
        237,
        224,
        241,
        128,
        226,
        243,
        145,
        147,
        130,
        236,
        158,
        156,
        157,
        80,
        86,
        83,
        82,
        79,
        94,
        91,
        77,
        47,
        122,
        120,
        45,
        32,
        101,
        103,
        34
      ],
      "E_complement": [
        7,
        18,
        256
      ],
      "Lambda_complement": [
        7,
        16,
        419
      ]
    },
    "(9, (38, 6, 1), (33, 0, 4))": {
      "E": [
        0,
        228,
        489,
        148,
        227,
        492,
        225,
        494,
        123,
        294,
        402,
        374,
        339,
        124,
        369,
        126,
        395,
        163,
        393,
        134,
        164,
        396,
        129,
        375,
        27,
        276,
        25,
        81,
        275,
        229,
        86,
        30,
        485,
        451,
        487,
        486,
        452,
        236,
        481,
        238,
        117,
        116,
        119,
        305,
        115,
        380,
        310,
        382,
        409,
        388,
        137,
        500,
        387,
        386,
        385,
        384,
        283,
        70,
        11,
        22,
        51,
        18,
        17,
        16
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        12,
        13,
        10,
        14,
        16,
        20,
        22,
        23,
        25,
        29,
        26,
        27,
        32,
        65,
        182,
        210,
        76,
        45,
        223,
        187,
        165,
        193,
        54,
        87,
        204,
        168,
        90,
        59,
        376,
        281,
        491,
        399,
        276,
        373,
        386,
        486,
        504,
        412,
        366,
        271,
        401,
        501,
        258,
        355,
        344,
        345,
        350,
        346,
        340,
        341,
        343,
        339,
        333,
        329,
        334,
        335,
        324,
        320,
        322,
        323
      ],
      "E_complement": [
        20,
        32,
        205
      ],
      "Lambda_complement": [
        5,
        96,
        130
      ]
    },
    "(9, (34, 3, 1), (38, 6, 1))": {
      "E": [
        0,
        63,
        6,
        25,
        120,
        123,
        94,
        125,
        192,
        223,
        230,
        217,
        152,
        187,
        158,
        157,
        412,
        497,
        442,
        441,
        504,
        487,
        510,
        449,
        348,
        351,
        346,
        377,
        280,
        295,
        318,
        367,
        288,
        259,
        294,
        293,
        376,
        359,
        350,
        353,
        448,
        451,
        486,
        453,
        440,
        391,
        446,
        417,
        160,
        159,
        134,
        153,
        228,
        169,
        226,
        193,
        64,
        95,
        70,
        55,
        36,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        15,
        14,
        20,
        19,
        37,
        86,
        154,
        348,
        50,
        65,
        41,
        90,
        207,
        188,
        202,
        191,
        192,
        179,
        221,
        218,
        152,
        153,
        402,
        84,
        143,
        142,
        148,
        149,
        471,
        470,
        458,
        461,
        448,
        449,
        453,
        450,
        408,
        491,
        387,
        496,
        407,
        406,
        157,
        347,
        280,
        281,
        369,
        260,
        381,
        270,
        382,
        267,
        343,
        342,
        332,
        333,
        344,
        345,
        487,
        83
      ],
      "E_complement": [
        10,
        16,
        386
      ],
      "Lambda_complement": [
        6,
        24,
        106
      ]
    },
    "(9, (35, 0, 2), (39, 8, 1))": {
      "E": [
        0,
        285,
        54,
        43,
        45,
        47,
        62,
        316,
        104,
        362,
        379,
        377,
        90,
        71,
        364,
        113,
        168,
        426,
        187,
        185,
        154,
        135,
        172,
        433,
        448,
        221,
        246,
        235,
        493,
        495,
        254,
        508,
        482,
        511,
        468,
        201,
        464,
        210,
        451,
        449,
        149,
        151,
        390,
        132,
        184,
        421,
        398,
        403,
        341,
        343,
        326,
        68,
        376,
        101,
        334,
        339,
        290,
        319,
        20,
        265,
        272,
        18,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        4,
        9,
        16,
        58,
        21,
        83,
        176,
        86,
        87,
        142,
        143,
        160,
        256,
        147,
        146,
        189,
        117,
        78,
        173,
        75,
        74,
        20,
        13,
        335,
        8,
        29,
        28,
        30,
        25,
        379,
        198,
        22,
        245,
        7,
        45,
        2,
        46,
        162,
        65,
        69,
        111,
        157,
        156,
        122,
        153,
        128,
        129,
        103,
        132,
        191,
        308,
        88,
        114,
        26,
        48,
        31,
        51,
        14,
        219,
        11,
        232
      ],
      "E_complement": [
        5,
        9,
        81
      ],
      "Lambda_complement": [
        40,
        204,
        271
      ]
    },
    "(9, (33, 7, 2), (31, 0, 4))": {
      "E": [
        0,
        175,
        251,
        166,
        185,
        56,
        227,
        225,
        193,
        156,
        155,
        26,
        217,
        132,
        131,
        222,
        382,
        380,
        379,
        373,
        313,
        356,
        355,
        318,
        321,
        445,
        283,
        326,
        345,
        260,
        259,
        350,
        417,
        508,
        507,
        422,
        357,
        484,
        483,
        446,
        414,
        412,
        327,
        454,
        473,
        388,
        464,
        383,
        33,
        124,
        123,
        38,
        57,
        100,
        194,
        62,
        65,
        28,
        27,
        70,
        10,
        4,
        3,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        14,
        18,
        20,
        13,
        56,
        66,
        68,
        59,
        80,
        55,
        52,
        86,
        133,
        250,
        249,
        131,
        245,
        151,
        145,
        246,
        195,
        199,
        193,
        192,
        213,
        204,
        207,
        211,
        389,
        482,
        484,
        390,
        496,
        394,
        393,
        502,
        416,
        444,
        447,
        422,
        435,
        434,
        436,
        432,
        382,
        359,
        353,
        381,
        373,
        369,
        370,
        371,
        293,
        327,
        324,
        291,
        328,
        311,
        305,
        331
      ],
      "E_complement": [
        8,
        87,
        161
      ],
      "Lambda_complement": [
        5,
        24,
        96
      ]
    },
    "(9, (35, 8, 1), (37, 0, 2))": {
      "E": [
        0,
        15,
        510,
        3,
        359,
        19,
        94,
        31,
        160,
        225,
        172,
        472,
        135,
        321,
        176,
        191,
        384,
        441,
        442,
        387,
        412,
        421,
        422,
        415,
        283,
        281,
        282,
        431,
        316,
        261,
        262,
        435,
        256,
        253,
        314,
        259,
        284,
        349,
        294,
        100,
        219,
        277,
        482,
        408,
        444,
        265,
        66,
        447,
        128,
        185,
        186,
        181,
        156,
        165,
        166,
        169,
        22,
        25,
        26,
        35,
        10,
        5,
        6,
        4
      ],
      "Lambda": [
        0,
        1,
        2,
        3,
        4,
        10,
        17,
        31,
        44,
        109,
        110,
        47,
        40,
        102,
        125,
        51,
        180,
        250,
        249,
        183,
        231,
        166,
        189,
        252,
        152,
        150,
        149,
        155,
        203,
        202,
        209,
        208,
        443,
        506,
        505,
        440,
        424,
        486,
        509,
        435,
        471,
        470,
        469,
        468,
        452,
        458,
        465,
        479,
        320,
        334,
        333,
        323,
        260,
        261,
        286,
        287,
        300,
        354,
        353,
        303,
        360,
        297,
        306,
        371
      ],
      "E_complement": [
        13,
        54,
        67
      ],
      "Lambda_complement": [
        12,
        20,
        64
      ]
    },
    "(9, (35, 3, 2), (33, 3, 1))": {
      "E": [
        0,
        119,
        68,
        77,
        88,
        27,
        28,
        123,
        222,
        233,
        164,
        237,
        242,
        241,
        210,
        245,
        510,
        439,
        345,
        499,
        486,
        495,
        476,
        427,
        350,
        343,
        346,
        432,
        326,
        271,
        322,
        373,
        256,
        426,
        324,
        269,
        344,
        303,
        284,
        277,
        323,
        425,
        420,
        429,
        390,
        433,
        508,
        437,
        190,
        183,
        132,
        243,
        136,
        239,
        232,
        171,
        30,
        87,
        26,
        45,
        6,
        33,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        10,
        20,
        12,
        34,
        39,
        36,
        37,
        41,
        49,
        89,
        46,
        166,
        163,
        164,
        165,
        176,
        168,
        175,
        174,
        128,
        129,
        134,
        131,
        139,
        138,
        141,
        227,
        461,
        419,
        420,
        421,
        432,
        424,
        407,
        430,
        384,
        385,
        390,
        414,
        395,
        434,
        397,
        405,
        256,
        375,
        287,
        263,
        307,
        266,
        276,
        268,
        290,
        314,
        292,
        293,
        297,
        305,
        303,
        278
      ],
      "E_complement": [
        8,
        38,
        64
      ],
      "Lambda_complement": [
        4,
        25,
        107
      ]
    },
    "(9, (35, 3, 2), (33, 6, 1))": {
      "E": [
        0,
        103,
        68,
        85,
        120,
        59,
        60,
        115,
        254,
        217,
        140,
        221,
        226,
        225,
        234,
        229,
        502,
        423,
        377,
        483,
        462,
        479,
        508,
        411,
        382,
        367,
        378,
        416,
        326,
        279,
        322,
        357,
        256,
        410,
        324,
        277,
        376,
        287,
        316,
        301,
        323,
        409,
        396,
        413,
        390,
        417,
        500,
        421,
        182,
        167,
        132,
        227,
        144,
        223,
        216,
        155,
        62,
        111,
        58,
        29,
        6,
        9,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        7,
        11,
        18,
        36,
        20,
        42,
        47,
        44,
        45,
        57,
        9,
        113,
        38,
        174,
        171,
        172,
        173,
        136,
        184,
        167,
        190,
        128,
        129,
        134,
        131,
        147,
        138,
        149,
        235,
        469,
        427,
        428,
        429,
        392,
        440,
        423,
        446,
        384,
        385,
        390,
        438,
        403,
        394,
        405,
        421,
        256,
        335,
        311,
        263,
        267,
        274,
        292,
        276,
        298,
        282,
        300,
        301,
        313,
        265,
        319,
        294
      ],
      "E_complement": [
        12,
        18,
        64
      ],
      "Lambda_complement": [
        4,
        24,
        74
      ]
    },
    "(9, (32, 3, 1), (37, 3, 2))": {
      "E": [
        0,
        63,
        224,
        53,
        36,
        39,
        34,
        45,
        272,
        453,
        282,
        293,
        264,
        263,
        81,
        257,
        58,
        239,
        218,
        229,
        248,
        247,
        254,
        253,
        448,
        511,
        458,
        287,
        472,
        475,
        466,
        142,
        179,
        495,
        474,
        485,
        504,
        503,
        510,
        509,
        192,
        255,
        202,
        197,
        216,
        219,
        210,
        221,
        256,
        108,
        314,
        309,
        292,
        295,
        290,
        301,
        16,
        31,
        26,
        37,
        8,
        7,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        7,
        15,
        22,
        12,
        44,
        127,
        190,
        185,
        125,
        168,
        113,
        82,
        178,
        314,
        510,
        346,
        509,
        501,
        497,
        499,
        298,
        320,
        324,
        387,
        484,
        399,
        331,
        404,
        397,
        447,
        280,
        444,
        376,
        360,
        433,
        435,
        439,
        422,
        449,
        262,
        258,
        463,
        470,
        265,
        461,
        69,
        65,
        67,
        66,
        110,
        78,
        84,
        77,
        63,
        251,
        252,
        61,
        240,
        16,
        51,
        234
      ],
      "E_complement": [
        12,
        21,
        326
      ],
      "Lambda_complement": [
        5,
        24,
        130
      ]
    },
    "(9, (35, 6, 1), (37, 3, 1))": {
      "E": [
        0,
        480,
        343,
        458,
        489,
        372,
        335,
        506,
        418,
        396,
        439,
        409,
        389,
        404,
        431,
        385,
        490,
        492,
        471,
        505,
        474,
        500,
        463,
        478,
        401,
        268,
        443,
        91,
        393,
        276,
        303,
        434,
        66,
        108,
        87,
        121,
        90,
        75,
        79,
        97,
        157,
        381,
        183,
        2,
        9,
        148,
        175,
        50,
        113,
        236,
        294,
        198,
        105,
        244,
        207,
        82,
        34,
        12,
        55,
        25,
        18,
        20,
        16,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        4,
        14,
        16,
        19,
        10,
        61,
        35,
        39,
        62,
        44,
        80,
        84,
        47,
        196,
        194,
        198,
        199,
        213,
        328,
        332,
        214,
        225,
        248,
        251,
        229,
        146,
        233,
        234,
        150,
        378,
        355,
        352,
        382,
        363,
        272,
        275,
        367,
        317,
        315,
        319,
        318,
        334,
        211,
        215,
        333,
        422,
        440,
        444,
        421,
        469,
        425,
        429,
        470,
        505,
        504,
        507,
        509,
        405,
        395,
        392,
        401
      ],
      "E_complement": [
        7,
        56,
        139
      ],
      "Lambda_complement": [
        7,
        24,
        97
      ]
    },
    "(9, (32, 3, 1), (33, 5, 2))": {
      "E": [
        0,
        3,
        10,
        137,
        237,
        43,
        34,
        33,
        224,
        99,
        234,
        233,
        200,
        203,
        66,
        193,
        448,
        451,
        286,
        413,
        444,
        319,
        482,
        481,
        433,
        375,
        298,
        297,
        264,
        267,
        342,
        469,
        468,
        343,
        266,
        265,
        296,
        299,
        374,
        501,
        480,
        483,
        318,
        504,
        412,
        287,
        450,
        449,
        192,
        67,
        202,
        201,
        232,
        235,
        98,
        164,
        32,
        35,
        42,
        169,
        136,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        30,
        28,
        9,
        43,
        62,
        60,
        41,
        32,
        49,
        35,
        34,
        111,
        122,
        120,
        125,
        112,
        113,
        115,
        114,
        128,
        81,
        83,
        82,
        79,
        142,
        88,
        77,
        367,
        366,
        364,
        381,
        368,
        357,
        359,
        370,
        336,
        325,
        327,
        338,
        335,
        330,
        332,
        333,
        276,
        257,
        259,
        450,
        287,
        286,
        460,
        285,
        319,
        318,
        316,
        317,
        308,
        305,
        291,
        310
      ],
      "E_complement": [
        12,
        16,
        70
      ],
      "Lambda_complement": [
        4,
        16,
        192
      ]
    },
    "(9, (41, 3, 2), (32, 3, 1))": {
      "E": [
        0,
        13,
        394,
        391,
        296,
        293,
        290,
        175,
        352,
        237,
        362,
        479,
        368,
        453,
        334,
        501,
        320,
        323,
        330,
        327,
        356,
        361,
        346,
        111,
        20,
        316,
        100,
        423,
        161,
        9,
        58,
        505,
        12,
        183,
        50,
        135,
        40,
        157,
        34,
        431,
        96,
        493,
        106,
        103,
        200,
        197,
        322,
        335,
        376,
        187,
        483,
        331,
        294,
        229,
        342,
        126,
        24,
        301,
        38,
        43,
        8,
        5,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        2,
        6,
        11,
        31,
        28,
        29,
        46,
        42,
        44,
        45,
        48,
        49,
        55,
        51,
        110,
        111,
        166,
        162,
        191,
        187,
        114,
        115,
        154,
        142,
        66,
        67,
        94,
        95,
        147,
        151,
        257,
        261,
        457,
        456,
        469,
        468,
        280,
        284,
        485,
        484,
        301,
        313,
        308,
        304,
        505,
        504,
        421,
        417,
        423,
        422,
        443,
        442,
        444,
        424,
        395,
        394,
        393,
        397,
        400,
        404,
        407,
        406
      ],
      "E_complement": [
        19,
        64,
        171
      ],
      "Lambda_complement": [
        5,
        16,
        194
      ]
    },
    "(8, (31, 3, 2), (29, 3, 2))": {
      "E": [
        0,
        3,
        121,
        6,
        255,
        68,
        66,
        55,
        115,
        12,
        10,
        9,
        72,
        61,
        245,
        78,
        207,
        92,
        90,
        201,
        24,
        28,
        26,
        30,
        80,
        195,
        197,
        86,
        135,
        20,
        18,
        129,
        16,
        59,
        243,
        22,
        199,
        84,
        82,
        189,
        249,
        139,
        141,
        49,
        88,
        183,
        205,
        94,
        79,
        76,
        74,
        73,
        8,
        11,
        13,
        14,
        64,
        67,
        69,
        70,
        7,
        4,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        15,
        14,
        28,
        41,
        71,
        66,
        68,
        97,
        104,
        109,
        75,
        110,
        111,
        74,
        108,
        105,
        96,
        69,
        67,
        70,
        40,
        29,
        43,
        42,
        7,
        2,
        36,
        37,
        223,
        250,
        252,
        249,
        208,
        245,
        211,
        214,
        184,
        141,
        155,
        190,
        151,
        146,
        148,
        177,
        176,
        149,
        147,
        150,
        191,
        154,
        140,
        185,
        215,
        210,
        244,
        209,
        248,
        253,
        251,
        222
      ],
      "E_complement": [
        32,
        146
      ],
      "Lambda_complement": [
        10,
        48
      ]
    },
    "(9, (34, 3, 2), (34, 3, 2))": {
      "E": [
        0,
        3,
        10,
        503,
        280,
        283,
        236,
        273,
        288,
        291,
        410,
        409,
        312,
        315,
        386,
        385,
        240,
        269,
        250,
        249,
        22,
        491,
        482,
        481,
        352,
        355,
        474,
        473,
        376,
        379,
        450,
        449,
        448,
        451,
        378,
        377,
        216,
        219,
        98,
        97,
        224,
        227,
        234,
        233,
        248,
        251,
        242,
        241,
        384,
        387,
        314,
        313,
        152,
        155,
        34,
        33,
        16,
        19,
        26,
        25,
        8,
        11,
        2,
        1
      ],
      "Lambda": [
        0,
        1,
        3,
        6,
        11,
        10,
        12,
        17,
        59,
        90,
        56,
        61,
        48,
        49,
        55,
        138,
        219,
        222,
        216,
        217,
        212,
        201,
        211,
        210,
        224,
        229,
        227,
        130,
        239,
        82,
        232,
        233,
        155,
        250,
        259,
        157,
        144,
        145,
        268,
        42,
        160,
        161,
        312,
        166,
        171,
        170,
        311,
        177,
        475,
        69,
        67,
        34,
        468,
        242,
        72,
        73,
        480,
        126,
        120,
        121,
        495,
        105,
        115,
        114
      ],
      "E_complement": [
        4,
        72,
        256
      ],
      "Lambda_complement": [
        4,
        24,
        323
      ]
    }
  },
  "failures": []
}

==> anc/code/binary/support/d9_size64_reductions/switching/triply_even_both_fully_filtered_stress.json <==
{
  "E": [
    0,
    3,
    4,
    9,
    22,
    27,
    18,
    17,
    158,
    147,
    148,
    151,
    54,
    133,
    140,
    49,
    398,
    387,
    388,
    393,
    406,
    411,
    412,
    401,
    286,
    419,
    420,
    281,
    262,
    267,
    268,
    257,
    78,
    435,
    436,
    73,
    86,
    283,
    284,
    81,
    222,
    403,
    404,
    217,
    198,
    395,
    396,
    193,
    142,
    131,
    132,
    135,
    38,
    149,
    156,
    33,
    16,
    19,
    20,
    25,
    6,
    11,
    2,
    1
  ],
  "Lambda": [
    0,
    1,
    2,
    6,
    11,
    15,
    12,
    13,
    27,
    58,
    60,
    61,
    48,
    113,
    119,
    22,
    155,
    154,
    156,
    189,
    176,
    145,
    151,
    150,
    160,
    161,
    167,
    163,
    174,
    234,
    236,
    173,
    507,
    474,
    476,
    477,
    464,
    465,
    471,
    502,
    480,
    481,
    487,
    483,
    494,
    426,
    428,
    493,
    320,
    321,
    322,
    326,
    331,
    335,
    332,
    333,
    379,
    378,
    380,
    349,
    336,
    305,
    311,
    374
  ],
  "E_complement": [
    12,
    97,
    306
  ],
  "Lambda_complement": [
    5,
    32,
    64
  ],
  "invariants": [
    [
      34,
      0,
      1
    ],
    [
      34,
      0,
      1
    ]
  ],
  "min_affine_weights": [
    8,
    8
  ]
}

==> anc/code/binary/support/d9_size64_reductions/switching/verify_examples.py <==
#!/usr/bin/env python3
"""Directly verify saved exploratory spectral pairs and tiling certificates."""
import json
from pathlib import Path


def span(basis):
    out=[0]
    for b in basis:
        out += [x^b for x in out]
    return out


def verify(example):
    E=example['E']
    L=example['Lambda']
    assert len(E)==len(set(E))==64
    assert len(L)==len(set(L))==64
    r=max(E+L).bit_length()
    for d in {x^y for x in L for y in L}-{0}:
        assert sum(1 if (d&e).bit_count()%2==0 else -1 for e in E)==0
    for points,key in [(E,'E_complement'),(L,'Lambda_complement')]:
        K=span(example[key])
        assert len(K)==len(set(K))==2**(r-6)
        assert len({x^y for x in points for y in K})==2**r


def main():
    root=Path(__file__).resolve().parent
    data=json.loads((root/'switching_summary.json').read_text())
    for example in data['examples'].values():verify(example)
    verify(json.loads((root/'aperiodic_stress_example.json').read_text()))
    print('All',len(data['examples']),'saved spectral pairs and their two tiling certificates passed direct verification.')
    print('The aperiodic stress example passed independently of the switching procedure.')


if __name__=='__main__':main()


==> anc/code/binary/support/d9_size64_reductions/switching/verify_filtered_examples.py <==
#!/usr/bin/env python3
"""Direct checks of the saved residual examples, without rerunning switching."""
import json
from pathlib import Path
from filter_examples import minimum,periods
from explore_filtered64 import section_witness
from verify_examples import verify


def main():
    root=Path(__file__).resolve().parent
    data=json.loads((root/'cube_sample_summary.json').read_text())
    for example in data['residual_examples'].values():
        verify(example)
        for points in [example['E'],example['Lambda']]:
            assert len(periods(points))==1
            assert minimum(points,9)>=8
            assert section_witness(points) is None
    print('All',len(data['residual_examples']),'residual examples passed: spectrality, both subgroup tilings, aperiodicity, minimum affine weight, and section-period checks.')


if __name__=='__main__':main()


==> anc/code/binary/support/d9_size64_reductions/verify_raw_models.py <==
#!/usr/bin/env python3
"""Tie every positive certificate to a raw order-32 Hadamard model.

This independently checks matrix validity, ranks, row-space equivalence,
two-orientation coverage and the positive Fourier certificates. It does not
re-prove the external classification or completeness of its extracted list.
"""
import collections
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parent

def echelon(vectors):
    basis = {}
    for vector in vectors:
        while vector:
            pivot = vector.bit_length() - 1
            if pivot not in basis:
                basis[pivot] = vector
                break
            vector ^= basis[pivot]
    return basis

def contains(basis, vector):
    while vector:
        pivot = vector.bit_length() - 1
        if pivot not in basis:
            return False
        vector ^= basis[pivot]
    return True

def main():
    certs = json.loads((ROOT/'periodic_spectrum/certificates.json').read_text())['certificates']
    by_id = {c['id']:c for c in certs}
    assert len(by_id) == len(certs) == 332
    seen, ranks = set(), collections.Counter()
    for line in (ROOT/'data/had32_rank_le8.txt').read_text().splitlines():
        tokens = line.split()
        record, rank = map(int,tokens[:2])
        assert record not in seen
        seen.add(record)
        raw = [int(x,16) for x in tokens[2:]]
        assert len(raw) == 32 and all(0 <= x < 2**32 for x in raw)
        assert all((raw[i]^raw[j]).bit_count() == 16 for i in range(32) for j in range(i))
        dephased = [x^raw[0] for x in raw]
        dephased = [x^(0xffffffff if x&1 else 0) for x in dephased]
        assert dephased[0] == 0 and all(x&1 == 0 for x in dephased)
        assert len(echelon(dephased)) == rank <= 8
        ranks[rank] += 1
        transpose = [sum(((x>>j)&1)<<i for i,x in enumerate(dephased)) for j in range(32)]
        for orientation, matrix in [('columns',dephased),('rows',transpose)]:
            cert = by_id.pop(f'H{record}_{orientation}')
            assert cert['n'] == rank
            points, complement = cert['points'], cert['complement']
            assert len(points) == len(set(points)) == 32
            assert all(0 <= p < 2**rank for p in points)
            coordinates = [sum(((p>>i)&1)<<j for j,p in enumerate(points)) for i in range(rank)]
            basis = echelon(matrix)
            assert len(echelon(coordinates)) == rank
            assert all(contains(basis,v) for v in coordinates)
            assert len(complement) == len(set(complement)) == 2**(rank-5)
            assert all(0 <= k < 2**rank for k in complement)
            for x in complement:
                for y in complement:
                    assert sum((-1)**((p&(x^y)).bit_count()%2) for p in points) != 0
    assert not by_id
    assert ranks == {5:1,6:2,7:13,8:150}
    print('PASS: 166 valid raw matrices; all ranks; both orientations; all 332 positive certificates.')
    print('Dependency retained: external classification completeness and extraction coverage.')

if __name__ == '__main__':
    main()


==> anc/code/binary/support/d9_tile_to_spectral/C4753_bad_pairs.txt.certs <==
0 1 2 4 8
1 1 2 4 24
2 1 2 4 40
4 1 2 4 72
7 1 2 4 120
16 1 2 20 8
17 1 2 20 24
18 1 2 20 40
19 1 2 20 56
20 1 2 20 72
21 1 2 20 88
22 1 2 20 104
23 1 2 20 120
32 1 2 36 8
33 1 2 36 24
34 1 2 36 40
35 1 2 36 56
36 1 2 36 72
37 1 2 36 88
38 1 2 36 104
39 1 2 36 120
64 1 2 68 8
65 1 2 68 24
66 1 2 68 40
67 1 2 68 56
68 1 2 68 72
69 1 2 68 88
70 1 2 68 104
71 1 2 68 120
112 1 2 116 8
113 1 2 116 24
114 1 2 116 40
115 1 2 116 56
116 1 2 116 72
117 1 2 116 88
118 1 2 116 104
119 1 2 116 120
144 1 2 148 8
146 1 2 148 40
148 1 2 148 72
150 1 2 148 104
152 1 2 148 136
154 1 2 148 168
156 1 2 148 200
158 1 2 148 232
160 1 2 164 8
161 1 2 164 24
164 1 2 164 72
165 1 2 164 88
168 1 2 164 136
169 1 2 164 152
172 1 2 164 200
173 1 2 164 216
192 1 2 196 8
193 1 2 196 24
194 1 2 196 40
195 1 2 196 56
200 1 2 196 136
201 1 2 196 152
202 1 2 196 168
203 1 2 196 184
240 1 2 244 8
241 1 2 244 24
242 1 2 244 40
243 1 2 244 56
248 1 2 244 136
249 1 2 244 152
250 1 2 244 168
251 1 2 244 184
256 1 18 4 8
258 1 18 4 40
259 1 18 4 56
260 1 18 4 72
512 1 34 4 8
1024 1 66 4 8


==> anc/code/binary/support/d9_tile_to_spectral/C4753_fibers.txt <==
0 21 35 54 70 83 101 112 137 154 172 191 207 220 234 249 
0 21 35 54 70 83 101 112 137 154 175 188 204 223 234 249 
0 21 35 54 70 83 101 112 137 156 170 191 207 218 236 249 
0 21 35 54 70 83 101 112 137 159 170 188 204 218 239 249 
0 21 35 54 70 83 101 112 137 156 175 186 202 223 236 249 
0 21 35 54 70 83 101 112 137 159 172 186 202 220 239 249 
0 21 35 54 70 83 101 112 138 153 172 191 207 220 233 250 
0 21 35 54 70 83 101 112 138 153 175 188 204 223 233 250 
0 21 35 54 70 83 101 112 140 153 170 191 207 218 233 252 
0 21 35 54 70 83 101 112 143 153 170 188 204 218 233 255 
0 21 35 54 70 83 101 112 140 153 175 186 202 223 233 252 
0 21 35 54 70 83 101 112 143 153 172 186 202 220 233 255 
0 21 35 54 70 83 101 112 138 156 169 191 207 217 236 250 
0 21 35 54 70 83 101 112 138 159 169 188 204 217 239 250 
0 21 35 54 70 83 101 112 140 154 169 191 207 217 234 252 
0 21 35 54 70 83 101 112 143 154 169 188 204 217 234 255 
0 21 35 54 70 83 101 112 140 159 169 186 202 217 239 252 
0 21 35 54 70 83 101 112 143 156 169 186 202 217 236 255 
0 21 35 54 70 83 101 112 138 156 175 185 201 223 236 250 
0 21 35 54 70 83 101 112 138 159 172 185 201 220 239 250 
0 21 35 54 70 83 101 112 140 154 175 185 201 223 234 252 
0 21 35 54 70 83 101 112 143 154 172 185 201 220 234 255 
0 21 35 54 70 83 101 112 140 159 170 185 201 218 239 252 
0 21 35 54 70 83 101 112 143 156 170 185 201 218 236 255 
0 21 35 57 73 83 101 112 134 154 172 191 207 220 234 246 
0 21 35 57 73 83 101 112 134 154 175 188 204 223 234 246 
0 21 35 57 73 83 101 112 134 156 170 191 207 218 236 246 
0 21 35 57 73 83 101 112 134 159 170 188 204 218 239 246 
0 21 35 57 73 83 101 112 134 156 175 186 202 223 236 246 
0 21 35 57 73 83 101 112 134 159 172 186 202 220 239 246 
0 21 35 60 73 83 101 112 134 154 175 185 204 223 234 246 
0 21 35 60 73 83 101 112 134 159 170 185 204 218 239 246 
0 21 35 58 74 83 101 112 134 153 172 191 207 220 233 246 
0 21 35 63 74 83 101 112 134 153 172 186 207 220 233 246 
0 21 35 58 74 83 101 112 134 153 175 188 204 223 233 246 
0 21 35 60 76 83 101 112 134 153 170 191 207 218 233 246 
0 21 35 63 79 83 101 112 134 153 170 188 204 218 233 246 
0 21 35 60 76 83 101 112 134 153 175 186 202 223 233 246 
0 21 35 58 79 83 101 112 134 153 172 191 202 220 233 246 
0 21 35 63 79 83 101 112 134 153 172 186 202 220 233 246 
0 21 35 58 74 83 101 112 134 156 169 191 207 217 236 246 
0 21 35 63 74 83 101 112 134 156 169 186 207 217 236 246 
0 21 35 58 74 83 101 112 134 159 169 188 204 217 239 246 
0 21 35 60 76 83 101 112 134 154 169 191 207 217 234 246 
0 21 35 63 79 83 101 112 134 154 169 188 204 217 234 246 
0 21 35 60 76 83 101 112 134 159 169 186 202 217 239 246 
0 21 35 58 79 83 101 112 134 156 169 191 202 217 236 246 
0 21 35 63 79 83 101 112 134 156 169 186 202 217 236 246 
0 21 35 57 76 83 101 112 134 154 175 188 201 223 234 246 
0 21 35 57 76 83 101 112 134 159 170 188 201 218 239 246 
0 21 35 58 74 83 101 112 134 156 175 185 201 223 236 246 
0 21 35 58 74 83 101 112 134 159 172 185 201 220 239 246 
0 21 35 60 76 83 101 112 134 154 175 185 201 223 234 246 
0 21 35 63 79 83 101 112 134 154 172 185 201 220 234 246 
0 21 35 60 76 83 101 112 134 159 170 185 201 218 239 246 
0 21 35 63 79 83 101 112 134 156 170 185 201 218 236 246 
0 21 35 57 73 83 101 112 138 150 172 191 207 220 230 250 
0 21 35 57 73 83 101 112 138 150 175 188 204 223 230 250 
0 21 35 57 73 83 101 112 140 150 170 191 207 218 230 252 
0 21 35 57 73 83 101 112 143 150 170 188 204 218 230 255 
0 21 35 57 73 83 101 112 140 150 175 186 202 223 230 252 
0 21 35 57 73 83 101 112 143 150 172 186 202 220 230 255 
0 21 35 60 73 83 101 112 138 150 175 185 204 223 230 250 
0 21 35 60 73 83 101 112 143 150 170 185 204 218 230 255 
0 21 35 58 74 83 101 112 137 150 172 191 207 220 230 249 
0 21 35 63 74 83 101 112 137 150 172 186 207 220 230 249 
0 21 35 58 74 83 101 112 137 150 175 188 204 223 230 249 
0 21 35 60 76 83 101 112 137 150 170 191 207 218 230 249 
0 21 35 63 79 83 101 112 137 150 170 188 204 218 230 249 
0 21 35 60 76 83 101 112 137 150 175 186 202 223 230 249 
0 21 35 58 79 83 101 112 137 150 172 191 202 220 230 249 
0 21 35 63 79 83 101 112 137 150 172 186 202 220 230 249 
0 21 35 58 74 83 101 112 140 150 169 191 207 217 230 252 
0 21 35 63 74 83 101 112 140 150 169 186 207 217 230 252 
0 21 35 58 74 83 101 112 143 150 169 188 204 217 230 255 
0 21 35 60 76 83 101 112 138 150 169 191 207 217 230 250 
0 21 35 63 79 83 101 112 138 150 169 188 204 217 230 250 
0 21 35 60 76 83 101 112 143 150 169 186 202 217 230 255 
0 21 35 58 79 83 101 112 140 150 169 191 202 217 230 252 
0 21 35 63 79 83 101 112 140 150 169 186 202 217 230 252 
0 21 35 57 76 83 101 112 138 150 175 188 201 223 230 250 
0 21 35 57 76 83 101 112 143 150 170 188 201 218 230 255 
0 21 35 58 74 83 101 112 140 150 175 185 201 223 230 252 
0 21 35 58 74 83 101 112 143 150 172 185 201 220 230 255 
0 21 35 60 76 83 101 112 138 150 175 185 201 223 230 250 
0 21 35 63 79 83 101 112 138 150 172 185 201 220 230 250 
0 21 35 60 76 83 101 112 143 150 170 185 201 218 230 255 
0 21 35 63 79 83 101 112 140 150 170 185 201 218 230 252 
0 21 35 57 73 83 101 112 138 156 166 191 207 214 236 250 
0 21 35 57 73 83 101 112 138 159 166 188 204 214 239 250 
0 21 35 57 73 83 101 112 140 154 166 191 207 214 234 252 
0 21 35 57 73 83 101 112 143 154 166 188 204 214 234 255 
0 21 35 57 73 83 101 112 140 159 166 186 202 214 239 252 
0 21 35 57 73 83 101 112 143 156 166 186 202 214 236 255 
0 21 35 60 73 83 101 112 138 159 166 185 204 214 239 250 
0 21 35 60 73 83 101 112 143 154 166 185 204 214 234 255 
0 21 35 58 74 83 101 112 137 156 166 191 207 214 236 249 
0 21 35 63 74 83 101 112 137 156 166 186 207 214 236 249 
0 21 35 58 74 83 101 112 137 159 166 188 204 214 239 249 
0 21 35 60 76 83 101 112 137 154 166 191 207 214 234 249 
0 21 35 63 79 83 101 112 137 154 166 188 204 214 234 249 
0 21 35 60 76 83 101 112 137 159 166 186 202 214 239 249 
0 21 35 58 79 83 101 112 137 156 166 191 202 214 236 249 
0 21 35 63 79 83 101 112 137 156 166 186 202 214 236 249 
0 21 35 58 74 83 101 112 140 153 166 191 207 214 233 252 
0 21 35 63 74 83 101 112 140 153 166 186 207 214 233 252 
0 21 35 58 74 83 101 112 143 153 166 188 204 214 233 255 
0 21 35 60 76 83 101 112 138 153 166 191 207 214 233 250 
0 21 35 63 79 83 101 112 138 153 166 188 204 214 233 250 
0 21 35 60 76 83 101 112 143 153 166 186 202 214 233 255 
0 21 35 58 79 83 101 112 140 153 166 191 202 214 233 252 
0 21 35 63 79 83 101 112 140 153 166 186 202 214 233 252 
0 21 35 57 76 83 101 112 138 159 166 188 201 214 239 250 
0 21 35 57 76 83 101 112 143 154 166 188 201 214 234 255 
0 21 35 58 74 83 101 112 140 159 166 185 201 214 239 252 
0 21 35 58 74 83 101 112 143 156 166 185 201 214 236 255 
0 21 35 60 76 83 101 112 138 159 166 185 201 214 239 250 
0 21 35 63 79 83 101 112 138 156 166 185 201 214 236 250 
0 21 35 60 76 83 101 112 143 154 166 185 201 214 234 255 
0 21 35 63 79 83 101 112 140 154 166 185 201 214 234 252 
0 21 35 57 73 83 101 112 138 156 175 182 198 223 236 250 
0 21 35 57 73 83 101 112 138 159 172 182 198 220 239 250 
0 21 35 57 73 83 101 112 140 154 175 182 198 223 234 252 
0 21 35 57 73 83 101 112 143 154 172 182 198 220 234 255 
0 21 35 57 73 83 101 112 140 159 170 182 198 218 239 252 
0 21 35 57 73 83 101 112 143 156 170 182 198 218 236 255 
0 21 35 58 74 83 101 112 137 156 175 182 198 223 236 249 
0 21 35 58 74 83 101 112 137 159 172 182 198 220 239 249 
0 21 35 60 76 83 101 112 137 154 175 182 198 223 234 249 
0 21 35 63 79 83 101 112 137 154 172 182 198 220 234 249 
0 21 35 60 76 83 101 112 137 159 170 182 198 218 239 249 
0 21 35 63 79 83 101 112 137 156 170 182 198 218 236 249 
0 21 35 58 74 83 101 112 140 153 175 182 198 223 233 252 
0 21 35 58 74 83 101 112 143 153 172 182 198 220 233 255 
0 21 35 60 76 83 101 112 138 153 175 182 198 223 233 250 
0 21 35 63 79 83 101 112 138 153 172 182 198 220 233 250 
0 21 35 60 76 83 101 112 143 153 170 182 198 218 233 255 
0 21 35 63 79 83 101 112 140 153 170 182 198 218 233 252 
0 21 35 58 74 83 101 112 140 159 169 182 198 217 239 252 
0 21 35 58 74 83 101 112 143 156 169 182 198 217 236 255 
0 21 35 60 76 83 101 112 138 159 169 182 198 217 239 250 
0 21 35 63 79 83 101 112 138 156 169 182 198 217 236 250 
0 21 35 60 76 83 101 112 143 154 169 182 198 217 234 255 
0 21 35 63 79 83 101 112 140 154 169 182 198 217 234 252 
0 21 35 57 73 86 101 112 138 156 166 191 207 211 236 250 
0 21 35 57 73 86 101 112 138 159 166 188 204 211 239 250 
0 21 35 57 73 86 101 112 140 154 166 191 207 211 234 252 
0 21 35 57 73 86 101 112 143 154 166 188 204 211 234 255 
0 21 35 57 73 86 101 112 140 159 166 186 202 211 239 252 
0 21 35 57 73 86 101 112 143 156 166 186 202 211 236 255 
0 21 35 60 73 86 101 112 138 159 166 185 204 211 239 250 
0 21 35 60 73 86 101 112 143 154 166 185 204 211 234 255 
0 21 35 58 74 86 101 112 137 156 166 191 207 211 236 249 
0 21 35 63 74 86 101 112 137 156 166 186 207 211 236 249 
0 21 35 58 74 86 101 112 137 159 166 188 204 211 239 249 
0 21 35 60 76 86 101 112 137 154 166 191 207 211 234 249 
0 21 35 63 79 86 101 112 137 154 166 188 204 211 234 249 
0 21 35 60 76 86 101 112 137 159 166 186 202 211 239 249 
0 21 35 58 79 86 101 112 137 156 166 191 202 211 236 249 
0 21 35 63 79 86 101 112 137 156 166 186 202 211 236 249 
0 21 35 58 74 86 101 112 140 153 166 191 207 211 233 252 
0 21 35 63 74 86 101 112 140 153 166 186 207 211 233 252 
0 21 35 58 74 86 101 112 143 153 166 188 204 211 233 255 
0 21 35 60 76 86 101 112 138 153 166 191 207 211 233 250 
0 21 35 63 79 86 101 112 138 153 166 188 204 211 233 250 
0 21 35 60 76 86 101 112 143 153 166 186 202 211 233 255 
0 21 35 58 79 86 101 112 140 153 166 191 202 211 233 252 
0 21 35 63 79 86 101 112 140 153 166 186 202 211 233 252 
0 21 35 57 76 86 101 112 138 159 166 188 201 211 239 250 
0 21 35 57 76 86 101 112 143 154 166 188 201 211 234 255 
0 21 35 58 74 86 101 112 140 159 166 185 201 211 239 252 
0 21 35 58 74 86 101 112 143 156 166 185 201 211 236 255 
0 21 35 60 76 86 101 112 138 159 166 185 201 211 239 250 
0 21 35 63 79 86 101 112 138 156 166 185 201 211 236 250 
0 21 35 60 76 86 101 112 143 154 166 185 201 211 234 255 
0 21 35 63 79 86 101 112 140 154 166 185 201 211 234 252 
0 21 38 51 67 86 101 112 137 154 172 191 207 220 234 249 
0 21 38 51 67 86 101 112 137 154 175 188 204 223 234 249 
0 21 38 51 67 86 101 112 137 156 170 191 207 218 236 249 
0 21 38 51 67 86 101 112 137 159 170 188 204 218 239 249 
0 21 38 51 67 86 101 112 137 156 175 186 202 223 236 249 
0 21 38 51 67 86 101 112 137 159 172 186 202 220 239 249 
0 21 38 51 67 86 101 112 138 153 172 191 207 220 233 250 
0 21 38 51 67 86 101 112 138 153 175 188 204 223 233 250 
0 21 38 51 67 86 101 112 140 153 170 191 207 218 233 252 
0 21 38 51 67 86 101 112 143 153 170 188 204 218 233 255 
0 21 38 51 67 86 101 112 140 153 175 186 202 223 233 252 
0 21 38 51 67 86 101 112 143 153 172 186 202 220 233 255 
0 21 38 51 67 86 101 112 138 156 169 191 207 217 236 250 
0 21 38 51 67 86 101 112 138 159 169 188 204 217 239 250 
0 21 38 51 67 86 101 112 140 154 169 191 207 217 234 252 
0 21 38 51 67 86 101 112 143 154 169 188 204 217 234 255 
0 21 38 51 67 86 101 112 140 159 169 186 202 217 239 252 
0 21 38 51 67 86 101 112 143 156 169 186 202 217 236 255 
0 21 38 51 67 86 101 112 138 156 175 185 201 223 236 250 
0 21 38 51 67 86 101 112 138 159 172 185 201 220 239 250 
0 21 38 51 67 86 101 112 140 154 175 185 201 223 234 252 
0 21 38 51 67 86 101 112 143 154 172 185 201 220 234 255 
0 21 38 51 67 86 101 112 140 159 170 185 201 218 239 252 
0 21 38 51 67 86 101 112 143 156 170 185 201 218 236 255 
0 21 41 51 67 89 101 112 134 154 172 191 207 220 234 246 
0 21 41 51 67 89 101 112 134 154 175 188 204 223 234 246 
0 21 41 51 67 89 101 112 134 156 170 191 207 218 236 246 
0 21 41 51 67 89 101 112 134 159 170 188 204 218 239 246 
0 21 41 51 67 89 101 112 134 156 175 186 202 223 236 246 
0 21 41 51 67 89 101 112 134 159 172 186 202 220 239 246 
0 21 41 51 67 92 101 112 134 154 172 191 207 217 234 246 
0 21 41 51 67 92 101 112 134 159 172 186 202 217 239 246 
0 21 42 51 67 90 101 112 134 153 172 191 207 220 233 246 
0 21 42 51 67 90 101 112 134 153 175 188 204 223 233 246 
0 21 42 51 67 95 101 112 134 153 175 188 204 218 233 246 
0 21 44 51 67 92 101 112 134 153 170 191 207 218 233 246 
0 21 47 51 67 90 101 112 134 153 170 188 204 223 233 246 
0 21 47 51 67 95 101 112 134 153 170 188 204 218 233 246 
0 21 44 51 67 92 101 112 134 153 175 186 202 223 233 246 
0 21 47 51 67 95 101 112 134 153 172 186 202 220 233 246 
0 21 44 51 67 89 101 112 134 154 169 191 207 220 234 246 
0 21 44 51 67 89 101 112 134 159 169 186 202 220 239 246 
0 21 42 51 67 90 101 112 134 156 169 191 207 217 236 246 
0 21 42 51 67 90 101 112 134 159 169 188 204 217 239 246 
0 21 44 51 67 92 101 112 134 154 169 191 207 217 234 246 
0 21 47 51 67 95 101 112 134 154 169 188 204 217 234 246 
0 21 44 51 67 92 101 112 134 159 169 186 202 217 239 246 
0 21 47 51 67 95 101 112 134 156 169 186 202 217 236 246 
0 21 42 51 67 90 101 112 134 156 175 185 201 223 236 246 
0 21 42 51 67 95 101 112 134 156 175 185 201 218 236 246 
0 21 42 51 67 90 101 112 134 159 172 185 201 220 239 246 
0 21 44 51 67 92 101 112 134 154 175 185 201 223 234 246 
0 21 47 51 67 95 101 112 134 154 172 185 201 220 234 246 
0 21 44 51 67 92 101 112 134 159 170 185 201 218 239 246 
0 21 47 51 67 90 101 112 134 156 170 185 201 223 236 246 
0 21 47 51 67 95 101 112 134 156 170 185 201 218 236 246 
0 21 41 51 67 89 101 112 138 150 172 191 207 220 230 250 
0 21 41 51 67 89 101 112 138 150 175 188 204 223 230 250 
0 21 41 51 67 89 101 112 140 150 170 191 207 218 230 252 
0 21 41 51 67 89 101 112 143 150 170 188 204 218 230 255 
0 21 41 51 67 89 101 112 140 150 175 186 202 223 230 252 
0 21 41 51 67 89 101 112 143 150 172 186 202 220 230 255 
0 21 41 51 67 92 101 112 138 150 172 191 207 217 230 250 
0 21 41 51 67 92 101 112 143 150 172 186 202 217 230 255 
0 21 42 51 67 90 101 112 137 150 172 191 207 220 230 249 
0 21 42 51 67 90 101 112 137 150 175 188 204 223 230 249 
0 21 42 51 67 95 101 112 137 150 175 188 204 218 230 249 
0 21 44 51 67 92 101 112 137 150 170 191 207 218 230 249 
0 21 47 51 67 90 101 112 137 150 170 188 204 223 230 249 
0 21 47 51 67 95 101 112 137 150 170 188 204 218 230 249 
0 21 44 51 67 92 101 112 137 150 175 186 202 223 230 249 
0 21 47 51 67 95 101 112 137 150 172 186 202 220 230 249 
0 21 44 51 67 89 101 112 138 150 169 191 207 220 230 250 
0 21 44 51 67 89 101 112 143 150 169 186 202 220 230 255 
0 21 42 51 67 90 101 112 140 150 169 191 207 217 230 252 
0 21 42 51 67 90 101 112 143 150 169 188 204 217 230 255 
0 21 44 51 67 92 101 112 138 150 169 191 207 217 230 250 
0 21 47 51 67 95 101 112 138 150 169 188 204 217 230 250 
0 21 44 51 67 92 101 112 143 150 169 186 202 217 230 255 
0 21 47 51 67 95 101 112 140 150 169 186 202 217 230 252 
0 21 42 51 67 90 101 112 140 150 175 185 201 223 230 252 
0 21 42 51 67 95 101 112 140 150 175 185 201 218 230 252 
0 21 42 51 67 90 101 112 143 150 172 185 201 220 230 255 
0 21 44 51 67 92 101 112 138 150 175 185 201 223 230 250 
0 21 47 51 67 95 101 112 138 150 172 185 201 220 230 250 
0 21 44 51 67 92 101 112 143 150 170 185 201 218 230 255 
0 21 47 51 67 90 101 112 140 150 170 185 201 223 230 252 
0 21 47 51 67 95 101 112 140 150 170 185 201 218 230 252 
0 21 41 51 67 89 101 112 138 156 166 191 207 214 236 250 
0 21 41 51 67 89 101 112 138 159 166 188 204 214 239 250 
0 21 41 51 67 89 101 112 140 154 166 191 207 214 234 252 
0 21 41 51 67 89 101 112 143 154 166 188 204 214 234 255 
0 21 41 51 67 89 101 112 140 159 166 186 202 214 239 252 
0 21 41 51 67 89 101 112 143 156 166 186 202 214 236 255 
0 21 42 51 67 90 101 112 137 156 166 191 207 214 236 249 
0 21 42 51 67 90 101 112 137 159 166 188 204 214 239 249 
0 21 44 51 67 92 101 112 137 154 166 191 207 214 234 249 
0 21 47 51 67 95 101 112 137 154 166 188 204 214 234 249 
0 21 44 51 67 92 101 112 137 159 166 186 202 214 239 249 
0 21 47 51 67 95 101 112 137 156 166 186 202 214 236 249 
0 21 42 51 67 90 101 112 140 153 166 191 207 214 233 252 
0 21 42 51 67 90 101 112 143 153 166 188 204 214 233 255 
0 21 44 51 67 92 101 112 138 153 166 191 207 214 233 250 
0 21 47 51 67 95 101 112 138 153 166 188 204 214 233 250 
0 21 44 51 67 92 101 112 143 153 166 186 202 214 233 255 
0 21 47 51 67 95 101 112 140 153 166 186 202 214 233 252 
0 21 42 51 67 90 101 112 140 159 166 185 201 214 239 252 
0 21 42 51 67 90 101 112 143 156 166 185 201 214 236 255 
0 21 44 51 67 92 101 112 138 159 166 185 201 214 239 250 
0 21 47 51 67 95 101 112 138 156 166 185 201 214 236 250 
0 21 44 51 67 92 101 112 143 154 166 185 201 214 234 255 
0 21 47 51 67 95 101 112 140 154 166 185 201 214 234 252 
0 21 41 51 67 89 101 112 138 156 175 182 198 223 236 250 
0 21 41 51 67 89 101 112 138 159 172 182 198 220 239 250 
0 21 41 51 67 89 101 112 140 154 175 182 198 223 234 252 
0 21 41 51 67 89 101 112 143 154 172 182 198 220 234 255 
0 21 41 51 67 89 101 112 140 159 170 182 198 218 239 252 
0 21 41 51 67 89 101 112 143 156 170 182 198 218 236 255 
0 21 41 51 67 92 101 112 138 159 172 182 198 217 239 250 
0 21 41 51 67 92 101 112 143 154 172 182 198 217 234 255 
0 21 42 51 67 90 101 112 137 156 175 182 198 223 236 249 
0 21 42 51 67 95 101 112 137 156 175 182 198 218 236 249 
0 21 42 51 67 90 101 112 137 159 172 182 198 220 239 249 
0 21 44 51 67 92 101 112 137 154 175 182 198 223 234 249 
0 21 47 51 67 95 101 112 137 154 172 182 198 220 234 249 
0 21 44 51 67 92 101 112 137 159 170 182 198 218 239 249 
0 21 47 51 67 90 101 112 137 156 170 182 198 223 236 249 
0 21 47 51 67 95 101 112 137 156 170 182 198 218 236 249 
0 21 42 51 67 90 101 112 140 153 175 182 198 223 233 252 
0 21 42 51 67 95 101 112 140 153 175 182 198 218 233 252 
0 21 42 51 67 90 101 112 143 153 172 182 198 220 233 255 
0 21 44 51 67 92 101 112 138 153 175 182 198 223 233 250 
0 21 47 51 67 95 101 112 138 153 172 182 198 220 233 250 
0 21 44 51 67 92 101 112 143 153 170 182 198 218 233 255 
0 21 47 51 67 90 101 112 140 153 170 182 198 223 233 252 
0 21 47 51 67 95 101 112 140 153 170 182 198 218 233 252 
0 21 44 51 67 89 101 112 138 159 169 182 198 220 239 250 
0 21 44 51 67 89 101 112 143 154 169 182 198 220 234 255 
0 21 42 51 67 90 101 112 140 159 169 182 198 217 239 252 
0 21 42 51 67 90 101 112 143 156 169 182 198 217 236 255 
0 21 44 51 67 92 101 112 138 159 169 182 198 217 239 250 
0 21 47 51 67 95 101 112 138 156 169 182 198 217 236 250 
0 21 44 51 67 92 101 112 143 154 169 182 198 217 234 255 
0 21 47 51 67 95 101 112 140 154 169 182 198 217 234 252 
0 21 41 54 67 89 101 112 138 156 175 179 198 223 236 250 
0 21 41 54 67 89 101 112 138 159 172 179 198 220 239 250 
0 21 41 54 67 89 101 112 140 154 175 179 198 223 234 252 
0 21 41 54 67 89 101 112 143 154 172 179 198 220 234 255 
0 21 41 54 67 89 101 112 140 159 170 179 198 218 239 252 
0 21 41 54 67 89 101 112 143 156 170 179 198 218 236 255 
0 21 41 54 67 92 101 112 138 159 172 179 198 217 239 250 
0 21 41 54 67 92 101 112 143 154 172 179 198 217 234 255 
0 21 42 54 67 90 101 112 137 156 175 179 198 223 236 249 
0 21 42 54 67 95 101 112 137 156 175 179 198 218 236 249 
0 21 42 54 67 90 101 112 137 159 172 179 198 220 239 249 
0 21 44 54 67 92 101 112 137 154 175 179 198 223 234 249 
0 21 47 54 67 95 101 112 137 154 172 179 198 220 234 249 
0 21 44 54 67 92 101 112 137 159 170 179 198 218 239 249 
0 21 47 54 67 90 101 112 137 156 170 179 198 223 236 249 
0 21 47 54 67 95 101 112 137 156 170 179 198 218 236 249 
0 21 42 54 67 90 101 112 140 153 175 179 198 223 233 252 
0 21 42 54 67 95 101 112 140 153 175 179 198 218 233 252 
0 21 42 54 67 90 101 112 143 153 172 179 198 220 233 255 
0 21 44 54 67 92 101 112 138 153 175 179 198 223 233 250 
0 21 47 54 67 95 101 112 138 153 172 179 198 220 233 250 
0 21 44 54 67 92 101 112 143 153 170 179 198 218 233 255 
0 21 47 54 67 90 101 112 140 153 170 179 198 223 233 252 
0 21 47 54 67 95 101 112 140 153 170 179 198 218 233 252 
0 21 44 54 67 89 101 112 138 159 169 179 198 220 239 250 
0 21 44 54 67 89 101 112 143 154 169 179 198 220 234 255 
0 21 42 54 67 90 101 112 140 159 169 179 198 217 239 252 
0 21 42 54 67 90 101 112 143 156 169 179 198 217 236 255 
0 21 44 54 67 92 101 112 138 159 169 179 198 217 239 250 
0 21 47 54 67 95 101 112 138 156 169 179 198 217 236 250 
0 21 44 54 67 92 101 112 143 154 169 179 198 217 234 255 
0 21 47 54 67 95 101 112 140 154 169 179 198 217 234 252 
0 21 38 57 73 86 101 112 131 154 172 191 207 220 234 243 
0 21 38 57 73 86 101 112 131 154 175 188 204 223 234 243 
0 21 38 57 73 86 101 112 131 156 170 191 207 218 236 243 
0 21 38 57 73 86 101 112 131 159 170 188 204 218 239 243 
0 21 38 57 73 86 101 112 131 156 175 186 202 223 236 243 
0 21 38 57 73 86 101 112 131 159 172 186 202 220 239 243 
0 21 38 60 73 86 101 112 131 154 175 185 204 223 234 243 
0 21 38 60 73 86 101 112 131 159 170 185 204 218 239 243 
0 21 38 58 74 86 101 112 131 153 172 191 207 220 233 243 
0 21 38 63 74 86 101 112 131 153 172 186 207 220 233 243 
0 21 38 58 74 86 101 112 131 153 175 188 204 223 233 243 
0 21 38 60 76 86 101 112 131 153 170 191 207 218 233 243 
0 21 38 63 79 86 101 112 131 153 170 188 204 218 233 243 
0 21 38 60 76 86 101 112 131 153 175 186 202 223 233 243 
0 21 38 58 79 86 101 112 131 153 172 191 202 220 233 243 
0 21 38 63 79 86 101 112 131 153 172 186 202 220 233 243 
0 21 38 58 74 86 101 112 131 156 169 191 207 217 236 243 
0 21 38 63 74 86 101 112 131 156 169 186 207 217 236 243 
0 21 38 58 74 86 101 112 131 159 169 188 204 217 239 243 
0 21 38 60 76 86 101 112 131 154 169 191 207 217 234 243 
0 21 38 63 79 86 101 112 131 154 169 188 204 217 234 243 
0 21 38 60 76 86 101 112 131 159 169 186 202 217 239 243 
0 21 38 58 79 86 101 112 131 156 169 191 202 217 236 243 
0 21 38 63 79 86 101 112 131 156 169 186 202 217 236 243 
0 21 38 57 76 86 101 112 131 154 175 188 201 223 234 243 
0 21 38 57 76 86 101 112 131 159 170 188 201 218 239 243 
0 21 38 58 74 86 101 112 131 156 175 185 201 223 236 243 
0 21 38 58 74 86 101 112 131 159 172 185 201 220 239 243 
0 21 38 60 76 86 101 112 131 154 175 185 201 223 234 243 
0 21 38 63 79 86 101 112 131 154 172 185 201 220 234 243 
0 21 38 60 76 86 101 112 131 159 170 185 201 218 239 243 
0 21 38 63 79 86 101 112 131 156 170 185 201 218 236 243 
0 21 41 54 70 89 101 112 131 154 172 191 207 220 234 243 
0 21 41 54 70 89 101 112 131 154 175 188 204 223 234 243 
0 21 41 54 70 89 101 112 131 156 170 191 207 218 236 243 
0 21 41 54 70 89 101 112 131 159 170 188 204 218 239 243 
0 21 41 54 70 89 101 112 131 156 175 186 202 223 236 243 
0 21 41 54 70 89 101 112 131 159 172 186 202 220 239 243 
0 21 41 54 70 92 101 112 131 154 172 191 207 217 234 243 
0 21 41 54 70 92 101 112 131 159 172 186 202 217 239 243 
0 21 42 54 70 90 101 112 131 153 172 191 207 220 233 243 
0 21 42 54 70 90 101 112 131 153 175 188 204 223 233 243 
0 21 42 54 70 95 101 112 131 153 175 188 204 218 233 243 
0 21 44 54 70 92 101 112 131 153 170 191 207 218 233 243 
0 21 47 54 70 90 101 112 131 153 170 188 204 223 233 243 
0 21 47 54 70 95 101 112 131 153 170 188 204 218 233 243 
0 21 44 54 70 92 101 112 131 153 175 186 202 223 233 243 
0 21 47 54 70 95 101 112 131 153 172 186 202 220 233 243 
0 21 44 54 70 89 101 112 131 154 169 191 207 220 234 243 
0 21 44 54 70 89 101 112 131 159 169 186 202 220 239 243 
0 21 42 54 70 90 101 112 131 156 169 191 207 217 236 243 
0 21 42 54 70 90 101 112 131 159 169 188 204 217 239 243 
0 21 44 54 70 92 101 112 131 154 169 191 207 217 234 243 
0 21 47 54 70 95 101 112 131 154 169 188 204 217 234 243 
0 21 44 54 70 92 101 112 131 159 169 186 202 217 239 243 
0 21 47 54 70 95 101 112 131 156 169 186 202 217 236 243 
0 21 42 54 70 90 101 112 131 156 175 185 201 223 236 243 
0 21 42 54 70 95 101 112 131 156 175 185 201 218 236 243 
0 21 42 54 70 90 101 112 131 159 172 185 201 220 239 243 
0 21 44 54 70 92 101 112 131 154 175 185 201 223 234 243 
0 21 47 54 70 95 101 112 131 154 172 185 201 220 234 243 
0 21 44 54 70 92 101 112 131 159 170 185 201 218 239 243 
0 21 47 54 70 90 101 112 131 156 170 185 201 223 236 243 
0 21 47 54 70 95 101 112 131 156 170 185 201 218 236 243 
0 21 41 58 74 89 101 112 131 150 172 191 207 220 230 243 
0 21 41 63 74 89 101 112 131 150 172 186 207 220 230 243 
0 21 41 58 74 89 101 112 131 150 175 188 204 223 230 243 
0 21 41 60 76 89 101 112 131 150 170 191 207 218 230 243 
0 21 41 63 79 89 101 112 131 150 170 188 204 218 230 243 
0 21 41 60 76 89 101 112 131 150 175 186 202 223 230 243 
0 21 41 58 79 89 101 112 131 150 172 191 202 220 230 243 
0 21 41 63 79 89 101 112 131 150 172 186 202 220 230 243 
0 21 41 58 74 92 101 112 131 150 172 191 207 217 230 243 
0 21 41 63 74 92 101 112 131 150 172 186 207 217 230 243 
0 21 41 58 79 92 101 112 131 150 172 191 202 217 230 243 
0 21 41 63 79 92 101 112 131 150 172 186 202 217 230 243 
0 21 42 57 73 90 101 112 131 150 172 191 207 220 230 243 
0 21 42 57 73 90 101 112 131 150 175 188 204 223 230 243 
0 21 42 57 73 95 101 112 131 150 175 188 204 218 230 243 
0 21 44 57 73 92 101 112 131 150 170 191 207 218 230 243 
0 21 47 57 73 90 101 112 131 150 170 188 204 223 230 243 
0 21 47 57 73 95 101 112 131 150 170 188 204 218 230 243 
0 21 44 57 73 92 101 112 131 150 175 186 202 223 230 243 
0 21 47 57 73 95 101 112 131 150 172 186 202 220 230 243 
0 21 42 60 73 90 101 112 131 150 175 185 204 223 230 243 
0 21 42 60 73 95 101 112 131 150 175 185 204 218 230 243 
0 21 47 60 73 90 101 112 131 150 170 185 204 223 230 243 
0 21 47 60 73 95 101 112 131 150 170 185 204 218 230 243 
0 21 44 58 74 89 101 112 131 150 169 191 207 220 230 243 
0 21 44 63 74 89 101 112 131 150 169 186 207 220 230 243 
0 21 44 58 79 89 101 112 131 150 169 191 202 220 230 243 
0 21 44 63 79 89 101 112 131 150 169 186 202 220 230 243 
0 21 42 60 76 90 101 112 131 150 169 191 207 217 230 243 
0 21 42 63 79 90 101 112 131 150 169 188 204 217 230 243 
0 21 44 58 74 92 101 112 131 150 169 191 207 217 230 243 
0 21 44 63 74 92 101 112 131 150 169 186 207 217 230 243 
0 21 47 58 74 95 101 112 131 150 169 188 204 217 230 243 
0 21 44 58 79 92 101 112 131 150 169 191 202 217 230 243 
0 21 44 63 79 92 101 112 131 150 169 186 202 217 230 243 
0 21 47 60 76 95 101 112 131 150 169 186 202 217 230 243 
0 21 42 57 76 90 101 112 131 150 175 188 201 223 230 243 
0 21 42 57 76 95 101 112 131 150 175 188 201 218 230 243 
0 21 47 57 76 90 101 112 131 150 170 188 201 223 230 243 
0 21 47 57 76 95 101 112 131 150 170 188 201 218 230 243 
0 21 42 60 76 90 101 112 131 150 175 185 201 223 230 243 
0 21 42 60 76 95 101 112 131 150 175 185 201 218 230 243 
0 21 42 63 79 90 101 112 131 150 172 185 201 220 230 243 
0 21 44 58 74 92 101 112 131 150 175 185 201 223 230 243 
0 21 47 58 74 95 101 112 131 150 172 185 201 220 230 243 
0 21 44 63 79 92 101 112 131 150 170 185 201 218 230 243 
0 21 47 60 76 90 101 112 131 150 170 185 201 223 230 243 
0 21 47 60 76 95 101 112 131 150 170 185 201 218 230 243 
0 21 41 58 74 89 101 112 131 156 166 191 207 214 236 243 
0 21 41 63 74 89 101 112 131 156 166 186 207 214 236 243 
0 21 41 58 74 89 101 112 131 159 166 188 204 214 239 243 
0 21 41 60 76 89 101 112 131 154 166 191 207 214 234 243 
0 21 41 63 79 89 101 112 131 154 166 188 204 214 234 243 
0 21 41 60 76 89 101 112 131 159 166 186 202 214 239 243 
0 21 41 58 79 89 101 112 131 156 166 191 202 214 236 243 
0 21 41 63 79 89 101 112 131 156 166 186 202 214 236 243 
0 21 42 57 73 90 101 112 131 156 166 191 207 214 236 243 
0 21 42 57 73 90 101 112 131 159 166 188 204 214 239 243 
0 21 44 57 73 92 101 112 131 154 166 191 207 214 234 243 
0 21 47 57 73 95 101 112 131 154 166 188 204 214 234 243 
0 21 44 57 73 92 101 112 131 159 166 186 202 214 239 243 
0 21 47 57 73 95 101 112 131 156 166 186 202 214 236 243 
0 21 42 60 73 90 101 112 131 159 166 185 204 214 239 243 
0 21 47 60 73 95 101 112 131 154 166 185 204 214 234 243 
0 21 42 60 76 90 101 112 131 153 166 191 207 214 233 243 
0 21 42 63 79 90 101 112 131 153 166 188 204 214 233 243 
0 21 44 58 74 92 101 112 131 153 166 191 207 214 233 243 
0 21 44 63 74 92 101 112 131 153 166 186 207 214 233 243 
0 21 47 58 74 95 101 112 131 153 166 188 204 214 233 243 
0 21 44 58 79 92 101 112 131 153 166 191 202 214 233 243 
0 21 44 63 79 92 101 112 131 153 166 186 202 214 233 243 
0 21 47 60 76 95 101 112 131 153 166 186 202 214 233 243 
0 21 42 57 76 90 101 112 131 159 166 188 201 214 239 243 
0 21 47 57 76 95 101 112 131 154 166 188 201 214 234 243 
0 21 42 60 76 90 101 112 131 159 166 185 201 214 239 243 
0 21 42 63 79 90 101 112 131 156 166 185 201 214 236 243 
0 21 44 58 74 92 101 112 131 159 166 185 201 214 239 243 
0 21 47 58 74 95 101 112 131 156 166 185 201 214 236 243 
0 21 44 63 79 92 101 112 131 154 166 185 201 214 234 243 
0 21 47 60 76 95 101 112 131 154 166 185 201 214 234 243 
0 21 41 58 74 89 101 112 131 156 175 182 198 223 236 243 
0 21 41 58 74 89 101 112 131 159 172 182 198 220 239 243 
0 21 41 60 76 89 101 112 131 154 175 182 198 223 234 243 
0 21 41 63 79 89 101 112 131 154 172 182 198 220 234 243 
0 21 41 60 76 89 101 112 131 159 170 182 198 218 239 243 
0 21 41 63 79 89 101 112 131 156 170 182 198 218 236 243 
0 21 41 58 74 92 101 112 131 159 172 182 198 217 239 243 
0 21 41 63 79 92 101 112 131 154 172 182 198 217 234 243 
0 21 42 57 73 90 101 112 131 156 175 182 198 223 236 243 
0 21 42 57 73 95 101 112 131 156 175 182 198 218 236 243 
0 21 42 57 73 90 101 112 131 159 172 182 198 220 239 243 
0 21 44 57 73 92 101 112 131 154 175 182 198 223 234 243 
0 21 47 57 73 95 101 112 131 154 172 182 198 220 234 243 
0 21 44 57 73 92 101 112 131 159 170 182 198 218 239 243 
0 21 47 57 73 90 101 112 131 156 170 182 198 223 236 243 
0 21 47 57 73 95 101 112 131 156 170 182 198 218 236 243 
0 21 42 60 76 90 101 112 131 153 175 182 198 223 233 243 
0 21 42 60 76 95 101 112 131 153 175 182 198 218 233 243 
0 21 42 63 79 90 101 112 131 153 172 182 198 220 233 243 
0 21 44 58 74 92 101 112 131 153 175 182 198 223 233 243 
0 21 47 58 74 95 101 112 131 153 172 182 198 220 233 243 
0 21 44 63 79 92 101 112 131 153 170 182 198 218 233 243 
0 21 47 60 76 90 101 112 131 153 170 182 198 223 233 243 
0 21 47 60 76 95 101 112 131 153 170 182 198 218 233 243 
0 21 44 58 74 89 101 112 131 159 169 182 198 220 239 243 
0 21 44 63 79 89 101 112 131 154 169 182 198 220 234 243 
0 21 42 60 76 90 101 112 131 159 169 182 198 217 239 243 
0 21 42 63 79 90 101 112 131 156 169 182 198 217 236 243 
0 21 44 58 74 92 101 112 131 159 169 182 198 217 239 243 
0 21 47 58 74 95 101 112 131 156 169 182 198 217 236 243 
0 21 44 63 79 92 101 112 131 154 169 182 198 217 234 243 
0 21 47 60 76 95 101 112 131 154 169 182 198 217 234 243 
0 21 38 57 73 86 101 112 138 147 172 191 207 220 227 250 
0 21 38 57 73 86 101 112 138 147 175 188 204 223 227 250 
0 21 38 57 73 86 101 112 140 147 170 191 207 218 227 252 
0 21 38 57 73 86 101 112 143 147 170 188 204 218 227 255 
0 21 38 57 73 86 101 112 140 147 175 186 202 223 227 252 
0 21 38 57 73 86 101 112 143 147 172 186 202 220 227 255 
0 21 38 60 73 86 101 112 138 147 175 185 204 223 227 250 
0 21 38 60 73 86 101 112 143 147 170 185 204 218 227 255 
0 21 38 58 74 86 101 112 137 147 172 191 207 220 227 249 
0 21 38 63 74 86 101 112 137 147 172 186 207 220 227 249 
0 21 38 58 74 86 101 112 137 147 175 188 204 223 227 249 
0 21 38 60 76 86 101 112 137 147 170 191 207 218 227 249 
0 21 38 63 79 86 101 112 137 147 170 188 204 218 227 249 
0 21 38 60 76 86 101 112 137 147 175 186 202 223 227 249 
0 21 38 58 79 86 101 112 137 147 172 191 202 220 227 249 
0 21 38 63 79 86 101 112 137 147 172 186 202 220 227 249 
0 21 38 58 74 86 101 112 140 147 169 191 207 217 227 252 
0 21 38 63 74 86 101 112 140 147 169 186 207 217 227 252 
0 21 38 58 74 86 101 112 143 147 169 188 204 217 227 255 
0 21 38 60 76 86 101 112 138 147 169 191 207 217 227 250 
0 21 38 63 79 86 101 112 138 147 169 188 204 217 227 250 
0 21 38 60 76 86 101 112 143 147 169 186 202 217 227 255 
0 21 38 58 79 86 101 112 140 147 169 191 202 217 227 252 
0 21 38 63 79 86 101 112 140 147 169 186 202 217 227 252 
0 21 38 57 76 86 101 112 138 147 175 188 201 223 227 250 
0 21 38 57 76 86 101 112 143 147 170 188 201 218 227 255 
0 21 38 58 74 86 101 112 140 147 175 185 201 223 227 252 
0 21 38 58 74 86 101 112 143 147 172 185 201 220 227 255 
0 21 38 60 76 86 101 112 138 147 175 185 201 223 227 250 
0 21 38 63 79 86 101 112 138 147 172 185 201 220 227 250 
0 21 38 60 76 86 101 112 143 147 170 185 201 218 227 255 
0 21 38 63 79 86 101 112 140 147 170 185 201 218 227 252 
0 21 41 54 70 89 101 112 138 147 172 191 207 220 227 250 
0 21 41 54 70 89 101 112 138 147 175 188 204 223 227 250 
0 21 41 54 70 89 101 112 140 147 170 191 207 218 227 252 
0 21 41 54 70 89 101 112 143 147 170 188 204 218 227 255 
0 21 41 54 70 89 101 112 140 147 175 186 202 223 227 252 
0 21 41 54 70 89 101 112 143 147 172 186 202 220 227 255 
0 21 41 54 70 92 101 112 138 147 172 191 207 217 227 250 
0 21 41 54 70 92 101 112 143 147 172 186 202 217 227 255 
0 21 42 54 70 90 101 112 137 147 172 191 207 220 227 249 
0 21 42 54 70 90 101 112 137 147 175 188 204 223 227 249 
0 21 42 54 70 95 101 112 137 147 175 188 204 218 227 249 
0 21 44 54 70 92 101 112 137 147 170 191 207 218 227 249 
0 21 47 54 70 90 101 112 137 147 170 188 204 223 227 249 
0 21 47 54 70 95 101 112 137 147 170 188 204 218 227 249 
0 21 44 54 70 92 101 112 137 147 175 186 202 223 227 249 
0 21 47 54 70 95 101 112 137 147 172 186 202 220 227 249 
0 21 44 54 70 89 101 112 138 147 169 191 207 220 227 250 
0 21 44 54 70 89 101 112 143 147 169 186 202 220 227 255 
0 21 42 54 70 90 101 112 140 147 169 191 207 217 227 252 
0 21 42 54 70 90 101 112 143 147 169 188 204 217 227 255 
0 21 44 54 70 92 101 112 138 147 169 191 207 217 227 250 
0 21 47 54 70 95 101 112 138 147 169 188 204 217 227 250 
0 21 44 54 70 92 101 112 143 147 169 186 202 217 227 255 
0 21 47 54 70 95 101 112 140 147 169 186 202 217 227 252 
0 21 42 54 70 90 101 112 140 147 175 185 201 223 227 252 
0 21 42 54 70 95 101 112 140 147 175 185 201 218 227 252 
0 21 42 54 70 90 101 112 143 147 172 185 201 220 227 255 
0 21 44 54 70 92 101 112 138 147 175 185 201 223 227 250 
0 21 47 54 70 95 101 112 138 147 172 185 201 220 227 250 
0 21 44 54 70 92 101 112 143 147 170 185 201 218 227 255 
0 21 47 54 70 90 101 112 140 147 170 185 201 223 227 252 
0 21 47 54 70 95 101 112 140 147 170 185 201 218 227 252 
0 21 41 58 74 89 101 112 134 147 172 191 207 220 227 246 
0 21 41 63 74 89 101 112 134 147 172 186 207 220 227 246 
0 21 41 58 74 89 101 112 134 147 175 188 204 223 227 246 
0 21 41 60 76 89 101 112 134 147 170 191 207 218 227 246 
0 21 41 63 79 89 101 112 134 147 170 188 204 218 227 246 
0 21 41 60 76 89 101 112 134 147 175 186 202 223 227 246 
0 21 41 58 79 89 101 112 134 147 172 191 202 220 227 246 
0 21 41 63 79 89 101 112 134 147 172 186 202 220 227 246 
0 21 41 58 74 92 101 112 134 147 172 191 207 217 227 246 
0 21 41 63 74 92 101 112 134 147 172 186 207 217 227 246 
0 21 41 58 79 92 101 112 134 147 172 191 202 217 227 246 
0 21 41 63 79 92 101 112 134 147 172 186 202 217 227 246 
0 21 42 57 73 90 101 112 134 147 172 191 207 220 227 246 
0 21 42 57 73 90 101 112 134 147 175 188 204 223 227 246 
0 21 42 57 73 95 101 112 134 147 175 188 204 218 227 246 
0 21 44 57 73 92 101 112 134 147 170 191 207 218 227 246 
0 21 47 57 73 90 101 112 134 147 170 188 204 223 227 246 
0 21 47 57 73 95 101 112 134 147 170 188 204 218 227 246 
0 21 44 57 73 92 101 112 134 147 175 186 202 223 227 246 
0 21 47 57 73 95 101 112 134 147 172 186 202 220 227 246 
0 21 42 60 73 90 101 112 134 147 175 185 204 223 227 246 
0 21 42 60 73 95 101 112 134 147 175 185 204 218 227 246 
0 21 47 60 73 90 101 112 134 147 170 185 204 223 227 246 
0 21 47 60 73 95 101 112 134 147 170 185 204 218 227 246 
0 21 44 58 74 89 101 112 134 147 169 191 207 220 227 246 
0 21 44 63 74 89 101 112 134 147 169 186 207 220 227 246 
0 21 44 58 79 89 101 112 134 147 169 191 202 220 227 246 
0 21 44 63 79 89 101 112 134 147 169 186 202 220 227 246 
0 21 42 60 76 90 101 112 134 147 169 191 207 217 227 246 
0 21 42 63 79 90 101 112 134 147 169 188 204 217 227 246 
0 21 44 58 74 92 101 112 134 147 169 191 207 217 227 246 
0 21 44 63 74 92 101 112 134 147 169 186 207 217 227 246 
0 21 47 58 74 95 101 112 134 147 169 188 204 217 227 246 
0 21 44 58 79 92 101 112 134 147 169 191 202 217 227 246 
0 21 44 63 79 92 101 112 134 147 169 186 202 217 227 246 
0 21 47 60 76 95 101 112 134 147 169 186 202 217 227 246 
0 21 42 57 76 90 101 112 134 147 175 188 201 223 227 246 
0 21 42 57 76 95 101 112 134 147 175 188 201 218 227 246 
0 21 47 57 76 90 101 112 134 147 170 188 201 223 227 246 
0 21 47 57 76 95 101 112 134 147 170 188 201 218 227 246 
0 21 42 60 76 90 101 112 134 147 175 185 201 223 227 246 
0 21 42 60 76 95 101 112 134 147 175 185 201 218 227 246 
0 21 42 63 79 90 101 112 134 147 172 185 201 220 227 246 
0 21 44 58 74 92 101 112 134 147 175 185 201 223 227 246 
0 21 47 58 74 95 101 112 134 147 172 185 201 220 227 246 
0 21 44 63 79 92 101 112 134 147 170 185 201 218 227 246 
0 21 47 60 76 90 101 112 134 147 170 185 201 223 227 246 
0 21 47 60 76 95 101 112 134 147 170 185 201 218 227 246 
0 21 41 58 74 89 101 112 140 147 166 191 207 214 227 252 
0 21 41 63 74 89 101 112 140 147 166 186 207 214 227 252 
0 21 41 58 74 89 101 112 143 147 166 188 204 214 227 255 
0 21 41 60 76 89 101 112 138 147 166 191 207 214 227 250 
0 21 41 63 79 89 101 112 138 147 166 188 204 214 227 250 
0 21 41 60 76 89 101 112 143 147 166 186 202 214 227 255 
0 21 41 58 79 89 101 112 140 147 166 191 202 214 227 252 
0 21 41 63 79 89 101 112 140 147 166 186 202 214 227 252 
0 21 42 57 73 90 101 112 140 147 166 191 207 214 227 252 
0 21 42 57 73 90 101 112 143 147 166 188 204 214 227 255 
0 21 44 57 73 92 101 112 138 147 166 191 207 214 227 250 
0 21 47 57 73 95 101 112 138 147 166 188 204 214 227 250 
0 21 44 57 73 92 101 112 143 147 166 186 202 214 227 255 
0 21 47 57 73 95 101 112 140 147 166 186 202 214 227 252 
0 21 42 60 73 90 101 112 143 147 166 185 204 214 227 255 
0 21 47 60 73 95 101 112 138 147 166 185 204 214 227 250 
0 21 42 60 76 90 101 112 137 147 166 191 207 214 227 249 
0 21 42 63 79 90 101 112 137 147 166 188 204 214 227 249 
0 21 44 58 74 92 101 112 137 147 166 191 207 214 227 249 
0 21 44 63 74 92 101 112 137 147 166 186 207 214 227 249 
0 21 47 58 74 95 101 112 137 147 166 188 204 214 227 249 
0 21 44 58 79 92 101 112 137 147 166 191 202 214 227 249 
0 21 44 63 79 92 101 112 137 147 166 186 202 214 227 249 
0 21 47 60 76 95 101 112 137 147 166 186 202 214 227 249 
0 21 42 57 76 90 101 112 143 147 166 188 201 214 227 255 
0 21 47 57 76 95 101 112 138 147 166 188 201 214 227 250 
0 21 42 60 76 90 101 112 143 147 166 185 201 214 227 255 
0 21 42 63 79 90 101 112 140 147 166 185 201 214 227 252 
0 21 44 58 74 92 101 112 143 147 166 185 201 214 227 255 
0 21 47 58 74 95 101 112 140 147 166 185 201 214 227 252 
0 21 44 63 79 92 101 112 138 147 166 185 201 214 227 250 
0 21 47 60 76 95 101 112 138 147 166 185 201 214 227 250 
0 21 41 58 74 89 101 112 140 147 175 182 198 223 227 252 
0 21 41 58 74 89 101 112 143 147 172 182 198 220 227 255 
0 21 41 60 76 89 101 112 138 147 175 182 198 223 227 250 
0 21 41 63 79 89 101 112 138 147 172 182 198 220 227 250 
0 21 41 60 76 89 101 112 143 147 170 182 198 218 227 255 
0 21 41 63 79 89 101 112 140 147 170 182 198 218 227 252 
0 21 41 58 74 92 101 112 143 147 172 182 198 217 227 255 
0 21 41 63 79 92 101 112 138 147 172 182 198 217 227 250 
0 21 42 57 73 90 101 112 140 147 175 182 198 223 227 252 
0 21 42 57 73 95 101 112 140 147 175 182 198 218 227 252 
0 21 42 57 73 90 101 112 143 147 172 182 198 220 227 255 
0 21 44 57 73 92 101 112 138 147 175 182 198 223 227 250 
0 21 47 57 73 95 101 112 138 147 172 182 198 220 227 250 
0 21 44 57 73 92 101 112 143 147 170 182 198 218 227 255 
0 21 47 57 73 90 101 112 140 147 170 182 198 223 227 252 
0 21 47 57 73 95 101 112 140 147 170 182 198 218 227 252 
0 21 42 60 76 90 101 112 137 147 175 182 198 223 227 249 
0 21 42 60 76 95 101 112 137 147 175 182 198 218 227 249 
0 21 42 63 79 90 101 112 137 147 172 182 198 220 227 249 
0 21 44 58 74 92 101 112 137 147 175 182 198 223 227 249 
0 21 47 58 74 95 101 112 137 147 172 182 198 220 227 249 
0 21 44 63 79 92 101 112 137 147 170 182 198 218 227 249 
0 21 47 60 76 90 101 112 137 147 170 182 198 223 227 249 
0 21 47 60 76 95 101 112 137 147 170 182 198 218 227 249 
0 21 44 58 74 89 101 112 143 147 169 182 198 220 227 255 
0 21 44 63 79 89 101 112 138 147 169 182 198 220 227 250 
0 21 42 60 76 90 101 112 143 147 169 182 198 217 227 255 
0 21 42 63 79 90 101 112 140 147 169 182 198 217 227 252 
0 21 44 58 74 92 101 112 143 147 169 182 198 217 227 255 
0 21 47 58 74 95 101 112 140 147 169 182 198 217 227 252 
0 21 44 63 79 92 101 112 138 147 169 182 198 217 227 250 
0 21 47 60 76 95 101 112 138 147 169 182 198 217 227 250 
0 21 38 57 73 83 101 112 138 156 163 191 207 214 236 250 
0 21 38 57 73 83 101 112 138 159 163 188 204 214 239 250 
0 21 38 57 73 83 101 112 140 154 163 191 207 214 234 252 
0 21 38 57 73 83 101 112 143 154 163 188 204 214 234 255 
0 21 38 57 73 83 101 112 140 159 163 186 202 214 239 252 
0 21 38 57 73 83 101 112 143 156 163 186 202 214 236 255 
0 21 38 60 73 83 101 112 138 159 163 185 204 214 239 250 
0 21 38 60 73 83 101 112 143 154 163 185 204 214 234 255 
0 21 38 58 74 83 101 112 137 156 163 191 207 214 236 249 
0 21 38 63 74 83 101 112 137 156 163 186 207 214 236 249 
0 21 38 58 74 83 101 112 137 159 163 188 204 214 239 249 
0 21 38 60 76 83 101 112 137 154 163 191 207 214 234 249 
0 21 38 63 79 83 101 112 137 154 163 188 204 214 234 249 
0 21 38 60 76 83 101 112 137 159 163 186 202 214 239 249 
0 21 38 58 79 83 101 112 137 156 163 191 202 214 236 249 
0 21 38 63 79 83 101 112 137 156 163 186 202 214 236 249 
0 21 38 58 74 83 101 112 140 153 163 191 207 214 233 252 
0 21 38 63 74 83 101 112 140 153 163 186 207 214 233 252 
0 21 38 58 74 83 101 112 143 153 163 188 204 214 233 255 
0 21 38 60 76 83 101 112 138 153 163 191 207 214 233 250 
0 21 38 63 79 83 101 112 138 153 163 188 204 214 233 250 
0 21 38 60 76 83 101 112 143 153 163 186 202 214 233 255 
0 21 38 58 79 83 101 112 140 153 163 191 202 214 233 252 
0 21 38 63 79 83 101 112 140 153 163 186 202 214 233 252 
0 21 38 57 76 83 101 112 138 159 163 188 201 214 239 250 
0 21 38 57 76 83 101 112 143 154 163 188 201 214 234 255 
0 21 38 58 74 83 101 112 140 159 163 185 201 214 239 252 
0 21 38 58 74 83 101 112 143 156 163 185 201 214 236 255 
0 21 38 60 76 83 101 112 138 159 163 185 201 214 239 250 
0 21 38 63 79 83 101 112 138 156 163 185 201 214 236 250 
0 21 38 60 76 83 101 112 143 154 163 185 201 214 234 255 
0 21 38 63 79 83 101 112 140 154 163 185 201 214 234 252 
0 21 38 57 73 86 101 112 138 156 163 191 207 211 236 250 
0 21 38 57 73 86 101 112 138 159 163 188 204 211 239 250 
0 21 38 57 73 86 101 112 140 154 163 191 207 211 234 252 
0 21 38 57 73 86 101 112 143 154 163 188 204 211 234 255 
0 21 38 57 73 86 101 112 140 159 163 186 202 211 239 252 
0 21 38 57 73 86 101 112 143 156 163 186 202 211 236 255 
0 21 38 60 73 86 101 112 138 159 163 185 204 211 239 250 
0 21 38 60 73 86 101 112 143 154 163 185 204 211 234 255 
0 21 38 58 74 86 101 112 137 156 163 191 207 211 236 249 
0 21 38 63 74 86 101 112 137 156 163 186 207 211 236 249 
0 21 38 58 74 86 101 112 137 159 163 188 204 211 239 249 
0 21 38 60 76 86 101 112 137 154 163 191 207 211 234 249 
0 21 38 63 79 86 101 112 137 154 163 188 204 211 234 249 
0 21 38 60 76 86 101 112 137 159 163 186 202 211 239 249 
0 21 38 58 79 86 101 112 137 156 163 191 202 211 236 249 
0 21 38 63 79 86 101 112 137 156 163 186 202 211 236 249 
0 21 38 58 74 86 101 112 140 153 163 191 207 211 233 252 
0 21 38 63 74 86 101 112 140 153 163 186 207 211 233 252 
0 21 38 58 74 86 101 112 143 153 163 188 204 211 233 255 
0 21 38 60 76 86 101 112 138 153 163 191 207 211 233 250 
0 21 38 63 79 86 101 112 138 153 163 188 204 211 233 250 
0 21 38 60 76 86 101 112 143 153 163 186 202 211 233 255 
0 21 38 58 79 86 101 112 140 153 163 191 202 211 233 252 
0 21 38 63 79 86 101 112 140 153 163 186 202 211 233 252 
0 21 38 57 76 86 101 112 138 159 163 188 201 211 239 250 
0 21 38 57 76 86 101 112 143 154 163 188 201 211 234 255 
0 21 38 58 74 86 101 112 140 159 163 185 201 211 239 252 
0 21 38 58 74 86 101 112 143 156 163 185 201 211 236 255 
0 21 38 60 76 86 101 112 138 159 163 185 201 211 239 250 
0 21 38 63 79 86 101 112 138 156 163 185 201 211 236 250 
0 21 38 60 76 86 101 112 143 154 163 185 201 211 234 255 
0 21 38 63 79 86 101 112 140 154 163 185 201 211 234 252 
0 21 41 54 70 89 101 112 138 156 163 191 207 211 236 250 
0 21 41 54 70 89 101 112 138 159 163 188 204 211 239 250 
0 21 41 54 70 89 101 112 140 154 163 191 207 211 234 252 
0 21 41 54 70 89 101 112 143 154 163 188 204 211 234 255 
0 21 41 54 70 89 101 112 140 159 163 186 202 211 239 252 
0 21 41 54 70 89 101 112 143 156 163 186 202 211 236 255 
0 21 42 54 70 90 101 112 137 156 163 191 207 211 236 249 
0 21 42 54 70 90 101 112 137 159 163 188 204 211 239 249 
0 21 44 54 70 92 101 112 137 154 163 191 207 211 234 249 
0 21 47 54 70 95 101 112 137 154 163 188 204 211 234 249 
0 21 44 54 70 92 101 112 137 159 163 186 202 211 239 249 
0 21 47 54 70 95 101 112 137 156 163 186 202 211 236 249 
0 21 42 54 70 90 101 112 140 153 163 191 207 211 233 252 
0 21 42 54 70 90 101 112 143 153 163 188 204 211 233 255 
0 21 44 54 70 92 101 112 138 153 163 191 207 211 233 250 
0 21 47 54 70 95 101 112 138 153 163 188 204 211 233 250 
0 21 44 54 70 92 101 112 143 153 163 186 202 211 233 255 
0 21 47 54 70 95 101 112 140 153 163 186 202 211 233 252 
0 21 42 54 70 90 101 112 140 159 163 185 201 211 239 252 
0 21 42 54 70 90 101 112 143 156 163 185 201 211 236 255 
0 21 44 54 70 92 101 112 138 159 163 185 201 211 239 250 
0 21 47 54 70 95 101 112 138 156 163 185 201 211 236 250 
0 21 44 54 70 92 101 112 143 154 163 185 201 211 234 255 
0 21 47 54 70 95 101 112 140 154 163 185 201 211 234 252 
0 21 41 58 74 89 101 112 134 156 163 191 207 211 236 246 
0 21 41 63 74 89 101 112 134 156 163 186 207 211 236 246 
0 21 41 58 74 89 101 112 134 159 163 188 204 211 239 246 
0 21 41 60 76 89 101 112 134 154 163 191 207 211 234 246 
0 21 41 63 79 89 101 112 134 154 163 188 204 211 234 246 
0 21 41 60 76 89 101 112 134 159 163 186 202 211 239 246 
0 21 41 58 79 89 101 112 134 156 163 191 202 211 236 246 
0 21 41 63 79 89 101 112 134 156 163 186 202 211 236 246 
0 21 42 57 73 90 101 112 134 156 163 191 207 211 236 246 
0 21 42 57 73 90 101 112 134 159 163 188 204 211 239 246 
0 21 44 57 73 92 101 112 134 154 163 191 207 211 234 246 
0 21 47 57 73 95 101 112 134 154 163 188 204 211 234 246 
0 21 44 57 73 92 101 112 134 159 163 186 202 211 239 246 
0 21 47 57 73 95 101 112 134 156 163 186 202 211 236 246 
0 21 42 60 73 90 101 112 134 159 163 185 204 211 239 246 
0 21 47 60 73 95 101 112 134 154 163 185 204 211 234 246 
0 21 42 60 76 90 101 112 134 153 163 191 207 211 233 246 
0 21 42 63 79 90 101 112 134 153 163 188 204 211 233 246 
0 21 44 58 74 92 101 112 134 153 163 191 207 211 233 246 
0 21 44 63 74 92 101 112 134 153 163 186 207 211 233 246 
0 21 47 58 74 95 101 112 134 153 163 188 204 211 233 246 
0 21 44 58 79 92 101 112 134 153 163 191 202 211 233 246 
0 21 44 63 79 92 101 112 134 153 163 186 202 211 233 246 
0 21 47 60 76 95 101 112 134 153 163 186 202 211 233 246 
0 21 42 57 76 90 101 112 134 159 163 188 201 211 239 246 
0 21 47 57 76 95 101 112 134 154 163 188 201 211 234 246 
0 21 42 60 76 90 101 112 134 159 163 185 201 211 239 246 
0 21 42 63 79 90 101 112 134 156 163 185 201 211 236 246 
0 21 44 58 74 92 101 112 134 159 163 185 201 211 239 246 
0 21 47 58 74 95 101 112 134 156 163 185 201 211 236 246 
0 21 44 63 79 92 101 112 134 154 163 185 201 211 234 246 
0 21 47 60 76 95 101 112 134 154 163 185 201 211 234 246 
0 21 41 58 74 89 101 112 140 150 163 191 207 211 230 252 
0 21 41 63 74 89 101 112 140 150 163 186 207 211 230 252 
0 21 41 58 74 89 101 112 143 150 163 188 204 211 230 255 
0 21 41 60 76 89 101 112 138 150 163 191 207 211 230 250 
0 21 41 63 79 89 101 112 138 150 163 188 204 211 230 250 
0 21 41 60 76 89 101 112 143 150 163 186 202 211 230 255 
0 21 41 58 79 89 101 112 140 150 163 191 202 211 230 252 
0 21 41 63 79 89 101 112 140 150 163 186 202 211 230 252 
0 21 42 57 73 90 101 112 140 150 163 191 207 211 230 252 
0 21 42 57 73 90 101 112 143 150 163 188 204 211 230 255 
0 21 44 57 73 92 101 112 138 150 163 191 207 211 230 250 
0 21 47 57 73 95 101 112 138 150 163 188 204 211 230 250 
0 21 44 57 73 92 101 112 143 150 163 186 202 211 230 255 
0 21 47 57 73 95 101 112 140 150 163 186 202 211 230 252 
0 21 42 60 73 90 101 112 143 150 163 185 204 211 230 255 
0 21 47 60 73 95 101 112 138 150 163 185 204 211 230 250 
0 21 42 60 76 90 101 112 137 150 163 191 207 211 230 249 
0 21 42 63 79 90 101 112 137 150 163 188 204 211 230 249 
0 21 44 58 74 92 101 112 137 150 163 191 207 211 230 249 
0 21 44 63 74 92 101 112 137 150 163 186 207 211 230 249 
0 21 47 58 74 95 101 112 137 150 163 188 204 211 230 249 
0 21 44 58 79 92 101 112 137 150 163 191 202 211 230 249 
0 21 44 63 79 92 101 112 137 150 163 186 202 211 230 249 
0 21 47 60 76 95 101 112 137 150 163 186 202 211 230 249 
0 21 42 57 76 90 101 112 143 150 163 188 201 211 230 255 
0 21 47 57 76 95 101 112 138 150 163 188 201 211 230 250 
0 21 42 60 76 90 101 112 143 150 163 185 201 211 230 255 
0 21 42 63 79 90 101 112 140 150 163 185 201 211 230 252 
0 21 44 58 74 92 101 112 143 150 163 185 201 211 230 255 
0 21 47 58 74 95 101 112 140 150 163 185 201 211 230 252 
0 21 44 63 79 92 101 112 138 150 163 185 201 211 230 250 
0 21 47 60 76 95 101 112 138 150 163 185 201 211 230 250 
0 21 41 58 74 89 101 112 140 159 163 182 198 211 239 252 
0 21 41 58 74 89 101 112 143 156 163 182 198 211 236 255 
0 21 41 60 76 89 101 112 138 159 163 182 198 211 239 250 
0 21 41 63 79 89 101 112 138 156 163 182 198 211 236 250 
0 21 41 60 76 89 101 112 143 154 163 182 198 211 234 255 
0 21 41 63 79 89 101 112 140 154 163 182 198 211 234 252 
0 21 42 57 73 90 101 112 140 159 163 182 198 211 239 252 
0 21 42 57 73 90 101 112 143 156 163 182 198 211 236 255 
0 21 44 57 73 92 101 112 138 159 163 182 198 211 239 250 
0 21 47 57 73 95 101 112 138 156 163 182 198 211 236 250 
0 21 44 57 73 92 101 112 143 154 163 182 198 211 234 255 
0 21 47 57 73 95 101 112 140 154 163 182 198 211 234 252 
0 21 42 60 76 90 101 112 137 159 163 182 198 211 239 249 
0 21 42 63 79 90 101 112 137 156 163 182 198 211 236 249 
0 21 44 58 74 92 101 112 137 159 163 182 198 211 239 249 
0 21 47 58 74 95 101 112 137 156 163 182 198 211 236 249 
0 21 44 63 79 92 101 112 137 154 163 182 198 211 234 249 
0 21 47 60 76 95 101 112 137 154 163 182 198 211 234 249 
0 21 42 60 76 90 101 112 143 153 163 182 198 211 233 255 
0 21 42 63 79 90 101 112 140 153 163 182 198 211 233 252 
0 21 44 58 74 92 101 112 143 153 163 182 198 211 233 255 
0 21 47 58 74 95 101 112 140 153 163 182 198 211 233 252 
0 21 44 63 79 92 101 112 138 153 163 182 198 211 233 250 
0 21 47 60 76 95 101 112 138 153 163 182 198 211 233 250 
0 21 41 51 70 89 101 112 138 156 175 182 195 223 236 250 
0 21 41 51 70 89 101 112 138 159 172 182 195 220 239 250 
0 21 41 51 70 89 101 112 140 154 175 182 195 223 234 252 
0 21 41 51 70 89 101 112 143 154 172 182 195 220 234 255 
0 21 41 51 70 89 101 112 140 159 170 182 195 218 239 252 
0 21 41 51 70 89 101 112 143 156 170 182 195 218 236 255 
0 21 41 51 70 92 101 112 138 159 172 182 195 217 239 250 
0 21 41 51 70 92 101 112 143 154 172 182 195 217 234 255 
0 21 42 51 70 90 101 112 137 156 175 182 195 223 236 249 
0 21 42 51 70 95 101 112 137 156 175 182 195 218 236 249 
0 21 42 51 70 90 101 112 137 159 172 182 195 220 239 249 
0 21 44 51 70 92 101 112 137 154 175 182 195 223 234 249 
0 21 47 51 70 95 101 112 137 154 172 182 195 220 234 249 
0 21 44 51 70 92 101 112 137 159 170 182 195 218 239 249 
0 21 47 51 70 90 101 112 137 156 170 182 195 223 236 249 
0 21 47 51 70 95 101 112 137 156 170 182 195 218 236 249 
0 21 42 51 70 90 101 112 140 153 175 182 195 223 233 252 
0 21 42 51 70 95 101 112 140 153 175 182 195 218 233 252 
0 21 42 51 70 90 101 112 143 153 172 182 195 220 233 255 
0 21 44 51 70 92 101 112 138 153 175 182 195 223 233 250 
0 21 47 51 70 95 101 112 138 153 172 182 195 220 233 250 
0 21 44 51 70 92 101 112 143 153 170 182 195 218 233 255 
0 21 47 51 70 90 101 112 140 153 170 182 195 223 233 252 
0 21 47 51 70 95 101 112 140 153 170 182 195 218 233 252 
0 21 44 51 70 89 101 112 138 159 169 182 195 220 239 250 
0 21 44 51 70 89 101 112 143 154 169 182 195 220 234 255 
0 21 42 51 70 90 101 112 140 159 169 182 195 217 239 252 
0 21 42 51 70 90 101 112 143 156 169 182 195 217 236 255 
0 21 44 51 70 92 101 112 138 159 169 182 195 217 239 250 
0 21 47 51 70 95 101 112 138 156 169 182 195 217 236 250 
0 21 44 51 70 92 101 112 143 154 169 182 195 217 234 255 
0 21 47 51 70 95 101 112 140 154 169 182 195 217 234 252 
0 21 38 57 73 86 101 112 138 156 175 179 195 223 236 250 
0 21 38 57 73 86 101 112 138 159 172 179 195 220 239 250 
0 21 38 57 73 86 101 112 140 154 175 179 195 223 234 252 
0 21 38 57 73 86 101 112 143 154 172 179 195 220 234 255 
0 21 38 57 73 86 101 112 140 159 170 179 195 218 239 252 
0 21 38 57 73 86 101 112 143 156 170 179 195 218 236 255 
0 21 38 58 74 86 101 112 137 156 175 179 195 223 236 249 
0 21 38 58 74 86 101 112 137 159 172 179 195 220 239 249 
0 21 38 60 76 86 101 112 137 154 175 179 195 223 234 249 
0 21 38 63 79 86 101 112 137 154 172 179 195 220 234 249 
0 21 38 60 76 86 101 112 137 159 170 179 195 218 239 249 
0 21 38 63 79 86 101 112 137 156 170 179 195 218 236 249 
0 21 38 58 74 86 101 112 140 153 175 179 195 223 233 252 
0 21 38 58 74 86 101 112 143 153 172 179 195 220 233 255 
0 21 38 60 76 86 101 112 138 153 175 179 195 223 233 250 
0 21 38 63 79 86 101 112 138 153 172 179 195 220 233 250 
0 21 38 60 76 86 101 112 143 153 170 179 195 218 233 255 
0 21 38 63 79 86 101 112 140 153 170 179 195 218 233 252 
0 21 38 58 74 86 101 112 140 159 169 179 195 217 239 252 
0 21 38 58 74 86 101 112 143 156 169 179 195 217 236 255 
0 21 38 60 76 86 101 112 138 159 169 179 195 217 239 250 
0 21 38 63 79 86 101 112 138 156 169 179 195 217 236 250 
0 21 38 60 76 86 101 112 143 154 169 179 195 217 234 255 
0 21 38 63 79 86 101 112 140 154 169 179 195 217 234 252 
0 21 41 54 70 89 101 112 138 156 175 179 195 223 236 250 
0 21 41 54 70 89 101 112 138 159 172 179 195 220 239 250 
0 21 41 54 70 89 101 112 140 154 175 179 195 223 234 252 
0 21 41 54 70 89 101 112 143 154 172 179 195 220 234 255 
0 21 41 54 70 89 101 112 140 159 170 179 195 218 239 252 
0 21 41 54 70 89 101 112 143 156 170 179 195 218 236 255 
0 21 41 54 70 92 101 112 138 159 172 179 195 217 239 250 
0 21 41 54 70 92 101 112 143 154 172 179 195 217 234 255 
0 21 42 54 70 90 101 112 137 156 175 179 195 223 236 249 
0 21 42 54 70 95 101 112 137 156 175 179 195 218 236 249 
0 21 42 54 70 90 101 112 137 159 172 179 195 220 239 249 
0 21 44 54 70 92 101 112 137 154 175 179 195 223 234 249 
0 21 47 54 70 95 101 112 137 154 172 179 195 220 234 249 
0 21 44 54 70 92 101 112 137 159 170 179 195 218 239 249 
0 21 47 54 70 90 101 112 137 156 170 179 195 223 236 249 
0 21 47 54 70 95 101 112 137 156 170 179 195 218 236 249 
0 21 42 54 70 90 101 112 140 153 175 179 195 223 233 252 
0 21 42 54 70 95 101 112 140 153 175 179 195 218 233 252 
0 21 42 54 70 90 101 112 143 153 172 179 195 220 233 255 
0 21 44 54 70 92 101 112 138 153 175 179 195 223 233 250 
0 21 47 54 70 95 101 112 138 153 172 179 195 220 233 250 
0 21 44 54 70 92 101 112 143 153 170 179 195 218 233 255 
0 21 47 54 70 90 101 112 140 153 170 179 195 223 233 252 
0 21 47 54 70 95 101 112 140 153 170 179 195 218 233 252 
0 21 44 54 70 89 101 112 138 159 169 179 195 220 239 250 
0 21 44 54 70 89 101 112 143 154 169 179 195 220 234 255 
0 21 42 54 70 90 101 112 140 159 169 179 195 217 239 252 
0 21 42 54 70 90 101 112 143 156 169 179 195 217 236 255 
0 21 44 54 70 92 101 112 138 159 169 179 195 217 239 250 
0 21 47 54 70 95 101 112 138 156 169 179 195 217 236 250 
0 21 44 54 70 92 101 112 143 154 169 179 195 217 234 255 
0 21 47 54 70 95 101 112 140 154 169 179 195 217 234 252 
0 21 41 58 74 89 101 112 134 156 175 179 195 223 236 246 
0 21 41 58 74 89 101 112 134 159 172 179 195 220 239 246 
0 21 41 60 76 89 101 112 134 154 175 179 195 223 234 246 
0 21 41 63 79 89 101 112 134 154 172 179 195 220 234 246 
0 21 41 60 76 89 101 112 134 159 170 179 195 218 239 246 
0 21 41 63 79 89 101 112 134 156 170 179 195 218 236 246 
0 21 41 58 74 92 101 112 134 159 172 179 195 217 239 246 
0 21 41 63 79 92 101 112 134 154 172 179 195 217 234 246 
0 21 42 57 73 90 101 112 134 156 175 179 195 223 236 246 
0 21 42 57 73 95 101 112 134 156 175 179 195 218 236 246 
0 21 42 57 73 90 101 112 134 159 172 179 195 220 239 246 
0 21 44 57 73 92 101 112 134 154 175 179 195 223 234 246 
0 21 47 57 73 95 101 112 134 154 172 179 195 220 234 246 
0 21 44 57 73 92 101 112 134 159 170 179 195 218 239 246 
0 21 47 57 73 90 101 112 134 156 170 179 195 223 236 246 
0 21 47 57 73 95 101 112 134 156 170 179 195 218 236 246 
0 21 42 60 76 90 101 112 134 153 175 179 195 223 233 246 
0 21 42 60 76 95 101 112 134 153 175 179 195 218 233 246 
0 21 42 63 79 90 101 112 134 153 172 179 195 220 233 246 
0 21 44 58 74 92 101 112 134 153 175 179 195 223 233 246 
0 21 47 58 74 95 101 112 134 153 172 179 195 220 233 246 
0 21 44 63 79 92 101 112 134 153 170 179 195 218 233 246 
0 21 47 60 76 90 101 112 134 153 170 179 195 223 233 246 
0 21 47 60 76 95 101 112 134 153 170 179 195 218 233 246 
0 21 44 58 74 89 101 112 134 159 169 179 195 220 239 246 
0 21 44 63 79 89 101 112 134 154 169 179 195 220 234 246 
0 21 42 60 76 90 101 112 134 159 169 179 195 217 239 246 
0 21 42 63 79 90 101 112 134 156 169 179 195 217 236 246 
0 21 44 58 74 92 101 112 134 159 169 179 195 217 239 246 
0 21 47 58 74 95 101 112 134 156 169 179 195 217 236 246 
0 21 44 63 79 92 101 112 134 154 169 179 195 217 234 246 
0 21 47 60 76 95 101 112 134 154 169 179 195 217 234 246 
0 21 41 58 74 89 101 112 140 150 175 179 195 223 230 252 
0 21 41 58 74 89 101 112 143 150 172 179 195 220 230 255 
0 21 41 60 76 89 101 112 138 150 175 179 195 223 230 250 
0 21 41 63 79 89 101 112 138 150 172 179 195 220 230 250 
0 21 41 60 76 89 101 112 143 150 170 179 195 218 230 255 
0 21 41 63 79 89 101 112 140 150 170 179 195 218 230 252 
0 21 41 58 74 92 101 112 143 150 172 179 195 217 230 255 
0 21 41 63 79 92 101 112 138 150 172 179 195 217 230 250 
0 21 42 57 73 90 101 112 140 150 175 179 195 223 230 252 
0 21 42 57 73 95 101 112 140 150 175 179 195 218 230 252 
0 21 42 57 73 90 101 112 143 150 172 179 195 220 230 255 
0 21 44 57 73 92 101 112 138 150 175 179 195 223 230 250 
0 21 47 57 73 95 101 112 138 150 172 179 195 220 230 250 
0 21 44 57 73 92 101 112 143 150 170 179 195 218 230 255 
0 21 47 57 73 90 101 112 140 150 170 179 195 223 230 252 
0 21 47 57 73 95 101 112 140 150 170 179 195 218 230 252 
0 21 42 60 76 90 101 112 137 150 175 179 195 223 230 249 
0 21 42 60 76 95 101 112 137 150 175 179 195 218 230 249 
0 21 42 63 79 90 101 112 137 150 172 179 195 220 230 249 
0 21 44 58 74 92 101 112 137 150 175 179 195 223 230 249 
0 21 47 58 74 95 101 112 137 150 172 179 195 220 230 249 
0 21 44 63 79 92 101 112 137 150 170 179 195 218 230 249 
0 21 47 60 76 90 101 112 137 150 170 179 195 223 230 249 
0 21 47 60 76 95 101 112 137 150 170 179 195 218 230 249 
0 21 44 58 74 89 101 112 143 150 169 179 195 220 230 255 
0 21 44 63 79 89 101 112 138 150 169 179 195 220 230 250 
0 21 42 60 76 90 101 112 143 150 169 179 195 217 230 255 
0 21 42 63 79 90 101 112 140 150 169 179 195 217 230 252 
0 21 44 58 74 92 101 112 143 150 169 179 195 217 230 255 
0 21 47 58 74 95 101 112 140 150 169 179 195 217 230 252 
0 21 44 63 79 92 101 112 138 150 169 179 195 217 230 250 
0 21 47 60 76 95 101 112 138 150 169 179 195 217 230 250 
0 21 41 58 74 89 101 112 140 159 166 179 195 214 239 252 
0 21 41 58 74 89 101 112 143 156 166 179 195 214 236 255 
0 21 41 60 76 89 101 112 138 159 166 179 195 214 239 250 
0 21 41 63 79 89 101 112 138 156 166 179 195 214 236 250 
0 21 41 60 76 89 101 112 143 154 166 179 195 214 234 255 
0 21 41 63 79 89 101 112 140 154 166 179 195 214 234 252 
0 21 42 57 73 90 101 112 140 159 166 179 195 214 239 252 
0 21 42 57 73 90 101 112 143 156 166 179 195 214 236 255 
0 21 44 57 73 92 101 112 138 159 166 179 195 214 239 250 
0 21 47 57 73 95 101 112 138 156 166 179 195 214 236 250 
0 21 44 57 73 92 101 112 143 154 166 179 195 214 234 255 
0 21 47 57 73 95 101 112 140 154 166 179 195 214 234 252 
0 21 42 60 76 90 101 112 137 159 166 179 195 214 239 249 
0 21 42 63 79 90 101 112 137 156 166 179 195 214 236 249 
0 21 44 58 74 92 101 112 137 159 166 179 195 214 239 249 
0 21 47 58 74 95 101 112 137 156 166 179 195 214 236 249 
0 21 44 63 79 92 101 112 137 154 166 179 195 214 234 249 
0 21 47 60 76 95 101 112 137 154 166 179 195 214 234 249 
0 21 42 60 76 90 101 112 143 153 166 179 195 214 233 255 
0 21 42 63 79 90 101 112 140 153 166 179 195 214 233 252 
0 21 44 58 74 92 101 112 143 153 166 179 195 214 233 255 
0 21 47 58 74 95 101 112 140 153 166 179 195 214 233 252 
0 21 44 63 79 92 101 112 138 153 166 179 195 214 233 250 
0 21 47 60 76 95 101 112 138 153 166 179 195 214 233 250 
0 19 37 54 70 85 99 112 137 154 172 191 207 220 234 249 
0 19 37 54 70 85 99 112 137 154 175 188 204 223 234 249 
0 19 37 54 70 85 99 112 137 156 170 191 207 218 236 249 
0 19 37 54 70 85 99 112 137 159 170 188 204 218 239 249 
0 19 37 54 70 85 99 112 137 156 175 186 202 223 236 249 
0 19 37 54 70 85 99 112 137 159 172 186 202 220 239 249 
0 19 37 54 70 85 99 112 138 153 172 191 207 220 233 250 
0 19 37 54 70 85 99 112 138 153 175 188 204 223 233 250 
0 19 37 54 70 85 99 112 140 153 170 191 207 218 233 252 
0 19 37 54 70 85 99 112 143 153 170 188 204 218 233 255 
0 19 37 54 70 85 99 112 140 153 175 186 202 223 233 252 
0 19 37 54 70 85 99 112 143 153 172 186 202 220 233 255 
0 19 37 54 70 85 99 112 138 156 169 191 207 217 236 250 
0 19 37 54 70 85 99 112 138 159 169 188 204 217 239 250 
0 19 37 54 70 85 99 112 140 154 169 191 207 217 234 252 
0 19 37 54 70 85 99 112 143 154 169 188 204 217 234 255 
0 19 37 54 70 85 99 112 140 159 169 186 202 217 239 252 
0 19 37 54 70 85 99 112 143 156 169 186 202 217 236 255 
0 19 37 54 70 85 99 112 138 156 175 185 201 223 236 250 
0 19 37 54 70 85 99 112 138 159 172 185 201 220 239 250 
0 19 37 54 70 85 99 112 140 154 175 185 201 223 234 252 
0 19 37 54 70 85 99 112 143 154 172 185 201 220 234 255 
0 19 37 54 70 85 99 112 140 159 170 185 201 218 239 252 
0 19 37 54 70 85 99 112 143 156 170 185 201 218 236 255 
0 19 37 57 73 85 99 112 134 154 172 191 207 220 234 246 
0 19 37 57 73 85 99 112 134 154 175 188 204 223 234 246 
0 19 37 57 73 85 99 112 134 156 170 191 207 218 236 246 
0 19 37 57 73 85 99 112 134 159 170 188 204 218 239 246 
0 19 37 57 73 85 99 112 134 156 175 186 202 223 236 246 
0 19 37 57 73 85 99 112 134 159 172 186 202 220 239 246 
0 19 37 60 73 85 99 112 134 154 175 185 204 223 234 246 
0 19 37 60 73 85 99 112 134 159 170 185 204 218 239 246 
0 19 37 58 74 85 99 112 134 153 172 191 207 220 233 246 
0 19 37 63 74 85 99 112 134 153 172 186 207 220 233 246 
0 19 37 58 74 85 99 112 134 153 175 188 204 223 233 246 
0 19 37 60 76 85 99 112 134 153 170 191 207 218 233 246 
0 19 37 63 79 85 99 112 134 153 170 188 204 218 233 246 
0 19 37 60 76 85 99 112 134 153 175 186 202 223 233 246 
0 19 37 58 79 85 99 112 134 153 172 191 202 220 233 246 
0 19 37 63 79 85 99 112 134 153 172 186 202 220 233 246 
0 19 37 58 74 85 99 112 134 156 169 191 207 217 236 246 
0 19 37 63 74 85 99 112 134 156 169 186 207 217 236 246 
0 19 37 58 74 85 99 112 134 159 169 188 204 217 239 246 
0 19 37 60 76 85 99 112 134 154 169 191 207 217 234 246 
0 19 37 63 79 85 99 112 134 154 169 188 204 217 234 246 
0 19 37 60 76 85 99 112 134 159 169 186 202 217 239 246 
0 19 37 58 79 85 99 112 134 156 169 191 202 217 236 246 
0 19 37 63 79 85 99 112 134 156 169 186 202 217 236 246 
0 19 37 57 76 85 99 112 134 154 175 188 201 223 234 246 
0 19 37 57 76 85 99 112 134 159 170 188 201 218 239 246 
0 19 37 58 74 85 99 112 134 156 175 185 201 223 236 246 
0 19 37 58 74 85 99 112 134 159 172 185 201 220 239 246 
0 19 37 60 76 85 99 112 134 154 175 185 201 223 234 246 
0 19 37 63 79 85 99 112 134 154 172 185 201 220 234 246 
0 19 37 60 76 85 99 112 134 159 170 185 201 218 239 246 
0 19 37 63 79 85 99 112 134 156 170 185 201 218 236 246 
0 19 37 57 73 85 99 112 138 150 172 191 207 220 230 250 
0 19 37 57 73 85 99 112 138 150 175 188 204 223 230 250 
0 19 37 57 73 85 99 112 140 150 170 191 207 218 230 252 
0 19 37 57 73 85 99 112 143 150 170 188 204 218 230 255 
0 19 37 57 73 85 99 112 140 150 175 186 202 223 230 252 
0 19 37 57 73 85 99 112 143 150 172 186 202 220 230 255 
0 19 37 60 73 85 99 112 138 150 175 185 204 223 230 250 
0 19 37 60 73 85 99 112 143 150 170 185 204 218 230 255 
0 19 37 58 74 85 99 112 137 150 172 191 207 220 230 249 
0 19 37 63 74 85 99 112 137 150 172 186 207 220 230 249 
0 19 37 58 74 85 99 112 137 150 175 188 204 223 230 249 
0 19 37 60 76 85 99 112 137 150 170 191 207 218 230 249 
0 19 37 63 79 85 99 112 137 150 170 188 204 218 230 249 
0 19 37 60 76 85 99 112 137 150 175 186 202 223 230 249 
0 19 37 58 79 85 99 112 137 150 172 191 202 220 230 249 
0 19 37 63 79 85 99 112 137 150 172 186 202 220 230 249 
0 19 37 58 74 85 99 112 140 150 169 191 207 217 230 252 
0 19 37 63 74 85 99 112 140 150 169 186 207 217 230 252 
0 19 37 58 74 85 99 112 143 150 169 188 204 217 230 255 
0 19 37 60 76 85 99 112 138 150 169 191 207 217 230 250 
0 19 37 63 79 85 99 112 138 150 169 188 204 217 230 250 
0 19 37 60 76 85 99 112 143 150 169 186 202 217 230 255 
0 19 37 58 79 85 99 112 140 150 169 191 202 217 230 252 
0 19 37 63 79 85 99 112 140 150 169 186 202 217 230 252 
0 19 37 57 76 85 99 112 138 150 175 188 201 223 230 250 
0 19 37 57 76 85 99 112 143 150 170 188 201 218 230 255 
0 19 37 58 74 85 99 112 140 150 175 185 201 223 230 252 
0 19 37 58 74 85 99 112 143 150 172 185 201 220 230 255 
0 19 37 60 76 85 99 112 138 150 175 185 201 223 230 250 
0 19 37 63 79 85 99 112 138 150 172 185 201 220 230 250 
0 19 37 60 76 85 99 112 143 150 170 185 201 218 230 255 
0 19 37 63 79 85 99 112 140 150 170 185 201 218 230 252 
0 19 37 57 73 85 99 112 138 156 166 191 207 214 236 250 
0 19 37 57 73 85 99 112 138 159 166 188 204 214 239 250 
0 19 37 57 73 85 99 112 140 154 166 191 207 214 234 252 
0 19 37 57 73 85 99 112 143 154 166 188 204 214 234 255 
0 19 37 57 73 85 99 112 140 159 166 186 202 214 239 252 
0 19 37 57 73 85 99 112 143 156 166 186 202 214 236 255 
0 19 37 60 73 85 99 112 138 159 166 185 204 214 239 250 
0 19 37 60 73 85 99 112 143 154 166 185 204 214 234 255 
0 19 37 58 74 85 99 112 137 156 166 191 207 214 236 249 
0 19 37 63 74 85 99 112 137 156 166 186 207 214 236 249 
0 19 37 58 74 85 99 112 137 159 166 188 204 214 239 249 
0 19 37 60 76 85 99 112 137 154 166 191 207 214 234 249 
0 19 37 63 79 85 99 112 137 154 166 188 204 214 234 249 
0 19 37 60 76 85 99 112 137 159 166 186 202 214 239 249 
0 19 37 58 79 85 99 112 137 156 166 191 202 214 236 249 
0 19 37 63 79 85 99 112 137 156 166 186 202 214 236 249 
0 19 37 58 74 85 99 112 140 153 166 191 207 214 233 252 
0 19 37 63 74 85 99 112 140 153 166 186 207 214 233 252 
0 19 37 58 74 85 99 112 143 153 166 188 204 214 233 255 
0 19 37 60 76 85 99 112 138 153 166 191 207 214 233 250 
0 19 37 63 79 85 99 112 138 153 166 188 204 214 233 250 
0 19 37 60 76 85 99 112 143 153 166 186 202 214 233 255 
0 19 37 58 79 85 99 112 140 153 166 191 202 214 233 252 
0 19 37 63 79 85 99 112 140 153 166 186 202 214 233 252 
0 19 37 57 76 85 99 112 138 159 166 188 201 214 239 250 
0 19 37 57 76 85 99 112 143 154 166 188 201 214 234 255 
0 19 37 58 74 85 99 112 140 159 166 185 201 214 239 252 
0 19 37 58 74 85 99 112 143 156 166 185 201 214 236 255 
0 19 37 60 76 85 99 112 138 159 166 185 201 214 239 250 
0 19 37 63 79 85 99 112 138 156 166 185 201 214 236 250 
0 19 37 60 76 85 99 112 143 154 166 185 201 214 234 255 
0 19 37 63 79 85 99 112 140 154 166 185 201 214 234 252 
0 19 37 57 73 85 99 112 138 156 175 182 198 223 236 250 
0 19 37 57 73 85 99 112 138 159 172 182 198 220 239 250 
0 19 37 57 73 85 99 112 140 154 175 182 198 223 234 252 
0 19 37 57 73 85 99 112 143 154 172 182 198 220 234 255 
0 19 37 57 73 85 99 112 140 159 170 182 198 218 239 252 
0 19 37 57 73 85 99 112 143 156 170 182 198 218 236 255 
0 19 37 58 74 85 99 112 137 156 175 182 198 223 236 249 
0 19 37 58 74 85 99 112 137 159 172 182 198 220 239 249 
0 19 37 60 76 85 99 112 137 154 175 182 198 223 234 249 
0 19 37 63 79 85 99 112 137 154 172 182 198 220 234 249 
0 19 37 60 76 85 99 112 137 159 170 182 198 218 239 249 
0 19 37 63 79 85 99 112 137 156 170 182 198 218 236 249 
0 19 37 58 74 85 99 112 140 153 175 182 198 223 233 252 
0 19 37 58 74 85 99 112 143 153 172 182 198 220 233 255 
0 19 37 60 76 85 99 112 138 153 175 182 198 223 233 250 
0 19 37 63 79 85 99 112 138 153 172 182 198 220 233 250 
0 19 37 60 76 85 99 112 143 153 170 182 198 218 233 255 
0 19 37 63 79 85 99 112 140 153 170 182 198 218 233 252 
0 19 37 58 74 85 99 112 140 159 169 182 198 217 239 252 
0 19 37 58 74 85 99 112 143 156 169 182 198 217 236 255 
0 19 37 60 76 85 99 112 138 159 169 182 198 217 239 250 
0 19 37 63 79 85 99 112 138 156 169 182 198 217 236 250 
0 19 37 60 76 85 99 112 143 154 169 182 198 217 234 255 
0 19 37 63 79 85 99 112 140 154 169 182 198 217 234 252 
0 19 37 57 73 85 102 112 138 150 172 191 207 220 227 250 
0 19 37 57 73 85 102 112 138 150 175 188 204 223 227 250 
0 19 37 57 73 85 102 112 140 150 170 191 207 218 227 252 
0 19 37 57 73 85 102 112 143 150 170 188 204 218 227 255 
0 19 37 57 73 85 102 112 140 150 175 186 202 223 227 252 
0 19 37 57 73 85 102 112 143 150 172 186 202 220 227 255 
0 19 37 60 73 85 102 112 138 150 175 185 204 223 227 250 
0 19 37 60 73 85 102 112 143 150 170 185 204 218 227 255 
0 19 37 58 74 85 102 112 137 150 172 191 207 220 227 249 
0 19 37 63 74 85 102 112 137 150 172 186 207 220 227 249 
0 19 37 58 74 85 102 112 137 150 175 188 204 223 227 249 
0 19 37 60 76 85 102 112 137 150 170 191 207 218 227 249 
0 19 37 63 79 85 102 112 137 150 170 188 204 218 227 249 
0 19 37 60 76 85 102 112 137 150 175 186 202 223 227 249 
0 19 37 58 79 85 102 112 137 150 172 191 202 220 227 249 
0 19 37 63 79 85 102 112 137 150 172 186 202 220 227 249 
0 19 37 58 74 85 102 112 140 150 169 191 207 217 227 252 
0 19 37 63 74 85 102 112 140 150 169 186 207 217 227 252 
0 19 37 58 74 85 102 112 143 150 169 188 204 217 227 255 
0 19 37 60 76 85 102 112 138 150 169 191 207 217 227 250 
0 19 37 63 79 85 102 112 138 150 169 188 204 217 227 250 
0 19 37 60 76 85 102 112 143 150 169 186 202 217 227 255 
0 19 37 58 79 85 102 112 140 150 169 191 202 217 227 252 
0 19 37 63 79 85 102 112 140 150 169 186 202 217 227 252 
0 19 37 57 76 85 102 112 138 150 175 188 201 223 227 250 
0 19 37 57 76 85 102 112 143 150 170 188 201 218 227 255 
0 19 37 58 74 85 102 112 140 150 175 185 201 223 227 252 
0 19 37 58 74 85 102 112 143 150 172 185 201 220 227 255 
0 19 37 60 76 85 102 112 138 150 175 185 201 223 227 250 
0 19 37 63 79 85 102 112 138 150 172 185 201 220 227 250 
0 19 37 60 76 85 102 112 143 150 170 185 201 218 227 255 
0 19 37 63 79 85 102 112 140 150 170 185 201 218 227 252 
0 22 37 51 67 85 102 112 137 154 172 191 207 220 234 249 
0 22 37 51 67 85 102 112 137 154 175 188 204 223 234 249 
0 22 37 51 67 85 102 112 137 156 170 191 207 218 236 249 
0 22 37 51 67 85 102 112 137 159 170 188 204 218 239 249 
0 22 37 51 67 85 102 112 137 156 175 186 202 223 236 249 
0 22 37 51 67 85 102 112 137 159 172 186 202 220 239 249 
0 22 37 51 67 85 102 112 138 153 172 191 207 220 233 250 
0 22 37 51 67 85 102 112 138 153 175 188 204 223 233 250 
0 22 37 51 67 85 102 112 140 153 170 191 207 218 233 252 
0 22 37 51 67 85 102 112 143 153 170 188 204 218 233 255 
0 22 37 51 67 85 102 112 140 153 175 186 202 223 233 252 
0 22 37 51 67 85 102 112 143 153 172 186 202 220 233 255 
0 22 37 51 67 85 102 112 138 156 169 191 207 217 236 250 
0 22 37 51 67 85 102 112 138 159 169 188 204 217 239 250 
0 22 37 51 67 85 102 112 140 154 169 191 207 217 234 252 
0 22 37 51 67 85 102 112 143 154 169 188 204 217 234 255 
0 22 37 51 67 85 102 112 140 159 169 186 202 217 239 252 
0 22 37 51 67 85 102 112 143 156 169 186 202 217 236 255 
0 22 37 51 67 85 102 112 138 156 175 185 201 223 236 250 
0 22 37 51 67 85 102 112 138 159 172 185 201 220 239 250 
0 22 37 51 67 85 102 112 140 154 175 185 201 223 234 252 
0 22 37 51 67 85 102 112 143 154 172 185 201 220 234 255 
0 22 37 51 67 85 102 112 140 159 170 185 201 218 239 252 
0 22 37 51 67 85 102 112 143 156 170 185 201 218 236 255 
0 25 37 51 67 85 105 112 134 154 172 191 207 220 234 246 
0 25 37 51 67 85 105 112 134 154 175 188 204 223 234 246 
0 25 37 51 67 85 105 112 134 156 170 191 207 218 236 246 
0 25 37 51 67 85 105 112 134 159 170 188 204 218 239 246 
0 25 37 51 67 85 105 112 134 156 175 186 202 223 236 246 
0 25 37 51 67 85 105 112 134 159 172 186 202 220 239 246 
0 25 37 51 67 85 108 112 134 156 170 191 207 218 233 246 
0 25 37 51 67 85 108 112 134 156 175 186 202 223 233 246 
0 28 37 51 67 85 105 112 134 153 170 191 207 218 236 246 
0 28 37 51 67 85 105 112 134 153 175 186 202 223 236 246 
0 26 37 51 67 85 106 112 134 153 172 191 207 220 233 246 
0 26 37 51 67 85 106 112 134 153 175 188 204 223 233 246 
0 28 37 51 67 85 108 112 134 153 170 191 207 218 233 246 
0 31 37 51 67 85 111 112 134 153 170 188 204 218 233 246 
0 28 37 51 67 85 108 112 134 153 175 186 202 223 233 246 
0 31 37 51 67 85 111 112 134 153 172 186 202 220 233 246 
0 26 37 51 67 85 106 112 134 156 169 191 207 217 236 246 
0 26 37 51 67 85 106 112 134 159 169 188 204 217 239 246 
0 26 37 51 67 85 111 112 134 159 169 188 204 217 234 246 
0 28 37 51 67 85 108 112 134 154 169 191 207 217 234 246 
0 31 37 51 67 85 106 112 134 154 169 188 204 217 239 246 
0 31 37 51 67 85 111 112 134 154 169 188 204 217 234 246 
0 28 37 51 67 85 108 112 134 159 169 186 202 217 239 246 
0 31 37 51 67 85 111 112 134 156 169 186 202 217 236 246 
0 26 37 51 67 85 106 112 134 156 175 185 201 223 236 246 
0 26 37 51 67 85 106 112 134 159 172 185 201 220 239 246 
0 26 37 51 67 85 111 112 134 159 172 185 201 220 234 246 
0 28 37 51 67 85 108 112 134 154 175 185 201 223 234 246 
0 31 37 51 67 85 106 112 134 154 172 185 201 220 239 246 
0 31 37 51 67 85 111 112 134 154 172 185 201 220 234 246 
0 28 37 51 67 85 108 112 134 159 170 185 201 218 239 246 
0 31 37 51 67 85 111 112 134 156 170 185 201 218 236 246 
0 25 37 51 67 85 105 112 138 150 172 191 207 220 230 250 
0 25 37 51 67 85 105 112 138 150 175 188 204 223 230 250 
0 25 37 51 67 85 105 112 140 150 170 191 207 218 230 252 
0 25 37 51 67 85 105 112 143 150 170 188 204 218 230 255 
0 25 37 51 67 85 105 112 140 150 175 186 202 223 230 252 
0 25 37 51 67 85 105 112 143 150 172 186 202 220 230 255 
0 26 37 51 67 85 106 112 137 150 172 191 207 220 230 249 
0 26 37 51 67 85 106 112 137 150 175 188 204 223 230 249 
0 28 37 51 67 85 108 112 137 150 170 191 207 218 230 249 
0 31 37 51 67 85 111 112 137 150 170 188 204 218 230 249 
0 28 37 51 67 85 108 112 137 150 175 186 202 223 230 249 
0 31 37 51 67 85 111 112 137 150 172 186 202 220 230 249 
0 26 37 51 67 85 106 112 140 150 169 191 207 217 230 252 
0 26 37 51 67 85 106 112 143 150 169 188 204 217 230 255 
0 28 37 51 67 85 108 112 138 150 169 191 207 217 230 250 
0 31 37 51 67 85 111 112 138 150 169 188 204 217 230 250 
0 28 37 51 67 85 108 112 143 150 169 186 202 217 230 255 
0 31 37 51 67 85 111 112 140 150 169 186 202 217 230 252 
0 26 37 51 67 85 106 112 140 150 175 185 201 223 230 252 
0 26 37 51 67 85 106 112 143 150 172 185 201 220 230 255 
0 28 37 51 67 85 108 112 138 150 175 185 201 223 230 250 
0 31 37 51 67 85 111 112 138 150 172 185 201 220 230 250 
0 28 37 51 67 85 108 112 143 150 170 185 201 218 230 255 
0 31 37 51 67 85 111 112 140 150 170 185 201 218 230 252 
0 25 37 51 67 85 105 112 138 156 166 191 207 214 236 250 
0 25 37 51 67 85 105 112 138 159 166 188 204 214 239 250 
0 25 37 51 67 85 105 112 140 154 166 191 207 214 234 252 
0 25 37 51 67 85 105 112 143 154 166 188 204 214 234 255 
0 25 37 51 67 85 105 112 140 159 166 186 202 214 239 252 
0 25 37 51 67 85 105 112 143 156 166 186 202 214 236 255 
0 25 37 51 67 85 108 112 138 156 166 191 207 214 233 250 
0 25 37 51 67 85 108 112 143 156 166 186 202 214 233 255 
0 26 37 51 67 85 106 112 137 156 166 191 207 214 236 249 
0 26 37 51 67 85 106 112 137 159 166 188 204 214 239 249 
0 26 37 51 67 85 111 112 137 159 166 188 204 214 234 249 
0 28 37 51 67 85 108 112 137 154 166 191 207 214 234 249 
0 31 37 51 67 85 106 112 137 154 166 188 204 214 239 249 
0 31 37 51 67 85 111 112 137 154 166 188 204 214 234 249 
0 28 37 51 67 85 108 112 137 159 166 186 202 214 239 249 
0 31 37 51 67 85 111 112 137 156 166 186 202 214 236 249 
0 28 37 51 67 85 105 112 138 153 166 191 207 214 236 250 
0 28 37 51 67 85 105 112 143 153 166 186 202 214 236 255 
0 26 37 51 67 85 106 112 140 153 166 191 207 214 233 252 
0 26 37 51 67 85 106 112 143 153 166 188 204 214 233 255 
0 28 37 51 67 85 108 112 138 153 166 191 207 214 233 250 
0 31 37 51 67 85 111 112 138 153 166 188 204 214 233 250 
0 28 37 51 67 85 108 112 143 153 166 186 202 214 233 255 
0 31 37 51 67 85 111 112 140 153 166 186 202 214 233 252 
0 26 37 51 67 85 106 112 140 159 166 185 201 214 239 252 
0 26 37 51 67 85 111 112 140 159 166 185 201 214 234 252 
0 26 37 51 67 85 106 112 143 156 166 185 201 214 236 255 
0 28 37 51 67 85 108 112 138 159 166 185 201 214 239 250 
0 31 37 51 67 85 111 112 138 156 166 185 201 214 236 250 
0 28 37 51 67 85 108 112 143 154 166 185 201 214 234 255 
0 31 37 51 67 85 106 112 140 154 166 185 201 214 239 252 
0 31 37 51 67 85 111 112 140 154 166 185 201 214 234 252 
0 25 37 51 67 85 105 112 138 156 175 182 198 223 236 250 
0 25 37 51 67 85 105 112 138 159 172 182 198 220 239 250 
0 25 37 51 67 85 105 112 140 154 175 182 198 223 234 252 
0 25 37 51 67 85 105 112 143 154 172 182 198 220 234 255 
0 25 37 51 67 85 105 112 140 159 170 182 198 218 239 252 
0 25 37 51 67 85 105 112 143 156 170 182 198 218 236 255 
0 25 37 51 67 85 108 112 138 156 175 182 198 223 233 250 
0 25 37 51 67 85 108 112 143 156 170 182 198 218 233 255 
0 26 37 51 67 85 106 112 137 156 175 182 198 223 236 249 
0 26 37 51 67 85 106 112 137 159 172 182 198 220 239 249 
0 26 37 51 67 85 111 112 137 159 172 182 198 220 234 249 
0 28 37 51 67 85 108 112 137 154 175 182 198 223 234 249 
0 31 37 51 67 85 106 112 137 154 172 182 198 220 239 249 
0 31 37 51 67 85 111 112 137 154 172 182 198 220 234 249 
0 28 37 51 67 85 108 112 137 159 170 182 198 218 239 249 
0 31 37 51 67 85 111 112 137 156 170 182 198 218 236 249 
0 28 37 51 67 85 105 112 138 153 175 182 198 223 236 250 
0 28 37 51 67 85 105 112 143 153 170 182 198 218 236 255 
0 26 37 51 67 85 106 112 140 153 175 182 198 223 233 252 
0 26 37 51 67 85 106 112 143 153 172 182 198 220 233 255 
0 28 37 51 67 85 108 112 138 153 175 182 198 223 233 250 
0 31 37 51 67 85 111 112 138 153 172 182 198 220 233 250 
0 28 37 51 67 85 108 112 143 153 170 182 198 218 233 255 
0 31 37 51 67 85 111 112 140 153 170 182 198 218 233 252 
0 26 37 51 67 85 106 112 140 159 169 182 198 217 239 252 
0 26 37 51 67 85 111 112 140 159 169 182 198 217 234 252 
0 26 37 51 67 85 106 112 143 156 169 182 198 217 236 255 
0 28 37 51 67 85 108 112 138 159 169 182 198 217 239 250 
0 31 37 51 67 85 111 112 138 156 169 182 198 217 236 250 
0 28 37 51 67 85 108 112 143 154 169 182 198 217 234 255 
0 31 37 51 67 85 106 112 140 154 169 182 198 217 239 252 
0 31 37 51 67 85 111 112 140 154 169 182 198 217 234 252 
0 25 37 54 67 85 105 112 138 156 175 179 198 223 236 250 
0 25 37 54 67 85 105 112 138 159 172 179 198 220 239 250 
0 25 37 54 67 85 105 112 140 154 175 179 198 223 234 252 
0 25 37 54 67 85 105 112 143 154 172 179 198 220 234 255 
0 25 37 54 67 85 105 112 140 159 170 179 198 218 239 252 
0 25 37 54 67 85 105 112 143 156 170 179 198 218 236 255 
0 25 37 54 67 85 108 112 138 156 175 179 198 223 233 250 
0 25 37 54 67 85 108 112 143 156 170 179 198 218 233 255 
0 26 37 54 67 85 106 112 137 156 175 179 198 223 236 249 
0 26 37 54 67 85 106 112 137 159 172 179 198 220 239 249 
0 26 37 54 67 85 111 112 137 159 172 179 198 220 234 249 
0 28 37 54 67 85 108 112 137 154 175 179 198 223 234 249 
0 31 37 54 67 85 106 112 137 154 172 179 198 220 239 249 
0 31 37 54 67 85 111 112 137 154 172 179 198 220 234 249 
0 28 37 54 67 85 108 112 137 159 170 179 198 218 239 249 
0 31 37 54 67 85 111 112 137 156 170 179 198 218 236 249 
0 28 37 54 67 85 105 112 138 153 175 179 198 223 236 250 
0 28 37 54 67 85 105 112 143 153 170 179 198 218 236 255 
0 26 37 54 67 85 106 112 140 153 175 179 198 223 233 252 
0 26 37 54 67 85 106 112 143 153 172 179 198 220 233 255 
0 28 37 54 67 85 108 112 138 153 175 179 198 223 233 250 
0 31 37 54 67 85 111 112 138 153 172 179 198 220 233 250 
0 28 37 54 67 85 108 112 143 153 170 179 198 218 233 255 
0 31 37 54 67 85 111 112 140 153 170 179 198 218 233 252 
0 26 37 54 67 85 106 112 140 159 169 179 198 217 239 252 
0 26 37 54 67 85 111 112 140 159 169 179 198 217 234 252 
0 26 37 54 67 85 106 112 143 156 169 179 198 217 236 255 
0 28 37 54 67 85 108 112 138 159 169 179 198 217 239 250 
0 31 37 54 67 85 111 112 138 156 169 179 198 217 236 250 
0 28 37 54 67 85 108 112 143 154 169 179 198 217 234 255 
0 31 37 54 67 85 106 112 140 154 169 179 198 217 239 252 
0 31 37 54 67 85 111 112 140 154 169 179 198 217 234 252 
0 22 37 57 73 85 102 112 131 154 172 191 207 220 234 243 
0 22 37 57 73 85 102 112 131 154 175 188 204 223 234 243 
0 22 37 57 73 85 102 112 131 156 170 191 207 218 236 243 
0 22 37 57 73 85 102 112 131 159 170 188 204 218 239 243 
0 22 37 57 73 85 102 112 131 156 175 186 202 223 236 243 
0 22 37 57 73 85 102 112 131 159 172 186 202 220 239 243 
0 22 37 60 73 85 102 112 131 154 175 185 204 223 234 243 
0 22 37 60 73 85 102 112 131 159 170 185 204 218 239 243 
0 22 37 58 74 85 102 112 131 153 172 191 207 220 233 243 
0 22 37 63 74 85 102 112 131 153 172 186 207 220 233 243 
0 22 37 58 74 85 102 112 131 153 175 188 204 223 233 243 
0 22 37 60 76 85 102 112 131 153 170 191 207 218 233 243 
0 22 37 63 79 85 102 112 131 153 170 188 204 218 233 243 
0 22 37 60 76 85 102 112 131 153 175 186 202 223 233 243 
0 22 37 58 79 85 102 112 131 153 172 191 202 220 233 243 
0 22 37 63 79 85 102 112 131 153 172 186 202 220 233 243 
0 22 37 58 74 85 102 112 131 156 169 191 207 217 236 243 
0 22 37 63 74 85 102 112 131 156 169 186 207 217 236 243 
0 22 37 58 74 85 102 112 131 159 169 188 204 217 239 243 
0 22 37 60 76 85 102 112 131 154 169 191 207 217 234 243 
0 22 37 63 79 85 102 112 131 154 169 188 204 217 234 243 
0 22 37 60 76 85 102 112 131 159 169 186 202 217 239 243 
0 22 37 58 79 85 102 112 131 156 169 191 202 217 236 243 
0 22 37 63 79 85 102 112 131 156 169 186 202 217 236 243 
0 22 37 57 76 85 102 112 131 154 175 188 201 223 234 243 
0 22 37 57 76 85 102 112 131 159 170 188 201 218 239 243 
0 22 37 58 74 85 102 112 131 156 175 185 201 223 236 243 
0 22 37 58 74 85 102 112 131 159 172 185 201 220 239 243 
0 22 37 60 76 85 102 112 131 154 175 185 201 223 234 243 
0 22 37 63 79 85 102 112 131 154 172 185 201 220 234 243 
0 22 37 60 76 85 102 112 131 159 170 185 201 218 239 243 
0 22 37 63 79 85 102 112 131 156 170 185 201 218 236 243 
0 25 37 54 70 85 105 112 131 154 172 191 207 220 234 243 
0 25 37 54 70 85 105 112 131 154 175 188 204 223 234 243 
0 25 37 54 70 85 105 112 131 156 170 191 207 218 236 243 
0 25 37 54 70 85 105 112 131 159 170 188 204 218 239 243 
0 25 37 54 70 85 105 112 131 156 175 186 202 223 236 243 
0 25 37 54 70 85 105 112 131 159 172 186 202 220 239 243 
0 25 37 54 70 85 108 112 131 156 170 191 207 218 233 243 
0 25 37 54 70 85 108 112 131 156 175 186 202 223 233 243 
0 28 37 54 70 85 105 112 131 153 170 191 207 218 236 243 
0 28 37 54 70 85 105 112 131 153 175 186 202 223 236 243 
0 26 37 54 70 85 106 112 131 153 172 191 207 220 233 243 
0 26 37 54 70 85 106 112 131 153 175 188 204 223 233 243 
0 28 37 54 70 85 108 112 131 153 170 191 207 218 233 243 
0 31 37 54 70 85 111 112 131 153 170 188 204 218 233 243 
0 28 37 54 70 85 108 112 131 153 175 186 202 223 233 243 
0 31 37 54 70 85 111 112 131 153 172 186 202 220 233 243 
0 26 37 54 70 85 106 112 131 156 169 191 207 217 236 243 
0 26 37 54 70 85 106 112 131 159 169 188 204 217 239 243 
0 26 37 54 70 85 111 112 131 159 169 188 204 217 234 243 
0 28 37 54 70 85 108 112 131 154 169 191 207 217 234 243 
0 31 37 54 70 85 106 112 131 154 169 188 204 217 239 243 
0 31 37 54 70 85 111 112 131 154 169 188 204 217 234 243 
0 28 37 54 70 85 108 112 131 159 169 186 202 217 239 243 
0 31 37 54 70 85 111 112 131 156 169 186 202 217 236 243 
0 26 37 54 70 85 106 112 131 156 175 185 201 223 236 243 
0 26 37 54 70 85 106 112 131 159 172 185 201 220 239 243 
0 26 37 54 70 85 111 112 131 159 172 185 201 220 234 243 
0 28 37 54 70 85 108 112 131 154 175 185 201 223 234 243 
0 31 37 54 70 85 106 112 131 154 172 185 201 220 239 243 
0 31 37 54 70 85 111 112 131 154 172 185 201 220 234 243 
0 28 37 54 70 85 108 112 131 159 170 185 201 218 239 243 
0 31 37 54 70 85 111 112 131 156 170 185 201 218 236 243 
0 25 37 58 74 85 105 112 131 150 172 191 207 220 230 243 
0 25 37 63 74 85 105 112 131 150 172 186 207 220 230 243 
0 25 37 58 74 85 105 112 131 150 175 188 204 223 230 243 
0 25 37 60 76 85 105 112 131 150 170 191 207 218 230 243 
0 25 37 63 79 85 105 112 131 150 170 188 204 218 230 243 
0 25 37 60 76 85 105 112 131 150 175 186 202 223 230 243 
0 25 37 58 79 85 105 112 131 150 172 191 202 220 230 243 
0 25 37 63 79 85 105 112 131 150 172 186 202 220 230 243 
0 26 37 57 73 85 106 112 131 150 172 191 207 220 230 243 
0 26 37 57 73 85 106 112 131 150 175 188 204 223 230 243 
0 28 37 57 73 85 108 112 131 150 170 191 207 218 230 243 
0 31 37 57 73 85 111 112 131 150 170 188 204 218 230 243 
0 28 37 57 73 85 108 112 131 150 175 186 202 223 230 243 
0 31 37 57 73 85 111 112 131 150 172 186 202 220 230 243 
0 26 37 60 73 85 106 112 131 150 175 185 204 223 230 243 
0 31 37 60 73 85 111 112 131 150 170 185 204 218 230 243 
0 26 37 60 76 85 106 112 131 150 169 191 207 217 230 243 
0 26 37 63 79 85 106 112 131 150 169 188 204 217 230 243 
0 28 37 58 74 85 108 112 131 150 169 191 207 217 230 243 
0 28 37 63 74 85 108 112 131 150 169 186 207 217 230 243 
0 31 37 58 74 85 111 112 131 150 169 188 204 217 230 243 
0 28 37 58 79 85 108 112 131 150 169 191 202 217 230 243 
0 28 37 63 79 85 108 112 131 150 169 186 202 217 230 243 
0 31 37 60 76 85 111 112 131 150 169 186 202 217 230 243 
0 26 37 57 76 85 106 112 131 150 175 188 201 223 230 243 
0 31 37 57 76 85 111 112 131 150 170 188 201 218 230 243 
0 26 37 60 76 85 106 112 131 150 175 185 201 223 230 243 
0 26 37 63 79 85 106 112 131 150 172 185 201 220 230 243 
0 28 37 58 74 85 108 112 131 150 175 185 201 223 230 243 
0 31 37 58 74 85 111 112 131 150 172 185 201 220 230 243 
0 28 37 63 79 85 108 112 131 150 170 185 201 218 230 243 
0 31 37 60 76 85 111 112 131 150 170 185 201 218 230 243 
0 25 37 58 74 85 105 112 131 156 166 191 207 214 236 243 
0 25 37 63 74 85 105 112 131 156 166 186 207 214 236 243 
0 25 37 58 74 85 105 112 131 159 166 188 204 214 239 243 
0 25 37 60 76 85 105 112 131 154 166 191 207 214 234 243 
0 25 37 63 79 85 105 112 131 154 166 188 204 214 234 243 
0 25 37 60 76 85 105 112 131 159 166 186 202 214 239 243 
0 25 37 58 79 85 105 112 131 156 166 191 202 214 236 243 
0 25 37 63 79 85 105 112 131 156 166 186 202 214 236 243 
0 25 37 58 74 85 108 112 131 156 166 191 207 214 233 243 
0 25 37 63 74 85 108 112 131 156 166 186 207 214 233 243 
0 25 37 58 79 85 108 112 131 156 166 191 202 214 233 243 
0 25 37 63 79 85 108 112 131 156 166 186 202 214 233 243 
0 26 37 57 73 85 106 112 131 156 166 191 207 214 236 243 
0 26 37 57 73 85 106 112 131 159 166 188 204 214 239 243 
0 26 37 57 73 85 111 112 131 159 166 188 204 214 234 243 
0 28 37 57 73 85 108 112 131 154 166 191 207 214 234 243 
0 31 37 57 73 85 106 112 131 154 166 188 204 214 239 243 
0 31 37 57 73 85 111 112 131 154 166 188 204 214 234 243 
0 28 37 57 73 85 108 112 131 159 166 186 202 214 239 243 
0 31 37 57 73 85 111 112 131 156 166 186 202 214 236 243 
0 26 37 60 73 85 106 112 131 159 166 185 204 214 239 243 
0 26 37 60 73 85 111 112 131 159 166 185 204 214 234 243 
0 31 37 60 73 85 106 112 131 154 166 185 204 214 239 243 
0 31 37 60 73 85 111 112 131 154 166 185 204 214 234 243 
0 28 37 58 74 85 105 112 131 153 166 191 207 214 236 243 
0 28 37 63 74 85 105 112 131 153 166 186 207 214 236 243 
0 28 37 58 79 85 105 112 131 153 166 191 202 214 236 243 
0 28 37 63 79 85 105 112 131 153 166 186 202 214 236 243 
0 26 37 60 76 85 106 112 131 153 166 191 207 214 233 243 
0 26 37 63 79 85 106 112 131 153 166 188 204 214 233 243 
0 28 37 58 74 85 108 112 131 153 166 191 207 214 233 243 
0 28 37 63 74 85 108 112 131 153 166 186 207 214 233 243 
0 31 37 58 74 85 111 112 131 153 166 188 204 214 233 243 
0 28 37 58 79 85 108 112 131 153 166 191 202 214 233 243 
0 28 37 63 79 85 108 112 131 153 166 186 202 214 233 243 
0 31 37 60 76 85 111 112 131 153 166 186 202 214 233 243 
0 26 37 57 76 85 106 112 131 159 166 188 201 214 239 243 
0 26 37 57 76 85 111 112 131 159 166 188 201 214 234 243 
0 31 37 57 76 85 106 112 131 154 166 188 201 214 239 243 
0 31 37 57 76 85 111 112 131 154 166 188 201 214 234 243 
0 26 37 60 76 85 106 112 131 159 166 185 201 214 239 243 
0 26 37 60 76 85 111 112 131 159 166 185 201 214 234 243 
0 26 37 63 79 85 106 112 131 156 166 185 201 214 236 243 
0 28 37 58 74 85 108 112 131 159 166 185 201 214 239 243 
0 31 37 58 74 85 111 112 131 156 166 185 201 214 236 243 
0 28 37 63 79 85 108 112 131 154 166 185 201 214 234 243 
0 31 37 60 76 85 106 112 131 154 166 185 201 214 239 243 
0 31 37 60 76 85 111 112 131 154 166 185 201 214 234 243 
0 25 37 58 74 85 105 112 131 156 175 182 198 223 236 243 
0 25 37 58 74 85 105 112 131 159 172 182 198 220 239 243 
0 25 37 60 76 85 105 112 131 154 175 182 198 223 234 243 
0 25 37 63 79 85 105 112 131 154 172 182 198 220 234 243 
0 25 37 60 76 85 105 112 131 159 170 182 198 218 239 243 
0 25 37 63 79 85 105 112 131 156 170 182 198 218 236 243 
0 25 37 58 74 85 108 112 131 156 175 182 198 223 233 243 
0 25 37 63 79 85 108 112 131 156 170 182 198 218 233 243 
0 26 37 57 73 85 106 112 131 156 175 182 198 223 236 243 
0 26 37 57 73 85 106 112 131 159 172 182 198 220 239 243 
0 26 37 57 73 85 111 112 131 159 172 182 198 220 234 243 
0 28 37 57 73 85 108 112 131 154 175 182 198 223 234 243 
0 31 37 57 73 85 106 112 131 154 172 182 198 220 239 243 
0 31 37 57 73 85 111 112 131 154 172 182 198 220 234 243 
0 28 37 57 73 85 108 112 131 159 170 182 198 218 239 243 
0 31 37 57 73 85 111 112 131 156 170 182 198 218 236 243 
0 28 37 58 74 85 105 112 131 153 175 182 198 223 236 243 
0 28 37 63 79 85 105 112 131 153 170 182 198 218 236 243 
0 26 37 60 76 85 106 112 131 153 175 182 198 223 233 243 
0 26 37 63 79 85 106 112 131 153 172 182 198 220 233 243 
0 28 37 58 74 85 108 112 131 153 175 182 198 223 233 243 
0 31 37 58 74 85 111 112 131 153 172 182 198 220 233 243 
0 28 37 63 79 85 108 112 131 153 170 182 198 218 233 243 
0 31 37 60 76 85 111 112 131 153 170 182 198 218 233 243 
0 26 37 60 76 85 106 112 131 159 169 182 198 217 239 243 
0 26 37 60 76 85 111 112 131 159 169 182 198 217 234 243 
0 26 37 63 79 85 106 112 131 156 169 182 198 217 236 243 
0 28 37 58 74 85 108 112 131 159 169 182 198 217 239 243 
0 31 37 58 74 85 111 112 131 156 169 182 198 217 236 243 
0 28 37 63 79 85 108 112 131 154 169 182 198 217 234 243 
0 31 37 60 76 85 106 112 131 154 169 182 198 217 239 243 
0 31 37 60 76 85 111 112 131 154 169 182 198 217 234 243 
0 22 37 57 73 85 99 112 138 147 172 191 207 220 230 250 
0 22 37 57 73 85 99 112 138 147 175 188 204 223 230 250 
0 22 37 57 73 85 99 112 140 147 170 191 207 218 230 252 
0 22 37 57 73 85 99 112 143 147 170 188 204 218 230 255 
0 22 37 57 73 85 99 112 140 147 175 186 202 223 230 252 
0 22 37 57 73 85 99 112 143 147 172 186 202 220 230 255 
0 22 37 60 73 85 99 112 138 147 175 185 204 223 230 250 
0 22 37 60 73 85 99 112 143 147 170 185 204 218 230 255 
0 22 37 58 74 85 99 112 137 147 172 191 207 220 230 249 
0 22 37 63 74 85 99 112 137 147 172 186 207 220 230 249 
0 22 37 58 74 85 99 112 137 147 175 188 204 223 230 249 
0 22 37 60 76 85 99 112 137 147 170 191 207 218 230 249 
0 22 37 63 79 85 99 112 137 147 170 188 204 218 230 249 
0 22 37 60 76 85 99 112 137 147 175 186 202 223 230 249 
0 22 37 58 79 85 99 112 137 147 172 191 202 220 230 249 
0 22 37 63 79 85 99 112 137 147 172 186 202 220 230 249 
0 22 37 58 74 85 99 112 140 147 169 191 207 217 230 252 
0 22 37 63 74 85 99 112 140 147 169 186 207 217 230 252 
0 22 37 58 74 85 99 112 143 147 169 188 204 217 230 255 
0 22 37 60 76 85 99 112 138 147 169 191 207 217 230 250 
0 22 37 63 79 85 99 112 138 147 169 188 204 217 230 250 
0 22 37 60 76 85 99 112 143 147 169 186 202 217 230 255 
0 22 37 58 79 85 99 112 140 147 169 191 202 217 230 252 
0 22 37 63 79 85 99 112 140 147 169 186 202 217 230 252 
0 22 37 57 76 85 99 112 138 147 175 188 201 223 230 250 
0 22 37 57 76 85 99 112 143 147 170 188 201 218 230 255 
0 22 37 58 74 85 99 112 140 147 175 185 201 223 230 252 
0 22 37 58 74 85 99 112 143 147 172 185 201 220 230 255 
0 22 37 60 76 85 99 112 138 147 175 185 201 223 230 250 
0 22 37 63 79 85 99 112 138 147 172 185 201 220 230 250 
0 22 37 60 76 85 99 112 143 147 170 185 201 218 230 255 
0 22 37 63 79 85 99 112 140 147 170 185 201 218 230 252 
0 22 37 57 73 85 102 112 138 147 172 191 207 220 227 250 
0 22 37 57 73 85 102 112 138 147 175 188 204 223 227 250 
0 22 37 57 73 85 102 112 140 147 170 191 207 218 227 252 
0 22 37 57 73 85 102 112 143 147 170 188 204 218 227 255 
0 22 37 57 73 85 102 112 140 147 175 186 202 223 227 252 
0 22 37 57 73 85 102 112 143 147 172 186 202 220 227 255 
0 22 37 60 73 85 102 112 138 147 175 185 204 223 227 250 
0 22 37 60 73 85 102 112 143 147 170 185 204 218 227 255 
0 22 37 58 74 85 102 112 137 147 172 191 207 220 227 249 
0 22 37 63 74 85 102 112 137 147 172 186 207 220 227 249 
0 22 37 58 74 85 102 112 137 147 175 188 204 223 227 249 
0 22 37 60 76 85 102 112 137 147 170 191 207 218 227 249 
0 22 37 63 79 85 102 112 137 147 170 188 204 218 227 249 
0 22 37 60 76 85 102 112 137 147 175 186 202 223 227 249 
0 22 37 58 79 85 102 112 137 147 172 191 202 220 227 249 
0 22 37 63 79 85 102 112 137 147 172 186 202 220 227 249 
0 22 37 58 74 85 102 112 140 147 169 191 207 217 227 252 
0 22 37 63 74 85 102 112 140 147 169 186 207 217 227 252 
0 22 37 58 74 85 102 112 143 147 169 188 204 217 227 255 
0 22 37 60 76 85 102 112 138 147 169 191 207 217 227 250 
0 22 37 63 79 85 102 112 138 147 169 188 204 217 227 250 
0 22 37 60 76 85 102 112 143 147 169 186 202 217 227 255 
0 22 37 58 79 85 102 112 140 147 169 191 202 217 227 252 
0 22 37 63 79 85 102 112 140 147 169 186 202 217 227 252 
0 22 37 57 76 85 102 112 138 147 175 188 201 223 227 250 
0 22 37 57 76 85 102 112 143 147 170 188 201 218 227 255 
0 22 37 58 74 85 102 112 140 147 175 185 201 223 227 252 
0 22 37 58 74 85 102 112 143 147 172 185 201 220 227 255 
0 22 37 60 76 85 102 112 138 147 175 185 201 223 227 250 
0 22 37 63 79 85 102 112 138 147 172 185 201 220 227 250 
0 22 37 60 76 85 102 112 143 147 170 185 201 218 227 255 
0 22 37 63 79 85 102 112 140 147 170 185 201 218 227 252 
0 25 37 54 70 85 105 112 138 147 172 191 207 220 227 250 
0 25 37 54 70 85 105 112 138 147 175 188 204 223 227 250 
0 25 37 54 70 85 105 112 140 147 170 191 207 218 227 252 
0 25 37 54 70 85 105 112 143 147 170 188 204 218 227 255 
0 25 37 54 70 85 105 112 140 147 175 186 202 223 227 252 
0 25 37 54 70 85 105 112 143 147 172 186 202 220 227 255 
0 26 37 54 70 85 106 112 137 147 172 191 207 220 227 249 
0 26 37 54 70 85 106 112 137 147 175 188 204 223 227 249 
0 28 37 54 70 85 108 112 137 147 170 191 207 218 227 249 
0 31 37 54 70 85 111 112 137 147 170 188 204 218 227 249 
0 28 37 54 70 85 108 112 137 147 175 186 202 223 227 249 
0 31 37 54 70 85 111 112 137 147 172 186 202 220 227 249 
0 26 37 54 70 85 106 112 140 147 169 191 207 217 227 252 
0 26 37 54 70 85 106 112 143 147 169 188 204 217 227 255 
0 28 37 54 70 85 108 112 138 147 169 191 207 217 227 250 
0 31 37 54 70 85 111 112 138 147 169 188 204 217 227 250 
0 28 37 54 70 85 108 112 143 147 169 186 202 217 227 255 
0 31 37 54 70 85 111 112 140 147 169 186 202 217 227 252 
0 26 37 54 70 85 106 112 140 147 175 185 201 223 227 252 
0 26 37 54 70 85 106 112 143 147 172 185 201 220 227 255 
0 28 37 54 70 85 108 112 138 147 175 185 201 223 227 250 
0 31 37 54 70 85 111 112 138 147 172 185 201 220 227 250 
0 28 37 54 70 85 108 112 143 147 170 185 201 218 227 255 
0 31 37 54 70 85 111 112 140 147 170 185 201 218 227 252 
0 25 37 58 74 85 105 112 134 147 172 191 207 220 227 246 
0 25 37 63 74 85 105 112 134 147 172 186 207 220 227 246 
0 25 37 58 74 85 105 112 134 147 175 188 204 223 227 246 
0 25 37 60 76 85 105 112 134 147 170 191 207 218 227 246 
0 25 37 63 79 85 105 112 134 147 170 188 204 218 227 246 
0 25 37 60 76 85 105 112 134 147 175 186 202 223 227 246 
0 25 37 58 79 85 105 112 134 147 172 191 202 220 227 246 
0 25 37 63 79 85 105 112 134 147 172 186 202 220 227 246 
0 26 37 57 73 85 106 112 134 147 172 191 207 220 227 246 
0 26 37 57 73 85 106 112 134 147 175 188 204 223 227 246 
0 28 37 57 73 85 108 112 134 147 170 191 207 218 227 246 
0 31 37 57 73 85 111 112 134 147 170 188 204 218 227 246 
0 28 37 57 73 85 108 112 134 147 175 186 202 223 227 246 
0 31 37 57 73 85 111 112 134 147 172 186 202 220 227 246 
0 26 37 60 73 85 106 112 134 147 175 185 204 223 227 246 
0 31 37 60 73 85 111 112 134 147 170 185 204 218 227 246 
0 26 37 60 76 85 106 112 134 147 169 191 207 217 227 246 
0 26 37 63 79 85 106 112 134 147 169 188 204 217 227 246 
0 28 37 58 74 85 108 112 134 147 169 191 207 217 227 246 
0 28 37 63 74 85 108 112 134 147 169 186 207 217 227 246 
0 31 37 58 74 85 111 112 134 147 169 188 204 217 227 246 
0 28 37 58 79 85 108 112 134 147 169 191 202 217 227 246 
0 28 37 63 79 85 108 112 134 147 169 186 202 217 227 246 
0 31 37 60 76 85 111 112 134 147 169 186 202 217 227 246 
0 26 37 57 76 85 106 112 134 147 175 188 201 223 227 246 
0 31 37 57 76 85 111 112 134 147 170 188 201 218 227 246 
0 26 37 60 76 85 106 112 134 147 175 185 201 223 227 246 
0 26 37 63 79 85 106 112 134 147 172 185 201 220 227 246 
0 28 37 58 74 85 108 112 134 147 175 185 201 223 227 246 
0 31 37 58 74 85 111 112 134 147 172 185 201 220 227 246 
0 28 37 63 79 85 108 112 134 147 170 185 201 218 227 246 
0 31 37 60 76 85 111 112 134 147 170 185 201 218 227 246 
0 25 37 58 74 85 105 112 140 147 166 191 207 214 227 252 
0 25 37 63 74 85 105 112 140 147 166 186 207 214 227 252 
0 25 37 58 74 85 105 112 143 147 166 188 204 214 227 255 
0 25 37 60 76 85 105 112 138 147 166 191 207 214 227 250 
0 25 37 63 79 85 105 112 138 147 166 188 204 214 227 250 
0 25 37 60 76 85 105 112 143 147 166 186 202 214 227 255 
0 25 37 58 79 85 105 112 140 147 166 191 202 214 227 252 
0 25 37 63 79 85 105 112 140 147 166 186 202 214 227 252 
0 26 37 57 73 85 106 112 140 147 166 191 207 214 227 252 
0 26 37 57 73 85 106 112 143 147 166 188 204 214 227 255 
0 28 37 57 73 85 108 112 138 147 166 191 207 214 227 250 
0 31 37 57 73 85 111 112 138 147 166 188 204 214 227 250 
0 28 37 57 73 85 108 112 143 147 166 186 202 214 227 255 
0 31 37 57 73 85 111 112 140 147 166 186 202 214 227 252 
0 26 37 60 73 85 106 112 143 147 166 185 204 214 227 255 
0 31 37 60 73 85 111 112 138 147 166 185 204 214 227 250 
0 26 37 60 76 85 106 112 137 147 166 191 207 214 227 249 
0 26 37 63 79 85 106 112 137 147 166 188 204 214 227 249 
0 28 37 58 74 85 108 112 137 147 166 191 207 214 227 249 
0 28 37 63 74 85 108 112 137 147 166 186 207 214 227 249 
0 31 37 58 74 85 111 112 137 147 166 188 204 214 227 249 
0 28 37 58 79 85 108 112 137 147 166 191 202 214 227 249 
0 28 37 63 79 85 108 112 137 147 166 186 202 214 227 249 
0 31 37 60 76 85 111 112 137 147 166 186 202 214 227 249 
0 26 37 57 76 85 106 112 143 147 166 188 201 214 227 255 
0 31 37 57 76 85 111 112 138 147 166 188 201 214 227 250 
0 26 37 60 76 85 106 112 143 147 166 185 201 214 227 255 
0 26 37 63 79 85 106 112 140 147 166 185 201 214 227 252 
0 28 37 58 74 85 108 112 143 147 166 185 201 214 227 255 
0 31 37 58 74 85 111 112 140 147 166 185 201 214 227 252 
0 28 37 63 79 85 108 112 138 147 166 185 201 214 227 250 
0 31 37 60 76 85 111 112 138 147 166 185 201 214 227 250 
0 25 37 58 74 85 105 112 140 147 175 182 198 223 227 252 
0 25 37 58 74 85 105 112 143 147 172 182 198 220 227 255 
0 25 37 60 76 85 105 112 138 147 175 182 198 223 227 250 
0 25 37 63 79 85 105 112 138 147 172 182 198 220 227 250 
0 25 37 60 76 85 105 112 143 147 170 182 198 218 227 255 
0 25 37 63 79 85 105 112 140 147 170 182 198 218 227 252 
0 26 37 57 73 85 106 112 140 147 175 182 198 223 227 252 
0 26 37 57 73 85 106 112 143 147 172 182 198 220 227 255 
0 28 37 57 73 85 108 112 138 147 175 182 198 223 227 250 
0 31 37 57 73 85 111 112 138 147 172 182 198 220 227 250 
0 28 37 57 73 85 108 112 143 147 170 182 198 218 227 255 
0 31 37 57 73 85 111 112 140 147 170 182 198 218 227 252 
0 26 37 60 76 85 106 112 137 147 175 182 198 223 227 249 
0 26 37 63 79 85 106 112 137 147 172 182 198 220 227 249 
0 28 37 58 74 85 108 112 137 147 175 182 198 223 227 249 
0 31 37 58 74 85 111 112 137 147 172 182 198 220 227 249 
0 28 37 63 79 85 108 112 137 147 170 182 198 218 227 249 
0 31 37 60 76 85 111 112 137 147 170 182 198 218 227 249 
0 26 37 60 76 85 106 112 143 147 169 182 198 217 227 255 
0 26 37 63 79 85 106 112 140 147 169 182 198 217 227 252 
0 28 37 58 74 85 108 112 143 147 169 182 198 217 227 255 
0 31 37 58 74 85 111 112 140 147 169 182 198 217 227 252 
0 28 37 63 79 85 108 112 138 147 169 182 198 217 227 250 
0 31 37 60 76 85 111 112 138 147 169 182 198 217 227 250 
0 22 37 57 73 85 102 112 138 156 163 191 207 211 236 250 
0 22 37 57 73 85 102 112 138 159 163 188 204 211 239 250 
0 22 37 57 73 85 102 112 140 154 163 191 207 211 234 252 
0 22 37 57 73 85 102 112 143 154 163 188 204 211 234 255 
0 22 37 57 73 85 102 112 140 159 163 186 202 211 239 252 
0 22 37 57 73 85 102 112 143 156 163 186 202 211 236 255 
0 22 37 60 73 85 102 112 138 159 163 185 204 211 239 250 
0 22 37 60 73 85 102 112 143 154 163 185 204 211 234 255 
0 22 37 58 74 85 102 112 137 156 163 191 207 211 236 249 
0 22 37 63 74 85 102 112 137 156 163 186 207 211 236 249 
0 22 37 58 74 85 102 112 137 159 163 188 204 211 239 249 
0 22 37 60 76 85 102 112 137 154 163 191 207 211 234 249 
0 22 37 63 79 85 102 112 137 154 163 188 204 211 234 249 
0 22 37 60 76 85 102 112 137 159 163 186 202 211 239 249 
0 22 37 58 79 85 102 112 137 156 163 191 202 211 236 249 
0 22 37 63 79 85 102 112 137 156 163 186 202 211 236 249 
0 22 37 58 74 85 102 112 140 153 163 191 207 211 233 252 
0 22 37 63 74 85 102 112 140 153 163 186 207 211 233 252 
0 22 37 58 74 85 102 112 143 153 163 188 204 211 233 255 
0 22 37 60 76 85 102 112 138 153 163 191 207 211 233 250 
0 22 37 63 79 85 102 112 138 153 163 188 204 211 233 250 
0 22 37 60 76 85 102 112 143 153 163 186 202 211 233 255 
0 22 37 58 79 85 102 112 140 153 163 191 202 211 233 252 
0 22 37 63 79 85 102 112 140 153 163 186 202 211 233 252 
0 22 37 57 76 85 102 112 138 159 163 188 201 211 239 250 
0 22 37 57 76 85 102 112 143 154 163 188 201 211 234 255 
0 22 37 58 74 85 102 112 140 159 163 185 201 211 239 252 
0 22 37 58 74 85 102 112 143 156 163 185 201 211 236 255 
0 22 37 60 76 85 102 112 138 159 163 185 201 211 239 250 
0 22 37 63 79 85 102 112 138 156 163 185 201 211 236 250 
0 22 37 60 76 85 102 112 143 154 163 185 201 211 234 255 
0 22 37 63 79 85 102 112 140 154 163 185 201 211 234 252 
0 25 37 54 70 85 105 112 138 156 163 191 207 211 236 250 
0 25 37 54 70 85 105 112 138 159 163 188 204 211 239 250 
0 25 37 54 70 85 105 112 140 154 163 191 207 211 234 252 
0 25 37 54 70 85 105 112 143 154 163 188 204 211 234 255 
0 25 37 54 70 85 105 112 140 159 163 186 202 211 239 252 
0 25 37 54 70 85 105 112 143 156 163 186 202 211 236 255 
0 25 37 54 70 85 108 112 138 156 163 191 207 211 233 250 
0 25 37 54 70 85 108 112 143 156 163 186 202 211 233 255 
0 26 37 54 70 85 106 112 137 156 163 191 207 211 236 249 
0 26 37 54 70 85 106 112 137 159 163 188 204 211 239 249 
0 26 37 54 70 85 111 112 137 159 163 188 204 211 234 249 
0 28 37 54 70 85 108 112 137 154 163 191 207 211 234 249 
0 31 37 54 70 85 106 112 137 154 163 188 204 211 239 249 
0 31 37 54 70 85 111 112 137 154 163 188 204 211 234 249 
0 28 37 54 70 85 108 112 137 159 163 186 202 211 239 249 
0 31 37 54 70 85 111 112 137 156 163 186 202 211 236 249 
0 28 37 54 70 85 105 112 138 153 163 191 207 211 236 250 
0 28 37 54 70 85 105 112 143 153 163 186 202 211 236 255 
0 26 37 54 70 85 106 112 140 153 163 191 207 211 233 252 
0 26 37 54 70 85 106 112 143 153 163 188 204 211 233 255 
0 28 37 54 70 85 108 112 138 153 163 191 207 211 233 250 
0 31 37 54 70 85 111 112 138 153 163 188 204 211 233 250 
0 28 37 54 70 85 108 112 143 153 163 186 202 211 233 255 
0 31 37 54 70 85 111 112 140 153 163 186 202 211 233 252 
0 26 37 54 70 85 106 112 140 159 163 185 201 211 239 252 
0 26 37 54 70 85 111 112 140 159 163 185 201 211 234 252 
0 26 37 54 70 85 106 112 143 156 163 185 201 211 236 255 
0 28 37 54 70 85 108 112 138 159 163 185 201 211 239 250 
0 31 37 54 70 85 111 112 138 156 163 185 201 211 236 250 
0 28 37 54 70 85 108 112 143 154 163 185 201 211 234 255 
0 31 37 54 70 85 106 112 140 154 163 185 201 211 239 252 
0 31 37 54 70 85 111 112 140 154 163 185 201 211 234 252 
0 25 37 58 74 85 105 112 134 156 163 191 207 211 236 246 
0 25 37 63 74 85 105 112 134 156 163 186 207 211 236 246 
0 25 37 58 74 85 105 112 134 159 163 188 204 211 239 246 
0 25 37 60 76 85 105 112 134 154 163 191 207 211 234 246 
0 25 37 63 79 85 105 112 134 154 163 188 204 211 234 246 
0 25 37 60 76 85 105 112 134 159 163 186 202 211 239 246 
0 25 37 58 79 85 105 112 134 156 163 191 202 211 236 246 
0 25 37 63 79 85 105 112 134 156 163 186 202 211 236 246 
0 25 37 58 74 85 108 112 134 156 163 191 207 211 233 246 
0 25 37 63 74 85 108 112 134 156 163 186 207 211 233 246 
0 25 37 58 79 85 108 112 134 156 163 191 202 211 233 246 
0 25 37 63 79 85 108 112 134 156 163 186 202 211 233 246 
0 26 37 57 73 85 106 112 134 156 163 191 207 211 236 246 
0 26 37 57 73 85 106 112 134 159 163 188 204 211 239 246 
0 26 37 57 73 85 111 112 134 159 163 188 204 211 234 246 
0 28 37 57 73 85 108 112 134 154 163 191 207 211 234 246 
0 31 37 57 73 85 106 112 134 154 163 188 204 211 239 246 
0 31 37 57 73 85 111 112 134 154 163 188 204 211 234 246 
0 28 37 57 73 85 108 112 134 159 163 186 202 211 239 246 
0 31 37 57 73 85 111 112 134 156 163 186 202 211 236 246 
0 26 37 60 73 85 106 112 134 159 163 185 204 211 239 246 
0 26 37 60 73 85 111 112 134 159 163 185 204 211 234 246 
0 31 37 60 73 85 106 112 134 154 163 185 204 211 239 246 
0 31 37 60 73 85 111 112 134 154 163 185 204 211 234 246 
0 28 37 58 74 85 105 112 134 153 163 191 207 211 236 246 
0 28 37 63 74 85 105 112 134 153 163 186 207 211 236 246 
0 28 37 58 79 85 105 112 134 153 163 191 202 211 236 246 
0 28 37 63 79 85 105 112 134 153 163 186 202 211 236 246 
0 26 37 60 76 85 106 112 134 153 163 191 207 211 233 246 
0 26 37 63 79 85 106 112 134 153 163 188 204 211 233 246 
0 28 37 58 74 85 108 112 134 153 163 191 207 211 233 246 
0 28 37 63 74 85 108 112 134 153 163 186 207 211 233 246 
0 31 37 58 74 85 111 112 134 153 163 188 204 211 233 246 
0 28 37 58 79 85 108 112 134 153 163 191 202 211 233 246 
0 28 37 63 79 85 108 112 134 153 163 186 202 211 233 246 
0 31 37 60 76 85 111 112 134 153 163 186 202 211 233 246 
0 26 37 57 76 85 106 112 134 159 163 188 201 211 239 246 
0 26 37 57 76 85 111 112 134 159 163 188 201 211 234 246 
0 31 37 57 76 85 106 112 134 154 163 188 201 211 239 246 
0 31 37 57 76 85 111 112 134 154 163 188 201 211 234 246 
0 26 37 60 76 85 106 112 134 159 163 185 201 211 239 246 
0 26 37 60 76 85 111 112 134 159 163 185 201 211 234 246 
0 26 37 63 79 85 106 112 134 156 163 185 201 211 236 246 
0 28 37 58 74 85 108 112 134 159 163 185 201 211 239 246 
0 31 37 58 74 85 111 112 134 156 163 185 201 211 236 246 
0 28 37 63 79 85 108 112 134 154 163 185 201 211 234 246 
0 31 37 60 76 85 106 112 134 154 163 185 201 211 239 246 
0 31 37 60 76 85 111 112 134 154 163 185 201 211 234 246 
0 25 37 58 74 85 105 112 140 150 163 191 207 211 230 252 
0 25 37 63 74 85 105 112 140 150 163 186 207 211 230 252 
0 25 37 58 74 85 105 112 143 150 163 188 204 211 230 255 
0 25 37 60 76 85 105 112 138 150 163 191 207 211 230 250 
0 25 37 63 79 85 105 112 138 150 163 188 204 211 230 250 
0 25 37 60 76 85 105 112 143 150 163 186 202 211 230 255 
0 25 37 58 79 85 105 112 140 150 163 191 202 211 230 252 
0 25 37 63 79 85 105 112 140 150 163 186 202 211 230 252 
0 26 37 57 73 85 106 112 140 150 163 191 207 211 230 252 
0 26 37 57 73 85 106 112 143 150 163 188 204 211 230 255 
0 28 37 57 73 85 108 112 138 150 163 191 207 211 230 250 
0 31 37 57 73 85 111 112 138 150 163 188 204 211 230 250 
0 28 37 57 73 85 108 112 143 150 163 186 202 211 230 255 
0 31 37 57 73 85 111 112 140 150 163 186 202 211 230 252 
0 26 37 60 73 85 106 112 143 150 163 185 204 211 230 255 
0 31 37 60 73 85 111 112 138 150 163 185 204 211 230 250 
0 26 37 60 76 85 106 112 137 150 163 191 207 211 230 249 
0 26 37 63 79 85 106 112 137 150 163 188 204 211 230 249 
0 28 37 58 74 85 108 112 137 150 163 191 207 211 230 249 
0 28 37 63 74 85 108 112 137 150 163 186 207 211 230 249 
0 31 37 58 74 85 111 112 137 150 163 188 204 211 230 249 
0 28 37 58 79 85 108 112 137 150 163 191 202 211 230 249 
0 28 37 63 79 85 108 112 137 150 163 186 202 211 230 249 
0 31 37 60 76 85 111 112 137 150 163 186 202 211 230 249 
0 26 37 57 76 85 106 112 143 150 163 188 201 211 230 255 
0 31 37 57 76 85 111 112 138 150 163 188 201 211 230 250 
0 26 37 60 76 85 106 112 143 150 163 185 201 211 230 255 
0 26 37 63 79 85 106 112 140 150 163 185 201 211 230 252 
0 28 37 58 74 85 108 112 143 150 163 185 201 211 230 255 
0 31 37 58 74 85 111 112 140 150 163 185 201 211 230 252 
0 28 37 63 79 85 108 112 138 150 163 185 201 211 230 250 
0 31 37 60 76 85 111 112 138 150 163 185 201 211 230 250 
0 25 37 58 74 85 105 112 140 159 163 182 198 211 239 252 
0 25 37 58 74 85 105 112 143 156 163 182 198 211 236 255 
0 25 37 60 76 85 105 112 138 159 163 182 198 211 239 250 
0 25 37 63 79 85 105 112 138 156 163 182 198 211 236 250 
0 25 37 60 76 85 105 112 143 154 163 182 198 211 234 255 
0 25 37 63 79 85 105 112 140 154 163 182 198 211 234 252 
0 25 37 58 74 85 108 112 143 156 163 182 198 211 233 255 
0 25 37 63 79 85 108 112 138 156 163 182 198 211 233 250 
0 26 37 57 73 85 106 112 140 159 163 182 198 211 239 252 
0 26 37 57 73 85 111 112 140 159 163 182 198 211 234 252 
0 26 37 57 73 85 106 112 143 156 163 182 198 211 236 255 
0 28 37 57 73 85 108 112 138 159 163 182 198 211 239 250 
0 31 37 57 73 85 111 112 138 156 163 182 198 211 236 250 
0 28 37 57 73 85 108 112 143 154 163 182 198 211 234 255 
0 31 37 57 73 85 106 112 140 154 163 182 198 211 239 252 
0 31 37 57 73 85 111 112 140 154 163 182 198 211 234 252 
0 26 37 60 76 85 106 112 137 159 163 182 198 211 239 249 
0 26 37 60 76 85 111 112 137 159 163 182 198 211 234 249 
0 26 37 63 79 85 106 112 137 156 163 182 198 211 236 249 
0 28 37 58 74 85 108 112 137 159 163 182 198 211 239 249 
0 31 37 58 74 85 111 112 137 156 163 182 198 211 236 249 
0 28 37 63 79 85 108 112 137 154 163 182 198 211 234 249 
0 31 37 60 76 85 106 112 137 154 163 182 198 211 239 249 
0 31 37 60 76 85 111 112 137 154 163 182 198 211 234 249 
0 28 37 58 74 85 105 112 143 153 163 182 198 211 236 255 
0 28 37 63 79 85 105 112 138 153 163 182 198 211 236 250 
0 26 37 60 76 85 106 112 143 153 163 182 198 211 233 255 
0 26 37 63 79 85 106 112 140 153 163 182 198 211 233 252 
0 28 37 58 74 85 108 112 143 153 163 182 198 211 233 255 
0 31 37 58 74 85 111 112 140 153 163 182 198 211 233 252 
0 28 37 63 79 85 108 112 138 153 163 182 198 211 233 250 
0 31 37 60 76 85 111 112 138 153 163 182 198 211 233 250 
0 25 37 51 70 85 105 112 138 156 175 182 195 223 236 250 
0 25 37 51 70 85 105 112 138 159 172 182 195 220 239 250 
0 25 37 51 70 85 105 112 140 154 175 182 195 223 234 252 
0 25 37 51 70 85 105 112 143 154 172 182 195 220 234 255 
0 25 37 51 70 85 105 112 140 159 170 182 195 218 239 252 
0 25 37 51 70 85 105 112 143 156 170 182 195 218 236 255 
0 25 37 51 70 85 108 112 138 156 175 182 195 223 233 250 
0 25 37 51 70 85 108 112 143 156 170 182 195 218 233 255 
0 26 37 51 70 85 106 112 137 156 175 182 195 223 236 249 
0 26 37 51 70 85 106 112 137 159 172 182 195 220 239 249 
0 26 37 51 70 85 111 112 137 159 172 182 195 220 234 249 
0 28 37 51 70 85 108 112 137 154 175 182 195 223 234 249 
0 31 37 51 70 85 106 112 137 154 172 182 195 220 239 249 
0 31 37 51 70 85 111 112 137 154 172 182 195 220 234 249 
0 28 37 51 70 85 108 112 137 159 170 182 195 218 239 249 
0 31 37 51 70 85 111 112 137 156 170 182 195 218 236 249 
0 28 37 51 70 85 105 112 138 153 175 182 195 223 236 250 
0 28 37 51 70 85 105 112 143 153 170 182 195 218 236 255 
0 26 37 51 70 85 106 112 140 153 175 182 195 223 233 252 
0 26 37 51 70 85 106 112 143 153 172 182 195 220 233 255 
0 28 37 51 70 85 108 112 138 153 175 182 195 223 233 250 
0 31 37 51 70 85 111 112 138 153 172 182 195 220 233 250 
0 28 37 51 70 85 108 112 143 153 170 182 195 218 233 255 
0 31 37 51 70 85 111 112 140 153 170 182 195 218 233 252 
0 26 37 51 70 85 106 112 140 159 169 182 195 217 239 252 
0 26 37 51 70 85 111 112 140 159 169 182 195 217 234 252 
0 26 37 51 70 85 106 112 143 156 169 182 195 217 236 255 
0 28 37 51 70 85 108 112 138 159 169 182 195 217 239 250 
0 31 37 51 70 85 111 112 138 156 169 182 195 217 236 250 
0 28 37 51 70 85 108 112 143 154 169 182 195 217 234 255 
0 31 37 51 70 85 106 112 140 154 169 182 195 217 239 252 
0 31 37 51 70 85 111 112 140 154 169 182 195 217 234 252 
0 22 37 57 73 85 102 112 138 156 175 179 195 223 236 250 
0 22 37 57 73 85 102 112 138 159 172 179 195 220 239 250 
0 22 37 57 73 85 102 112 140 154 175 179 195 223 234 252 
0 22 37 57 73 85 102 112 143 154 172 179 195 220 234 255 
0 22 37 57 73 85 102 112 140 159 170 179 195 218 239 252 
0 22 37 57 73 85 102 112 143 156 170 179 195 218 236 255 
0 22 37 58 74 85 102 112 137 156 175 179 195 223 236 249 
0 22 37 58 74 85 102 112 137 159 172 179 195 220 239 249 
0 22 37 60 76 85 102 112 137 154 175 179 195 223 234 249 
0 22 37 63 79 85 102 112 137 154 172 179 195 220 234 249 
0 22 37 60 76 85 102 112 137 159 170 179 195 218 239 249 
0 22 37 63 79 85 102 112 137 156 170 179 195 218 236 249 
0 22 37 58 74 85 102 112 140 153 175 179 195 223 233 252 
0 22 37 58 74 85 102 112 143 153 172 179 195 220 233 255 
0 22 37 60 76 85 102 112 138 153 175 179 195 223 233 250 
0 22 37 63 79 85 102 112 138 153 172 179 195 220 233 250 
0 22 37 60 76 85 102 112 143 153 170 179 195 218 233 255 
0 22 37 63 79 85 102 112 140 153 170 179 195 218 233 252 
0 22 37 58 74 85 102 112 140 159 169 179 195 217 239 252 
0 22 37 58 74 85 102 112 143 156 169 179 195 217 236 255 
0 22 37 60 76 85 102 112 138 159 169 179 195 217 239 250 
0 22 37 63 79 85 102 112 138 156 169 179 195 217 236 250 
0 22 37 60 76 85 102 112 143 154 169 179 195 217 234 255 
0 22 37 63 79 85 102 112 140 154 169 179 195 217 234 252 
0 25 37 54 70 85 105 112 138 156 175 179 195 223 236 250 
0 25 37 54 70 85 105 112 138 159 172 179 195 220 239 250 
0 25 37 54 70 85 105 112 140 154 175 179 195 223 234 252 
0 25 37 54 70 85 105 112 143 154 172 179 195 220 234 255 
0 25 37 54 70 85 105 112 140 159 170 179 195 218 239 252 
0 25 37 54 70 85 105 112 143 156 170 179 195 218 236 255 
0 25 37 54 70 85 108 112 138 156 175 179 195 223 233 250 
0 25 37 54 70 85 108 112 143 156 170 179 195 218 233 255 
0 26 37 54 70 85 106 112 137 156 175 179 195 223 236 249 
0 26 37 54 70 85 106 112 137 159 172 179 195 220 239 249 
0 26 37 54 70 85 111 112 137 159 172 179 195 220 234 249 
0 28 37 54 70 85 108 112 137 154 175 179 195 223 234 249 
0 31 37 54 70 85 106 112 137 154 172 179 195 220 239 249 
0 31 37 54 70 85 111 112 137 154 172 179 195 220 234 249 
0 28 37 54 70 85 108 112 137 159 170 179 195 218 239 249 
0 31 37 54 70 85 111 112 137 156 170 179 195 218 236 249 
0 28 37 54 70 85 105 112 138 153 175 179 195 223 236 250 
0 28 37 54 70 85 105 112 143 153 170 179 195 218 236 255 
0 26 37 54 70 85 106 112 140 153 175 179 195 223 233 252 
0 26 37 54 70 85 106 112 143 153 172 179 195 220 233 255 
0 28 37 54 70 85 108 112 138 153 175 179 195 223 233 250 
0 31 37 54 70 85 111 112 138 153 172 179 195 220 233 250 
0 28 37 54 70 85 108 112 143 153 170 179 195 218 233 255 
0 31 37 54 70 85 111 112 140 153 170 179 195 218 233 252 
0 26 37 54 70 85 106 112 140 159 169 179 195 217 239 252 
0 26 37 54 70 85 111 112 140 159 169 179 195 217 234 252 
0 26 37 54 70 85 106 112 143 156 169 179 195 217 236 255 
0 28 37 54 70 85 108 112 138 159 169 179 195 217 239 250 
0 31 37 54 70 85 111 112 138 156 169 179 195 217 236 250 
0 28 37 54 70 85 108 112 143 154 169 179 195 217 234 255 
0 31 37 54 70 85 106 112 140 154 169 179 195 217 239 252 
0 31 37 54 70 85 111 112 140 154 169 179 195 217 234 252 
0 25 37 58 74 85 105 112 134 156 175 179 195 223 236 246 
0 25 37 58 74 85 105 112 134 159 172 179 195 220 239 246 
0 25 37 60 76 85 105 112 134 154 175 179 195 223 234 246 
0 25 37 63 79 85 105 112 134 154 172 179 195 220 234 246 
0 25 37 60 76 85 105 112 134 159 170 179 195 218 239 246 
0 25 37 63 79 85 105 112 134 156 170 179 195 218 236 246 
0 25 37 58 74 85 108 112 134 156 175 179 195 223 233 246 
0 25 37 63 79 85 108 112 134 156 170 179 195 218 233 246 
0 26 37 57 73 85 106 112 134 156 175 179 195 223 236 246 
0 26 37 57 73 85 106 112 134 159 172 179 195 220 239 246 
0 26 37 57 73 85 111 112 134 159 172 179 195 220 234 246 
0 28 37 57 73 85 108 112 134 154 175 179 195 223 234 246 
0 31 37 57 73 85 106 112 134 154 172 179 195 220 239 246 
0 31 37 57 73 85 111 112 134 154 172 179 195 220 234 246 
0 28 37 57 73 85 108 112 134 159 170 179 195 218 239 246 
0 31 37 57 73 85 111 112 134 156 170 179 195 218 236 246 
0 28 37 58 74 85 105 112 134 153 175 179 195 223 236 246 
0 28 37 63 79 85 105 112 134 153 170 179 195 218 236 246 
0 26 37 60 76 85 106 112 134 153 175 179 195 223 233 246 
0 26 37 63 79 85 106 112 134 153 172 179 195 220 233 246 
0 28 37 58 74 85 108 112 134 153 175 179 195 223 233 246 
0 31 37 58 74 85 111 112 134 153 172 179 195 220 233 246 
0 28 37 63 79 85 108 112 134 153 170 179 195 218 233 246 
0 31 37 60 76 85 111 112 134 153 170 179 195 218 233 246 
0 26 37 60 76 85 106 112 134 159 169 179 195 217 239 246 
0 26 37 60 76 85 111 112 134 159 169 179 195 217 234 246 
0 26 37 63 79 85 106 112 134 156 169 179 195 217 236 246 
0 28 37 58 74 85 108 112 134 159 169 179 195 217 239 246 
0 31 37 58 74 85 111 112 134 156 169 179 195 217 236 246 
0 28 37 63 79 85 108 112 134 154 169 179 195 217 234 246 
0 31 37 60 76 85 106 112 134 154 169 179 195 217 239 246 
0 31 37 60 76 85 111 112 134 154 169 179 195 217 234 246 
0 25 37 58 74 85 105 112 140 150 175 179 195 223 230 252 
0 25 37 58 74 85 105 112 143 150 172 179 195 220 230 255 
0 25 37 60 76 85 105 112 138 150 175 179 195 223 230 250 
0 25 37 63 79 85 105 112 138 150 172 179 195 220 230 250 
0 25 37 60 76 85 105 112 143 150 170 179 195 218 230 255 
0 25 37 63 79 85 105 112 140 150 170 179 195 218 230 252 
0 26 37 57 73 85 106 112 140 150 175 179 195 223 230 252 
0 26 37 57 73 85 106 112 143 150 172 179 195 220 230 255 
0 28 37 57 73 85 108 112 138 150 175 179 195 223 230 250 
0 31 37 57 73 85 111 112 138 150 172 179 195 220 230 250 
0 28 37 57 73 85 108 112 143 150 170 179 195 218 230 255 
0 31 37 57 73 85 111 112 140 150 170 179 195 218 230 252 
0 26 37 60 76 85 106 112 137 150 175 179 195 223 230 249 
0 26 37 63 79 85 106 112 137 150 172 179 195 220 230 249 
0 28 37 58 74 85 108 112 137 150 175 179 195 223 230 249 
0 31 37 58 74 85 111 112 137 150 172 179 195 220 230 249 
0 28 37 63 79 85 108 112 137 150 170 179 195 218 230 249 
0 31 37 60 76 85 111 112 137 150 170 179 195 218 230 249 
0 26 37 60 76 85 106 112 143 150 169 179 195 217 230 255 
0 26 37 63 79 85 106 112 140 150 169 179 195 217 230 252 
0 28 37 58 74 85 108 112 143 150 169 179 195 217 230 255 
0 31 37 58 74 85 111 112 140 150 169 179 195 217 230 252 
0 28 37 63 79 85 108 112 138 150 169 179 195 217 230 250 
0 31 37 60 76 85 111 112 138 150 169 179 195 217 230 250 
0 25 37 58 74 85 105 112 140 159 166 179 195 214 239 252 
0 25 37 58 74 85 105 112 143 156 166 179 195 214 236 255 
0 25 37 60 76 85 105 112 138 159 166 179 195 214 239 250 
0 25 37 63 79 85 105 112 138 156 166 179 195 214 236 250 
0 25 37 60 76 85 105 112 143 154 166 179 195 214 234 255 
0 25 37 63 79 85 105 112 140 154 166 179 195 214 234 252 
0 25 37 58 74 85 108 112 143 156 166 179 195 214 233 255 
0 25 37 63 79 85 108 112 138 156 166 179 195 214 233 250 
0 26 37 57 73 85 106 112 140 159 166 179 195 214 239 252 
0 26 37 57 73 85 111 112 140 159 166 179 195 214 234 252 
0 26 37 57 73 85 106 112 143 156 166 179 195 214 236 255 
0 28 37 57 73 85 108 112 138 159 166 179 195 214 239 250 
0 31 37 57 73 85 111 112 138 156 166 179 195 214 236 250 
0 28 37 57 73 85 108 112 143 154 166 179 195 214 234 255 
0 31 37 57 73 85 106 112 140 154 166 179 195 214 239 252 
0 31 37 57 73 85 111 112 140 154 166 179 195 214 234 252 
0 26 37 60 76 85 106 112 137 159 166 179 195 214 239 249 
0 26 37 60 76 85 111 112 137 159 166 179 195 214 234 249 
0 26 37 63 79 85 106 112 137 156 166 179 195 214 236 249 
0 28 37 58 74 85 108 112 137 159 166 179 195 214 239 249 
0 31 37 58 74 85 111 112 137 156 166 179 195 214 236 249 
0 28 37 63 79 85 108 112 137 154 166 179 195 214 234 249 
0 31 37 60 76 85 106 112 137 154 166 179 195 214 239 249 
0 31 37 60 76 85 111 112 137 154 166 179 195 214 234 249 
0 28 37 58 74 85 105 112 143 153 166 179 195 214 236 255 
0 28 37 63 79 85 105 112 138 153 166 179 195 214 236 250 
0 26 37 60 76 85 106 112 143 153 166 179 195 214 233 255 
0 26 37 63 79 85 106 112 140 153 166 179 195 214 233 252 
0 28 37 58 74 85 108 112 143 153 166 179 195 214 233 255 
0 31 37 58 74 85 111 112 140 153 166 179 195 214 233 252 
0 28 37 63 79 85 108 112 138 153 166 179 195 214 233 250 
0 31 37 60 76 85 111 112 138 153 166 179 195 214 233 250 
0 19 38 53 69 86 99 112 137 154 172 191 207 220 234 249 
0 19 38 53 69 86 99 112 137 154 175 188 204 223 234 249 
0 19 38 53 69 86 99 112 137 156 170 191 207 218 236 249 
0 19 38 53 69 86 99 112 137 159 170 188 204 218 239 249 
0 19 38 53 69 86 99 112 137 156 175 186 202 223 236 249 
0 19 38 53 69 86 99 112 137 159 172 186 202 220 239 249 
0 19 38 53 69 86 99 112 138 153 172 191 207 220 233 250 
0 19 38 53 69 86 99 112 138 153 175 188 204 223 233 250 
0 19 38 53 69 86 99 112 140 153 170 191 207 218 233 252 
0 19 38 53 69 86 99 112 143 153 170 188 204 218 233 255 
0 19 38 53 69 86 99 112 140 153 175 186 202 223 233 252 
0 19 38 53 69 86 99 112 143 153 172 186 202 220 233 255 
0 19 38 53 69 86 99 112 138 156 169 191 207 217 236 250 
0 19 38 53 69 86 99 112 138 159 169 188 204 217 239 250 
0 19 38 53 69 86 99 112 140 154 169 191 207 217 234 252 
0 19 38 53 69 86 99 112 143 154 169 188 204 217 234 255 
0 19 38 53 69 86 99 112 140 159 169 186 202 217 239 252 
0 19 38 53 69 86 99 112 143 156 169 186 202 217 236 255 
0 19 38 53 69 86 99 112 138 156 175 185 201 223 236 250 
0 19 38 53 69 86 99 112 138 159 172 185 201 220 239 250 
0 19 38 53 69 86 99 112 140 154 175 185 201 223 234 252 
0 19 38 53 69 86 99 112 143 154 172 185 201 220 234 255 
0 19 38 53 69 86 99 112 140 159 170 185 201 218 239 252 
0 19 38 53 69 86 99 112 143 156 170 185 201 218 236 255 
0 19 41 53 69 89 99 112 134 154 172 191 207 220 234 246 
0 19 41 53 69 89 99 112 134 154 175 188 204 223 234 246 
0 19 41 53 69 89 99 112 134 156 170 191 207 218 236 246 
0 19 41 53 69 89 99 112 134 159 170 188 204 218 239 246 
0 19 41 53 69 89 99 112 134 156 175 186 202 223 236 246 
0 19 41 53 69 89 99 112 134 159 172 186 202 220 239 246 
0 19 41 53 69 92 99 112 134 154 172 191 207 217 234 246 
0 19 41 53 69 92 99 112 134 159 172 186 202 217 239 246 
0 19 42 53 69 90 99 112 134 153 172 191 207 220 233 246 
0 19 42 53 69 90 99 112 134 153 175 188 204 223 233 246 
0 19 42 53 69 95 99 112 134 153 175 188 204 218 233 246 
0 19 44 53 69 92 99 112 134 153 170 191 207 218 233 246 
0 19 47 53 69 90 99 112 134 153 170 188 204 223 233 246 
0 19 47 53 69 95 99 112 134 153 170 188 204 218 233 246 
0 19 44 53 69 92 99 112 134 153 175 186 202 223 233 246 
0 19 47 53 69 95 99 112 134 153 172 186 202 220 233 246 
0 19 44 53 69 89 99 112 134 154 169 191 207 220 234 246 
0 19 44 53 69 89 99 112 134 159 169 186 202 220 239 246 
0 19 42 53 69 90 99 112 134 156 169 191 207 217 236 246 
0 19 42 53 69 90 99 112 134 159 169 188 204 217 239 246 
0 19 44 53 69 92 99 112 134 154 169 191 207 217 234 246 
0 19 47 53 69 95 99 112 134 154 169 188 204 217 234 246 
0 19 44 53 69 92 99 112 134 159 169 186 202 217 239 246 
0 19 47 53 69 95 99 112 134 156 169 186 202 217 236 246 
0 19 42 53 69 90 99 112 134 156 175 185 201 223 236 246 
0 19 42 53 69 95 99 112 134 156 175 185 201 218 236 246 
0 19 42 53 69 90 99 112 134 159 172 185 201 220 239 246 
0 19 44 53 69 92 99 112 134 154 175 185 201 223 234 246 
0 19 47 53 69 95 99 112 134 154 172 185 201 220 234 246 
0 19 44 53 69 92 99 112 134 159 170 185 201 218 239 246 
0 19 47 53 69 90 99 112 134 156 170 185 201 223 236 246 
0 19 47 53 69 95 99 112 134 156 170 185 201 218 236 246 
0 19 41 53 69 89 99 112 138 150 172 191 207 220 230 250 
0 19 41 53 69 89 99 112 138 150 175 188 204 223 230 250 
0 19 41 53 69 89 99 112 140 150 170 191 207 218 230 252 
0 19 41 53 69 89 99 112 143 150 170 188 204 218 230 255 
0 19 41 53 69 89 99 112 140 150 175 186 202 223 230 252 
0 19 41 53 69 89 99 112 143 150 172 186 202 220 230 255 
0 19 41 53 69 92 99 112 138 150 172 191 207 217 230 250 
0 19 41 53 69 92 99 112 143 150 172 186 202 217 230 255 
0 19 42 53 69 90 99 112 137 150 172 191 207 220 230 249 
0 19 42 53 69 90 99 112 137 150 175 188 204 223 230 249 
0 19 42 53 69 95 99 112 137 150 175 188 204 218 230 249 
0 19 44 53 69 92 99 112 137 150 170 191 207 218 230 249 
0 19 47 53 69 90 99 112 137 150 170 188 204 223 230 249 
0 19 47 53 69 95 99 112 137 150 170 188 204 218 230 249 
0 19 44 53 69 92 99 112 137 150 175 186 202 223 230 249 
0 19 47 53 69 95 99 112 137 150 172 186 202 220 230 249 
0 19 44 53 69 89 99 112 138 150 169 191 207 220 230 250 
0 19 44 53 69 89 99 112 143 150 169 186 202 220 230 255 
0 19 42 53 69 90 99 112 140 150 169 191 207 217 230 252 
0 19 42 53 69 90 99 112 143 150 169 188 204 217 230 255 
0 19 44 53 69 92 99 112 138 150 169 191 207 217 230 250 
0 19 47 53 69 95 99 112 138 150 169 188 204 217 230 250 
0 19 44 53 69 92 99 112 143 150 169 186 202 217 230 255 
0 19 47 53 69 95 99 112 140 150 169 186 202 217 230 252 
0 19 42 53 69 90 99 112 140 150 175 185 201 223 230 252 
0 19 42 53 69 95 99 112 140 150 175 185 201 218 230 252 
0 19 42 53 69 90 99 112 143 150 172 185 201 220 230 255 
0 19 44 53 69 92 99 112 138 150 175 185 201 223 230 250 
0 19 47 53 69 95 99 112 138 150 172 185 201 220 230 250 
0 19 44 53 69 92 99 112 143 150 170 185 201 218 230 255 
0 19 47 53 69 90 99 112 140 150 170 185 201 223 230 252 
0 19 47 53 69 95 99 112 140 150 170 185 201 218 230 252 
0 19 41 53 69 89 99 112 138 156 166 191 207 214 236 250 
0 19 41 53 69 89 99 112 138 159 166 188 204 214 239 250 
0 19 41 53 69 89 99 112 140 154 166 191 207 214 234 252 
0 19 41 53 69 89 99 112 143 154 166 188 204 214 234 255 
0 19 41 53 69 89 99 112 140 159 166 186 202 214 239 252 
0 19 41 53 69 89 99 112 143 156 166 186 202 214 236 255 
0 19 42 53 69 90 99 112 137 156 166 191 207 214 236 249 
0 19 42 53 69 90 99 112 137 159 166 188 204 214 239 249 
0 19 44 53 69 92 99 112 137 154 166 191 207 214 234 249 
0 19 47 53 69 95 99 112 137 154 166 188 204 214 234 249 
0 19 44 53 69 92 99 112 137 159 166 186 202 214 239 249 
0 19 47 53 69 95 99 112 137 156 166 186 202 214 236 249 
0 19 42 53 69 90 99 112 140 153 166 191 207 214 233 252 
0 19 42 53 69 90 99 112 143 153 166 188 204 214 233 255 
0 19 44 53 69 92 99 112 138 153 166 191 207 214 233 250 
0 19 47 53 69 95 99 112 138 153 166 188 204 214 233 250 
0 19 44 53 69 92 99 112 143 153 166 186 202 214 233 255 
0 19 47 53 69 95 99 112 140 153 166 186 202 214 233 252 
0 19 42 53 69 90 99 112 140 159 166 185 201 214 239 252 
0 19 42 53 69 90 99 112 143 156 166 185 201 214 236 255 
0 19 44 53 69 92 99 112 138 159 166 185 201 214 239 250 
0 19 47 53 69 95 99 112 138 156 166 185 201 214 236 250 
0 19 44 53 69 92 99 112 143 154 166 185 201 214 234 255 
0 19 47 53 69 95 99 112 140 154 166 185 201 214 234 252 
0 19 41 53 69 89 99 112 138 156 175 182 198 223 236 250 
0 19 41 53 69 89 99 112 138 159 172 182 198 220 239 250 
0 19 41 53 69 89 99 112 140 154 175 182 198 223 234 252 
0 19 41 53 69 89 99 112 143 154 172 182 198 220 234 255 
0 19 41 53 69 89 99 112 140 159 170 182 198 218 239 252 
0 19 41 53 69 89 99 112 143 156 170 182 198 218 236 255 
0 19 41 53 69 92 99 112 138 159 172 182 198 217 239 250 
0 19 41 53 69 92 99 112 143 154 172 182 198 217 234 255 
0 19 42 53 69 90 99 112 137 156 175 182 198 223 236 249 
0 19 42 53 69 95 99 112 137 156 175 182 198 218 236 249 
0 19 42 53 69 90 99 112 137 159 172 182 198 220 239 249 
0 19 44 53 69 92 99 112 137 154 175 182 198 223 234 249 
0 19 47 53 69 95 99 112 137 154 172 182 198 220 234 249 
0 19 44 53 69 92 99 112 137 159 170 182 198 218 239 249 
0 19 47 53 69 90 99 112 137 156 170 182 198 223 236 249 
0 19 47 53 69 95 99 112 137 156 170 182 198 218 236 249 
0 19 42 53 69 90 99 112 140 153 175 182 198 223 233 252 
0 19 42 53 69 95 99 112 140 153 175 182 198 218 233 252 
0 19 42 53 69 90 99 112 143 153 172 182 198 220 233 255 
0 19 44 53 69 92 99 112 138 153 175 182 198 223 233 250 
0 19 47 53 69 95 99 112 138 153 172 182 198 220 233 250 
0 19 44 53 69 92 99 112 143 153 170 182 198 218 233 255 
0 19 47 53 69 90 99 112 140 153 170 182 198 223 233 252 
0 19 47 53 69 95 99 112 140 153 170 182 198 218 233 252 
0 19 44 53 69 89 99 112 138 159 169 182 198 220 239 250 
0 19 44 53 69 89 99 112 143 154 169 182 198 220 234 255 
0 19 42 53 69 90 99 112 140 159 169 182 198 217 239 252 
0 19 42 53 69 90 99 112 143 156 169 182 198 217 236 255 
0 19 44 53 69 92 99 112 138 159 169 182 198 217 239 250 
0 19 47 53 69 95 99 112 138 156 169 182 198 217 236 250 
0 19 44 53 69 92 99 112 143 154 169 182 198 217 234 255 
0 19 47 53 69 95 99 112 140 154 169 182 198 217 234 252 
0 19 41 53 69 89 102 112 138 150 172 191 207 220 227 250 
0 19 41 53 69 89 102 112 138 150 175 188 204 223 227 250 
0 19 41 53 69 89 102 112 140 150 170 191 207 218 227 252 
0 19 41 53 69 89 102 112 143 150 170 188 204 218 227 255 
0 19 41 53 69 89 102 112 140 150 175 186 202 223 227 252 
0 19 41 53 69 89 102 112 143 150 172 186 202 220 227 255 
0 19 41 53 69 92 102 112 138 150 172 191 207 217 227 250 
0 19 41 53 69 92 102 112 143 150 172 186 202 217 227 255 
0 19 42 53 69 90 102 112 137 150 172 191 207 220 227 249 
0 19 42 53 69 90 102 112 137 150 175 188 204 223 227 249 
0 19 42 53 69 95 102 112 137 150 175 188 204 218 227 249 
0 19 44 53 69 92 102 112 137 150 170 191 207 218 227 249 
0 19 47 53 69 90 102 112 137 150 170 188 204 223 227 249 
0 19 47 53 69 95 102 112 137 150 170 188 204 218 227 249 
0 19 44 53 69 92 102 112 137 150 175 186 202 223 227 249 
0 19 47 53 69 95 102 112 137 150 172 186 202 220 227 249 
0 19 44 53 69 89 102 112 138 150 169 191 207 220 227 250 
0 19 44 53 69 89 102 112 143 150 169 186 202 220 227 255 
0 19 42 53 69 90 102 112 140 150 169 191 207 217 227 252 
0 19 42 53 69 90 102 112 143 150 169 188 204 217 227 255 
0 19 44 53 69 92 102 112 138 150 169 191 207 217 227 250 
0 19 47 53 69 95 102 112 138 150 169 188 204 217 227 250 
0 19 44 53 69 92 102 112 143 150 169 186 202 217 227 255 
0 19 47 53 69 95 102 112 140 150 169 186 202 217 227 252 
0 19 42 53 69 90 102 112 140 150 175 185 201 223 227 252 
0 19 42 53 69 95 102 112 140 150 175 185 201 218 227 252 
0 19 42 53 69 90 102 112 143 150 172 185 201 220 227 255 
0 19 44 53 69 92 102 112 138 150 175 185 201 223 227 250 
0 19 47 53 69 95 102 112 138 150 172 185 201 220 227 250 
0 19 44 53 69 92 102 112 143 150 170 185 201 218 227 255 
0 19 47 53 69 90 102 112 140 150 170 185 201 223 227 252 
0 19 47 53 69 95 102 112 140 150 170 185 201 218 227 252 
0 22 35 53 69 83 102 112 137 154 172 191 207 220 234 249 
0 22 35 53 69 83 102 112 137 154 175 188 204 223 234 249 
0 22 35 53 69 83 102 112 137 156 170 191 207 218 236 249 
0 22 35 53 69 83 102 112 137 159 170 188 204 218 239 249 
0 22 35 53 69 83 102 112 137 156 175 186 202 223 236 249 
0 22 35 53 69 83 102 112 137 159 172 186 202 220 239 249 
0 22 35 53 69 83 102 112 138 153 172 191 207 220 233 250 
0 22 35 53 69 83 102 112 138 153 175 188 204 223 233 250 
0 22 35 53 69 83 102 112 140 153 170 191 207 218 233 252 
0 22 35 53 69 83 102 112 143 153 170 188 204 218 233 255 
0 22 35 53 69 83 102 112 140 153 175 186 202 223 233 252 
0 22 35 53 69 83 102 112 143 153 172 186 202 220 233 255 
0 22 35 53 69 83 102 112 138 156 169 191 207 217 236 250 
0 22 35 53 69 83 102 112 138 159 169 188 204 217 239 250 
0 22 35 53 69 83 102 112 140 154 169 191 207 217 234 252 
0 22 35 53 69 83 102 112 143 154 169 188 204 217 234 255 
0 22 35 53 69 83 102 112 140 159 169 186 202 217 239 252 
0 22 35 53 69 83 102 112 143 156 169 186 202 217 236 255 
0 22 35 53 69 83 102 112 138 156 175 185 201 223 236 250 
0 22 35 53 69 83 102 112 138 159 172 185 201 220 239 250 
0 22 35 53 69 83 102 112 140 154 175 185 201 223 234 252 
0 22 35 53 69 83 102 112 143 154 172 185 201 220 234 255 
0 22 35 53 69 83 102 112 140 159 170 185 201 218 239 252 
0 22 35 53 69 83 102 112 143 156 170 185 201 218 236 255 
0 25 35 53 69 83 105 112 134 154 172 191 207 220 234 246 
0 25 35 53 69 83 105 112 134 154 175 188 204 223 234 246 
0 25 35 53 69 83 105 112 134 156 170 191 207 218 236 246 
0 25 35 53 69 83 105 112 134 159 170 188 204 218 239 246 
0 25 35 53 69 83 105 112 134 156 175 186 202 223 236 246 
0 25 35 53 69 83 105 112 134 159 172 186 202 220 239 246 
0 25 35 53 69 83 108 112 134 156 170 191 207 218 233 246 
0 25 35 53 69 83 108 112 134 156 175 186 202 223 233 246 
0 28 35 53 69 83 105 112 134 153 170 191 207 218 236 246 
0 28 35 53 69 83 105 112 134 153 175 186 202 223 236 246 
0 26 35 53 69 83 106 112 134 153 172 191 207 220 233 246 
0 26 35 53 69 83 106 112 134 153 175 188 204 223 233 246 
0 28 35 53 69 83 108 112 134 153 170 191 207 218 233 246 
0 31 35 53 69 83 111 112 134 153 170 188 204 218 233 246 
0 28 35 53 69 83 108 112 134 153 175 186 202 223 233 246 
0 31 35 53 69 83 111 112 134 153 172 186 202 220 233 246 
0 26 35 53 69 83 106 112 134 156 169 191 207 217 236 246 
0 26 35 53 69 83 106 112 134 159 169 188 204 217 239 246 
0 26 35 53 69 83 111 112 134 159 169 188 204 217 234 246 
0 28 35 53 69 83 108 112 134 154 169 191 207 217 234 246 
0 31 35 53 69 83 106 112 134 154 169 188 204 217 239 246 
0 31 35 53 69 83 111 112 134 154 169 188 204 217 234 246 
0 28 35 53 69 83 108 112 134 159 169 186 202 217 239 246 
0 31 35 53 69 83 111 112 134 156 169 186 202 217 236 246 
0 26 35 53 69 83 106 112 134 156 175 185 201 223 236 246 
0 26 35 53 69 83 106 112 134 159 172 185 201 220 239 246 
0 26 35 53 69 83 111 112 134 159 172 185 201 220 234 246 
0 28 35 53 69 83 108 112 134 154 175 185 201 223 234 246 
0 31 35 53 69 83 106 112 134 154 172 185 201 220 239 246 
0 31 35 53 69 83 111 112 134 154 172 185 201 220 234 246 
0 28 35 53 69 83 108 112 134 159 170 185 201 218 239 246 
0 31 35 53 69 83 111 112 134 156 170 185 201 218 236 246 
0 25 35 53 69 83 105 112 138 150 172 191 207 220 230 250 
0 25 35 53 69 83 105 112 138 150 175 188 204 223 230 250 
0 25 35 53 69 83 105 112 140 150 170 191 207 218 230 252 
0 25 35 53 69 83 105 112 143 150 170 188 204 218 230 255 
0 25 35 53 69 83 105 112 140 150 175 186 202 223 230 252 
0 25 35 53 69 83 105 112 143 150 172 186 202 220 230 255 
0 26 35 53 69 83 106 112 137 150 172 191 207 220 230 249 
0 26 35 53 69 83 106 112 137 150 175 188 204 223 230 249 
0 28 35 53 69 83 108 112 137 150 170 191 207 218 230 249 
0 31 35 53 69 83 111 112 137 150 170 188 204 218 230 249 
0 28 35 53 69 83 108 112 137 150 175 186 202 223 230 249 
0 31 35 53 69 83 111 112 137 150 172 186 202 220 230 249 
0 26 35 53 69 83 106 112 140 150 169 191 207 217 230 252 
0 26 35 53 69 83 106 112 143 150 169 188 204 217 230 255 
0 28 35 53 69 83 108 112 138 150 169 191 207 217 230 250 
0 31 35 53 69 83 111 112 138 150 169 188 204 217 230 250 
0 28 35 53 69 83 108 112 143 150 169 186 202 217 230 255 
0 31 35 53 69 83 111 112 140 150 169 186 202 217 230 252 
0 26 35 53 69 83 106 112 140 150 175 185 201 223 230 252 
0 26 35 53 69 83 106 112 143 150 172 185 201 220 230 255 
0 28 35 53 69 83 108 112 138 150 175 185 201 223 230 250 
0 31 35 53 69 83 111 112 138 150 172 185 201 220 230 250 
0 28 35 53 69 83 108 112 143 150 170 185 201 218 230 255 
0 31 35 53 69 83 111 112 140 150 170 185 201 218 230 252 
0 25 35 53 69 83 105 112 138 156 166 191 207 214 236 250 
0 25 35 53 69 83 105 112 138 159 166 188 204 214 239 250 
0 25 35 53 69 83 105 112 140 154 166 191 207 214 234 252 
0 25 35 53 69 83 105 112 143 154 166 188 204 214 234 255 
0 25 35 53 69 83 105 112 140 159 166 186 202 214 239 252 
0 25 35 53 69 83 105 112 143 156 166 186 202 214 236 255 
0 25 35 53 69 83 108 112 138 156 166 191 207 214 233 250 
0 25 35 53 69 83 108 112 143 156 166 186 202 214 233 255 
0 26 35 53 69 83 106 112 137 156 166 191 207 214 236 249 
0 26 35 53 69 83 106 112 137 159 166 188 204 214 239 249 
0 26 35 53 69 83 111 112 137 159 166 188 204 214 234 249 
0 28 35 53 69 83 108 112 137 154 166 191 207 214 234 249 
0 31 35 53 69 83 106 112 137 154 166 188 204 214 239 249 
0 31 35 53 69 83 111 112 137 154 166 188 204 214 234 249 
0 28 35 53 69 83 108 112 137 159 166 186 202 214 239 249 
0 31 35 53 69 83 111 112 137 156 166 186 202 214 236 249 
0 28 35 53 69 83 105 112 138 153 166 191 207 214 236 250 
0 28 35 53 69 83 105 112 143 153 166 186 202 214 236 255 
0 26 35 53 69 83 106 112 140 153 166 191 207 214 233 252 
0 26 35 53 69 83 106 112 143 153 166 188 204 214 233 255 
0 28 35 53 69 83 108 112 138 153 166 191 207 214 233 250 
0 31 35 53 69 83 111 112 138 153 166 188 204 214 233 250 
0 28 35 53 69 83 108 112 143 153 166 186 202 214 233 255 
0 31 35 53 69 83 111 112 140 153 166 186 202 214 233 252 
0 26 35 53 69 83 106 112 140 159 166 185 201 214 239 252 
0 26 35 53 69 83 111 112 140 159 166 185 201 214 234 252 
0 26 35 53 69 83 106 112 143 156 166 185 201 214 236 255 
0 28 35 53 69 83 108 112 138 159 166 185 201 214 239 250 
0 31 35 53 69 83 111 112 138 156 166 185 201 214 236 250 
0 28 35 53 69 83 108 112 143 154 166 185 201 214 234 255 
0 31 35 53 69 83 106 112 140 154 166 185 201 214 239 252 
0 31 35 53 69 83 111 112 140 154 166 185 201 214 234 252 
0 25 35 53 69 83 105 112 138 156 175 182 198 223 236 250 
0 25 35 53 69 83 105 112 138 159 172 182 198 220 239 250 
0 25 35 53 69 83 105 112 140 154 175 182 198 223 234 252 
0 25 35 53 69 83 105 112 143 154 172 182 198 220 234 255 
0 25 35 53 69 83 105 112 140 159 170 182 198 218 239 252 
0 25 35 53 69 83 105 112 143 156 170 182 198 218 236 255 
0 25 35 53 69 83 108 112 138 156 175 182 198 223 233 250 
0 25 35 53 69 83 108 112 143 156 170 182 198 218 233 255 
0 26 35 53 69 83 106 112 137 156 175 182 198 223 236 249 
0 26 35 53 69 83 106 112 137 159 172 182 198 220 239 249 
0 26 35 53 69 83 111 112 137 159 172 182 198 220 234 249 
0 28 35 53 69 83 108 112 137 154 175 182 198 223 234 249 
0 31 35 53 69 83 106 112 137 154 172 182 198 220 239 249 
0 31 35 53 69 83 111 112 137 154 172 182 198 220 234 249 
0 28 35 53 69 83 108 112 137 159 170 182 198 218 239 249 
0 31 35 53 69 83 111 112 137 156 170 182 198 218 236 249 
0 28 35 53 69 83 105 112 138 153 175 182 198 223 236 250 
0 28 35 53 69 83 105 112 143 153 170 182 198 218 236 255 
0 26 35 53 69 83 106 112 140 153 175 182 198 223 233 252 
0 26 35 53 69 83 106 112 143 153 172 182 198 220 233 255 
0 28 35 53 69 83 108 112 138 153 175 182 198 223 233 250 
0 31 35 53 69 83 111 112 138 153 172 182 198 220 233 250 
0 28 35 53 69 83 108 112 143 153 170 182 198 218 233 255 
0 31 35 53 69 83 111 112 140 153 170 182 198 218 233 252 
0 26 35 53 69 83 106 112 140 159 169 182 198 217 239 252 
0 26 35 53 69 83 111 112 140 159 169 182 198 217 234 252 
0 26 35 53 69 83 106 112 143 156 169 182 198 217 236 255 
0 28 35 53 69 83 108 112 138 159 169 182 198 217 239 250 
0 31 35 53 69 83 111 112 138 156 169 182 198 217 236 250 
0 28 35 53 69 83 108 112 143 154 169 182 198 217 234 255 
0 31 35 53 69 83 106 112 140 154 169 182 198 217 239 252 
0 31 35 53 69 83 111 112 140 154 169 182 198 217 234 252 
0 25 35 53 69 86 105 112 138 156 166 191 207 211 236 250 
0 25 35 53 69 86 105 112 138 159 166 188 204 211 239 250 
0 25 35 53 69 86 105 112 140 154 166 191 207 211 234 252 
0 25 35 53 69 86 105 112 143 154 166 188 204 211 234 255 
0 25 35 53 69 86 105 112 140 159 166 186 202 211 239 252 
0 25 35 53 69 86 105 112 143 156 166 186 202 211 236 255 
0 25 35 53 69 86 108 112 138 156 166 191 207 211 233 250 
0 25 35 53 69 86 108 112 143 156 166 186 202 211 233 255 
0 26 35 53 69 86 106 112 137 156 166 191 207 211 236 249 
0 26 35 53 69 86 106 112 137 159 166 188 204 211 239 249 
0 26 35 53 69 86 111 112 137 159 166 188 204 211 234 249 
0 28 35 53 69 86 108 112 137 154 166 191 207 211 234 249 
0 31 35 53 69 86 106 112 137 154 166 188 204 211 239 249 
0 31 35 53 69 86 111 112 137 154 166 188 204 211 234 249 
0 28 35 53 69 86 108 112 137 159 166 186 202 211 239 249 
0 31 35 53 69 86 111 112 137 156 166 186 202 211 236 249 
0 28 35 53 69 86 105 112 138 153 166 191 207 211 236 250 
0 28 35 53 69 86 105 112 143 153 166 186 202 211 236 255 
0 26 35 53 69 86 106 112 140 153 166 191 207 211 233 252 
0 26 35 53 69 86 106 112 143 153 166 188 204 211 233 255 
0 28 35 53 69 86 108 112 138 153 166 191 207 211 233 250 
0 31 35 53 69 86 111 112 138 153 166 188 204 211 233 250 
0 28 35 53 69 86 108 112 143 153 166 186 202 211 233 255 
0 31 35 53 69 86 111 112 140 153 166 186 202 211 233 252 
0 26 35 53 69 86 106 112 140 159 166 185 201 211 239 252 
0 26 35 53 69 86 111 112 140 159 166 185 201 211 234 252 
0 26 35 53 69 86 106 112 143 156 166 185 201 211 236 255 
0 28 35 53 69 86 108 112 138 159 166 185 201 211 239 250 
0 31 35 53 69 86 111 112 138 156 166 185 201 211 236 250 
0 28 35 53 69 86 108 112 143 154 166 185 201 211 234 255 
0 31 35 53 69 86 106 112 140 154 166 185 201 211 239 252 
0 31 35 53 69 86 111 112 140 154 166 185 201 211 234 252 
0 22 41 53 69 89 102 112 131 154 172 191 207 220 234 243 
0 22 41 53 69 89 102 112 131 154 175 188 204 223 234 243 
0 22 41 53 69 89 102 112 131 156 170 191 207 218 236 243 
0 22 41 53 69 89 102 112 131 159 170 188 204 218 239 243 
0 22 41 53 69 89 102 112 131 156 175 186 202 223 236 243 
0 22 41 53 69 89 102 112 131 159 172 186 202 220 239 243 
0 22 41 53 69 92 102 112 131 154 172 191 207 217 234 243 
0 22 41 53 69 92 102 112 131 159 172 186 202 217 239 243 
0 22 42 53 69 90 102 112 131 153 172 191 207 220 233 243 
0 22 42 53 69 90 102 112 131 153 175 188 204 223 233 243 
0 22 42 53 69 95 102 112 131 153 175 188 204 218 233 243 
0 22 44 53 69 92 102 112 131 153 170 191 207 218 233 243 
0 22 47 53 69 90 102 112 131 153 170 188 204 223 233 243 
0 22 47 53 69 95 102 112 131 153 170 188 204 218 233 243 
0 22 44 53 69 92 102 112 131 153 175 186 202 223 233 243 
0 22 47 53 69 95 102 112 131 153 172 186 202 220 233 243 
0 22 44 53 69 89 102 112 131 154 169 191 207 220 234 243 
0 22 44 53 69 89 102 112 131 159 169 186 202 220 239 243 
0 22 42 53 69 90 102 112 131 156 169 191 207 217 236 243 
0 22 42 53 69 90 102 112 131 159 169 188 204 217 239 243 
0 22 44 53 69 92 102 112 131 154 169 191 207 217 234 243 
0 22 47 53 69 95 102 112 131 154 169 188 204 217 234 243 
0 22 44 53 69 92 102 112 131 159 169 186 202 217 239 243 
0 22 47 53 69 95 102 112 131 156 169 186 202 217 236 243 
0 22 42 53 69 90 102 112 131 156 175 185 201 223 236 243 
0 22 42 53 69 95 102 112 131 156 175 185 201 218 236 243 
0 22 42 53 69 90 102 112 131 159 172 185 201 220 239 243 
0 22 44 53 69 92 102 112 131 154 175 185 201 223 234 243 
0 22 47 53 69 95 102 112 131 154 172 185 201 220 234 243 
0 22 44 53 69 92 102 112 131 159 170 185 201 218 239 243 
0 22 47 53 69 90 102 112 131 156 170 185 201 223 236 243 
0 22 47 53 69 95 102 112 131 156 170 185 201 218 236 243 
0 25 38 53 69 86 105 112 131 154 172 191 207 220 234 243 
0 25 38 53 69 86 105 112 131 154 175 188 204 223 234 243 
0 25 38 53 69 86 105 112 131 156 170 191 207 218 236 243 
0 25 38 53 69 86 105 112 131 159 170 188 204 218 239 243 
0 25 38 53 69 86 105 112 131 156 175 186 202 223 236 243 
0 25 38 53 69 86 105 112 131 159 172 186 202 220 239 243 
0 25 38 53 69 86 108 112 131 156 170 191 207 218 233 243 
0 25 38 53 69 86 108 112 131 156 175 186 202 223 233 243 
0 28 38 53 69 86 105 112 131 153 170 191 207 218 236 243 
0 28 38 53 69 86 105 112 131 153 175 186 202 223 236 243 
0 26 38 53 69 86 106 112 131 153 172 191 207 220 233 243 
0 26 38 53 69 86 106 112 131 153 175 188 204 223 233 243 
0 28 38 53 69 86 108 112 131 153 170 191 207 218 233 243 
0 31 38 53 69 86 111 112 131 153 170 188 204 218 233 243 
0 28 38 53 69 86 108 112 131 153 175 186 202 223 233 243 
0 31 38 53 69 86 111 112 131 153 172 186 202 220 233 243 
0 26 38 53 69 86 106 112 131 156 169 191 207 217 236 243 
0 26 38 53 69 86 106 112 131 159 169 188 204 217 239 243 
0 26 38 53 69 86 111 112 131 159 169 188 204 217 234 243 
0 28 38 53 69 86 108 112 131 154 169 191 207 217 234 243 
0 31 38 53 69 86 106 112 131 154 169 188 204 217 239 243 
0 31 38 53 69 86 111 112 131 154 169 188 204 217 234 243 
0 28 38 53 69 86 108 112 131 159 169 186 202 217 239 243 
0 31 38 53 69 86 111 112 131 156 169 186 202 217 236 243 
0 26 38 53 69 86 106 112 131 156 175 185 201 223 236 243 
0 26 38 53 69 86 106 112 131 159 172 185 201 220 239 243 
0 26 38 53 69 86 111 112 131 159 172 185 201 220 234 243 
0 28 38 53 69 86 108 112 131 154 175 185 201 223 234 243 
0 31 38 53 69 86 106 112 131 154 172 185 201 220 239 243 
0 31 38 53 69 86 111 112 131 154 172 185 201 220 234 243 
0 28 38 53 69 86 108 112 131 159 170 185 201 218 239 243 
0 31 38 53 69 86 111 112 131 156 170 185 201 218 236 243 
0 25 42 53 69 90 105 112 131 150 172 191 207 220 230 243 
0 25 42 53 69 90 105 112 131 150 175 188 204 223 230 243 
0 25 42 53 69 95 105 112 131 150 175 188 204 218 230 243 
0 25 44 53 69 92 105 112 131 150 170 191 207 218 230 243 
0 25 47 53 69 90 105 112 131 150 170 188 204 223 230 243 
0 25 47 53 69 95 105 112 131 150 170 188 204 218 230 243 
0 25 44 53 69 92 105 112 131 150 175 186 202 223 230 243 
0 25 47 53 69 95 105 112 131 150 172 186 202 220 230 243 
0 26 41 53 69 89 106 112 131 150 172 191 207 220 230 243 
0 26 41 53 69 89 106 112 131 150 175 188 204 223 230 243 
0 28 41 53 69 89 108 112 131 150 170 191 207 218 230 243 
0 31 41 53 69 89 111 112 131 150 170 188 204 218 230 243 
0 28 41 53 69 89 108 112 131 150 175 186 202 223 230 243 
0 31 41 53 69 89 111 112 131 150 172 186 202 220 230 243 
0 26 41 53 69 92 106 112 131 150 172 191 207 217 230 243 
0 31 41 53 69 92 111 112 131 150 172 186 202 217 230 243 
0 26 44 53 69 89 106 112 131 150 169 191 207 220 230 243 
0 31 44 53 69 89 111 112 131 150 169 186 202 220 230 243 
0 26 44 53 69 92 106 112 131 150 169 191 207 217 230 243 
0 26 47 53 69 95 106 112 131 150 169 188 204 217 230 243 
0 28 42 53 69 90 108 112 131 150 169 191 207 217 230 243 
0 31 42 53 69 90 111 112 131 150 169 188 204 217 230 243 
0 28 47 53 69 95 108 112 131 150 169 186 202 217 230 243 
0 31 44 53 69 92 111 112 131 150 169 186 202 217 230 243 
0 26 44 53 69 92 106 112 131 150 175 185 201 223 230 243 
0 26 47 53 69 95 106 112 131 150 172 185 201 220 230 243 
0 28 42 53 69 90 108 112 131 150 175 185 201 223 230 243 
0 28 42 53 69 95 108 112 131 150 175 185 201 218 230 243 
0 31 42 53 69 90 111 112 131 150 172 185 201 220 230 243 
0 28 47 53 69 90 108 112 131 150 170 185 201 223 230 243 
0 28 47 53 69 95 108 112 131 150 170 185 201 218 230 243 
0 31 44 53 69 92 111 112 131 150 170 185 201 218 230 243 
0 25 42 53 69 90 105 112 131 156 166 191 207 214 236 243 
0 25 42 53 69 90 105 112 131 159 166 188 204 214 239 243 
0 25 44 53 69 92 105 112 131 154 166 191 207 214 234 243 
0 25 47 53 69 95 105 112 131 154 166 188 204 214 234 243 
0 25 44 53 69 92 105 112 131 159 166 186 202 214 239 243 
0 25 47 53 69 95 105 112 131 156 166 186 202 214 236 243 
0 25 42 53 69 90 108 112 131 156 166 191 207 214 233 243 
0 25 47 53 69 95 108 112 131 156 166 186 202 214 233 243 
0 26 41 53 69 89 106 112 131 156 166 191 207 214 236 243 
0 26 41 53 69 89 106 112 131 159 166 188 204 214 239 243 
0 26 41 53 69 89 111 112 131 159 166 188 204 214 234 243 
0 28 41 53 69 89 108 112 131 154 166 191 207 214 234 243 
0 31 41 53 69 89 106 112 131 154 166 188 204 214 239 243 
0 31 41 53 69 89 111 112 131 154 166 188 204 214 234 243 
0 28 41 53 69 89 108 112 131 159 166 186 202 214 239 243 
0 31 41 53 69 89 111 112 131 156 166 186 202 214 236 243 
0 28 42 53 69 90 105 112 131 153 166 191 207 214 236 243 
0 28 47 53 69 95 105 112 131 153 166 186 202 214 236 243 
0 26 44 53 69 92 106 112 131 153 166 191 207 214 233 243 
0 26 47 53 69 95 106 112 131 153 166 188 204 214 233 243 
0 28 42 53 69 90 108 112 131 153 166 191 207 214 233 243 
0 31 42 53 69 90 111 112 131 153 166 188 204 214 233 243 
0 28 47 53 69 95 108 112 131 153 166 186 202 214 233 243 
0 31 44 53 69 92 111 112 131 153 166 186 202 214 233 243 
0 26 44 53 69 92 106 112 131 159 166 185 201 214 239 243 
0 26 44 53 69 92 111 112 131 159 166 185 201 214 234 243 
0 26 47 53 69 95 106 112 131 156 166 185 201 214 236 243 
0 28 42 53 69 90 108 112 131 159 166 185 201 214 239 243 
0 31 42 53 69 90 111 112 131 156 166 185 201 214 236 243 
0 28 47 53 69 95 108 112 131 154 166 185 201 214 234 243 
0 31 44 53 69 92 106 112 131 154 166 185 201 214 239 243 
0 31 44 53 69 92 111 112 131 154 166 185 201 214 234 243 
0 25 42 53 69 90 105 112 131 156 175 182 198 223 236 243 
0 25 42 53 69 95 105 112 131 156 175 182 198 218 236 243 
0 25 42 53 69 90 105 112 131 159 172 182 198 220 239 243 
0 25 44 53 69 92 105 112 131 154 175 182 198 223 234 243 
0 25 47 53 69 95 105 112 131 154 172 182 198 220 234 243 
0 25 44 53 69 92 105 112 131 159 170 182 198 218 239 243 
0 25 47 53 69 90 105 112 131 156 170 182 198 223 236 243 
0 25 47 53 69 95 105 112 131 156 170 182 198 218 236 243 
0 25 42 53 69 90 108 112 131 156 175 182 198 223 233 243 
0 25 42 53 69 95 108 112 131 156 175 182 198 218 233 243 
0 25 47 53 69 90 108 112 131 156 170 182 198 223 233 243 
0 25 47 53 69 95 108 112 131 156 170 182 198 218 233 243 
0 26 41 53 69 89 106 112 131 156 175 182 198 223 236 243 
0 26 41 53 69 89 106 112 131 159 172 182 198 220 239 243 
0 26 41 53 69 89 111 112 131 159 172 182 198 220 234 243 
0 28 41 53 69 89 108 112 131 154 175 182 198 223 234 243 
0 31 41 53 69 89 106 112 131 154 172 182 198 220 239 243 
0 31 41 53 69 89 111 112 131 154 172 182 198 220 234 243 
0 28 41 53 69 89 108 112 131 159 170 182 198 218 239 243 
0 31 41 53 69 89 111 112 131 156 170 182 198 218 236 243 
0 26 41 53 69 92 106 112 131 159 172 182 198 217 239 243 
0 26 41 53 69 92 111 112 131 159 172 182 198 217 234 243 
0 31 41 53 69 92 106 112 131 154 172 182 198 217 239 243 
0 31 41 53 69 92 111 112 131 154 172 182 198 217 234 243 
0 28 42 53 69 90 105 112 131 153 175 182 198 223 236 243 
0 28 42 53 69 95 105 112 131 153 175 182 198 218 236 243 
0 28 47 53 69 90 105 112 131 153 170 182 198 223 236 243 
0 28 47 53 69 95 105 112 131 153 170 182 198 218 236 243 
0 26 44 53 69 92 106 112 131 153 175 182 198 223 233 243 
0 26 47 53 69 95 106 112 131 153 172 182 198 220 233 243 
0 28 42 53 69 90 108 112 131 153 175 182 198 223 233 243 
0 28 42 53 69 95 108 112 131 153 175 182 198 218 233 243 
0 31 42 53 69 90 111 112 131 153 172 182 198 220 233 243 
0 28 47 53 69 90 108 112 131 153 170 182 198 223 233 243 
0 28 47 53 69 95 108 112 131 153 170 182 198 218 233 243 
0 31 44 53 69 92 111 112 131 153 170 182 198 218 233 243 
0 26 44 53 69 89 106 112 131 159 169 182 198 220 239 243 
0 26 44 53 69 89 111 112 131 159 169 182 198 220 234 243 
0 31 44 53 69 89 106 112 131 154 169 182 198 220 239 243 
0 31 44 53 69 89 111 112 131 154 169 182 198 220 234 243 
0 26 44 53 69 92 106 112 131 159 169 182 198 217 239 243 
0 26 44 53 69 92 111 112 131 159 169 182 198 217 234 243 
0 26 47 53 69 95 106 112 131 156 169 182 198 217 236 243 
0 28 42 53 69 90 108 112 131 159 169 182 198 217 239 243 
0 31 42 53 69 90 111 112 131 156 169 182 198 217 236 243 
0 28 47 53 69 95 108 112 131 154 169 182 198 217 234 243 
0 31 44 53 69 92 106 112 131 154 169 182 198 217 239 243 
0 31 44 53 69 92 111 112 131 154 169 182 198 217 234 243 
0 22 41 53 69 89 99 112 138 147 172 191 207 220 230 250 
0 22 41 53 69 89 99 112 138 147 175 188 204 223 230 250 
0 22 41 53 69 89 99 112 140 147 170 191 207 218 230 252 
0 22 41 53 69 89 99 112 143 147 170 188 204 218 230 255 
0 22 41 53 69 89 99 112 140 147 175 186 202 223 230 252 
0 22 41 53 69 89 99 112 143 147 172 186 202 220 230 255 
0 22 41 53 69 92 99 112 138 147 172 191 207 217 230 250 
0 22 41 53 69 92 99 112 143 147 172 186 202 217 230 255 
0 22 42 53 69 90 99 112 137 147 172 191 207 220 230 249 
0 22 42 53 69 90 99 112 137 147 175 188 204 223 230 249 
0 22 42 53 69 95 99 112 137 147 175 188 204 218 230 249 
0 22 44 53 69 92 99 112 137 147 170 191 207 218 230 249 
0 22 47 53 69 90 99 112 137 147 170 188 204 223 230 249 
0 22 47 53 69 95 99 112 137 147 170 188 204 218 230 249 
0 22 44 53 69 92 99 112 137 147 175 186 202 223 230 249 
0 22 47 53 69 95 99 112 137 147 172 186 202 220 230 249 
0 22 44 53 69 89 99 112 138 147 169 191 207 220 230 250 
0 22 44 53 69 89 99 112 143 147 169 186 202 220 230 255 
0 22 42 53 69 90 99 112 140 147 169 191 207 217 230 252 
0 22 42 53 69 90 99 112 143 147 169 188 204 217 230 255 
0 22 44 53 69 92 99 112 138 147 169 191 207 217 230 250 
0 22 47 53 69 95 99 112 138 147 169 188 204 217 230 250 
0 22 44 53 69 92 99 112 143 147 169 186 202 217 230 255 
0 22 47 53 69 95 99 112 140 147 169 186 202 217 230 252 
0 22 42 53 69 90 99 112 140 147 175 185 201 223 230 252 
0 22 42 53 69 95 99 112 140 147 175 185 201 218 230 252 
0 22 42 53 69 90 99 112 143 147 172 185 201 220 230 255 
0 22 44 53 69 92 99 112 138 147 175 185 201 223 230 250 
0 22 47 53 69 95 99 112 138 147 172 185 201 220 230 250 
0 22 44 53 69 92 99 112 143 147 170 185 201 218 230 255 
0 22 47 53 69 90 99 112 140 147 170 185 201 223 230 252 
0 22 47 53 69 95 99 112 140 147 170 185 201 218 230 252 
0 22 41 53 69 89 102 112 138 147 172 191 207 220 227 250 
0 22 41 53 69 89 102 112 138 147 175 188 204 223 227 250 
0 22 41 53 69 89 102 112 140 147 170 191 207 218 227 252 
0 22 41 53 69 89 102 112 143 147 170 188 204 218 227 255 
0 22 41 53 69 89 102 112 140 147 175 186 202 223 227 252 
0 22 41 53 69 89 102 112 143 147 172 186 202 220 227 255 
0 22 41 53 69 92 102 112 138 147 172 191 207 217 227 250 
0 22 41 53 69 92 102 112 143 147 172 186 202 217 227 255 
0 22 42 53 69 90 102 112 137 147 172 191 207 220 227 249 
0 22 42 53 69 90 102 112 137 147 175 188 204 223 227 249 
0 22 42 53 69 95 102 112 137 147 175 188 204 218 227 249 
0 22 44 53 69 92 102 112 137 147 170 191 207 218 227 249 
0 22 47 53 69 90 102 112 137 147 170 188 204 223 227 249 
0 22 47 53 69 95 102 112 137 147 170 188 204 218 227 249 
0 22 44 53 69 92 102 112 137 147 175 186 202 223 227 249 
0 22 47 53 69 95 102 112 137 147 172 186 202 220 227 249 
0 22 44 53 69 89 102 112 138 147 169 191 207 220 227 250 
0 22 44 53 69 89 102 112 143 147 169 186 202 220 227 255 
0 22 42 53 69 90 102 112 140 147 169 191 207 217 227 252 
0 22 42 53 69 90 102 112 143 147 169 188 204 217 227 255 
0 22 44 53 69 92 102 112 138 147 169 191 207 217 227 250 
0 22 47 53 69 95 102 112 138 147 169 188 204 217 227 250 
0 22 44 53 69 92 102 112 143 147 169 186 202 217 227 255 
0 22 47 53 69 95 102 112 140 147 169 186 202 217 227 252 
0 22 42 53 69 90 102 112 140 147 175 185 201 223 227 252 
0 22 42 53 69 95 102 112 140 147 175 185 201 218 227 252 
0 22 42 53 69 90 102 112 143 147 172 185 201 220 227 255 
0 22 44 53 69 92 102 112 138 147 175 185 201 223 227 250 
0 22 47 53 69 95 102 112 138 147 172 185 201 220 227 250 
0 22 44 53 69 92 102 112 143 147 170 185 201 218 227 255 
0 22 47 53 69 90 102 112 140 147 170 185 201 223 227 252 
0 22 47 53 69 95 102 112 140 147 170 185 201 218 227 252 
0 25 38 53 69 86 105 112 138 147 172 191 207 220 227 250 
0 25 38 53 69 86 105 112 138 147 175 188 204 223 227 250 
0 25 38 53 69 86 105 112 140 147 170 191 207 218 227 252 
0 25 38 53 69 86 105 112 143 147 170 188 204 218 227 255 
0 25 38 53 69 86 105 112 140 147 175 186 202 223 227 252 
0 25 38 53 69 86 105 112 143 147 172 186 202 220 227 255 
0 26 38 53 69 86 106 112 137 147 172 191 207 220 227 249 
0 26 38 53 69 86 106 112 137 147 175 188 204 223 227 249 
0 28 38 53 69 86 108 112 137 147 170 191 207 218 227 249 
0 31 38 53 69 86 111 112 137 147 170 188 204 218 227 249 
0 28 38 53 69 86 108 112 137 147 175 186 202 223 227 249 
0 31 38 53 69 86 111 112 137 147 172 186 202 220 227 249 
0 26 38 53 69 86 106 112 140 147 169 191 207 217 227 252 
0 26 38 53 69 86 106 112 143 147 169 188 204 217 227 255 
0 28 38 53 69 86 108 112 138 147 169 191 207 217 227 250 
0 31 38 53 69 86 111 112 138 147 169 188 204 217 227 250 
0 28 38 53 69 86 108 112 143 147 169 186 202 217 227 255 
0 31 38 53 69 86 111 112 140 147 169 186 202 217 227 252 
0 26 38 53 69 86 106 112 140 147 175 185 201 223 227 252 
0 26 38 53 69 86 106 112 143 147 172 185 201 220 227 255 
0 28 38 53 69 86 108 112 138 147 175 185 201 223 227 250 
0 31 38 53 69 86 111 112 138 147 172 185 201 220 227 250 
0 28 38 53 69 86 108 112 143 147 170 185 201 218 227 255 
0 31 38 53 69 86 111 112 140 147 170 185 201 218 227 252 
0 25 42 53 69 90 105 112 134 147 172 191 207 220 227 246 
0 25 42 53 69 90 105 112 134 147 175 188 204 223 227 246 
0 25 42 53 69 95 105 112 134 147 175 188 204 218 227 246 
0 25 44 53 69 92 105 112 134 147 170 191 207 218 227 246 
0 25 47 53 69 90 105 112 134 147 170 188 204 223 227 246 
0 25 47 53 69 95 105 112 134 147 170 188 204 218 227 246 
0 25 44 53 69 92 105 112 134 147 175 186 202 223 227 246 
0 25 47 53 69 95 105 112 134 147 172 186 202 220 227 246 
0 26 41 53 69 89 106 112 134 147 172 191 207 220 227 246 
0 26 41 53 69 89 106 112 134 147 175 188 204 223 227 246 
0 28 41 53 69 89 108 112 134 147 170 191 207 218 227 246 
0 31 41 53 69 89 111 112 134 147 170 188 204 218 227 246 
0 28 41 53 69 89 108 112 134 147 175 186 202 223 227 246 
0 31 41 53 69 89 111 112 134 147 172 186 202 220 227 246 
0 26 41 53 69 92 106 112 134 147 172 191 207 217 227 246 
0 31 41 53 69 92 111 112 134 147 172 186 202 217 227 246 
0 26 44 53 69 89 106 112 134 147 169 191 207 220 227 246 
0 31 44 53 69 89 111 112 134 147 169 186 202 220 227 246 
0 26 44 53 69 92 106 112 134 147 169 191 207 217 227 246 
0 26 47 53 69 95 106 112 134 147 169 188 204 217 227 246 
0 28 42 53 69 90 108 112 134 147 169 191 207 217 227 246 
0 31 42 53 69 90 111 112 134 147 169 188 204 217 227 246 
0 28 47 53 69 95 108 112 134 147 169 186 202 217 227 246 
0 31 44 53 69 92 111 112 134 147 169 186 202 217 227 246 
0 26 44 53 69 92 106 112 134 147 175 185 201 223 227 246 
0 26 47 53 69 95 106 112 134 147 172 185 201 220 227 246 
0 28 42 53 69 90 108 112 134 147 175 185 201 223 227 246 
0 28 42 53 69 95 108 112 134 147 175 185 201 218 227 246 
0 31 42 53 69 90 111 112 134 147 172 185 201 220 227 246 
0 28 47 53 69 90 108 112 134 147 170 185 201 223 227 246 
0 28 47 53 69 95 108 112 134 147 170 185 201 218 227 246 
0 31 44 53 69 92 111 112 134 147 170 185 201 218 227 246 
0 25 42 53 69 90 105 112 140 147 166 191 207 214 227 252 
0 25 42 53 69 90 105 112 143 147 166 188 204 214 227 255 
0 25 44 53 69 92 105 112 138 147 166 191 207 214 227 250 
0 25 47 53 69 95 105 112 138 147 166 188 204 214 227 250 
0 25 44 53 69 92 105 112 143 147 166 186 202 214 227 255 
0 25 47 53 69 95 105 112 140 147 166 186 202 214 227 252 
0 26 41 53 69 89 106 112 140 147 166 191 207 214 227 252 
0 26 41 53 69 89 106 112 143 147 166 188 204 214 227 255 
0 28 41 53 69 89 108 112 138 147 166 191 207 214 227 250 
0 31 41 53 69 89 111 112 138 147 166 188 204 214 227 250 
0 28 41 53 69 89 108 112 143 147 166 186 202 214 227 255 
0 31 41 53 69 89 111 112 140 147 166 186 202 214 227 252 
0 26 44 53 69 92 106 112 137 147 166 191 207 214 227 249 
0 26 47 53 69 95 106 112 137 147 166 188 204 214 227 249 
0 28 42 53 69 90 108 112 137 147 166 191 207 214 227 249 
0 31 42 53 69 90 111 112 137 147 166 188 204 214 227 249 
0 28 47 53 69 95 108 112 137 147 166 186 202 214 227 249 
0 31 44 53 69 92 111 112 137 147 166 186 202 214 227 249 
0 26 44 53 69 92 106 112 143 147 166 185 201 214 227 255 
0 26 47 53 69 95 106 112 140 147 166 185 201 214 227 252 
0 28 42 53 69 90 108 112 143 147 166 185 201 214 227 255 
0 31 42 53 69 90 111 112 140 147 166 185 201 214 227 252 
0 28 47 53 69 95 108 112 138 147 166 185 201 214 227 250 
0 31 44 53 69 92 111 112 138 147 166 185 201 214 227 250 
0 25 42 53 69 90 105 112 140 147 175 182 198 223 227 252 
0 25 42 53 69 95 105 112 140 147 175 182 198 218 227 252 
0 25 42 53 69 90 105 112 143 147 172 182 198 220 227 255 
0 25 44 53 69 92 105 112 138 147 175 182 198 223 227 250 
0 25 47 53 69 95 105 112 138 147 172 182 198 220 227 250 
0 25 44 53 69 92 105 112 143 147 170 182 198 218 227 255 
0 25 47 53 69 90 105 112 140 147 170 182 198 223 227 252 
0 25 47 53 69 95 105 112 140 147 170 182 198 218 227 252 
0 26 41 53 69 89 106 112 140 147 175 182 198 223 227 252 
0 26 41 53 69 89 106 112 143 147 172 182 198 220 227 255 
0 28 41 53 69 89 108 112 138 147 175 182 198 223 227 250 
0 31 41 53 69 89 111 112 138 147 172 182 198 220 227 250 
0 28 41 53 69 89 108 112 143 147 170 182 198 218 227 255 
0 31 41 53 69 89 111 112 140 147 170 182 198 218 227 252 
0 26 41 53 69 92 106 112 143 147 172 182 198 217 227 255 
0 31 41 53 69 92 111 112 138 147 172 182 198 217 227 250 
0 26 44 53 69 92 106 112 137 147 175 182 198 223 227 249 
0 26 47 53 69 95 106 112 137 147 172 182 198 220 227 249 
0 28 42 53 69 90 108 112 137 147 175 182 198 223 227 249 
0 28 42 53 69 95 108 112 137 147 175 182 198 218 227 249 
0 31 42 53 69 90 111 112 137 147 172 182 198 220 227 249 
0 28 47 53 69 90 108 112 137 147 170 182 198 223 227 249 
0 28 47 53 69 95 108 112 137 147 170 182 198 218 227 249 
0 31 44 53 69 92 111 112 137 147 170 182 198 218 227 249 
0 26 44 53 69 89 106 112 143 147 169 182 198 220 227 255 
0 31 44 53 69 89 111 112 138 147 169 182 198 220 227 250 
0 26 44 53 69 92 106 112 143 147 169 182 198 217 227 255 
0 26 47 53 69 95 106 112 140 147 169 182 198 217 227 252 
0 28 42 53 69 90 108 112 143 147 169 182 198 217 227 255 
0 31 42 53 69 90 111 112 140 147 169 182 198 217 227 252 
0 28 47 53 69 95 108 112 138 147 169 182 198 217 227 250 
0 31 44 53 69 92 111 112 138 147 169 182 198 217 227 250 
0 25 38 53 69 83 105 112 138 156 163 191 207 214 236 250 
0 25 38 53 69 83 105 112 138 159 163 188 204 214 239 250 
0 25 38 53 69 83 105 112 140 154 163 191 207 214 234 252 
0 25 38 53 69 83 105 112 143 154 163 188 204 214 234 255 
0 25 38 53 69 83 105 112 140 159 163 186 202 214 239 252 
0 25 38 53 69 83 105 112 143 156 163 186 202 214 236 255 
0 25 38 53 69 83 108 112 138 156 163 191 207 214 233 250 
0 25 38 53 69 83 108 112 143 156 163 186 202 214 233 255 
0 26 38 53 69 83 106 112 137 156 163 191 207 214 236 249 
0 26 38 53 69 83 106 112 137 159 163 188 204 214 239 249 
0 26 38 53 69 83 111 112 137 159 163 188 204 214 234 249 
0 28 38 53 69 83 108 112 137 154 163 191 207 214 234 249 
0 31 38 53 69 83 106 112 137 154 163 188 204 214 239 249 
0 31 38 53 69 83 111 112 137 154 163 188 204 214 234 249 
0 28 38 53 69 83 108 112 137 159 163 186 202 214 239 249 
0 31 38 53 69 83 111 112 137 156 163 186 202 214 236 249 
0 28 38 53 69 83 105 112 138 153 163 191 207 214 236 250 
0 28 38 53 69 83 105 112 143 153 163 186 202 214 236 255 
0 26 38 53 69 83 106 112 140 153 163 191 207 214 233 252 
0 26 38 53 69 83 106 112 143 153 163 188 204 214 233 255 
0 28 38 53 69 83 108 112 138 153 163 191 207 214 233 250 
0 31 38 53 69 83 111 112 138 153 163 188 204 214 233 250 
0 28 38 53 69 83 108 112 143 153 163 186 202 214 233 255 
0 31 38 53 69 83 111 112 140 153 163 186 202 214 233 252 
0 26 38 53 69 83 106 112 140 159 163 185 201 214 239 252 
0 26 38 53 69 83 111 112 140 159 163 185 201 214 234 252 
0 26 38 53 69 83 106 112 143 156 163 185 201 214 236 255 
0 28 38 53 69 83 108 112 138 159 163 185 201 214 239 250 
0 31 38 53 69 83 111 112 138 156 163 185 201 214 236 250 
0 28 38 53 69 83 108 112 143 154 163 185 201 214 234 255 
0 31 38 53 69 83 106 112 140 154 163 185 201 214 239 252 
0 31 38 53 69 83 111 112 140 154 163 185 201 214 234 252 
0 22 41 53 69 89 102 112 138 156 163 191 207 211 236 250 
0 22 41 53 69 89 102 112 138 159 163 188 204 211 239 250 
0 22 41 53 69 89 102 112 140 154 163 191 207 211 234 252 
0 22 41 53 69 89 102 112 143 154 163 188 204 211 234 255 
0 22 41 53 69 89 102 112 140 159 163 186 202 211 239 252 
0 22 41 53 69 89 102 112 143 156 163 186 202 211 236 255 
0 22 42 53 69 90 102 112 137 156 163 191 207 211 236 249 
0 22 42 53 69 90 102 112 137 159 163 188 204 211 239 249 
0 22 44 53 69 92 102 112 137 154 163 191 207 211 234 249 
0 22 47 53 69 95 102 112 137 154 163 188 204 211 234 249 
0 22 44 53 69 92 102 112 137 159 163 186 202 211 239 249 
0 22 47 53 69 95 102 112 137 156 163 186 202 211 236 249 
0 22 42 53 69 90 102 112 140 153 163 191 207 211 233 252 
0 22 42 53 69 90 102 112 143 153 163 188 204 211 233 255 
0 22 44 53 69 92 102 112 138 153 163 191 207 211 233 250 
0 22 47 53 69 95 102 112 138 153 163 188 204 211 233 250 
0 22 44 53 69 92 102 112 143 153 163 186 202 211 233 255 
0 22 47 53 69 95 102 112 140 153 163 186 202 211 233 252 
0 22 42 53 69 90 102 112 140 159 163 185 201 211 239 252 
0 22 42 53 69 90 102 112 143 156 163 185 201 211 236 255 
0 22 44 53 69 92 102 112 138 159 163 185 201 211 239 250 
0 22 47 53 69 95 102 112 138 156 163 185 201 211 236 250 
0 22 44 53 69 92 102 112 143 154 163 185 201 211 234 255 
0 22 47 53 69 95 102 112 140 154 163 185 201 211 234 252 
0 25 38 53 69 86 105 112 138 156 163 191 207 211 236 250 
0 25 38 53 69 86 105 112 138 159 163 188 204 211 239 250 
0 25 38 53 69 86 105 112 140 154 163 191 207 211 234 252 
0 25 38 53 69 86 105 112 143 154 163 188 204 211 234 255 
0 25 38 53 69 86 105 112 140 159 163 186 202 211 239 252 
0 25 38 53 69 86 105 112 143 156 163 186 202 211 236 255 
0 25 38 53 69 86 108 112 138 156 163 191 207 211 233 250 
0 25 38 53 69 86 108 112 143 156 163 186 202 211 233 255 
0 26 38 53 69 86 106 112 137 156 163 191 207 211 236 249 
0 26 38 53 69 86 106 112 137 159 163 188 204 211 239 249 
0 26 38 53 69 86 111 112 137 159 163 188 204 211 234 249 
0 28 38 53 69 86 108 112 137 154 163 191 207 211 234 249 
0 31 38 53 69 86 106 112 137 154 163 188 204 211 239 249 
0 31 38 53 69 86 111 112 137 154 163 188 204 211 234 249 
0 28 38 53 69 86 108 112 137 159 163 186 202 211 239 249 
0 31 38 53 69 86 111 112 137 156 163 186 202 211 236 249 
0 28 38 53 69 86 105 112 138 153 163 191 207 211 236 250 
0 28 38 53 69 86 105 112 143 153 163 186 202 211 236 255 
0 26 38 53 69 86 106 112 140 153 163 191 207 211 233 252 
0 26 38 53 69 86 106 112 143 153 163 188 204 211 233 255 
0 28 38 53 69 86 108 112 138 153 163 191 207 211 233 250 
0 31 38 53 69 86 111 112 138 153 163 188 204 211 233 250 
0 28 38 53 69 86 108 112 143 153 163 186 202 211 233 255 
0 31 38 53 69 86 111 112 140 153 163 186 202 211 233 252 
0 26 38 53 69 86 106 112 140 159 163 185 201 211 239 252 
0 26 38 53 69 86 111 112 140 159 163 185 201 211 234 252 
0 26 38 53 69 86 106 112 143 156 163 185 201 211 236 255 
0 28 38 53 69 86 108 112 138 159 163 185 201 211 239 250 
0 31 38 53 69 86 111 112 138 156 163 185 201 211 236 250 
0 28 38 53 69 86 108 112 143 154 163 185 201 211 234 255 
0 31 38 53 69 86 106 112 140 154 163 185 201 211 239 252 
0 31 38 53 69 86 111 112 140 154 163 185 201 211 234 252 
0 25 42 53 69 90 105 112 134 156 163 191 207 211 236 246 
0 25 42 53 69 90 105 112 134 159 163 188 204 211 239 246 
0 25 44 53 69 92 105 112 134 154 163 191 207 211 234 246 
0 25 47 53 69 95 105 112 134 154 163 188 204 211 234 246 
0 25 44 53 69 92 105 112 134 159 163 186 202 211 239 246 
0 25 47 53 69 95 105 112 134 156 163 186 202 211 236 246 
0 25 42 53 69 90 108 112 134 156 163 191 207 211 233 246 
0 25 47 53 69 95 108 112 134 156 163 186 202 211 233 246 
0 26 41 53 69 89 106 112 134 156 163 191 207 211 236 246 
0 26 41 53 69 89 106 112 134 159 163 188 204 211 239 246 
0 26 41 53 69 89 111 112 134 159 163 188 204 211 234 246 
0 28 41 53 69 89 108 112 134 154 163 191 207 211 234 246 
0 31 41 53 69 89 106 112 134 154 163 188 204 211 239 246 
0 31 41 53 69 89 111 112 134 154 163 188 204 211 234 246 
0 28 41 53 69 89 108 112 134 159 163 186 202 211 239 246 
0 31 41 53 69 89 111 112 134 156 163 186 202 211 236 246 
0 28 42 53 69 90 105 112 134 153 163 191 207 211 236 246 
0 28 47 53 69 95 105 112 134 153 163 186 202 211 236 246 
0 26 44 53 69 92 106 112 134 153 163 191 207 211 233 246 
0 26 47 53 69 95 106 112 134 153 163 188 204 211 233 246 
0 28 42 53 69 90 108 112 134 153 163 191 207 211 233 246 
0 31 42 53 69 90 111 112 134 153 163 188 204 211 233 246 
0 28 47 53 69 95 108 112 134 153 163 186 202 211 233 246 
0 31 44 53 69 92 111 112 134 153 163 186 202 211 233 246 
0 26 44 53 69 92 106 112 134 159 163 185 201 211 239 246 
0 26 44 53 69 92 111 112 134 159 163 185 201 211 234 246 
0 26 47 53 69 95 106 112 134 156 163 185 201 211 236 246 
0 28 42 53 69 90 108 112 134 159 163 185 201 211 239 246 
0 31 42 53 69 90 111 112 134 156 163 185 201 211 236 246 
0 28 47 53 69 95 108 112 134 154 163 185 201 211 234 246 
0 31 44 53 69 92 106 112 134 154 163 185 201 211 239 246 
0 31 44 53 69 92 111 112 134 154 163 185 201 211 234 246 
0 25 42 53 69 90 105 112 140 150 163 191 207 211 230 252 
0 25 42 53 69 90 105 112 143 150 163 188 204 211 230 255 
0 25 44 53 69 92 105 112 138 150 163 191 207 211 230 250 
0 25 47 53 69 95 105 112 138 150 163 188 204 211 230 250 
0 25 44 53 69 92 105 112 143 150 163 186 202 211 230 255 
0 25 47 53 69 95 105 112 140 150 163 186 202 211 230 252 
0 26 41 53 69 89 106 112 140 150 163 191 207 211 230 252 
0 26 41 53 69 89 106 112 143 150 163 188 204 211 230 255 
0 28 41 53 69 89 108 112 138 150 163 191 207 211 230 250 
0 31 41 53 69 89 111 112 138 150 163 188 204 211 230 250 
0 28 41 53 69 89 108 112 143 150 163 186 202 211 230 255 
0 31 41 53 69 89 111 112 140 150 163 186 202 211 230 252 
0 26 44 53 69 92 106 112 137 150 163 191 207 211 230 249 
0 26 47 53 69 95 106 112 137 150 163 188 204 211 230 249 
0 28 42 53 69 90 108 112 137 150 163 191 207 211 230 249 
0 31 42 53 69 90 111 112 137 150 163 188 204 211 230 249 
0 28 47 53 69 95 108 112 137 150 163 186 202 211 230 249 
0 31 44 53 69 92 111 112 137 150 163 186 202 211 230 249 
0 26 44 53 69 92 106 112 143 150 163 185 201 211 230 255 
0 26 47 53 69 95 106 112 140 150 163 185 201 211 230 252 
0 28 42 53 69 90 108 112 143 150 163 185 201 211 230 255 
0 31 42 53 69 90 111 112 140 150 163 185 201 211 230 252 
0 28 47 53 69 95 108 112 138 150 163 185 201 211 230 250 
0 31 44 53 69 92 111 112 138 150 163 185 201 211 230 250 
0 25 42 53 69 90 105 112 140 159 163 182 198 211 239 252 
0 25 42 53 69 90 105 112 143 156 163 182 198 211 236 255 
0 25 44 53 69 92 105 112 138 159 163 182 198 211 239 250 
0 25 47 53 69 95 105 112 138 156 163 182 198 211 236 250 
0 25 44 53 69 92 105 112 143 154 163 182 198 211 234 255 
0 25 47 53 69 95 105 112 140 154 163 182 198 211 234 252 
0 25 42 53 69 90 108 112 143 156 163 182 198 211 233 255 
0 25 47 53 69 95 108 112 138 156 163 182 198 211 233 250 
0 26 41 53 69 89 106 112 140 159 163 182 198 211 239 252 
0 26 41 53 69 89 111 112 140 159 163 182 198 211 234 252 
0 26 41 53 69 89 106 112 143 156 163 182 198 211 236 255 
0 28 41 53 69 89 108 112 138 159 163 182 198 211 239 250 
0 31 41 53 69 89 111 112 138 156 163 182 198 211 236 250 
0 28 41 53 69 89 108 112 143 154 163 182 198 211 234 255 
0 31 41 53 69 89 106 112 140 154 163 182 198 211 239 252 
0 31 41 53 69 89 111 112 140 154 163 182 198 211 234 252 
0 26 44 53 69 92 106 112 137 159 163 182 198 211 239 249 
0 26 44 53 69 92 111 112 137 159 163 182 198 211 234 249 
0 26 47 53 69 95 106 112 137 156 163 182 198 211 236 249 
0 28 42 53 69 90 108 112 137 159 163 182 198 211 239 249 
0 31 42 53 69 90 111 112 137 156 163 182 198 211 236 249 
0 28 47 53 69 95 108 112 137 154 163 182 198 211 234 249 
0 31 44 53 69 92 106 112 137 154 163 182 198 211 239 249 
0 31 44 53 69 92 111 112 137 154 163 182 198 211 234 249 
0 28 42 53 69 90 105 112 143 153 163 182 198 211 236 255 
0 28 47 53 69 95 105 112 138 153 163 182 198 211 236 250 
0 26 44 53 69 92 106 112 143 153 163 182 198 211 233 255 
0 26 47 53 69 95 106 112 140 153 163 182 198 211 233 252 
0 28 42 53 69 90 108 112 143 153 163 182 198 211 233 255 
0 31 42 53 69 90 111 112 140 153 163 182 198 211 233 252 
0 28 47 53 69 95 108 112 138 153 163 182 198 211 233 250 
0 31 44 53 69 92 111 112 138 153 163 182 198 211 233 250 
0 22 41 53 69 89 102 112 138 156 175 179 195 223 236 250 
0 22 41 53 69 89 102 112 138 159 172 179 195 220 239 250 
0 22 41 53 69 89 102 112 140 154 175 179 195 223 234 252 
0 22 41 53 69 89 102 112 143 154 172 179 195 220 234 255 
0 22 41 53 69 89 102 112 140 159 170 179 195 218 239 252 
0 22 41 53 69 89 102 112 143 156 170 179 195 218 236 255 
0 22 41 53 69 92 102 112 138 159 172 179 195 217 239 250 
0 22 41 53 69 92 102 112 143 154 172 179 195 217 234 255 
0 22 42 53 69 90 102 112 137 156 175 179 195 223 236 249 
0 22 42 53 69 95 102 112 137 156 175 179 195 218 236 249 
0 22 42 53 69 90 102 112 137 159 172 179 195 220 239 249 
0 22 44 53 69 92 102 112 137 154 175 179 195 223 234 249 
0 22 47 53 69 95 102 112 137 154 172 179 195 220 234 249 
0 22 44 53 69 92 102 112 137 159 170 179 195 218 239 249 
0 22 47 53 69 90 102 112 137 156 170 179 195 223 236 249 
0 22 47 53 69 95 102 112 137 156 170 179 195 218 236 249 
0 22 42 53 69 90 102 112 140 153 175 179 195 223 233 252 
0 22 42 53 69 95 102 112 140 153 175 179 195 218 233 252 
0 22 42 53 69 90 102 112 143 153 172 179 195 220 233 255 
0 22 44 53 69 92 102 112 138 153 175 179 195 223 233 250 
0 22 47 53 69 95 102 112 138 153 172 179 195 220 233 250 
0 22 44 53 69 92 102 112 143 153 170 179 195 218 233 255 
0 22 47 53 69 90 102 112 140 153 170 179 195 223 233 252 
0 22 47 53 69 95 102 112 140 153 170 179 195 218 233 252 
0 22 44 53 69 89 102 112 138 159 169 179 195 220 239 250 
0 22 44 53 69 89 102 112 143 154 169 179 195 220 234 255 
0 22 42 53 69 90 102 112 140 159 169 179 195 217 239 252 
0 22 42 53 69 90 102 112 143 156 169 179 195 217 236 255 
0 22 44 53 69 92 102 112 138 159 169 179 195 217 239 250 
0 22 47 53 69 95 102 112 138 156 169 179 195 217 236 250 
0 22 44 53 69 92 102 112 143 154 169 179 195 217 234 255 
0 22 47 53 69 95 102 112 140 154 169 179 195 217 234 252 
0 25 38 53 69 86 105 112 138 156 175 179 195 223 236 250 
0 25 38 53 69 86 105 112 138 159 172 179 195 220 239 250 
0 25 38 53 69 86 105 112 140 154 175 179 195 223 234 252 
0 25 38 53 69 86 105 112 143 154 172 179 195 220 234 255 
0 25 38 53 69 86 105 112 140 159 170 179 195 218 239 252 
0 25 38 53 69 86 105 112 143 156 170 179 195 218 236 255 
0 25 38 53 69 86 108 112 138 156 175 179 195 223 233 250 
0 25 38 53 69 86 108 112 143 156 170 179 195 218 233 255 
0 26 38 53 69 86 106 112 137 156 175 179 195 223 236 249 
0 26 38 53 69 86 106 112 137 159 172 179 195 220 239 249 
0 26 38 53 69 86 111 112 137 159 172 179 195 220 234 249 
0 28 38 53 69 86 108 112 137 154 175 179 195 223 234 249 
0 31 38 53 69 86 106 112 137 154 172 179 195 220 239 249 
0 31 38 53 69 86 111 112 137 154 172 179 195 220 234 249 
0 28 38 53 69 86 108 112 137 159 170 179 195 218 239 249 
0 31 38 53 69 86 111 112 137 156 170 179 195 218 236 249 
0 28 38 53 69 86 105 112 138 153 175 179 195 223 236 250 
0 28 38 53 69 86 105 112 143 153 170 179 195 218 236 255 
0 26 38 53 69 86 106 112 140 153 175 179 195 223 233 252 
0 26 38 53 69 86 106 112 143 153 172 179 195 220 233 255 
0 28 38 53 69 86 108 112 138 153 175 179 195 223 233 250 
0 31 38 53 69 86 111 112 138 153 172 179 195 220 233 250 
0 28 38 53 69 86 108 112 143 153 170 179 195 218 233 255 
0 31 38 53 69 86 111 112 140 153 170 179 195 218 233 252 
0 26 38 53 69 86 106 112 140 159 169 179 195 217 239 252 
0 26 38 53 69 86 111 112 140 159 169 179 195 217 234 252 
0 26 38 53 69 86 106 112 143 156 169 179 195 217 236 255 
0 28 38 53 69 86 108 112 138 159 169 179 195 217 239 250 
0 31 38 53 69 86 111 112 138 156 169 179 195 217 236 250 
0 28 38 53 69 86 108 112 143 154 169 179 195 217 234 255 
0 31 38 53 69 86 106 112 140 154 169 179 195 217 239 252 
0 31 38 53 69 86 111 112 140 154 169 179 195 217 234 252 
0 25 42 53 69 90 105 112 134 156 175 179 195 223 236 246 
0 25 42 53 69 95 105 112 134 156 175 179 195 218 236 246 
0 25 42 53 69 90 105 112 134 159 172 179 195 220 239 246 
0 25 44 53 69 92 105 112 134 154 175 179 195 223 234 246 
0 25 47 53 69 95 105 112 134 154 172 179 195 220 234 246 
0 25 44 53 69 92 105 112 134 159 170 179 195 218 239 246 
0 25 47 53 69 90 105 112 134 156 170 179 195 223 236 246 
0 25 47 53 69 95 105 112 134 156 170 179 195 218 236 246 
0 25 42 53 69 90 108 112 134 156 175 179 195 223 233 246 
0 25 42 53 69 95 108 112 134 156 175 179 195 218 233 246 
0 25 47 53 69 90 108 112 134 156 170 179 195 223 233 246 
0 25 47 53 69 95 108 112 134 156 170 179 195 218 233 246 
0 26 41 53 69 89 106 112 134 156 175 179 195 223 236 246 
0 26 41 53 69 89 106 112 134 159 172 179 195 220 239 246 
0 26 41 53 69 89 111 112 134 159 172 179 195 220 234 246 
0 28 41 53 69 89 108 112 134 154 175 179 195 223 234 246 
0 31 41 53 69 89 106 112 134 154 172 179 195 220 239 246 
0 31 41 53 69 89 111 112 134 154 172 179 195 220 234 246 
0 28 41 53 69 89 108 112 134 159 170 179 195 218 239 246 
0 31 41 53 69 89 111 112 134 156 170 179 195 218 236 246 
0 26 41 53 69 92 106 112 134 159 172 179 195 217 239 246 
0 26 41 53 69 92 111 112 134 159 172 179 195 217 234 246 
0 31 41 53 69 92 106 112 134 154 172 179 195 217 239 246 
0 31 41 53 69 92 111 112 134 154 172 179 195 217 234 246 
0 28 42 53 69 90 105 112 134 153 175 179 195 223 236 246 
0 28 42 53 69 95 105 112 134 153 175 179 195 218 236 246 
0 28 47 53 69 90 105 112 134 153 170 179 195 223 236 246 
0 28 47 53 69 95 105 112 134 153 170 179 195 218 236 246 
0 26 44 53 69 92 106 112 134 153 175 179 195 223 233 246 
0 26 47 53 69 95 106 112 134 153 172 179 195 220 233 246 
0 28 42 53 69 90 108 112 134 153 175 179 195 223 233 246 
0 28 42 53 69 95 108 112 134 153 175 179 195 218 233 246 
0 31 42 53 69 90 111 112 134 153 172 179 195 220 233 246 
0 28 47 53 69 90 108 112 134 153 170 179 195 223 233 246 
0 28 47 53 69 95 108 112 134 153 170 179 195 218 233 246 
0 31 44 53 69 92 111 112 134 153 170 179 195 218 233 246 
0 26 44 53 69 89 106 112 134 159 169 179 195 220 239 246 
0 26 44 53 69 89 111 112 134 159 169 179 195 220 234 246 
0 31 44 53 69 89 106 112 134 154 169 179 195 220 239 246 
0 31 44 53 69 89 111 112 134 154 169 179 195 220 234 246 
0 26 44 53 69 92 106 112 134 159 169 179 195 217 239 246 
0 26 44 53 69 92 111 112 134 159 169 179 195 217 234 246 
0 26 47 53 69 95 106 112 134 156 169 179 195 217 236 246 
0 28 42 53 69 90 108 112 134 159 169 179 195 217 239 246 
0 31 42 53 69 90 111 112 134 156 169 179 195 217 236 246 
0 28 47 53 69 95 108 112 134 154 169 179 195 217 234 246 
0 31 44 53 69 92 106 112 134 154 169 179 195 217 239 246 
0 31 44 53 69 92 111 112 134 154 169 179 195 217 234 246 
0 25 42 53 69 90 105 112 140 150 175 179 195 223 230 252 
0 25 42 53 69 95 105 112 140 150 175 179 195 218 230 252 
0 25 42 53 69 90 105 112 143 150 172 179 195 220 230 255 
0 25 44 53 69 92 105 112 138 150 175 179 195 223 230 250 
0 25 47 53 69 95 105 112 138 150 172 179 195 220 230 250 
0 25 44 53 69 92 105 112 143 150 170 179 195 218 230 255 
0 25 47 53 69 90 105 112 140 150 170 179 195 223 230 252 
0 25 47 53 69 95 105 112 140 150 170 179 195 218 230 252 
0 26 41 53 69 89 106 112 140 150 175 179 195 223 230 252 
0 26 41 53 69 89 106 112 143 150 172 179 195 220 230 255 
0 28 41 53 69 89 108 112 138 150 175 179 195 223 230 250 
0 31 41 53 69 89 111 112 138 150 172 179 195 220 230 250 
0 28 41 53 69 89 108 112 143 150 170 179 195 218 230 255 
0 31 41 53 69 89 111 112 140 150 170 179 195 218 230 252 
0 26 41 53 69 92 106 112 143 150 172 179 195 217 230 255 
0 31 41 53 69 92 111 112 138 150 172 179 195 217 230 250 
0 26 44 53 69 92 106 112 137 150 175 179 195 223 230 249 
0 26 47 53 69 95 106 112 137 150 172 179 195 220 230 249 
0 28 42 53 69 90 108 112 137 150 175 179 195 223 230 249 
0 28 42 53 69 95 108 112 137 150 175 179 195 218 230 249 
0 31 42 53 69 90 111 112 137 150 172 179 195 220 230 249 
0 28 47 53 69 90 108 112 137 150 170 179 195 223 230 249 
0 28 47 53 69 95 108 112 137 150 170 179 195 218 230 249 
0 31 44 53 69 92 111 112 137 150 170 179 195 218 230 249 
0 26 44 53 69 89 106 112 143 150 169 179 195 220 230 255 
0 31 44 53 69 89 111 112 138 150 169 179 195 220 230 250 
0 26 44 53 69 92 106 112 143 150 169 179 195 217 230 255 
0 26 47 53 69 95 106 112 140 150 169 179 195 217 230 252 
0 28 42 53 69 90 108 112 143 150 169 179 195 217 230 255 
0 31 42 53 69 90 111 112 140 150 169 179 195 217 230 252 
0 28 47 53 69 95 108 112 138 150 169 179 195 217 230 250 
0 31 44 53 69 92 111 112 138 150 169 179 195 217 230 250 
0 25 42 53 69 90 105 112 140 159 166 179 195 214 239 252 
0 25 42 53 69 90 105 112 143 156 166 179 195 214 236 255 
0 25 44 53 69 92 105 112 138 159 166 179 195 214 239 250 
0 25 47 53 69 95 105 112 138 156 166 179 195 214 236 250 
0 25 44 53 69 92 105 112 143 154 166 179 195 214 234 255 
0 25 47 53 69 95 105 112 140 154 166 179 195 214 234 252 
0 25 42 53 69 90 108 112 143 156 166 179 195 214 233 255 
0 25 47 53 69 95 108 112 138 156 166 179 195 214 233 250 
0 26 41 53 69 89 106 112 140 159 166 179 195 214 239 252 
0 26 41 53 69 89 111 112 140 159 166 179 195 214 234 252 
0 26 41 53 69 89 106 112 143 156 166 179 195 214 236 255 
0 28 41 53 69 89 108 112 138 159 166 179 195 214 239 250 
0 31 41 53 69 89 111 112 138 156 166 179 195 214 236 250 
0 28 41 53 69 89 108 112 143 154 166 179 195 214 234 255 
0 31 41 53 69 89 106 112 140 154 166 179 195 214 239 252 
0 31 41 53 69 89 111 112 140 154 166 179 195 214 234 252 
0 26 44 53 69 92 106 112 137 159 166 179 195 214 239 249 
0 26 44 53 69 92 111 112 137 159 166 179 195 214 234 249 
0 26 47 53 69 95 106 112 137 156 166 179 195 214 236 249 
0 28 42 53 69 90 108 112 137 159 166 179 195 214 239 249 
0 31 42 53 69 90 111 112 137 156 166 179 195 214 236 249 
0 28 47 53 69 95 108 112 137 154 166 179 195 214 234 249 
0 31 44 53 69 92 106 112 137 154 166 179 195 214 239 249 
0 31 44 53 69 92 111 112 137 154 166 179 195 214 234 249 
0 28 42 53 69 90 105 112 143 153 166 179 195 214 236 255 
0 28 47 53 69 95 105 112 138 153 166 179 195 214 236 250 
0 26 44 53 69 92 106 112 143 153 166 179 195 214 233 255 
0 26 47 53 69 95 106 112 140 153 166 179 195 214 233 252 
0 28 42 53 69 90 108 112 143 153 166 179 195 214 233 255 
0 31 42 53 69 90 111 112 140 153 166 179 195 214 233 252 
0 28 47 53 69 95 108 112 138 153 166 179 195 214 233 250 
0 31 44 53 69 92 111 112 138 153 166 179 195 214 233 250 
0 11 49 58 82 89 99 104 133 142 180 191 215 220 230 237 
0 11 49 58 82 92 99 104 133 142 180 191 215 217 230 237 
0 11 49 58 82 89 102 104 133 142 180 191 215 220 227 237 
0 11 49 58 82 92 102 104 133 142 180 191 215 217 227 237 
0 11 49 58 82 89 99 109 133 142 180 191 215 220 230 232 
0 11 49 58 82 92 99 109 133 142 180 191 215 217 230 232 
0 11 49 58 82 89 102 109 133 142 180 191 215 220 227 232 
0 11 49 58 82 92 102 109 133 142 180 191 215 217 227 232 
0 11 49 58 83 88 98 105 133 142 180 191 214 221 231 236 
0 11 49 58 83 88 103 105 133 142 180 191 214 221 226 236 
0 11 49 58 83 93 98 105 133 142 180 191 214 216 231 236 
0 11 49 58 83 93 103 105 133 142 180 191 214 216 226 236 
0 11 49 58 86 88 98 105 133 142 180 191 211 221 231 236 
0 11 49 58 86 88 103 105 133 142 180 191 211 221 226 236 
0 11 49 58 86 93 98 105 133 142 180 191 211 216 231 236 
0 11 49 58 86 93 103 105 133 142 180 191 211 216 226 236 
0 11 49 58 83 88 98 108 133 142 180 191 214 221 231 233 
0 11 49 58 83 88 103 108 133 142 180 191 214 221 226 233 
0 11 49 58 83 93 98 108 133 142 180 191 214 216 231 233 
0 11 49 58 83 93 103 108 133 142 180 191 214 216 226 233 
0 11 49 58 86 88 98 108 133 142 180 191 211 221 231 233 
0 11 49 58 86 88 103 108 133 142 180 191 211 221 226 233 
0 11 49 58 86 93 98 108 133 142 180 191 211 216 231 233 
0 11 49 58 86 93 103 108 133 142 180 191 211 216 226 233 
0 11 49 58 87 89 99 104 133 142 180 191 210 220 230 237 
0 11 49 58 87 92 99 104 133 142 180 191 210 217 230 237 
0 11 49 58 87 89 102 104 133 142 180 191 210 220 227 237 
0 11 49 58 87 92 102 104 133 142 180 191 210 217 227 237 
0 11 49 58 87 89 99 109 133 142 180 191 210 220 230 232 
0 11 49 58 87 92 99 109 133 142 180 191 210 217 230 232 
0 11 49 58 87 89 102 109 133 142 180 191 210 220 227 232 
0 11 49 58 87 92 102 109 133 142 180 191 210 217 227 232 
0 11 49 63 82 89 99 104 133 142 180 186 215 220 230 237 
0 11 49 63 82 92 99 104 133 142 180 186 215 217 230 237 
0 11 49 63 82 89 102 104 133 142 180 186 215 220 227 237 
0 11 49 63 82 92 102 104 133 142 180 186 215 217 227 237 
0 11 49 63 82 89 99 109 133 142 180 186 215 220 230 232 
0 11 49 63 82 92 99 109 133 142 180 186 215 217 230 232 
0 11 49 63 82 89 102 109 133 142 180 186 215 220 227 232 
0 11 49 63 82 92 102 109 133 142 180 186 215 217 227 232 
0 11 49 63 83 88 98 105 133 142 180 186 214 221 231 236 
0 11 49 63 83 88 103 105 133 142 180 186 214 221 226 236 
0 11 49 63 83 93 98 105 133 142 180 186 214 216 231 236 
0 11 49 63 83 93 103 105 133 142 180 186 214 216 226 236 
0 11 49 63 86 88 98 105 133 142 180 186 211 221 231 236 
0 11 49 63 86 88 103 105 133 142 180 186 211 221 226 236 
0 11 49 63 86 93 98 105 133 142 180 186 211 216 231 236 
0 11 49 63 86 93 103 105 133 142 180 186 211 216 226 236 
0 11 49 63 83 88 98 108 133 142 180 186 214 221 231 233 
0 11 49 63 83 88 103 108 133 142 180 186 214 221 226 233 
0 11 49 63 83 93 98 108 133 142 180 186 214 216 231 233 
0 11 49 63 83 93 103 108 133 142 180 186 214 216 226 233 
0 11 49 63 86 88 98 108 133 142 180 186 211 221 231 233 
0 11 49 63 86 88 103 108 133 142 180 186 211 221 226 233 
0 11 49 63 86 93 98 108 133 142 180 186 211 216 231 233 
0 11 49 63 86 93 103 108 133 142 180 186 211 216 226 233 
0 11 49 63 87 89 99 104 133 142 180 186 210 220 230 237 
0 11 49 63 87 92 99 104 133 142 180 186 210 217 230 237 
0 11 49 63 87 89 102 104 133 142 180 186 210 220 227 237 
0 11 49 63 87 92 102 104 133 142 180 186 210 217 227 237 
0 11 49 63 87 89 99 109 133 142 180 186 210 220 230 232 
0 11 49 63 87 92 99 109 133 142 180 186 210 217 230 232 
0 11 49 63 87 89 102 109 133 142 180 186 210 220 227 232 
0 11 49 63 87 92 102 109 133 142 180 186 210 217 227 232 
0 11 50 57 81 90 99 104 133 142 183 188 212 223 230 237 
0 11 50 60 81 90 99 104 133 142 183 185 212 223 230 237 
0 11 50 57 81 90 102 104 133 142 183 188 212 223 227 237 
0 11 50 60 81 90 102 104 133 142 183 185 212 223 227 237 
0 11 50 57 81 90 99 109 133 142 183 188 212 223 230 232 
0 11 50 60 81 90 99 109 133 142 183 185 212 223 230 232 
0 11 50 57 81 90 102 109 133 142 183 188 212 223 227 232 
0 11 50 60 81 90 102 109 133 142 183 185 212 223 227 232 
0 11 51 56 81 90 98 105 133 142 182 189 212 223 231 236 
0 11 51 56 81 90 103 105 133 142 182 189 212 223 226 236 
0 11 51 61 81 90 98 105 133 142 182 184 212 223 231 236 
0 11 51 61 81 90 103 105 133 142 182 184 212 223 226 236 
0 11 54 56 81 90 98 105 133 142 179 189 212 223 231 236 
0 11 54 56 81 90 103 105 133 142 179 189 212 223 226 236 
0 11 54 61 81 90 98 105 133 142 179 184 212 223 231 236 
0 11 54 61 81 90 103 105 133 142 179 184 212 223 226 236 
0 11 51 56 81 90 98 108 133 142 182 189 212 223 231 233 
0 11 51 56 81 90 103 108 133 142 182 189 212 223 226 233 
0 11 51 61 81 90 98 108 133 142 182 184 212 223 231 233 
0 11 51 61 81 90 103 108 133 142 182 184 212 223 226 233 
0 11 54 56 81 90 98 108 133 142 179 189 212 223 231 233 
0 11 54 56 81 90 103 108 133 142 179 189 212 223 226 233 
0 11 54 61 81 90 98 108 133 142 179 184 212 223 231 233 
0 11 54 61 81 90 103 108 133 142 179 184 212 223 226 233 
0 11 55 57 81 90 99 104 133 142 178 188 212 223 230 237 
0 11 55 60 81 90 99 104 133 142 178 185 212 223 230 237 
0 11 55 57 81 90 102 104 133 142 178 188 212 223 227 237 
0 11 55 60 81 90 102 104 133 142 178 185 212 223 227 237 
0 11 55 57 81 90 99 109 133 142 178 188 212 223 230 232 
0 11 55 60 81 90 99 109 133 142 178 185 212 223 230 232 
0 11 55 57 81 90 102 109 133 142 178 188 212 223 227 232 
0 11 55 60 81 90 102 109 133 142 178 185 212 223 227 232 
0 11 50 57 81 95 99 104 133 142 183 188 212 218 230 237 
0 11 50 60 81 95 99 104 133 142 183 185 212 218 230 237 
0 11 50 57 81 95 102 104 133 142 183 188 212 218 227 237 
0 11 50 60 81 95 102 104 133 142 183 185 212 218 227 237 
0 11 50 57 81 95 99 109 133 142 183 188 212 218 230 232 
0 11 50 60 81 95 99 109 133 142 183 185 212 218 230 232 
0 11 50 57 81 95 102 109 133 142 183 188 212 218 227 232 
0 11 50 60 81 95 102 109 133 142 183 185 212 218 227 232 
0 11 51 56 81 95 98 105 133 142 182 189 212 218 231 236 
0 11 51 56 81 95 103 105 133 142 182 189 212 218 226 236 
0 11 51 61 81 95 98 105 133 142 182 184 212 218 231 236 
0 11 51 61 81 95 103 105 133 142 182 184 212 218 226 236 
0 11 54 56 81 95 98 105 133 142 179 189 212 218 231 236 
0 11 54 56 81 95 103 105 133 142 179 189 212 218 226 236 
0 11 54 61 81 95 98 105 133 142 179 184 212 218 231 236 
0 11 54 61 81 95 103 105 133 142 179 184 212 218 226 236 
0 11 51 56 81 95 98 108 133 142 182 189 212 218 231 233 
0 11 51 56 81 95 103 108 133 142 182 189 212 218 226 233 
0 11 51 61 81 95 98 108 133 142 182 184 212 218 231 233 
0 11 51 61 81 95 103 108 133 142 182 184 212 218 226 233 
0 11 54 56 81 95 98 108 133 142 179 189 212 218 231 233 
0 11 54 56 81 95 103 108 133 142 179 189 212 218 226 233 
0 11 54 61 81 95 98 108 133 142 179 184 212 218 231 233 
0 11 54 61 81 95 103 108 133 142 179 184 212 218 226 233 
0 11 55 57 81 95 99 104 133 142 178 188 212 218 230 237 
0 11 55 60 81 95 99 104 133 142 178 185 212 218 230 237 
0 11 55 57 81 95 102 104 133 142 178 188 212 218 227 237 
0 11 55 60 81 95 102 104 133 142 178 185 212 218 227 237 
0 11 55 57 81 95 99 109 133 142 178 188 212 218 230 232 
0 11 55 60 81 95 99 109 133 142 178 185 212 218 230 232 
0 11 55 57 81 95 102 109 133 142 178 188 212 218 227 232 
0 11 55 60 81 95 102 109 133 142 178 185 212 218 227 232 
0 11 50 57 83 88 97 106 133 142 183 188 214 221 228 239 
0 11 50 60 83 88 97 106 133 142 183 185 214 221 228 239 
0 11 50 57 83 93 97 106 133 142 183 188 214 216 228 239 
0 11 50 60 83 93 97 106 133 142 183 185 214 216 228 239 
0 11 50 57 86 88 97 106 133 142 183 188 211 221 228 239 
0 11 50 60 86 88 97 106 133 142 183 185 211 221 228 239 
0 11 50 57 86 93 97 106 133 142 183 188 211 216 228 239 
0 11 50 60 86 93 97 106 133 142 183 185 211 216 228 239 
0 11 51 56 82 89 97 106 133 142 182 189 215 220 228 239 
0 11 51 56 82 92 97 106 133 142 182 189 215 217 228 239 
0 11 51 61 82 89 97 106 133 142 182 184 215 220 228 239 
0 11 51 61 82 92 97 106 133 142 182 184 215 217 228 239 
0 11 54 56 82 89 97 106 133 142 179 189 215 220 228 239 
0 11 54 56 82 92 97 106 133 142 179 189 215 217 228 239 
0 11 54 61 82 89 97 106 133 142 179 184 215 220 228 239 
0 11 54 61 82 92 97 106 133 142 179 184 215 217 228 239 
0 11 55 57 83 88 97 106 133 142 178 188 214 221 228 239 
0 11 55 60 83 88 97 106 133 142 178 185 214 221 228 239 
0 11 55 57 83 93 97 106 133 142 178 188 214 216 228 239 
0 11 55 60 83 93 97 106 133 142 178 185 214 216 228 239 
0 11 55 57 86 88 97 106 133 142 178 188 211 221 228 239 
0 11 55 60 86 88 97 106 133 142 178 185 211 221 228 239 
0 11 55 57 86 93 97 106 133 142 178 188 211 216 228 239 
0 11 55 60 86 93 97 106 133 142 178 185 211 216 228 239 
0 11 51 56 87 89 97 106 133 142 182 189 210 220 228 239 
0 11 51 56 87 92 97 106 133 142 182 189 210 217 228 239 
0 11 51 61 87 89 97 106 133 142 182 184 210 220 228 239 
0 11 51 61 87 92 97 106 133 142 182 184 210 217 228 239 
0 11 54 56 87 89 97 106 133 142 179 189 210 220 228 239 
0 11 54 56 87 92 97 106 133 142 179 189 210 217 228 239 
0 11 54 61 87 89 97 106 133 142 179 184 210 220 228 239 
0 11 54 61 87 92 97 106 133 142 179 184 210 217 228 239 
0 11 50 57 83 88 100 106 133 142 183 188 214 221 225 239 
0 11 50 60 83 88 100 106 133 142 183 185 214 221 225 239 
0 11 50 57 83 93 100 106 133 142 183 188 214 216 225 239 
0 11 50 60 83 93 100 106 133 142 183 185 214 216 225 239 
0 11 50 57 86 88 100 106 133 142 183 188 211 221 225 239 
0 11 50 60 86 88 100 106 133 142 183 185 211 221 225 239 
0 11 50 57 86 93 100 106 133 142 183 188 211 216 225 239 
0 11 50 60 86 93 100 106 133 142 183 185 211 216 225 239 
0 11 51 56 82 89 100 106 133 142 182 189 215 220 225 239 
0 11 51 56 82 92 100 106 133 142 182 189 215 217 225 239 
0 11 51 61 82 89 100 106 133 142 182 184 215 220 225 239 
0 11 51 61 82 92 100 106 133 142 182 184 215 217 225 239 
0 11 54 56 82 89 100 106 133 142 179 189 215 220 225 239 
0 11 54 56 82 92 100 106 133 142 179 189 215 217 225 239 
0 11 54 61 82 89 100 106 133 142 179 184 215 220 225 239 
0 11 54 61 82 92 100 106 133 142 179 184 215 217 225 239 
0 11 55 57 83 88 100 106 133 142 178 188 214 221 225 239 
0 11 55 60 83 88 100 106 133 142 178 185 214 221 225 239 
0 11 55 57 83 93 100 106 133 142 178 188 214 216 225 239 
0 11 55 60 83 93 100 106 133 142 178 185 214 216 225 239 
0 11 55 57 86 88 100 106 133 142 178 188 211 221 225 239 
0 11 55 60 86 88 100 106 133 142 178 185 211 221 225 239 
0 11 55 57 86 93 100 106 133 142 178 188 211 216 225 239 
0 11 55 60 86 93 100 106 133 142 178 185 211 216 225 239 
0 11 51 56 87 89 100 106 133 142 182 189 210 220 225 239 
0 11 51 56 87 92 100 106 133 142 182 189 210 217 225 239 
0 11 51 61 87 89 100 106 133 142 182 184 210 220 225 239 
0 11 51 61 87 92 100 106 133 142 182 184 210 217 225 239 
0 11 54 56 87 89 100 106 133 142 179 189 210 220 225 239 
0 11 54 56 87 92 100 106 133 142 179 189 210 217 225 239 
0 11 54 61 87 89 100 106 133 142 179 184 210 220 225 239 
0 11 54 61 87 92 100 106 133 142 179 184 210 217 225 239 
0 11 50 57 83 88 97 111 133 142 183 188 214 221 228 234 
0 11 50 60 83 88 97 111 133 142 183 185 214 221 228 234 
0 11 50 57 83 93 97 111 133 142 183 188 214 216 228 234 
0 11 50 60 83 93 97 111 133 142 183 185 214 216 228 234 
0 11 50 57 86 88 97 111 133 142 183 188 211 221 228 234 
0 11 50 60 86 88 97 111 133 142 183 185 211 221 228 234 
0 11 50 57 86 93 97 111 133 142 183 188 211 216 228 234 
0 11 50 60 86 93 97 111 133 142 183 185 211 216 228 234 
0 11 51 56 82 89 97 111 133 142 182 189 215 220 228 234 
0 11 51 56 82 92 97 111 133 142 182 189 215 217 228 234 
0 11 51 61 82 89 97 111 133 142 182 184 215 220 228 234 
0 11 51 61 82 92 97 111 133 142 182 184 215 217 228 234 
0 11 54 56 82 89 97 111 133 142 179 189 215 220 228 234 
0 11 54 56 82 92 97 111 133 142 179 189 215 217 228 234 
0 11 54 61 82 89 97 111 133 142 179 184 215 220 228 234 
0 11 54 61 82 92 97 111 133 142 179 184 215 217 228 234 
0 11 55 57 83 88 97 111 133 142 178 188 214 221 228 234 
0 11 55 60 83 88 97 111 133 142 178 185 214 221 228 234 
0 11 55 57 83 93 97 111 133 142 178 188 214 216 228 234 
0 11 55 60 83 93 97 111 133 142 178 185 214 216 228 234 
0 11 55 57 86 88 97 111 133 142 178 188 211 221 228 234 
0 11 55 60 86 88 97 111 133 142 178 185 211 221 228 234 
0 11 55 57 86 93 97 111 133 142 178 188 211 216 228 234 
0 11 55 60 86 93 97 111 133 142 178 185 211 216 228 234 
0 11 51 56 87 89 97 111 133 142 182 189 210 220 228 234 
0 11 51 56 87 92 97 111 133 142 182 189 210 217 228 234 
0 11 51 61 87 89 97 111 133 142 182 184 210 220 228 234 
0 11 51 61 87 92 97 111 133 142 182 184 210 217 228 234 
0 11 54 56 87 89 97 111 133 142 179 189 210 220 228 234 
0 11 54 56 87 92 97 111 133 142 179 189 210 217 228 234 
0 11 54 61 87 89 97 111 133 142 179 184 210 220 228 234 
0 11 54 61 87 92 97 111 133 142 179 184 210 217 228 234 
0 11 50 57 83 88 100 111 133 142 183 188 214 221 225 234 
0 11 50 60 83 88 100 111 133 142 183 185 214 221 225 234 
0 11 50 57 83 93 100 111 133 142 183 188 214 216 225 234 
0 11 50 60 83 93 100 111 133 142 183 185 214 216 225 234 
0 11 50 57 86 88 100 111 133 142 183 188 211 221 225 234 
0 11 50 60 86 88 100 111 133 142 183 185 211 221 225 234 
0 11 50 57 86 93 100 111 133 142 183 188 211 216 225 234 
0 11 50 60 86 93 100 111 133 142 183 185 211 216 225 234 
0 11 51 56 82 89 100 111 133 142 182 189 215 220 225 234 
0 11 51 56 82 92 100 111 133 142 182 189 215 217 225 234 
0 11 51 61 82 89 100 111 133 142 182 184 215 220 225 234 
0 11 51 61 82 92 100 111 133 142 182 184 215 217 225 234 
0 11 54 56 82 89 100 111 133 142 179 189 215 220 225 234 
0 11 54 56 82 92 100 111 133 142 179 189 215 217 225 234 
0 11 54 61 82 89 100 111 133 142 179 184 215 220 225 234 
0 11 54 61 82 92 100 111 133 142 179 184 215 217 225 234 
0 11 55 57 83 88 100 111 133 142 178 188 214 221 225 234 
0 11 55 60 83 88 100 111 133 142 178 185 214 221 225 234 
0 11 55 57 83 93 100 111 133 142 178 188 214 216 225 234 
0 11 55 60 83 93 100 111 133 142 178 185 214 216 225 234 
0 11 55 57 86 88 100 111 133 142 178 188 211 221 225 234 
0 11 55 60 86 88 100 111 133 142 178 185 211 221 225 234 
0 11 55 57 86 93 100 111 133 142 178 188 211 216 225 234 
0 11 55 60 86 93 100 111 133 142 178 185 211 216 225 234 
0 11 51 56 87 89 100 111 133 142 182 189 210 220 225 234 
0 11 51 56 87 92 100 111 133 142 182 189 210 217 225 234 
0 11 51 61 87 89 100 111 133 142 182 184 210 220 225 234 
0 11 51 61 87 92 100 111 133 142 182 184 210 217 225 234 
0 11 54 56 87 89 100 111 133 142 179 189 210 220 225 234 
0 11 54 56 87 92 100 111 133 142 179 189 210 217 225 234 
0 11 54 61 87 89 100 111 133 142 179 184 210 220 225 234 
0 11 54 61 87 92 100 111 133 142 179 184 210 217 225 234 
0 11 52 58 82 89 99 104 133 142 177 191 215 220 230 237 
0 11 52 58 82 92 99 104 133 142 177 191 215 217 230 237 
0 11 52 58 82 89 102 104 133 142 177 191 215 220 227 237 
0 11 52 58 82 92 102 104 133 142 177 191 215 217 227 237 
0 11 52 58 82 89 99 109 133 142 177 191 215 220 230 232 
0 11 52 58 82 92 99 109 133 142 177 191 215 217 230 232 
0 11 52 58 82 89 102 109 133 142 177 191 215 220 227 232 
0 11 52 58 82 92 102 109 133 142 177 191 215 217 227 232 
0 11 52 58 83 88 98 105 133 142 177 191 214 221 231 236 
0 11 52 58 83 88 103 105 133 142 177 191 214 221 226 236 
0 11 52 58 83 93 98 105 133 142 177 191 214 216 231 236 
0 11 52 58 83 93 103 105 133 142 177 191 214 216 226 236 
0 11 52 58 86 88 98 105 133 142 177 191 211 221 231 236 
0 11 52 58 86 88 103 105 133 142 177 191 211 221 226 236 
0 11 52 58 86 93 98 105 133 142 177 191 211 216 231 236 
0 11 52 58 86 93 103 105 133 142 177 191 211 216 226 236 
0 11 52 58 83 88 98 108 133 142 177 191 214 221 231 233 
0 11 52 58 83 88 103 108 133 142 177 191 214 221 226 233 
0 11 52 58 83 93 98 108 133 142 177 191 214 216 231 233 
0 11 52 58 83 93 103 108 133 142 177 191 214 216 226 233 
0 11 52 58 86 88 98 108 133 142 177 191 211 221 231 233 
0 11 52 58 86 88 103 108 133 142 177 191 211 221 226 233 
0 11 52 58 86 93 98 108 133 142 177 191 211 216 231 233 
0 11 52 58 86 93 103 108 133 142 177 191 211 216 226 233 
0 11 52 58 87 89 99 104 133 142 177 191 210 220 230 237 
0 11 52 58 87 92 99 104 133 142 177 191 210 217 230 237 
0 11 52 58 87 89 102 104 133 142 177 191 210 220 227 237 
0 11 52 58 87 92 102 104 133 142 177 191 210 217 227 237 
0 11 52 58 87 89 99 109 133 142 177 191 210 220 230 232 
0 11 52 58 87 92 99 109 133 142 177 191 210 217 230 232 
0 11 52 58 87 89 102 109 133 142 177 191 210 220 227 232 
0 11 52 58 87 92 102 109 133 142 177 191 210 217 227 232 
0 11 52 63 82 89 99 104 133 142 177 186 215 220 230 237 
0 11 52 63 82 92 99 104 133 142 177 186 215 217 230 237 
0 11 52 63 82 89 102 104 133 142 177 186 215 220 227 237 
0 11 52 63 82 92 102 104 133 142 177 186 215 217 227 237 
0 11 52 63 82 89 99 109 133 142 177 186 215 220 230 232 
0 11 52 63 82 92 99 109 133 142 177 186 215 217 230 232 
0 11 52 63 82 89 102 109 133 142 177 186 215 220 227 232 
0 11 52 63 82 92 102 109 133 142 177 186 215 217 227 232 
0 11 52 63 83 88 98 105 133 142 177 186 214 221 231 236 
0 11 52 63 83 88 103 105 133 142 177 186 214 221 226 236 
0 11 52 63 83 93 98 105 133 142 177 186 214 216 231 236 
0 11 52 63 83 93 103 105 133 142 177 186 214 216 226 236 
0 11 52 63 86 88 98 105 133 142 177 186 211 221 231 236 
0 11 52 63 86 88 103 105 133 142 177 186 211 221 226 236 
0 11 52 63 86 93 98 105 133 142 177 186 211 216 231 236 
0 11 52 63 86 93 103 105 133 142 177 186 211 216 226 236 
0 11 52 63 83 88 98 108 133 142 177 186 214 221 231 233 
0 11 52 63 83 88 103 108 133 142 177 186 214 221 226 233 
0 11 52 63 83 93 98 108 133 142 177 186 214 216 231 233 
0 11 52 63 83 93 103 108 133 142 177 186 214 216 226 233 
0 11 52 63 86 88 98 108 133 142 177 186 211 221 231 233 
0 11 52 63 86 88 103 108 133 142 177 186 211 221 226 233 
0 11 52 63 86 93 98 108 133 142 177 186 211 216 231 233 
0 11 52 63 86 93 103 108 133 142 177 186 211 216 226 233 
0 11 52 63 87 89 99 104 133 142 177 186 210 220 230 237 
0 11 52 63 87 92 99 104 133 142 177 186 210 217 230 237 
0 11 52 63 87 89 102 104 133 142 177 186 210 220 227 237 
0 11 52 63 87 92 102 104 133 142 177 186 210 217 227 237 
0 11 52 63 87 89 99 109 133 142 177 186 210 220 230 232 
0 11 52 63 87 92 99 109 133 142 177 186 210 217 230 232 
0 11 52 63 87 89 102 109 133 142 177 186 210 220 227 232 
0 11 52 63 87 92 102 109 133 142 177 186 210 217 227 232 
0 11 50 57 84 90 99 104 133 142 183 188 209 223 230 237 
0 11 50 60 84 90 99 104 133 142 183 185 209 223 230 237 
0 11 50 57 84 90 102 104 133 142 183 188 209 223 227 237 
0 11 50 60 84 90 102 104 133 142 183 185 209 223 227 237 
0 11 50 57 84 90 99 109 133 142 183 188 209 223 230 232 
0 11 50 60 84 90 99 109 133 142 183 185 209 223 230 232 
0 11 50 57 84 90 102 109 133 142 183 188 209 223 227 232 
0 11 50 60 84 90 102 109 133 142 183 185 209 223 227 232 
0 11 51 56 84 90 98 105 133 142 182 189 209 223 231 236 
0 11 51 56 84 90 103 105 133 142 182 189 209 223 226 236 
0 11 51 61 84 90 98 105 133 142 182 184 209 223 231 236 
0 11 51 61 84 90 103 105 133 142 182 184 209 223 226 236 
0 11 54 56 84 90 98 105 133 142 179 189 209 223 231 236 
0 11 54 56 84 90 103 105 133 142 179 189 209 223 226 236 
0 11 54 61 84 90 98 105 133 142 179 184 209 223 231 236 
0 11 54 61 84 90 103 105 133 142 179 184 209 223 226 236 
0 11 51 56 84 90 98 108 133 142 182 189 209 223 231 233 
0 11 51 56 84 90 103 108 133 142 182 189 209 223 226 233 
0 11 51 61 84 90 98 108 133 142 182 184 209 223 231 233 
0 11 51 61 84 90 103 108 133 142 182 184 209 223 226 233 
0 11 54 56 84 90 98 108 133 142 179 189 209 223 231 233 
0 11 54 56 84 90 103 108 133 142 179 189 209 223 226 233 
0 11 54 61 84 90 98 108 133 142 179 184 209 223 231 233 
0 11 54 61 84 90 103 108 133 142 179 184 209 223 226 233 
0 11 55 57 84 90 99 104 133 142 178 188 209 223 230 237 
0 11 55 60 84 90 99 104 133 142 178 185 209 223 230 237 
0 11 55 57 84 90 102 104 133 142 178 188 209 223 227 237 
0 11 55 60 84 90 102 104 133 142 178 185 209 223 227 237 
0 11 55 57 84 90 99 109 133 142 178 188 209 223 230 232 
0 11 55 60 84 90 99 109 133 142 178 185 209 223 230 232 
0 11 55 57 84 90 102 109 133 142 178 188 209 223 227 232 
0 11 55 60 84 90 102 109 133 142 178 185 209 223 227 232 
0 11 50 57 84 95 99 104 133 142 183 188 209 218 230 237 
0 11 50 60 84 95 99 104 133 142 183 185 209 218 230 237 
0 11 50 57 84 95 102 104 133 142 183 188 209 218 227 237 
0 11 50 60 84 95 102 104 133 142 183 185 209 218 227 237 
0 11 50 57 84 95 99 109 133 142 183 188 209 218 230 232 
0 11 50 60 84 95 99 109 133 142 183 185 209 218 230 232 
0 11 50 57 84 95 102 109 133 142 183 188 209 218 227 232 
0 11 50 60 84 95 102 109 133 142 183 185 209 218 227 232 
0 11 51 56 84 95 98 105 133 142 182 189 209 218 231 236 
0 11 51 56 84 95 103 105 133 142 182 189 209 218 226 236 
0 11 51 61 84 95 98 105 133 142 182 184 209 218 231 236 
0 11 51 61 84 95 103 105 133 142 182 184 209 218 226 236 
0 11 54 56 84 95 98 105 133 142 179 189 209 218 231 236 
0 11 54 56 84 95 103 105 133 142 179 189 209 218 226 236 
0 11 54 61 84 95 98 105 133 142 179 184 209 218 231 236 
0 11 54 61 84 95 103 105 133 142 179 184 209 218 226 236 
0 11 51 56 84 95 98 108 133 142 182 189 209 218 231 233 
0 11 51 56 84 95 103 108 133 142 182 189 209 218 226 233 
0 11 51 61 84 95 98 108 133 142 182 184 209 218 231 233 
0 11 51 61 84 95 103 108 133 142 182 184 209 218 226 233 
0 11 54 56 84 95 98 108 133 142 179 189 209 218 231 233 
0 11 54 56 84 95 103 108 133 142 179 189 209 218 226 233 
0 11 54 61 84 95 98 108 133 142 179 184 209 218 231 233 
0 11 54 61 84 95 103 108 133 142 179 184 209 218 226 233 
0 11 55 57 84 95 99 104 133 142 178 188 209 218 230 237 
0 11 55 60 84 95 99 104 133 142 178 185 209 218 230 237 
0 11 55 57 84 95 102 104 133 142 178 188 209 218 227 237 
0 11 55 60 84 95 102 104 133 142 178 185 209 218 227 237 
0 11 55 57 84 95 99 109 133 142 178 188 209 218 230 232 
0 11 55 60 84 95 99 109 133 142 178 185 209 218 230 232 
0 11 55 57 84 95 102 109 133 142 178 188 209 218 227 232 
0 11 55 60 84 95 102 109 133 142 178 185 209 218 227 232 
0 14 49 58 82 89 99 104 133 139 180 191 215 220 230 237 
0 14 49 58 82 92 99 104 133 139 180 191 215 217 230 237 
0 14 49 58 82 89 102 104 133 139 180 191 215 220 227 237 
0 14 49 58 82 92 102 104 133 139 180 191 215 217 227 237 
0 14 49 58 82 89 99 109 133 139 180 191 215 220 230 232 
0 14 49 58 82 92 99 109 133 139 180 191 215 217 230 232 
0 14 49 58 82 89 102 109 133 139 180 191 215 220 227 232 
0 14 49 58 82 92 102 109 133 139 180 191 215 217 227 232 
0 14 49 58 83 88 98 105 133 139 180 191 214 221 231 236 
0 14 49 58 83 88 103 105 133 139 180 191 214 221 226 236 
0 14 49 58 83 93 98 105 133 139 180 191 214 216 231 236 
0 14 49 58 83 93 103 105 133 139 180 191 214 216 226 236 
0 14 49 58 86 88 98 105 133 139 180 191 211 221 231 236 
0 14 49 58 86 88 103 105 133 139 180 191 211 221 226 236 
0 14 49 58 86 93 98 105 133 139 180 191 211 216 231 236 
0 14 49 58 86 93 103 105 133 139 180 191 211 216 226 236 
0 14 49 58 83 88 98 108 133 139 180 191 214 221 231 233 
0 14 49 58 83 88 103 108 133 139 180 191 214 221 226 233 
0 14 49 58 83 93 98 108 133 139 180 191 214 216 231 233 
0 14 49 58 83 93 103 108 133 139 180 191 214 216 226 233 
0 14 49 58 86 88 98 108 133 139 180 191 211 221 231 233 
0 14 49 58 86 88 103 108 133 139 180 191 211 221 226 233 
0 14 49 58 86 93 98 108 133 139 180 191 211 216 231 233 
0 14 49 58 86 93 103 108 133 139 180 191 211 216 226 233 
0 14 49 58 87 89 99 104 133 139 180 191 210 220 230 237 
0 14 49 58 87 92 99 104 133 139 180 191 210 217 230 237 
0 14 49 58 87 89 102 104 133 139 180 191 210 220 227 237 
0 14 49 58 87 92 102 104 133 139 180 191 210 217 227 237 
0 14 49 58 87 89 99 109 133 139 180 191 210 220 230 232 
0 14 49 58 87 92 99 109 133 139 180 191 210 217 230 232 
0 14 49 58 87 89 102 109 133 139 180 191 210 220 227 232 
0 14 49 58 87 92 102 109 133 139 180 191 210 217 227 232 
0 14 49 63 82 89 99 104 133 139 180 186 215 220 230 237 
0 14 49 63 82 92 99 104 133 139 180 186 215 217 230 237 
0 14 49 63 82 89 102 104 133 139 180 186 215 220 227 237 
0 14 49 63 82 92 102 104 133 139 180 186 215 217 227 237 
0 14 49 63 82 89 99 109 133 139 180 186 215 220 230 232 
0 14 49 63 82 92 99 109 133 139 180 186 215 217 230 232 
0 14 49 63 82 89 102 109 133 139 180 186 215 220 227 232 
0 14 49 63 82 92 102 109 133 139 180 186 215 217 227 232 
0 14 49 63 83 88 98 105 133 139 180 186 214 221 231 236 
0 14 49 63 83 88 103 105 133 139 180 186 214 221 226 236 
0 14 49 63 83 93 98 105 133 139 180 186 214 216 231 236 
0 14 49 63 83 93 103 105 133 139 180 186 214 216 226 236 
0 14 49 63 86 88 98 105 133 139 180 186 211 221 231 236 
0 14 49 63 86 88 103 105 133 139 180 186 211 221 226 236 
0 14 49 63 86 93 98 105 133 139 180 186 211 216 231 236 
0 14 49 63 86 93 103 105 133 139 180 186 211 216 226 236 
0 14 49 63 83 88 98 108 133 139 180 186 214 221 231 233 
0 14 49 63 83 88 103 108 133 139 180 186 214 221 226 233 
0 14 49 63 83 93 98 108 133 139 180 186 214 216 231 233 
0 14 49 63 83 93 103 108 133 139 180 186 214 216 226 233 
0 14 49 63 86 88 98 108 133 139 180 186 211 221 231 233 
0 14 49 63 86 88 103 108 133 139 180 186 211 221 226 233 
0 14 49 63 86 93 98 108 133 139 180 186 211 216 231 233 
0 14 49 63 86 93 103 108 133 139 180 186 211 216 226 233 
0 14 49 63 87 89 99 104 133 139 180 186 210 220 230 237 
0 14 49 63 87 92 99 104 133 139 180 186 210 217 230 237 
0 14 49 63 87 89 102 104 133 139 180 186 210 220 227 237 
0 14 49 63 87 92 102 104 133 139 180 186 210 217 227 237 
0 14 49 63 87 89 99 109 133 139 180 186 210 220 230 232 
0 14 49 63 87 92 99 109 133 139 180 186 210 217 230 232 
0 14 49 63 87 89 102 109 133 139 180 186 210 220 227 232 
0 14 49 63 87 92 102 109 133 139 180 186 210 217 227 232 
0 14 50 57 81 90 99 104 133 139 183 188 212 223 230 237 
0 14 50 60 81 90 99 104 133 139 183 185 212 223 230 237 
0 14 50 57 81 90 102 104 133 139 183 188 212 223 227 237 
0 14 50 60 81 90 102 104 133 139 183 185 212 223 227 237 
0 14 50 57 81 90 99 109 133 139 183 188 212 223 230 232 
0 14 50 60 81 90 99 109 133 139 183 185 212 223 230 232 
0 14 50 57 81 90 102 109 133 139 183 188 212 223 227 232 
0 14 50 60 81 90 102 109 133 139 183 185 212 223 227 232 
0 14 51 56 81 90 98 105 133 139 182 189 212 223 231 236 
0 14 51 56 81 90 103 105 133 139 182 189 212 223 226 236 
0 14 51 61 81 90 98 105 133 139 182 184 212 223 231 236 
0 14 51 61 81 90 103 105 133 139 182 184 212 223 226 236 
0 14 54 56 81 90 98 105 133 139 179 189 212 223 231 236 
0 14 54 56 81 90 103 105 133 139 179 189 212 223 226 236 
0 14 54 61 81 90 98 105 133 139 179 184 212 223 231 236 
0 14 54 61 81 90 103 105 133 139 179 184 212 223 226 236 
0 14 51 56 81 90 98 108 133 139 182 189 212 223 231 233 
0 14 51 56 81 90 103 108 133 139 182 189 212 223 226 233 
0 14 51 61 81 90 98 108 133 139 182 184 212 223 231 233 
0 14 51 61 81 90 103 108 133 139 182 184 212 223 226 233 
0 14 54 56 81 90 98 108 133 139 179 189 212 223 231 233 
0 14 54 56 81 90 103 108 133 139 179 189 212 223 226 233 
0 14 54 61 81 90 98 108 133 139 179 184 212 223 231 233 
0 14 54 61 81 90 103 108 133 139 179 184 212 223 226 233 
0 14 55 57 81 90 99 104 133 139 178 188 212 223 230 237 
0 14 55 60 81 90 99 104 133 139 178 185 212 223 230 237 
0 14 55 57 81 90 102 104 133 139 178 188 212 223 227 237 
0 14 55 60 81 90 102 104 133 139 178 185 212 223 227 237 
0 14 55 57 81 90 99 109 133 139 178 188 212 223 230 232 
0 14 55 60 81 90 99 109 133 139 178 185 212 223 230 232 
0 14 55 57 81 90 102 109 133 139 178 188 212 223 227 232 
0 14 55 60 81 90 102 109 133 139 178 185 212 223 227 232 
0 14 50 57 81 95 99 104 133 139 183 188 212 218 230 237 
0 14 50 60 81 95 99 104 133 139 183 185 212 218 230 237 
0 14 50 57 81 95 102 104 133 139 183 188 212 218 227 237 
0 14 50 60 81 95 102 104 133 139 183 185 212 218 227 237 
0 14 50 57 81 95 99 109 133 139 183 188 212 218 230 232 
0 14 50 60 81 95 99 109 133 139 183 185 212 218 230 232 
0 14 50 57 81 95 102 109 133 139 183 188 212 218 227 232 
0 14 50 60 81 95 102 109 133 139 183 185 212 218 227 232 
0 14 51 56 81 95 98 105 133 139 182 189 212 218 231 236 
0 14 51 56 81 95 103 105 133 139 182 189 212 218 226 236 
0 14 51 61 81 95 98 105 133 139 182 184 212 218 231 236 
0 14 51 61 81 95 103 105 133 139 182 184 212 218 226 236 
0 14 54 56 81 95 98 105 133 139 179 189 212 218 231 236 
0 14 54 56 81 95 103 105 133 139 179 189 212 218 226 236 
0 14 54 61 81 95 98 105 133 139 179 184 212 218 231 236 
0 14 54 61 81 95 103 105 133 139 179 184 212 218 226 236 
0 14 51 56 81 95 98 108 133 139 182 189 212 218 231 233 
0 14 51 56 81 95 103 108 133 139 182 189 212 218 226 233 
0 14 51 61 81 95 98 108 133 139 182 184 212 218 231 233 
0 14 51 61 81 95 103 108 133 139 182 184 212 218 226 233 
0 14 54 56 81 95 98 108 133 139 179 189 212 218 231 233 
0 14 54 56 81 95 103 108 133 139 179 189 212 218 226 233 
0 14 54 61 81 95 98 108 133 139 179 184 212 218 231 233 
0 14 54 61 81 95 103 108 133 139 179 184 212 218 226 233 
0 14 55 57 81 95 99 104 133 139 178 188 212 218 230 237 
0 14 55 60 81 95 99 104 133 139 178 185 212 218 230 237 
0 14 55 57 81 95 102 104 133 139 178 188 212 218 227 237 
0 14 55 60 81 95 102 104 133 139 178 185 212 218 227 237 
0 14 55 57 81 95 99 109 133 139 178 188 212 218 230 232 
0 14 55 60 81 95 99 109 133 139 178 185 212 218 230 232 
0 14 55 57 81 95 102 109 133 139 178 188 212 218 227 232 
0 14 55 60 81 95 102 109 133 139 178 185 212 218 227 232 
0 14 50 57 83 88 97 106 133 139 183 188 214 221 228 239 
0 14 50 60 83 88 97 106 133 139 183 185 214 221 228 239 
0 14 50 57 83 93 97 106 133 139 183 188 214 216 228 239 
0 14 50 60 83 93 97 106 133 139 183 185 214 216 228 239 
0 14 50 57 86 88 97 106 133 139 183 188 211 221 228 239 
0 14 50 60 86 88 97 106 133 139 183 185 211 221 228 239 
0 14 50 57 86 93 97 106 133 139 183 188 211 216 228 239 
0 14 50 60 86 93 97 106 133 139 183 185 211 216 228 239 
0 14 51 56 82 89 97 106 133 139 182 189 215 220 228 239 
0 14 51 56 82 92 97 106 133 139 182 189 215 217 228 239 
0 14 51 61 82 89 97 106 133 139 182 184 215 220 228 239 
0 14 51 61 82 92 97 106 133 139 182 184 215 217 228 239 
0 14 54 56 82 89 97 106 133 139 179 189 215 220 228 239 
0 14 54 56 82 92 97 106 133 139 179 189 215 217 228 239 
0 14 54 61 82 89 97 106 133 139 179 184 215 220 228 239 
0 14 54 61 82 92 97 106 133 139 179 184 215 217 228 239 
0 14 55 57 83 88 97 106 133 139 178 188 214 221 228 239 
0 14 55 60 83 88 97 106 133 139 178 185 214 221 228 239 
0 14 55 57 83 93 97 106 133 139 178 188 214 216 228 239 
0 14 55 60 83 93 97 106 133 139 178 185 214 216 228 239 
0 14 55 57 86 88 97 106 133 139 178 188 211 221 228 239 
0 14 55 60 86 88 97 106 133 139 178 185 211 221 228 239 
0 14 55 57 86 93 97 106 133 139 178 188 211 216 228 239 
0 14 55 60 86 93 97 106 133 139 178 185 211 216 228 239 
0 14 51 56 87 89 97 106 133 139 182 189 210 220 228 239 
0 14 51 56 87 92 97 106 133 139 182 189 210 217 228 239 
0 14 51 61 87 89 97 106 133 139 182 184 210 220 228 239 
0 14 51 61 87 92 97 106 133 139 182 184 210 217 228 239 
0 14 54 56 87 89 97 106 133 139 179 189 210 220 228 239 
0 14 54 56 87 92 97 106 133 139 179 189 210 217 228 239 
0 14 54 61 87 89 97 106 133 139 179 184 210 220 228 239 
0 14 54 61 87 92 97 106 133 139 179 184 210 217 228 239 
0 14 50 57 83 88 100 106 133 139 183 188 214 221 225 239 
0 14 50 60 83 88 100 106 133 139 183 185 214 221 225 239 
0 14 50 57 83 93 100 106 133 139 183 188 214 216 225 239 
0 14 50 60 83 93 100 106 133 139 183 185 214 216 225 239 
0 14 50 57 86 88 100 106 133 139 183 188 211 221 225 239 
0 14 50 60 86 88 100 106 133 139 183 185 211 221 225 239 
0 14 50 57 86 93 100 106 133 139 183 188 211 216 225 239 
0 14 50 60 86 93 100 106 133 139 183 185 211 216 225 239 
0 14 51 56 82 89 100 106 133 139 182 189 215 220 225 239 
0 14 51 56 82 92 100 106 133 139 182 189 215 217 225 239 
0 14 51 61 82 89 100 106 133 139 182 184 215 220 225 239 
0 14 51 61 82 92 100 106 133 139 182 184 215 217 225 239 
0 14 54 56 82 89 100 106 133 139 179 189 215 220 225 239 
0 14 54 56 82 92 100 106 133 139 179 189 215 217 225 239 
0 14 54 61 82 89 100 106 133 139 179 184 215 220 225 239 
0 14 54 61 82 92 100 106 133 139 179 184 215 217 225 239 
0 14 55 57 83 88 100 106 133 139 178 188 214 221 225 239 
0 14 55 60 83 88 100 106 133 139 178 185 214 221 225 239 
0 14 55 57 83 93 100 106 133 139 178 188 214 216 225 239 
0 14 55 60 83 93 100 106 133 139 178 185 214 216 225 239 
0 14 55 57 86 88 100 106 133 139 178 188 211 221 225 239 
0 14 55 60 86 88 100 106 133 139 178 185 211 221 225 239 
0 14 55 57 86 93 100 106 133 139 178 188 211 216 225 239 
0 14 55 60 86 93 100 106 133 139 178 185 211 216 225 239 
0 14 51 56 87 89 100 106 133 139 182 189 210 220 225 239 
0 14 51 56 87 92 100 106 133 139 182 189 210 217 225 239 
0 14 51 61 87 89 100 106 133 139 182 184 210 220 225 239 
0 14 51 61 87 92 100 106 133 139 182 184 210 217 225 239 
0 14 54 56 87 89 100 106 133 139 179 189 210 220 225 239 
0 14 54 56 87 92 100 106 133 139 179 189 210 217 225 239 
0 14 54 61 87 89 100 106 133 139 179 184 210 220 225 239 
0 14 54 61 87 92 100 106 133 139 179 184 210 217 225 239 
0 14 50 57 83 88 97 111 133 139 183 188 214 221 228 234 
0 14 50 60 83 88 97 111 133 139 183 185 214 221 228 234 
0 14 50 57 83 93 97 111 133 139 183 188 214 216 228 234 
0 14 50 60 83 93 97 111 133 139 183 185 214 216 228 234 
0 14 50 57 86 88 97 111 133 139 183 188 211 221 228 234 
0 14 50 60 86 88 97 111 133 139 183 185 211 221 228 234 
0 14 50 57 86 93 97 111 133 139 183 188 211 216 228 234 
0 14 50 60 86 93 97 111 133 139 183 185 211 216 228 234 
0 14 51 56 82 89 97 111 133 139 182 189 215 220 228 234 
0 14 51 56 82 92 97 111 133 139 182 189 215 217 228 234 
0 14 51 61 82 89 97 111 133 139 182 184 215 220 228 234 
0 14 51 61 82 92 97 111 133 139 182 184 215 217 228 234 
0 14 54 56 82 89 97 111 133 139 179 189 215 220 228 234 
0 14 54 56 82 92 97 111 133 139 179 189 215 217 228 234 
0 14 54 61 82 89 97 111 133 139 179 184 215 220 228 234 
0 14 54 61 82 92 97 111 133 139 179 184 215 217 228 234 
0 14 55 57 83 88 97 111 133 139 178 188 214 221 228 234 
0 14 55 60 83 88 97 111 133 139 178 185 214 221 228 234 
0 14 55 57 83 93 97 111 133 139 178 188 214 216 228 234 
0 14 55 60 83 93 97 111 133 139 178 185 214 216 228 234 
0 14 55 57 86 88 97 111 133 139 178 188 211 221 228 234 
0 14 55 60 86 88 97 111 133 139 178 185 211 221 228 234 
0 14 55 57 86 93 97 111 133 139 178 188 211 216 228 234 
0 14 55 60 86 93 97 111 133 139 178 185 211 216 228 234 
0 14 51 56 87 89 97 111 133 139 182 189 210 220 228 234 
0 14 51 56 87 92 97 111 133 139 182 189 210 217 228 234 
0 14 51 61 87 89 97 111 133 139 182 184 210 220 228 234 
0 14 51 61 87 92 97 111 133 139 182 184 210 217 228 234 
0 14 54 56 87 89 97 111 133 139 179 189 210 220 228 234 
0 14 54 56 87 92 97 111 133 139 179 189 210 217 228 234 
0 14 54 61 87 89 97 111 133 139 179 184 210 220 228 234 
0 14 54 61 87 92 97 111 133 139 179 184 210 217 228 234 
0 14 50 57 83 88 100 111 133 139 183 188 214 221 225 234 
0 14 50 60 83 88 100 111 133 139 183 185 214 221 225 234 
0 14 50 57 83 93 100 111 133 139 183 188 214 216 225 234 
0 14 50 60 83 93 100 111 133 139 183 185 214 216 225 234 
0 14 50 57 86 88 100 111 133 139 183 188 211 221 225 234 
0 14 50 60 86 88 100 111 133 139 183 185 211 221 225 234 
0 14 50 57 86 93 100 111 133 139 183 188 211 216 225 234 
0 14 50 60 86 93 100 111 133 139 183 185 211 216 225 234 
0 14 51 56 82 89 100 111 133 139 182 189 215 220 225 234 
0 14 51 56 82 92 100 111 133 139 182 189 215 217 225 234 
0 14 51 61 82 89 100 111 133 139 182 184 215 220 225 234 
0 14 51 61 82 92 100 111 133 139 182 184 215 217 225 234 
0 14 54 56 82 89 100 111 133 139 179 189 215 220 225 234 
0 14 54 56 82 92 100 111 133 139 179 189 215 217 225 234 
0 14 54 61 82 89 100 111 133 139 179 184 215 220 225 234 
0 14 54 61 82 92 100 111 133 139 179 184 215 217 225 234 
0 14 55 57 83 88 100 111 133 139 178 188 214 221 225 234 
0 14 55 60 83 88 100 111 133 139 178 185 214 221 225 234 
0 14 55 57 83 93 100 111 133 139 178 188 214 216 225 234 
0 14 55 60 83 93 100 111 133 139 178 185 214 216 225 234 
0 14 55 57 86 88 100 111 133 139 178 188 211 221 225 234 
0 14 55 60 86 88 100 111 133 139 178 185 211 221 225 234 
0 14 55 57 86 93 100 111 133 139 178 188 211 216 225 234 
0 14 55 60 86 93 100 111 133 139 178 185 211 216 225 234 
0 14 51 56 87 89 100 111 133 139 182 189 210 220 225 234 
0 14 51 56 87 92 100 111 133 139 182 189 210 217 225 234 
0 14 51 61 87 89 100 111 133 139 182 184 210 220 225 234 
0 14 51 61 87 92 100 111 133 139 182 184 210 217 225 234 
0 14 54 56 87 89 100 111 133 139 179 189 210 220 225 234 
0 14 54 56 87 92 100 111 133 139 179 189 210 217 225 234 
0 14 54 61 87 89 100 111 133 139 179 184 210 220 225 234 
0 14 54 61 87 92 100 111 133 139 179 184 210 217 225 234 
0 14 52 58 82 89 99 104 133 139 177 191 215 220 230 237 
0 14 52 58 82 92 99 104 133 139 177 191 215 217 230 237 
0 14 52 58 82 89 102 104 133 139 177 191 215 220 227 237 
0 14 52 58 82 92 102 104 133 139 177 191 215 217 227 237 
0 14 52 58 82 89 99 109 133 139 177 191 215 220 230 232 
0 14 52 58 82 92 99 109 133 139 177 191 215 217 230 232 
0 14 52 58 82 89 102 109 133 139 177 191 215 220 227 232 
0 14 52 58 82 92 102 109 133 139 177 191 215 217 227 232 
0 14 52 58 83 88 98 105 133 139 177 191 214 221 231 236 
0 14 52 58 83 88 103 105 133 139 177 191 214 221 226 236 
0 14 52 58 83 93 98 105 133 139 177 191 214 216 231 236 
0 14 52 58 83 93 103 105 133 139 177 191 214 216 226 236 
0 14 52 58 86 88 98 105 133 139 177 191 211 221 231 236 
0 14 52 58 86 88 103 105 133 139 177 191 211 221 226 236 
0 14 52 58 86 93 98 105 133 139 177 191 211 216 231 236 
0 14 52 58 86 93 103 105 133 139 177 191 211 216 226 236 
0 14 52 58 83 88 98 108 133 139 177 191 214 221 231 233 
0 14 52 58 83 88 103 108 133 139 177 191 214 221 226 233 
0 14 52 58 83 93 98 108 133 139 177 191 214 216 231 233 
0 14 52 58 83 93 103 108 133 139 177 191 214 216 226 233 
0 14 52 58 86 88 98 108 133 139 177 191 211 221 231 233 
0 14 52 58 86 88 103 108 133 139 177 191 211 221 226 233 
0 14 52 58 86 93 98 108 133 139 177 191 211 216 231 233 
0 14 52 58 86 93 103 108 133 139 177 191 211 216 226 233 
0 14 52 58 87 89 99 104 133 139 177 191 210 220 230 237 
0 14 52 58 87 92 99 104 133 139 177 191 210 217 230 237 
0 14 52 58 87 89 102 104 133 139 177 191 210 220 227 237 
0 14 52 58 87 92 102 104 133 139 177 191 210 217 227 237 
0 14 52 58 87 89 99 109 133 139 177 191 210 220 230 232 
0 14 52 58 87 92 99 109 133 139 177 191 210 217 230 232 
0 14 52 58 87 89 102 109 133 139 177 191 210 220 227 232 
0 14 52 58 87 92 102 109 133 139 177 191 210 217 227 232 
0 14 52 63 82 89 99 104 133 139 177 186 215 220 230 237 
0 14 52 63 82 92 99 104 133 139 177 186 215 217 230 237 
0 14 52 63 82 89 102 104 133 139 177 186 215 220 227 237 
0 14 52 63 82 92 102 104 133 139 177 186 215 217 227 237 
0 14 52 63 82 89 99 109 133 139 177 186 215 220 230 232 
0 14 52 63 82 92 99 109 133 139 177 186 215 217 230 232 
0 14 52 63 82 89 102 109 133 139 177 186 215 220 227 232 
0 14 52 63 82 92 102 109 133 139 177 186 215 217 227 232 
0 14 52 63 83 88 98 105 133 139 177 186 214 221 231 236 
0 14 52 63 83 88 103 105 133 139 177 186 214 221 226 236 
0 14 52 63 83 93 98 105 133 139 177 186 214 216 231 236 
0 14 52 63 83 93 103 105 133 139 177 186 214 216 226 236 
0 14 52 63 86 88 98 105 133 139 177 186 211 221 231 236 
0 14 52 63 86 88 103 105 133 139 177 186 211 221 226 236 
0 14 52 63 86 93 98 105 133 139 177 186 211 216 231 236 
0 14 52 63 86 93 103 105 133 139 177 186 211 216 226 236 
0 14 52 63 83 88 98 108 133 139 177 186 214 221 231 233 
0 14 52 63 83 88 103 108 133 139 177 186 214 221 226 233 
0 14 52 63 83 93 98 108 133 139 177 186 214 216 231 233 
0 14 52 63 83 93 103 108 133 139 177 186 214 216 226 233 
0 14 52 63 86 88 98 108 133 139 177 186 211 221 231 233 
0 14 52 63 86 88 103 108 133 139 177 186 211 221 226 233 
0 14 52 63 86 93 98 108 133 139 177 186 211 216 231 233 
0 14 52 63 86 93 103 108 133 139 177 186 211 216 226 233 
0 14 52 63 87 89 99 104 133 139 177 186 210 220 230 237 
0 14 52 63 87 92 99 104 133 139 177 186 210 217 230 237 
0 14 52 63 87 89 102 104 133 139 177 186 210 220 227 237 
0 14 52 63 87 92 102 104 133 139 177 186 210 217 227 237 
0 14 52 63 87 89 99 109 133 139 177 186 210 220 230 232 
0 14 52 63 87 92 99 109 133 139 177 186 210 217 230 232 
0 14 52 63 87 89 102 109 133 139 177 186 210 220 227 232 
0 14 52 63 87 92 102 109 133 139 177 186 210 217 227 232 
0 14 50 57 84 90 99 104 133 139 183 188 209 223 230 237 
0 14 50 60 84 90 99 104 133 139 183 185 209 223 230 237 
0 14 50 57 84 90 102 104 133 139 183 188 209 223 227 237 
0 14 50 60 84 90 102 104 133 139 183 185 209 223 227 237 
0 14 50 57 84 90 99 109 133 139 183 188 209 223 230 232 
0 14 50 60 84 90 99 109 133 139 183 185 209 223 230 232 
0 14 50 57 84 90 102 109 133 139 183 188 209 223 227 232 
0 14 50 60 84 90 102 109 133 139 183 185 209 223 227 232 
0 14 51 56 84 90 98 105 133 139 182 189 209 223 231 236 
0 14 51 56 84 90 103 105 133 139 182 189 209 223 226 236 
0 14 51 61 84 90 98 105 133 139 182 184 209 223 231 236 
0 14 51 61 84 90 103 105 133 139 182 184 209 223 226 236 
0 14 54 56 84 90 98 105 133 139 179 189 209 223 231 236 
0 14 54 56 84 90 103 105 133 139 179 189 209 223 226 236 
0 14 54 61 84 90 98 105 133 139 179 184 209 223 231 236 
0 14 54 61 84 90 103 105 133 139 179 184 209 223 226 236 
0 14 51 56 84 90 98 108 133 139 182 189 209 223 231 233 
0 14 51 56 84 90 103 108 133 139 182 189 209 223 226 233 
0 14 51 61 84 90 98 108 133 139 182 184 209 223 231 233 
0 14 51 61 84 90 103 108 133 139 182 184 209 223 226 233 
0 14 54 56 84 90 98 108 133 139 179 189 209 223 231 233 
0 14 54 56 84 90 103 108 133 139 179 189 209 223 226 233 
0 14 54 61 84 90 98 108 133 139 179 184 209 223 231 233 
0 14 54 61 84 90 103 108 133 139 179 184 209 223 226 233 
0 14 55 57 84 90 99 104 133 139 178 188 209 223 230 237 
0 14 55 60 84 90 99 104 133 139 178 185 209 223 230 237 
0 14 55 57 84 90 102 104 133 139 178 188 209 223 227 237 
0 14 55 60 84 90 102 104 133 139 178 185 209 223 227 237 
0 14 55 57 84 90 99 109 133 139 178 188 209 223 230 232 
0 14 55 60 84 90 99 109 133 139 178 185 209 223 230 232 
0 14 55 57 84 90 102 109 133 139 178 188 209 223 227 232 
0 14 55 60 84 90 102 109 133 139 178 185 209 223 227 232 
0 14 50 57 84 95 99 104 133 139 183 188 209 218 230 237 
0 14 50 60 84 95 99 104 133 139 183 185 209 218 230 237 
0 14 50 57 84 95 102 104 133 139 183 188 209 218 227 237 
0 14 50 60 84 95 102 104 133 139 183 185 209 218 227 237 
0 14 50 57 84 95 99 109 133 139 183 188 209 218 230 232 
0 14 50 60 84 95 99 109 133 139 183 185 209 218 230 232 
0 14 50 57 84 95 102 109 133 139 183 188 209 218 227 232 
0 14 50 60 84 95 102 109 133 139 183 185 209 218 227 232 
0 14 51 56 84 95 98 105 133 139 182 189 209 218 231 236 
0 14 51 56 84 95 103 105 133 139 182 189 209 218 226 236 
0 14 51 61 84 95 98 105 133 139 182 184 209 218 231 236 
0 14 51 61 84 95 103 105 133 139 182 184 209 218 226 236 
0 14 54 56 84 95 98 105 133 139 179 189 209 218 231 236 
0 14 54 56 84 95 103 105 133 139 179 189 209 218 226 236 
0 14 54 61 84 95 98 105 133 139 179 184 209 218 231 236 
0 14 54 61 84 95 103 105 133 139 179 184 209 218 226 236 
0 14 51 56 84 95 98 108 133 139 182 189 209 218 231 233 
0 14 51 56 84 95 103 108 133 139 182 189 209 218 226 233 
0 14 51 61 84 95 98 108 133 139 182 184 209 218 231 233 
0 14 51 61 84 95 103 108 133 139 182 184 209 218 226 233 
0 14 54 56 84 95 98 108 133 139 179 189 209 218 231 233 
0 14 54 56 84 95 103 108 133 139 179 189 209 218 226 233 
0 14 54 61 84 95 98 108 133 139 179 184 209 218 231 233 
0 14 54 61 84 95 103 108 133 139 179 184 209 218 226 233 
0 14 55 57 84 95 99 104 133 139 178 188 209 218 230 237 
0 14 55 60 84 95 99 104 133 139 178 185 209 218 230 237 
0 14 55 57 84 95 102 104 133 139 178 188 209 218 227 237 
0 14 55 60 84 95 102 104 133 139 178 185 209 218 227 237 
0 14 55 57 84 95 99 109 133 139 178 188 209 218 230 232 
0 14 55 60 84 95 99 109 133 139 178 185 209 218 230 232 
0 14 55 57 84 95 102 109 133 139 178 188 209 218 227 232 
0 14 55 60 84 95 102 109 133 139 178 185 209 218 227 232 
0 19 38 57 73 86 99 112 133 154 172 191 207 220 234 245 
0 19 38 57 73 86 99 112 133 154 175 188 204 223 234 245 
0 19 38 57 73 86 99 112 133 156 170 191 207 218 236 245 
0 19 38 57 73 86 99 112 133 159 170 188 204 218 239 245 
0 19 38 57 73 86 99 112 133 156 175 186 202 223 236 245 
0 19 38 57 73 86 99 112 133 159 172 186 202 220 239 245 
0 19 38 60 73 86 99 112 133 154 175 185 204 223 234 245 
0 19 38 60 73 86 99 112 133 159 170 185 204 218 239 245 
0 19 38 58 74 86 99 112 133 153 172 191 207 220 233 245 
0 19 38 63 74 86 99 112 133 153 172 186 207 220 233 245 
0 19 38 58 74 86 99 112 133 153 175 188 204 223 233 245 
0 19 38 60 76 86 99 112 133 153 170 191 207 218 233 245 
0 19 38 63 79 86 99 112 133 153 170 188 204 218 233 245 
0 19 38 60 76 86 99 112 133 153 175 186 202 223 233 245 
0 19 38 58 79 86 99 112 133 153 172 191 202 220 233 245 
0 19 38 63 79 86 99 112 133 153 172 186 202 220 233 245 
0 19 38 58 74 86 99 112 133 156 169 191 207 217 236 245 
0 19 38 63 74 86 99 112 133 156 169 186 207 217 236 245 
0 19 38 58 74 86 99 112 133 159 169 188 204 217 239 245 
0 19 38 60 76 86 99 112 133 154 169 191 207 217 234 245 
0 19 38 63 79 86 99 112 133 154 169 188 204 217 234 245 
0 19 38 60 76 86 99 112 133 159 169 186 202 217 239 245 
0 19 38 58 79 86 99 112 133 156 169 191 202 217 236 245 
0 19 38 63 79 86 99 112 133 156 169 186 202 217 236 245 
0 19 38 57 76 86 99 112 133 154 175 188 201 223 234 245 
0 19 38 57 76 86 99 112 133 159 170 188 201 218 239 245 
0 19 38 58 74 86 99 112 133 156 175 185 201 223 236 245 
0 19 38 58 74 86 99 112 133 159 172 185 201 220 239 245 
0 19 38 60 76 86 99 112 133 154 175 185 201 223 234 245 
0 19 38 63 79 86 99 112 133 154 172 185 201 220 234 245 
0 19 38 60 76 86 99 112 133 159 170 185 201 218 239 245 
0 19 38 63 79 86 99 112 133 156 170 185 201 218 236 245 
0 19 38 57 73 86 99 117 133 154 172 191 207 220 234 240 
0 19 38 57 73 86 99 117 133 154 175 188 204 223 234 240 
0 19 38 57 73 86 99 117 133 156 170 191 207 218 236 240 
0 19 38 57 73 86 99 117 133 159 170 188 204 218 239 240 
0 19 38 57 73 86 99 117 133 156 175 186 202 223 236 240 
0 19 38 57 73 86 99 117 133 159 172 186 202 220 239 240 
0 19 38 60 73 86 99 117 133 154 175 185 204 223 234 240 
0 19 38 60 73 86 99 117 133 159 170 185 204 218 239 240 
0 19 38 58 74 86 99 117 133 153 172 191 207 220 233 240 
0 19 38 63 74 86 99 117 133 153 172 186 207 220 233 240 
0 19 38 58 74 86 99 117 133 153 175 188 204 223 233 240 
0 19 38 60 76 86 99 117 133 153 170 191 207 218 233 240 
0 19 38 63 79 86 99 117 133 153 170 188 204 218 233 240 
0 19 38 60 76 86 99 117 133 153 175 186 202 223 233 240 
0 19 38 58 79 86 99 117 133 153 172 191 202 220 233 240 
0 19 38 63 79 86 99 117 133 153 172 186 202 220 233 240 
0 19 38 58 74 86 99 117 133 156 169 191 207 217 236 240 
0 19 38 63 74 86 99 117 133 156 169 186 207 217 236 240 
0 19 38 58 74 86 99 117 133 159 169 188 204 217 239 240 
0 19 38 60 76 86 99 117 133 154 169 191 207 217 234 240 
0 19 38 63 79 86 99 117 133 154 169 188 204 217 234 240 
0 19 38 60 76 86 99 117 133 159 169 186 202 217 239 240 
0 19 38 58 79 86 99 117 133 156 169 191 202 217 236 240 
0 19 38 63 79 86 99 117 133 156 169 186 202 217 236 240 
0 19 38 57 76 86 99 117 133 154 175 188 201 223 234 240 
0 19 38 57 76 86 99 117 133 159 170 188 201 218 239 240 
0 19 38 58 74 86 99 117 133 156 175 185 201 223 236 240 
0 19 38 58 74 86 99 117 133 159 172 185 201 220 239 240 
0 19 38 60 76 86 99 117 133 154 175 185 201 223 234 240 
0 19 38 63 79 86 99 117 133 154 172 185 201 220 234 240 
0 19 38 60 76 86 99 117 133 159 170 185 201 218 239 240 
0 19 38 63 79 86 99 117 133 156 170 185 201 218 236 240 
0 19 41 54 70 89 99 112 133 154 172 191 207 220 234 245 
0 19 41 54 70 89 99 112 133 154 175 188 204 223 234 245 
0 19 41 54 70 89 99 112 133 156 170 191 207 218 236 245 
0 19 41 54 70 89 99 112 133 159 170 188 204 218 239 245 
0 19 41 54 70 89 99 112 133 156 175 186 202 223 236 245 
0 19 41 54 70 89 99 112 133 159 172 186 202 220 239 245 
0 19 41 54 70 92 99 112 133 154 172 191 207 217 234 245 
0 19 41 54 70 92 99 112 133 159 172 186 202 217 239 245 
0 19 42 54 70 90 99 112 133 153 172 191 207 220 233 245 
0 19 42 54 70 90 99 112 133 153 175 188 204 223 233 245 
0 19 42 54 70 95 99 112 133 153 175 188 204 218 233 245 
0 19 44 54 70 92 99 112 133 153 170 191 207 218 233 245 
0 19 47 54 70 90 99 112 133 153 170 188 204 223 233 245 
0 19 47 54 70 95 99 112 133 153 170 188 204 218 233 245 
0 19 44 54 70 92 99 112 133 153 175 186 202 223 233 245 
0 19 47 54 70 95 99 112 133 153 172 186 202 220 233 245 
0 19 44 54 70 89 99 112 133 154 169 191 207 220 234 245 
0 19 44 54 70 89 99 112 133 159 169 186 202 220 239 245 
0 19 42 54 70 90 99 112 133 156 169 191 207 217 236 245 
0 19 42 54 70 90 99 112 133 159 169 188 204 217 239 245 
0 19 44 54 70 92 99 112 133 154 169 191 207 217 234 245 
0 19 47 54 70 95 99 112 133 154 169 188 204 217 234 245 
0 19 44 54 70 92 99 112 133 159 169 186 202 217 239 245 
0 19 47 54 70 95 99 112 133 156 169 186 202 217 236 245 
0 19 42 54 70 90 99 112 133 156 175 185 201 223 236 245 
0 19 42 54 70 95 99 112 133 156 175 185 201 218 236 245 
0 19 42 54 70 90 99 112 133 159 172 185 201 220 239 245 
0 19 44 54 70 92 99 112 133 154 175 185 201 223 234 245 
0 19 47 54 70 95 99 112 133 154 172 185 201 220 234 245 
0 19 44 54 70 92 99 112 133 159 170 185 201 218 239 245 
0 19 47 54 70 90 99 112 133 156 170 185 201 223 236 245 
0 19 47 54 70 95 99 112 133 156 170 185 201 218 236 245 
0 19 41 54 70 89 99 117 133 154 172 191 207 220 234 240 
0 19 41 54 70 89 99 117 133 154 175 188 204 223 234 240 
0 19 41 54 70 89 99 117 133 156 170 191 207 218 236 240 
0 19 41 54 70 89 99 117 133 159 170 188 204 218 239 240 
0 19 41 54 70 89 99 117 133 156 175 186 202 223 236 240 
0 19 41 54 70 89 99 117 133 159 172 186 202 220 239 240 
0 19 41 54 70 92 99 117 133 154 172 191 207 217 234 240 
0 19 41 54 70 92 99 117 133 159 172 186 202 217 239 240 
0 19 42 54 70 90 99 117 133 153 172 191 207 220 233 240 
0 19 42 54 70 90 99 117 133 153 175 188 204 223 233 240 
0 19 42 54 70 95 99 117 133 153 175 188 204 218 233 240 
0 19 44 54 70 92 99 117 133 153 170 191 207 218 233 240 
0 19 47 54 70 90 99 117 133 153 170 188 204 223 233 240 
0 19 47 54 70 95 99 117 133 153 170 188 204 218 233 240 
0 19 44 54 70 92 99 117 133 153 175 186 202 223 233 240 
0 19 47 54 70 95 99 117 133 153 172 186 202 220 233 240 
0 19 44 54 70 89 99 117 133 154 169 191 207 220 234 240 
0 19 44 54 70 89 99 117 133 159 169 186 202 220 239 240 
0 19 42 54 70 90 99 117 133 156 169 191 207 217 236 240 
0 19 42 54 70 90 99 117 133 159 169 188 204 217 239 240 
0 19 44 54 70 92 99 117 133 154 169 191 207 217 234 240 
0 19 47 54 70 95 99 117 133 154 169 188 204 217 234 240 
0 19 44 54 70 92 99 117 133 159 169 186 202 217 239 240 
0 19 47 54 70 95 99 117 133 156 169 186 202 217 236 240 
0 19 42 54 70 90 99 117 133 156 175 185 201 223 236 240 
0 19 42 54 70 95 99 117 133 156 175 185 201 218 236 240 
0 19 42 54 70 90 99 117 133 159 172 185 201 220 239 240 
0 19 44 54 70 92 99 117 133 154 175 185 201 223 234 240 
0 19 47 54 70 95 99 117 133 154 172 185 201 220 234 240 
0 19 44 54 70 92 99 117 133 159 170 185 201 218 239 240 
0 19 47 54 70 90 99 117 133 156 170 185 201 223 236 240 
0 19 47 54 70 95 99 117 133 156 170 185 201 218 236 240 
0 19 41 60 76 89 99 112 133 150 170 191 207 218 230 245 
0 19 41 60 76 89 102 112 133 150 170 191 207 218 227 245 
0 19 41 60 76 89 99 117 133 150 170 191 207 218 230 240 
0 19 41 60 76 89 102 117 133 150 170 191 207 218 227 240 
0 19 41 60 76 89 99 112 133 150 175 186 202 223 230 245 
0 19 41 60 76 89 102 112 133 150 175 186 202 223 227 245 
0 19 41 60 76 89 99 117 133 150 175 186 202 223 230 240 
0 19 41 60 76 89 102 117 133 150 175 186 202 223 227 240 
0 19 41 58 74 89 99 112 133 150 172 191 207 220 230 245 
0 19 41 58 74 92 99 112 133 150 172 191 207 217 230 245 
0 19 41 58 74 89 102 112 133 150 172 191 207 220 227 245 
0 19 41 58 74 92 102 112 133 150 172 191 207 217 227 245 
0 19 41 58 74 89 99 117 133 150 172 191 207 220 230 240 
0 19 41 58 74 92 99 117 133 150 172 191 207 217 230 240 
0 19 41 58 74 89 102 117 133 150 172 191 207 220 227 240 
0 19 41 58 74 92 102 117 133 150 172 191 207 217 227 240 
0 19 41 58 75 88 98 113 133 150 172 191 206 221 231 244 
0 19 41 58 75 88 103 113 133 150 172 191 206 221 226 244 
0 19 41 58 75 93 98 113 133 150 172 191 206 216 231 244 
0 19 41 58 75 93 103 113 133 150 172 191 206 216 226 244 
0 19 41 58 78 88 98 113 133 150 172 191 203 221 231 244 
0 19 41 58 78 88 103 113 133 150 172 191 203 221 226 244 
0 19 41 58 78 93 98 113 133 150 172 191 203 216 231 244 
0 19 41 58 78 93 103 113 133 150 172 191 203 216 226 244 
0 19 41 58 75 88 98 116 133 150 172 191 206 221 231 241 
0 19 41 58 75 88 103 116 133 150 172 191 206 221 226 241 
0 19 41 58 75 93 98 116 133 150 172 191 206 216 231 241 
0 19 41 58 75 93 103 116 133 150 172 191 206 216 226 241 
0 19 41 58 78 88 98 116 133 150 172 191 203 221 231 241 
0 19 41 58 78 88 103 116 133 150 172 191 203 221 226 241 
0 19 41 58 78 93 98 116 133 150 172 191 203 216 231 241 
0 19 41 58 78 93 103 116 133 150 172 191 203 216 226 241 
0 19 41 58 79 89 99 112 133 150 172 191 202 220 230 245 
0 19 41 58 79 92 99 112 133 150 172 191 202 217 230 245 
0 19 41 58 79 89 102 112 133 150 172 191 202 220 227 245 
0 19 41 58 79 92 102 112 133 150 172 191 202 217 227 245 
0 19 41 58 79 89 99 117 133 150 172 191 202 220 230 240 
0 19 41 58 79 92 99 117 133 150 172 191 202 217 230 240 
0 19 41 58 79 89 102 117 133 150 172 191 202 220 227 240 
0 19 41 58 79 92 102 117 133 150 172 191 202 217 227 240 
0 19 41 63 74 89 99 112 133 150 172 186 207 220 230 245 
0 19 41 63 74 92 99 112 133 150 172 186 207 217 230 245 
0 19 41 63 74 89 102 112 133 150 172 186 207 220 227 245 
0 19 41 63 74 92 102 112 133 150 172 186 207 217 227 245 
0 19 41 63 74 89 99 117 133 150 172 186 207 220 230 240 
0 19 41 63 74 92 99 117 133 150 172 186 207 217 230 240 
0 19 41 63 74 89 102 117 133 150 172 186 207 220 227 240 
0 19 41 63 74 92 102 117 133 150 172 186 207 217 227 240 
0 19 41 63 75 88 98 113 133 150 172 186 206 221 231 244 
0 19 41 63 75 88 103 113 133 150 172 186 206 221 226 244 
0 19 41 63 75 93 98 113 133 150 172 186 206 216 231 244 
0 19 41 63 75 93 103 113 133 150 172 186 206 216 226 244 
0 19 41 63 78 88 98 113 133 150 172 186 203 221 231 244 
0 19 41 63 78 88 103 113 133 150 172 186 203 221 226 244 
0 19 41 63 78 93 98 113 133 150 172 186 203 216 231 244 
0 19 41 63 78 93 103 113 133 150 172 186 203 216 226 244 
0 19 41 63 75 88 98 116 133 150 172 186 206 221 231 241 
0 19 41 63 75 88 103 116 133 150 172 186 206 221 226 241 
0 19 41 63 75 93 98 116 133 150 172 186 206 216 231 241 
0 19 41 63 75 93 103 116 133 150 172 186 206 216 226 241 
0 19 41 63 78 88 98 116 133 150 172 186 203 221 231 241 
0 19 41 63 78 88 103 116 133 150 172 186 203 221 226 241 
0 19 41 63 78 93 98 116 133 150 172 186 203 216 231 241 
0 19 41 63 78 93 103 116 133 150 172 186 203 216 226 241 
0 19 41 63 79 89 99 112 133 150 172 186 202 220 230 245 
0 19 41 63 79 92 99 112 133 150 172 186 202 217 230 245 
0 19 41 63 79 89 102 112 133 150 172 186 202 220 227 245 
0 19 41 63 79 92 102 112 133 150 172 186 202 217 227 245 
0 19 41 63 79 89 99 117 133 150 172 186 202 220 230 240 
0 19 41 63 79 92 99 117 133 150 172 186 202 217 230 240 
0 19 41 63 79 89 102 117 133 150 172 186 202 220 227 240 
0 19 41 63 79 92 102 117 133 150 172 186 202 217 227 240 
0 19 41 58 74 89 99 112 133 150 175 188 204 223 230 245 
0 19 41 58 74 89 102 112 133 150 175 188 204 223 227 245 
0 19 41 58 74 89 99 117 133 150 175 188 204 223 230 240 
0 19 41 58 74 89 102 117 133 150 175 188 204 223 227 240 
0 19 41 63 79 89 99 112 133 150 170 188 204 218 230 245 
0 19 41 63 79 89 102 112 133 150 170 188 204 218 227 245 
0 19 41 63 79 89 99 117 133 150 170 188 204 218 230 240 
0 19 41 63 79 89 102 117 133 150 170 188 204 218 227 240 
0 19 44 57 73 92 99 112 133 150 170 191 207 218 230 245 
0 19 44 57 73 92 102 112 133 150 170 191 207 218 227 245 
0 19 44 57 73 92 99 117 133 150 170 191 207 218 230 240 
0 19 44 57 73 92 102 117 133 150 170 191 207 218 227 240 
0 19 44 57 73 92 99 112 133 150 175 186 202 223 230 245 
0 19 44 57 73 92 102 112 133 150 175 186 202 223 227 245 
0 19 44 57 73 92 99 117 133 150 175 186 202 223 230 240 
0 19 44 57 73 92 102 117 133 150 175 186 202 223 227 240 
0 19 42 57 73 90 99 112 133 150 172 191 207 220 230 245 
0 19 42 57 73 90 102 112 133 150 172 191 207 220 227 245 
0 19 42 57 73 90 99 117 133 150 172 191 207 220 230 240 
0 19 42 57 73 90 102 117 133 150 172 191 207 220 227 240 
0 19 47 57 73 95 99 112 133 150 172 186 202 220 230 245 
0 19 47 57 73 95 102 112 133 150 172 186 202 220 227 245 
0 19 47 57 73 95 99 117 133 150 172 186 202 220 230 240 
0 19 47 57 73 95 102 117 133 150 172 186 202 220 227 240 
0 19 42 57 73 90 99 112 133 150 175 188 204 223 230 245 
0 19 42 60 73 90 99 112 133 150 175 185 204 223 230 245 
0 19 42 57 73 90 102 112 133 150 175 188 204 223 227 245 
0 19 42 60 73 90 102 112 133 150 175 185 204 223 227 245 
0 19 42 57 73 90 99 117 133 150 175 188 204 223 230 240 
0 19 42 60 73 90 99 117 133 150 175 185 204 223 230 240 
0 19 42 57 73 90 102 117 133 150 175 188 204 223 227 240 
0 19 42 60 73 90 102 117 133 150 175 185 204 223 227 240 
0 19 43 56 73 90 98 113 133 150 174 189 204 223 231 244 
0 19 43 56 73 90 103 113 133 150 174 189 204 223 226 244 
0 19 43 61 73 90 98 113 133 150 174 184 204 223 231 244 
0 19 43 61 73 90 103 113 133 150 174 184 204 223 226 244 
0 19 46 56 73 90 98 113 133 150 171 189 204 223 231 244 
0 19 46 56 73 90 103 113 133 150 171 189 204 223 226 244 
0 19 46 61 73 90 98 113 133 150 171 184 204 223 231 244 
0 19 46 61 73 90 103 113 133 150 171 184 204 223 226 244 
0 19 43 56 73 90 98 116 133 150 174 189 204 223 231 241 
0 19 43 56 73 90 103 116 133 150 174 189 204 223 226 241 
0 19 43 61 73 90 98 116 133 150 174 184 204 223 231 241 
0 19 43 61 73 90 103 116 133 150 174 184 204 223 226 241 
0 19 46 56 73 90 98 116 133 150 171 189 204 223 231 241 
0 19 46 56 73 90 103 116 133 150 171 189 204 223 226 241 
0 19 46 61 73 90 98 116 133 150 171 184 204 223 231 241 
0 19 46 61 73 90 103 116 133 150 171 184 204 223 226 241 
0 19 47 57 73 90 99 112 133 150 170 188 204 223 230 245 
0 19 47 60 73 90 99 112 133 150 170 185 204 223 230 245 
0 19 47 57 73 90 102 112 133 150 170 188 204 223 227 245 
0 19 47 60 73 90 102 112 133 150 170 185 204 223 227 245 
0 19 47 57 73 90 99 117 133 150 170 188 204 223 230 240 
0 19 47 60 73 90 99 117 133 150 170 185 204 223 230 240 
0 19 47 57 73 90 102 117 133 150 170 188 204 223 227 240 
0 19 47 60 73 90 102 117 133 150 170 185 204 223 227 240 
0 19 42 57 73 95 99 112 133 150 175 188 204 218 230 245 
0 19 42 60 73 95 99 112 133 150 175 185 204 218 230 245 
0 19 42 57 73 95 102 112 133 150 175 188 204 218 227 245 
0 19 42 60 73 95 102 112 133 150 175 185 204 218 227 245 
0 19 42 57 73 95 99 117 133 150 175 188 204 218 230 240 
0 19 42 60 73 95 99 117 133 150 175 185 204 218 230 240 
0 19 42 57 73 95 102 117 133 150 175 188 204 218 227 240 
0 19 42 60 73 95 102 117 133 150 175 185 204 218 227 240 
0 19 43 56 73 95 98 113 133 150 174 189 204 218 231 244 
0 19 43 56 73 95 103 113 133 150 174 189 204 218 226 244 
0 19 43 61 73 95 98 113 133 150 174 184 204 218 231 244 
0 19 43 61 73 95 103 113 133 150 174 184 204 218 226 244 
0 19 46 56 73 95 98 113 133 150 171 189 204 218 231 244 
0 19 46 56 73 95 103 113 133 150 171 189 204 218 226 244 
0 19 46 61 73 95 98 113 133 150 171 184 204 218 231 244 
0 19 46 61 73 95 103 113 133 150 171 184 204 218 226 244 
0 19 43 56 73 95 98 116 133 150 174 189 204 218 231 241 
0 19 43 56 73 95 103 116 133 150 174 189 204 218 226 241 
0 19 43 61 73 95 98 116 133 150 174 184 204 218 231 241 
0 19 43 61 73 95 103 116 133 150 174 184 204 218 226 241 
0 19 46 56 73 95 98 116 133 150 171 189 204 218 231 241 
0 19 46 56 73 95 103 116 133 150 171 189 204 218 226 241 
0 19 46 61 73 95 98 116 133 150 171 184 204 218 231 241 
0 19 46 61 73 95 103 116 133 150 171 184 204 218 226 241 
0 19 47 57 73 95 99 112 133 150 170 188 204 218 230 245 
0 19 47 60 73 95 99 112 133 150 170 185 204 218 230 245 
0 19 47 57 73 95 102 112 133 150 170 188 204 218 227 245 
0 19 47 60 73 95 102 112 133 150 170 185 204 218 227 245 
0 19 47 57 73 95 99 117 133 150 170 188 204 218 230 240 
0 19 47 60 73 95 99 117 133 150 170 185 204 218 230 240 
0 19 47 57 73 95 102 117 133 150 170 188 204 218 227 240 
0 19 47 60 73 95 102 117 133 150 170 185 204 218 227 240 
0 19 42 57 75 88 97 114 133 150 175 188 206 221 228 247 
0 19 42 60 75 88 97 114 133 150 175 185 206 221 228 247 
0 19 42 57 75 93 97 114 133 150 175 188 206 216 228 247 
0 19 42 60 75 93 97 114 133 150 175 185 206 216 228 247 
0 19 42 57 78 88 97 114 133 150 175 188 203 221 228 247 
0 19 42 60 78 88 97 114 133 150 175 185 203 221 228 247 
0 19 42 57 78 93 97 114 133 150 175 188 203 216 228 247 
0 19 42 60 78 93 97 114 133 150 175 185 203 216 228 247 
0 19 43 56 74 89 97 114 133 150 174 189 207 220 228 247 
0 19 43 56 74 92 97 114 133 150 174 189 207 217 228 247 
0 19 43 61 74 89 97 114 133 150 174 184 207 220 228 247 
0 19 43 61 74 92 97 114 133 150 174 184 207 217 228 247 
0 19 46 56 74 89 97 114 133 150 171 189 207 220 228 247 
0 19 46 56 74 92 97 114 133 150 171 189 207 217 228 247 
0 19 46 61 74 89 97 114 133 150 171 184 207 220 228 247 
0 19 46 61 74 92 97 114 133 150 171 184 207 217 228 247 
0 19 47 57 75 88 97 114 133 150 170 188 206 221 228 247 
0 19 47 60 75 88 97 114 133 150 170 185 206 221 228 247 
0 19 47 57 75 93 97 114 133 150 170 188 206 216 228 247 
0 19 47 60 75 93 97 114 133 150 170 185 206 216 228 247 
0 19 47 57 78 88 97 114 133 150 170 188 203 221 228 247 
0 19 47 60 78 88 97 114 133 150 170 185 203 221 228 247 
0 19 47 57 78 93 97 114 133 150 170 188 203 216 228 247 
0 19 47 60 78 93 97 114 133 150 170 185 203 216 228 247 
0 19 43 56 79 89 97 114 133 150 174 189 202 220 228 247 
0 19 43 56 79 92 97 114 133 150 174 189 202 217 228 247 
0 19 43 61 79 89 97 114 133 150 174 184 202 220 228 247 
0 19 43 61 79 92 97 114 133 150 174 184 202 217 228 247 
0 19 46 56 79 89 97 114 133 150 171 189 202 220 228 247 
0 19 46 56 79 92 97 114 133 150 171 189 202 217 228 247 
0 19 46 61 79 89 97 114 133 150 171 184 202 220 228 247 
0 19 46 61 79 92 97 114 133 150 171 184 202 217 228 247 
0 19 42 57 75 88 100 114 133 150 175 188 206 221 225 247 
0 19 42 60 75 88 100 114 133 150 175 185 206 221 225 247 
0 19 42 57 75 93 100 114 133 150 175 188 206 216 225 247 
0 19 42 60 75 93 100 114 133 150 175 185 206 216 225 247 
0 19 42 57 78 88 100 114 133 150 175 188 203 221 225 247 
0 19 42 60 78 88 100 114 133 150 175 185 203 221 225 247 
0 19 42 57 78 93 100 114 133 150 175 188 203 216 225 247 
0 19 42 60 78 93 100 114 133 150 175 185 203 216 225 247 
0 19 43 56 74 89 100 114 133 150 174 189 207 220 225 247 
0 19 43 56 74 92 100 114 133 150 174 189 207 217 225 247 
0 19 43 61 74 89 100 114 133 150 174 184 207 220 225 247 
0 19 43 61 74 92 100 114 133 150 174 184 207 217 225 247 
0 19 46 56 74 89 100 114 133 150 171 189 207 220 225 247 
0 19 46 56 74 92 100 114 133 150 171 189 207 217 225 247 
0 19 46 61 74 89 100 114 133 150 171 184 207 220 225 247 
0 19 46 61 74 92 100 114 133 150 171 184 207 217 225 247 
0 19 47 57 75 88 100 114 133 150 170 188 206 221 225 247 
0 19 47 60 75 88 100 114 133 150 170 185 206 221 225 247 
0 19 47 57 75 93 100 114 133 150 170 188 206 216 225 247 
0 19 47 60 75 93 100 114 133 150 170 185 206 216 225 247 
0 19 47 57 78 88 100 114 133 150 170 188 203 221 225 247 
0 19 47 60 78 88 100 114 133 150 170 185 203 221 225 247 
0 19 47 57 78 93 100 114 133 150 170 188 203 216 225 247 
0 19 47 60 78 93 100 114 133 150 170 185 203 216 225 247 
0 19 43 56 79 89 100 114 133 150 174 189 202 220 225 247 
0 19 43 56 79 92 100 114 133 150 174 189 202 217 225 247 
0 19 43 61 79 89 100 114 133 150 174 184 202 220 225 247 
0 19 43 61 79 92 100 114 133 150 174 184 202 217 225 247 
0 19 46 56 79 89 100 114 133 150 171 189 202 220 225 247 
0 19 46 56 79 92 100 114 133 150 171 189 202 217 225 247 
0 19 46 61 79 89 100 114 133 150 171 184 202 220 225 247 
0 19 46 61 79 92 100 114 133 150 171 184 202 217 225 247 
0 19 42 57 75 88 97 119 133 150 175 188 206 221 228 242 
0 19 42 60 75 88 97 119 133 150 175 185 206 221 228 242 
0 19 42 57 75 93 97 119 133 150 175 188 206 216 228 242 
0 19 42 60 75 93 97 119 133 150 175 185 206 216 228 242 
0 19 42 57 78 88 97 119 133 150 175 188 203 221 228 242 
0 19 42 60 78 88 97 119 133 150 175 185 203 221 228 242 
0 19 42 57 78 93 97 119 133 150 175 188 203 216 228 242 
0 19 42 60 78 93 97 119 133 150 175 185 203 216 228 242 
0 19 43 56 74 89 97 119 133 150 174 189 207 220 228 242 
0 19 43 56 74 92 97 119 133 150 174 189 207 217 228 242 
0 19 43 61 74 89 97 119 133 150 174 184 207 220 228 242 
0 19 43 61 74 92 97 119 133 150 174 184 207 217 228 242 
0 19 46 56 74 89 97 119 133 150 171 189 207 220 228 242 
0 19 46 56 74 92 97 119 133 150 171 189 207 217 228 242 
0 19 46 61 74 89 97 119 133 150 171 184 207 220 228 242 
0 19 46 61 74 92 97 119 133 150 171 184 207 217 228 242 
0 19 47 57 75 88 97 119 133 150 170 188 206 221 228 242 
0 19 47 60 75 88 97 119 133 150 170 185 206 221 228 242 
0 19 47 57 75 93 97 119 133 150 170 188 206 216 228 242 
0 19 47 60 75 93 97 119 133 150 170 185 206 216 228 242 
0 19 47 57 78 88 97 119 133 150 170 188 203 221 228 242 
0 19 47 60 78 88 97 119 133 150 170 185 203 221 228 242 
0 19 47 57 78 93 97 119 133 150 170 188 203 216 228 242 
0 19 47 60 78 93 97 119 133 150 170 185 203 216 228 242 
0 19 43 56 79 89 97 119 133 150 174 189 202 220 228 242 
0 19 43 56 79 92 97 119 133 150 174 189 202 217 228 242 
0 19 43 61 79 89 97 119 133 150 174 184 202 220 228 242 
0 19 43 61 79 92 97 119 133 150 174 184 202 217 228 242 
0 19 46 56 79 89 97 119 133 150 171 189 202 220 228 242 
0 19 46 56 79 92 97 119 133 150 171 189 202 217 228 242 
0 19 46 61 79 89 97 119 133 150 171 184 202 220 228 242 
0 19 46 61 79 92 97 119 133 150 171 184 202 217 228 242 
0 19 42 57 75 88 100 119 133 150 175 188 206 221 225 242 
0 19 42 60 75 88 100 119 133 150 175 185 206 221 225 242 
0 19 42 57 75 93 100 119 133 150 175 188 206 216 225 242 
0 19 42 60 75 93 100 119 133 150 175 185 206 216 225 242 
0 19 42 57 78 88 100 119 133 150 175 188 203 221 225 242 
0 19 42 60 78 88 100 119 133 150 175 185 203 221 225 242 
0 19 42 57 78 93 100 119 133 150 175 188 203 216 225 242 
0 19 42 60 78 93 100 119 133 150 175 185 203 216 225 242 
0 19 43 56 74 89 100 119 133 150 174 189 207 220 225 242 
0 19 43 56 74 92 100 119 133 150 174 189 207 217 225 242 
0 19 43 61 74 89 100 119 133 150 174 184 207 220 225 242 
0 19 43 61 74 92 100 119 133 150 174 184 207 217 225 242 
0 19 46 56 74 89 100 119 133 150 171 189 207 220 225 242 
0 19 46 56 74 92 100 119 133 150 171 189 207 217 225 242 
0 19 46 61 74 89 100 119 133 150 171 184 207 220 225 242 
0 19 46 61 74 92 100 119 133 150 171 184 207 217 225 242 
0 19 47 57 75 88 100 119 133 150 170 188 206 221 225 242 
0 19 47 60 75 88 100 119 133 150 170 185 206 221 225 242 
0 19 47 57 75 93 100 119 133 150 170 188 206 216 225 242 
0 19 47 60 75 93 100 119 133 150 170 185 206 216 225 242 
0 19 47 57 78 88 100 119 133 150 170 188 203 221 225 242 
0 19 47 60 78 88 100 119 133 150 170 185 203 221 225 242 
0 19 47 57 78 93 100 119 133 150 170 188 203 216 225 242 
0 19 47 60 78 93 100 119 133 150 170 185 203 216 225 242 
0 19 43 56 79 89 100 119 133 150 174 189 202 220 225 242 
0 19 43 56 79 92 100 119 133 150 174 189 202 217 225 242 
0 19 43 61 79 89 100 119 133 150 174 184 202 220 225 242 
0 19 43 61 79 92 100 119 133 150 174 184 202 217 225 242 
0 19 46 56 79 89 100 119 133 150 171 189 202 220 225 242 
0 19 46 56 79 92 100 119 133 150 171 189 202 217 225 242 
0 19 46 61 79 89 100 119 133 150 171 184 202 220 225 242 
0 19 46 61 79 92 100 119 133 150 171 184 202 217 225 242 
0 19 44 58 74 89 99 112 133 150 169 191 207 220 230 245 
0 19 44 58 74 92 99 112 133 150 169 191 207 217 230 245 
0 19 44 58 74 89 102 112 133 150 169 191 207 220 227 245 
0 19 44 58 74 92 102 112 133 150 169 191 207 217 227 245 
0 19 44 58 74 89 99 117 133 150 169 191 207 220 230 240 
0 19 44 58 74 92 99 117 133 150 169 191 207 217 230 240 
0 19 44 58 74 89 102 117 133 150 169 191 207 220 227 240 
0 19 44 58 74 92 102 117 133 150 169 191 207 217 227 240 
0 19 44 58 75 88 98 113 133 150 169 191 206 221 231 244 
0 19 44 58 75 88 103 113 133 150 169 191 206 221 226 244 
0 19 44 58 75 93 98 113 133 150 169 191 206 216 231 244 
0 19 44 58 75 93 103 113 133 150 169 191 206 216 226 244 
0 19 44 58 78 88 98 113 133 150 169 191 203 221 231 244 
0 19 44 58 78 88 103 113 133 150 169 191 203 221 226 244 
0 19 44 58 78 93 98 113 133 150 169 191 203 216 231 244 
0 19 44 58 78 93 103 113 133 150 169 191 203 216 226 244 
0 19 44 58 75 88 98 116 133 150 169 191 206 221 231 241 
0 19 44 58 75 88 103 116 133 150 169 191 206 221 226 241 
0 19 44 58 75 93 98 116 133 150 169 191 206 216 231 241 
0 19 44 58 75 93 103 116 133 150 169 191 206 216 226 241 
0 19 44 58 78 88 98 116 133 150 169 191 203 221 231 241 
0 19 44 58 78 88 103 116 133 150 169 191 203 221 226 241 
0 19 44 58 78 93 98 116 133 150 169 191 203 216 231 241 
0 19 44 58 78 93 103 116 133 150 169 191 203 216 226 241 
0 19 44 58 79 89 99 112 133 150 169 191 202 220 230 245 
0 19 44 58 79 92 99 112 133 150 169 191 202 217 230 245 
0 19 44 58 79 89 102 112 133 150 169 191 202 220 227 245 
0 19 44 58 79 92 102 112 133 150 169 191 202 217 227 245 
0 19 44 58 79 89 99 117 133 150 169 191 202 220 230 240 
0 19 44 58 79 92 99 117 133 150 169 191 202 217 230 240 
0 19 44 58 79 89 102 117 133 150 169 191 202 220 227 240 
0 19 44 58 79 92 102 117 133 150 169 191 202 217 227 240 
0 19 44 63 74 89 99 112 133 150 169 186 207 220 230 245 
0 19 44 63 74 92 99 112 133 150 169 186 207 217 230 245 
0 19 44 63 74 89 102 112 133 150 169 186 207 220 227 245 
0 19 44 63 74 92 102 112 133 150 169 186 207 217 227 245 
0 19 44 63 74 89 99 117 133 150 169 186 207 220 230 240 
0 19 44 63 74 92 99 117 133 150 169 186 207 217 230 240 
0 19 44 63 74 89 102 117 133 150 169 186 207 220 227 240 
0 19 44 63 74 92 102 117 133 150 169 186 207 217 227 240 
0 19 44 63 75 88 98 113 133 150 169 186 206 221 231 244 
0 19 44 63 75 88 103 113 133 150 169 186 206 221 226 244 
0 19 44 63 75 93 98 113 133 150 169 186 206 216 231 244 
0 19 44 63 75 93 103 113 133 150 169 186 206 216 226 244 
0 19 44 63 78 88 98 113 133 150 169 186 203 221 231 244 
0 19 44 63 78 88 103 113 133 150 169 186 203 221 226 244 
0 19 44 63 78 93 98 113 133 150 169 186 203 216 231 244 
0 19 44 63 78 93 103 113 133 150 169 186 203 216 226 244 
0 19 44 63 75 88 98 116 133 150 169 186 206 221 231 241 
0 19 44 63 75 88 103 116 133 150 169 186 206 221 226 241 
0 19 44 63 75 93 98 116 133 150 169 186 206 216 231 241 
0 19 44 63 75 93 103 116 133 150 169 186 206 216 226 241 
0 19 44 63 78 88 98 116 133 150 169 186 203 221 231 241 
0 19 44 63 78 88 103 116 133 150 169 186 203 221 226 241 
0 19 44 63 78 93 98 116 133 150 169 186 203 216 231 241 
0 19 44 63 78 93 103 116 133 150 169 186 203 216 226 241 
0 19 44 63 79 89 99 112 133 150 169 186 202 220 230 245 
0 19 44 63 79 92 99 112 133 150 169 186 202 217 230 245 
0 19 44 63 79 89 102 112 133 150 169 186 202 220 227 245 
0 19 44 63 79 92 102 112 133 150 169 186 202 217 227 245 
0 19 44 63 79 89 99 117 133 150 169 186 202 220 230 240 
0 19 44 63 79 92 99 117 133 150 169 186 202 217 230 240 
0 19 44 63 79 89 102 117 133 150 169 186 202 220 227 240 
0 19 44 63 79 92 102 117 133 150 169 186 202 217 227 240 
0 19 42 60 76 90 99 112 133 150 169 191 207 217 230 245 
0 19 42 60 76 90 102 112 133 150 169 191 207 217 227 245 
0 19 42 60 76 90 99 117 133 150 169 191 207 217 230 240 
0 19 42 60 76 90 102 117 133 150 169 191 207 217 227 240 
0 19 47 60 76 95 99 112 133 150 169 186 202 217 230 245 
0 19 47 60 76 95 102 112 133 150 169 186 202 217 227 245 
0 19 47 60 76 95 99 117 133 150 169 186 202 217 230 240 
0 19 47 60 76 95 102 117 133 150 169 186 202 217 227 240 
0 19 42 63 79 90 99 112 133 150 169 188 204 217 230 245 
0 19 42 63 79 90 102 112 133 150 169 188 204 217 227 245 
0 19 42 63 79 90 99 117 133 150 169 188 204 217 230 240 
0 19 42 63 79 90 102 117 133 150 169 188 204 217 227 240 
0 19 47 58 74 95 99 112 133 150 169 188 204 217 230 245 
0 19 47 58 74 95 102 112 133 150 169 188 204 217 227 245 
0 19 47 58 74 95 99 117 133 150 169 188 204 217 230 240 
0 19 47 58 74 95 102 117 133 150 169 188 204 217 227 240 
0 19 44 58 74 92 99 112 133 150 175 185 201 223 230 245 
0 19 44 58 74 92 102 112 133 150 175 185 201 223 227 245 
0 19 44 58 74 92 99 117 133 150 175 185 201 223 230 240 
0 19 44 58 74 92 102 117 133 150 175 185 201 223 227 240 
0 19 44 63 79 92 99 112 133 150 170 185 201 218 230 245 
0 19 44 63 79 92 102 112 133 150 170 185 201 218 227 245 
0 19 44 63 79 92 99 117 133 150 170 185 201 218 230 240 
0 19 44 63 79 92 102 117 133 150 170 185 201 218 227 240 
0 19 42 57 76 90 99 112 133 150 175 188 201 223 230 245 
0 19 42 60 76 90 99 112 133 150 175 185 201 223 230 245 
0 19 42 57 76 90 102 112 133 150 175 188 201 223 227 245 
0 19 42 60 76 90 102 112 133 150 175 185 201 223 227 245 
0 19 42 57 76 90 99 117 133 150 175 188 201 223 230 240 
0 19 42 60 76 90 99 117 133 150 175 185 201 223 230 240 
0 19 42 57 76 90 102 117 133 150 175 188 201 223 227 240 
0 19 42 60 76 90 102 117 133 150 175 185 201 223 227 240 
0 19 43 56 76 90 98 113 133 150 174 189 201 223 231 244 
0 19 43 56 76 90 103 113 133 150 174 189 201 223 226 244 
0 19 43 61 76 90 98 113 133 150 174 184 201 223 231 244 
0 19 43 61 76 90 103 113 133 150 174 184 201 223 226 244 
0 19 46 56 76 90 98 113 133 150 171 189 201 223 231 244 
0 19 46 56 76 90 103 113 133 150 171 189 201 223 226 244 
0 19 46 61 76 90 98 113 133 150 171 184 201 223 231 244 
0 19 46 61 76 90 103 113 133 150 171 184 201 223 226 244 
0 19 43 56 76 90 98 116 133 150 174 189 201 223 231 241 
0 19 43 56 76 90 103 116 133 150 174 189 201 223 226 241 
0 19 43 61 76 90 98 116 133 150 174 184 201 223 231 241 
0 19 43 61 76 90 103 116 133 150 174 184 201 223 226 241 
0 19 46 56 76 90 98 116 133 150 171 189 201 223 231 241 
0 19 46 56 76 90 103 116 133 150 171 189 201 223 226 241 
0 19 46 61 76 90 98 116 133 150 171 184 201 223 231 241 
0 19 46 61 76 90 103 116 133 150 171 184 201 223 226 241 
0 19 47 57 76 90 99 112 133 150 170 188 201 223 230 245 
0 19 47 60 76 90 99 112 133 150 170 185 201 223 230 245 
0 19 47 57 76 90 102 112 133 150 170 188 201 223 227 245 
0 19 47 60 76 90 102 112 133 150 170 185 201 223 227 245 
0 19 47 57 76 90 99 117 133 150 170 188 201 223 230 240 
0 19 47 60 76 90 99 117 133 150 170 185 201 223 230 240 
0 19 47 57 76 90 102 117 133 150 170 188 201 223 227 240 
0 19 47 60 76 90 102 117 133 150 170 185 201 223 227 240 
0 19 42 57 76 95 99 112 133 150 175 188 201 218 230 245 
0 19 42 60 76 95 99 112 133 150 175 185 201 218 230 245 
0 19 42 57 76 95 102 112 133 150 175 188 201 218 227 245 
0 19 42 60 76 95 102 112 133 150 175 185 201 218 227 245 
0 19 42 57 76 95 99 117 133 150 175 188 201 218 230 240 
0 19 42 60 76 95 99 117 133 150 175 185 201 218 230 240 
0 19 42 57 76 95 102 117 133 150 175 188 201 218 227 240 
0 19 42 60 76 95 102 117 133 150 175 185 201 218 227 240 
0 19 43 56 76 95 98 113 133 150 174 189 201 218 231 244 
0 19 43 56 76 95 103 113 133 150 174 189 201 218 226 244 
0 19 43 61 76 95 98 113 133 150 174 184 201 218 231 244 
0 19 43 61 76 95 103 113 133 150 174 184 201 218 226 244 
0 19 46 56 76 95 98 113 133 150 171 189 201 218 231 244 
0 19 46 56 76 95 103 113 133 150 171 189 201 218 226 244 
0 19 46 61 76 95 98 113 133 150 171 184 201 218 231 244 
0 19 46 61 76 95 103 113 133 150 171 184 201 218 226 244 
0 19 43 56 76 95 98 116 133 150 174 189 201 218 231 241 
0 19 43 56 76 95 103 116 133 150 174 189 201 218 226 241 
0 19 43 61 76 95 98 116 133 150 174 184 201 218 231 241 
0 19 43 61 76 95 103 116 133 150 174 184 201 218 226 241 
0 19 46 56 76 95 98 116 133 150 171 189 201 218 231 241 
0 19 46 56 76 95 103 116 133 150 171 189 201 218 226 241 
0 19 46 61 76 95 98 116 133 150 171 184 201 218 231 241 
0 19 46 61 76 95 103 116 133 150 171 184 201 218 226 241 
0 19 47 57 76 95 99 112 133 150 170 188 201 218 230 245 
0 19 47 60 76 95 99 112 133 150 170 185 201 218 230 245 
0 19 47 57 76 95 102 112 133 150 170 188 201 218 227 245 
0 19 47 60 76 95 102 112 133 150 170 185 201 218 227 245 
0 19 47 57 76 95 99 117 133 150 170 188 201 218 230 240 
0 19 47 60 76 95 99 117 133 150 170 185 201 218 230 240 
0 19 47 57 76 95 102 117 133 150 170 188 201 218 227 240 
0 19 47 60 76 95 102 117 133 150 170 185 201 218 227 240 
0 19 42 63 79 90 99 112 133 150 172 185 201 220 230 245 
0 19 42 63 79 90 102 112 133 150 172 185 201 220 227 245 
0 19 42 63 79 90 99 117 133 150 172 185 201 220 230 240 
0 19 42 63 79 90 102 117 133 150 172 185 201 220 227 240 
0 19 47 58 74 95 99 112 133 150 172 185 201 220 230 245 
0 19 47 58 74 95 102 112 133 150 172 185 201 220 227 245 
0 19 47 58 74 95 99 117 133 150 172 185 201 220 230 240 
0 19 47 58 74 95 102 117 133 150 172 185 201 220 227 240 
0 19 41 58 74 89 99 112 133 156 166 191 207 214 236 245 
0 19 41 63 74 89 99 112 133 156 166 186 207 214 236 245 
0 19 41 58 74 89 99 112 133 159 166 188 204 214 239 245 
0 19 41 60 76 89 99 112 133 154 166 191 207 214 234 245 
0 19 41 63 79 89 99 112 133 154 166 188 204 214 234 245 
0 19 41 60 76 89 99 112 133 159 166 186 202 214 239 245 
0 19 41 58 79 89 99 112 133 156 166 191 202 214 236 245 
0 19 41 63 79 89 99 112 133 156 166 186 202 214 236 245 
0 19 42 57 73 90 99 112 133 156 166 191 207 214 236 245 
0 19 42 57 73 90 99 112 133 159 166 188 204 214 239 245 
0 19 44 57 73 92 99 112 133 154 166 191 207 214 234 245 
0 19 47 57 73 95 99 112 133 154 166 188 204 214 234 245 
0 19 44 57 73 92 99 112 133 159 166 186 202 214 239 245 
0 19 47 57 73 95 99 112 133 156 166 186 202 214 236 245 
0 19 42 60 73 90 99 112 133 159 166 185 204 214 239 245 
0 19 47 60 73 95 99 112 133 154 166 185 204 214 234 245 
0 19 42 60 76 90 99 112 133 153 166 191 207 214 233 245 
0 19 42 63 79 90 99 112 133 153 166 188 204 214 233 245 
0 19 44 58 74 92 99 112 133 153 166 191 207 214 233 245 
0 19 44 63 74 92 99 112 133 153 166 186 207 214 233 245 
0 19 47 58 74 95 99 112 133 153 166 188 204 214 233 245 
0 19 44 58 79 92 99 112 133 153 166 191 202 214 233 245 
0 19 44 63 79 92 99 112 133 153 166 186 202 214 233 245 
0 19 47 60 76 95 99 112 133 153 166 186 202 214 233 245 
0 19 42 57 76 90 99 112 133 159 166 188 201 214 239 245 
0 19 47 57 76 95 99 112 133 154 166 188 201 214 234 245 
0 19 42 60 76 90 99 112 133 159 166 185 201 214 239 245 
0 19 42 63 79 90 99 112 133 156 166 185 201 214 236 245 
0 19 44 58 74 92 99 112 133 159 166 185 201 214 239 245 
0 19 47 58 74 95 99 112 133 156 166 185 201 214 236 245 
0 19 44 63 79 92 99 112 133 154 166 185 201 214 234 245 
0 19 47 60 76 95 99 112 133 154 166 185 201 214 234 245 
0 19 41 58 74 89 99 117 133 156 166 191 207 214 236 240 
0 19 41 63 74 89 99 117 133 156 166 186 207 214 236 240 
0 19 41 58 74 89 99 117 133 159 166 188 204 214 239 240 
0 19 41 60 76 89 99 117 133 154 166 191 207 214 234 240 
0 19 41 63 79 89 99 117 133 154 166 188 204 214 234 240 
0 19 41 60 76 89 99 117 133 159 166 186 202 214 239 240 
0 19 41 58 79 89 99 117 133 156 166 191 202 214 236 240 
0 19 41 63 79 89 99 117 133 156 166 186 202 214 236 240 
0 19 42 57 73 90 99 117 133 156 166 191 207 214 236 240 
0 19 42 57 73 90 99 117 133 159 166 188 204 214 239 240 
0 19 44 57 73 92 99 117 133 154 166 191 207 214 234 240 
0 19 47 57 73 95 99 117 133 154 166 188 204 214 234 240 
0 19 44 57 73 92 99 117 133 159 166 186 202 214 239 240 
0 19 47 57 73 95 99 117 133 156 166 186 202 214 236 240 
0 19 42 60 73 90 99 117 133 159 166 185 204 214 239 240 
0 19 47 60 73 95 99 117 133 154 166 185 204 214 234 240 
0 19 42 60 76 90 99 117 133 153 166 191 207 214 233 240 
0 19 42 63 79 90 99 117 133 153 166 188 204 214 233 240 
0 19 44 58 74 92 99 117 133 153 166 191 207 214 233 240 
0 19 44 63 74 92 99 117 133 153 166 186 207 214 233 240 
0 19 47 58 74 95 99 117 133 153 166 188 204 214 233 240 
0 19 44 58 79 92 99 117 133 153 166 191 202 214 233 240 
0 19 44 63 79 92 99 117 133 153 166 186 202 214 233 240 
0 19 47 60 76 95 99 117 133 153 166 186 202 214 233 240 
0 19 42 57 76 90 99 117 133 159 166 188 201 214 239 240 
0 19 47 57 76 95 99 117 133 154 166 188 201 214 234 240 
0 19 42 60 76 90 99 117 133 159 166 185 201 214 239 240 
0 19 42 63 79 90 99 117 133 156 166 185 201 214 236 240 
0 19 44 58 74 92 99 117 133 159 166 185 201 214 239 240 
0 19 47 58 74 95 99 117 133 156 166 185 201 214 236 240 
0 19 44 63 79 92 99 117 133 154 166 185 201 214 234 240 
0 19 47 60 76 95 99 117 133 154 166 185 201 214 234 240 
0 19 41 58 74 89 99 112 133 156 175 182 198 223 236 245 
0 19 41 58 74 89 99 112 133 159 172 182 198 220 239 245 
0 19 41 60 76 89 99 112 133 154 175 182 198 223 234 245 
0 19 41 63 79 89 99 112 133 154 172 182 198 220 234 245 
0 19 41 60 76 89 99 112 133 159 170 182 198 218 239 245 
0 19 41 63 79 89 99 112 133 156 170 182 198 218 236 245 
0 19 41 58 74 92 99 112 133 159 172 182 198 217 239 245 
0 19 41 63 79 92 99 112 133 154 172 182 198 217 234 245 
0 19 42 57 73 90 99 112 133 156 175 182 198 223 236 245 
0 19 42 57 73 95 99 112 133 156 175 182 198 218 236 245 
0 19 42 57 73 90 99 112 133 159 172 182 198 220 239 245 
0 19 44 57 73 92 99 112 133 154 175 182 198 223 234 245 
0 19 47 57 73 95 99 112 133 154 172 182 198 220 234 245 
0 19 44 57 73 92 99 112 133 159 170 182 198 218 239 245 
0 19 47 57 73 90 99 112 133 156 170 182 198 223 236 245 
0 19 47 57 73 95 99 112 133 156 170 182 198 218 236 245 
0 19 42 60 76 90 99 112 133 153 175 182 198 223 233 245 
0 19 42 60 76 95 99 112 133 153 175 182 198 218 233 245 
0 19 42 63 79 90 99 112 133 153 172 182 198 220 233 245 
0 19 44 58 74 92 99 112 133 153 175 182 198 223 233 245 
0 19 47 58 74 95 99 112 133 153 172 182 198 220 233 245 
0 19 44 63 79 92 99 112 133 153 170 182 198 218 233 245 
0 19 47 60 76 90 99 112 133 153 170 182 198 223 233 245 
0 19 47 60 76 95 99 112 133 153 170 182 198 218 233 245 
0 19 44 58 74 89 99 112 133 159 169 182 198 220 239 245 
0 19 44 63 79 89 99 112 133 154 169 182 198 220 234 245 
0 19 42 60 76 90 99 112 133 159 169 182 198 217 239 245 
0 19 42 63 79 90 99 112 133 156 169 182 198 217 236 245 
0 19 44 58 74 92 99 112 133 159 169 182 198 217 239 245 
0 19 47 58 74 95 99 112 133 156 169 182 198 217 236 245 
0 19 44 63 79 92 99 112 133 154 169 182 198 217 234 245 
0 19 47 60 76 95 99 112 133 154 169 182 198 217 234 245 
0 19 41 58 74 89 99 117 133 156 175 182 198 223 236 240 
0 19 41 58 74 89 99 117 133 159 172 182 198 220 239 240 
0 19 41 60 76 89 99 117 133 154 175 182 198 223 234 240 
0 19 41 63 79 89 99 117 133 154 172 182 198 220 234 240 
0 19 41 60 76 89 99 117 133 159 170 182 198 218 239 240 
0 19 41 63 79 89 99 117 133 156 170 182 198 218 236 240 
0 19 41 58 74 92 99 117 133 159 172 182 198 217 239 240 
0 19 41 63 79 92 99 117 133 154 172 182 198 217 234 240 
0 19 42 57 73 90 99 117 133 156 175 182 198 223 236 240 
0 19 42 57 73 95 99 117 133 156 175 182 198 218 236 240 
0 19 42 57 73 90 99 117 133 159 172 182 198 220 239 240 
0 19 44 57 73 92 99 117 133 154 175 182 198 223 234 240 
0 19 47 57 73 95 99 117 133 154 172 182 198 220 234 240 
0 19 44 57 73 92 99 117 133 159 170 182 198 218 239 240 
0 19 47 57 73 90 99 117 133 156 170 182 198 223 236 240 
0 19 47 57 73 95 99 117 133 156 170 182 198 218 236 240 
0 19 42 60 76 90 99 117 133 153 175 182 198 223 233 240 
0 19 42 60 76 95 99 117 133 153 175 182 198 218 233 240 
0 19 42 63 79 90 99 117 133 153 172 182 198 220 233 240 
0 19 44 58 74 92 99 117 133 153 175 182 198 223 233 240 
0 19 47 58 74 95 99 117 133 153 172 182 198 220 233 240 
0 19 44 63 79 92 99 117 133 153 170 182 198 218 233 240 
0 19 47 60 76 90 99 117 133 153 170 182 198 223 233 240 
0 19 47 60 76 95 99 117 133 153 170 182 198 218 233 240 
0 19 44 58 74 89 99 117 133 159 169 182 198 220 239 240 
0 19 44 63 79 89 99 117 133 154 169 182 198 220 234 240 
0 19 42 60 76 90 99 117 133 159 169 182 198 217 239 240 
0 19 42 63 79 90 99 117 133 156 169 182 198 217 236 240 
0 19 44 58 74 92 99 117 133 159 169 182 198 217 239 240 
0 19 47 58 74 95 99 117 133 156 169 182 198 217 236 240 
0 19 44 63 79 92 99 117 133 154 169 182 198 217 234 240 
0 19 47 60 76 95 99 117 133 154 169 182 198 217 234 240 
0 22 35 57 73 83 102 112 133 154 172 191 207 220 234 245 
0 22 35 57 73 83 102 112 133 154 175 188 204 223 234 245 
0 22 35 57 73 83 102 112 133 156 170 191 207 218 236 245 
0 22 35 57 73 83 102 112 133 159 170 188 204 218 239 245 
0 22 35 57 73 83 102 112 133 156 175 186 202 223 236 245 
0 22 35 57 73 83 102 112 133 159 172 186 202 220 239 245 
0 22 35 60 73 83 102 112 133 154 175 185 204 223 234 245 
0 22 35 60 73 83 102 112 133 159 170 185 204 218 239 245 
0 22 35 58 74 83 102 112 133 153 172 191 207 220 233 245 
0 22 35 63 74 83 102 112 133 153 172 186 207 220 233 245 
0 22 35 58 74 83 102 112 133 153 175 188 204 223 233 245 
0 22 35 60 76 83 102 112 133 153 170 191 207 218 233 245 
0 22 35 63 79 83 102 112 133 153 170 188 204 218 233 245 
0 22 35 60 76 83 102 112 133 153 175 186 202 223 233 245 
0 22 35 58 79 83 102 112 133 153 172 191 202 220 233 245 
0 22 35 63 79 83 102 112 133 153 172 186 202 220 233 245 
0 22 35 58 74 83 102 112 133 156 169 191 207 217 236 245 
0 22 35 63 74 83 102 112 133 156 169 186 207 217 236 245 
0 22 35 58 74 83 102 112 133 159 169 188 204 217 239 245 
0 22 35 60 76 83 102 112 133 154 169 191 207 217 234 245 
0 22 35 63 79 83 102 112 133 154 169 188 204 217 234 245 
0 22 35 60 76 83 102 112 133 159 169 186 202 217 239 245 
0 22 35 58 79 83 102 112 133 156 169 191 202 217 236 245 
0 22 35 63 79 83 102 112 133 156 169 186 202 217 236 245 
0 22 35 57 76 83 102 112 133 154 175 188 201 223 234 245 
0 22 35 57 76 83 102 112 133 159 170 188 201 218 239 245 
0 22 35 58 74 83 102 112 133 156 175 185 201 223 236 245 
0 22 35 58 74 83 102 112 133 159 172 185 201 220 239 245 
0 22 35 60 76 83 102 112 133 154 175 185 201 223 234 245 
0 22 35 63 79 83 102 112 133 154 172 185 201 220 234 245 
0 22 35 60 76 83 102 112 133 159 170 185 201 218 239 245 
0 22 35 63 79 83 102 112 133 156 170 185 201 218 236 245 
0 22 35 57 73 83 102 117 133 154 172 191 207 220 234 240 
0 22 35 57 73 83 102 117 133 154 175 188 204 223 234 240 
0 22 35 57 73 83 102 117 133 156 170 191 207 218 236 240 
0 22 35 57 73 83 102 117 133 159 170 188 204 218 239 240 
0 22 35 57 73 83 102 117 133 156 175 186 202 223 236 240 
0 22 35 57 73 83 102 117 133 159 172 186 202 220 239 240 
0 22 35 60 73 83 102 117 133 154 175 185 204 223 234 240 
0 22 35 60 73 83 102 117 133 159 170 185 204 218 239 240 
0 22 35 58 74 83 102 117 133 153 172 191 207 220 233 240 
0 22 35 63 74 83 102 117 133 153 172 186 207 220 233 240 
0 22 35 58 74 83 102 117 133 153 175 188 204 223 233 240 
0 22 35 60 76 83 102 117 133 153 170 191 207 218 233 240 
0 22 35 63 79 83 102 117 133 153 170 188 204 218 233 240 
0 22 35 60 76 83 102 117 133 153 175 186 202 223 233 240 
0 22 35 58 79 83 102 117 133 153 172 191 202 220 233 240 
0 22 35 63 79 83 102 117 133 153 172 186 202 220 233 240 
0 22 35 58 74 83 102 117 133 156 169 191 207 217 236 240 
0 22 35 63 74 83 102 117 133 156 169 186 207 217 236 240 
0 22 35 58 74 83 102 117 133 159 169 188 204 217 239 240 
0 22 35 60 76 83 102 117 133 154 169 191 207 217 234 240 
0 22 35 63 79 83 102 117 133 154 169 188 204 217 234 240 
0 22 35 60 76 83 102 117 133 159 169 186 202 217 239 240 
0 22 35 58 79 83 102 117 133 156 169 191 202 217 236 240 
0 22 35 63 79 83 102 117 133 156 169 186 202 217 236 240 
0 22 35 57 76 83 102 117 133 154 175 188 201 223 234 240 
0 22 35 57 76 83 102 117 133 159 170 188 201 218 239 240 
0 22 35 58 74 83 102 117 133 156 175 185 201 223 236 240 
0 22 35 58 74 83 102 117 133 159 172 185 201 220 239 240 
0 22 35 60 76 83 102 117 133 154 175 185 201 223 234 240 
0 22 35 63 79 83 102 117 133 154 172 185 201 220 234 240 
0 22 35 60 76 83 102 117 133 159 170 185 201 218 239 240 
0 22 35 63 79 83 102 117 133 156 170 185 201 218 236 240 
0 25 35 54 70 83 105 112 133 154 172 191 207 220 234 245 
0 25 35 54 70 83 105 112 133 154 175 188 204 223 234 245 
0 25 35 54 70 83 105 112 133 156 170 191 207 218 236 245 
0 25 35 54 70 83 105 112 133 159 170 188 204 218 239 245 
0 25 35 54 70 83 105 112 133 156 175 186 202 223 236 245 
0 25 35 54 70 83 105 112 133 159 172 186 202 220 239 245 
0 25 35 54 70 83 108 112 133 156 170 191 207 218 233 245 
0 25 35 54 70 83 108 112 133 156 175 186 202 223 233 245 
0 28 35 54 70 83 105 112 133 153 170 191 207 218 236 245 
0 28 35 54 70 83 105 112 133 153 175 186 202 223 236 245 
0 26 35 54 70 83 106 112 133 153 172 191 207 220 233 245 
0 26 35 54 70 83 106 112 133 153 175 188 204 223 233 245 
0 28 35 54 70 83 108 112 133 153 170 191 207 218 233 245 
0 31 35 54 70 83 111 112 133 153 170 188 204 218 233 245 
0 28 35 54 70 83 108 112 133 153 175 186 202 223 233 245 
0 31 35 54 70 83 111 112 133 153 172 186 202 220 233 245 
0 26 35 54 70 83 106 112 133 156 169 191 207 217 236 245 
0 26 35 54 70 83 106 112 133 159 169 188 204 217 239 245 
0 26 35 54 70 83 111 112 133 159 169 188 204 217 234 245 
0 28 35 54 70 83 108 112 133 154 169 191 207 217 234 245 
0 31 35 54 70 83 106 112 133 154 169 188 204 217 239 245 
0 31 35 54 70 83 111 112 133 154 169 188 204 217 234 245 
0 28 35 54 70 83 108 112 133 159 169 186 202 217 239 245 
0 31 35 54 70 83 111 112 133 156 169 186 202 217 236 245 
0 26 35 54 70 83 106 112 133 156 175 185 201 223 236 245 
0 26 35 54 70 83 106 112 133 159 172 185 201 220 239 245 
0 26 35 54 70 83 111 112 133 159 172 185 201 220 234 245 
0 28 35 54 70 83 108 112 133 154 175 185 201 223 234 245 
0 31 35 54 70 83 106 112 133 154 172 185 201 220 239 245 
0 31 35 54 70 83 111 112 133 154 172 185 201 220 234 245 
0 28 35 54 70 83 108 112 133 159 170 185 201 218 239 245 
0 31 35 54 70 83 111 112 133 156 170 185 201 218 236 245 
0 25 35 54 70 83 105 117 133 154 172 191 207 220 234 240 
0 25 35 54 70 83 105 117 133 154 175 188 204 223 234 240 
0 25 35 54 70 83 105 117 133 156 170 191 207 218 236 240 
0 25 35 54 70 83 105 117 133 159 170 188 204 218 239 240 
0 25 35 54 70 83 105 117 133 156 175 186 202 223 236 240 
0 25 35 54 70 83 105 117 133 159 172 186 202 220 239 240 
0 25 35 54 70 83 108 117 133 156 170 191 207 218 233 240 
0 25 35 54 70 83 108 117 133 156 175 186 202 223 233 240 
0 28 35 54 70 83 105 117 133 153 170 191 207 218 236 240 
0 28 35 54 70 83 105 117 133 153 175 186 202 223 236 240 
0 26 35 54 70 83 106 117 133 153 172 191 207 220 233 240 
0 26 35 54 70 83 106 117 133 153 175 188 204 223 233 240 
0 28 35 54 70 83 108 117 133 153 170 191 207 218 233 240 
0 31 35 54 70 83 111 117 133 153 170 188 204 218 233 240 
0 28 35 54 70 83 108 117 133 153 175 186 202 223 233 240 
0 31 35 54 70 83 111 117 133 153 172 186 202 220 233 240 
0 26 35 54 70 83 106 117 133 156 169 191 207 217 236 240 
0 26 35 54 70 83 106 117 133 159 169 188 204 217 239 240 
0 26 35 54 70 83 111 117 133 159 169 188 204 217 234 240 
0 28 35 54 70 83 108 117 133 154 169 191 207 217 234 240 
0 31 35 54 70 83 106 117 133 154 169 188 204 217 239 240 
0 31 35 54 70 83 111 117 133 154 169 188 204 217 234 240 
0 28 35 54 70 83 108 117 133 159 169 186 202 217 239 240 
0 31 35 54 70 83 111 117 133 156 169 186 202 217 236 240 
0 26 35 54 70 83 106 117 133 156 175 185 201 223 236 240 
0 26 35 54 70 83 106 117 133 159 172 185 201 220 239 240 
0 26 35 54 70 83 111 117 133 159 172 185 201 220 234 240 
0 28 35 54 70 83 108 117 133 154 175 185 201 223 234 240 
0 31 35 54 70 83 106 117 133 154 172 185 201 220 239 240 
0 31 35 54 70 83 111 117 133 154 172 185 201 220 234 240 
0 28 35 54 70 83 108 117 133 159 170 185 201 218 239 240 
0 31 35 54 70 83 111 117 133 156 170 185 201 218 236 240 
0 25 35 58 74 83 105 112 133 150 172 191 207 220 230 245 
0 25 35 63 74 83 105 112 133 150 172 186 207 220 230 245 
0 25 35 58 74 83 105 112 133 150 175 188 204 223 230 245 
0 25 35 60 76 83 105 112 133 150 170 191 207 218 230 245 
0 25 35 63 79 83 105 112 133 150 170 188 204 218 230 245 
0 25 35 60 76 83 105 112 133 150 175 186 202 223 230 245 
0 25 35 58 79 83 105 112 133 150 172 191 202 220 230 245 
0 25 35 63 79 83 105 112 133 150 172 186 202 220 230 245 
0 26 35 57 73 83 106 112 133 150 172 191 207 220 230 245 
0 26 35 57 73 83 106 112 133 150 175 188 204 223 230 245 
0 28 35 57 73 83 108 112 133 150 170 191 207 218 230 245 
0 31 35 57 73 83 111 112 133 150 170 188 204 218 230 245 
0 28 35 57 73 83 108 112 133 150 175 186 202 223 230 245 
0 31 35 57 73 83 111 112 133 150 172 186 202 220 230 245 
0 26 35 60 73 83 106 112 133 150 175 185 204 223 230 245 
0 31 35 60 73 83 111 112 133 150 170 185 204 218 230 245 
0 26 35 60 76 83 106 112 133 150 169 191 207 217 230 245 
0 26 35 63 79 83 106 112 133 150 169 188 204 217 230 245 
0 28 35 58 74 83 108 112 133 150 169 191 207 217 230 245 
0 28 35 63 74 83 108 112 133 150 169 186 207 217 230 245 
0 31 35 58 74 83 111 112 133 150 169 188 204 217 230 245 
0 28 35 58 79 83 108 112 133 150 169 191 202 217 230 245 
0 28 35 63 79 83 108 112 133 150 169 186 202 217 230 245 
0 31 35 60 76 83 111 112 133 150 169 186 202 217 230 245 
0 26 35 57 76 83 106 112 133 150 175 188 201 223 230 245 
0 31 35 57 76 83 111 112 133 150 170 188 201 218 230 245 
0 26 35 60 76 83 106 112 133 150 175 185 201 223 230 245 
0 26 35 63 79 83 106 112 133 150 172 185 201 220 230 245 
0 28 35 58 74 83 108 112 133 150 175 185 201 223 230 245 
0 31 35 58 74 83 111 112 133 150 172 185 201 220 230 245 
0 28 35 63 79 83 108 112 133 150 170 185 201 218 230 245 
0 31 35 60 76 83 111 112 133 150 170 185 201 218 230 245 
0 25 35 58 74 83 105 117 133 150 172 191 207 220 230 240 
0 25 35 63 74 83 105 117 133 150 172 186 207 220 230 240 
0 25 35 58 74 83 105 117 133 150 175 188 204 223 230 240 
0 25 35 60 76 83 105 117 133 150 170 191 207 218 230 240 
0 25 35 63 79 83 105 117 133 150 170 188 204 218 230 240 
0 25 35 60 76 83 105 117 133 150 175 186 202 223 230 240 
0 25 35 58 79 83 105 117 133 150 172 191 202 220 230 240 
0 25 35 63 79 83 105 117 133 150 172 186 202 220 230 240 
0 26 35 57 73 83 106 117 133 150 172 191 207 220 230 240 
0 26 35 57 73 83 106 117 133 150 175 188 204 223 230 240 
0 28 35 57 73 83 108 117 133 150 170 191 207 218 230 240 
0 31 35 57 73 83 111 117 133 150 170 188 204 218 230 240 
0 28 35 57 73 83 108 117 133 150 175 186 202 223 230 240 
0 31 35 57 73 83 111 117 133 150 172 186 202 220 230 240 
0 26 35 60 73 83 106 117 133 150 175 185 204 223 230 240 
0 31 35 60 73 83 111 117 133 150 170 185 204 218 230 240 
0 26 35 60 76 83 106 117 133 150 169 191 207 217 230 240 
0 26 35 63 79 83 106 117 133 150 169 188 204 217 230 240 
0 28 35 58 74 83 108 117 133 150 169 191 207 217 230 240 
0 28 35 63 74 83 108 117 133 150 169 186 207 217 230 240 
0 31 35 58 74 83 111 117 133 150 169 188 204 217 230 240 
0 28 35 58 79 83 108 117 133 150 169 191 202 217 230 240 
0 28 35 63 79 83 108 117 133 150 169 186 202 217 230 240 
0 31 35 60 76 83 111 117 133 150 169 186 202 217 230 240 
0 26 35 57 76 83 106 117 133 150 175 188 201 223 230 240 
0 31 35 57 76 83 111 117 133 150 170 188 201 218 230 240 
0 26 35 60 76 83 106 117 133 150 175 185 201 223 230 240 
0 26 35 63 79 83 106 117 133 150 172 185 201 220 230 240 
0 28 35 58 74 83 108 117 133 150 175 185 201 223 230 240 
0 31 35 58 74 83 111 117 133 150 172 185 201 220 230 240 
0 28 35 63 79 83 108 117 133 150 170 185 201 218 230 240 
0 31 35 60 76 83 111 117 133 150 170 185 201 218 230 240 
0 25 35 60 76 83 105 112 133 154 166 191 207 214 234 245 
0 25 35 60 76 86 105 112 133 154 166 191 207 211 234 245 
0 25 35 60 76 83 105 117 133 154 166 191 207 214 234 240 
0 25 35 60 76 86 105 117 133 154 166 191 207 211 234 240 
0 25 35 60 76 83 105 112 133 159 166 186 202 214 239 245 
0 25 35 60 76 86 105 112 133 159 166 186 202 211 239 245 
0 25 35 60 76 83 105 117 133 159 166 186 202 214 239 240 
0 25 35 60 76 86 105 117 133 159 166 186 202 211 239 240 
0 25 35 58 74 83 105 112 133 156 166 191 207 214 236 245 
0 25 35 58 74 86 105 112 133 156 166 191 207 211 236 245 
0 25 35 58 74 83 108 112 133 156 166 191 207 214 233 245 
0 25 35 58 74 86 108 112 133 156 166 191 207 211 233 245 
0 25 35 58 74 83 105 117 133 156 166 191 207 214 236 240 
0 25 35 58 74 86 105 117 133 156 166 191 207 211 236 240 
0 25 35 58 74 83 108 117 133 156 166 191 207 214 233 240 
0 25 35 58 74 86 108 117 133 156 166 191 207 211 233 240 
0 25 35 58 75 82 104 113 133 156 166 191 206 215 237 244 
0 25 35 58 75 82 109 113 133 156 166 191 206 215 232 244 
0 25 35 58 75 87 104 113 133 156 166 191 206 210 237 244 
0 25 35 58 75 87 109 113 133 156 166 191 206 210 232 244 
0 25 35 58 78 82 104 113 133 156 166 191 203 215 237 244 
0 25 35 58 78 82 109 113 133 156 166 191 203 215 232 244 
0 25 35 58 78 87 104 113 133 156 166 191 203 210 237 244 
0 25 35 58 78 87 109 113 133 156 166 191 203 210 232 244 
0 25 35 58 75 82 104 116 133 156 166 191 206 215 237 241 
0 25 35 58 75 82 109 116 133 156 166 191 206 215 232 241 
0 25 35 58 75 87 104 116 133 156 166 191 206 210 237 241 
0 25 35 58 75 87 109 116 133 156 166 191 206 210 232 241 
0 25 35 58 78 82 104 116 133 156 166 191 203 215 237 241 
0 25 35 58 78 82 109 116 133 156 166 191 203 215 232 241 
0 25 35 58 78 87 104 116 133 156 166 191 203 210 237 241 
0 25 35 58 78 87 109 116 133 156 166 191 203 210 232 241 
0 25 35 58 79 83 105 112 133 156 166 191 202 214 236 245 
0 25 35 58 79 86 105 112 133 156 166 191 202 211 236 245 
0 25 35 58 79 83 108 112 133 156 166 191 202 214 233 245 
0 25 35 58 79 86 108 112 133 156 166 191 202 211 233 245 
0 25 35 58 79 83 105 117 133 156 166 191 202 214 236 240 
0 25 35 58 79 86 105 117 133 156 166 191 202 211 236 240 
0 25 35 58 79 83 108 117 133 156 166 191 202 214 233 240 
0 25 35 58 79 86 108 117 133 156 166 191 202 211 233 240 
0 25 35 63 74 83 105 112 133 156 166 186 207 214 236 245 
0 25 35 63 74 86 105 112 133 156 166 186 207 211 236 245 
0 25 35 63 74 83 108 112 133 156 166 186 207 214 233 245 
0 25 35 63 74 86 108 112 133 156 166 186 207 211 233 245 
0 25 35 63 74 83 105 117 133 156 166 186 207 214 236 240 
0 25 35 63 74 86 105 117 133 156 166 186 207 211 236 240 
0 25 35 63 74 83 108 117 133 156 166 186 207 214 233 240 
0 25 35 63 74 86 108 117 133 156 166 186 207 211 233 240 
0 25 35 63 75 82 104 113 133 156 166 186 206 215 237 244 
0 25 35 63 75 82 109 113 133 156 166 186 206 215 232 244 
0 25 35 63 75 87 104 113 133 156 166 186 206 210 237 244 
0 25 35 63 75 87 109 113 133 156 166 186 206 210 232 244 
0 25 35 63 78 82 104 113 133 156 166 186 203 215 237 244 
0 25 35 63 78 82 109 113 133 156 166 186 203 215 232 244 
0 25 35 63 78 87 104 113 133 156 166 186 203 210 237 244 
0 25 35 63 78 87 109 113 133 156 166 186 203 210 232 244 
0 25 35 63 75 82 104 116 133 156 166 186 206 215 237 241 
0 25 35 63 75 82 109 116 133 156 166 186 206 215 232 241 
0 25 35 63 75 87 104 116 133 156 166 186 206 210 237 241 
0 25 35 63 75 87 109 116 133 156 166 186 206 210 232 241 
0 25 35 63 78 82 104 116 133 156 166 186 203 215 237 241 
0 25 35 63 78 82 109 116 133 156 166 186 203 215 232 241 
0 25 35 63 78 87 104 116 133 156 166 186 203 210 237 241 
0 25 35 63 78 87 109 116 133 156 166 186 203 210 232 241 
0 25 35 63 79 83 105 112 133 156 166 186 202 214 236 245 
0 25 35 63 79 86 105 112 133 156 166 186 202 211 236 245 
0 25 35 63 79 83 108 112 133 156 166 186 202 214 233 245 
0 25 35 63 79 86 108 112 133 156 166 186 202 211 233 245 
0 25 35 63 79 83 105 117 133 156 166 186 202 214 236 240 
0 25 35 63 79 86 105 117 133 156 166 186 202 211 236 240 
0 25 35 63 79 83 108 117 133 156 166 186 202 214 233 240 
0 25 35 63 79 86 108 117 133 156 166 186 202 211 233 240 
0 25 35 58 74 83 105 112 133 159 166 188 204 214 239 245 
0 25 35 58 74 86 105 112 133 159 166 188 204 211 239 245 
0 25 35 58 74 83 105 117 133 159 166 188 204 214 239 240 
0 25 35 58 74 86 105 117 133 159 166 188 204 211 239 240 
0 25 35 63 79 83 105 112 133 154 166 188 204 214 234 245 
0 25 35 63 79 86 105 112 133 154 166 188 204 211 234 245 
0 25 35 63 79 83 105 117 133 154 166 188 204 214 234 240 
0 25 35 63 79 86 105 117 133 154 166 188 204 211 234 240 
0 28 35 57 73 83 108 112 133 154 166 191 207 214 234 245 
0 28 35 57 73 86 108 112 133 154 166 191 207 211 234 245 
0 28 35 57 73 83 108 117 133 154 166 191 207 214 234 240 
0 28 35 57 73 86 108 117 133 154 166 191 207 211 234 240 
0 28 35 57 73 83 108 112 133 159 166 186 202 214 239 245 
0 28 35 57 73 86 108 112 133 159 166 186 202 211 239 245 
0 28 35 57 73 83 108 117 133 159 166 186 202 214 239 240 
0 28 35 57 73 86 108 117 133 159 166 186 202 211 239 240 
0 26 35 57 73 83 106 112 133 156 166 191 207 214 236 245 
0 26 35 57 73 86 106 112 133 156 166 191 207 211 236 245 
0 26 35 57 73 83 106 117 133 156 166 191 207 214 236 240 
0 26 35 57 73 86 106 117 133 156 166 191 207 211 236 240 
0 31 35 57 73 83 111 112 133 156 166 186 202 214 236 245 
0 31 35 57 73 86 111 112 133 156 166 186 202 211 236 245 
0 31 35 57 73 83 111 117 133 156 166 186 202 214 236 240 
0 31 35 57 73 86 111 117 133 156 166 186 202 211 236 240 
0 26 35 57 73 83 106 112 133 159 166 188 204 214 239 245 
0 26 35 60 73 83 106 112 133 159 166 185 204 214 239 245 
0 26 35 57 73 86 106 112 133 159 166 188 204 211 239 245 
0 26 35 60 73 86 106 112 133 159 166 185 204 211 239 245 
0 26 35 57 73 83 106 117 133 159 166 188 204 214 239 240 
0 26 35 60 73 83 106 117 133 159 166 185 204 214 239 240 
0 26 35 57 73 86 106 117 133 159 166 188 204 211 239 240 
0 26 35 60 73 86 106 117 133 159 166 185 204 211 239 240 
0 27 35 56 73 82 106 113 133 158 166 189 204 215 239 244 
0 27 35 61 73 82 106 113 133 158 166 184 204 215 239 244 
0 27 35 56 73 87 106 113 133 158 166 189 204 210 239 244 
0 27 35 61 73 87 106 113 133 158 166 184 204 210 239 244 
0 30 35 56 73 82 106 113 133 155 166 189 204 215 239 244 
0 30 35 61 73 82 106 113 133 155 166 184 204 215 239 244 
0 30 35 56 73 87 106 113 133 155 166 189 204 210 239 244 
0 30 35 61 73 87 106 113 133 155 166 184 204 210 239 244 
0 27 35 56 73 82 106 116 133 158 166 189 204 215 239 241 
0 27 35 61 73 82 106 116 133 158 166 184 204 215 239 241 
0 27 35 56 73 87 106 116 133 158 166 189 204 210 239 241 
0 27 35 61 73 87 106 116 133 158 166 184 204 210 239 241 
0 30 35 56 73 82 106 116 133 155 166 189 204 215 239 241 
0 30 35 61 73 82 106 116 133 155 166 184 204 215 239 241 
0 30 35 56 73 87 106 116 133 155 166 189 204 210 239 241 
0 30 35 61 73 87 106 116 133 155 166 184 204 210 239 241 
0 31 35 57 73 83 106 112 133 154 166 188 204 214 239 245 
0 31 35 60 73 83 106 112 133 154 166 185 204 214 239 245 
0 31 35 57 73 86 106 112 133 154 166 188 204 211 239 245 
0 31 35 60 73 86 106 112 133 154 166 185 204 211 239 245 
0 31 35 57 73 83 106 117 133 154 166 188 204 214 239 240 
0 31 35 60 73 83 106 117 133 154 166 185 204 214 239 240 
0 31 35 57 73 86 106 117 133 154 166 188 204 211 239 240 
0 31 35 60 73 86 106 117 133 154 166 185 204 211 239 240 
0 26 35 57 73 83 111 112 133 159 166 188 204 214 234 245 
0 26 35 60 73 83 111 112 133 159 166 185 204 214 234 245 
0 26 35 57 73 86 111 112 133 159 166 188 204 211 234 245 
0 26 35 60 73 86 111 112 133 159 166 185 204 211 234 245 
0 26 35 57 73 83 111 117 133 159 166 188 204 214 234 240 
0 26 35 60 73 83 111 117 133 159 166 185 204 214 234 240 
0 26 35 57 73 86 111 117 133 159 166 188 204 211 234 240 
0 26 35 60 73 86 111 117 133 159 166 185 204 211 234 240 
0 27 35 56 73 82 111 113 133 158 166 189 204 215 234 244 
0 27 35 61 73 82 111 113 133 158 166 184 204 215 234 244 
0 27 35 56 73 87 111 113 133 158 166 189 204 210 234 244 
0 27 35 61 73 87 111 113 133 158 166 184 204 210 234 244 
0 30 35 56 73 82 111 113 133 155 166 189 204 215 234 244 
0 30 35 61 73 82 111 113 133 155 166 184 204 215 234 244 
0 30 35 56 73 87 111 113 133 155 166 189 204 210 234 244 
0 30 35 61 73 87 111 113 133 155 166 184 204 210 234 244 
0 27 35 56 73 82 111 116 133 158 166 189 204 215 234 241 
0 27 35 61 73 82 111 116 133 158 166 184 204 215 234 241 
0 27 35 56 73 87 111 116 133 158 166 189 204 210 234 241 
0 27 35 61 73 87 111 116 133 158 166 184 204 210 234 241 
0 30 35 56 73 82 111 116 133 155 166 189 204 215 234 241 
0 30 35 61 73 82 111 116 133 155 166 184 204 215 234 241 
0 30 35 56 73 87 111 116 133 155 166 189 204 210 234 241 
0 30 35 61 73 87 111 116 133 155 166 184 204 210 234 241 
0 31 35 57 73 83 111 112 133 154 166 188 204 214 234 245 
0 31 35 60 73 83 111 112 133 154 166 185 204 214 234 245 
0 31 35 57 73 86 111 112 133 154 166 188 204 211 234 245 
0 31 35 60 73 86 111 112 133 154 166 185 204 211 234 245 
0 31 35 57 73 83 111 117 133 154 166 188 204 214 234 240 
0 31 35 60 73 83 111 117 133 154 166 185 204 214 234 240 
0 31 35 57 73 86 111 117 133 154 166 188 204 211 234 240 
0 31 35 60 73 86 111 117 133 154 166 185 204 211 234 240 
0 26 35 57 75 81 104 114 133 159 166 188 206 212 237 247 
0 26 35 60 75 81 104 114 133 159 166 185 206 212 237 247 
0 26 35 57 75 81 109 114 133 159 166 188 206 212 232 247 
0 26 35 60 75 81 109 114 133 159 166 185 206 212 232 247 
0 26 35 57 78 81 104 114 133 159 166 188 203 212 237 247 
0 26 35 60 78 81 104 114 133 159 166 185 203 212 237 247 
0 26 35 57 78 81 109 114 133 159 166 188 203 212 232 247 
0 26 35 60 78 81 109 114 133 159 166 185 203 212 232 247 
0 27 35 56 74 81 105 114 133 158 166 189 207 212 236 247 
0 27 35 61 74 81 105 114 133 158 166 184 207 212 236 247 
0 27 35 56 74 81 108 114 133 158 166 189 207 212 233 247 
0 27 35 61 74 81 108 114 133 158 166 184 207 212 233 247 
0 30 35 56 74 81 105 114 133 155 166 189 207 212 236 247 
0 30 35 61 74 81 105 114 133 155 166 184 207 212 236 247 
0 30 35 56 74 81 108 114 133 155 166 189 207 212 233 247 
0 30 35 61 74 81 108 114 133 155 166 184 207 212 233 247 
0 31 35 57 75 81 104 114 133 154 166 188 206 212 237 247 
0 31 35 60 75 81 104 114 133 154 166 185 206 212 237 247 
0 31 35 57 75 81 109 114 133 154 166 188 206 212 232 247 
0 31 35 60 75 81 109 114 133 154 166 185 206 212 232 247 
0 31 35 57 78 81 104 114 133 154 166 188 203 212 237 247 
0 31 35 60 78 81 104 114 133 154 166 185 203 212 237 247 
0 31 35 57 78 81 109 114 133 154 166 188 203 212 232 247 
0 31 35 60 78 81 109 114 133 154 166 185 203 212 232 247 
0 27 35 56 79 81 105 114 133 158 166 189 202 212 236 247 
0 27 35 61 79 81 105 114 133 158 166 184 202 212 236 247 
0 27 35 56 79 81 108 114 133 158 166 189 202 212 233 247 
0 27 35 61 79 81 108 114 133 158 166 184 202 212 233 247 
0 30 35 56 79 81 105 114 133 155 166 189 202 212 236 247 
0 30 35 61 79 81 105 114 133 155 166 184 202 212 236 247 
0 30 35 56 79 81 108 114 133 155 166 189 202 212 233 247 
0 30 35 61 79 81 108 114 133 155 166 184 202 212 233 247 
0 26 35 57 75 84 104 114 133 159 166 188 206 209 237 247 
0 26 35 60 75 84 104 114 133 159 166 185 206 209 237 247 
0 26 35 57 75 84 109 114 133 159 166 188 206 209 232 247 
0 26 35 60 75 84 109 114 133 159 166 185 206 209 232 247 
0 26 35 57 78 84 104 114 133 159 166 188 203 209 237 247 
0 26 35 60 78 84 104 114 133 159 166 185 203 209 237 247 
0 26 35 57 78 84 109 114 133 159 166 188 203 209 232 247 
0 26 35 60 78 84 109 114 133 159 166 185 203 209 232 247 
0 27 35 56 74 84 105 114 133 158 166 189 207 209 236 247 
0 27 35 61 74 84 105 114 133 158 166 184 207 209 236 247 
0 27 35 56 74 84 108 114 133 158 166 189 207 209 233 247 
0 27 35 61 74 84 108 114 133 158 166 184 207 209 233 247 
0 30 35 56 74 84 105 114 133 155 166 189 207 209 236 247 
0 30 35 61 74 84 105 114 133 155 166 184 207 209 236 247 
0 30 35 56 74 84 108 114 133 155 166 189 207 209 233 247 
0 30 35 61 74 84 108 114 133 155 166 184 207 209 233 247 
0 31 35 57 75 84 104 114 133 154 166 188 206 209 237 247 
0 31 35 60 75 84 104 114 133 154 166 185 206 209 237 247 
0 31 35 57 75 84 109 114 133 154 166 188 206 209 232 247 
0 31 35 60 75 84 109 114 133 154 166 185 206 209 232 247 
0 31 35 57 78 84 104 114 133 154 166 188 203 209 237 247 
0 31 35 60 78 84 104 114 133 154 166 185 203 209 237 247 
0 31 35 57 78 84 109 114 133 154 166 188 203 209 232 247 
0 31 35 60 78 84 109 114 133 154 166 185 203 209 232 247 
0 27 35 56 79 84 105 114 133 158 166 189 202 209 236 247 
0 27 35 61 79 84 105 114 133 158 166 184 202 209 236 247 
0 27 35 56 79 84 108 114 133 158 166 189 202 209 233 247 
0 27 35 61 79 84 108 114 133 158 166 184 202 209 233 247 
0 30 35 56 79 84 105 114 133 155 166 189 202 209 236 247 
0 30 35 61 79 84 105 114 133 155 166 184 202 209 236 247 
0 30 35 56 79 84 108 114 133 155 166 189 202 209 233 247 
0 30 35 61 79 84 108 114 133 155 166 184 202 209 233 247 
0 26 35 57 75 81 104 119 133 159 166 188 206 212 237 242 
0 26 35 60 75 81 104 119 133 159 166 185 206 212 237 242 
0 26 35 57 75 81 109 119 133 159 166 188 206 212 232 242 
0 26 35 60 75 81 109 119 133 159 166 185 206 212 232 242 
0 26 35 57 78 81 104 119 133 159 166 188 203 212 237 242 
0 26 35 60 78 81 104 119 133 159 166 185 203 212 237 242 
0 26 35 57 78 81 109 119 133 159 166 188 203 212 232 242 
0 26 35 60 78 81 109 119 133 159 166 185 203 212 232 242 
0 27 35 56 74 81 105 119 133 158 166 189 207 212 236 242 
0 27 35 61 74 81 105 119 133 158 166 184 207 212 236 242 
0 27 35 56 74 81 108 119 133 158 166 189 207 212 233 242 
0 27 35 61 74 81 108 119 133 158 166 184 207 212 233 242 
0 30 35 56 74 81 105 119 133 155 166 189 207 212 236 242 
0 30 35 61 74 81 105 119 133 155 166 184 207 212 236 242 
0 30 35 56 74 81 108 119 133 155 166 189 207 212 233 242 
0 30 35 61 74 81 108 119 133 155 166 184 207 212 233 242 
0 31 35 57 75 81 104 119 133 154 166 188 206 212 237 242 
0 31 35 60 75 81 104 119 133 154 166 185 206 212 237 242 
0 31 35 57 75 81 109 119 133 154 166 188 206 212 232 242 
0 31 35 60 75 81 109 119 133 154 166 185 206 212 232 242 
0 31 35 57 78 81 104 119 133 154 166 188 203 212 237 242 
0 31 35 60 78 81 104 119 133 154 166 185 203 212 237 242 
0 31 35 57 78 81 109 119 133 154 166 188 203 212 232 242 
0 31 35 60 78 81 109 119 133 154 166 185 203 212 232 242 
0 27 35 56 79 81 105 119 133 158 166 189 202 212 236 242 
0 27 35 61 79 81 105 119 133 158 166 184 202 212 236 242 
0 27 35 56 79 81 108 119 133 158 166 189 202 212 233 242 
0 27 35 61 79 81 108 119 133 158 166 184 202 212 233 242 
0 30 35 56 79 81 105 119 133 155 166 189 202 212 236 242 
0 30 35 61 79 81 105 119 133 155 166 184 202 212 236 242 
0 30 35 56 79 81 108 119 133 155 166 189 202 212 233 242 
0 30 35 61 79 81 108 119 133 155 166 184 202 212 233 242 
0 26 35 57 75 84 104 119 133 159 166 188 206 209 237 242 
0 26 35 60 75 84 104 119 133 159 166 185 206 209 237 242 
0 26 35 57 75 84 109 119 133 159 166 188 206 209 232 242 
0 26 35 60 75 84 109 119 133 159 166 185 206 209 232 242 
0 26 35 57 78 84 104 119 133 159 166 188 203 209 237 242 
0 26 35 60 78 84 104 119 133 159 166 185 203 209 237 242 
0 26 35 57 78 84 109 119 133 159 166 188 203 209 232 242 
0 26 35 60 78 84 109 119 133 159 166 185 203 209 232 242 
0 27 35 56 74 84 105 119 133 158 166 189 207 209 236 242 
0 27 35 61 74 84 105 119 133 158 166 184 207 209 236 242 
0 27 35 56 74 84 108 119 133 158 166 189 207 209 233 242 
0 27 35 61 74 84 108 119 133 158 166 184 207 209 233 242 
0 30 35 56 74 84 105 119 133 155 166 189 207 209 236 242 
0 30 35 61 74 84 105 119 133 155 166 184 207 209 236 242 
0 30 35 56 74 84 108 119 133 155 166 189 207 209 233 242 
0 30 35 61 74 84 108 119 133 155 166 184 207 209 233 242 
0 31 35 57 75 84 104 119 133 154 166 188 206 209 237 242 
0 31 35 60 75 84 104 119 133 154 166 185 206 209 237 242 
0 31 35 57 75 84 109 119 133 154 166 188 206 209 232 242 
0 31 35 60 75 84 109 119 133 154 166 185 206 209 232 242 
0 31 35 57 78 84 104 119 133 154 166 188 203 209 237 242 
0 31 35 60 78 84 104 119 133 154 166 185 203 209 237 242 
0 31 35 57 78 84 109 119 133 154 166 188 203 209 232 242 
0 31 35 60 78 84 109 119 133 154 166 185 203 209 232 242 
0 27 35 56 79 84 105 119 133 158 166 189 202 209 236 242 
0 27 35 61 79 84 105 119 133 158 166 184 202 209 236 242 
0 27 35 56 79 84 108 119 133 158 166 189 202 209 233 242 
0 27 35 61 79 84 108 119 133 158 166 184 202 209 233 242 
0 30 35 56 79 84 105 119 133 155 166 189 202 209 236 242 
0 30 35 61 79 84 105 119 133 155 166 184 202 209 236 242 
0 30 35 56 79 84 108 119 133 155 166 189 202 209 233 242 
0 30 35 61 79 84 108 119 133 155 166 184 202 209 233 242 
0 28 35 58 74 83 105 112 133 153 166 191 207 214 236 245 
0 28 35 58 74 86 105 112 133 153 166 191 207 211 236 245 
0 28 35 58 74 83 108 112 133 153 166 191 207 214 233 245 
0 28 35 58 74 86 108 112 133 153 166 191 207 211 233 245 
0 28 35 58 74 83 105 117 133 153 166 191 207 214 236 240 
0 28 35 58 74 86 105 117 133 153 166 191 207 211 236 240 
0 28 35 58 74 83 108 117 133 153 166 191 207 214 233 240 
0 28 35 58 74 86 108 117 133 153 166 191 207 211 233 240 
0 28 35 58 75 82 104 113 133 153 166 191 206 215 237 244 
0 28 35 58 75 82 109 113 133 153 166 191 206 215 232 244 
0 28 35 58 75 87 104 113 133 153 166 191 206 210 237 244 
0 28 35 58 75 87 109 113 133 153 166 191 206 210 232 244 
0 28 35 58 78 82 104 113 133 153 166 191 203 215 237 244 
0 28 35 58 78 82 109 113 133 153 166 191 203 215 232 244 
0 28 35 58 78 87 104 113 133 153 166 191 203 210 237 244 
0 28 35 58 78 87 109 113 133 153 166 191 203 210 232 244 
0 28 35 58 75 82 104 116 133 153 166 191 206 215 237 241 
0 28 35 58 75 82 109 116 133 153 166 191 206 215 232 241 
0 28 35 58 75 87 104 116 133 153 166 191 206 210 237 241 
0 28 35 58 75 87 109 116 133 153 166 191 206 210 232 241 
0 28 35 58 78 82 104 116 133 153 166 191 203 215 237 241 
0 28 35 58 78 82 109 116 133 153 166 191 203 215 232 241 
0 28 35 58 78 87 104 116 133 153 166 191 203 210 237 241 
0 28 35 58 78 87 109 116 133 153 166 191 203 210 232 241 
0 28 35 58 79 83 105 112 133 153 166 191 202 214 236 245 
0 28 35 58 79 86 105 112 133 153 166 191 202 211 236 245 
0 28 35 58 79 83 108 112 133 153 166 191 202 214 233 245 
0 28 35 58 79 86 108 112 133 153 166 191 202 211 233 245 
0 28 35 58 79 83 105 117 133 153 166 191 202 214 236 240 
0 28 35 58 79 86 105 117 133 153 166 191 202 211 236 240 
0 28 35 58 79 83 108 117 133 153 166 191 202 214 233 240 
0 28 35 58 79 86 108 117 133 153 166 191 202 211 233 240 
0 28 35 63 74 83 105 112 133 153 166 186 207 214 236 245 
0 28 35 63 74 86 105 112 133 153 166 186 207 211 236 245 
0 28 35 63 74 83 108 112 133 153 166 186 207 214 233 245 
0 28 35 63 74 86 108 112 133 153 166 186 207 211 233 245 
0 28 35 63 74 83 105 117 133 153 166 186 207 214 236 240 
0 28 35 63 74 86 105 117 133 153 166 186 207 211 236 240 
0 28 35 63 74 83 108 117 133 153 166 186 207 214 233 240 
0 28 35 63 74 86 108 117 133 153 166 186 207 211 233 240 
0 28 35 63 75 82 104 113 133 153 166 186 206 215 237 244 
0 28 35 63 75 82 109 113 133 153 166 186 206 215 232 244 
0 28 35 63 75 87 104 113 133 153 166 186 206 210 237 244 
0 28 35 63 75 87 109 113 133 153 166 186 206 210 232 244 
0 28 35 63 78 82 104 113 133 153 166 186 203 215 237 244 
0 28 35 63 78 82 109 113 133 153 166 186 203 215 232 244 
0 28 35 63 78 87 104 113 133 153 166 186 203 210 237 244 
0 28 35 63 78 87 109 113 133 153 166 186 203 210 232 244 
0 28 35 63 75 82 104 116 133 153 166 186 206 215 237 241 
0 28 35 63 75 82 109 116 133 153 166 186 206 215 232 241 
0 28 35 63 75 87 104 116 133 153 166 186 206 210 237 241 
0 28 35 63 75 87 109 116 133 153 166 186 206 210 232 241 
0 28 35 63 78 82 104 116 133 153 166 186 203 215 237 241 
0 28 35 63 78 82 109 116 133 153 166 186 203 215 232 241 
0 28 35 63 78 87 104 116 133 153 166 186 203 210 237 241 
0 28 35 63 78 87 109 116 133 153 166 186 203 210 232 241 
0 28 35 63 79 83 105 112 133 153 166 186 202 214 236 245 
0 28 35 63 79 86 105 112 133 153 166 186 202 211 236 245 
0 28 35 63 79 83 108 112 133 153 166 186 202 214 233 245 
0 28 35 63 79 86 108 112 133 153 166 186 202 211 233 245 
0 28 35 63 79 83 105 117 133 153 166 186 202 214 236 240 
0 28 35 63 79 86 105 117 133 153 166 186 202 211 236 240 
0 28 35 63 79 83 108 117 133 153 166 186 202 214 233 240 
0 28 35 63 79 86 108 117 133 153 166 186 202 211 233 240 
0 26 35 60 76 83 106 112 133 153 166 191 207 214 233 245 
0 26 35 60 76 86 106 112 133 153 166 191 207 211 233 245 
0 26 35 60 76 83 106 117 133 153 166 191 207 214 233 240 
0 26 35 60 76 86 106 117 133 153 166 191 207 211 233 240 
0 31 35 60 76 83 111 112 133 153 166 186 202 214 233 245 
0 31 35 60 76 86 111 112 133 153 166 186 202 211 233 245 
0 31 35 60 76 83 111 117 133 153 166 186 202 214 233 240 
0 31 35 60 76 86 111 117 133 153 166 186 202 211 233 240 
0 26 35 63 79 83 106 112 133 153 166 188 204 214 233 245 
0 26 35 63 79 86 106 112 133 153 166 188 204 211 233 245 
0 26 35 63 79 83 106 117 133 153 166 188 204 214 233 240 
0 26 35 63 79 86 106 117 133 153 166 188 204 211 233 240 
0 31 35 58 74 83 111 112 133 153 166 188 204 214 233 245 
0 31 35 58 74 86 111 112 133 153 166 188 204 211 233 245 
0 31 35 58 74 83 111 117 133 153 166 188 204 214 233 240 
0 31 35 58 74 86 111 117 133 153 166 188 204 211 233 240 
0 28 35 58 74 83 108 112 133 159 166 185 201 214 239 245 
0 28 35 58 74 86 108 112 133 159 166 185 201 211 239 245 
0 28 35 58 74 83 108 117 133 159 166 185 201 214 239 240 
0 28 35 58 74 86 108 117 133 159 166 185 201 211 239 240 
0 28 35 63 79 83 108 112 133 154 166 185 201 214 234 245 
0 28 35 63 79 86 108 112 133 154 166 185 201 211 234 245 
0 28 35 63 79 83 108 117 133 154 166 185 201 214 234 240 
0 28 35 63 79 86 108 117 133 154 166 185 201 211 234 240 
0 26 35 57 76 83 106 112 133 159 166 188 201 214 239 245 
0 26 35 60 76 83 106 112 133 159 166 185 201 214 239 245 
0 26 35 57 76 86 106 112 133 159 166 188 201 211 239 245 
0 26 35 60 76 86 106 112 133 159 166 185 201 211 239 245 
0 26 35 57 76 83 106 117 133 159 166 188 201 214 239 240 
0 26 35 60 76 83 106 117 133 159 166 185 201 214 239 240 
0 26 35 57 76 86 106 117 133 159 166 188 201 211 239 240 
0 26 35 60 76 86 106 117 133 159 166 185 201 211 239 240 
0 27 35 56 76 82 106 113 133 158 166 189 201 215 239 244 
0 27 35 61 76 82 106 113 133 158 166 184 201 215 239 244 
0 27 35 56 76 87 106 113 133 158 166 189 201 210 239 244 
0 27 35 61 76 87 106 113 133 158 166 184 201 210 239 244 
0 30 35 56 76 82 106 113 133 155 166 189 201 215 239 244 
0 30 35 61 76 82 106 113 133 155 166 184 201 215 239 244 
0 30 35 56 76 87 106 113 133 155 166 189 201 210 239 244 
0 30 35 61 76 87 106 113 133 155 166 184 201 210 239 244 
0 27 35 56 76 82 106 116 133 158 166 189 201 215 239 241 
0 27 35 61 76 82 106 116 133 158 166 184 201 215 239 241 
0 27 35 56 76 87 106 116 133 158 166 189 201 210 239 241 
0 27 35 61 76 87 106 116 133 158 166 184 201 210 239 241 
0 30 35 56 76 82 106 116 133 155 166 189 201 215 239 241 
0 30 35 61 76 82 106 116 133 155 166 184 201 215 239 241 
0 30 35 56 76 87 106 116 133 155 166 189 201 210 239 241 
0 30 35 61 76 87 106 116 133 155 166 184 201 210 239 241 
0 31 35 57 76 83 106 112 133 154 166 188 201 214 239 245 
0 31 35 60 76 83 106 112 133 154 166 185 201 214 239 245 
0 31 35 57 76 86 106 112 133 154 166 188 201 211 239 245 
0 31 35 60 76 86 106 112 133 154 166 185 201 211 239 245 
0 31 35 57 76 83 106 117 133 154 166 188 201 214 239 240 
0 31 35 60 76 83 106 117 133 154 166 185 201 214 239 240 
0 31 35 57 76 86 106 117 133 154 166 188 201 211 239 240 
0 31 35 60 76 86 106 117 133 154 166 185 201 211 239 240 
0 26 35 57 76 83 111 112 133 159 166 188 201 214 234 245 
0 26 35 60 76 83 111 112 133 159 166 185 201 214 234 245 
0 26 35 57 76 86 111 112 133 159 166 188 201 211 234 245 
0 26 35 60 76 86 111 112 133 159 166 185 201 211 234 245 
0 26 35 57 76 83 111 117 133 159 166 188 201 214 234 240 
0 26 35 60 76 83 111 117 133 159 166 185 201 214 234 240 
0 26 35 57 76 86 111 117 133 159 166 188 201 211 234 240 
0 26 35 60 76 86 111 117 133 159 166 185 201 211 234 240 
0 27 35 56 76 82 111 113 133 158 166 189 201 215 234 244 
0 27 35 61 76 82 111 113 133 158 166 184 201 215 234 244 
0 27 35 56 76 87 111 113 133 158 166 189 201 210 234 244 
0 27 35 61 76 87 111 113 133 158 166 184 201 210 234 244 
0 30 35 56 76 82 111 113 133 155 166 189 201 215 234 244 
0 30 35 61 76 82 111 113 133 155 166 184 201 215 234 244 
0 30 35 56 76 87 111 113 133 155 166 189 201 210 234 244 
0 30 35 61 76 87 111 113 133 155 166 184 201 210 234 244 
0 27 35 56 76 82 111 116 133 158 166 189 201 215 234 241 
0 27 35 61 76 82 111 116 133 158 166 184 201 215 234 241 
0 27 35 56 76 87 111 116 133 158 166 189 201 210 234 241 
0 27 35 61 76 87 111 116 133 158 166 184 201 210 234 241 
0 30 35 56 76 82 111 116 133 155 166 189 201 215 234 241 
0 30 35 61 76 82 111 116 133 155 166 184 201 215 234 241 
0 30 35 56 76 87 111 116 133 155 166 189 201 210 234 241 
0 30 35 61 76 87 111 116 133 155 166 184 201 210 234 241 
0 31 35 57 76 83 111 112 133 154 166 188 201 214 234 245 
0 31 35 60 76 83 111 112 133 154 166 185 201 214 234 245 
0 31 35 57 76 86 111 112 133 154 166 188 201 211 234 245 
0 31 35 60 76 86 111 112 133 154 166 185 201 211 234 245 
0 31 35 57 76 83 111 117 133 154 166 188 201 214 234 240 
0 31 35 60 76 83 111 117 133 154 166 185 201 214 234 240 
0 31 35 57 76 86 111 117 133 154 166 188 201 211 234 240 
0 31 35 60 76 86 111 117 133 154 166 185 201 211 234 240 
0 26 35 63 79 83 106 112 133 156 166 185 201 214 236 245 
0 26 35 63 79 86 106 112 133 156 166 185 201 211 236 245 
0 26 35 63 79 83 106 117 133 156 166 185 201 214 236 240 
0 26 35 63 79 86 106 117 133 156 166 185 201 211 236 240 
0 31 35 58 74 83 111 112 133 156 166 185 201 214 236 245 
0 31 35 58 74 86 111 112 133 156 166 185 201 211 236 245 
0 31 35 58 74 83 111 117 133 156 166 185 201 214 236 240 
0 31 35 58 74 86 111 117 133 156 166 185 201 211 236 240 
0 25 35 58 74 83 105 112 133 156 175 182 198 223 236 245 
0 25 35 58 74 83 105 112 133 159 172 182 198 220 239 245 
0 25 35 60 76 83 105 112 133 154 175 182 198 223 234 245 
0 25 35 63 79 83 105 112 133 154 172 182 198 220 234 245 
0 25 35 60 76 83 105 112 133 159 170 182 198 218 239 245 
0 25 35 63 79 83 105 112 133 156 170 182 198 218 236 245 
0 25 35 58 74 83 108 112 133 156 175 182 198 223 233 245 
0 25 35 63 79 83 108 112 133 156 170 182 198 218 233 245 
0 26 35 57 73 83 106 112 133 156 175 182 198 223 236 245 
0 26 35 57 73 83 106 112 133 159 172 182 198 220 239 245 
0 26 35 57 73 83 111 112 133 159 172 182 198 220 234 245 
0 28 35 57 73 83 108 112 133 154 175 182 198 223 234 245 
0 31 35 57 73 83 106 112 133 154 172 182 198 220 239 245 
0 31 35 57 73 83 111 112 133 154 172 182 198 220 234 245 
0 28 35 57 73 83 108 112 133 159 170 182 198 218 239 245 
0 31 35 57 73 83 111 112 133 156 170 182 198 218 236 245 
0 28 35 58 74 83 105 112 133 153 175 182 198 223 236 245 
0 28 35 63 79 83 105 112 133 153 170 182 198 218 236 245 
0 26 35 60 76 83 106 112 133 153 175 182 198 223 233 245 
0 26 35 63 79 83 106 112 133 153 172 182 198 220 233 245 
0 28 35 58 74 83 108 112 133 153 175 182 198 223 233 245 
0 31 35 58 74 83 111 112 133 153 172 182 198 220 233 245 
0 28 35 63 79 83 108 112 133 153 170 182 198 218 233 245 
0 31 35 60 76 83 111 112 133 153 170 182 198 218 233 245 
0 26 35 60 76 83 106 112 133 159 169 182 198 217 239 245 
0 26 35 60 76 83 111 112 133 159 169 182 198 217 234 245 
0 26 35 63 79 83 106 112 133 156 169 182 198 217 236 245 
0 28 35 58 74 83 108 112 133 159 169 182 198 217 239 245 
0 31 35 58 74 83 111 112 133 156 169 182 198 217 236 245 
0 28 35 63 79 83 108 112 133 154 169 182 198 217 234 245 
0 31 35 60 76 83 106 112 133 154 169 182 198 217 239 245 
0 31 35 60 76 83 111 112 133 154 169 182 198 217 234 245 
0 25 35 58 74 83 105 117 133 156 175 182 198 223 236 240 
0 25 35 58 74 83 105 117 133 159 172 182 198 220 239 240 
0 25 35 60 76 83 105 117 133 154 175 182 198 223 234 240 
0 25 35 63 79 83 105 117 133 154 172 182 198 220 234 240 
0 25 35 60 76 83 105 117 133 159 170 182 198 218 239 240 
0 25 35 63 79 83 105 117 133 156 170 182 198 218 236 240 
0 25 35 58 74 83 108 117 133 156 175 182 198 223 233 240 
0 25 35 63 79 83 108 117 133 156 170 182 198 218 233 240 
0 26 35 57 73 83 106 117 133 156 175 182 198 223 236 240 
0 26 35 57 73 83 106 117 133 159 172 182 198 220 239 240 
0 26 35 57 73 83 111 117 133 159 172 182 198 220 234 240 
0 28 35 57 73 83 108 117 133 154 175 182 198 223 234 240 
0 31 35 57 73 83 106 117 133 154 172 182 198 220 239 240 
0 31 35 57 73 83 111 117 133 154 172 182 198 220 234 240 
0 28 35 57 73 83 108 117 133 159 170 182 198 218 239 240 
0 31 35 57 73 83 111 117 133 156 170 182 198 218 236 240 
0 28 35 58 74 83 105 117 133 153 175 182 198 223 236 240 
0 28 35 63 79 83 105 117 133 153 170 182 198 218 236 240 
0 26 35 60 76 83 106 117 133 153 175 182 198 223 233 240 
0 26 35 63 79 83 106 117 133 153 172 182 198 220 233 240 
0 28 35 58 74 83 108 117 133 153 175 182 198 223 233 240 
0 31 35 58 74 83 111 117 133 153 172 182 198 220 233 240 
0 28 35 63 79 83 108 117 133 153 170 182 198 218 233 240 
0 31 35 60 76 83 111 117 133 153 170 182 198 218 233 240 
0 26 35 60 76 83 106 117 133 159 169 182 198 217 239 240 
0 26 35 60 76 83 111 117 133 159 169 182 198 217 234 240 
0 26 35 63 79 83 106 117 133 156 169 182 198 217 236 240 
0 28 35 58 74 83 108 117 133 159 169 182 198 217 239 240 
0 31 35 58 74 83 111 117 133 156 169 182 198 217 236 240 
0 28 35 63 79 83 108 117 133 154 169 182 198 217 234 240 
0 31 35 60 76 83 106 117 133 154 169 182 198 217 239 240 
0 31 35 60 76 83 111 117 133 154 169 182 198 217 234 240 
0 22 41 51 67 89 102 112 133 154 172 191 207 220 234 245 
0 22 41 51 67 89 102 112 133 154 175 188 204 223 234 245 
0 22 41 51 67 89 102 112 133 156 170 191 207 218 236 245 
0 22 41 51 67 89 102 112 133 159 170 188 204 218 239 245 
0 22 41 51 67 89 102 112 133 156 175 186 202 223 236 245 
0 22 41 51 67 89 102 112 133 159 172 186 202 220 239 245 
0 22 41 51 67 92 102 112 133 154 172 191 207 217 234 245 
0 22 41 51 67 92 102 112 133 159 172 186 202 217 239 245 
0 22 42 51 67 90 102 112 133 153 172 191 207 220 233 245 
0 22 42 51 67 90 102 112 133 153 175 188 204 223 233 245 
0 22 42 51 67 95 102 112 133 153 175 188 204 218 233 245 
0 22 44 51 67 92 102 112 133 153 170 191 207 218 233 245 
0 22 47 51 67 90 102 112 133 153 170 188 204 223 233 245 
0 22 47 51 67 95 102 112 133 153 170 188 204 218 233 245 
0 22 44 51 67 92 102 112 133 153 175 186 202 223 233 245 
0 22 47 51 67 95 102 112 133 153 172 186 202 220 233 245 
0 22 44 51 67 89 102 112 133 154 169 191 207 220 234 245 
0 22 44 51 67 89 102 112 133 159 169 186 202 220 239 245 
0 22 42 51 67 90 102 112 133 156 169 191 207 217 236 245 
0 22 42 51 67 90 102 112 133 159 169 188 204 217 239 245 
0 22 44 51 67 92 102 112 133 154 169 191 207 217 234 245 
0 22 47 51 67 95 102 112 133 154 169 188 204 217 234 245 
0 22 44 51 67 92 102 112 133 159 169 186 202 217 239 245 
0 22 47 51 67 95 102 112 133 156 169 186 202 217 236 245 
0 22 42 51 67 90 102 112 133 156 175 185 201 223 236 245 
0 22 42 51 67 95 102 112 133 156 175 185 201 218 236 245 
0 22 42 51 67 90 102 112 133 159 172 185 201 220 239 245 
0 22 44 51 67 92 102 112 133 154 175 185 201 223 234 245 
0 22 47 51 67 95 102 112 133 154 172 185 201 220 234 245 
0 22 44 51 67 92 102 112 133 159 170 185 201 218 239 245 
0 22 47 51 67 90 102 112 133 156 170 185 201 223 236 245 
0 22 47 51 67 95 102 112 133 156 170 185 201 218 236 245 
0 22 41 51 67 89 102 117 133 154 172 191 207 220 234 240 
0 22 41 51 67 89 102 117 133 154 175 188 204 223 234 240 
0 22 41 51 67 89 102 117 133 156 170 191 207 218 236 240 
0 22 41 51 67 89 102 117 133 159 170 188 204 218 239 240 
0 22 41 51 67 89 102 117 133 156 175 186 202 223 236 240 
0 22 41 51 67 89 102 117 133 159 172 186 202 220 239 240 
0 22 41 51 67 92 102 117 133 154 172 191 207 217 234 240 
0 22 41 51 67 92 102 117 133 159 172 186 202 217 239 240 
0 22 42 51 67 90 102 117 133 153 172 191 207 220 233 240 
0 22 42 51 67 90 102 117 133 153 175 188 204 223 233 240 
0 22 42 51 67 95 102 117 133 153 175 188 204 218 233 240 
0 22 44 51 67 92 102 117 133 153 170 191 207 218 233 240 
0 22 47 51 67 90 102 117 133 153 170 188 204 223 233 240 
0 22 47 51 67 95 102 117 133 153 170 188 204 218 233 240 
0 22 44 51 67 92 102 117 133 153 175 186 202 223 233 240 
0 22 47 51 67 95 102 117 133 153 172 186 202 220 233 240 
0 22 44 51 67 89 102 117 133 154 169 191 207 220 234 240 
0 22 44 51 67 89 102 117 133 159 169 186 202 220 239 240 
0 22 42 51 67 90 102 117 133 156 169 191 207 217 236 240 
0 22 42 51 67 90 102 117 133 159 169 188 204 217 239 240 
0 22 44 51 67 92 102 117 133 154 169 191 207 217 234 240 
0 22 47 51 67 95 102 117 133 154 169 188 204 217 234 240 
0 22 44 51 67 92 102 117 133 159 169 186 202 217 239 240 
0 22 47 51 67 95 102 117 133 156 169 186 202 217 236 240 
0 22 42 51 67 90 102 117 133 156 175 185 201 223 236 240 
0 22 42 51 67 95 102 117 133 156 175 185 201 218 236 240 
0 22 42 51 67 90 102 117 133 159 172 185 201 220 239 240 
0 22 44 51 67 92 102 117 133 154 175 185 201 223 234 240 
0 22 47 51 67 95 102 117 133 154 172 185 201 220 234 240 
0 22 44 51 67 92 102 117 133 159 170 185 201 218 239 240 
0 22 47 51 67 90 102 117 133 156 170 185 201 223 236 240 
0 22 47 51 67 95 102 117 133 156 170 185 201 218 236 240 
0 25 38 51 67 86 105 112 133 154 172 191 207 220 234 245 
0 25 38 51 67 86 105 112 133 154 175 188 204 223 234 245 
0 25 38 51 67 86 105 112 133 156 170 191 207 218 236 245 
0 25 38 51 67 86 105 112 133 159 170 188 204 218 239 245 
0 25 38 51 67 86 105 112 133 156 175 186 202 223 236 245 
0 25 38 51 67 86 105 112 133 159 172 186 202 220 239 245 
0 25 38 51 67 86 108 112 133 156 170 191 207 218 233 245 
0 25 38 51 67 86 108 112 133 156 175 186 202 223 233 245 
0 28 38 51 67 86 105 112 133 153 170 191 207 218 236 245 
0 28 38 51 67 86 105 112 133 153 175 186 202 223 236 245 
0 26 38 51 67 86 106 112 133 153 172 191 207 220 233 245 
0 26 38 51 67 86 106 112 133 153 175 188 204 223 233 245 
0 28 38 51 67 86 108 112 133 153 170 191 207 218 233 245 
0 31 38 51 67 86 111 112 133 153 170 188 204 218 233 245 
0 28 38 51 67 86 108 112 133 153 175 186 202 223 233 245 
0 31 38 51 67 86 111 112 133 153 172 186 202 220 233 245 
0 26 38 51 67 86 106 112 133 156 169 191 207 217 236 245 
0 26 38 51 67 86 106 112 133 159 169 188 204 217 239 245 
0 26 38 51 67 86 111 112 133 159 169 188 204 217 234 245 
0 28 38 51 67 86 108 112 133 154 169 191 207 217 234 245 
0 31 38 51 67 86 106 112 133 154 169 188 204 217 239 245 
0 31 38 51 67 86 111 112 133 154 169 188 204 217 234 245 
0 28 38 51 67 86 108 112 133 159 169 186 202 217 239 245 
0 31 38 51 67 86 111 112 133 156 169 186 202 217 236 245 
0 26 38 51 67 86 106 112 133 156 175 185 201 223 236 245 
0 26 38 51 67 86 106 112 133 159 172 185 201 220 239 245 
0 26 38 51 67 86 111 112 133 159 172 185 201 220 234 245 
0 28 38 51 67 86 108 112 133 154 175 185 201 223 234 245 
0 31 38 51 67 86 106 112 133 154 172 185 201 220 239 245 
0 31 38 51 67 86 111 112 133 154 172 185 201 220 234 245 
0 28 38 51 67 86 108 112 133 159 170 185 201 218 239 245 
0 31 38 51 67 86 111 112 133 156 170 185 201 218 236 245 
0 25 38 51 67 86 105 117 133 154 172 191 207 220 234 240 
0 25 38 51 67 86 105 117 133 154 175 188 204 223 234 240 
0 25 38 51 67 86 105 117 133 156 170 191 207 218 236 240 
0 25 38 51 67 86 105 117 133 159 170 188 204 218 239 240 
0 25 38 51 67 86 105 117 133 156 175 186 202 223 236 240 
0 25 38 51 67 86 105 117 133 159 172 186 202 220 239 240 
0 25 38 51 67 86 108 117 133 156 170 191 207 218 233 240 
0 25 38 51 67 86 108 117 133 156 175 186 202 223 233 240 
0 28 38 51 67 86 105 117 133 153 170 191 207 218 236 240 
0 28 38 51 67 86 105 117 133 153 175 186 202 223 236 240 
0 26 38 51 67 86 106 117 133 153 172 191 207 220 233 240 
0 26 38 51 67 86 106 117 133 153 175 188 204 223 233 240 
0 28 38 51 67 86 108 117 133 153 170 191 207 218 233 240 
0 31 38 51 67 86 111 117 133 153 170 188 204 218 233 240 
0 28 38 51 67 86 108 117 133 153 175 186 202 223 233 240 
0 31 38 51 67 86 111 117 133 153 172 186 202 220 233 240 
0 26 38 51 67 86 106 117 133 156 169 191 207 217 236 240 
0 26 38 51 67 86 106 117 133 159 169 188 204 217 239 240 
0 26 38 51 67 86 111 117 133 159 169 188 204 217 234 240 
0 28 38 51 67 86 108 117 133 154 169 191 207 217 234 240 
0 31 38 51 67 86 106 117 133 154 169 188 204 217 239 240 
0 31 38 51 67 86 111 117 133 154 169 188 204 217 234 240 
0 28 38 51 67 86 108 117 133 159 169 186 202 217 239 240 
0 31 38 51 67 86 111 117 133 156 169 186 202 217 236 240 
0 26 38 51 67 86 106 117 133 156 175 185 201 223 236 240 
0 26 38 51 67 86 106 117 133 159 172 185 201 220 239 240 
0 26 38 51 67 86 111 117 133 159 172 185 201 220 234 240 
0 28 38 51 67 86 108 117 133 154 175 185 201 223 234 240 
0 31 38 51 67 86 106 117 133 154 172 185 201 220 239 240 
0 31 38 51 67 86 111 117 133 154 172 185 201 220 234 240 
0 28 38 51 67 86 108 117 133 159 170 185 201 218 239 240 
0 31 38 51 67 86 111 117 133 156 170 185 201 218 236 240 
0 25 42 51 67 90 105 112 133 150 172 191 207 220 230 245 
0 25 42 51 67 90 105 112 133 150 175 188 204 223 230 245 
0 25 42 51 67 95 105 112 133 150 175 188 204 218 230 245 
0 25 44 51 67 92 105 112 133 150 170 191 207 218 230 245 
0 25 47 51 67 90 105 112 133 150 170 188 204 223 230 245 
0 25 47 51 67 95 105 112 133 150 170 188 204 218 230 245 
0 25 44 51 67 92 105 112 133 150 175 186 202 223 230 245 
0 25 47 51 67 95 105 112 133 150 172 186 202 220 230 245 
0 26 41 51 67 89 106 112 133 150 172 191 207 220 230 245 
0 26 41 51 67 89 106 112 133 150 175 188 204 223 230 245 
0 28 41 51 67 89 108 112 133 150 170 191 207 218 230 245 
0 31 41 51 67 89 111 112 133 150 170 188 204 218 230 245 
0 28 41 51 67 89 108 112 133 150 175 186 202 223 230 245 
0 31 41 51 67 89 111 112 133 150 172 186 202 220 230 245 
0 26 41 51 67 92 106 112 133 150 172 191 207 217 230 245 
0 31 41 51 67 92 111 112 133 150 172 186 202 217 230 245 
0 26 44 51 67 89 106 112 133 150 169 191 207 220 230 245 
0 31 44 51 67 89 111 112 133 150 169 186 202 220 230 245 
0 26 44 51 67 92 106 112 133 150 169 191 207 217 230 245 
0 26 47 51 67 95 106 112 133 150 169 188 204 217 230 245 
0 28 42 51 67 90 108 112 133 150 169 191 207 217 230 245 
0 31 42 51 67 90 111 112 133 150 169 188 204 217 230 245 
0 28 47 51 67 95 108 112 133 150 169 186 202 217 230 245 
0 31 44 51 67 92 111 112 133 150 169 186 202 217 230 245 
0 26 44 51 67 92 106 112 133 150 175 185 201 223 230 245 
0 26 47 51 67 95 106 112 133 150 172 185 201 220 230 245 
0 28 42 51 67 90 108 112 133 150 175 185 201 223 230 245 
0 28 42 51 67 95 108 112 133 150 175 185 201 218 230 245 
0 31 42 51 67 90 111 112 133 150 172 185 201 220 230 245 
0 28 47 51 67 90 108 112 133 150 170 185 201 223 230 245 
0 28 47 51 67 95 108 112 133 150 170 185 201 218 230 245 
0 31 44 51 67 92 111 112 133 150 170 185 201 218 230 245 
0 25 42 51 67 90 105 117 133 150 172 191 207 220 230 240 
0 25 42 51 67 90 105 117 133 150 175 188 204 223 230 240 
0 25 42 51 67 95 105 117 133 150 175 188 204 218 230 240 
0 25 44 51 67 92 105 117 133 150 170 191 207 218 230 240 
0 25 47 51 67 90 105 117 133 150 170 188 204 223 230 240 
0 25 47 51 67 95 105 117 133 150 170 188 204 218 230 240 
0 25 44 51 67 92 105 117 133 150 175 186 202 223 230 240 
0 25 47 51 67 95 105 117 133 150 172 186 202 220 230 240 
0 26 41 51 67 89 106 117 133 150 172 191 207 220 230 240 
0 26 41 51 67 89 106 117 133 150 175 188 204 223 230 240 
0 28 41 51 67 89 108 117 133 150 170 191 207 218 230 240 
0 31 41 51 67 89 111 117 133 150 170 188 204 218 230 240 
0 28 41 51 67 89 108 117 133 150 175 186 202 223 230 240 
0 31 41 51 67 89 111 117 133 150 172 186 202 220 230 240 
0 26 41 51 67 92 106 117 133 150 172 191 207 217 230 240 
0 31 41 51 67 92 111 117 133 150 172 186 202 217 230 240 
0 26 44 51 67 89 106 117 133 150 169 191 207 220 230 240 
0 31 44 51 67 89 111 117 133 150 169 186 202 220 230 240 
0 26 44 51 67 92 106 117 133 150 169 191 207 217 230 240 
0 26 47 51 67 95 106 117 133 150 169 188 204 217 230 240 
0 28 42 51 67 90 108 117 133 150 169 191 207 217 230 240 
0 31 42 51 67 90 111 117 133 150 169 188 204 217 230 240 
0 28 47 51 67 95 108 117 133 150 169 186 202 217 230 240 
0 31 44 51 67 92 111 117 133 150 169 186 202 217 230 240 
0 26 44 51 67 92 106 117 133 150 175 185 201 223 230 240 
0 26 47 51 67 95 106 117 133 150 172 185 201 220 230 240 
0 28 42 51 67 90 108 117 133 150 175 185 201 223 230 240 
0 28 42 51 67 95 108 117 133 150 175 185 201 218 230 240 
0 31 42 51 67 90 111 117 133 150 172 185 201 220 230 240 
0 28 47 51 67 90 108 117 133 150 170 185 201 223 230 240 
0 28 47 51 67 95 108 117 133 150 170 185 201 218 230 240 
0 31 44 51 67 92 111 117 133 150 170 185 201 218 230 240 
0 25 42 51 67 90 105 112 133 156 166 191 207 214 236 245 
0 25 42 51 67 90 105 112 133 159 166 188 204 214 239 245 
0 25 44 51 67 92 105 112 133 154 166 191 207 214 234 245 
0 25 47 51 67 95 105 112 133 154 166 188 204 214 234 245 
0 25 44 51 67 92 105 112 133 159 166 186 202 214 239 245 
0 25 47 51 67 95 105 112 133 156 166 186 202 214 236 245 
0 25 42 51 67 90 108 112 133 156 166 191 207 214 233 245 
0 25 47 51 67 95 108 112 133 156 166 186 202 214 233 245 
0 26 41 51 67 89 106 112 133 156 166 191 207 214 236 245 
0 26 41 51 67 89 106 112 133 159 166 188 204 214 239 245 
0 26 41 51 67 89 111 112 133 159 166 188 204 214 234 245 
0 28 41 51 67 89 108 112 133 154 166 191 207 214 234 245 
0 31 41 51 67 89 106 112 133 154 166 188 204 214 239 245 
0 31 41 51 67 89 111 112 133 154 166 188 204 214 234 245 
0 28 41 51 67 89 108 112 133 159 166 186 202 214 239 245 
0 31 41 51 67 89 111 112 133 156 166 186 202 214 236 245 
0 28 42 51 67 90 105 112 133 153 166 191 207 214 236 245 
0 28 47 51 67 95 105 112 133 153 166 186 202 214 236 245 
0 26 44 51 67 92 106 112 133 153 166 191 207 214 233 245 
0 26 47 51 67 95 106 112 133 153 166 188 204 214 233 245 
0 28 42 51 67 90 108 112 133 153 166 191 207 214 233 245 
0 31 42 51 67 90 111 112 133 153 166 188 204 214 233 245 
0 28 47 51 67 95 108 112 133 153 166 186 202 214 233 245 
0 31 44 51 67 92 111 112 133 153 166 186 202 214 233 245 
0 26 44 51 67 92 106 112 133 159 166 185 201 214 239 245 
0 26 44 51 67 92 111 112 133 159 166 185 201 214 234 245 
0 26 47 51 67 95 106 112 133 156 166 185 201 214 236 245 
0 28 42 51 67 90 108 112 133 159 166 185 201 214 239 245 
0 31 42 51 67 90 111 112 133 156 166 185 201 214 236 245 
0 28 47 51 67 95 108 112 133 154 166 185 201 214 234 245 
0 31 44 51 67 92 106 112 133 154 166 185 201 214 239 245 
0 31 44 51 67 92 111 112 133 154 166 185 201 214 234 245 
0 25 42 51 67 90 105 117 133 156 166 191 207 214 236 240 
0 25 42 51 67 90 105 117 133 159 166 188 204 214 239 240 
0 25 44 51 67 92 105 117 133 154 166 191 207 214 234 240 
0 25 47 51 67 95 105 117 133 154 166 188 204 214 234 240 
0 25 44 51 67 92 105 117 133 159 166 186 202 214 239 240 
0 25 47 51 67 95 105 117 133 156 166 186 202 214 236 240 
0 25 42 51 67 90 108 117 133 156 166 191 207 214 233 240 
0 25 47 51 67 95 108 117 133 156 166 186 202 214 233 240 
0 26 41 51 67 89 106 117 133 156 166 191 207 214 236 240 
0 26 41 51 67 89 106 117 133 159 166 188 204 214 239 240 
0 26 41 51 67 89 111 117 133 159 166 188 204 214 234 240 
0 28 41 51 67 89 108 117 133 154 166 191 207 214 234 240 
0 31 41 51 67 89 106 117 133 154 166 188 204 214 239 240 
0 31 41 51 67 89 111 117 133 154 166 188 204 214 234 240 
0 28 41 51 67 89 108 117 133 159 166 186 202 214 239 240 
0 31 41 51 67 89 111 117 133 156 166 186 202 214 236 240 
0 28 42 51 67 90 105 117 133 153 166 191 207 214 236 240 
0 28 47 51 67 95 105 117 133 153 166 186 202 214 236 240 
0 26 44 51 67 92 106 117 133 153 166 191 207 214 233 240 
0 26 47 51 67 95 106 117 133 153 166 188 204 214 233 240 
0 28 42 51 67 90 108 117 133 153 166 191 207 214 233 240 
0 31 42 51 67 90 111 117 133 153 166 188 204 214 233 240 
0 28 47 51 67 95 108 117 133 153 166 186 202 214 233 240 
0 31 44 51 67 92 111 117 133 153 166 186 202 214 233 240 
0 26 44 51 67 92 106 117 133 159 166 185 201 214 239 240 
0 26 44 51 67 92 111 117 133 159 166 185 201 214 234 240 
0 26 47 51 67 95 106 117 133 156 166 185 201 214 236 240 
0 28 42 51 67 90 108 117 133 159 166 185 201 214 239 240 
0 31 42 51 67 90 111 117 133 156 166 185 201 214 236 240 
0 28 47 51 67 95 108 117 133 154 166 185 201 214 234 240 
0 31 44 51 67 92 106 117 133 154 166 185 201 214 239 240 
0 31 44 51 67 92 111 117 133 154 166 185 201 214 234 240 
0 25 44 51 67 92 105 112 133 154 175 182 198 223 234 245 
0 25 44 54 67 92 105 112 133 154 175 179 198 223 234 245 
0 25 44 51 67 92 105 117 133 154 175 182 198 223 234 240 
0 25 44 54 67 92 105 117 133 154 175 179 198 223 234 240 
0 25 44 51 67 92 105 112 133 159 170 182 198 218 239 245 
0 25 44 54 67 92 105 112 133 159 170 179 198 218 239 245 
0 25 44 51 67 92 105 117 133 159 170 182 198 218 239 240 
0 25 44 54 67 92 105 117 133 159 170 179 198 218 239 240 
0 25 42 51 67 90 105 112 133 156 175 182 198 223 236 245 
0 25 42 54 67 90 105 112 133 156 175 179 198 223 236 245 
0 25 42 51 67 90 108 112 133 156 175 182 198 223 233 245 
0 25 42 54 67 90 108 112 133 156 175 179 198 223 233 245 
0 25 42 51 67 90 105 117 133 156 175 182 198 223 236 240 
0 25 42 54 67 90 105 117 133 156 175 179 198 223 236 240 
0 25 42 51 67 90 108 117 133 156 175 182 198 223 233 240 
0 25 42 54 67 90 108 117 133 156 175 179 198 223 233 240 
0 25 43 50 67 90 104 113 133 156 174 183 198 223 237 244 
0 25 43 50 67 90 109 113 133 156 174 183 198 223 232 244 
0 25 43 55 67 90 104 113 133 156 174 178 198 223 237 244 
0 25 43 55 67 90 109 113 133 156 174 178 198 223 232 244 
0 25 46 50 67 90 104 113 133 156 171 183 198 223 237 244 
0 25 46 50 67 90 109 113 133 156 171 183 198 223 232 244 
0 25 46 55 67 90 104 113 133 156 171 178 198 223 237 244 
0 25 46 55 67 90 109 113 133 156 171 178 198 223 232 244 
0 25 43 50 67 90 104 116 133 156 174 183 198 223 237 241 
0 25 43 50 67 90 109 116 133 156 174 183 198 223 232 241 
0 25 43 55 67 90 104 116 133 156 174 178 198 223 237 241 
0 25 43 55 67 90 109 116 133 156 174 178 198 223 232 241 
0 25 46 50 67 90 104 116 133 156 171 183 198 223 237 241 
0 25 46 50 67 90 109 116 133 156 171 183 198 223 232 241 
0 25 46 55 67 90 104 116 133 156 171 178 198 223 237 241 
0 25 46 55 67 90 109 116 133 156 171 178 198 223 232 241 
0 25 47 51 67 90 105 112 133 156 170 182 198 223 236 245 
0 25 47 54 67 90 105 112 133 156 170 179 198 223 236 245 
0 25 47 51 67 90 108 112 133 156 170 182 198 223 233 245 
0 25 47 54 67 90 108 112 133 156 170 179 198 223 233 245 
0 25 47 51 67 90 105 117 133 156 170 182 198 223 236 240 
0 25 47 54 67 90 105 117 133 156 170 179 198 223 236 240 
0 25 47 51 67 90 108 117 133 156 170 182 198 223 233 240 
0 25 47 54 67 90 108 117 133 156 170 179 198 223 233 240 
0 25 42 51 67 95 105 112 133 156 175 182 198 218 236 245 
0 25 42 54 67 95 105 112 133 156 175 179 198 218 236 245 
0 25 42 51 67 95 108 112 133 156 175 182 198 218 233 245 
0 25 42 54 67 95 108 112 133 156 175 179 198 218 233 245 
0 25 42 51 67 95 105 117 133 156 175 182 198 218 236 240 
0 25 42 54 67 95 105 117 133 156 175 179 198 218 236 240 
0 25 42 51 67 95 108 117 133 156 175 182 198 218 233 240 
0 25 42 54 67 95 108 117 133 156 175 179 198 218 233 240 
0 25 43 50 67 95 104 113 133 156 174 183 198 218 237 244 
0 25 43 50 67 95 109 113 133 156 174 183 198 218 232 244 
0 25 43 55 67 95 104 113 133 156 174 178 198 218 237 244 
0 25 43 55 67 95 109 113 133 156 174 178 198 218 232 244 
0 25 46 50 67 95 104 113 133 156 171 183 198 218 237 244 
0 25 46 50 67 95 109 113 133 156 171 183 198 218 232 244 
0 25 46 55 67 95 104 113 133 156 171 178 198 218 237 244 
0 25 46 55 67 95 109 113 133 156 171 178 198 218 232 244 
0 25 43 50 67 95 104 116 133 156 174 183 198 218 237 241 
0 25 43 50 67 95 109 116 133 156 174 183 198 218 232 241 
0 25 43 55 67 95 104 116 133 156 174 178 198 218 237 241 
0 25 43 55 67 95 109 116 133 156 174 178 198 218 232 241 
0 25 46 50 67 95 104 116 133 156 171 183 198 218 237 241 
0 25 46 50 67 95 109 116 133 156 171 183 198 218 232 241 
0 25 46 55 67 95 104 116 133 156 171 178 198 218 237 241 
0 25 46 55 67 95 109 116 133 156 171 178 198 218 232 241 
0 25 47 51 67 95 105 112 133 156 170 182 198 218 236 245 
0 25 47 54 67 95 105 112 133 156 170 179 198 218 236 245 
0 25 47 51 67 95 108 112 133 156 170 182 198 218 233 245 
0 25 47 54 67 95 108 112 133 156 170 179 198 218 233 245 
0 25 47 51 67 95 105 117 133 156 170 182 198 218 236 240 
0 25 47 54 67 95 105 117 133 156 170 179 198 218 236 240 
0 25 47 51 67 95 108 117 133 156 170 182 198 218 233 240 
0 25 47 54 67 95 108 117 133 156 170 179 198 218 233 240 
0 25 42 51 67 90 105 112 133 159 172 182 198 220 239 245 
0 25 42 54 67 90 105 112 133 159 172 179 198 220 239 245 
0 25 42 51 67 90 105 117 133 159 172 182 198 220 239 240 
0 25 42 54 67 90 105 117 133 159 172 179 198 220 239 240 
0 25 47 51 67 95 105 112 133 154 172 182 198 220 234 245 
0 25 47 54 67 95 105 112 133 154 172 179 198 220 234 245 
0 25 47 51 67 95 105 117 133 154 172 182 198 220 234 240 
0 25 47 54 67 95 105 117 133 154 172 179 198 220 234 240 
0 28 41 51 67 89 108 112 133 154 175 182 198 223 234 245 
0 28 41 54 67 89 108 112 133 154 175 179 198 223 234 245 
0 28 41 51 67 89 108 117 133 154 175 182 198 223 234 240 
0 28 41 54 67 89 108 117 133 154 175 179 198 223 234 240 
0 28 41 51 67 89 108 112 133 159 170 182 198 218 239 245 
0 28 41 54 67 89 108 112 133 159 170 179 198 218 239 245 
0 28 41 51 67 89 108 117 133 159 170 182 198 218 239 240 
0 28 41 54 67 89 108 117 133 159 170 179 198 218 239 240 
0 26 41 51 67 89 106 112 133 156 175 182 198 223 236 245 
0 26 41 54 67 89 106 112 133 156 175 179 198 223 236 245 
0 26 41 51 67 89 106 117 133 156 175 182 198 223 236 240 
0 26 41 54 67 89 106 117 133 156 175 179 198 223 236 240 
0 31 41 51 67 89 111 112 133 156 170 182 198 218 236 245 
0 31 41 54 67 89 111 112 133 156 170 179 198 218 236 245 
0 31 41 51 67 89 111 117 133 156 170 182 198 218 236 240 
0 31 41 54 67 89 111 117 133 156 170 179 198 218 236 240 
0 26 41 51 67 89 106 112 133 159 172 182 198 220 239 245 
0 26 41 51 67 92 106 112 133 159 172 182 198 217 239 245 
0 26 41 54 67 89 106 112 133 159 172 179 198 220 239 245 
0 26 41 54 67 92 106 112 133 159 172 179 198 217 239 245 
0 26 41 51 67 89 106 117 133 159 172 182 198 220 239 240 
0 26 41 51 67 92 106 117 133 159 172 182 198 217 239 240 
0 26 41 54 67 89 106 117 133 159 172 179 198 220 239 240 
0 26 41 54 67 92 106 117 133 159 172 179 198 217 239 240 
0 27 41 50 67 88 106 113 133 158 172 183 198 221 239 244 
0 27 41 50 67 93 106 113 133 158 172 183 198 216 239 244 
0 27 41 55 67 88 106 113 133 158 172 178 198 221 239 244 
0 27 41 55 67 93 106 113 133 158 172 178 198 216 239 244 
0 30 41 50 67 88 106 113 133 155 172 183 198 221 239 244 
0 30 41 50 67 93 106 113 133 155 172 183 198 216 239 244 
0 30 41 55 67 88 106 113 133 155 172 178 198 221 239 244 
0 30 41 55 67 93 106 113 133 155 172 178 198 216 239 244 
0 27 41 50 67 88 106 116 133 158 172 183 198 221 239 241 
0 27 41 50 67 93 106 116 133 158 172 183 198 216 239 241 
0 27 41 55 67 88 106 116 133 158 172 178 198 221 239 241 
0 27 41 55 67 93 106 116 133 158 172 178 198 216 239 241 
0 30 41 50 67 88 106 116 133 155 172 183 198 221 239 241 
0 30 41 50 67 93 106 116 133 155 172 183 198 216 239 241 
0 30 41 55 67 88 106 116 133 155 172 178 198 221 239 241 
0 30 41 55 67 93 106 116 133 155 172 178 198 216 239 241 
0 31 41 51 67 89 106 112 133 154 172 182 198 220 239 245 
0 31 41 51 67 92 106 112 133 154 172 182 198 217 239 245 
0 31 41 54 67 89 106 112 133 154 172 179 198 220 239 245 
0 31 41 54 67 92 106 112 133 154 172 179 198 217 239 245 
0 31 41 51 67 89 106 117 133 154 172 182 198 220 239 240 
0 31 41 51 67 92 106 117 133 154 172 182 198 217 239 240 
0 31 41 54 67 89 106 117 133 154 172 179 198 220 239 240 
0 31 41 54 67 92 106 117 133 154 172 179 198 217 239 240 
0 26 41 51 67 89 111 112 133 159 172 182 198 220 234 245 
0 26 41 51 67 92 111 112 133 159 172 182 198 217 234 245 
0 26 41 54 67 89 111 112 133 159 172 179 198 220 234 245 
0 26 41 54 67 92 111 112 133 159 172 179 198 217 234 245 
0 26 41 51 67 89 111 117 133 159 172 182 198 220 234 240 
0 26 41 51 67 92 111 117 133 159 172 182 198 217 234 240 
0 26 41 54 67 89 111 117 133 159 172 179 198 220 234 240 
0 26 41 54 67 92 111 117 133 159 172 179 198 217 234 240 
0 27 41 50 67 88 111 113 133 158 172 183 198 221 234 244 
0 27 41 50 67 93 111 113 133 158 172 183 198 216 234 244 
0 27 41 55 67 88 111 113 133 158 172 178 198 221 234 244 
0 27 41 55 67 93 111 113 133 158 172 178 198 216 234 244 
0 30 41 50 67 88 111 113 133 155 172 183 198 221 234 244 
0 30 41 50 67 93 111 113 133 155 172 183 198 216 234 244 
0 30 41 55 67 88 111 113 133 155 172 178 198 221 234 244 
0 30 41 55 67 93 111 113 133 155 172 178 198 216 234 244 
0 27 41 50 67 88 111 116 133 158 172 183 198 221 234 241 
0 27 41 50 67 93 111 116 133 158 172 183 198 216 234 241 
0 27 41 55 67 88 111 116 133 158 172 178 198 221 234 241 
0 27 41 55 67 93 111 116 133 158 172 178 198 216 234 241 
0 30 41 50 67 88 111 116 133 155 172 183 198 221 234 241 
0 30 41 50 67 93 111 116 133 155 172 183 198 216 234 241 
0 30 41 55 67 88 111 116 133 155 172 178 198 221 234 241 
0 30 41 55 67 93 111 116 133 155 172 178 198 216 234 241 
0 31 41 51 67 89 111 112 133 154 172 182 198 220 234 245 
0 31 41 51 67 92 111 112 133 154 172 182 198 217 234 245 
0 31 41 54 67 89 111 112 133 154 172 179 198 220 234 245 
0 31 41 54 67 92 111 112 133 154 172 179 198 217 234 245 
0 31 41 51 67 89 111 117 133 154 172 182 198 220 234 240 
0 31 41 51 67 92 111 117 133 154 172 182 198 217 234 240 
0 31 41 54 67 89 111 117 133 154 172 179 198 220 234 240 
0 31 41 54 67 92 111 117 133 154 172 179 198 217 234 240 
0 26 43 49 67 89 104 114 133 159 174 180 198 220 237 247 
0 26 43 49 67 92 104 114 133 159 174 180 198 217 237 247 
0 26 43 49 67 89 109 114 133 159 174 180 198 220 232 247 
0 26 43 49 67 92 109 114 133 159 174 180 198 217 232 247 
0 26 46 49 67 89 104 114 133 159 171 180 198 220 237 247 
0 26 46 49 67 92 104 114 133 159 171 180 198 217 237 247 
0 26 46 49 67 89 109 114 133 159 171 180 198 220 232 247 
0 26 46 49 67 92 109 114 133 159 171 180 198 217 232 247 
0 27 42 49 67 88 105 114 133 158 175 180 198 221 236 247 
0 27 42 49 67 93 105 114 133 158 175 180 198 216 236 247 
0 27 42 49 67 88 108 114 133 158 175 180 198 221 233 247 
0 27 42 49 67 93 108 114 133 158 175 180 198 216 233 247 
0 30 42 49 67 88 105 114 133 155 175 180 198 221 236 247 
0 30 42 49 67 93 105 114 133 155 175 180 198 216 236 247 
0 30 42 49 67 88 108 114 133 155 175 180 198 221 233 247 
0 30 42 49 67 93 108 114 133 155 175 180 198 216 233 247 
0 31 43 49 67 89 104 114 133 154 174 180 198 220 237 247 
0 31 43 49 67 92 104 114 133 154 174 180 198 217 237 247 
0 31 43 49 67 89 109 114 133 154 174 180 198 220 232 247 
0 31 43 49 67 92 109 114 133 154 174 180 198 217 232 247 
0 31 46 49 67 89 104 114 133 154 171 180 198 220 237 247 
0 31 46 49 67 92 104 114 133 154 171 180 198 217 237 247 
0 31 46 49 67 89 109 114 133 154 171 180 198 220 232 247 
0 31 46 49 67 92 109 114 133 154 171 180 198 217 232 247 
0 27 47 49 67 88 105 114 133 158 170 180 198 221 236 247 
0 27 47 49 67 93 105 114 133 158 170 180 198 216 236 247 
0 27 47 49 67 88 108 114 133 158 170 180 198 221 233 247 
0 27 47 49 67 93 108 114 133 158 170 180 198 216 233 247 
0 30 47 49 67 88 105 114 133 155 170 180 198 221 236 247 
0 30 47 49 67 93 105 114 133 155 170 180 198 216 236 247 
0 30 47 49 67 88 108 114 133 155 170 180 198 221 233 247 
0 30 47 49 67 93 108 114 133 155 170 180 198 216 233 247 
0 26 43 52 67 89 104 114 133 159 174 177 198 220 237 247 
0 26 43 52 67 92 104 114 133 159 174 177 198 217 237 247 
0 26 43 52 67 89 109 114 133 159 174 177 198 220 232 247 
0 26 43 52 67 92 109 114 133 159 174 177 198 217 232 247 
0 26 46 52 67 89 104 114 133 159 171 177 198 220 237 247 
0 26 46 52 67 92 104 114 133 159 171 177 198 217 237 247 
0 26 46 52 67 89 109 114 133 159 171 177 198 220 232 247 
0 26 46 52 67 92 109 114 133 159 171 177 198 217 232 247 
0 27 42 52 67 88 105 114 133 158 175 177 198 221 236 247 
0 27 42 52 67 93 105 114 133 158 175 177 198 216 236 247 
0 27 42 52 67 88 108 114 133 158 175 177 198 221 233 247 
0 27 42 52 67 93 108 114 133 158 175 177 198 216 233 247 
0 30 42 52 67 88 105 114 133 155 175 177 198 221 236 247 
0 30 42 52 67 93 105 114 133 155 175 177 198 216 236 247 
0 30 42 52 67 88 108 114 133 155 175 177 198 221 233 247 
0 30 42 52 67 93 108 114 133 155 175 177 198 216 233 247 
0 31 43 52 67 89 104 114 133 154 174 177 198 220 237 247 
0 31 43 52 67 92 104 114 133 154 174 177 198 217 237 247 
0 31 43 52 67 89 109 114 133 154 174 177 198 220 232 247 
0 31 43 52 67 92 109 114 133 154 174 177 198 217 232 247 
0 31 46 52 67 89 104 114 133 154 171 177 198 220 237 247 
0 31 46 52 67 92 104 114 133 154 171 177 198 217 237 247 
0 31 46 52 67 89 109 114 133 154 171 177 198 220 232 247 
0 31 46 52 67 92 109 114 133 154 171 177 198 217 232 247 
0 27 47 52 67 88 105 114 133 158 170 177 198 221 236 247 
0 27 47 52 67 93 105 114 133 158 170 177 198 216 236 247 
0 27 47 52 67 88 108 114 133 158 170 177 198 221 233 247 
0 27 47 52 67 93 108 114 133 158 170 177 198 216 233 247 
0 30 47 52 67 88 105 114 133 155 170 177 198 221 236 247 
0 30 47 52 67 93 105 114 133 155 170 177 198 216 236 247 
0 30 47 52 67 88 108 114 133 155 170 177 198 221 233 247 
0 30 47 52 67 93 108 114 133 155 170 177 198 216 233 247 
0 26 43 49 67 89 104 119 133 159 174 180 198 220 237 242 
0 26 43 49 67 92 104 119 133 159 174 180 198 217 237 242 
0 26 43 49 67 89 109 119 133 159 174 180 198 220 232 242 
0 26 43 49 67 92 109 119 133 159 174 180 198 217 232 242 
0 26 46 49 67 89 104 119 133 159 171 180 198 220 237 242 
0 26 46 49 67 92 104 119 133 159 171 180 198 217 237 242 
0 26 46 49 67 89 109 119 133 159 171 180 198 220 232 242 
0 26 46 49 67 92 109 119 133 159 171 180 198 217 232 242 
0 27 42 49 67 88 105 119 133 158 175 180 198 221 236 242 
0 27 42 49 67 93 105 119 133 158 175 180 198 216 236 242 
0 27 42 49 67 88 108 119 133 158 175 180 198 221 233 242 
0 27 42 49 67 93 108 119 133 158 175 180 198 216 233 242 
0 30 42 49 67 88 105 119 133 155 175 180 198 221 236 242 
0 30 42 49 67 93 105 119 133 155 175 180 198 216 236 242 
0 30 42 49 67 88 108 119 133 155 175 180 198 221 233 242 
0 30 42 49 67 93 108 119 133 155 175 180 198 216 233 242 
0 31 43 49 67 89 104 119 133 154 174 180 198 220 237 242 
0 31 43 49 67 92 104 119 133 154 174 180 198 217 237 242 
0 31 43 49 67 89 109 119 133 154 174 180 198 220 232 242 
0 31 43 49 67 92 109 119 133 154 174 180 198 217 232 242 
0 31 46 49 67 89 104 119 133 154 171 180 198 220 237 242 
0 31 46 49 67 92 104 119 133 154 171 180 198 217 237 242 
0 31 46 49 67 89 109 119 133 154 171 180 198 220 232 242 
0 31 46 49 67 92 109 119 133 154 171 180 198 217 232 242 
0 27 47 49 67 88 105 119 133 158 170 180 198 221 236 242 
0 27 47 49 67 93 105 119 133 158 170 180 198 216 236 242 
0 27 47 49 67 88 108 119 133 158 170 180 198 221 233 242 
0 27 47 49 67 93 108 119 133 158 170 180 198 216 233 242 
0 30 47 49 67 88 105 119 133 155 170 180 198 221 236 242 
0 30 47 49 67 93 105 119 133 155 170 180 198 216 236 242 
0 30 47 49 67 88 108 119 133 155 170 180 198 221 233 242 
0 30 47 49 67 93 108 119 133 155 170 180 198 216 233 242 
0 26 43 52 67 89 104 119 133 159 174 177 198 220 237 242 
0 26 43 52 67 92 104 119 133 159 174 177 198 217 237 242 
0 26 43 52 67 89 109 119 133 159 174 177 198 220 232 242 
0 26 43 52 67 92 109 119 133 159 174 177 198 217 232 242 
0 26 46 52 67 89 104 119 133 159 171 177 198 220 237 242 
0 26 46 52 67 92 104 119 133 159 171 177 198 217 237 242 
0 26 46 52 67 89 109 119 133 159 171 177 198 220 232 242 
0 26 46 52 67 92 109 119 133 159 171 177 198 217 232 242 
0 27 42 52 67 88 105 119 133 158 175 177 198 221 236 242 
0 27 42 52 67 93 105 119 133 158 175 177 198 216 236 242 
0 27 42 52 67 88 108 119 133 158 175 177 198 221 233 242 
0 27 42 52 67 93 108 119 133 158 175 177 198 216 233 242 
0 30 42 52 67 88 105 119 133 155 175 177 198 221 236 242 
0 30 42 52 67 93 105 119 133 155 175 177 198 216 236 242 
0 30 42 52 67 88 108 119 133 155 175 177 198 221 233 242 
0 30 42 52 67 93 108 119 133 155 175 177 198 216 233 242 
0 31 43 52 67 89 104 119 133 154 174 177 198 220 237 242 
0 31 43 52 67 92 104 119 133 154 174 177 198 217 237 242 
0 31 43 52 67 89 109 119 133 154 174 177 198 220 232 242 
0 31 43 52 67 92 109 119 133 154 174 177 198 217 232 242 
0 31 46 52 67 89 104 119 133 154 171 177 198 220 237 242 
0 31 46 52 67 92 104 119 133 154 171 177 198 217 237 242 
0 31 46 52 67 89 109 119 133 154 171 177 198 220 232 242 
0 31 46 52 67 92 109 119 133 154 171 177 198 217 232 242 
0 27 47 52 67 88 105 119 133 158 170 177 198 221 236 242 
0 27 47 52 67 93 105 119 133 158 170 177 198 216 236 242 
0 27 47 52 67 88 108 119 133 158 170 177 198 221 233 242 
0 27 47 52 67 93 108 119 133 158 170 177 198 216 233 242 
0 30 47 52 67 88 105 119 133 155 170 177 198 221 236 242 
0 30 47 52 67 93 105 119 133 155 170 177 198 216 236 242 
0 30 47 52 67 88 108 119 133 155 170 177 198 221 233 242 
0 30 47 52 67 93 108 119 133 155 170 177 198 216 233 242 
0 28 42 51 67 90 105 112 133 153 175 182 198 223 236 245 
0 28 42 54 67 90 105 112 133 153 175 179 198 223 236 245 
0 28 42 51 67 90 108 112 133 153 175 182 198 223 233 245 
0 28 42 54 67 90 108 112 133 153 175 179 198 223 233 245 
0 28 42 51 67 90 105 117 133 153 175 182 198 223 236 240 
0 28 42 54 67 90 105 117 133 153 175 179 198 223 236 240 
0 28 42 51 67 90 108 117 133 153 175 182 198 223 233 240 
0 28 42 54 67 90 108 117 133 153 175 179 198 223 233 240 
0 28 43 50 67 90 104 113 133 153 174 183 198 223 237 244 
0 28 43 50 67 90 109 113 133 153 174 183 198 223 232 244 
0 28 43 55 67 90 104 113 133 153 174 178 198 223 237 244 
0 28 43 55 67 90 109 113 133 153 174 178 198 223 232 244 
0 28 46 50 67 90 104 113 133 153 171 183 198 223 237 244 
0 28 46 50 67 90 109 113 133 153 171 183 198 223 232 244 
0 28 46 55 67 90 104 113 133 153 171 178 198 223 237 244 
0 28 46 55 67 90 109 113 133 153 171 178 198 223 232 244 
0 28 43 50 67 90 104 116 133 153 174 183 198 223 237 241 
0 28 43 50 67 90 109 116 133 153 174 183 198 223 232 241 
0 28 43 55 67 90 104 116 133 153 174 178 198 223 237 241 
0 28 43 55 67 90 109 116 133 153 174 178 198 223 232 241 
0 28 46 50 67 90 104 116 133 153 171 183 198 223 237 241 
0 28 46 50 67 90 109 116 133 153 171 183 198 223 232 241 
0 28 46 55 67 90 104 116 133 153 171 178 198 223 237 241 
0 28 46 55 67 90 109 116 133 153 171 178 198 223 232 241 
0 28 47 51 67 90 105 112 133 153 170 182 198 223 236 245 
0 28 47 54 67 90 105 112 133 153 170 179 198 223 236 245 
0 28 47 51 67 90 108 112 133 153 170 182 198 223 233 245 
0 28 47 54 67 90 108 112 133 153 170 179 198 223 233 245 
0 28 47 51 67 90 105 117 133 153 170 182 198 223 236 240 
0 28 47 54 67 90 105 117 133 153 170 179 198 223 236 240 
0 28 47 51 67 90 108 117 133 153 170 182 198 223 233 240 
0 28 47 54 67 90 108 117 133 153 170 179 198 223 233 240 
0 28 42 51 67 95 105 112 133 153 175 182 198 218 236 245 
0 28 42 54 67 95 105 112 133 153 175 179 198 218 236 245 
0 28 42 51 67 95 108 112 133 153 175 182 198 218 233 245 
0 28 42 54 67 95 108 112 133 153 175 179 198 218 233 245 
0 28 42 51 67 95 105 117 133 153 175 182 198 218 236 240 
0 28 42 54 67 95 105 117 133 153 175 179 198 218 236 240 
0 28 42 51 67 95 108 117 133 153 175 182 198 218 233 240 
0 28 42 54 67 95 108 117 133 153 175 179 198 218 233 240 
0 28 43 50 67 95 104 113 133 153 174 183 198 218 237 244 
0 28 43 50 67 95 109 113 133 153 174 183 198 218 232 244 
0 28 43 55 67 95 104 113 133 153 174 178 198 218 237 244 
0 28 43 55 67 95 109 113 133 153 174 178 198 218 232 244 
0 28 46 50 67 95 104 113 133 153 171 183 198 218 237 244 
0 28 46 50 67 95 109 113 133 153 171 183 198 218 232 244 
0 28 46 55 67 95 104 113 133 153 171 178 198 218 237 244 
0 28 46 55 67 95 109 113 133 153 171 178 198 218 232 244 
0 28 43 50 67 95 104 116 133 153 174 183 198 218 237 241 
0 28 43 50 67 95 109 116 133 153 174 183 198 218 232 241 
0 28 43 55 67 95 104 116 133 153 174 178 198 218 237 241 
0 28 43 55 67 95 109 116 133 153 174 178 198 218 232 241 
0 28 46 50 67 95 104 116 133 153 171 183 198 218 237 241 
0 28 46 50 67 95 109 116 133 153 171 183 198 218 232 241 
0 28 46 55 67 95 104 116 133 153 171 178 198 218 237 241 
0 28 46 55 67 95 109 116 133 153 171 178 198 218 232 241 
0 28 47 51 67 95 105 112 133 153 170 182 198 218 236 245 
0 28 47 54 67 95 105 112 133 153 170 179 198 218 236 245 
0 28 47 51 67 95 108 112 133 153 170 182 198 218 233 245 
0 28 47 54 67 95 108 112 133 153 170 179 198 218 233 245 
0 28 47 51 67 95 105 117 133 153 170 182 198 218 236 240 
0 28 47 54 67 95 105 117 133 153 170 179 198 218 236 240 
0 28 47 51 67 95 108 117 133 153 170 182 198 218 233 240 
0 28 47 54 67 95 108 117 133 153 170 179 198 218 233 240 
0 26 44 51 67 92 106 112 133 153 175 182 198 223 233 245 
0 26 44 54 67 92 106 112 133 153 175 179 198 223 233 245 
0 26 44 51 67 92 106 117 133 153 175 182 198 223 233 240 
0 26 44 54 67 92 106 117 133 153 175 179 198 223 233 240 
0 31 44 51 67 92 111 112 133 153 170 182 198 218 233 245 
0 31 44 54 67 92 111 112 133 153 170 179 198 218 233 245 
0 31 44 51 67 92 111 117 133 153 170 182 198 218 233 240 
0 31 44 54 67 92 111 117 133 153 170 179 198 218 233 240 
0 26 47 51 67 95 106 112 133 153 172 182 198 220 233 245 
0 26 47 54 67 95 106 112 133 153 172 179 198 220 233 245 
0 26 47 51 67 95 106 117 133 153 172 182 198 220 233 240 
0 26 47 54 67 95 106 117 133 153 172 179 198 220 233 240 
0 31 42 51 67 90 111 112 133 153 172 182 198 220 233 245 
0 31 42 54 67 90 111 112 133 153 172 179 198 220 233 245 
0 31 42 51 67 90 111 117 133 153 172 182 198 220 233 240 
0 31 42 54 67 90 111 117 133 153 172 179 198 220 233 240 
0 28 42 51 67 90 108 112 133 159 169 182 198 217 239 245 
0 28 42 54 67 90 108 112 133 159 169 179 198 217 239 245 
0 28 42 51 67 90 108 117 133 159 169 182 198 217 239 240 
0 28 42 54 67 90 108 117 133 159 169 179 198 217 239 240 
0 28 47 51 67 95 108 112 133 154 169 182 198 217 234 245 
0 28 47 54 67 95 108 112 133 154 169 179 198 217 234 245 
0 28 47 51 67 95 108 117 133 154 169 182 198 217 234 240 
0 28 47 54 67 95 108 117 133 154 169 179 198 217 234 240 
0 26 44 51 67 89 106 112 133 159 169 182 198 220 239 245 
0 26 44 51 67 92 106 112 133 159 169 182 198 217 239 245 
0 26 44 54 67 89 106 112 133 159 169 179 198 220 239 245 
0 26 44 54 67 92 106 112 133 159 169 179 198 217 239 245 
0 26 44 51 67 89 106 117 133 159 169 182 198 220 239 240 
0 26 44 51 67 92 106 117 133 159 169 182 198 217 239 240 
0 26 44 54 67 89 106 117 133 159 169 179 198 220 239 240 
0 26 44 54 67 92 106 117 133 159 169 179 198 217 239 240 
0 27 44 50 67 88 106 113 133 158 169 183 198 221 239 244 
0 27 44 50 67 93 106 113 133 158 169 183 198 216 239 244 
0 27 44 55 67 88 106 113 133 158 169 178 198 221 239 244 
0 27 44 55 67 93 106 113 133 158 169 178 198 216 239 244 
0 30 44 50 67 88 106 113 133 155 169 183 198 221 239 244 
0 30 44 50 67 93 106 113 133 155 169 183 198 216 239 244 
0 30 44 55 67 88 106 113 133 155 169 178 198 221 239 244 
0 30 44 55 67 93 106 113 133 155 169 178 198 216 239 244 
0 27 44 50 67 88 106 116 133 158 169 183 198 221 239 241 
0 27 44 50 67 93 106 116 133 158 169 183 198 216 239 241 
0 27 44 55 67 88 106 116 133 158 169 178 198 221 239 241 
0 27 44 55 67 93 106 116 133 158 169 178 198 216 239 241 
0 30 44 50 67 88 106 116 133 155 169 183 198 221 239 241 
0 30 44 50 67 93 106 116 133 155 169 183 198 216 239 241 
0 30 44 55 67 88 106 116 133 155 169 178 198 221 239 241 
0 30 44 55 67 93 106 116 133 155 169 178 198 216 239 241 
0 31 44 51 67 89 106 112 133 154 169 182 198 220 239 245 
0 31 44 51 67 92 106 112 133 154 169 182 198 217 239 245 
0 31 44 54 67 89 106 112 133 154 169 179 198 220 239 245 
0 31 44 54 67 92 106 112 133 154 169 179 198 217 239 245 
0 31 44 51 67 89 106 117 133 154 169 182 198 220 239 240 
0 31 44 51 67 92 106 117 133 154 169 182 198 217 239 240 
0 31 44 54 67 89 106 117 133 154 169 179 198 220 239 240 
0 31 44 54 67 92 106 117 133 154 169 179 198 217 239 240 
0 26 44 51 67 89 111 112 133 159 169 182 198 220 234 245 
0 26 44 51 67 92 111 112 133 159 169 182 198 217 234 245 
0 26 44 54 67 89 111 112 133 159 169 179 198 220 234 245 
0 26 44 54 67 92 111 112 133 159 169 179 198 217 234 245 
0 26 44 51 67 89 111 117 133 159 169 182 198 220 234 240 
0 26 44 51 67 92 111 117 133 159 169 182 198 217 234 240 
0 26 44 54 67 89 111 117 133 159 169 179 198 220 234 240 
0 26 44 54 67 92 111 117 133 159 169 179 198 217 234 240 
0 27 44 50 67 88 111 113 133 158 169 183 198 221 234 244 
0 27 44 50 67 93 111 113 133 158 169 183 198 216 234 244 
0 27 44 55 67 88 111 113 133 158 169 178 198 221 234 244 
0 27 44 55 67 93 111 113 133 158 169 178 198 216 234 244 
0 30 44 50 67 88 111 113 133 155 169 183 198 221 234 244 
0 30 44 50 67 93 111 113 133 155 169 183 198 216 234 244 
0 30 44 55 67 88 111 113 133 155 169 178 198 221 234 244 
0 30 44 55 67 93 111 113 133 155 169 178 198 216 234 244 
0 27 44 50 67 88 111 116 133 158 169 183 198 221 234 241 
0 27 44 50 67 93 111 116 133 158 169 183 198 216 234 241 
0 27 44 55 67 88 111 116 133 158 169 178 198 221 234 241 
0 27 44 55 67 93 111 116 133 158 169 178 198 216 234 241 
0 30 44 50 67 88 111 116 133 155 169 183 198 221 234 241 
0 30 44 50 67 93 111 116 133 155 169 183 198 216 234 241 
0 30 44 55 67 88 111 116 133 155 169 178 198 221 234 241 
0 30 44 55 67 93 111 116 133 155 169 178 198 216 234 241 
0 31 44 51 67 89 111 112 133 154 169 182 198 220 234 245 
0 31 44 51 67 92 111 112 133 154 169 182 198 217 234 245 
0 31 44 54 67 89 111 112 133 154 169 179 198 220 234 245 
0 31 44 54 67 92 111 112 133 154 169 179 198 217 234 245 
0 31 44 51 67 89 111 117 133 154 169 182 198 220 234 240 
0 31 44 51 67 92 111 117 133 154 169 182 198 217 234 240 
0 31 44 54 67 89 111 117 133 154 169 179 198 220 234 240 
0 31 44 54 67 92 111 117 133 154 169 179 198 217 234 240 
0 26 47 51 67 95 106 112 133 156 169 182 198 217 236 245 
0 26 47 54 67 95 106 112 133 156 169 179 198 217 236 245 
0 26 47 51 67 95 106 117 133 156 169 182 198 217 236 240 
0 26 47 54 67 95 106 117 133 156 169 179 198 217 236 240 
0 31 42 51 67 90 111 112 133 156 169 182 198 217 236 245 
0 31 42 54 67 90 111 112 133 156 169 179 198 217 236 245 
0 31 42 51 67 90 111 117 133 156 169 182 198 217 236 240 
0 31 42 54 67 90 111 117 133 156 169 179 198 217 236 240 
0 25 42 51 75 82 97 120 133 156 175 182 206 215 228 253 
0 25 42 54 75 82 97 120 133 156 175 179 206 215 228 253 
0 25 42 51 75 87 97 120 133 156 175 182 206 210 228 253 
0 25 42 54 75 87 97 120 133 156 175 179 206 210 228 253 
0 25 42 51 78 82 97 120 133 156 175 182 203 215 228 253 
0 25 42 54 78 82 97 120 133 156 175 179 203 215 228 253 
0 25 42 51 78 87 97 120 133 156 175 182 203 210 228 253 
0 25 42 54 78 87 97 120 133 156 175 179 203 210 228 253 
0 25 43 50 74 83 97 120 133 156 174 183 207 214 228 253 
0 25 43 50 74 86 97 120 133 156 174 183 207 211 228 253 
0 25 43 55 74 83 97 120 133 156 174 178 207 214 228 253 
0 25 43 55 74 86 97 120 133 156 174 178 207 211 228 253 
0 25 46 50 74 83 97 120 133 156 171 183 207 214 228 253 
0 25 46 50 74 86 97 120 133 156 171 183 207 211 228 253 
0 25 46 55 74 83 97 120 133 156 171 178 207 214 228 253 
0 25 46 55 74 86 97 120 133 156 171 178 207 211 228 253 
0 25 47 51 75 82 97 120 133 156 170 182 206 215 228 253 
0 25 47 54 75 82 97 120 133 156 170 179 206 215 228 253 
0 25 47 51 75 87 97 120 133 156 170 182 206 210 228 253 
0 25 47 54 75 87 97 120 133 156 170 179 206 210 228 253 
0 25 47 51 78 82 97 120 133 156 170 182 203 215 228 253 
0 25 47 54 78 82 97 120 133 156 170 179 203 215 228 253 
0 25 47 51 78 87 97 120 133 156 170 182 203 210 228 253 
0 25 47 54 78 87 97 120 133 156 170 179 203 210 228 253 
0 25 43 50 79 83 97 120 133 156 174 183 202 214 228 253 
0 25 43 50 79 86 97 120 133 156 174 183 202 211 228 253 
0 25 43 55 79 83 97 120 133 156 174 178 202 214 228 253 
0 25 43 55 79 86 97 120 133 156 174 178 202 211 228 253 
0 25 46 50 79 83 97 120 133 156 171 183 202 214 228 253 
0 25 46 50 79 86 97 120 133 156 171 183 202 211 228 253 
0 25 46 55 79 83 97 120 133 156 171 178 202 214 228 253 
0 25 46 55 79 86 97 120 133 156 171 178 202 211 228 253 
0 25 42 51 75 82 100 120 133 156 175 182 206 215 225 253 
0 25 42 54 75 82 100 120 133 156 175 179 206 215 225 253 
0 25 42 51 75 87 100 120 133 156 175 182 206 210 225 253 
0 25 42 54 75 87 100 120 133 156 175 179 206 210 225 253 
0 25 42 51 78 82 100 120 133 156 175 182 203 215 225 253 
0 25 42 54 78 82 100 120 133 156 175 179 203 215 225 253 
0 25 42 51 78 87 100 120 133 156 175 182 203 210 225 253 
0 25 42 54 78 87 100 120 133 156 175 179 203 210 225 253 
0 25 43 50 74 83 100 120 133 156 174 183 207 214 225 253 
0 25 43 50 74 86 100 120 133 156 174 183 207 211 225 253 
0 25 43 55 74 83 100 120 133 156 174 178 207 214 225 253 
0 25 43 55 74 86 100 120 133 156 174 178 207 211 225 253 
0 25 46 50 74 83 100 120 133 156 171 183 207 214 225 253 
0 25 46 50 74 86 100 120 133 156 171 183 207 211 225 253 
0 25 46 55 74 83 100 120 133 156 171 178 207 214 225 253 
0 25 46 55 74 86 100 120 133 156 171 178 207 211 225 253 
0 25 47 51 75 82 100 120 133 156 170 182 206 215 225 253 
0 25 47 54 75 82 100 120 133 156 170 179 206 215 225 253 
0 25 47 51 75 87 100 120 133 156 170 182 206 210 225 253 
0 25 47 54 75 87 100 120 133 156 170 179 206 210 225 253 
0 25 47 51 78 82 100 120 133 156 170 182 203 215 225 253 
0 25 47 54 78 82 100 120 133 156 170 179 203 215 225 253 
0 25 47 51 78 87 100 120 133 156 170 182 203 210 225 253 
0 25 47 54 78 87 100 120 133 156 170 179 203 210 225 253 
0 25 43 50 79 83 100 120 133 156 174 183 202 214 225 253 
0 25 43 50 79 86 100 120 133 156 174 183 202 211 225 253 
0 25 43 55 79 83 100 120 133 156 174 178 202 214 225 253 
0 25 43 55 79 86 100 120 133 156 174 178 202 211 225 253 
0 25 46 50 79 83 100 120 133 156 171 183 202 214 225 253 
0 25 46 50 79 86 100 120 133 156 171 183 202 211 225 253 
0 25 46 55 79 83 100 120 133 156 171 178 202 214 225 253 
0 25 46 55 79 86 100 120 133 156 171 178 202 211 225 253 
0 26 41 51 75 81 98 120 133 159 172 182 206 212 231 253 
0 26 41 51 75 81 103 120 133 159 172 182 206 212 226 253 
0 26 41 54 75 81 98 120 133 159 172 179 206 212 231 253 
0 26 41 54 75 81 103 120 133 159 172 179 206 212 226 253 
0 26 41 51 78 81 98 120 133 159 172 182 203 212 231 253 
0 26 41 51 78 81 103 120 133 159 172 182 203 212 226 253 
0 26 41 54 78 81 98 120 133 159 172 179 203 212 231 253 
0 26 41 54 78 81 103 120 133 159 172 179 203 212 226 253 
0 27 41 50 74 81 99 120 133 158 172 183 207 212 230 253 
0 27 41 50 74 81 102 120 133 158 172 183 207 212 227 253 
0 27 41 55 74 81 99 120 133 158 172 178 207 212 230 253 
0 27 41 55 74 81 102 120 133 158 172 178 207 212 227 253 
0 30 41 50 74 81 99 120 133 155 172 183 207 212 230 253 
0 30 41 50 74 81 102 120 133 155 172 183 207 212 227 253 
0 30 41 55 74 81 99 120 133 155 172 178 207 212 230 253 
0 30 41 55 74 81 102 120 133 155 172 178 207 212 227 253 
0 31 41 51 75 81 98 120 133 154 172 182 206 212 231 253 
0 31 41 51 75 81 103 120 133 154 172 182 206 212 226 253 
0 31 41 54 75 81 98 120 133 154 172 179 206 212 231 253 
0 31 41 54 75 81 103 120 133 154 172 179 206 212 226 253 
0 31 41 51 78 81 98 120 133 154 172 182 203 212 231 253 
0 31 41 51 78 81 103 120 133 154 172 182 203 212 226 253 
0 31 41 54 78 81 98 120 133 154 172 179 203 212 231 253 
0 31 41 54 78 81 103 120 133 154 172 179 203 212 226 253 
0 27 41 50 79 81 99 120 133 158 172 183 202 212 230 253 
0 27 41 50 79 81 102 120 133 158 172 183 202 212 227 253 
0 27 41 55 79 81 99 120 133 158 172 178 202 212 230 253 
0 27 41 55 79 81 102 120 133 158 172 178 202 212 227 253 
0 30 41 50 79 81 99 120 133 155 172 183 202 212 230 253 
0 30 41 50 79 81 102 120 133 155 172 183 202 212 227 253 
0 30 41 55 79 81 99 120 133 155 172 178 202 212 230 253 
0 30 41 55 79 81 102 120 133 155 172 178 202 212 227 253 
0 26 41 51 75 84 98 120 133 159 172 182 206 209 231 253 
0 26 41 51 75 84 103 120 133 159 172 182 206 209 226 253 
0 26 41 54 75 84 98 120 133 159 172 179 206 209 231 253 
0 26 41 54 75 84 103 120 133 159 172 179 206 209 226 253 
0 26 41 51 78 84 98 120 133 159 172 182 203 209 231 253 
0 26 41 51 78 84 103 120 133 159 172 182 203 209 226 253 
0 26 41 54 78 84 98 120 133 159 172 179 203 209 231 253 
0 26 41 54 78 84 103 120 133 159 172 179 203 209 226 253 
0 27 41 50 74 84 99 120 133 158 172 183 207 209 230 253 
0 27 41 50 74 84 102 120 133 158 172 183 207 209 227 253 
0 27 41 55 74 84 99 120 133 158 172 178 207 209 230 253 
0 27 41 55 74 84 102 120 133 158 172 178 207 209 227 253 
0 30 41 50 74 84 99 120 133 155 172 183 207 209 230 253 
0 30 41 50 74 84 102 120 133 155 172 183 207 209 227 253 
0 30 41 55 74 84 99 120 133 155 172 178 207 209 230 253 
0 30 41 55 74 84 102 120 133 155 172 178 207 209 227 253 
0 31 41 51 75 84 98 120 133 154 172 182 206 209 231 253 
0 31 41 51 75 84 103 120 133 154 172 182 206 209 226 253 
0 31 41 54 75 84 98 120 133 154 172 179 206 209 231 253 
0 31 41 54 75 84 103 120 133 154 172 179 206 209 226 253 
0 31 41 51 78 84 98 120 133 154 172 182 203 209 231 253 
0 31 41 51 78 84 103 120 133 154 172 182 203 209 226 253 
0 31 41 54 78 84 98 120 133 154 172 179 203 209 231 253 
0 31 41 54 78 84 103 120 133 154 172 179 203 209 226 253 
0 27 41 50 79 84 99 120 133 158 172 183 202 209 230 253 
0 27 41 50 79 84 102 120 133 158 172 183 202 209 227 253 
0 27 41 55 79 84 99 120 133 158 172 178 202 209 230 253 
0 27 41 55 79 84 102 120 133 158 172 178 202 209 227 253 
0 30 41 50 79 84 99 120 133 155 172 183 202 209 230 253 
0 30 41 50 79 84 102 120 133 155 172 183 202 209 227 253 
0 30 41 55 79 84 99 120 133 155 172 178 202 209 230 253 
0 30 41 55 79 84 102 120 133 155 172 178 202 209 227 253 
0 26 43 49 73 83 98 120 133 159 174 180 204 214 231 253 
0 26 43 49 73 83 103 120 133 159 174 180 204 214 226 253 
0 26 43 49 73 86 98 120 133 159 174 180 204 211 231 253 
0 26 43 49 73 86 103 120 133 159 174 180 204 211 226 253 
0 26 46 49 73 83 98 120 133 159 171 180 204 214 231 253 
0 26 46 49 73 83 103 120 133 159 171 180 204 214 226 253 
0 26 46 49 73 86 98 120 133 159 171 180 204 211 231 253 
0 26 46 49 73 86 103 120 133 159 171 180 204 211 226 253 
0 27 42 49 73 82 99 120 133 158 175 180 204 215 230 253 
0 27 42 49 73 82 102 120 133 158 175 180 204 215 227 253 
0 27 42 49 73 87 99 120 133 158 175 180 204 210 230 253 
0 27 42 49 73 87 102 120 133 158 175 180 204 210 227 253 
0 30 42 49 73 82 99 120 133 155 175 180 204 215 230 253 
0 30 42 49 73 82 102 120 133 155 175 180 204 215 227 253 
0 30 42 49 73 87 99 120 133 155 175 180 204 210 230 253 
0 30 42 49 73 87 102 120 133 155 175 180 204 210 227 253 
0 31 43 49 73 83 98 120 133 154 174 180 204 214 231 253 
0 31 43 49 73 83 103 120 133 154 174 180 204 214 226 253 
0 31 43 49 73 86 98 120 133 154 174 180 204 211 231 253 
0 31 43 49 73 86 103 120 133 154 174 180 204 211 226 253 
0 31 46 49 73 83 98 120 133 154 171 180 204 214 231 253 
0 31 46 49 73 83 103 120 133 154 171 180 204 214 226 253 
0 31 46 49 73 86 98 120 133 154 171 180 204 211 231 253 
0 31 46 49 73 86 103 120 133 154 171 180 204 211 226 253 
0 27 47 49 73 82 99 120 133 158 170 180 204 215 230 253 
0 27 47 49 73 82 102 120 133 158 170 180 204 215 227 253 
0 27 47 49 73 87 99 120 133 158 170 180 204 210 230 253 
0 27 47 49 73 87 102 120 133 158 170 180 204 210 227 253 
0 30 47 49 73 82 99 120 133 155 170 180 204 215 230 253 
0 30 47 49 73 82 102 120 133 155 170 180 204 215 227 253 
0 30 47 49 73 87 99 120 133 155 170 180 204 210 230 253 
0 30 47 49 73 87 102 120 133 155 170 180 204 210 227 253 
0 26 43 52 73 83 98 120 133 159 174 177 204 214 231 253 
0 26 43 52 73 83 103 120 133 159 174 177 204 214 226 253 
0 26 43 52 73 86 98 120 133 159 174 177 204 211 231 253 
0 26 43 52 73 86 103 120 133 159 174 177 204 211 226 253 
0 26 46 52 73 83 98 120 133 159 171 177 204 214 231 253 
0 26 46 52 73 83 103 120 133 159 171 177 204 214 226 253 
0 26 46 52 73 86 98 120 133 159 171 177 204 211 231 253 
0 26 46 52 73 86 103 120 133 159 171 177 204 211 226 253 
0 27 42 52 73 82 99 120 133 158 175 177 204 215 230 253 
0 27 42 52 73 82 102 120 133 158 175 177 204 215 227 253 
0 27 42 52 73 87 99 120 133 158 175 177 204 210 230 253 
0 27 42 52 73 87 102 120 133 158 175 177 204 210 227 253 
0 30 42 52 73 82 99 120 133 155 175 177 204 215 230 253 
0 30 42 52 73 82 102 120 133 155 175 177 204 215 227 253 
0 30 42 52 73 87 99 120 133 155 175 177 204 210 230 253 
0 30 42 52 73 87 102 120 133 155 175 177 204 210 227 253 
0 31 43 52 73 83 98 120 133 154 174 177 204 214 231 253 
0 31 43 52 73 83 103 120 133 154 174 177 204 214 226 253 
0 31 43 52 73 86 98 120 133 154 174 177 204 211 231 253 
0 31 43 52 73 86 103 120 133 154 174 177 204 211 226 253 
0 31 46 52 73 83 98 120 133 154 171 177 204 214 231 253 
0 31 46 52 73 83 103 120 133 154 171 177 204 214 226 253 
0 31 46 52 73 86 98 120 133 154 171 177 204 211 231 253 
0 31 46 52 73 86 103 120 133 154 171 177 204 211 226 253 
0 27 47 52 73 82 99 120 133 158 170 177 204 215 230 253 
0 27 47 52 73 82 102 120 133 158 170 177 204 215 227 253 
0 27 47 52 73 87 99 120 133 158 170 177 204 210 230 253 
0 27 47 52 73 87 102 120 133 158 170 177 204 210 227 253 
0 30 47 52 73 82 99 120 133 155 170 177 204 215 230 253 
0 30 47 52 73 82 102 120 133 155 170 177 204 215 227 253 
0 30 47 52 73 87 99 120 133 155 170 177 204 210 230 253 
0 30 47 52 73 87 102 120 133 155 170 177 204 210 227 253 
0 28 42 51 75 82 97 120 133 153 175 182 206 215 228 253 
0 28 42 54 75 82 97 120 133 153 175 179 206 215 228 253 
0 28 42 51 75 87 97 120 133 153 175 182 206 210 228 253 
0 28 42 54 75 87 97 120 133 153 175 179 206 210 228 253 
0 28 42 51 78 82 97 120 133 153 175 182 203 215 228 253 
0 28 42 54 78 82 97 120 133 153 175 179 203 215 228 253 
0 28 42 51 78 87 97 120 133 153 175 182 203 210 228 253 
0 28 42 54 78 87 97 120 133 153 175 179 203 210 228 253 
0 28 43 50 74 83 97 120 133 153 174 183 207 214 228 253 
0 28 43 50 74 86 97 120 133 153 174 183 207 211 228 253 
0 28 43 55 74 83 97 120 133 153 174 178 207 214 228 253 
0 28 43 55 74 86 97 120 133 153 174 178 207 211 228 253 
0 28 46 50 74 83 97 120 133 153 171 183 207 214 228 253 
0 28 46 50 74 86 97 120 133 153 171 183 207 211 228 253 
0 28 46 55 74 83 97 120 133 153 171 178 207 214 228 253 
0 28 46 55 74 86 97 120 133 153 171 178 207 211 228 253 
0 28 47 51 75 82 97 120 133 153 170 182 206 215 228 253 
0 28 47 54 75 82 97 120 133 153 170 179 206 215 228 253 
0 28 47 51 75 87 97 120 133 153 170 182 206 210 228 253 
0 28 47 54 75 87 97 120 133 153 170 179 206 210 228 253 
0 28 47 51 78 82 97 120 133 153 170 182 203 215 228 253 
0 28 47 54 78 82 97 120 133 153 170 179 203 215 228 253 
0 28 47 51 78 87 97 120 133 153 170 182 203 210 228 253 
0 28 47 54 78 87 97 120 133 153 170 179 203 210 228 253 
0 28 43 50 79 83 97 120 133 153 174 183 202 214 228 253 
0 28 43 50 79 86 97 120 133 153 174 183 202 211 228 253 
0 28 43 55 79 83 97 120 133 153 174 178 202 214 228 253 
0 28 43 55 79 86 97 120 133 153 174 178 202 211 228 253 
0 28 46 50 79 83 97 120 133 153 171 183 202 214 228 253 
0 28 46 50 79 86 97 120 133 153 171 183 202 211 228 253 
0 28 46 55 79 83 97 120 133 153 171 178 202 214 228 253 
0 28 46 55 79 86 97 120 133 153 171 178 202 211 228 253 
0 28 42 51 75 82 100 120 133 153 175 182 206 215 225 253 
0 28 42 54 75 82 100 120 133 153 175 179 206 215 225 253 
0 28 42 51 75 87 100 120 133 153 175 182 206 210 225 253 
0 28 42 54 75 87 100 120 133 153 175 179 206 210 225 253 
0 28 42 51 78 82 100 120 133 153 175 182 203 215 225 253 
0 28 42 54 78 82 100 120 133 153 175 179 203 215 225 253 
0 28 42 51 78 87 100 120 133 153 175 182 203 210 225 253 
0 28 42 54 78 87 100 120 133 153 175 179 203 210 225 253 
0 28 43 50 74 83 100 120 133 153 174 183 207 214 225 253 
0 28 43 50 74 86 100 120 133 153 174 183 207 211 225 253 
0 28 43 55 74 83 100 120 133 153 174 178 207 214 225 253 
0 28 43 55 74 86 100 120 133 153 174 178 207 211 225 253 
0 28 46 50 74 83 100 120 133 153 171 183 207 214 225 253 
0 28 46 50 74 86 100 120 133 153 171 183 207 211 225 253 
0 28 46 55 74 83 100 120 133 153 171 178 207 214 225 253 
0 28 46 55 74 86 100 120 133 153 171 178 207 211 225 253 
0 28 47 51 75 82 100 120 133 153 170 182 206 215 225 253 
0 28 47 54 75 82 100 120 133 153 170 179 206 215 225 253 
0 28 47 51 75 87 100 120 133 153 170 182 206 210 225 253 
0 28 47 54 75 87 100 120 133 153 170 179 206 210 225 253 
0 28 47 51 78 82 100 120 133 153 170 182 203 215 225 253 
0 28 47 54 78 82 100 120 133 153 170 179 203 215 225 253 
0 28 47 51 78 87 100 120 133 153 170 182 203 210 225 253 
0 28 47 54 78 87 100 120 133 153 170 179 203 210 225 253 
0 28 43 50 79 83 100 120 133 153 174 183 202 214 225 253 
0 28 43 50 79 86 100 120 133 153 174 183 202 211 225 253 
0 28 43 55 79 83 100 120 133 153 174 178 202 214 225 253 
0 28 43 55 79 86 100 120 133 153 174 178 202 211 225 253 
0 28 46 50 79 83 100 120 133 153 171 183 202 214 225 253 
0 28 46 50 79 86 100 120 133 153 171 183 202 211 225 253 
0 28 46 55 79 83 100 120 133 153 171 178 202 214 225 253 
0 28 46 55 79 86 100 120 133 153 171 178 202 211 225 253 
0 26 44 51 75 81 98 120 133 159 169 182 206 212 231 253 
0 26 44 51 75 81 103 120 133 159 169 182 206 212 226 253 
0 26 44 54 75 81 98 120 133 159 169 179 206 212 231 253 
0 26 44 54 75 81 103 120 133 159 169 179 206 212 226 253 
0 26 44 51 78 81 98 120 133 159 169 182 203 212 231 253 
0 26 44 51 78 81 103 120 133 159 169 182 203 212 226 253 
0 26 44 54 78 81 98 120 133 159 169 179 203 212 231 253 
0 26 44 54 78 81 103 120 133 159 169 179 203 212 226 253 
0 27 44 50 74 81 99 120 133 158 169 183 207 212 230 253 
0 27 44 50 74 81 102 120 133 158 169 183 207 212 227 253 
0 27 44 55 74 81 99 120 133 158 169 178 207 212 230 253 
0 27 44 55 74 81 102 120 133 158 169 178 207 212 227 253 
0 30 44 50 74 81 99 120 133 155 169 183 207 212 230 253 
0 30 44 50 74 81 102 120 133 155 169 183 207 212 227 253 
0 30 44 55 74 81 99 120 133 155 169 178 207 212 230 253 
0 30 44 55 74 81 102 120 133 155 169 178 207 212 227 253 
0 31 44 51 75 81 98 120 133 154 169 182 206 212 231 253 
0 31 44 51 75 81 103 120 133 154 169 182 206 212 226 253 
0 31 44 54 75 81 98 120 133 154 169 179 206 212 231 253 
0 31 44 54 75 81 103 120 133 154 169 179 206 212 226 253 
0 31 44 51 78 81 98 120 133 154 169 182 203 212 231 253 
0 31 44 51 78 81 103 120 133 154 169 182 203 212 226 253 
0 31 44 54 78 81 98 120 133 154 169 179 203 212 231 253 
0 31 44 54 78 81 103 120 133 154 169 179 203 212 226 253 
0 27 44 50 79 81 99 120 133 158 169 183 202 212 230 253 
0 27 44 50 79 81 102 120 133 158 169 183 202 212 227 253 
0 27 44 55 79 81 99 120 133 158 169 178 202 212 230 253 
0 27 44 55 79 81 102 120 133 158 169 178 202 212 227 253 
0 30 44 50 79 81 99 120 133 155 169 183 202 212 230 253 
0 30 44 50 79 81 102 120 133 155 169 183 202 212 227 253 
0 30 44 55 79 81 99 120 133 155 169 178 202 212 230 253 
0 30 44 55 79 81 102 120 133 155 169 178 202 212 227 253 
0 26 44 51 75 84 98 120 133 159 169 182 206 209 231 253 
0 26 44 51 75 84 103 120 133 159 169 182 206 209 226 253 
0 26 44 54 75 84 98 120 133 159 169 179 206 209 231 253 
0 26 44 54 75 84 103 120 133 159 169 179 206 209 226 253 
0 26 44 51 78 84 98 120 133 159 169 182 203 209 231 253 
0 26 44 51 78 84 103 120 133 159 169 182 203 209 226 253 
0 26 44 54 78 84 98 120 133 159 169 179 203 209 231 253 
0 26 44 54 78 84 103 120 133 159 169 179 203 209 226 253 
0 27 44 50 74 84 99 120 133 158 169 183 207 209 230 253 
0 27 44 50 74 84 102 120 133 158 169 183 207 209 227 253 
0 27 44 55 74 84 99 120 133 158 169 178 207 209 230 253 
0 27 44 55 74 84 102 120 133 158 169 178 207 209 227 253 
0 30 44 50 74 84 99 120 133 155 169 183 207 209 230 253 
0 30 44 50 74 84 102 120 133 155 169 183 207 209 227 253 
0 30 44 55 74 84 99 120 133 155 169 178 207 209 230 253 
0 30 44 55 74 84 102 120 133 155 169 178 207 209 227 253 
0 31 44 51 75 84 98 120 133 154 169 182 206 209 231 253 
0 31 44 51 75 84 103 120 133 154 169 182 206 209 226 253 
0 31 44 54 75 84 98 120 133 154 169 179 206 209 231 253 
0 31 44 54 75 84 103 120 133 154 169 179 206 209 226 253 
0 31 44 51 78 84 98 120 133 154 169 182 203 209 231 253 
0 31 44 51 78 84 103 120 133 154 169 182 203 209 226 253 
0 31 44 54 78 84 98 120 133 154 169 179 203 209 231 253 
0 31 44 54 78 84 103 120 133 154 169 179 203 209 226 253 
0 27 44 50 79 84 99 120 133 158 169 183 202 209 230 253 
0 27 44 50 79 84 102 120 133 158 169 183 202 209 227 253 
0 27 44 55 79 84 99 120 133 158 169 178 202 209 230 253 
0 27 44 55 79 84 102 120 133 158 169 178 202 209 227 253 
0 30 44 50 79 84 99 120 133 155 169 183 202 209 230 253 
0 30 44 50 79 84 102 120 133 155 169 183 202 209 227 253 
0 30 44 55 79 84 99 120 133 155 169 178 202 209 230 253 
0 30 44 55 79 84 102 120 133 155 169 178 202 209 227 253 
0 26 43 49 76 83 98 120 133 159 174 180 201 214 231 253 
0 26 43 49 76 83 103 120 133 159 174 180 201 214 226 253 
0 26 43 49 76 86 98 120 133 159 174 180 201 211 231 253 
0 26 43 49 76 86 103 120 133 159 174 180 201 211 226 253 
0 26 46 49 76 83 98 120 133 159 171 180 201 214 231 253 
0 26 46 49 76 83 103 120 133 159 171 180 201 214 226 253 
0 26 46 49 76 86 98 120 133 159 171 180 201 211 231 253 
0 26 46 49 76 86 103 120 133 159 171 180 201 211 226 253 
0 27 42 49 76 82 99 120 133 158 175 180 201 215 230 253 
0 27 42 49 76 82 102 120 133 158 175 180 201 215 227 253 
0 27 42 49 76 87 99 120 133 158 175 180 201 210 230 253 
0 27 42 49 76 87 102 120 133 158 175 180 201 210 227 253 
0 30 42 49 76 82 99 120 133 155 175 180 201 215 230 253 
0 30 42 49 76 82 102 120 133 155 175 180 201 215 227 253 
0 30 42 49 76 87 99 120 133 155 175 180 201 210 230 253 
0 30 42 49 76 87 102 120 133 155 175 180 201 210 227 253 
0 31 43 49 76 83 98 120 133 154 174 180 201 214 231 253 
0 31 43 49 76 83 103 120 133 154 174 180 201 214 226 253 
0 31 43 49 76 86 98 120 133 154 174 180 201 211 231 253 
0 31 43 49 76 86 103 120 133 154 174 180 201 211 226 253 
0 31 46 49 76 83 98 120 133 154 171 180 201 214 231 253 
0 31 46 49 76 83 103 120 133 154 171 180 201 214 226 253 
0 31 46 49 76 86 98 120 133 154 171 180 201 211 231 253 
0 31 46 49 76 86 103 120 133 154 171 180 201 211 226 253 
0 27 47 49 76 82 99 120 133 158 170 180 201 215 230 253 
0 27 47 49 76 82 102 120 133 158 170 180 201 215 227 253 
0 27 47 49 76 87 99 120 133 158 170 180 201 210 230 253 
0 27 47 49 76 87 102 120 133 158 170 180 201 210 227 253 
0 30 47 49 76 82 99 120 133 155 170 180 201 215 230 253 
0 30 47 49 76 82 102 120 133 155 170 180 201 215 227 253 
0 30 47 49 76 87 99 120 133 155 170 180 201 210 230 253 
0 30 47 49 76 87 102 120 133 155 170 180 201 210 227 253 
0 26 43 52 76 83 98 120 133 159 174 177 201 214 231 253 
0 26 43 52 76 83 103 120 133 159 174 177 201 214 226 253 
0 26 43 52 76 86 98 120 133 159 174 177 201 211 231 253 
0 26 43 52 76 86 103 120 133 159 174 177 201 211 226 253 
0 26 46 52 76 83 98 120 133 159 171 177 201 214 231 253 
0 26 46 52 76 83 103 120 133 159 171 177 201 214 226 253 
0 26 46 52 76 86 98 120 133 159 171 177 201 211 231 253 
0 26 46 52 76 86 103 120 133 159 171 177 201 211 226 253 
0 27 42 52 76 82 99 120 133 158 175 177 201 215 230 253 
0 27 42 52 76 82 102 120 133 158 175 177 201 215 227 253 
0 27 42 52 76 87 99 120 133 158 175 177 201 210 230 253 
0 27 42 52 76 87 102 120 133 158 175 177 201 210 227 253 
0 30 42 52 76 82 99 120 133 155 175 177 201 215 230 253 
0 30 42 52 76 82 102 120 133 155 175 177 201 215 227 253 
0 30 42 52 76 87 99 120 133 155 175 177 201 210 230 253 
0 30 42 52 76 87 102 120 133 155 175 177 201 210 227 253 
0 31 43 52 76 83 98 120 133 154 174 177 201 214 231 253 
0 31 43 52 76 83 103 120 133 154 174 177 201 214 226 253 
0 31 43 52 76 86 98 120 133 154 174 177 201 211 231 253 
0 31 43 52 76 86 103 120 133 154 174 177 201 211 226 253 
0 31 46 52 76 83 98 120 133 154 171 177 201 214 231 253 
0 31 46 52 76 83 103 120 133 154 171 177 201 214 226 253 
0 31 46 52 76 86 98 120 133 154 171 177 201 211 231 253 
0 31 46 52 76 86 103 120 133 154 171 177 201 211 226 253 
0 27 47 52 76 82 99 120 133 158 170 177 201 215 230 253 
0 27 47 52 76 82 102 120 133 158 170 177 201 215 227 253 
0 27 47 52 76 87 99 120 133 158 170 177 201 210 230 253 
0 27 47 52 76 87 102 120 133 158 170 177 201 210 227 253 
0 30 47 52 76 82 99 120 133 155 170 177 201 215 230 253 
0 30 47 52 76 82 102 120 133 155 170 177 201 215 227 253 
0 30 47 52 76 87 99 120 133 155 170 177 201 210 230 253 
0 30 47 52 76 87 102 120 133 155 170 177 201 210 227 253 
0 25 42 51 75 82 97 125 133 156 175 182 206 215 228 248 
0 25 42 54 75 82 97 125 133 156 175 179 206 215 228 248 
0 25 42 51 75 87 97 125 133 156 175 182 206 210 228 248 
0 25 42 54 75 87 97 125 133 156 175 179 206 210 228 248 
0 25 42 51 78 82 97 125 133 156 175 182 203 215 228 248 
0 25 42 54 78 82 97 125 133 156 175 179 203 215 228 248 
0 25 42 51 78 87 97 125 133 156 175 182 203 210 228 248 
0 25 42 54 78 87 97 125 133 156 175 179 203 210 228 248 
0 25 43 50 74 83 97 125 133 156 174 183 207 214 228 248 
0 25 43 50 74 86 97 125 133 156 174 183 207 211 228 248 
0 25 43 55 74 83 97 125 133 156 174 178 207 214 228 248 
0 25 43 55 74 86 97 125 133 156 174 178 207 211 228 248 
0 25 46 50 74 83 97 125 133 156 171 183 207 214 228 248 
0 25 46 50 74 86 97 125 133 156 171 183 207 211 228 248 
0 25 46 55 74 83 97 125 133 156 171 178 207 214 228 248 
0 25 46 55 74 86 97 125 133 156 171 178 207 211 228 248 
0 25 47 51 75 82 97 125 133 156 170 182 206 215 228 248 
0 25 47 54 75 82 97 125 133 156 170 179 206 215 228 248 
0 25 47 51 75 87 97 125 133 156 170 182 206 210 228 248 
0 25 47 54 75 87 97 125 133 156 170 179 206 210 228 248 
0 25 47 51 78 82 97 125 133 156 170 182 203 215 228 248 
0 25 47 54 78 82 97 125 133 156 170 179 203 215 228 248 
0 25 47 51 78 87 97 125 133 156 170 182 203 210 228 248 
0 25 47 54 78 87 97 125 133 156 170 179 203 210 228 248 
0 25 43 50 79 83 97 125 133 156 174 183 202 214 228 248 
0 25 43 50 79 86 97 125 133 156 174 183 202 211 228 248 
0 25 43 55 79 83 97 125 133 156 174 178 202 214 228 248 
0 25 43 55 79 86 97 125 133 156 174 178 202 211 228 248 
0 25 46 50 79 83 97 125 133 156 171 183 202 214 228 248 
0 25 46 50 79 86 97 125 133 156 171 183 202 211 228 248 
0 25 46 55 79 83 97 125 133 156 171 178 202 214 228 248 
0 25 46 55 79 86 97 125 133 156 171 178 202 211 228 248 
0 25 42 51 75 82 100 125 133 156 175 182 206 215 225 248 
0 25 42 54 75 82 100 125 133 156 175 179 206 215 225 248 
0 25 42 51 75 87 100 125 133 156 175 182 206 210 225 248 
0 25 42 54 75 87 100 125 133 156 175 179 206 210 225 248 
0 25 42 51 78 82 100 125 133 156 175 182 203 215 225 248 
0 25 42 54 78 82 100 125 133 156 175 179 203 215 225 248 
0 25 42 51 78 87 100 125 133 156 175 182 203 210 225 248 
0 25 42 54 78 87 100 125 133 156 175 179 203 210 225 248 
0 25 43 50 74 83 100 125 133 156 174 183 207 214 225 248 
0 25 43 50 74 86 100 125 133 156 174 183 207 211 225 248 
0 25 43 55 74 83 100 125 133 156 174 178 207 214 225 248 
0 25 43 55 74 86 100 125 133 156 174 178 207 211 225 248 
0 25 46 50 74 83 100 125 133 156 171 183 207 214 225 248 
0 25 46 50 74 86 100 125 133 156 171 183 207 211 225 248 
0 25 46 55 74 83 100 125 133 156 171 178 207 214 225 248 
0 25 46 55 74 86 100 125 133 156 171 178 207 211 225 248 
0 25 47 51 75 82 100 125 133 156 170 182 206 215 225 248 
0 25 47 54 75 82 100 125 133 156 170 179 206 215 225 248 
0 25 47 51 75 87 100 125 133 156 170 182 206 210 225 248 
0 25 47 54 75 87 100 125 133 156 170 179 206 210 225 248 
0 25 47 51 78 82 100 125 133 156 170 182 203 215 225 248 
0 25 47 54 78 82 100 125 133 156 170 179 203 215 225 248 
0 25 47 51 78 87 100 125 133 156 170 182 203 210 225 248 
0 25 47 54 78 87 100 125 133 156 170 179 203 210 225 248 
0 25 43 50 79 83 100 125 133 156 174 183 202 214 225 248 
0 25 43 50 79 86 100 125 133 156 174 183 202 211 225 248 
0 25 43 55 79 83 100 125 133 156 174 178 202 214 225 248 
0 25 43 55 79 86 100 125 133 156 174 178 202 211 225 248 
0 25 46 50 79 83 100 125 133 156 171 183 202 214 225 248 
0 25 46 50 79 86 100 125 133 156 171 183 202 211 225 248 
0 25 46 55 79 83 100 125 133 156 171 178 202 214 225 248 
0 25 46 55 79 86 100 125 133 156 171 178 202 211 225 248 
0 26 41 51 75 81 98 125 133 159 172 182 206 212 231 248 
0 26 41 51 75 81 103 125 133 159 172 182 206 212 226 248 
0 26 41 54 75 81 98 125 133 159 172 179 206 212 231 248 
0 26 41 54 75 81 103 125 133 159 172 179 206 212 226 248 
0 26 41 51 78 81 98 125 133 159 172 182 203 212 231 248 
0 26 41 51 78 81 103 125 133 159 172 182 203 212 226 248 
0 26 41 54 78 81 98 125 133 159 172 179 203 212 231 248 
0 26 41 54 78 81 103 125 133 159 172 179 203 212 226 248 
0 27 41 50 74 81 99 125 133 158 172 183 207 212 230 248 
0 27 41 50 74 81 102 125 133 158 172 183 207 212 227 248 
0 27 41 55 74 81 99 125 133 158 172 178 207 212 230 248 
0 27 41 55 74 81 102 125 133 158 172 178 207 212 227 248 
0 30 41 50 74 81 99 125 133 155 172 183 207 212 230 248 
0 30 41 50 74 81 102 125 133 155 172 183 207 212 227 248 
0 30 41 55 74 81 99 125 133 155 172 178 207 212 230 248 
0 30 41 55 74 81 102 125 133 155 172 178 207 212 227 248 
0 31 41 51 75 81 98 125 133 154 172 182 206 212 231 248 
0 31 41 51 75 81 103 125 133 154 172 182 206 212 226 248 
0 31 41 54 75 81 98 125 133 154 172 179 206 212 231 248 
0 31 41 54 75 81 103 125 133 154 172 179 206 212 226 248 
0 31 41 51 78 81 98 125 133 154 172 182 203 212 231 248 
0 31 41 51 78 81 103 125 133 154 172 182 203 212 226 248 
0 31 41 54 78 81 98 125 133 154 172 179 203 212 231 248 
0 31 41 54 78 81 103 125 133 154 172 179 203 212 226 248 
0 27 41 50 79 81 99 125 133 158 172 183 202 212 230 248 
0 27 41 50 79 81 102 125 133 158 172 183 202 212 227 248 
0 27 41 55 79 81 99 125 133 158 172 178 202 212 230 248 
0 27 41 55 79 81 102 125 133 158 172 178 202 212 227 248 
0 30 41 50 79 81 99 125 133 155 172 183 202 212 230 248 
0 30 41 50 79 81 102 125 133 155 172 183 202 212 227 248 
0 30 41 55 79 81 99 125 133 155 172 178 202 212 230 248 
0 30 41 55 79 81 102 125 133 155 172 178 202 212 227 248 
0 26 41 51 75 84 98 125 133 159 172 182 206 209 231 248 
0 26 41 51 75 84 103 125 133 159 172 182 206 209 226 248 
0 26 41 54 75 84 98 125 133 159 172 179 206 209 231 248 
0 26 41 54 75 84 103 125 133 159 172 179 206 209 226 248 
0 26 41 51 78 84 98 125 133 159 172 182 203 209 231 248 
0 26 41 51 78 84 103 125 133 159 172 182 203 209 226 248 
0 26 41 54 78 84 98 125 133 159 172 179 203 209 231 248 
0 26 41 54 78 84 103 125 133 159 172 179 203 209 226 248 
0 27 41 50 74 84 99 125 133 158 172 183 207 209 230 248 
0 27 41 50 74 84 102 125 133 158 172 183 207 209 227 248 
0 27 41 55 74 84 99 125 133 158 172 178 207 209 230 248 
0 27 41 55 74 84 102 125 133 158 172 178 207 209 227 248 
0 30 41 50 74 84 99 125 133 155 172 183 207 209 230 248 
0 30 41 50 74 84 102 125 133 155 172 183 207 209 227 248 
0 30 41 55 74 84 99 125 133 155 172 178 207 209 230 248 
0 30 41 55 74 84 102 125 133 155 172 178 207 209 227 248 
0 31 41 51 75 84 98 125 133 154 172 182 206 209 231 248 
0 31 41 51 75 84 103 125 133 154 172 182 206 209 226 248 
0 31 41 54 75 84 98 125 133 154 172 179 206 209 231 248 
0 31 41 54 75 84 103 125 133 154 172 179 206 209 226 248 
0 31 41 51 78 84 98 125 133 154 172 182 203 209 231 248 
0 31 41 51 78 84 103 125 133 154 172 182 203 209 226 248 
0 31 41 54 78 84 98 125 133 154 172 179 203 209 231 248 
0 31 41 54 78 84 103 125 133 154 172 179 203 209 226 248 
0 27 41 50 79 84 99 125 133 158 172 183 202 209 230 248 
0 27 41 50 79 84 102 125 133 158 172 183 202 209 227 248 
0 27 41 55 79 84 99 125 133 158 172 178 202 209 230 248 
0 27 41 55 79 84 102 125 133 158 172 178 202 209 227 248 
0 30 41 50 79 84 99 125 133 155 172 183 202 209 230 248 
0 30 41 50 79 84 102 125 133 155 172 183 202 209 227 248 
0 30 41 55 79 84 99 125 133 155 172 178 202 209 230 248 
0 30 41 55 79 84 102 125 133 155 172 178 202 209 227 248 
0 26 43 49 73 83 98 125 133 159 174 180 204 214 231 248 
0 26 43 49 73 83 103 125 133 159 174 180 204 214 226 248 
0 26 43 49 73 86 98 125 133 159 174 180 204 211 231 248 
0 26 43 49 73 86 103 125 133 159 174 180 204 211 226 248 
0 26 46 49 73 83 98 125 133 159 171 180 204 214 231 248 
0 26 46 49 73 83 103 125 133 159 171 180 204 214 226 248 
0 26 46 49 73 86 98 125 133 159 171 180 204 211 231 248 
0 26 46 49 73 86 103 125 133 159 171 180 204 211 226 248 
0 27 42 49 73 82 99 125 133 158 175 180 204 215 230 248 
0 27 42 49 73 82 102 125 133 158 175 180 204 215 227 248 
0 27 42 49 73 87 99 125 133 158 175 180 204 210 230 248 
0 27 42 49 73 87 102 125 133 158 175 180 204 210 227 248 
0 30 42 49 73 82 99 125 133 155 175 180 204 215 230 248 
0 30 42 49 73 82 102 125 133 155 175 180 204 215 227 248 
0 30 42 49 73 87 99 125 133 155 175 180 204 210 230 248 
0 30 42 49 73 87 102 125 133 155 175 180 204 210 227 248 
0 31 43 49 73 83 98 125 133 154 174 180 204 214 231 248 
0 31 43 49 73 83 103 125 133 154 174 180 204 214 226 248 
0 31 43 49 73 86 98 125 133 154 174 180 204 211 231 248 
0 31 43 49 73 86 103 125 133 154 174 180 204 211 226 248 
0 31 46 49 73 83 98 125 133 154 171 180 204 214 231 248 
0 31 46 49 73 83 103 125 133 154 171 180 204 214 226 248 
0 31 46 49 73 86 98 125 133 154 171 180 204 211 231 248 
0 31 46 49 73 86 103 125 133 154 171 180 204 211 226 248 
0 27 47 49 73 82 99 125 133 158 170 180 204 215 230 248 
0 27 47 49 73 82 102 125 133 158 170 180 204 215 227 248 
0 27 47 49 73 87 99 125 133 158 170 180 204 210 230 248 
0 27 47 49 73 87 102 125 133 158 170 180 204 210 227 248 
0 30 47 49 73 82 99 125 133 155 170 180 204 215 230 248 
0 30 47 49 73 82 102 125 133 155 170 180 204 215 227 248 
0 30 47 49 73 87 99 125 133 155 170 180 204 210 230 248 
0 30 47 49 73 87 102 125 133 155 170 180 204 210 227 248 
0 26 43 52 73 83 98 125 133 159 174 177 204 214 231 248 
0 26 43 52 73 83 103 125 133 159 174 177 204 214 226 248 
0 26 43 52 73 86 98 125 133 159 174 177 204 211 231 248 
0 26 43 52 73 86 103 125 133 159 174 177 204 211 226 248 
0 26 46 52 73 83 98 125 133 159 171 177 204 214 231 248 
0 26 46 52 73 83 103 125 133 159 171 177 204 214 226 248 
0 26 46 52 73 86 98 125 133 159 171 177 204 211 231 248 
0 26 46 52 73 86 103 125 133 159 171 177 204 211 226 248 
0 27 42 52 73 82 99 125 133 158 175 177 204 215 230 248 
0 27 42 52 73 82 102 125 133 158 175 177 204 215 227 248 
0 27 42 52 73 87 99 125 133 158 175 177 204 210 230 248 
0 27 42 52 73 87 102 125 133 158 175 177 204 210 227 248 
0 30 42 52 73 82 99 125 133 155 175 177 204 215 230 248 
0 30 42 52 73 82 102 125 133 155 175 177 204 215 227 248 
0 30 42 52 73 87 99 125 133 155 175 177 204 210 230 248 
0 30 42 52 73 87 102 125 133 155 175 177 204 210 227 248 
0 31 43 52 73 83 98 125 133 154 174 177 204 214 231 248 
0 31 43 52 73 83 103 125 133 154 174 177 204 214 226 248 
0 31 43 52 73 86 98 125 133 154 174 177 204 211 231 248 
0 31 43 52 73 86 103 125 133 154 174 177 204 211 226 248 
0 31 46 52 73 83 98 125 133 154 171 177 204 214 231 248 
0 31 46 52 73 83 103 125 133 154 171 177 204 214 226 248 
0 31 46 52 73 86 98 125 133 154 171 177 204 211 231 248 
0 31 46 52 73 86 103 125 133 154 171 177 204 211 226 248 
0 27 47 52 73 82 99 125 133 158 170 177 204 215 230 248 
0 27 47 52 73 82 102 125 133 158 170 177 204 215 227 248 
0 27 47 52 73 87 99 125 133 158 170 177 204 210 230 248 
0 27 47 52 73 87 102 125 133 158 170 177 204 210 227 248 
0 30 47 52 73 82 99 125 133 155 170 177 204 215 230 248 
0 30 47 52 73 82 102 125 133 155 170 177 204 215 227 248 
0 30 47 52 73 87 99 125 133 155 170 177 204 210 230 248 
0 30 47 52 73 87 102 125 133 155 170 177 204 210 227 248 
0 28 42 51 75 82 97 125 133 153 175 182 206 215 228 248 
0 28 42 54 75 82 97 125 133 153 175 179 206 215 228 248 
0 28 42 51 75 87 97 125 133 153 175 182 206 210 228 248 
0 28 42 54 75 87 97 125 133 153 175 179 206 210 228 248 
0 28 42 51 78 82 97 125 133 153 175 182 203 215 228 248 
0 28 42 54 78 82 97 125 133 153 175 179 203 215 228 248 
0 28 42 51 78 87 97 125 133 153 175 182 203 210 228 248 
0 28 42 54 78 87 97 125 133 153 175 179 203 210 228 248 
0 28 43 50 74 83 97 125 133 153 174 183 207 214 228 248 
0 28 43 50 74 86 97 125 133 153 174 183 207 211 228 248 
0 28 43 55 74 83 97 125 133 153 174 178 207 214 228 248 
0 28 43 55 74 86 97 125 133 153 174 178 207 211 228 248 
0 28 46 50 74 83 97 125 133 153 171 183 207 214 228 248 
0 28 46 50 74 86 97 125 133 153 171 183 207 211 228 248 
0 28 46 55 74 83 97 125 133 153 171 178 207 214 228 248 
0 28 46 55 74 86 97 125 133 153 171 178 207 211 228 248 
0 28 47 51 75 82 97 125 133 153 170 182 206 215 228 248 
0 28 47 54 75 82 97 125 133 153 170 179 206 215 228 248 
0 28 47 51 75 87 97 125 133 153 170 182 206 210 228 248 
0 28 47 54 75 87 97 125 133 153 170 179 206 210 228 248 
0 28 47 51 78 82 97 125 133 153 170 182 203 215 228 248 
0 28 47 54 78 82 97 125 133 153 170 179 203 215 228 248 
0 28 47 51 78 87 97 125 133 153 170 182 203 210 228 248 
0 28 47 54 78 87 97 125 133 153 170 179 203 210 228 248 
0 28 43 50 79 83 97 125 133 153 174 183 202 214 228 248 
0 28 43 50 79 86 97 125 133 153 174 183 202 211 228 248 
0 28 43 55 79 83 97 125 133 153 174 178 202 214 228 248 
0 28 43 55 79 86 97 125 133 153 174 178 202 211 228 248 
0 28 46 50 79 83 97 125 133 153 171 183 202 214 228 248 
0 28 46 50 79 86 97 125 133 153 171 183 202 211 228 248 
0 28 46 55 79 83 97 125 133 153 171 178 202 214 228 248 
0 28 46 55 79 86 97 125 133 153 171 178 202 211 228 248 
0 28 42 51 75 82 100 125 133 153 175 182 206 215 225 248 
0 28 42 54 75 82 100 125 133 153 175 179 206 215 225 248 
0 28 42 51 75 87 100 125 133 153 175 182 206 210 225 248 
0 28 42 54 75 87 100 125 133 153 175 179 206 210 225 248 
0 28 42 51 78 82 100 125 133 153 175 182 203 215 225 248 
0 28 42 54 78 82 100 125 133 153 175 179 203 215 225 248 
0 28 42 51 78 87 100 125 133 153 175 182 203 210 225 248 
0 28 42 54 78 87 100 125 133 153 175 179 203 210 225 248 
0 28 43 50 74 83 100 125 133 153 174 183 207 214 225 248 
0 28 43 50 74 86 100 125 133 153 174 183 207 211 225 248 
0 28 43 55 74 83 100 125 133 153 174 178 207 214 225 248 
0 28 43 55 74 86 100 125 133 153 174 178 207 211 225 248 
0 28 46 50 74 83 100 125 133 153 171 183 207 214 225 248 
0 28 46 50 74 86 100 125 133 153 171 183 207 211 225 248 
0 28 46 55 74 83 100 125 133 153 171 178 207 214 225 248 
0 28 46 55 74 86 100 125 133 153 171 178 207 211 225 248 
0 28 47 51 75 82 100 125 133 153 170 182 206 215 225 248 
0 28 47 54 75 82 100 125 133 153 170 179 206 215 225 248 
0 28 47 51 75 87 100 125 133 153 170 182 206 210 225 248 
0 28 47 54 75 87 100 125 133 153 170 179 206 210 225 248 
0 28 47 51 78 82 100 125 133 153 170 182 203 215 225 248 
0 28 47 54 78 82 100 125 133 153 170 179 203 215 225 248 
0 28 47 51 78 87 100 125 133 153 170 182 203 210 225 248 
0 28 47 54 78 87 100 125 133 153 170 179 203 210 225 248 
0 28 43 50 79 83 100 125 133 153 174 183 202 214 225 248 
0 28 43 50 79 86 100 125 133 153 174 183 202 211 225 248 
0 28 43 55 79 83 100 125 133 153 174 178 202 214 225 248 
0 28 43 55 79 86 100 125 133 153 174 178 202 211 225 248 
0 28 46 50 79 83 100 125 133 153 171 183 202 214 225 248 
0 28 46 50 79 86 100 125 133 153 171 183 202 211 225 248 
0 28 46 55 79 83 100 125 133 153 171 178 202 214 225 248 
0 28 46 55 79 86 100 125 133 153 171 178 202 211 225 248 
0 26 44 51 75 81 98 125 133 159 169 182 206 212 231 248 
0 26 44 51 75 81 103 125 133 159 169 182 206 212 226 248 
0 26 44 54 75 81 98 125 133 159 169 179 206 212 231 248 
0 26 44 54 75 81 103 125 133 159 169 179 206 212 226 248 
0 26 44 51 78 81 98 125 133 159 169 182 203 212 231 248 
0 26 44 51 78 81 103 125 133 159 169 182 203 212 226 248 
0 26 44 54 78 81 98 125 133 159 169 179 203 212 231 248 
0 26 44 54 78 81 103 125 133 159 169 179 203 212 226 248 
0 27 44 50 74 81 99 125 133 158 169 183 207 212 230 248 
0 27 44 50 74 81 102 125 133 158 169 183 207 212 227 248 
0 27 44 55 74 81 99 125 133 158 169 178 207 212 230 248 
0 27 44 55 74 81 102 125 133 158 169 178 207 212 227 248 
0 30 44 50 74 81 99 125 133 155 169 183 207 212 230 248 
0 30 44 50 74 81 102 125 133 155 169 183 207 212 227 248 
0 30 44 55 74 81 99 125 133 155 169 178 207 212 230 248 
0 30 44 55 74 81 102 125 133 155 169 178 207 212 227 248 
0 31 44 51 75 81 98 125 133 154 169 182 206 212 231 248 
0 31 44 51 75 81 103 125 133 154 169 182 206 212 226 248 
0 31 44 54 75 81 98 125 133 154 169 179 206 212 231 248 
0 31 44 54 75 81 103 125 133 154 169 179 206 212 226 248 
0 31 44 51 78 81 98 125 133 154 169 182 203 212 231 248 
0 31 44 51 78 81 103 125 133 154 169 182 203 212 226 248 
0 31 44 54 78 81 98 125 133 154 169 179 203 212 231 248 
0 31 44 54 78 81 103 125 133 154 169 179 203 212 226 248 
0 27 44 50 79 81 99 125 133 158 169 183 202 212 230 248 
0 27 44 50 79 81 102 125 133 158 169 183 202 212 227 248 
0 27 44 55 79 81 99 125 133 158 169 178 202 212 230 248 
0 27 44 55 79 81 102 125 133 158 169 178 202 212 227 248 
0 30 44 50 79 81 99 125 133 155 169 183 202 212 230 248 
0 30 44 50 79 81 102 125 133 155 169 183 202 212 227 248 
0 30 44 55 79 81 99 125 133 155 169 178 202 212 230 248 
0 30 44 55 79 81 102 125 133 155 169 178 202 212 227 248 
0 26 44 51 75 84 98 125 133 159 169 182 206 209 231 248 
0 26 44 51 75 84 103 125 133 159 169 182 206 209 226 248 
0 26 44 54 75 84 98 125 133 159 169 179 206 209 231 248 
0 26 44 54 75 84 103 125 133 159 169 179 206 209 226 248 
0 26 44 51 78 84 98 125 133 159 169 182 203 209 231 248 
0 26 44 51 78 84 103 125 133 159 169 182 203 209 226 248 
0 26 44 54 78 84 98 125 133 159 169 179 203 209 231 248 
0 26 44 54 78 84 103 125 133 159 169 179 203 209 226 248 
0 27 44 50 74 84 99 125 133 158 169 183 207 209 230 248 
0 27 44 50 74 84 102 125 133 158 169 183 207 209 227 248 
0 27 44 55 74 84 99 125 133 158 169 178 207 209 230 248 
0 27 44 55 74 84 102 125 133 158 169 178 207 209 227 248 
0 30 44 50 74 84 99 125 133 155 169 183 207 209 230 248 
0 30 44 50 74 84 102 125 133 155 169 183 207 209 227 248 
0 30 44 55 74 84 99 125 133 155 169 178 207 209 230 248 
0 30 44 55 74 84 102 125 133 155 169 178 207 209 227 248 
0 31 44 51 75 84 98 125 133 154 169 182 206 209 231 248 
0 31 44 51 75 84 103 125 133 154 169 182 206 209 226 248 
0 31 44 54 75 84 98 125 133 154 169 179 206 209 231 248 
0 31 44 54 75 84 103 125 133 154 169 179 206 209 226 248 
0 31 44 51 78 84 98 125 133 154 169 182 203 209 231 248 
0 31 44 51 78 84 103 125 133 154 169 182 203 209 226 248 
0 31 44 54 78 84 98 125 133 154 169 179 203 209 231 248 
0 31 44 54 78 84 103 125 133 154 169 179 203 209 226 248 
0 27 44 50 79 84 99 125 133 158 169 183 202 209 230 248 
0 27 44 50 79 84 102 125 133 158 169 183 202 209 227 248 
0 27 44 55 79 84 99 125 133 158 169 178 202 209 230 248 
0 27 44 55 79 84 102 125 133 158 169 178 202 209 227 248 
0 30 44 50 79 84 99 125 133 155 169 183 202 209 230 248 
0 30 44 50 79 84 102 125 133 155 169 183 202 209 227 248 
0 30 44 55 79 84 99 125 133 155 169 178 202 209 230 248 
0 30 44 55 79 84 102 125 133 155 169 178 202 209 227 248 
0 26 43 49 76 83 98 125 133 159 174 180 201 214 231 248 
0 26 43 49 76 83 103 125 133 159 174 180 201 214 226 248 
0 26 43 49 76 86 98 125 133 159 174 180 201 211 231 248 
0 26 43 49 76 86 103 125 133 159 174 180 201 211 226 248 
0 26 46 49 76 83 98 125 133 159 171 180 201 214 231 248 
0 26 46 49 76 83 103 125 133 159 171 180 201 214 226 248 
0 26 46 49 76 86 98 125 133 159 171 180 201 211 231 248 
0 26 46 49 76 86 103 125 133 159 171 180 201 211 226 248 
0 27 42 49 76 82 99 125 133 158 175 180 201 215 230 248 
0 27 42 49 76 82 102 125 133 158 175 180 201 215 227 248 
0 27 42 49 76 87 99 125 133 158 175 180 201 210 230 248 
0 27 42 49 76 87 102 125 133 158 175 180 201 210 227 248 
0 30 42 49 76 82 99 125 133 155 175 180 201 215 230 248 
0 30 42 49 76 82 102 125 133 155 175 180 201 215 227 248 
0 30 42 49 76 87 99 125 133 155 175 180 201 210 230 248 
0 30 42 49 76 87 102 125 133 155 175 180 201 210 227 248 
0 31 43 49 76 83 98 125 133 154 174 180 201 214 231 248 
0 31 43 49 76 83 103 125 133 154 174 180 201 214 226 248 
0 31 43 49 76 86 98 125 133 154 174 180 201 211 231 248 
0 31 43 49 76 86 103 125 133 154 174 180 201 211 226 248 
0 31 46 49 76 83 98 125 133 154 171 180 201 214 231 248 
0 31 46 49 76 83 103 125 133 154 171 180 201 214 226 248 
0 31 46 49 76 86 98 125 133 154 171 180 201 211 231 248 
0 31 46 49 76 86 103 125 133 154 171 180 201 211 226 248 
0 27 47 49 76 82 99 125 133 158 170 180 201 215 230 248 
0 27 47 49 76 82 102 125 133 158 170 180 201 215 227 248 
0 27 47 49 76 87 99 125 133 158 170 180 201 210 230 248 
0 27 47 49 76 87 102 125 133 158 170 180 201 210 227 248 
0 30 47 49 76 82 99 125 133 155 170 180 201 215 230 248 
0 30 47 49 76 82 102 125 133 155 170 180 201 215 227 248 
0 30 47 49 76 87 99 125 133 155 170 180 201 210 230 248 
0 30 47 49 76 87 102 125 133 155 170 180 201 210 227 248 
0 26 43 52 76 83 98 125 133 159 174 177 201 214 231 248 
0 26 43 52 76 83 103 125 133 159 174 177 201 214 226 248 
0 26 43 52 76 86 98 125 133 159 174 177 201 211 231 248 
0 26 43 52 76 86 103 125 133 159 174 177 201 211 226 248 
0 26 46 52 76 83 98 125 133 159 171 177 201 214 231 248 
0 26 46 52 76 83 103 125 133 159 171 177 201 214 226 248 
0 26 46 52 76 86 98 125 133 159 171 177 201 211 231 248 
0 26 46 52 76 86 103 125 133 159 171 177 201 211 226 248 
0 27 42 52 76 82 99 125 133 158 175 177 201 215 230 248 
0 27 42 52 76 82 102 125 133 158 175 177 201 215 227 248 
0 27 42 52 76 87 99 125 133 158 175 177 201 210 230 248 
0 27 42 52 76 87 102 125 133 158 175 177 201 210 227 248 
0 30 42 52 76 82 99 125 133 155 175 177 201 215 230 248 
0 30 42 52 76 82 102 125 133 155 175 177 201 215 227 248 
0 30 42 52 76 87 99 125 133 155 175 177 201 210 230 248 
0 30 42 52 76 87 102 125 133 155 175 177 201 210 227 248 
0 31 43 52 76 83 98 125 133 154 174 177 201 214 231 248 
0 31 43 52 76 83 103 125 133 154 174 177 201 214 226 248 
0 31 43 52 76 86 98 125 133 154 174 177 201 211 231 248 
0 31 43 52 76 86 103 125 133 154 174 177 201 211 226 248 
0 31 46 52 76 83 98 125 133 154 171 177 201 214 231 248 
0 31 46 52 76 83 103 125 133 154 171 177 201 214 226 248 
0 31 46 52 76 86 98 125 133 154 171 177 201 211 231 248 
0 31 46 52 76 86 103 125 133 154 171 177 201 211 226 248 
0 27 47 52 76 82 99 125 133 158 170 177 201 215 230 248 
0 27 47 52 76 82 102 125 133 158 170 177 201 215 227 248 
0 27 47 52 76 87 99 125 133 158 170 177 201 210 230 248 
0 27 47 52 76 87 102 125 133 158 170 177 201 210 227 248 
0 30 47 52 76 82 99 125 133 155 170 177 201 215 230 248 
0 30 47 52 76 82 102 125 133 155 170 177 201 215 227 248 
0 30 47 52 76 87 99 125 133 155 170 177 201 210 230 248 
0 30 47 52 76 87 102 125 133 155 170 177 201 210 227 248 
0 22 41 60 76 89 99 112 133 147 170 191 207 218 230 245 
0 22 41 60 76 89 102 112 133 147 170 191 207 218 227 245 
0 22 41 60 76 89 99 117 133 147 170 191 207 218 230 240 
0 22 41 60 76 89 102 117 133 147 170 191 207 218 227 240 
0 22 41 60 76 89 99 112 133 147 175 186 202 223 230 245 
0 22 41 60 76 89 102 112 133 147 175 186 202 223 227 245 
0 22 41 60 76 89 99 117 133 147 175 186 202 223 230 240 
0 22 41 60 76 89 102 117 133 147 175 186 202 223 227 240 
0 22 41 58 74 89 99 112 133 147 172 191 207 220 230 245 
0 22 41 58 74 92 99 112 133 147 172 191 207 217 230 245 
0 22 41 58 74 89 102 112 133 147 172 191 207 220 227 245 
0 22 41 58 74 92 102 112 133 147 172 191 207 217 227 245 
0 22 41 58 74 89 99 117 133 147 172 191 207 220 230 240 
0 22 41 58 74 92 99 117 133 147 172 191 207 217 230 240 
0 22 41 58 74 89 102 117 133 147 172 191 207 220 227 240 
0 22 41 58 74 92 102 117 133 147 172 191 207 217 227 240 
0 22 41 58 75 88 98 113 133 147 172 191 206 221 231 244 
0 22 41 58 75 88 103 113 133 147 172 191 206 221 226 244 
0 22 41 58 75 93 98 113 133 147 172 191 206 216 231 244 
0 22 41 58 75 93 103 113 133 147 172 191 206 216 226 244 
0 22 41 58 78 88 98 113 133 147 172 191 203 221 231 244 
0 22 41 58 78 88 103 113 133 147 172 191 203 221 226 244 
0 22 41 58 78 93 98 113 133 147 172 191 203 216 231 244 
0 22 41 58 78 93 103 113 133 147 172 191 203 216 226 244 
0 22 41 58 75 88 98 116 133 147 172 191 206 221 231 241 
0 22 41 58 75 88 103 116 133 147 172 191 206 221 226 241 
0 22 41 58 75 93 98 116 133 147 172 191 206 216 231 241 
0 22 41 58 75 93 103 116 133 147 172 191 206 216 226 241 
0 22 41 58 78 88 98 116 133 147 172 191 203 221 231 241 
0 22 41 58 78 88 103 116 133 147 172 191 203 221 226 241 
0 22 41 58 78 93 98 116 133 147 172 191 203 216 231 241 
0 22 41 58 78 93 103 116 133 147 172 191 203 216 226 241 
0 22 41 58 79 89 99 112 133 147 172 191 202 220 230 245 
0 22 41 58 79 92 99 112 133 147 172 191 202 217 230 245 
0 22 41 58 79 89 102 112 133 147 172 191 202 220 227 245 
0 22 41 58 79 92 102 112 133 147 172 191 202 217 227 245 
0 22 41 58 79 89 99 117 133 147 172 191 202 220 230 240 
0 22 41 58 79 92 99 117 133 147 172 191 202 217 230 240 
0 22 41 58 79 89 102 117 133 147 172 191 202 220 227 240 
0 22 41 58 79 92 102 117 133 147 172 191 202 217 227 240 
0 22 41 63 74 89 99 112 133 147 172 186 207 220 230 245 
0 22 41 63 74 92 99 112 133 147 172 186 207 217 230 245 
0 22 41 63 74 89 102 112 133 147 172 186 207 220 227 245 
0 22 41 63 74 92 102 112 133 147 172 186 207 217 227 245 
0 22 41 63 74 89 99 117 133 147 172 186 207 220 230 240 
0 22 41 63 74 92 99 117 133 147 172 186 207 217 230 240 
0 22 41 63 74 89 102 117 133 147 172 186 207 220 227 240 
0 22 41 63 74 92 102 117 133 147 172 186 207 217 227 240 
0 22 41 63 75 88 98 113 133 147 172 186 206 221 231 244 
0 22 41 63 75 88 103 113 133 147 172 186 206 221 226 244 
0 22 41 63 75 93 98 113 133 147 172 186 206 216 231 244 
0 22 41 63 75 93 103 113 133 147 172 186 206 216 226 244 
0 22 41 63 78 88 98 113 133 147 172 186 203 221 231 244 
0 22 41 63 78 88 103 113 133 147 172 186 203 221 226 244 
0 22 41 63 78 93 98 113 133 147 172 186 203 216 231 244 
0 22 41 63 78 93 103 113 133 147 172 186 203 216 226 244 
0 22 41 63 75 88 98 116 133 147 172 186 206 221 231 241 
0 22 41 63 75 88 103 116 133 147 172 186 206 221 226 241 
0 22 41 63 75 93 98 116 133 147 172 186 206 216 231 241 
0 22 41 63 75 93 103 116 133 147 172 186 206 216 226 241 
0 22 41 63 78 88 98 116 133 147 172 186 203 221 231 241 
0 22 41 63 78 88 103 116 133 147 172 186 203 221 226 241 
0 22 41 63 78 93 98 116 133 147 172 186 203 216 231 241 
0 22 41 63 78 93 103 116 133 147 172 186 203 216 226 241 
0 22 41 63 79 89 99 112 133 147 172 186 202 220 230 245 
0 22 41 63 79 92 99 112 133 147 172 186 202 217 230 245 
0 22 41 63 79 89 102 112 133 147 172 186 202 220 227 245 
0 22 41 63 79 92 102 112 133 147 172 186 202 217 227 245 
0 22 41 63 79 89 99 117 133 147 172 186 202 220 230 240 
0 22 41 63 79 92 99 117 133 147 172 186 202 217 230 240 
0 22 41 63 79 89 102 117 133 147 172 186 202 220 227 240 
0 22 41 63 79 92 102 117 133 147 172 186 202 217 227 240 
0 22 41 58 74 89 99 112 133 147 175 188 204 223 230 245 
0 22 41 58 74 89 102 112 133 147 175 188 204 223 227 245 
0 22 41 58 74 89 99 117 133 147 175 188 204 223 230 240 
0 22 41 58 74 89 102 117 133 147 175 188 204 223 227 240 
0 22 41 63 79 89 99 112 133 147 170 188 204 218 230 245 
0 22 41 63 79 89 102 112 133 147 170 188 204 218 227 245 
0 22 41 63 79 89 99 117 133 147 170 188 204 218 230 240 
0 22 41 63 79 89 102 117 133 147 170 188 204 218 227 240 
0 22 44 57 73 92 99 112 133 147 170 191 207 218 230 245 
0 22 44 57 73 92 102 112 133 147 170 191 207 218 227 245 
0 22 44 57 73 92 99 117 133 147 170 191 207 218 230 240 
0 22 44 57 73 92 102 117 133 147 170 191 207 218 227 240 
0 22 44 57 73 92 99 112 133 147 175 186 202 223 230 245 
0 22 44 57 73 92 102 112 133 147 175 186 202 223 227 245 
0 22 44 57 73 92 99 117 133 147 175 186 202 223 230 240 
0 22 44 57 73 92 102 117 133 147 175 186 202 223 227 240 
0 22 42 57 73 90 99 112 133 147 172 191 207 220 230 245 
0 22 42 57 73 90 102 112 133 147 172 191 207 220 227 245 
0 22 42 57 73 90 99 117 133 147 172 191 207 220 230 240 
0 22 42 57 73 90 102 117 133 147 172 191 207 220 227 240 
0 22 47 57 73 95 99 112 133 147 172 186 202 220 230 245 
0 22 47 57 73 95 102 112 133 147 172 186 202 220 227 245 
0 22 47 57 73 95 99 117 133 147 172 186 202 220 230 240 
0 22 47 57 73 95 102 117 133 147 172 186 202 220 227 240 
0 22 42 57 73 90 99 112 133 147 175 188 204 223 230 245 
0 22 42 60 73 90 99 112 133 147 175 185 204 223 230 245 
0 22 42 57 73 90 102 112 133 147 175 188 204 223 227 245 
0 22 42 60 73 90 102 112 133 147 175 185 204 223 227 245 
0 22 42 57 73 90 99 117 133 147 175 188 204 223 230 240 
0 22 42 60 73 90 99 117 133 147 175 185 204 223 230 240 
0 22 42 57 73 90 102 117 133 147 175 188 204 223 227 240 
0 22 42 60 73 90 102 117 133 147 175 185 204 223 227 240 
0 22 43 56 73 90 98 113 133 147 174 189 204 223 231 244 
0 22 43 56 73 90 103 113 133 147 174 189 204 223 226 244 
0 22 43 61 73 90 98 113 133 147 174 184 204 223 231 244 
0 22 43 61 73 90 103 113 133 147 174 184 204 223 226 244 
0 22 46 56 73 90 98 113 133 147 171 189 204 223 231 244 
0 22 46 56 73 90 103 113 133 147 171 189 204 223 226 244 
0 22 46 61 73 90 98 113 133 147 171 184 204 223 231 244 
0 22 46 61 73 90 103 113 133 147 171 184 204 223 226 244 
0 22 43 56 73 90 98 116 133 147 174 189 204 223 231 241 
0 22 43 56 73 90 103 116 133 147 174 189 204 223 226 241 
0 22 43 61 73 90 98 116 133 147 174 184 204 223 231 241 
0 22 43 61 73 90 103 116 133 147 174 184 204 223 226 241 
0 22 46 56 73 90 98 116 133 147 171 189 204 223 231 241 
0 22 46 56 73 90 103 116 133 147 171 189 204 223 226 241 
0 22 46 61 73 90 98 116 133 147 171 184 204 223 231 241 
0 22 46 61 73 90 103 116 133 147 171 184 204 223 226 241 
0 22 47 57 73 90 99 112 133 147 170 188 204 223 230 245 
0 22 47 60 73 90 99 112 133 147 170 185 204 223 230 245 
0 22 47 57 73 90 102 112 133 147 170 188 204 223 227 245 
0 22 47 60 73 90 102 112 133 147 170 185 204 223 227 245 
0 22 47 57 73 90 99 117 133 147 170 188 204 223 230 240 
0 22 47 60 73 90 99 117 133 147 170 185 204 223 230 240 
0 22 47 57 73 90 102 117 133 147 170 188 204 223 227 240 
0 22 47 60 73 90 102 117 133 147 170 185 204 223 227 240 
0 22 42 57 73 95 99 112 133 147 175 188 204 218 230 245 
0 22 42 60 73 95 99 112 133 147 175 185 204 218 230 245 
0 22 42 57 73 95 102 112 133 147 175 188 204 218 227 245 
0 22 42 60 73 95 102 112 133 147 175 185 204 218 227 245 
0 22 42 57 73 95 99 117 133 147 175 188 204 218 230 240 
0 22 42 60 73 95 99 117 133 147 175 185 204 218 230 240 
0 22 42 57 73 95 102 117 133 147 175 188 204 218 227 240 
0 22 42 60 73 95 102 117 133 147 175 185 204 218 227 240 
0 22 43 56 73 95 98 113 133 147 174 189 204 218 231 244 
0 22 43 56 73 95 103 113 133 147 174 189 204 218 226 244 
0 22 43 61 73 95 98 113 133 147 174 184 204 218 231 244 
0 22 43 61 73 95 103 113 133 147 174 184 204 218 226 244 
0 22 46 56 73 95 98 113 133 147 171 189 204 218 231 244 
0 22 46 56 73 95 103 113 133 147 171 189 204 218 226 244 
0 22 46 61 73 95 98 113 133 147 171 184 204 218 231 244 
0 22 46 61 73 95 103 113 133 147 171 184 204 218 226 244 
0 22 43 56 73 95 98 116 133 147 174 189 204 218 231 241 
0 22 43 56 73 95 103 116 133 147 174 189 204 218 226 241 
0 22 43 61 73 95 98 116 133 147 174 184 204 218 231 241 
0 22 43 61 73 95 103 116 133 147 174 184 204 218 226 241 
0 22 46 56 73 95 98 116 133 147 171 189 204 218 231 241 
0 22 46 56 73 95 103 116 133 147 171 189 204 218 226 241 
0 22 46 61 73 95 98 116 133 147 171 184 204 218 231 241 
0 22 46 61 73 95 103 116 133 147 171 184 204 218 226 241 
0 22 47 57 73 95 99 112 133 147 170 188 204 218 230 245 
0 22 47 60 73 95 99 112 133 147 170 185 204 218 230 245 
0 22 47 57 73 95 102 112 133 147 170 188 204 218 227 245 
0 22 47 60 73 95 102 112 133 147 170 185 204 218 227 245 
0 22 47 57 73 95 99 117 133 147 170 188 204 218 230 240 
0 22 47 60 73 95 99 117 133 147 170 185 204 218 230 240 
0 22 47 57 73 95 102 117 133 147 170 188 204 218 227 240 
0 22 47 60 73 95 102 117 133 147 170 185 204 218 227 240 
0 22 42 57 75 88 97 114 133 147 175 188 206 221 228 247 
0 22 42 60 75 88 97 114 133 147 175 185 206 221 228 247 
0 22 42 57 75 93 97 114 133 147 175 188 206 216 228 247 
0 22 42 60 75 93 97 114 133 147 175 185 206 216 228 247 
0 22 42 57 78 88 97 114 133 147 175 188 203 221 228 247 
0 22 42 60 78 88 97 114 133 147 175 185 203 221 228 247 
0 22 42 57 78 93 97 114 133 147 175 188 203 216 228 247 
0 22 42 60 78 93 97 114 133 147 175 185 203 216 228 247 
0 22 43 56 74 89 97 114 133 147 174 189 207 220 228 247 
0 22 43 56 74 92 97 114 133 147 174 189 207 217 228 247 
0 22 43 61 74 89 97 114 133 147 174 184 207 220 228 247 
0 22 43 61 74 92 97 114 133 147 174 184 207 217 228 247 
0 22 46 56 74 89 97 114 133 147 171 189 207 220 228 247 
0 22 46 56 74 92 97 114 133 147 171 189 207 217 228 247 
0 22 46 61 74 89 97 114 133 147 171 184 207 220 228 247 
0 22 46 61 74 92 97 114 133 147 171 184 207 217 228 247 
0 22 47 57 75 88 97 114 133 147 170 188 206 221 228 247 
0 22 47 60 75 88 97 114 133 147 170 185 206 221 228 247 
0 22 47 57 75 93 97 114 133 147 170 188 206 216 228 247 
0 22 47 60 75 93 97 114 133 147 170 185 206 216 228 247 
0 22 47 57 78 88 97 114 133 147 170 188 203 221 228 247 
0 22 47 60 78 88 97 114 133 147 170 185 203 221 228 247 
0 22 47 57 78 93 97 114 133 147 170 188 203 216 228 247 
0 22 47 60 78 93 97 114 133 147 170 185 203 216 228 247 
0 22 43 56 79 89 97 114 133 147 174 189 202 220 228 247 
0 22 43 56 79 92 97 114 133 147 174 189 202 217 228 247 
0 22 43 61 79 89 97 114 133 147 174 184 202 220 228 247 
0 22 43 61 79 92 97 114 133 147 174 184 202 217 228 247 
0 22 46 56 79 89 97 114 133 147 171 189 202 220 228 247 
0 22 46 56 79 92 97 114 133 147 171 189 202 217 228 247 
0 22 46 61 79 89 97 114 133 147 171 184 202 220 228 247 
0 22 46 61 79 92 97 114 133 147 171 184 202 217 228 247 
0 22 42 57 75 88 100 114 133 147 175 188 206 221 225 247 
0 22 42 60 75 88 100 114 133 147 175 185 206 221 225 247 
0 22 42 57 75 93 100 114 133 147 175 188 206 216 225 247 
0 22 42 60 75 93 100 114 133 147 175 185 206 216 225 247 
0 22 42 57 78 88 100 114 133 147 175 188 203 221 225 247 
0 22 42 60 78 88 100 114 133 147 175 185 203 221 225 247 
0 22 42 57 78 93 100 114 133 147 175 188 203 216 225 247 
0 22 42 60 78 93 100 114 133 147 175 185 203 216 225 247 
0 22 43 56 74 89 100 114 133 147 174 189 207 220 225 247 
0 22 43 56 74 92 100 114 133 147 174 189 207 217 225 247 
0 22 43 61 74 89 100 114 133 147 174 184 207 220 225 247 
0 22 43 61 74 92 100 114 133 147 174 184 207 217 225 247 
0 22 46 56 74 89 100 114 133 147 171 189 207 220 225 247 
0 22 46 56 74 92 100 114 133 147 171 189 207 217 225 247 
0 22 46 61 74 89 100 114 133 147 171 184 207 220 225 247 
0 22 46 61 74 92 100 114 133 147 171 184 207 217 225 247 
0 22 47 57 75 88 100 114 133 147 170 188 206 221 225 247 
0 22 47 60 75 88 100 114 133 147 170 185 206 221 225 247 
0 22 47 57 75 93 100 114 133 147 170 188 206 216 225 247 
0 22 47 60 75 93 100 114 133 147 170 185 206 216 225 247 
0 22 47 57 78 88 100 114 133 147 170 188 203 221 225 247 
0 22 47 60 78 88 100 114 133 147 170 185 203 221 225 247 
0 22 47 57 78 93 100 114 133 147 170 188 203 216 225 247 
0 22 47 60 78 93 100 114 133 147 170 185 203 216 225 247 
0 22 43 56 79 89 100 114 133 147 174 189 202 220 225 247 
0 22 43 56 79 92 100 114 133 147 174 189 202 217 225 247 
0 22 43 61 79 89 100 114 133 147 174 184 202 220 225 247 
0 22 43 61 79 92 100 114 133 147 174 184 202 217 225 247 
0 22 46 56 79 89 100 114 133 147 171 189 202 220 225 247 
0 22 46 56 79 92 100 114 133 147 171 189 202 217 225 247 
0 22 46 61 79 89 100 114 133 147 171 184 202 220 225 247 
0 22 46 61 79 92 100 114 133 147 171 184 202 217 225 247 
0 22 42 57 75 88 97 119 133 147 175 188 206 221 228 242 
0 22 42 60 75 88 97 119 133 147 175 185 206 221 228 242 
0 22 42 57 75 93 97 119 133 147 175 188 206 216 228 242 
0 22 42 60 75 93 97 119 133 147 175 185 206 216 228 242 
0 22 42 57 78 88 97 119 133 147 175 188 203 221 228 242 
0 22 42 60 78 88 97 119 133 147 175 185 203 221 228 242 
0 22 42 57 78 93 97 119 133 147 175 188 203 216 228 242 
0 22 42 60 78 93 97 119 133 147 175 185 203 216 228 242 
0 22 43 56 74 89 97 119 133 147 174 189 207 220 228 242 
0 22 43 56 74 92 97 119 133 147 174 189 207 217 228 242 
0 22 43 61 74 89 97 119 133 147 174 184 207 220 228 242 
0 22 43 61 74 92 97 119 133 147 174 184 207 217 228 242 
0 22 46 56 74 89 97 119 133 147 171 189 207 220 228 242 
0 22 46 56 74 92 97 119 133 147 171 189 207 217 228 242 
0 22 46 61 74 89 97 119 133 147 171 184 207 220 228 242 
0 22 46 61 74 92 97 119 133 147 171 184 207 217 228 242 
0 22 47 57 75 88 97 119 133 147 170 188 206 221 228 242 
0 22 47 60 75 88 97 119 133 147 170 185 206 221 228 242 
0 22 47 57 75 93 97 119 133 147 170 188 206 216 228 242 
0 22 47 60 75 93 97 119 133 147 170 185 206 216 228 242 
0 22 47 57 78 88 97 119 133 147 170 188 203 221 228 242 
0 22 47 60 78 88 97 119 133 147 170 185 203 221 228 242 
0 22 47 57 78 93 97 119 133 147 170 188 203 216 228 242 
0 22 47 60 78 93 97 119 133 147 170 185 203 216 228 242 
0 22 43 56 79 89 97 119 133 147 174 189 202 220 228 242 
0 22 43 56 79 92 97 119 133 147 174 189 202 217 228 242 
0 22 43 61 79 89 97 119 133 147 174 184 202 220 228 242 
0 22 43 61 79 92 97 119 133 147 174 184 202 217 228 242 
0 22 46 56 79 89 97 119 133 147 171 189 202 220 228 242 
0 22 46 56 79 92 97 119 133 147 171 189 202 217 228 242 
0 22 46 61 79 89 97 119 133 147 171 184 202 220 228 242 
0 22 46 61 79 92 97 119 133 147 171 184 202 217 228 242 
0 22 42 57 75 88 100 119 133 147 175 188 206 221 225 242 
0 22 42 60 75 88 100 119 133 147 175 185 206 221 225 242 
0 22 42 57 75 93 100 119 133 147 175 188 206 216 225 242 
0 22 42 60 75 93 100 119 133 147 175 185 206 216 225 242 
0 22 42 57 78 88 100 119 133 147 175 188 203 221 225 242 
0 22 42 60 78 88 100 119 133 147 175 185 203 221 225 242 
0 22 42 57 78 93 100 119 133 147 175 188 203 216 225 242 
0 22 42 60 78 93 100 119 133 147 175 185 203 216 225 242 
0 22 43 56 74 89 100 119 133 147 174 189 207 220 225 242 
0 22 43 56 74 92 100 119 133 147 174 189 207 217 225 242 
0 22 43 61 74 89 100 119 133 147 174 184 207 220 225 242 
0 22 43 61 74 92 100 119 133 147 174 184 207 217 225 242 
0 22 46 56 74 89 100 119 133 147 171 189 207 220 225 242 
0 22 46 56 74 92 100 119 133 147 171 189 207 217 225 242 
0 22 46 61 74 89 100 119 133 147 171 184 207 220 225 242 
0 22 46 61 74 92 100 119 133 147 171 184 207 217 225 242 
0 22 47 57 75 88 100 119 133 147 170 188 206 221 225 242 
0 22 47 60 75 88 100 119 133 147 170 185 206 221 225 242 
0 22 47 57 75 93 100 119 133 147 170 188 206 216 225 242 
0 22 47 60 75 93 100 119 133 147 170 185 206 216 225 242 
0 22 47 57 78 88 100 119 133 147 170 188 203 221 225 242 
0 22 47 60 78 88 100 119 133 147 170 185 203 221 225 242 
0 22 47 57 78 93 100 119 133 147 170 188 203 216 225 242 
0 22 47 60 78 93 100 119 133 147 170 185 203 216 225 242 
0 22 43 56 79 89 100 119 133 147 174 189 202 220 225 242 
0 22 43 56 79 92 100 119 133 147 174 189 202 217 225 242 
0 22 43 61 79 89 100 119 133 147 174 184 202 220 225 242 
0 22 43 61 79 92 100 119 133 147 174 184 202 217 225 242 
0 22 46 56 79 89 100 119 133 147 171 189 202 220 225 242 
0 22 46 56 79 92 100 119 133 147 171 189 202 217 225 242 
0 22 46 61 79 89 100 119 133 147 171 184 202 220 225 242 
0 22 46 61 79 92 100 119 133 147 171 184 202 217 225 242 
0 22 44 58 74 89 99 112 133 147 169 191 207 220 230 245 
0 22 44 58 74 92 99 112 133 147 169 191 207 217 230 245 
0 22 44 58 74 89 102 112 133 147 169 191 207 220 227 245 
0 22 44 58 74 92 102 112 133 147 169 191 207 217 227 245 
0 22 44 58 74 89 99 117 133 147 169 191 207 220 230 240 
0 22 44 58 74 92 99 117 133 147 169 191 207 217 230 240 
0 22 44 58 74 89 102 117 133 147 169 191 207 220 227 240 
0 22 44 58 74 92 102 117 133 147 169 191 207 217 227 240 
0 22 44 58 75 88 98 113 133 147 169 191 206 221 231 244 
0 22 44 58 75 88 103 113 133 147 169 191 206 221 226 244 
0 22 44 58 75 93 98 113 133 147 169 191 206 216 231 244 
0 22 44 58 75 93 103 113 133 147 169 191 206 216 226 244 
0 22 44 58 78 88 98 113 133 147 169 191 203 221 231 244 
0 22 44 58 78 88 103 113 133 147 169 191 203 221 226 244 
0 22 44 58 78 93 98 113 133 147 169 191 203 216 231 244 
0 22 44 58 78 93 103 113 133 147 169 191 203 216 226 244 
0 22 44 58 75 88 98 116 133 147 169 191 206 221 231 241 
0 22 44 58 75 88 103 116 133 147 169 191 206 221 226 241 
0 22 44 58 75 93 98 116 133 147 169 191 206 216 231 241 
0 22 44 58 75 93 103 116 133 147 169 191 206 216 226 241 
0 22 44 58 78 88 98 116 133 147 169 191 203 221 231 241 
0 22 44 58 78 88 103 116 133 147 169 191 203 221 226 241 
0 22 44 58 78 93 98 116 133 147 169 191 203 216 231 241 
0 22 44 58 78 93 103 116 133 147 169 191 203 216 226 241 
0 22 44 58 79 89 99 112 133 147 169 191 202 220 230 245 
0 22 44 58 79 92 99 112 133 147 169 191 202 217 230 245 
0 22 44 58 79 89 102 112 133 147 169 191 202 220 227 245 
0 22 44 58 79 92 102 112 133 147 169 191 202 217 227 245 
0 22 44 58 79 89 99 117 133 147 169 191 202 220 230 240 
0 22 44 58 79 92 99 117 133 147 169 191 202 217 230 240 
0 22 44 58 79 89 102 117 133 147 169 191 202 220 227 240 
0 22 44 58 79 92 102 117 133 147 169 191 202 217 227 240 
0 22 44 63 74 89 99 112 133 147 169 186 207 220 230 245 
0 22 44 63 74 92 99 112 133 147 169 186 207 217 230 245 
0 22 44 63 74 89 102 112 133 147 169 186 207 220 227 245 
0 22 44 63 74 92 102 112 133 147 169 186 207 217 227 245 
0 22 44 63 74 89 99 117 133 147 169 186 207 220 230 240 
0 22 44 63 74 92 99 117 133 147 169 186 207 217 230 240 
0 22 44 63 74 89 102 117 133 147 169 186 207 220 227 240 
0 22 44 63 74 92 102 117 133 147 169 186 207 217 227 240 
0 22 44 63 75 88 98 113 133 147 169 186 206 221 231 244 
0 22 44 63 75 88 103 113 133 147 169 186 206 221 226 244 
0 22 44 63 75 93 98 113 133 147 169 186 206 216 231 244 
0 22 44 63 75 93 103 113 133 147 169 186 206 216 226 244 
0 22 44 63 78 88 98 113 133 147 169 186 203 221 231 244 
0 22 44 63 78 88 103 113 133 147 169 186 203 221 226 244 
0 22 44 63 78 93 98 113 133 147 169 186 203 216 231 244 
0 22 44 63 78 93 103 113 133 147 169 186 203 216 226 244 
0 22 44 63 75 88 98 116 133 147 169 186 206 221 231 241 
0 22 44 63 75 88 103 116 133 147 169 186 206 221 226 241 
0 22 44 63 75 93 98 116 133 147 169 186 206 216 231 241 
0 22 44 63 75 93 103 116 133 147 169 186 206 216 226 241 
0 22 44 63 78 88 98 116 133 147 169 186 203 221 231 241 
0 22 44 63 78 88 103 116 133 147 169 186 203 221 226 241 
0 22 44 63 78 93 98 116 133 147 169 186 203 216 231 241 
0 22 44 63 78 93 103 116 133 147 169 186 203 216 226 241 
0 22 44 63 79 89 99 112 133 147 169 186 202 220 230 245 
0 22 44 63 79 92 99 112 133 147 169 186 202 217 230 245 
0 22 44 63 79 89 102 112 133 147 169 186 202 220 227 245 
0 22 44 63 79 92 102 112 133 147 169 186 202 217 227 245 
0 22 44 63 79 89 99 117 133 147 169 186 202 220 230 240 
0 22 44 63 79 92 99 117 133 147 169 186 202 217 230 240 
0 22 44 63 79 89 102 117 133 147 169 186 202 220 227 240 
0 22 44 63 79 92 102 117 133 147 169 186 202 217 227 240 
0 22 42 60 76 90 99 112 133 147 169 191 207 217 230 245 
0 22 42 60 76 90 102 112 133 147 169 191 207 217 227 245 
0 22 42 60 76 90 99 117 133 147 169 191 207 217 230 240 
0 22 42 60 76 90 102 117 133 147 169 191 207 217 227 240 
0 22 47 60 76 95 99 112 133 147 169 186 202 217 230 245 
0 22 47 60 76 95 102 112 133 147 169 186 202 217 227 245 
0 22 47 60 76 95 99 117 133 147 169 186 202 217 230 240 
0 22 47 60 76 95 102 117 133 147 169 186 202 217 227 240 
0 22 42 63 79 90 99 112 133 147 169 188 204 217 230 245 
0 22 42 63 79 90 102 112 133 147 169 188 204 217 227 245 
0 22 42 63 79 90 99 117 133 147 169 188 204 217 230 240 
0 22 42 63 79 90 102 117 133 147 169 188 204 217 227 240 
0 22 47 58 74 95 99 112 133 147 169 188 204 217 230 245 
0 22 47 58 74 95 102 112 133 147 169 188 204 217 227 245 
0 22 47 58 74 95 99 117 133 147 169 188 204 217 230 240 
0 22 47 58 74 95 102 117 133 147 169 188 204 217 227 240 
0 22 44 58 74 92 99 112 133 147 175 185 201 223 230 245 
0 22 44 58 74 92 102 112 133 147 175 185 201 223 227 245 
0 22 44 58 74 92 99 117 133 147 175 185 201 223 230 240 
0 22 44 58 74 92 102 117 133 147 175 185 201 223 227 240 
0 22 44 63 79 92 99 112 133 147 170 185 201 218 230 245 
0 22 44 63 79 92 102 112 133 147 170 185 201 218 227 245 
0 22 44 63 79 92 99 117 133 147 170 185 201 218 230 240 
0 22 44 63 79 92 102 117 133 147 170 185 201 218 227 240 
0 22 42 57 76 90 99 112 133 147 175 188 201 223 230 245 
0 22 42 60 76 90 99 112 133 147 175 185 201 223 230 245 
0 22 42 57 76 90 102 112 133 147 175 188 201 223 227 245 
0 22 42 60 76 90 102 112 133 147 175 185 201 223 227 245 
0 22 42 57 76 90 99 117 133 147 175 188 201 223 230 240 
0 22 42 60 76 90 99 117 133 147 175 185 201 223 230 240 
0 22 42 57 76 90 102 117 133 147 175 188 201 223 227 240 
0 22 42 60 76 90 102 117 133 147 175 185 201 223 227 240 
0 22 43 56 76 90 98 113 133 147 174 189 201 223 231 244 
0 22 43 56 76 90 103 113 133 147 174 189 201 223 226 244 
0 22 43 61 76 90 98 113 133 147 174 184 201 223 231 244 
0 22 43 61 76 90 103 113 133 147 174 184 201 223 226 244 
0 22 46 56 76 90 98 113 133 147 171 189 201 223 231 244 
0 22 46 56 76 90 103 113 133 147 171 189 201 223 226 244 
0 22 46 61 76 90 98 113 133 147 171 184 201 223 231 244 
0 22 46 61 76 90 103 113 133 147 171 184 201 223 226 244 
0 22 43 56 76 90 98 116 133 147 174 189 201 223 231 241 
0 22 43 56 76 90 103 116 133 147 174 189 201 223 226 241 
0 22 43 61 76 90 98 116 133 147 174 184 201 223 231 241 
0 22 43 61 76 90 103 116 133 147 174 184 201 223 226 241 
0 22 46 56 76 90 98 116 133 147 171 189 201 223 231 241 
0 22 46 56 76 90 103 116 133 147 171 189 201 223 226 241 
0 22 46 61 76 90 98 116 133 147 171 184 201 223 231 241 
0 22 46 61 76 90 103 116 133 147 171 184 201 223 226 241 
0 22 47 57 76 90 99 112 133 147 170 188 201 223 230 245 
0 22 47 60 76 90 99 112 133 147 170 185 201 223 230 245 
0 22 47 57 76 90 102 112 133 147 170 188 201 223 227 245 
0 22 47 60 76 90 102 112 133 147 170 185 201 223 227 245 
0 22 47 57 76 90 99 117 133 147 170 188 201 223 230 240 
0 22 47 60 76 90 99 117 133 147 170 185 201 223 230 240 
0 22 47 57 76 90 102 117 133 147 170 188 201 223 227 240 
0 22 47 60 76 90 102 117 133 147 170 185 201 223 227 240 
0 22 42 57 76 95 99 112 133 147 175 188 201 218 230 245 
0 22 42 60 76 95 99 112 133 147 175 185 201 218 230 245 
0 22 42 57 76 95 102 112 133 147 175 188 201 218 227 245 
0 22 42 60 76 95 102 112 133 147 175 185 201 218 227 245 
0 22 42 57 76 95 99 117 133 147 175 188 201 218 230 240 
0 22 42 60 76 95 99 117 133 147 175 185 201 218 230 240 
0 22 42 57 76 95 102 117 133 147 175 188 201 218 227 240 
0 22 42 60 76 95 102 117 133 147 175 185 201 218 227 240 
0 22 43 56 76 95 98 113 133 147 174 189 201 218 231 244 
0 22 43 56 76 95 103 113 133 147 174 189 201 218 226 244 
0 22 43 61 76 95 98 113 133 147 174 184 201 218 231 244 
0 22 43 61 76 95 103 113 133 147 174 184 201 218 226 244 
0 22 46 56 76 95 98 113 133 147 171 189 201 218 231 244 
0 22 46 56 76 95 103 113 133 147 171 189 201 218 226 244 
0 22 46 61 76 95 98 113 133 147 171 184 201 218 231 244 
0 22 46 61 76 95 103 113 133 147 171 184 201 218 226 244 
0 22 43 56 76 95 98 116 133 147 174 189 201 218 231 241 
0 22 43 56 76 95 103 116 133 147 174 189 201 218 226 241 
0 22 43 61 76 95 98 116 133 147 174 184 201 218 231 241 
0 22 43 61 76 95 103 116 133 147 174 184 201 218 226 241 
0 22 46 56 76 95 98 116 133 147 171 189 201 218 231 241 
0 22 46 56 76 95 103 116 133 147 171 189 201 218 226 241 
0 22 46 61 76 95 98 116 133 147 171 184 201 218 231 241 
0 22 46 61 76 95 103 116 133 147 171 184 201 218 226 241 
0 22 47 57 76 95 99 112 133 147 170 188 201 218 230 245 
0 22 47 60 76 95 99 112 133 147 170 185 201 218 230 245 
0 22 47 57 76 95 102 112 133 147 170 188 201 218 227 245 
0 22 47 60 76 95 102 112 133 147 170 185 201 218 227 245 
0 22 47 57 76 95 99 117 133 147 170 188 201 218 230 240 
0 22 47 60 76 95 99 117 133 147 170 185 201 218 230 240 
0 22 47 57 76 95 102 117 133 147 170 188 201 218 227 240 
0 22 47 60 76 95 102 117 133 147 170 185 201 218 227 240 
0 22 42 63 79 90 99 112 133 147 172 185 201 220 230 245 
0 22 42 63 79 90 102 112 133 147 172 185 201 220 227 245 
0 22 42 63 79 90 99 117 133 147 172 185 201 220 230 240 
0 22 42 63 79 90 102 117 133 147 172 185 201 220 227 240 
0 22 47 58 74 95 99 112 133 147 172 185 201 220 230 245 
0 22 47 58 74 95 102 112 133 147 172 185 201 220 227 245 
0 22 47 58 74 95 99 117 133 147 172 185 201 220 230 240 
0 22 47 58 74 95 102 117 133 147 172 185 201 220 227 240 
0 25 38 58 74 86 105 112 133 147 172 191 207 220 227 245 
0 25 38 63 74 86 105 112 133 147 172 186 207 220 227 245 
0 25 38 58 74 86 105 112 133 147 175 188 204 223 227 245 
0 25 38 60 76 86 105 112 133 147 170 191 207 218 227 245 
0 25 38 63 79 86 105 112 133 147 170 188 204 218 227 245 
0 25 38 60 76 86 105 112 133 147 175 186 202 223 227 245 
0 25 38 58 79 86 105 112 133 147 172 191 202 220 227 245 
0 25 38 63 79 86 105 112 133 147 172 186 202 220 227 245 
0 26 38 57 73 86 106 112 133 147 172 191 207 220 227 245 
0 26 38 57 73 86 106 112 133 147 175 188 204 223 227 245 
0 28 38 57 73 86 108 112 133 147 170 191 207 218 227 245 
0 31 38 57 73 86 111 112 133 147 170 188 204 218 227 245 
0 28 38 57 73 86 108 112 133 147 175 186 202 223 227 245 
0 31 38 57 73 86 111 112 133 147 172 186 202 220 227 245 
0 26 38 60 73 86 106 112 133 147 175 185 204 223 227 245 
0 31 38 60 73 86 111 112 133 147 170 185 204 218 227 245 
0 26 38 60 76 86 106 112 133 147 169 191 207 217 227 245 
0 26 38 63 79 86 106 112 133 147 169 188 204 217 227 245 
0 28 38 58 74 86 108 112 133 147 169 191 207 217 227 245 
0 28 38 63 74 86 108 112 133 147 169 186 207 217 227 245 
0 31 38 58 74 86 111 112 133 147 169 188 204 217 227 245 
0 28 38 58 79 86 108 112 133 147 169 191 202 217 227 245 
0 28 38 63 79 86 108 112 133 147 169 186 202 217 227 245 
0 31 38 60 76 86 111 112 133 147 169 186 202 217 227 245 
0 26 38 57 76 86 106 112 133 147 175 188 201 223 227 245 
0 31 38 57 76 86 111 112 133 147 170 188 201 218 227 245 
0 26 38 60 76 86 106 112 133 147 175 185 201 223 227 245 
0 26 38 63 79 86 106 112 133 147 172 185 201 220 227 245 
0 28 38 58 74 86 108 112 133 147 175 185 201 223 227 245 
0 31 38 58 74 86 111 112 133 147 172 185 201 220 227 245 
0 28 38 63 79 86 108 112 133 147 170 185 201 218 227 245 
0 31 38 60 76 86 111 112 133 147 170 185 201 218 227 245 
0 25 38 58 74 86 105 117 133 147 172 191 207 220 227 240 
0 25 38 63 74 86 105 117 133 147 172 186 207 220 227 240 
0 25 38 58 74 86 105 117 133 147 175 188 204 223 227 240 
0 25 38 60 76 86 105 117 133 147 170 191 207 218 227 240 
0 25 38 63 79 86 105 117 133 147 170 188 204 218 227 240 
0 25 38 60 76 86 105 117 133 147 175 186 202 223 227 240 
0 25 38 58 79 86 105 117 133 147 172 191 202 220 227 240 
0 25 38 63 79 86 105 117 133 147 172 186 202 220 227 240 
0 26 38 57 73 86 106 117 133 147 172 191 207 220 227 240 
0 26 38 57 73 86 106 117 133 147 175 188 204 223 227 240 
0 28 38 57 73 86 108 117 133 147 170 191 207 218 227 240 
0 31 38 57 73 86 111 117 133 147 170 188 204 218 227 240 
0 28 38 57 73 86 108 117 133 147 175 186 202 223 227 240 
0 31 38 57 73 86 111 117 133 147 172 186 202 220 227 240 
0 26 38 60 73 86 106 117 133 147 175 185 204 223 227 240 
0 31 38 60 73 86 111 117 133 147 170 185 204 218 227 240 
0 26 38 60 76 86 106 117 133 147 169 191 207 217 227 240 
0 26 38 63 79 86 106 117 133 147 169 188 204 217 227 240 
0 28 38 58 74 86 108 117 133 147 169 191 207 217 227 240 
0 28 38 63 74 86 108 117 133 147 169 186 207 217 227 240 
0 31 38 58 74 86 111 117 133 147 169 188 204 217 227 240 
0 28 38 58 79 86 108 117 133 147 169 191 202 217 227 240 
0 28 38 63 79 86 108 117 133 147 169 186 202 217 227 240 
0 31 38 60 76 86 111 117 133 147 169 186 202 217 227 240 
0 26 38 57 76 86 106 117 133 147 175 188 201 223 227 240 
0 31 38 57 76 86 111 117 133 147 170 188 201 218 227 240 
0 26 38 60 76 86 106 117 133 147 175 185 201 223 227 240 
0 26 38 63 79 86 106 117 133 147 172 185 201 220 227 240 
0 28 38 58 74 86 108 117 133 147 175 185 201 223 227 240 
0 31 38 58 74 86 111 117 133 147 172 185 201 220 227 240 
0 28 38 63 79 86 108 117 133 147 170 185 201 218 227 240 
0 31 38 60 76 86 111 117 133 147 170 185 201 218 227 240 
0 25 42 54 70 90 105 112 133 147 172 191 207 220 227 245 
0 25 42 54 70 90 105 112 133 147 175 188 204 223 227 245 
0 25 42 54 70 95 105 112 133 147 175 188 204 218 227 245 
0 25 44 54 70 92 105 112 133 147 170 191 207 218 227 245 
0 25 47 54 70 90 105 112 133 147 170 188 204 223 227 245 
0 25 47 54 70 95 105 112 133 147 170 188 204 218 227 245 
0 25 44 54 70 92 105 112 133 147 175 186 202 223 227 245 
0 25 47 54 70 95 105 112 133 147 172 186 202 220 227 245 
0 26 41 54 70 89 106 112 133 147 172 191 207 220 227 245 
0 26 41 54 70 89 106 112 133 147 175 188 204 223 227 245 
0 28 41 54 70 89 108 112 133 147 170 191 207 218 227 245 
0 31 41 54 70 89 111 112 133 147 170 188 204 218 227 245 
0 28 41 54 70 89 108 112 133 147 175 186 202 223 227 245 
0 31 41 54 70 89 111 112 133 147 172 186 202 220 227 245 
0 26 41 54 70 92 106 112 133 147 172 191 207 217 227 245 
0 31 41 54 70 92 111 112 133 147 172 186 202 217 227 245 
0 26 44 54 70 89 106 112 133 147 169 191 207 220 227 245 
0 31 44 54 70 89 111 112 133 147 169 186 202 220 227 245 
0 26 44 54 70 92 106 112 133 147 169 191 207 217 227 245 
0 26 47 54 70 95 106 112 133 147 169 188 204 217 227 245 
0 28 42 54 70 90 108 112 133 147 169 191 207 217 227 245 
0 31 42 54 70 90 111 112 133 147 169 188 204 217 227 245 
0 28 47 54 70 95 108 112 133 147 169 186 202 217 227 245 
0 31 44 54 70 92 111 112 133 147 169 186 202 217 227 245 
0 26 44 54 70 92 106 112 133 147 175 185 201 223 227 245 
0 26 47 54 70 95 106 112 133 147 172 185 201 220 227 245 
0 28 42 54 70 90 108 112 133 147 175 185 201 223 227 245 
0 28 42 54 70 95 108 112 133 147 175 185 201 218 227 245 
0 31 42 54 70 90 111 112 133 147 172 185 201 220 227 245 
0 28 47 54 70 90 108 112 133 147 170 185 201 223 227 245 
0 28 47 54 70 95 108 112 133 147 170 185 201 218 227 245 
0 31 44 54 70 92 111 112 133 147 170 185 201 218 227 245 
0 25 42 54 70 90 105 117 133 147 172 191 207 220 227 240 
0 25 42 54 70 90 105 117 133 147 175 188 204 223 227 240 
0 25 42 54 70 95 105 117 133 147 175 188 204 218 227 240 
0 25 44 54 70 92 105 117 133 147 170 191 207 218 227 240 
0 25 47 54 70 90 105 117 133 147 170 188 204 223 227 240 
0 25 47 54 70 95 105 117 133 147 170 188 204 218 227 240 
0 25 44 54 70 92 105 117 133 147 175 186 202 223 227 240 
0 25 47 54 70 95 105 117 133 147 172 186 202 220 227 240 
0 26 41 54 70 89 106 117 133 147 172 191 207 220 227 240 
0 26 41 54 70 89 106 117 133 147 175 188 204 223 227 240 
0 28 41 54 70 89 108 117 133 147 170 191 207 218 227 240 
0 31 41 54 70 89 111 117 133 147 170 188 204 218 227 240 
0 28 41 54 70 89 108 117 133 147 175 186 202 223 227 240 
0 31 41 54 70 89 111 117 133 147 172 186 202 220 227 240 
0 26 41 54 70 92 106 117 133 147 172 191 207 217 227 240 
0 31 41 54 70 92 111 117 133 147 172 186 202 217 227 240 
0 26 44 54 70 89 106 117 133 147 169 191 207 220 227 240 
0 31 44 54 70 89 111 117 133 147 169 186 202 220 227 240 
0 26 44 54 70 92 106 117 133 147 169 191 207 217 227 240 
0 26 47 54 70 95 106 117 133 147 169 188 204 217 227 240 
0 28 42 54 70 90 108 117 133 147 169 191 207 217 227 240 
0 31 42 54 70 90 111 117 133 147 169 188 204 217 227 240 
0 28 47 54 70 95 108 117 133 147 169 186 202 217 227 240 
0 31 44 54 70 92 111 117 133 147 169 186 202 217 227 240 
0 26 44 54 70 92 106 117 133 147 175 185 201 223 227 240 
0 26 47 54 70 95 106 117 133 147 172 185 201 220 227 240 
0 28 42 54 70 90 108 117 133 147 175 185 201 223 227 240 
0 28 42 54 70 95 108 117 133 147 175 185 201 218 227 240 
0 31 42 54 70 90 111 117 133 147 172 185 201 220 227 240 
0 28 47 54 70 90 108 117 133 147 170 185 201 223 227 240 
0 28 47 54 70 95 108 117 133 147 170 185 201 218 227 240 
0 31 44 54 70 92 111 117 133 147 170 185 201 218 227 240 
0 25 42 60 76 90 105 112 133 147 166 191 207 214 227 245 
0 25 42 63 79 90 105 112 133 147 166 188 204 214 227 245 
0 25 44 58 74 92 105 112 133 147 166 191 207 214 227 245 
0 25 44 63 74 92 105 112 133 147 166 186 207 214 227 245 
0 25 47 58 74 95 105 112 133 147 166 188 204 214 227 245 
0 25 44 58 79 92 105 112 133 147 166 191 202 214 227 245 
0 25 44 63 79 92 105 112 133 147 166 186 202 214 227 245 
0 25 47 60 76 95 105 112 133 147 166 186 202 214 227 245 
0 26 41 60 76 89 106 112 133 147 166 191 207 214 227 245 
0 26 41 63 79 89 106 112 133 147 166 188 204 214 227 245 
0 28 41 58 74 89 108 112 133 147 166 191 207 214 227 245 
0 28 41 63 74 89 108 112 133 147 166 186 207 214 227 245 
0 31 41 58 74 89 111 112 133 147 166 188 204 214 227 245 
0 28 41 58 79 89 108 112 133 147 166 191 202 214 227 245 
0 28 41 63 79 89 108 112 133 147 166 186 202 214 227 245 
0 31 41 60 76 89 111 112 133 147 166 186 202 214 227 245 
0 26 44 57 73 92 106 112 133 147 166 191 207 214 227 245 
0 26 47 57 73 95 106 112 133 147 166 188 204 214 227 245 
0 28 42 57 73 90 108 112 133 147 166 191 207 214 227 245 
0 31 42 57 73 90 111 112 133 147 166 188 204 214 227 245 
0 28 47 57 73 95 108 112 133 147 166 186 202 214 227 245 
0 31 44 57 73 92 111 112 133 147 166 186 202 214 227 245 
0 26 47 60 73 95 106 112 133 147 166 185 204 214 227 245 
0 31 42 60 73 90 111 112 133 147 166 185 204 214 227 245 
0 26 47 57 76 95 106 112 133 147 166 188 201 214 227 245 
0 31 42 57 76 90 111 112 133 147 166 188 201 214 227 245 
0 26 44 63 79 92 106 112 133 147 166 185 201 214 227 245 
0 26 47 60 76 95 106 112 133 147 166 185 201 214 227 245 
0 28 42 63 79 90 108 112 133 147 166 185 201 214 227 245 
0 31 42 60 76 90 111 112 133 147 166 185 201 214 227 245 
0 28 47 58 74 95 108 112 133 147 166 185 201 214 227 245 
0 31 44 58 74 92 111 112 133 147 166 185 201 214 227 245 
0 25 42 60 76 90 105 117 133 147 166 191 207 214 227 240 
0 25 42 63 79 90 105 117 133 147 166 188 204 214 227 240 
0 25 44 58 74 92 105 117 133 147 166 191 207 214 227 240 
0 25 44 63 74 92 105 117 133 147 166 186 207 214 227 240 
0 25 47 58 74 95 105 117 133 147 166 188 204 214 227 240 
0 25 44 58 79 92 105 117 133 147 166 191 202 214 227 240 
0 25 44 63 79 92 105 117 133 147 166 186 202 214 227 240 
0 25 47 60 76 95 105 117 133 147 166 186 202 214 227 240 
0 26 41 60 76 89 106 117 133 147 166 191 207 214 227 240 
0 26 41 63 79 89 106 117 133 147 166 188 204 214 227 240 
0 28 41 58 74 89 108 117 133 147 166 191 207 214 227 240 
0 28 41 63 74 89 108 117 133 147 166 186 207 214 227 240 
0 31 41 58 74 89 111 117 133 147 166 188 204 214 227 240 
0 28 41 58 79 89 108 117 133 147 166 191 202 214 227 240 
0 28 41 63 79 89 108 117 133 147 166 186 202 214 227 240 
0 31 41 60 76 89 111 117 133 147 166 186 202 214 227 240 
0 26 44 57 73 92 106 117 133 147 166 191 207 214 227 240 
0 26 47 57 73 95 106 117 133 147 166 188 204 214 227 240 
0 28 42 57 73 90 108 117 133 147 166 191 207 214 227 240 
0 31 42 57 73 90 111 117 133 147 166 188 204 214 227 240 
0 28 47 57 73 95 108 117 133 147 166 186 202 214 227 240 
0 31 44 57 73 92 111 117 133 147 166 186 202 214 227 240 
0 26 47 60 73 95 106 117 133 147 166 185 204 214 227 240 
0 31 42 60 73 90 111 117 133 147 166 185 204 214 227 240 
0 26 47 57 76 95 106 117 133 147 166 188 201 214 227 240 
0 31 42 57 76 90 111 117 133 147 166 188 201 214 227 240 
0 26 44 63 79 92 106 117 133 147 166 185 201 214 227 240 
0 26 47 60 76 95 106 117 133 147 166 185 201 214 227 240 
0 28 42 63 79 90 108 117 133 147 166 185 201 214 227 240 
0 31 42 60 76 90 111 117 133 147 166 185 201 214 227 240 
0 28 47 58 74 95 108 117 133 147 166 185 201 214 227 240 
0 31 44 58 74 92 111 117 133 147 166 185 201 214 227 240 
0 25 42 60 76 90 105 112 133 147 175 182 198 223 227 245 
0 25 42 60 76 95 105 112 133 147 175 182 198 218 227 245 
0 25 42 63 79 90 105 112 133 147 172 182 198 220 227 245 
0 25 44 58 74 92 105 112 133 147 175 182 198 223 227 245 
0 25 47 58 74 95 105 112 133 147 172 182 198 220 227 245 
0 25 44 63 79 92 105 112 133 147 170 182 198 218 227 245 
0 25 47 60 76 90 105 112 133 147 170 182 198 223 227 245 
0 25 47 60 76 95 105 112 133 147 170 182 198 218 227 245 
0 26 41 60 76 89 106 112 133 147 175 182 198 223 227 245 
0 26 41 63 79 89 106 112 133 147 172 182 198 220 227 245 
0 28 41 58 74 89 108 112 133 147 175 182 198 223 227 245 
0 31 41 58 74 89 111 112 133 147 172 182 198 220 227 245 
0 28 41 63 79 89 108 112 133 147 170 182 198 218 227 245 
0 31 41 60 76 89 111 112 133 147 170 182 198 218 227 245 
0 26 41 63 79 92 106 112 133 147 172 182 198 217 227 245 
0 31 41 58 74 92 111 112 133 147 172 182 198 217 227 245 
0 26 44 57 73 92 106 112 133 147 175 182 198 223 227 245 
0 26 47 57 73 95 106 112 133 147 172 182 198 220 227 245 
0 28 42 57 73 90 108 112 133 147 175 182 198 223 227 245 
0 28 42 57 73 95 108 112 133 147 175 182 198 218 227 245 
0 31 42 57 73 90 111 112 133 147 172 182 198 220 227 245 
0 28 47 57 73 90 108 112 133 147 170 182 198 223 227 245 
0 28 47 57 73 95 108 112 133 147 170 182 198 218 227 245 
0 31 44 57 73 92 111 112 133 147 170 182 198 218 227 245 
0 26 44 63 79 89 106 112 133 147 169 182 198 220 227 245 
0 31 44 58 74 89 111 112 133 147 169 182 198 220 227 245 
0 26 44 63 79 92 106 112 133 147 169 182 198 217 227 245 
0 26 47 60 76 95 106 112 133 147 169 182 198 217 227 245 
0 28 42 63 79 90 108 112 133 147 169 182 198 217 227 245 
0 31 42 60 76 90 111 112 133 147 169 182 198 217 227 245 
0 28 47 58 74 95 108 112 133 147 169 182 198 217 227 245 
0 31 44 58 74 92 111 112 133 147 169 182 198 217 227 245 
0 25 42 60 76 90 105 117 133 147 175 182 198 223 227 240 
0 25 42 60 76 95 105 117 133 147 175 182 198 218 227 240 
0 25 42 63 79 90 105 117 133 147 172 182 198 220 227 240 
0 25 44 58 74 92 105 117 133 147 175 182 198 223 227 240 
0 25 47 58 74 95 105 117 133 147 172 182 198 220 227 240 
0 25 44 63 79 92 105 117 133 147 170 182 198 218 227 240 
0 25 47 60 76 90 105 117 133 147 170 182 198 223 227 240 
0 25 47 60 76 95 105 117 133 147 170 182 198 218 227 240 
0 26 41 60 76 89 106 117 133 147 175 182 198 223 227 240 
0 26 41 63 79 89 106 117 133 147 172 182 198 220 227 240 
0 28 41 58 74 89 108 117 133 147 175 182 198 223 227 240 
0 31 41 58 74 89 111 117 133 147 172 182 198 220 227 240 
0 28 41 63 79 89 108 117 133 147 170 182 198 218 227 240 
0 31 41 60 76 89 111 117 133 147 170 182 198 218 227 240 
0 26 41 63 79 92 106 117 133 147 172 182 198 217 227 240 
0 31 41 58 74 92 111 117 133 147 172 182 198 217 227 240 
0 26 44 57 73 92 106 117 133 147 175 182 198 223 227 240 
0 26 47 57 73 95 106 117 133 147 172 182 198 220 227 240 
0 28 42 57 73 90 108 117 133 147 175 182 198 223 227 240 
0 28 42 57 73 95 108 117 133 147 175 182 198 218 227 240 
0 31 42 57 73 90 111 117 133 147 172 182 198 220 227 240 
0 28 47 57 73 90 108 117 133 147 170 182 198 223 227 240 
0 28 47 57 73 95 108 117 133 147 170 182 198 218 227 240 
0 31 44 57 73 92 111 117 133 147 170 182 198 218 227 240 
0 26 44 63 79 89 106 117 133 147 169 182 198 220 227 240 
0 31 44 58 74 89 111 117 133 147 169 182 198 220 227 240 
0 26 44 63 79 92 106 117 133 147 169 182 198 217 227 240 
0 26 47 60 76 95 106 117 133 147 169 182 198 217 227 240 
0 28 42 63 79 90 108 117 133 147 169 182 198 217 227 240 
0 31 42 60 76 90 111 117 133 147 169 182 198 217 227 240 
0 28 47 58 74 95 108 117 133 147 169 182 198 217 227 240 
0 31 44 58 74 92 111 117 133 147 169 182 198 217 227 240 
0 22 41 58 74 89 102 112 133 156 163 191 207 211 236 245 
0 22 41 63 74 89 102 112 133 156 163 186 207 211 236 245 
0 22 41 58 74 89 102 112 133 159 163 188 204 211 239 245 
0 22 41 60 76 89 102 112 133 154 163 191 207 211 234 245 
0 22 41 63 79 89 102 112 133 154 163 188 204 211 234 245 
0 22 41 60 76 89 102 112 133 159 163 186 202 211 239 245 
0 22 41 58 79 89 102 112 133 156 163 191 202 211 236 245 
0 22 41 63 79 89 102 112 133 156 163 186 202 211 236 245 
0 22 42 57 73 90 102 112 133 156 163 191 207 211 236 245 
0 22 42 57 73 90 102 112 133 159 163 188 204 211 239 245 
0 22 44 57 73 92 102 112 133 154 163 191 207 211 234 245 
0 22 47 57 73 95 102 112 133 154 163 188 204 211 234 245 
0 22 44 57 73 92 102 112 133 159 163 186 202 211 239 245 
0 22 47 57 73 95 102 112 133 156 163 186 202 211 236 245 
0 22 42 60 73 90 102 112 133 159 163 185 204 211 239 245 
0 22 47 60 73 95 102 112 133 154 163 185 204 211 234 245 
0 22 42 60 76 90 102 112 133 153 163 191 207 211 233 245 
0 22 42 63 79 90 102 112 133 153 163 188 204 211 233 245 
0 22 44 58 74 92 102 112 133 153 163 191 207 211 233 245 
0 22 44 63 74 92 102 112 133 153 163 186 207 211 233 245 
0 22 47 58 74 95 102 112 133 153 163 188 204 211 233 245 
0 22 44 58 79 92 102 112 133 153 163 191 202 211 233 245 
0 22 44 63 79 92 102 112 133 153 163 186 202 211 233 245 
0 22 47 60 76 95 102 112 133 153 163 186 202 211 233 245 
0 22 42 57 76 90 102 112 133 159 163 188 201 211 239 245 
0 22 47 57 76 95 102 112 133 154 163 188 201 211 234 245 
0 22 42 60 76 90 102 112 133 159 163 185 201 211 239 245 
0 22 42 63 79 90 102 112 133 156 163 185 201 211 236 245 
0 22 44 58 74 92 102 112 133 159 163 185 201 211 239 245 
0 22 47 58 74 95 102 112 133 156 163 185 201 211 236 245 
0 22 44 63 79 92 102 112 133 154 163 185 201 211 234 245 
0 22 47 60 76 95 102 112 133 154 163 185 201 211 234 245 
0 22 41 58 74 89 102 117 133 156 163 191 207 211 236 240 
0 22 41 63 74 89 102 117 133 156 163 186 207 211 236 240 
0 22 41 58 74 89 102 117 133 159 163 188 204 211 239 240 
0 22 41 60 76 89 102 117 133 154 163 191 207 211 234 240 
0 22 41 63 79 89 102 117 133 154 163 188 204 211 234 240 
0 22 41 60 76 89 102 117 133 159 163 186 202 211 239 240 
0 22 41 58 79 89 102 117 133 156 163 191 202 211 236 240 
0 22 41 63 79 89 102 117 133 156 163 186 202 211 236 240 
0 22 42 57 73 90 102 117 133 156 163 191 207 211 236 240 
0 22 42 57 73 90 102 117 133 159 163 188 204 211 239 240 
0 22 44 57 73 92 102 117 133 154 163 191 207 211 234 240 
0 22 47 57 73 95 102 117 133 154 163 188 204 211 234 240 
0 22 44 57 73 92 102 117 133 159 163 186 202 211 239 240 
0 22 47 57 73 95 102 117 133 156 163 186 202 211 236 240 
0 22 42 60 73 90 102 117 133 159 163 185 204 211 239 240 
0 22 47 60 73 95 102 117 133 154 163 185 204 211 234 240 
0 22 42 60 76 90 102 117 133 153 163 191 207 211 233 240 
0 22 42 63 79 90 102 117 133 153 163 188 204 211 233 240 
0 22 44 58 74 92 102 117 133 153 163 191 207 211 233 240 
0 22 44 63 74 92 102 117 133 153 163 186 207 211 233 240 
0 22 47 58 74 95 102 117 133 153 163 188 204 211 233 240 
0 22 44 58 79 92 102 117 133 153 163 191 202 211 233 240 
0 22 44 63 79 92 102 117 133 153 163 186 202 211 233 240 
0 22 47 60 76 95 102 117 133 153 163 186 202 211 233 240 
0 22 42 57 76 90 102 117 133 159 163 188 201 211 239 240 
0 22 47 57 76 95 102 117 133 154 163 188 201 211 234 240 
0 22 42 60 76 90 102 117 133 159 163 185 201 211 239 240 
0 22 42 63 79 90 102 117 133 156 163 185 201 211 236 240 
0 22 44 58 74 92 102 117 133 159 163 185 201 211 239 240 
0 22 47 58 74 95 102 117 133 156 163 185 201 211 236 240 
0 22 44 63 79 92 102 117 133 154 163 185 201 211 234 240 
0 22 47 60 76 95 102 117 133 154 163 185 201 211 234 240 
0 25 38 60 76 83 105 112 133 154 163 191 207 214 234 245 
0 25 38 60 76 86 105 112 133 154 163 191 207 211 234 245 
0 25 38 60 76 83 105 117 133 154 163 191 207 214 234 240 
0 25 38 60 76 86 105 117 133 154 163 191 207 211 234 240 
0 25 38 60 76 83 105 112 133 159 163 186 202 214 239 245 
0 25 38 60 76 86 105 112 133 159 163 186 202 211 239 245 
0 25 38 60 76 83 105 117 133 159 163 186 202 214 239 240 
0 25 38 60 76 86 105 117 133 159 163 186 202 211 239 240 
0 25 38 58 74 83 105 112 133 156 163 191 207 214 236 245 
0 25 38 58 74 86 105 112 133 156 163 191 207 211 236 245 
0 25 38 58 74 83 108 112 133 156 163 191 207 214 233 245 
0 25 38 58 74 86 108 112 133 156 163 191 207 211 233 245 
0 25 38 58 74 83 105 117 133 156 163 191 207 214 236 240 
0 25 38 58 74 86 105 117 133 156 163 191 207 211 236 240 
0 25 38 58 74 83 108 117 133 156 163 191 207 214 233 240 
0 25 38 58 74 86 108 117 133 156 163 191 207 211 233 240 
0 25 38 58 75 82 104 113 133 156 163 191 206 215 237 244 
0 25 38 58 75 82 109 113 133 156 163 191 206 215 232 244 
0 25 38 58 75 87 104 113 133 156 163 191 206 210 237 244 
0 25 38 58 75 87 109 113 133 156 163 191 206 210 232 244 
0 25 38 58 78 82 104 113 133 156 163 191 203 215 237 244 
0 25 38 58 78 82 109 113 133 156 163 191 203 215 232 244 
0 25 38 58 78 87 104 113 133 156 163 191 203 210 237 244 
0 25 38 58 78 87 109 113 133 156 163 191 203 210 232 244 
0 25 38 58 75 82 104 116 133 156 163 191 206 215 237 241 
0 25 38 58 75 82 109 116 133 156 163 191 206 215 232 241 
0 25 38 58 75 87 104 116 133 156 163 191 206 210 237 241 
0 25 38 58 75 87 109 116 133 156 163 191 206 210 232 241 
0 25 38 58 78 82 104 116 133 156 163 191 203 215 237 241 
0 25 38 58 78 82 109 116 133 156 163 191 203 215 232 241 
0 25 38 58 78 87 104 116 133 156 163 191 203 210 237 241 
0 25 38 58 78 87 109 116 133 156 163 191 203 210 232 241 
0 25 38 58 79 83 105 112 133 156 163 191 202 214 236 245 
0 25 38 58 79 86 105 112 133 156 163 191 202 211 236 245 
0 25 38 58 79 83 108 112 133 156 163 191 202 214 233 245 
0 25 38 58 79 86 108 112 133 156 163 191 202 211 233 245 
0 25 38 58 79 83 105 117 133 156 163 191 202 214 236 240 
0 25 38 58 79 86 105 117 133 156 163 191 202 211 236 240 
0 25 38 58 79 83 108 117 133 156 163 191 202 214 233 240 
0 25 38 58 79 86 108 117 133 156 163 191 202 211 233 240 
0 25 38 63 74 83 105 112 133 156 163 186 207 214 236 245 
0 25 38 63 74 86 105 112 133 156 163 186 207 211 236 245 
0 25 38 63 74 83 108 112 133 156 163 186 207 214 233 245 
0 25 38 63 74 86 108 112 133 156 163 186 207 211 233 245 
0 25 38 63 74 83 105 117 133 156 163 186 207 214 236 240 
0 25 38 63 74 86 105 117 133 156 163 186 207 211 236 240 
0 25 38 63 74 83 108 117 133 156 163 186 207 214 233 240 
0 25 38 63 74 86 108 117 133 156 163 186 207 211 233 240 
0 25 38 63 75 82 104 113 133 156 163 186 206 215 237 244 
0 25 38 63 75 82 109 113 133 156 163 186 206 215 232 244 
0 25 38 63 75 87 104 113 133 156 163 186 206 210 237 244 
0 25 38 63 75 87 109 113 133 156 163 186 206 210 232 244 
0 25 38 63 78 82 104 113 133 156 163 186 203 215 237 244 
0 25 38 63 78 82 109 113 133 156 163 186 203 215 232 244 
0 25 38 63 78 87 104 113 133 156 163 186 203 210 237 244 
0 25 38 63 78 87 109 113 133 156 163 186 203 210 232 244 
0 25 38 63 75 82 104 116 133 156 163 186 206 215 237 241 
0 25 38 63 75 82 109 116 133 156 163 186 206 215 232 241 
0 25 38 63 75 87 104 116 133 156 163 186 206 210 237 241 
0 25 38 63 75 87 109 116 133 156 163 186 206 210 232 241 
0 25 38 63 78 82 104 116 133 156 163 186 203 215 237 241 
0 25 38 63 78 82 109 116 133 156 163 186 203 215 232 241 
0 25 38 63 78 87 104 116 133 156 163 186 203 210 237 241 
0 25 38 63 78 87 109 116 133 156 163 186 203 210 232 241 
0 25 38 63 79 83 105 112 133 156 163 186 202 214 236 245 
0 25 38 63 79 86 105 112 133 156 163 186 202 211 236 245 
0 25 38 63 79 83 108 112 133 156 163 186 202 214 233 245 
0 25 38 63 79 86 108 112 133 156 163 186 202 211 233 245 
0 25 38 63 79 83 105 117 133 156 163 186 202 214 236 240 
0 25 38 63 79 86 105 117 133 156 163 186 202 211 236 240 
0 25 38 63 79 83 108 117 133 156 163 186 202 214 233 240 
0 25 38 63 79 86 108 117 133 156 163 186 202 211 233 240 
0 25 38 58 74 83 105 112 133 159 163 188 204 214 239 245 
0 25 38 58 74 86 105 112 133 159 163 188 204 211 239 245 
0 25 38 58 74 83 105 117 133 159 163 188 204 214 239 240 
0 25 38 58 74 86 105 117 133 159 163 188 204 211 239 240 
0 25 38 63 79 83 105 112 133 154 163 188 204 214 234 245 
0 25 38 63 79 86 105 112 133 154 163 188 204 211 234 245 
0 25 38 63 79 83 105 117 133 154 163 188 204 214 234 240 
0 25 38 63 79 86 105 117 133 154 163 188 204 211 234 240 
0 28 38 57 73 83 108 112 133 154 163 191 207 214 234 245 
0 28 38 57 73 86 108 112 133 154 163 191 207 211 234 245 
0 28 38 57 73 83 108 117 133 154 163 191 207 214 234 240 
0 28 38 57 73 86 108 117 133 154 163 191 207 211 234 240 
0 28 38 57 73 83 108 112 133 159 163 186 202 214 239 245 
0 28 38 57 73 86 108 112 133 159 163 186 202 211 239 245 
0 28 38 57 73 83 108 117 133 159 163 186 202 214 239 240 
0 28 38 57 73 86 108 117 133 159 163 186 202 211 239 240 
0 26 38 57 73 83 106 112 133 156 163 191 207 214 236 245 
0 26 38 57 73 86 106 112 133 156 163 191 207 211 236 245 
0 26 38 57 73 83 106 117 133 156 163 191 207 214 236 240 
0 26 38 57 73 86 106 117 133 156 163 191 207 211 236 240 
0 31 38 57 73 83 111 112 133 156 163 186 202 214 236 245 
0 31 38 57 73 86 111 112 133 156 163 186 202 211 236 245 
0 31 38 57 73 83 111 117 133 156 163 186 202 214 236 240 
0 31 38 57 73 86 111 117 133 156 163 186 202 211 236 240 
0 26 38 57 73 83 106 112 133 159 163 188 204 214 239 245 
0 26 38 60 73 83 106 112 133 159 163 185 204 214 239 245 
0 26 38 57 73 86 106 112 133 159 163 188 204 211 239 245 
0 26 38 60 73 86 106 112 133 159 163 185 204 211 239 245 
0 26 38 57 73 83 106 117 133 159 163 188 204 214 239 240 
0 26 38 60 73 83 106 117 133 159 163 185 204 214 239 240 
0 26 38 57 73 86 106 117 133 159 163 188 204 211 239 240 
0 26 38 60 73 86 106 117 133 159 163 185 204 211 239 240 
0 27 38 56 73 82 106 113 133 158 163 189 204 215 239 244 
0 27 38 61 73 82 106 113 133 158 163 184 204 215 239 244 
0 27 38 56 73 87 106 113 133 158 163 189 204 210 239 244 
0 27 38 61 73 87 106 113 133 158 163 184 204 210 239 244 
0 30 38 56 73 82 106 113 133 155 163 189 204 215 239 244 
0 30 38 61 73 82 106 113 133 155 163 184 204 215 239 244 
0 30 38 56 73 87 106 113 133 155 163 189 204 210 239 244 
0 30 38 61 73 87 106 113 133 155 163 184 204 210 239 244 
0 27 38 56 73 82 106 116 133 158 163 189 204 215 239 241 
0 27 38 61 73 82 106 116 133 158 163 184 204 215 239 241 
0 27 38 56 73 87 106 116 133 158 163 189 204 210 239 241 
0 27 38 61 73 87 106 116 133 158 163 184 204 210 239 241 
0 30 38 56 73 82 106 116 133 155 163 189 204 215 239 241 
0 30 38 61 73 82 106 116 133 155 163 184 204 215 239 241 
0 30 38 56 73 87 106 116 133 155 163 189 204 210 239 241 
0 30 38 61 73 87 106 116 133 155 163 184 204 210 239 241 
0 31 38 57 73 83 106 112 133 154 163 188 204 214 239 245 
0 31 38 60 73 83 106 112 133 154 163 185 204 214 239 245 
0 31 38 57 73 86 106 112 133 154 163 188 204 211 239 245 
0 31 38 60 73 86 106 112 133 154 163 185 204 211 239 245 
0 31 38 57 73 83 106 117 133 154 163 188 204 214 239 240 
0 31 38 60 73 83 106 117 133 154 163 185 204 214 239 240 
0 31 38 57 73 86 106 117 133 154 163 188 204 211 239 240 
0 31 38 60 73 86 106 117 133 154 163 185 204 211 239 240 
0 26 38 57 73 83 111 112 133 159 163 188 204 214 234 245 
0 26 38 60 73 83 111 112 133 159 163 185 204 214 234 245 
0 26 38 57 73 86 111 112 133 159 163 188 204 211 234 245 
0 26 38 60 73 86 111 112 133 159 163 185 204 211 234 245 
0 26 38 57 73 83 111 117 133 159 163 188 204 214 234 240 
0 26 38 60 73 83 111 117 133 159 163 185 204 214 234 240 
0 26 38 57 73 86 111 117 133 159 163 188 204 211 234 240 
0 26 38 60 73 86 111 117 133 159 163 185 204 211 234 240 
0 27 38 56 73 82 111 113 133 158 163 189 204 215 234 244 
0 27 38 61 73 82 111 113 133 158 163 184 204 215 234 244 
0 27 38 56 73 87 111 113 133 158 163 189 204 210 234 244 
0 27 38 61 73 87 111 113 133 158 163 184 204 210 234 244 
0 30 38 56 73 82 111 113 133 155 163 189 204 215 234 244 
0 30 38 61 73 82 111 113 133 155 163 184 204 215 234 244 
0 30 38 56 73 87 111 113 133 155 163 189 204 210 234 244 
0 30 38 61 73 87 111 113 133 155 163 184 204 210 234 244 
0 27 38 56 73 82 111 116 133 158 163 189 204 215 234 241 
0 27 38 61 73 82 111 116 133 158 163 184 204 215 234 241 
0 27 38 56 73 87 111 116 133 158 163 189 204 210 234 241 
0 27 38 61 73 87 111 116 133 158 163 184 204 210 234 241 
0 30 38 56 73 82 111 116 133 155 163 189 204 215 234 241 
0 30 38 61 73 82 111 116 133 155 163 184 204 215 234 241 
0 30 38 56 73 87 111 116 133 155 163 189 204 210 234 241 
0 30 38 61 73 87 111 116 133 155 163 184 204 210 234 241 
0 31 38 57 73 83 111 112 133 154 163 188 204 214 234 245 
0 31 38 60 73 83 111 112 133 154 163 185 204 214 234 245 
0 31 38 57 73 86 111 112 133 154 163 188 204 211 234 245 
0 31 38 60 73 86 111 112 133 154 163 185 204 211 234 245 
0 31 38 57 73 83 111 117 133 154 163 188 204 214 234 240 
0 31 38 60 73 83 111 117 133 154 163 185 204 214 234 240 
0 31 38 57 73 86 111 117 133 154 163 188 204 211 234 240 
0 31 38 60 73 86 111 117 133 154 163 185 204 211 234 240 
0 26 38 57 75 81 104 114 133 159 163 188 206 212 237 247 
0 26 38 60 75 81 104 114 133 159 163 185 206 212 237 247 
0 26 38 57 75 81 109 114 133 159 163 188 206 212 232 247 
0 26 38 60 75 81 109 114 133 159 163 185 206 212 232 247 
0 26 38 57 78 81 104 114 133 159 163 188 203 212 237 247 
0 26 38 60 78 81 104 114 133 159 163 185 203 212 237 247 
0 26 38 57 78 81 109 114 133 159 163 188 203 212 232 247 
0 26 38 60 78 81 109 114 133 159 163 185 203 212 232 247 
0 27 38 56 74 81 105 114 133 158 163 189 207 212 236 247 
0 27 38 61 74 81 105 114 133 158 163 184 207 212 236 247 
0 27 38 56 74 81 108 114 133 158 163 189 207 212 233 247 
0 27 38 61 74 81 108 114 133 158 163 184 207 212 233 247 
0 30 38 56 74 81 105 114 133 155 163 189 207 212 236 247 
0 30 38 61 74 81 105 114 133 155 163 184 207 212 236 247 
0 30 38 56 74 81 108 114 133 155 163 189 207 212 233 247 
0 30 38 61 74 81 108 114 133 155 163 184 207 212 233 247 
0 31 38 57 75 81 104 114 133 154 163 188 206 212 237 247 
0 31 38 60 75 81 104 114 133 154 163 185 206 212 237 247 
0 31 38 57 75 81 109 114 133 154 163 188 206 212 232 247 
0 31 38 60 75 81 109 114 133 154 163 185 206 212 232 247 
0 31 38 57 78 81 104 114 133 154 163 188 203 212 237 247 
0 31 38 60 78 81 104 114 133 154 163 185 203 212 237 247 
0 31 38 57 78 81 109 114 133 154 163 188 203 212 232 247 
0 31 38 60 78 81 109 114 133 154 163 185 203 212 232 247 
0 27 38 56 79 81 105 114 133 158 163 189 202 212 236 247 
0 27 38 61 79 81 105 114 133 158 163 184 202 212 236 247 
0 27 38 56 79 81 108 114 133 158 163 189 202 212 233 247 
0 27 38 61 79 81 108 114 133 158 163 184 202 212 233 247 
0 30 38 56 79 81 105 114 133 155 163 189 202 212 236 247 
0 30 38 61 79 81 105 114 133 155 163 184 202 212 236 247 
0 30 38 56 79 81 108 114 133 155 163 189 202 212 233 247 
0 30 38 61 79 81 108 114 133 155 163 184 202 212 233 247 
0 26 38 57 75 84 104 114 133 159 163 188 206 209 237 247 
0 26 38 60 75 84 104 114 133 159 163 185 206 209 237 247 
0 26 38 57 75 84 109 114 133 159 163 188 206 209 232 247 
0 26 38 60 75 84 109 114 133 159 163 185 206 209 232 247 
0 26 38 57 78 84 104 114 133 159 163 188 203 209 237 247 
0 26 38 60 78 84 104 114 133 159 163 185 203 209 237 247 
0 26 38 57 78 84 109 114 133 159 163 188 203 209 232 247 
0 26 38 60 78 84 109 114 133 159 163 185 203 209 232 247 
0 27 38 56 74 84 105 114 133 158 163 189 207 209 236 247 
0 27 38 61 74 84 105 114 133 158 163 184 207 209 236 247 
0 27 38 56 74 84 108 114 133 158 163 189 207 209 233 247 
0 27 38 61 74 84 108 114 133 158 163 184 207 209 233 247 
0 30 38 56 74 84 105 114 133 155 163 189 207 209 236 247 
0 30 38 61 74 84 105 114 133 155 163 184 207 209 236 247 
0 30 38 56 74 84 108 114 133 155 163 189 207 209 233 247 
0 30 38 61 74 84 108 114 133 155 163 184 207 209 233 247 
0 31 38 57 75 84 104 114 133 154 163 188 206 209 237 247 
0 31 38 60 75 84 104 114 133 154 163 185 206 209 237 247 
0 31 38 57 75 84 109 114 133 154 163 188 206 209 232 247 
0 31 38 60 75 84 109 114 133 154 163 185 206 209 232 247 
0 31 38 57 78 84 104 114 133 154 163 188 203 209 237 247 
0 31 38 60 78 84 104 114 133 154 163 185 203 209 237 247 
0 31 38 57 78 84 109 114 133 154 163 188 203 209 232 247 
0 31 38 60 78 84 109 114 133 154 163 185 203 209 232 247 
0 27 38 56 79 84 105 114 133 158 163 189 202 209 236 247 
0 27 38 61 79 84 105 114 133 158 163 184 202 209 236 247 
0 27 38 56 79 84 108 114 133 158 163 189 202 209 233 247 
0 27 38 61 79 84 108 114 133 158 163 184 202 209 233 247 
0 30 38 56 79 84 105 114 133 155 163 189 202 209 236 247 
0 30 38 61 79 84 105 114 133 155 163 184 202 209 236 247 
0 30 38 56 79 84 108 114 133 155 163 189 202 209 233 247 
0 30 38 61 79 84 108 114 133 155 163 184 202 209 233 247 
0 26 38 57 75 81 104 119 133 159 163 188 206 212 237 242 
0 26 38 60 75 81 104 119 133 159 163 185 206 212 237 242 
0 26 38 57 75 81 109 119 133 159 163 188 206 212 232 242 
0 26 38 60 75 81 109 119 133 159 163 185 206 212 232 242 
0 26 38 57 78 81 104 119 133 159 163 188 203 212 237 242 
0 26 38 60 78 81 104 119 133 159 163 185 203 212 237 242 
0 26 38 57 78 81 109 119 133 159 163 188 203 212 232 242 
0 26 38 60 78 81 109 119 133 159 163 185 203 212 232 242 
0 27 38 56 74 81 105 119 133 158 163 189 207 212 236 242 
0 27 38 61 74 81 105 119 133 158 163 184 207 212 236 242 
0 27 38 56 74 81 108 119 133 158 163 189 207 212 233 242 
0 27 38 61 74 81 108 119 133 158 163 184 207 212 233 242 
0 30 38 56 74 81 105 119 133 155 163 189 207 212 236 242 
0 30 38 61 74 81 105 119 133 155 163 184 207 212 236 242 
0 30 38 56 74 81 108 119 133 155 163 189 207 212 233 242 
0 30 38 61 74 81 108 119 133 155 163 184 207 212 233 242 
0 31 38 57 75 81 104 119 133 154 163 188 206 212 237 242 
0 31 38 60 75 81 104 119 133 154 163 185 206 212 237 242 
0 31 38 57 75 81 109 119 133 154 163 188 206 212 232 242 
0 31 38 60 75 81 109 119 133 154 163 185 206 212 232 242 
0 31 38 57 78 81 104 119 133 154 163 188 203 212 237 242 
0 31 38 60 78 81 104 119 133 154 163 185 203 212 237 242 
0 31 38 57 78 81 109 119 133 154 163 188 203 212 232 242 
0 31 38 60 78 81 109 119 133 154 163 185 203 212 232 242 
0 27 38 56 79 81 105 119 133 158 163 189 202 212 236 242 
0 27 38 61 79 81 105 119 133 158 163 184 202 212 236 242 
0 27 38 56 79 81 108 119 133 158 163 189 202 212 233 242 
0 27 38 61 79 81 108 119 133 158 163 184 202 212 233 242 
0 30 38 56 79 81 105 119 133 155 163 189 202 212 236 242 
0 30 38 61 79 81 105 119 133 155 163 184 202 212 236 242 
0 30 38 56 79 81 108 119 133 155 163 189 202 212 233 242 
0 30 38 61 79 81 108 119 133 155 163 184 202 212 233 242 
0 26 38 57 75 84 104 119 133 159 163 188 206 209 237 242 
0 26 38 60 75 84 104 119 133 159 163 185 206 209 237 242 
0 26 38 57 75 84 109 119 133 159 163 188 206 209 232 242 
0 26 38 60 75 84 109 119 133 159 163 185 206 209 232 242 
0 26 38 57 78 84 104 119 133 159 163 188 203 209 237 242 
0 26 38 60 78 84 104 119 133 159 163 185 203 209 237 242 
0 26 38 57 78 84 109 119 133 159 163 188 203 209 232 242 
0 26 38 60 78 84 109 119 133 159 163 185 203 209 232 242 
0 27 38 56 74 84 105 119 133 158 163 189 207 209 236 242 
0 27 38 61 74 84 105 119 133 158 163 184 207 209 236 242 
0 27 38 56 74 84 108 119 133 158 163 189 207 209 233 242 
0 27 38 61 74 84 108 119 133 158 163 184 207 209 233 242 
0 30 38 56 74 84 105 119 133 155 163 189 207 209 236 242 
0 30 38 61 74 84 105 119 133 155 163 184 207 209 236 242 
0 30 38 56 74 84 108 119 133 155 163 189 207 209 233 242 
0 30 38 61 74 84 108 119 133 155 163 184 207 209 233 242 
0 31 38 57 75 84 104 119 133 154 163 188 206 209 237 242 
0 31 38 60 75 84 104 119 133 154 163 185 206 209 237 242 
0 31 38 57 75 84 109 119 133 154 163 188 206 209 232 242 
0 31 38 60 75 84 109 119 133 154 163 185 206 209 232 242 
0 31 38 57 78 84 104 119 133 154 163 188 203 209 237 242 
0 31 38 60 78 84 104 119 133 154 163 185 203 209 237 242 
0 31 38 57 78 84 109 119 133 154 163 188 203 209 232 242 
0 31 38 60 78 84 109 119 133 154 163 185 203 209 232 242 
0 27 38 56 79 84 105 119 133 158 163 189 202 209 236 242 
0 27 38 61 79 84 105 119 133 158 163 184 202 209 236 242 
0 27 38 56 79 84 108 119 133 158 163 189 202 209 233 242 
0 27 38 61 79 84 108 119 133 158 163 184 202 209 233 242 
0 30 38 56 79 84 105 119 133 155 163 189 202 209 236 242 
0 30 38 61 79 84 105 119 133 155 163 184 202 209 236 242 
0 30 38 56 79 84 108 119 133 155 163 189 202 209 233 242 
0 30 38 61 79 84 108 119 133 155 163 184 202 209 233 242 
0 28 38 58 74 83 105 112 133 153 163 191 207 214 236 245 
0 28 38 58 74 86 105 112 133 153 163 191 207 211 236 245 
0 28 38 58 74 83 108 112 133 153 163 191 207 214 233 245 
0 28 38 58 74 86 108 112 133 153 163 191 207 211 233 245 
0 28 38 58 74 83 105 117 133 153 163 191 207 214 236 240 
0 28 38 58 74 86 105 117 133 153 163 191 207 211 236 240 
0 28 38 58 74 83 108 117 133 153 163 191 207 214 233 240 
0 28 38 58 74 86 108 117 133 153 163 191 207 211 233 240 
0 28 38 58 75 82 104 113 133 153 163 191 206 215 237 244 
0 28 38 58 75 82 109 113 133 153 163 191 206 215 232 244 
0 28 38 58 75 87 104 113 133 153 163 191 206 210 237 244 
0 28 38 58 75 87 109 113 133 153 163 191 206 210 232 244 
0 28 38 58 78 82 104 113 133 153 163 191 203 215 237 244 
0 28 38 58 78 82 109 113 133 153 163 191 203 215 232 244 
0 28 38 58 78 87 104 113 133 153 163 191 203 210 237 244 
0 28 38 58 78 87 109 113 133 153 163 191 203 210 232 244 
0 28 38 58 75 82 104 116 133 153 163 191 206 215 237 241 
0 28 38 58 75 82 109 116 133 153 163 191 206 215 232 241 
0 28 38 58 75 87 104 116 133 153 163 191 206 210 237 241 
0 28 38 58 75 87 109 116 133 153 163 191 206 210 232 241 
0 28 38 58 78 82 104 116 133 153 163 191 203 215 237 241 
0 28 38 58 78 82 109 116 133 153 163 191 203 215 232 241 
0 28 38 58 78 87 104 116 133 153 163 191 203 210 237 241 
0 28 38 58 78 87 109 116 133 153 163 191 203 210 232 241 
0 28 38 58 79 83 105 112 133 153 163 191 202 214 236 245 
0 28 38 58 79 86 105 112 133 153 163 191 202 211 236 245 
0 28 38 58 79 83 108 112 133 153 163 191 202 214 233 245 
0 28 38 58 79 86 108 112 133 153 163 191 202 211 233 245 
0 28 38 58 79 83 105 117 133 153 163 191 202 214 236 240 
0 28 38 58 79 86 105 117 133 153 163 191 202 211 236 240 
0 28 38 58 79 83 108 117 133 153 163 191 202 214 233 240 
0 28 38 58 79 86 108 117 133 153 163 191 202 211 233 240 
0 28 38 63 74 83 105 112 133 153 163 186 207 214 236 245 
0 28 38 63 74 86 105 112 133 153 163 186 207 211 236 245 
0 28 38 63 74 83 108 112 133 153 163 186 207 214 233 245 
0 28 38 63 74 86 108 112 133 153 163 186 207 211 233 245 
0 28 38 63 74 83 105 117 133 153 163 186 207 214 236 240 
0 28 38 63 74 86 105 117 133 153 163 186 207 211 236 240 
0 28 38 63 74 83 108 117 133 153 163 186 207 214 233 240 
0 28 38 63 74 86 108 117 133 153 163 186 207 211 233 240 
0 28 38 63 75 82 104 113 133 153 163 186 206 215 237 244 
0 28 38 63 75 82 109 113 133 153 163 186 206 215 232 244 
0 28 38 63 75 87 104 113 133 153 163 186 206 210 237 244 
0 28 38 63 75 87 109 113 133 153 163 186 206 210 232 244 
0 28 38 63 78 82 104 113 133 153 163 186 203 215 237 244 
0 28 38 63 78 82 109 113 133 153 163 186 203 215 232 244 
0 28 38 63 78 87 104 113 133 153 163 186 203 210 237 244 
0 28 38 63 78 87 109 113 133 153 163 186 203 210 232 244 
0 28 38 63 75 82 104 116 133 153 163 186 206 215 237 241 
0 28 38 63 75 82 109 116 133 153 163 186 206 215 232 241 
0 28 38 63 75 87 104 116 133 153 163 186 206 210 237 241 
0 28 38 63 75 87 109 116 133 153 163 186 206 210 232 241 
0 28 38 63 78 82 104 116 133 153 163 186 203 215 237 241 
0 28 38 63 78 82 109 116 133 153 163 186 203 215 232 241 
0 28 38 63 78 87 104 116 133 153 163 186 203 210 237 241 
0 28 38 63 78 87 109 116 133 153 163 186 203 210 232 241 
0 28 38 63 79 83 105 112 133 153 163 186 202 214 236 245 
0 28 38 63 79 86 105 112 133 153 163 186 202 211 236 245 
0 28 38 63 79 83 108 112 133 153 163 186 202 214 233 245 
0 28 38 63 79 86 108 112 133 153 163 186 202 211 233 245 
0 28 38 63 79 83 105 117 133 153 163 186 202 214 236 240 
0 28 38 63 79 86 105 117 133 153 163 186 202 211 236 240 
0 28 38 63 79 83 108 117 133 153 163 186 202 214 233 240 
0 28 38 63 79 86 108 117 133 153 163 186 202 211 233 240 
0 26 38 60 76 83 106 112 133 153 163 191 207 214 233 245 
0 26 38 60 76 86 106 112 133 153 163 191 207 211 233 245 
0 26 38 60 76 83 106 117 133 153 163 191 207 214 233 240 
0 26 38 60 76 86 106 117 133 153 163 191 207 211 233 240 
0 31 38 60 76 83 111 112 133 153 163 186 202 214 233 245 
0 31 38 60 76 86 111 112 133 153 163 186 202 211 233 245 
0 31 38 60 76 83 111 117 133 153 163 186 202 214 233 240 
0 31 38 60 76 86 111 117 133 153 163 186 202 211 233 240 
0 26 38 63 79 83 106 112 133 153 163 188 204 214 233 245 
0 26 38 63 79 86 106 112 133 153 163 188 204 211 233 245 
0 26 38 63 79 83 106 117 133 153 163 188 204 214 233 240 
0 26 38 63 79 86 106 117 133 153 163 188 204 211 233 240 
0 31 38 58 74 83 111 112 133 153 163 188 204 214 233 245 
0 31 38 58 74 86 111 112 133 153 163 188 204 211 233 245 
0 31 38 58 74 83 111 117 133 153 163 188 204 214 233 240 
0 31 38 58 74 86 111 117 133 153 163 188 204 211 233 240 
0 28 38 58 74 83 108 112 133 159 163 185 201 214 239 245 
0 28 38 58 74 86 108 112 133 159 163 185 201 211 239 245 
0 28 38 58 74 83 108 117 133 159 163 185 201 214 239 240 
0 28 38 58 74 86 108 117 133 159 163 185 201 211 239 240 
0 28 38 63 79 83 108 112 133 154 163 185 201 214 234 245 
0 28 38 63 79 86 108 112 133 154 163 185 201 211 234 245 
0 28 38 63 79 83 108 117 133 154 163 185 201 214 234 240 
0 28 38 63 79 86 108 117 133 154 163 185 201 211 234 240 
0 26 38 57 76 83 106 112 133 159 163 188 201 214 239 245 
0 26 38 60 76 83 106 112 133 159 163 185 201 214 239 245 
0 26 38 57 76 86 106 112 133 159 163 188 201 211 239 245 
0 26 38 60 76 86 106 112 133 159 163 185 201 211 239 245 
0 26 38 57 76 83 106 117 133 159 163 188 201 214 239 240 
0 26 38 60 76 83 106 117 133 159 163 185 201 214 239 240 
0 26 38 57 76 86 106 117 133 159 163 188 201 211 239 240 
0 26 38 60 76 86 106 117 133 159 163 185 201 211 239 240 
0 27 38 56 76 82 106 113 133 158 163 189 201 215 239 244 
0 27 38 61 76 82 106 113 133 158 163 184 201 215 239 244 
0 27 38 56 76 87 106 113 133 158 163 189 201 210 239 244 
0 27 38 61 76 87 106 113 133 158 163 184 201 210 239 244 
0 30 38 56 76 82 106 113 133 155 163 189 201 215 239 244 
0 30 38 61 76 82 106 113 133 155 163 184 201 215 239 244 
0 30 38 56 76 87 106 113 133 155 163 189 201 210 239 244 
0 30 38 61 76 87 106 113 133 155 163 184 201 210 239 244 
0 27 38 56 76 82 106 116 133 158 163 189 201 215 239 241 
0 27 38 61 76 82 106 116 133 158 163 184 201 215 239 241 
0 27 38 56 76 87 106 116 133 158 163 189 201 210 239 241 
0 27 38 61 76 87 106 116 133 158 163 184 201 210 239 241 
0 30 38 56 76 82 106 116 133 155 163 189 201 215 239 241 
0 30 38 61 76 82 106 116 133 155 163 184 201 215 239 241 
0 30 38 56 76 87 106 116 133 155 163 189 201 210 239 241 
0 30 38 61 76 87 106 116 133 155 163 184 201 210 239 241 
0 31 38 57 76 83 106 112 133 154 163 188 201 214 239 245 
0 31 38 60 76 83 106 112 133 154 163 185 201 214 239 245 
0 31 38 57 76 86 106 112 133 154 163 188 201 211 239 245 
0 31 38 60 76 86 106 112 133 154 163 185 201 211 239 245 
0 31 38 57 76 83 106 117 133 154 163 188 201 214 239 240 
0 31 38 60 76 83 106 117 133 154 163 185 201 214 239 240 
0 31 38 57 76 86 106 117 133 154 163 188 201 211 239 240 
0 31 38 60 76 86 106 117 133 154 163 185 201 211 239 240 
0 26 38 57 76 83 111 112 133 159 163 188 201 214 234 245 
0 26 38 60 76 83 111 112 133 159 163 185 201 214 234 245 
0 26 38 57 76 86 111 112 133 159 163 188 201 211 234 245 
0 26 38 60 76 86 111 112 133 159 163 185 201 211 234 245 
0 26 38 57 76 83 111 117 133 159 163 188 201 214 234 240 
0 26 38 60 76 83 111 117 133 159 163 185 201 214 234 240 
0 26 38 57 76 86 111 117 133 159 163 188 201 211 234 240 
0 26 38 60 76 86 111 117 133 159 163 185 201 211 234 240 
0 27 38 56 76 82 111 113 133 158 163 189 201 215 234 244 
0 27 38 61 76 82 111 113 133 158 163 184 201 215 234 244 
0 27 38 56 76 87 111 113 133 158 163 189 201 210 234 244 
0 27 38 61 76 87 111 113 133 158 163 184 201 210 234 244 
0 30 38 56 76 82 111 113 133 155 163 189 201 215 234 244 
0 30 38 61 76 82 111 113 133 155 163 184 201 215 234 244 
0 30 38 56 76 87 111 113 133 155 163 189 201 210 234 244 
0 30 38 61 76 87 111 113 133 155 163 184 201 210 234 244 
0 27 38 56 76 82 111 116 133 158 163 189 201 215 234 241 
0 27 38 61 76 82 111 116 133 158 163 184 201 215 234 241 
0 27 38 56 76 87 111 116 133 158 163 189 201 210 234 241 
0 27 38 61 76 87 111 116 133 158 163 184 201 210 234 241 
0 30 38 56 76 82 111 116 133 155 163 189 201 215 234 241 
0 30 38 61 76 82 111 116 133 155 163 184 201 215 234 241 
0 30 38 56 76 87 111 116 133 155 163 189 201 210 234 241 
0 30 38 61 76 87 111 116 133 155 163 184 201 210 234 241 
0 31 38 57 76 83 111 112 133 154 163 188 201 214 234 245 
0 31 38 60 76 83 111 112 133 154 163 185 201 214 234 245 
0 31 38 57 76 86 111 112 133 154 163 188 201 211 234 245 
0 31 38 60 76 86 111 112 133 154 163 185 201 211 234 245 
0 31 38 57 76 83 111 117 133 154 163 188 201 214 234 240 
0 31 38 60 76 83 111 117 133 154 163 185 201 214 234 240 
0 31 38 57 76 86 111 117 133 154 163 188 201 211 234 240 
0 31 38 60 76 86 111 117 133 154 163 185 201 211 234 240 
0 26 38 63 79 83 106 112 133 156 163 185 201 214 236 245 
0 26 38 63 79 86 106 112 133 156 163 185 201 211 236 245 
0 26 38 63 79 83 106 117 133 156 163 185 201 214 236 240 
0 26 38 63 79 86 106 117 133 156 163 185 201 211 236 240 
0 31 38 58 74 83 111 112 133 156 163 185 201 214 236 245 
0 31 38 58 74 86 111 112 133 156 163 185 201 211 236 245 
0 31 38 58 74 83 111 117 133 156 163 185 201 214 236 240 
0 31 38 58 74 86 111 117 133 156 163 185 201 211 236 240 
0 25 42 54 70 90 105 112 133 156 163 191 207 211 236 245 
0 25 42 54 70 90 105 112 133 159 163 188 204 211 239 245 
0 25 44 54 70 92 105 112 133 154 163 191 207 211 234 245 
0 25 47 54 70 95 105 112 133 154 163 188 204 211 234 245 
0 25 44 54 70 92 105 112 133 159 163 186 202 211 239 245 
0 25 47 54 70 95 105 112 133 156 163 186 202 211 236 245 
0 25 42 54 70 90 108 112 133 156 163 191 207 211 233 245 
0 25 47 54 70 95 108 112 133 156 163 186 202 211 233 245 
0 26 41 54 70 89 106 112 133 156 163 191 207 211 236 245 
0 26 41 54 70 89 106 112 133 159 163 188 204 211 239 245 
0 26 41 54 70 89 111 112 133 159 163 188 204 211 234 245 
0 28 41 54 70 89 108 112 133 154 163 191 207 211 234 245 
0 31 41 54 70 89 106 112 133 154 163 188 204 211 239 245 
0 31 41 54 70 89 111 112 133 154 163 188 204 211 234 245 
0 28 41 54 70 89 108 112 133 159 163 186 202 211 239 245 
0 31 41 54 70 89 111 112 133 156 163 186 202 211 236 245 
0 28 42 54 70 90 105 112 133 153 163 191 207 211 236 245 
0 28 47 54 70 95 105 112 133 153 163 186 202 211 236 245 
0 26 44 54 70 92 106 112 133 153 163 191 207 211 233 245 
0 26 47 54 70 95 106 112 133 153 163 188 204 211 233 245 
0 28 42 54 70 90 108 112 133 153 163 191 207 211 233 245 
0 31 42 54 70 90 111 112 133 153 163 188 204 211 233 245 
0 28 47 54 70 95 108 112 133 153 163 186 202 211 233 245 
0 31 44 54 70 92 111 112 133 153 163 186 202 211 233 245 
0 26 44 54 70 92 106 112 133 159 163 185 201 211 239 245 
0 26 44 54 70 92 111 112 133 159 163 185 201 211 234 245 
0 26 47 54 70 95 106 112 133 156 163 185 201 211 236 245 
0 28 42 54 70 90 108 112 133 159 163 185 201 211 239 245 
0 31 42 54 70 90 111 112 133 156 163 185 201 211 236 245 
0 28 47 54 70 95 108 112 133 154 163 185 201 211 234 245 
0 31 44 54 70 92 106 112 133 154 163 185 201 211 239 245 
0 31 44 54 70 92 111 112 133 154 163 185 201 211 234 245 
0 25 42 54 70 90 105 117 133 156 163 191 207 211 236 240 
0 25 42 54 70 90 105 117 133 159 163 188 204 211 239 240 
0 25 44 54 70 92 105 117 133 154 163 191 207 211 234 240 
0 25 47 54 70 95 105 117 133 154 163 188 204 211 234 240 
0 25 44 54 70 92 105 117 133 159 163 186 202 211 239 240 
0 25 47 54 70 95 105 117 133 156 163 186 202 211 236 240 
0 25 42 54 70 90 108 117 133 156 163 191 207 211 233 240 
0 25 47 54 70 95 108 117 133 156 163 186 202 211 233 240 
0 26 41 54 70 89 106 117 133 156 163 191 207 211 236 240 
0 26 41 54 70 89 106 117 133 159 163 188 204 211 239 240 
0 26 41 54 70 89 111 117 133 159 163 188 204 211 234 240 
0 28 41 54 70 89 108 117 133 154 163 191 207 211 234 240 
0 31 41 54 70 89 106 117 133 154 163 188 204 211 239 240 
0 31 41 54 70 89 111 117 133 154 163 188 204 211 234 240 
0 28 41 54 70 89 108 117 133 159 163 186 202 211 239 240 
0 31 41 54 70 89 111 117 133 156 163 186 202 211 236 240 
0 28 42 54 70 90 105 117 133 153 163 191 207 211 236 240 
0 28 47 54 70 95 105 117 133 153 163 186 202 211 236 240 
0 26 44 54 70 92 106 117 133 153 163 191 207 211 233 240 
0 26 47 54 70 95 106 117 133 153 163 188 204 211 233 240 
0 28 42 54 70 90 108 117 133 153 163 191 207 211 233 240 
0 31 42 54 70 90 111 117 133 153 163 188 204 211 233 240 
0 28 47 54 70 95 108 117 133 153 163 186 202 211 233 240 
0 31 44 54 70 92 111 117 133 153 163 186 202 211 233 240 
0 26 44 54 70 92 106 117 133 159 163 185 201 211 239 240 
0 26 44 54 70 92 111 117 133 159 163 185 201 211 234 240 
0 26 47 54 70 95 106 117 133 156 163 185 201 211 236 240 
0 28 42 54 70 90 108 117 133 159 163 185 201 211 239 240 
0 31 42 54 70 90 111 117 133 156 163 185 201 211 236 240 
0 28 47 54 70 95 108 117 133 154 163 185 201 211 234 240 
0 31 44 54 70 92 106 117 133 154 163 185 201 211 239 240 
0 31 44 54 70 92 111 117 133 154 163 185 201 211 234 240 
0 25 42 60 76 90 105 112 133 150 163 191 207 211 230 245 
0 25 42 63 79 90 105 112 133 150 163 188 204 211 230 245 
0 25 44 58 74 92 105 112 133 150 163 191 207 211 230 245 
0 25 44 63 74 92 105 112 133 150 163 186 207 211 230 245 
0 25 47 58 74 95 105 112 133 150 163 188 204 211 230 245 
0 25 44 58 79 92 105 112 133 150 163 191 202 211 230 245 
0 25 44 63 79 92 105 112 133 150 163 186 202 211 230 245 
0 25 47 60 76 95 105 112 133 150 163 186 202 211 230 245 
0 26 41 60 76 89 106 112 133 150 163 191 207 211 230 245 
0 26 41 63 79 89 106 112 133 150 163 188 204 211 230 245 
0 28 41 58 74 89 108 112 133 150 163 191 207 211 230 245 
0 28 41 63 74 89 108 112 133 150 163 186 207 211 230 245 
0 31 41 58 74 89 111 112 133 150 163 188 204 211 230 245 
0 28 41 58 79 89 108 112 133 150 163 191 202 211 230 245 
0 28 41 63 79 89 108 112 133 150 163 186 202 211 230 245 
0 31 41 60 76 89 111 112 133 150 163 186 202 211 230 245 
0 26 44 57 73 92 106 112 133 150 163 191 207 211 230 245 
0 26 47 57 73 95 106 112 133 150 163 188 204 211 230 245 
0 28 42 57 73 90 108 112 133 150 163 191 207 211 230 245 
0 31 42 57 73 90 111 112 133 150 163 188 204 211 230 245 
0 28 47 57 73 95 108 112 133 150 163 186 202 211 230 245 
0 31 44 57 73 92 111 112 133 150 163 186 202 211 230 245 
0 26 47 60 73 95 106 112 133 150 163 185 204 211 230 245 
0 31 42 60 73 90 111 112 133 150 163 185 204 211 230 245 
0 26 47 57 76 95 106 112 133 150 163 188 201 211 230 245 
0 31 42 57 76 90 111 112 133 150 163 188 201 211 230 245 
0 26 44 63 79 92 106 112 133 150 163 185 201 211 230 245 
0 26 47 60 76 95 106 112 133 150 163 185 201 211 230 245 
0 28 42 63 79 90 108 112 133 150 163 185 201 211 230 245 
0 31 42 60 76 90 111 112 133 150 163 185 201 211 230 245 
0 28 47 58 74 95 108 112 133 150 163 185 201 211 230 245 
0 31 44 58 74 92 111 112 133 150 163 185 201 211 230 245 
0 25 42 60 76 90 105 117 133 150 163 191 207 211 230 240 
0 25 42 63 79 90 105 117 133 150 163 188 204 211 230 240 
0 25 44 58 74 92 105 117 133 150 163 191 207 211 230 240 
0 25 44 63 74 92 105 117 133 150 163 186 207 211 230 240 
0 25 47 58 74 95 105 117 133 150 163 188 204 211 230 240 
0 25 44 58 79 92 105 117 133 150 163 191 202 211 230 240 
0 25 44 63 79 92 105 117 133 150 163 186 202 211 230 240 
0 25 47 60 76 95 105 117 133 150 163 186 202 211 230 240 
0 26 41 60 76 89 106 117 133 150 163 191 207 211 230 240 
0 26 41 63 79 89 106 117 133 150 163 188 204 211 230 240 
0 28 41 58 74 89 108 117 133 150 163 191 207 211 230 240 
0 28 41 63 74 89 108 117 133 150 163 186 207 211 230 240 
0 31 41 58 74 89 111 117 133 150 163 188 204 211 230 240 
0 28 41 58 79 89 108 117 133 150 163 191 202 211 230 240 
0 28 41 63 79 89 108 117 133 150 163 186 202 211 230 240 
0 31 41 60 76 89 111 117 133 150 163 186 202 211 230 240 
0 26 44 57 73 92 106 117 133 150 163 191 207 211 230 240 
0 26 47 57 73 95 106 117 133 150 163 188 204 211 230 240 
0 28 42 57 73 90 108 117 133 150 163 191 207 211 230 240 
0 31 42 57 73 90 111 117 133 150 163 188 204 211 230 240 
0 28 47 57 73 95 108 117 133 150 163 186 202 211 230 240 
0 31 44 57 73 92 111 117 133 150 163 186 202 211 230 240 
0 26 47 60 73 95 106 117 133 150 163 185 204 211 230 240 
0 31 42 60 73 90 111 117 133 150 163 185 204 211 230 240 
0 26 47 57 76 95 106 117 133 150 163 188 201 211 230 240 
0 31 42 57 76 90 111 117 133 150 163 188 201 211 230 240 
0 26 44 63 79 92 106 117 133 150 163 185 201 211 230 240 
0 26 47 60 76 95 106 117 133 150 163 185 201 211 230 240 
0 28 42 63 79 90 108 117 133 150 163 185 201 211 230 240 
0 31 42 60 76 90 111 117 133 150 163 185 201 211 230 240 
0 28 47 58 74 95 108 117 133 150 163 185 201 211 230 240 
0 31 44 58 74 92 111 117 133 150 163 185 201 211 230 240 
0 25 42 60 76 90 105 112 133 159 163 182 198 211 239 245 
0 25 42 63 79 90 105 112 133 156 163 182 198 211 236 245 
0 25 44 58 74 92 105 112 133 159 163 182 198 211 239 245 
0 25 47 58 74 95 105 112 133 156 163 182 198 211 236 245 
0 25 44 63 79 92 105 112 133 154 163 182 198 211 234 245 
0 25 47 60 76 95 105 112 133 154 163 182 198 211 234 245 
0 25 42 63 79 90 108 112 133 156 163 182 198 211 233 245 
0 25 47 58 74 95 108 112 133 156 163 182 198 211 233 245 
0 26 41 60 76 89 106 112 133 159 163 182 198 211 239 245 
0 26 41 60 76 89 111 112 133 159 163 182 198 211 234 245 
0 26 41 63 79 89 106 112 133 156 163 182 198 211 236 245 
0 28 41 58 74 89 108 112 133 159 163 182 198 211 239 245 
0 31 41 58 74 89 111 112 133 156 163 182 198 211 236 245 
0 28 41 63 79 89 108 112 133 154 163 182 198 211 234 245 
0 31 41 60 76 89 106 112 133 154 163 182 198 211 239 245 
0 31 41 60 76 89 111 112 133 154 163 182 198 211 234 245 
0 26 44 57 73 92 106 112 133 159 163 182 198 211 239 245 
0 26 44 57 73 92 111 112 133 159 163 182 198 211 234 245 
0 26 47 57 73 95 106 112 133 156 163 182 198 211 236 245 
0 28 42 57 73 90 108 112 133 159 163 182 198 211 239 245 
0 31 42 57 73 90 111 112 133 156 163 182 198 211 236 245 
0 28 47 57 73 95 108 112 133 154 163 182 198 211 234 245 
0 31 44 57 73 92 106 112 133 154 163 182 198 211 239 245 
0 31 44 57 73 92 111 112 133 154 163 182 198 211 234 245 
0 28 42 63 79 90 105 112 133 153 163 182 198 211 236 245 
0 28 47 58 74 95 105 112 133 153 163 182 198 211 236 245 
0 26 44 63 79 92 106 112 133 153 163 182 198 211 233 245 
0 26 47 60 76 95 106 112 133 153 163 182 198 211 233 245 
0 28 42 63 79 90 108 112 133 153 163 182 198 211 233 245 
0 31 42 60 76 90 111 112 133 153 163 182 198 211 233 245 
0 28 47 58 74 95 108 112 133 153 163 182 198 211 233 245 
0 31 44 58 74 92 111 112 133 153 163 182 198 211 233 245 
0 25 42 60 76 90 105 117 133 159 163 182 198 211 239 240 
0 25 42 63 79 90 105 117 133 156 163 182 198 211 236 240 
0 25 44 58 74 92 105 117 133 159 163 182 198 211 239 240 
0 25 47 58 74 95 105 117 133 156 163 182 198 211 236 240 
0 25 44 63 79 92 105 117 133 154 163 182 198 211 234 240 
0 25 47 60 76 95 105 117 133 154 163 182 198 211 234 240 
0 25 42 63 79 90 108 117 133 156 163 182 198 211 233 240 
0 25 47 58 74 95 108 117 133 156 163 182 198 211 233 240 
0 26 41 60 76 89 106 117 133 159 163 182 198 211 239 240 
0 26 41 60 76 89 111 117 133 159 163 182 198 211 234 240 
0 26 41 63 79 89 106 117 133 156 163 182 198 211 236 240 
0 28 41 58 74 89 108 117 133 159 163 182 198 211 239 240 
0 31 41 58 74 89 111 117 133 156 163 182 198 211 236 240 
0 28 41 63 79 89 108 117 133 154 163 182 198 211 234 240 
0 31 41 60 76 89 106 117 133 154 163 182 198 211 239 240 
0 31 41 60 76 89 111 117 133 154 163 182 198 211 234 240 
0 26 44 57 73 92 106 117 133 159 163 182 198 211 239 240 
0 26 44 57 73 92 111 117 133 159 163 182 198 211 234 240 
0 26 47 57 73 95 106 117 133 156 163 182 198 211 236 240 
0 28 42 57 73 90 108 117 133 159 163 182 198 211 239 240 
0 31 42 57 73 90 111 117 133 156 163 182 198 211 236 240 
0 28 47 57 73 95 108 117 133 154 163 182 198 211 234 240 
0 31 44 57 73 92 106 117 133 154 163 182 198 211 239 240 
0 31 44 57 73 92 111 117 133 154 163 182 198 211 234 240 
0 28 42 63 79 90 105 117 133 153 163 182 198 211 236 240 
0 28 47 58 74 95 105 117 133 153 163 182 198 211 236 240 
0 26 44 63 79 92 106 117 133 153 163 182 198 211 233 240 
0 26 47 60 76 95 106 117 133 153 163 182 198 211 233 240 
0 28 42 63 79 90 108 117 133 153 163 182 198 211 233 240 
0 31 42 60 76 90 111 117 133 153 163 182 198 211 233 240 
0 28 47 58 74 95 108 117 133 153 163 182 198 211 233 240 
0 31 44 58 74 92 111 117 133 153 163 182 198 211 233 240 
0 22 41 58 74 89 102 112 133 156 175 179 195 223 236 245 
0 22 41 58 74 89 102 112 133 159 172 179 195 220 239 245 
0 22 41 60 76 89 102 112 133 154 175 179 195 223 234 245 
0 22 41 63 79 89 102 112 133 154 172 179 195 220 234 245 
0 22 41 60 76 89 102 112 133 159 170 179 195 218 239 245 
0 22 41 63 79 89 102 112 133 156 170 179 195 218 236 245 
0 22 41 58 74 92 102 112 133 159 172 179 195 217 239 245 
0 22 41 63 79 92 102 112 133 154 172 179 195 217 234 245 
0 22 42 57 73 90 102 112 133 156 175 179 195 223 236 245 
0 22 42 57 73 95 102 112 133 156 175 179 195 218 236 245 
0 22 42 57 73 90 102 112 133 159 172 179 195 220 239 245 
0 22 44 57 73 92 102 112 133 154 175 179 195 223 234 245 
0 22 47 57 73 95 102 112 133 154 172 179 195 220 234 245 
0 22 44 57 73 92 102 112 133 159 170 179 195 218 239 245 
0 22 47 57 73 90 102 112 133 156 170 179 195 223 236 245 
0 22 47 57 73 95 102 112 133 156 170 179 195 218 236 245 
0 22 42 60 76 90 102 112 133 153 175 179 195 223 233 245 
0 22 42 60 76 95 102 112 133 153 175 179 195 218 233 245 
0 22 42 63 79 90 102 112 133 153 172 179 195 220 233 245 
0 22 44 58 74 92 102 112 133 153 175 179 195 223 233 245 
0 22 47 58 74 95 102 112 133 153 172 179 195 220 233 245 
0 22 44 63 79 92 102 112 133 153 170 179 195 218 233 245 
0 22 47 60 76 90 102 112 133 153 170 179 195 223 233 245 
0 22 47 60 76 95 102 112 133 153 170 179 195 218 233 245 
0 22 44 58 74 89 102 112 133 159 169 179 195 220 239 245 
0 22 44 63 79 89 102 112 133 154 169 179 195 220 234 245 
0 22 42 60 76 90 102 112 133 159 169 179 195 217 239 245 
0 22 42 63 79 90 102 112 133 156 169 179 195 217 236 245 
0 22 44 58 74 92 102 112 133 159 169 179 195 217 239 245 
0 22 47 58 74 95 102 112 133 156 169 179 195 217 236 245 
0 22 44 63 79 92 102 112 133 154 169 179 195 217 234 245 
0 22 47 60 76 95 102 112 133 154 169 179 195 217 234 245 
0 22 41 58 74 89 102 117 133 156 175 179 195 223 236 240 
0 22 41 58 74 89 102 117 133 159 172 179 195 220 239 240 
0 22 41 60 76 89 102 117 133 154 175 179 195 223 234 240 
0 22 41 63 79 89 102 117 133 154 172 179 195 220 234 240 
0 22 41 60 76 89 102 117 133 159 170 179 195 218 239 240 
0 22 41 63 79 89 102 117 133 156 170 179 195 218 236 240 
0 22 41 58 74 92 102 117 133 159 172 179 195 217 239 240 
0 22 41 63 79 92 102 117 133 154 172 179 195 217 234 240 
0 22 42 57 73 90 102 117 133 156 175 179 195 223 236 240 
0 22 42 57 73 95 102 117 133 156 175 179 195 218 236 240 
0 22 42 57 73 90 102 117 133 159 172 179 195 220 239 240 
0 22 44 57 73 92 102 117 133 154 175 179 195 223 234 240 
0 22 47 57 73 95 102 117 133 154 172 179 195 220 234 240 
0 22 44 57 73 92 102 117 133 159 170 179 195 218 239 240 
0 22 47 57 73 90 102 117 133 156 170 179 195 223 236 240 
0 22 47 57 73 95 102 117 133 156 170 179 195 218 236 240 
0 22 42 60 76 90 102 117 133 153 175 179 195 223 233 240 
0 22 42 60 76 95 102 117 133 153 175 179 195 218 233 240 
0 22 42 63 79 90 102 117 133 153 172 179 195 220 233 240 
0 22 44 58 74 92 102 117 133 153 175 179 195 223 233 240 
0 22 47 58 74 95 102 117 133 153 172 179 195 220 233 240 
0 22 44 63 79 92 102 117 133 153 170 179 195 218 233 240 
0 22 47 60 76 90 102 117 133 153 170 179 195 223 233 240 
0 22 47 60 76 95 102 117 133 153 170 179 195 218 233 240 
0 22 44 58 74 89 102 117 133 159 169 179 195 220 239 240 
0 22 44 63 79 89 102 117 133 154 169 179 195 220 234 240 
0 22 42 60 76 90 102 117 133 159 169 179 195 217 239 240 
0 22 42 63 79 90 102 117 133 156 169 179 195 217 236 240 
0 22 44 58 74 92 102 117 133 159 169 179 195 217 239 240 
0 22 47 58 74 95 102 117 133 156 169 179 195 217 236 240 
0 22 44 63 79 92 102 117 133 154 169 179 195 217 234 240 
0 22 47 60 76 95 102 117 133 154 169 179 195 217 234 240 
0 25 38 58 74 86 105 112 133 156 175 179 195 223 236 245 
0 25 38 58 74 86 105 112 133 159 172 179 195 220 239 245 
0 25 38 60 76 86 105 112 133 154 175 179 195 223 234 245 
0 25 38 63 79 86 105 112 133 154 172 179 195 220 234 245 
0 25 38 60 76 86 105 112 133 159 170 179 195 218 239 245 
0 25 38 63 79 86 105 112 133 156 170 179 195 218 236 245 
0 25 38 58 74 86 108 112 133 156 175 179 195 223 233 245 
0 25 38 63 79 86 108 112 133 156 170 179 195 218 233 245 
0 26 38 57 73 86 106 112 133 156 175 179 195 223 236 245 
0 26 38 57 73 86 106 112 133 159 172 179 195 220 239 245 
0 26 38 57 73 86 111 112 133 159 172 179 195 220 234 245 
0 28 38 57 73 86 108 112 133 154 175 179 195 223 234 245 
0 31 38 57 73 86 106 112 133 154 172 179 195 220 239 245 
0 31 38 57 73 86 111 112 133 154 172 179 195 220 234 245 
0 28 38 57 73 86 108 112 133 159 170 179 195 218 239 245 
0 31 38 57 73 86 111 112 133 156 170 179 195 218 236 245 
0 28 38 58 74 86 105 112 133 153 175 179 195 223 236 245 
0 28 38 63 79 86 105 112 133 153 170 179 195 218 236 245 
0 26 38 60 76 86 106 112 133 153 175 179 195 223 233 245 
0 26 38 63 79 86 106 112 133 153 172 179 195 220 233 245 
0 28 38 58 74 86 108 112 133 153 175 179 195 223 233 245 
0 31 38 58 74 86 111 112 133 153 172 179 195 220 233 245 
0 28 38 63 79 86 108 112 133 153 170 179 195 218 233 245 
0 31 38 60 76 86 111 112 133 153 170 179 195 218 233 245 
0 26 38 60 76 86 106 112 133 159 169 179 195 217 239 245 
0 26 38 60 76 86 111 112 133 159 169 179 195 217 234 245 
0 26 38 63 79 86 106 112 133 156 169 179 195 217 236 245 
0 28 38 58 74 86 108 112 133 159 169 179 195 217 239 245 
0 31 38 58 74 86 111 112 133 156 169 179 195 217 236 245 
0 28 38 63 79 86 108 112 133 154 169 179 195 217 234 245 
0 31 38 60 76 86 106 112 133 154 169 179 195 217 239 245 
0 31 38 60 76 86 111 112 133 154 169 179 195 217 234 245 
0 25 38 58 74 86 105 117 133 156 175 179 195 223 236 240 
0 25 38 58 74 86 105 117 133 159 172 179 195 220 239 240 
0 25 38 60 76 86 105 117 133 154 175 179 195 223 234 240 
0 25 38 63 79 86 105 117 133 154 172 179 195 220 234 240 
0 25 38 60 76 86 105 117 133 159 170 179 195 218 239 240 
0 25 38 63 79 86 105 117 133 156 170 179 195 218 236 240 
0 25 38 58 74 86 108 117 133 156 175 179 195 223 233 240 
0 25 38 63 79 86 108 117 133 156 170 179 195 218 233 240 
0 26 38 57 73 86 106 117 133 156 175 179 195 223 236 240 
0 26 38 57 73 86 106 117 133 159 172 179 195 220 239 240 
0 26 38 57 73 86 111 117 133 159 172 179 195 220 234 240 
0 28 38 57 73 86 108 117 133 154 175 179 195 223 234 240 
0 31 38 57 73 86 106 117 133 154 172 179 195 220 239 240 
0 31 38 57 73 86 111 117 133 154 172 179 195 220 234 240 
0 28 38 57 73 86 108 117 133 159 170 179 195 218 239 240 
0 31 38 57 73 86 111 117 133 156 170 179 195 218 236 240 
0 28 38 58 74 86 105 117 133 153 175 179 195 223 236 240 
0 28 38 63 79 86 105 117 133 153 170 179 195 218 236 240 
0 26 38 60 76 86 106 117 133 153 175 179 195 223 233 240 
0 26 38 63 79 86 106 117 133 153 172 179 195 220 233 240 
0 28 38 58 74 86 108 117 133 153 175 179 195 223 233 240 
0 31 38 58 74 86 111 117 133 153 172 179 195 220 233 240 
0 28 38 63 79 86 108 117 133 153 170 179 195 218 233 240 
0 31 38 60 76 86 111 117 133 153 170 179 195 218 233 240 
0 26 38 60 76 86 106 117 133 159 169 179 195 217 239 240 
0 26 38 60 76 86 111 117 133 159 169 179 195 217 234 240 
0 26 38 63 79 86 106 117 133 156 169 179 195 217 236 240 
0 28 38 58 74 86 108 117 133 159 169 179 195 217 239 240 
0 31 38 58 74 86 111 117 133 156 169 179 195 217 236 240 
0 28 38 63 79 86 108 117 133 154 169 179 195 217 234 240 
0 31 38 60 76 86 106 117 133 154 169 179 195 217 239 240 
0 31 38 60 76 86 111 117 133 154 169 179 195 217 234 240 
0 25 44 51 70 92 105 112 133 154 175 182 195 223 234 245 
0 25 44 54 70 92 105 112 133 154 175 179 195 223 234 245 
0 25 44 51 70 92 105 117 133 154 175 182 195 223 234 240 
0 25 44 54 70 92 105 117 133 154 175 179 195 223 234 240 
0 25 44 51 70 92 105 112 133 159 170 182 195 218 239 245 
0 25 44 54 70 92 105 112 133 159 170 179 195 218 239 245 
0 25 44 51 70 92 105 117 133 159 170 182 195 218 239 240 
0 25 44 54 70 92 105 117 133 159 170 179 195 218 239 240 
0 25 42 51 70 90 105 112 133 156 175 182 195 223 236 245 
0 25 42 54 70 90 105 112 133 156 175 179 195 223 236 245 
0 25 42 51 70 90 108 112 133 156 175 182 195 223 233 245 
0 25 42 54 70 90 108 112 133 156 175 179 195 223 233 245 
0 25 42 51 70 90 105 117 133 156 175 182 195 223 236 240 
0 25 42 54 70 90 105 117 133 156 175 179 195 223 236 240 
0 25 42 51 70 90 108 117 133 156 175 182 195 223 233 240 
0 25 42 54 70 90 108 117 133 156 175 179 195 223 233 240 
0 25 43 50 70 90 104 113 133 156 174 183 195 223 237 244 
0 25 43 50 70 90 109 113 133 156 174 183 195 223 232 244 
0 25 43 55 70 90 104 113 133 156 174 178 195 223 237 244 
0 25 43 55 70 90 109 113 133 156 174 178 195 223 232 244 
0 25 46 50 70 90 104 113 133 156 171 183 195 223 237 244 
0 25 46 50 70 90 109 113 133 156 171 183 195 223 232 244 
0 25 46 55 70 90 104 113 133 156 171 178 195 223 237 244 
0 25 46 55 70 90 109 113 133 156 171 178 195 223 232 244 
0 25 43 50 70 90 104 116 133 156 174 183 195 223 237 241 
0 25 43 50 70 90 109 116 133 156 174 183 195 223 232 241 
0 25 43 55 70 90 104 116 133 156 174 178 195 223 237 241 
0 25 43 55 70 90 109 116 133 156 174 178 195 223 232 241 
0 25 46 50 70 90 104 116 133 156 171 183 195 223 237 241 
0 25 46 50 70 90 109 116 133 156 171 183 195 223 232 241 
0 25 46 55 70 90 104 116 133 156 171 178 195 223 237 241 
0 25 46 55 70 90 109 116 133 156 171 178 195 223 232 241 
0 25 47 51 70 90 105 112 133 156 170 182 195 223 236 245 
0 25 47 54 70 90 105 112 133 156 170 179 195 223 236 245 
0 25 47 51 70 90 108 112 133 156 170 182 195 223 233 245 
0 25 47 54 70 90 108 112 133 156 170 179 195 223 233 245 
0 25 47 51 70 90 105 117 133 156 170 182 195 223 236 240 
0 25 47 54 70 90 105 117 133 156 170 179 195 223 236 240 
0 25 47 51 70 90 108 117 133 156 170 182 195 223 233 240 
0 25 47 54 70 90 108 117 133 156 170 179 195 223 233 240 
0 25 42 51 70 95 105 112 133 156 175 182 195 218 236 245 
0 25 42 54 70 95 105 112 133 156 175 179 195 218 236 245 
0 25 42 51 70 95 108 112 133 156 175 182 195 218 233 245 
0 25 42 54 70 95 108 112 133 156 175 179 195 218 233 245 
0 25 42 51 70 95 105 117 133 156 175 182 195 218 236 240 
0 25 42 54 70 95 105 117 133 156 175 179 195 218 236 240 
0 25 42 51 70 95 108 117 133 156 175 182 195 218 233 240 
0 25 42 54 70 95 108 117 133 156 175 179 195 218 233 240 
0 25 43 50 70 95 104 113 133 156 174 183 195 218 237 244 
0 25 43 50 70 95 109 113 133 156 174 183 195 218 232 244 
0 25 43 55 70 95 104 113 133 156 174 178 195 218 237 244 
0 25 43 55 70 95 109 113 133 156 174 178 195 218 232 244 
0 25 46 50 70 95 104 113 133 156 171 183 195 218 237 244 
0 25 46 50 70 95 109 113 133 156 171 183 195 218 232 244 
0 25 46 55 70 95 104 113 133 156 171 178 195 218 237 244 
0 25 46 55 70 95 109 113 133 156 171 178 195 218 232 244 
0 25 43 50 70 95 104 116 133 156 174 183 195 218 237 241 
0 25 43 50 70 95 109 116 133 156 174 183 195 218 232 241 
0 25 43 55 70 95 104 116 133 156 174 178 195 218 237 241 
0 25 43 55 70 95 109 116 133 156 174 178 195 218 232 241 
0 25 46 50 70 95 104 116 133 156 171 183 195 218 237 241 
0 25 46 50 70 95 109 116 133 156 171 183 195 218 232 241 
0 25 46 55 70 95 104 116 133 156 171 178 195 218 237 241 
0 25 46 55 70 95 109 116 133 156 171 178 195 218 232 241 
0 25 47 51 70 95 105 112 133 156 170 182 195 218 236 245 
0 25 47 54 70 95 105 112 133 156 170 179 195 218 236 245 
0 25 47 51 70 95 108 112 133 156 170 182 195 218 233 245 
0 25 47 54 70 95 108 112 133 156 170 179 195 218 233 245 
0 25 47 51 70 95 105 117 133 156 170 182 195 218 236 240 
0 25 47 54 70 95 105 117 133 156 170 179 195 218 236 240 
0 25 47 51 70 95 108 117 133 156 170 182 195 218 233 240 
0 25 47 54 70 95 108 117 133 156 170 179 195 218 233 240 
0 25 42 51 70 90 105 112 133 159 172 182 195 220 239 245 
0 25 42 54 70 90 105 112 133 159 172 179 195 220 239 245 
0 25 42 51 70 90 105 117 133 159 172 182 195 220 239 240 
0 25 42 54 70 90 105 117 133 159 172 179 195 220 239 240 
0 25 47 51 70 95 105 112 133 154 172 182 195 220 234 245 
0 25 47 54 70 95 105 112 133 154 172 179 195 220 234 245 
0 25 47 51 70 95 105 117 133 154 172 182 195 220 234 240 
0 25 47 54 70 95 105 117 133 154 172 179 195 220 234 240 
0 28 41 51 70 89 108 112 133 154 175 182 195 223 234 245 
0 28 41 54 70 89 108 112 133 154 175 179 195 223 234 245 
0 28 41 51 70 89 108 117 133 154 175 182 195 223 234 240 
0 28 41 54 70 89 108 117 133 154 175 179 195 223 234 240 
0 28 41 51 70 89 108 112 133 159 170 182 195 218 239 245 
0 28 41 54 70 89 108 112 133 159 170 179 195 218 239 245 
0 28 41 51 70 89 108 117 133 159 170 182 195 218 239 240 
0 28 41 54 70 89 108 117 133 159 170 179 195 218 239 240 
0 26 41 51 70 89 106 112 133 156 175 182 195 223 236 245 
0 26 41 54 70 89 106 112 133 156 175 179 195 223 236 245 
0 26 41 51 70 89 106 117 133 156 175 182 195 223 236 240 
0 26 41 54 70 89 106 117 133 156 175 179 195 223 236 240 
0 31 41 51 70 89 111 112 133 156 170 182 195 218 236 245 
0 31 41 54 70 89 111 112 133 156 170 179 195 218 236 245 
0 31 41 51 70 89 111 117 133 156 170 182 195 218 236 240 
0 31 41 54 70 89 111 117 133 156 170 179 195 218 236 240 
0 26 41 51 70 89 106 112 133 159 172 182 195 220 239 245 
0 26 41 51 70 92 106 112 133 159 172 182 195 217 239 245 
0 26 41 54 70 89 106 112 133 159 172 179 195 220 239 245 
0 26 41 54 70 92 106 112 133 159 172 179 195 217 239 245 
0 26 41 51 70 89 106 117 133 159 172 182 195 220 239 240 
0 26 41 51 70 92 106 117 133 159 172 182 195 217 239 240 
0 26 41 54 70 89 106 117 133 159 172 179 195 220 239 240 
0 26 41 54 70 92 106 117 133 159 172 179 195 217 239 240 
0 27 41 50 70 88 106 113 133 158 172 183 195 221 239 244 
0 27 41 50 70 93 106 113 133 158 172 183 195 216 239 244 
0 27 41 55 70 88 106 113 133 158 172 178 195 221 239 244 
0 27 41 55 70 93 106 113 133 158 172 178 195 216 239 244 
0 30 41 50 70 88 106 113 133 155 172 183 195 221 239 244 
0 30 41 50 70 93 106 113 133 155 172 183 195 216 239 244 
0 30 41 55 70 88 106 113 133 155 172 178 195 221 239 244 
0 30 41 55 70 93 106 113 133 155 172 178 195 216 239 244 
0 27 41 50 70 88 106 116 133 158 172 183 195 221 239 241 
0 27 41 50 70 93 106 116 133 158 172 183 195 216 239 241 
0 27 41 55 70 88 106 116 133 158 172 178 195 221 239 241 
0 27 41 55 70 93 106 116 133 158 172 178 195 216 239 241 
0 30 41 50 70 88 106 116 133 155 172 183 195 221 239 241 
0 30 41 50 70 93 106 116 133 155 172 183 195 216 239 241 
0 30 41 55 70 88 106 116 133 155 172 178 195 221 239 241 
0 30 41 55 70 93 106 116 133 155 172 178 195 216 239 241 
0 31 41 51 70 89 106 112 133 154 172 182 195 220 239 245 
0 31 41 51 70 92 106 112 133 154 172 182 195 217 239 245 
0 31 41 54 70 89 106 112 133 154 172 179 195 220 239 245 
0 31 41 54 70 92 106 112 133 154 172 179 195 217 239 245 
0 31 41 51 70 89 106 117 133 154 172 182 195 220 239 240 
0 31 41 51 70 92 106 117 133 154 172 182 195 217 239 240 
0 31 41 54 70 89 106 117 133 154 172 179 195 220 239 240 
0 31 41 54 70 92 106 117 133 154 172 179 195 217 239 240 
0 26 41 51 70 89 111 112 133 159 172 182 195 220 234 245 
0 26 41 51 70 92 111 112 133 159 172 182 195 217 234 245 
0 26 41 54 70 89 111 112 133 159 172 179 195 220 234 245 
0 26 41 54 70 92 111 112 133 159 172 179 195 217 234 245 
0 26 41 51 70 89 111 117 133 159 172 182 195 220 234 240 
0 26 41 51 70 92 111 117 133 159 172 182 195 217 234 240 
0 26 41 54 70 89 111 117 133 159 172 179 195 220 234 240 
0 26 41 54 70 92 111 117 133 159 172 179 195 217 234 240 
0 27 41 50 70 88 111 113 133 158 172 183 195 221 234 244 
0 27 41 50 70 93 111 113 133 158 172 183 195 216 234 244 
0 27 41 55 70 88 111 113 133 158 172 178 195 221 234 244 
0 27 41 55 70 93 111 113 133 158 172 178 195 216 234 244 
0 30 41 50 70 88 111 113 133 155 172 183 195 221 234 244 
0 30 41 50 70 93 111 113 133 155 172 183 195 216 234 244 
0 30 41 55 70 88 111 113 133 155 172 178 195 221 234 244 
0 30 41 55 70 93 111 113 133 155 172 178 195 216 234 244 
0 27 41 50 70 88 111 116 133 158 172 183 195 221 234 241 
0 27 41 50 70 93 111 116 133 158 172 183 195 216 234 241 
0 27 41 55 70 88 111 116 133 158 172 178 195 221 234 241 
0 27 41 55 70 93 111 116 133 158 172 178 195 216 234 241 
0 30 41 50 70 88 111 116 133 155 172 183 195 221 234 241 
0 30 41 50 70 93 111 116 133 155 172 183 195 216 234 241 
0 30 41 55 70 88 111 116 133 155 172 178 195 221 234 241 
0 30 41 55 70 93 111 116 133 155 172 178 195 216 234 241 
0 31 41 51 70 89 111 112 133 154 172 182 195 220 234 245 
0 31 41 51 70 92 111 112 133 154 172 182 195 217 234 245 
0 31 41 54 70 89 111 112 133 154 172 179 195 220 234 245 
0 31 41 54 70 92 111 112 133 154 172 179 195 217 234 245 
0 31 41 51 70 89 111 117 133 154 172 182 195 220 234 240 
0 31 41 51 70 92 111 117 133 154 172 182 195 217 234 240 
0 31 41 54 70 89 111 117 133 154 172 179 195 220 234 240 
0 31 41 54 70 92 111 117 133 154 172 179 195 217 234 240 
0 26 43 49 70 89 104 114 133 159 174 180 195 220 237 247 
0 26 43 49 70 92 104 114 133 159 174 180 195 217 237 247 
0 26 43 49 70 89 109 114 133 159 174 180 195 220 232 247 
0 26 43 49 70 92 109 114 133 159 174 180 195 217 232 247 
0 26 46 49 70 89 104 114 133 159 171 180 195 220 237 247 
0 26 46 49 70 92 104 114 133 159 171 180 195 217 237 247 
0 26 46 49 70 89 109 114 133 159 171 180 195 220 232 247 
0 26 46 49 70 92 109 114 133 159 171 180 195 217 232 247 
0 27 42 49 70 88 105 114 133 158 175 180 195 221 236 247 
0 27 42 49 70 93 105 114 133 158 175 180 195 216 236 247 
0 27 42 49 70 88 108 114 133 158 175 180 195 221 233 247 
0 27 42 49 70 93 108 114 133 158 175 180 195 216 233 247 
0 30 42 49 70 88 105 114 133 155 175 180 195 221 236 247 
0 30 42 49 70 93 105 114 133 155 175 180 195 216 236 247 
0 30 42 49 70 88 108 114 133 155 175 180 195 221 233 247 
0 30 42 49 70 93 108 114 133 155 175 180 195 216 233 247 
0 31 43 49 70 89 104 114 133 154 174 180 195 220 237 247 
0 31 43 49 70 92 104 114 133 154 174 180 195 217 237 247 
0 31 43 49 70 89 109 114 133 154 174 180 195 220 232 247 
0 31 43 49 70 92 109 114 133 154 174 180 195 217 232 247 
0 31 46 49 70 89 104 114 133 154 171 180 195 220 237 247 
0 31 46 49 70 92 104 114 133 154 171 180 195 217 237 247 
0 31 46 49 70 89 109 114 133 154 171 180 195 220 232 247 
0 31 46 49 70 92 109 114 133 154 171 180 195 217 232 247 
0 27 47 49 70 88 105 114 133 158 170 180 195 221 236 247 
0 27 47 49 70 93 105 114 133 158 170 180 195 216 236 247 
0 27 47 49 70 88 108 114 133 158 170 180 195 221 233 247 
0 27 47 49 70 93 108 114 133 158 170 180 195 216 233 247 
0 30 47 49 70 88 105 114 133 155 170 180 195 221 236 247 
0 30 47 49 70 93 105 114 133 155 170 180 195 216 236 247 
0 30 47 49 70 88 108 114 133 155 170 180 195 221 233 247 
0 30 47 49 70 93 108 114 133 155 170 180 195 216 233 247 
0 26 43 52 70 89 104 114 133 159 174 177 195 220 237 247 
0 26 43 52 70 92 104 114 133 159 174 177 195 217 237 247 
0 26 43 52 70 89 109 114 133 159 174 177 195 220 232 247 
0 26 43 52 70 92 109 114 133 159 174 177 195 217 232 247 
0 26 46 52 70 89 104 114 133 159 171 177 195 220 237 247 
0 26 46 52 70 92 104 114 133 159 171 177 195 217 237 247 
0 26 46 52 70 89 109 114 133 159 171 177 195 220 232 247 
0 26 46 52 70 92 109 114 133 159 171 177 195 217 232 247 
0 27 42 52 70 88 105 114 133 158 175 177 195 221 236 247 
0 27 42 52 70 93 105 114 133 158 175 177 195 216 236 247 
0 27 42 52 70 88 108 114 133 158 175 177 195 221 233 247 
0 27 42 52 70 93 108 114 133 158 175 177 195 216 233 247 
0 30 42 52 70 88 105 114 133 155 175 177 195 221 236 247 
0 30 42 52 70 93 105 114 133 155 175 177 195 216 236 247 
0 30 42 52 70 88 108 114 133 155 175 177 195 221 233 247 
0 30 42 52 70 93 108 114 133 155 175 177 195 216 233 247 
0 31 43 52 70 89 104 114 133 154 174 177 195 220 237 247 
0 31 43 52 70 92 104 114 133 154 174 177 195 217 237 247 
0 31 43 52 70 89 109 114 133 154 174 177 195 220 232 247 
0 31 43 52 70 92 109 114 133 154 174 177 195 217 232 247 
0 31 46 52 70 89 104 114 133 154 171 177 195 220 237 247 
0 31 46 52 70 92 104 114 133 154 171 177 195 217 237 247 
0 31 46 52 70 89 109 114 133 154 171 177 195 220 232 247 
0 31 46 52 70 92 109 114 133 154 171 177 195 217 232 247 
0 27 47 52 70 88 105 114 133 158 170 177 195 221 236 247 
0 27 47 52 70 93 105 114 133 158 170 177 195 216 236 247 
0 27 47 52 70 88 108 114 133 158 170 177 195 221 233 247 
0 27 47 52 70 93 108 114 133 158 170 177 195 216 233 247 
0 30 47 52 70 88 105 114 133 155 170 177 195 221 236 247 
0 30 47 52 70 93 105 114 133 155 170 177 195 216 236 247 
0 30 47 52 70 88 108 114 133 155 170 177 195 221 233 247 
0 30 47 52 70 93 108 114 133 155 170 177 195 216 233 247 
0 26 43 49 70 89 104 119 133 159 174 180 195 220 237 242 
0 26 43 49 70 92 104 119 133 159 174 180 195 217 237 242 
0 26 43 49 70 89 109 119 133 159 174 180 195 220 232 242 
0 26 43 49 70 92 109 119 133 159 174 180 195 217 232 242 
0 26 46 49 70 89 104 119 133 159 171 180 195 220 237 242 
0 26 46 49 70 92 104 119 133 159 171 180 195 217 237 242 
0 26 46 49 70 89 109 119 133 159 171 180 195 220 232 242 
0 26 46 49 70 92 109 119 133 159 171 180 195 217 232 242 
0 27 42 49 70 88 105 119 133 158 175 180 195 221 236 242 
0 27 42 49 70 93 105 119 133 158 175 180 195 216 236 242 
0 27 42 49 70 88 108 119 133 158 175 180 195 221 233 242 
0 27 42 49 70 93 108 119 133 158 175 180 195 216 233 242 
0 30 42 49 70 88 105 119 133 155 175 180 195 221 236 242 
0 30 42 49 70 93 105 119 133 155 175 180 195 216 236 242 
0 30 42 49 70 88 108 119 133 155 175 180 195 221 233 242 
0 30 42 49 70 93 108 119 133 155 175 180 195 216 233 242 
0 31 43 49 70 89 104 119 133 154 174 180 195 220 237 242 
0 31 43 49 70 92 104 119 133 154 174 180 195 217 237 242 
0 31 43 49 70 89 109 119 133 154 174 180 195 220 232 242 
0 31 43 49 70 92 109 119 133 154 174 180 195 217 232 242 
0 31 46 49 70 89 104 119 133 154 171 180 195 220 237 242 
0 31 46 49 70 92 104 119 133 154 171 180 195 217 237 242 
0 31 46 49 70 89 109 119 133 154 171 180 195 220 232 242 
0 31 46 49 70 92 109 119 133 154 171 180 195 217 232 242 
0 27 47 49 70 88 105 119 133 158 170 180 195 221 236 242 
0 27 47 49 70 93 105 119 133 158 170 180 195 216 236 242 
0 27 47 49 70 88 108 119 133 158 170 180 195 221 233 242 
0 27 47 49 70 93 108 119 133 158 170 180 195 216 233 242 
0 30 47 49 70 88 105 119 133 155 170 180 195 221 236 242 
0 30 47 49 70 93 105 119 133 155 170 180 195 216 236 242 
0 30 47 49 70 88 108 119 133 155 170 180 195 221 233 242 
0 30 47 49 70 93 108 119 133 155 170 180 195 216 233 242 
0 26 43 52 70 89 104 119 133 159 174 177 195 220 237 242 
0 26 43 52 70 92 104 119 133 159 174 177 195 217 237 242 
0 26 43 52 70 89 109 119 133 159 174 177 195 220 232 242 
0 26 43 52 70 92 109 119 133 159 174 177 195 217 232 242 
0 26 46 52 70 89 104 119 133 159 171 177 195 220 237 242 
0 26 46 52 70 92 104 119 133 159 171 177 195 217 237 242 
0 26 46 52 70 89 109 119 133 159 171 177 195 220 232 242 
0 26 46 52 70 92 109 119 133 159 171 177 195 217 232 242 
0 27 42 52 70 88 105 119 133 158 175 177 195 221 236 242 
0 27 42 52 70 93 105 119 133 158 175 177 195 216 236 242 
0 27 42 52 70 88 108 119 133 158 175 177 195 221 233 242 
0 27 42 52 70 93 108 119 133 158 175 177 195 216 233 242 
0 30 42 52 70 88 105 119 133 155 175 177 195 221 236 242 
0 30 42 52 70 93 105 119 133 155 175 177 195 216 236 242 
0 30 42 52 70 88 108 119 133 155 175 177 195 221 233 242 
0 30 42 52 70 93 108 119 133 155 175 177 195 216 233 242 
0 31 43 52 70 89 104 119 133 154 174 177 195 220 237 242 
0 31 43 52 70 92 104 119 133 154 174 177 195 217 237 242 
0 31 43 52 70 89 109 119 133 154 174 177 195 220 232 242 
0 31 43 52 70 92 109 119 133 154 174 177 195 217 232 242 
0 31 46 52 70 89 104 119 133 154 171 177 195 220 237 242 
0 31 46 52 70 92 104 119 133 154 171 177 195 217 237 242 
0 31 46 52 70 89 109 119 133 154 171 177 195 220 232 242 
0 31 46 52 70 92 109 119 133 154 171 177 195 217 232 242 
0 27 47 52 70 88 105 119 133 158 170 177 195 221 236 242 
0 27 47 52 70 93 105 119 133 158 170 177 195 216 236 242 
0 27 47 52 70 88 108 119 133 158 170 177 195 221 233 242 
0 27 47 52 70 93 108 119 133 158 170 177 195 216 233 242 
0 30 47 52 70 88 105 119 133 155 170 177 195 221 236 242 
0 30 47 52 70 93 105 119 133 155 170 177 195 216 236 242 
0 30 47 52 70 88 108 119 133 155 170 177 195 221 233 242 
0 30 47 52 70 93 108 119 133 155 170 177 195 216 233 242 
0 28 42 51 70 90 105 112 133 153 175 182 195 223 236 245 
0 28 42 54 70 90 105 112 133 153 175 179 195 223 236 245 
0 28 42 51 70 90 108 112 133 153 175 182 195 223 233 245 
0 28 42 54 70 90 108 112 133 153 175 179 195 223 233 245 
0 28 42 51 70 90 105 117 133 153 175 182 195 223 236 240 
0 28 42 54 70 90 105 117 133 153 175 179 195 223 236 240 
0 28 42 51 70 90 108 117 133 153 175 182 195 223 233 240 
0 28 42 54 70 90 108 117 133 153 175 179 195 223 233 240 
0 28 43 50 70 90 104 113 133 153 174 183 195 223 237 244 
0 28 43 50 70 90 109 113 133 153 174 183 195 223 232 244 
0 28 43 55 70 90 104 113 133 153 174 178 195 223 237 244 
0 28 43 55 70 90 109 113 133 153 174 178 195 223 232 244 
0 28 46 50 70 90 104 113 133 153 171 183 195 223 237 244 
0 28 46 50 70 90 109 113 133 153 171 183 195 223 232 244 
0 28 46 55 70 90 104 113 133 153 171 178 195 223 237 244 
0 28 46 55 70 90 109 113 133 153 171 178 195 223 232 244 
0 28 43 50 70 90 104 116 133 153 174 183 195 223 237 241 
0 28 43 50 70 90 109 116 133 153 174 183 195 223 232 241 
0 28 43 55 70 90 104 116 133 153 174 178 195 223 237 241 
0 28 43 55 70 90 109 116 133 153 174 178 195 223 232 241 
0 28 46 50 70 90 104 116 133 153 171 183 195 223 237 241 
0 28 46 50 70 90 109 116 133 153 171 183 195 223 232 241 
0 28 46 55 70 90 104 116 133 153 171 178 195 223 237 241 
0 28 46 55 70 90 109 116 133 153 171 178 195 223 232 241 
0 28 47 51 70 90 105 112 133 153 170 182 195 223 236 245 
0 28 47 54 70 90 105 112 133 153 170 179 195 223 236 245 
0 28 47 51 70 90 108 112 133 153 170 182 195 223 233 245 
0 28 47 54 70 90 108 112 133 153 170 179 195 223 233 245 
0 28 47 51 70 90 105 117 133 153 170 182 195 223 236 240 
0 28 47 54 70 90 105 117 133 153 170 179 195 223 236 240 
0 28 47 51 70 90 108 117 133 153 170 182 195 223 233 240 
0 28 47 54 70 90 108 117 133 153 170 179 195 223 233 240 
0 28 42 51 70 95 105 112 133 153 175 182 195 218 236 245 
0 28 42 54 70 95 105 112 133 153 175 179 195 218 236 245 
0 28 42 51 70 95 108 112 133 153 175 182 195 218 233 245 
0 28 42 54 70 95 108 112 133 153 175 179 195 218 233 245 
0 28 42 51 70 95 105 117 133 153 175 182 195 218 236 240 
0 28 42 54 70 95 105 117 133 153 175 179 195 218 236 240 
0 28 42 51 70 95 108 117 133 153 175 182 195 218 233 240 
0 28 42 54 70 95 108 117 133 153 175 179 195 218 233 240 
0 28 43 50 70 95 104 113 133 153 174 183 195 218 237 244 
0 28 43 50 70 95 109 113 133 153 174 183 195 218 232 244 
0 28 43 55 70 95 104 113 133 153 174 178 195 218 237 244 
0 28 43 55 70 95 109 113 133 153 174 178 195 218 232 244 
0 28 46 50 70 95 104 113 133 153 171 183 195 218 237 244 
0 28 46 50 70 95 109 113 133 153 171 183 195 218 232 244 
0 28 46 55 70 95 104 113 133 153 171 178 195 218 237 244 
0 28 46 55 70 95 109 113 133 153 171 178 195 218 232 244 
0 28 43 50 70 95 104 116 133 153 174 183 195 218 237 241 
0 28 43 50 70 95 109 116 133 153 174 183 195 218 232 241 
0 28 43 55 70 95 104 116 133 153 174 178 195 218 237 241 
0 28 43 55 70 95 109 116 133 153 174 178 195 218 232 241 
0 28 46 50 70 95 104 116 133 153 171 183 195 218 237 241 
0 28 46 50 70 95 109 116 133 153 171 183 195 218 232 241 
0 28 46 55 70 95 104 116 133 153 171 178 195 218 237 241 
0 28 46 55 70 95 109 116 133 153 171 178 195 218 232 241 
0 28 47 51 70 95 105 112 133 153 170 182 195 218 236 245 
0 28 47 54 70 95 105 112 133 153 170 179 195 218 236 245 
0 28 47 51 70 95 108 112 133 153 170 182 195 218 233 245 
0 28 47 54 70 95 108 112 133 153 170 179 195 218 233 245 
0 28 47 51 70 95 105 117 133 153 170 182 195 218 236 240 
0 28 47 54 70 95 105 117 133 153 170 179 195 218 236 240 
0 28 47 51 70 95 108 117 133 153 170 182 195 218 233 240 
0 28 47 54 70 95 108 117 133 153 170 179 195 218 233 240 
0 26 44 51 70 92 106 112 133 153 175 182 195 223 233 245 
0 26 44 54 70 92 106 112 133 153 175 179 195 223 233 245 
0 26 44 51 70 92 106 117 133 153 175 182 195 223 233 240 
0 26 44 54 70 92 106 117 133 153 175 179 195 223 233 240 
0 31 44 51 70 92 111 112 133 153 170 182 195 218 233 245 
0 31 44 54 70 92 111 112 133 153 170 179 195 218 233 245 
0 31 44 51 70 92 111 117 133 153 170 182 195 218 233 240 
0 31 44 54 70 92 111 117 133 153 170 179 195 218 233 240 
0 26 47 51 70 95 106 112 133 153 172 182 195 220 233 245 
0 26 47 54 70 95 106 112 133 153 172 179 195 220 233 245 
0 26 47 51 70 95 106 117 133 153 172 182 195 220 233 240 
0 26 47 54 70 95 106 117 133 153 172 179 195 220 233 240 
0 31 42 51 70 90 111 112 133 153 172 182 195 220 233 245 
0 31 42 54 70 90 111 112 133 153 172 179 195 220 233 245 
0 31 42 51 70 90 111 117 133 153 172 182 195 220 233 240 
0 31 42 54 70 90 111 117 133 153 172 179 195 220 233 240 
0 28 42 51 70 90 108 112 133 159 169 182 195 217 239 245 
0 28 42 54 70 90 108 112 133 159 169 179 195 217 239 245 
0 28 42 51 70 90 108 117 133 159 169 182 195 217 239 240 
0 28 42 54 70 90 108 117 133 159 169 179 195 217 239 240 
0 28 47 51 70 95 108 112 133 154 169 182 195 217 234 245 
0 28 47 54 70 95 108 112 133 154 169 179 195 217 234 245 
0 28 47 51 70 95 108 117 133 154 169 182 195 217 234 240 
0 28 47 54 70 95 108 117 133 154 169 179 195 217 234 240 
0 26 44 51 70 89 106 112 133 159 169 182 195 220 239 245 
0 26 44 51 70 92 106 112 133 159 169 182 195 217 239 245 
0 26 44 54 70 89 106 112 133 159 169 179 195 220 239 245 
0 26 44 54 70 92 106 112 133 159 169 179 195 217 239 245 
0 26 44 51 70 89 106 117 133 159 169 182 195 220 239 240 
0 26 44 51 70 92 106 117 133 159 169 182 195 217 239 240 
0 26 44 54 70 89 106 117 133 159 169 179 195 220 239 240 
0 26 44 54 70 92 106 117 133 159 169 179 195 217 239 240 
0 27 44 50 70 88 106 113 133 158 169 183 195 221 239 244 
0 27 44 50 70 93 106 113 133 158 169 183 195 216 239 244 
0 27 44 55 70 88 106 113 133 158 169 178 195 221 239 244 
0 27 44 55 70 93 106 113 133 158 169 178 195 216 239 244 
0 30 44 50 70 88 106 113 133 155 169 183 195 221 239 244 
0 30 44 50 70 93 106 113 133 155 169 183 195 216 239 244 
0 30 44 55 70 88 106 113 133 155 169 178 195 221 239 244 
0 30 44 55 70 93 106 113 133 155 169 178 195 216 239 244 
0 27 44 50 70 88 106 116 133 158 169 183 195 221 239 241 
0 27 44 50 70 93 106 116 133 158 169 183 195 216 239 241 
0 27 44 55 70 88 106 116 133 158 169 178 195 221 239 241 
0 27 44 55 70 93 106 116 133 158 169 178 195 216 239 241 
0 30 44 50 70 88 106 116 133 155 169 183 195 221 239 241 
0 30 44 50 70 93 106 116 133 155 169 183 195 216 239 241 
0 30 44 55 70 88 106 116 133 155 169 178 195 221 239 241 
0 30 44 55 70 93 106 116 133 155 169 178 195 216 239 241 
0 31 44 51 70 89 106 112 133 154 169 182 195 220 239 245 
0 31 44 51 70 92 106 112 133 154 169 182 195 217 239 245 
0 31 44 54 70 89 106 112 133 154 169 179 195 220 239 245 
0 31 44 54 70 92 106 112 133 154 169 179 195 217 239 245 
0 31 44 51 70 89 106 117 133 154 169 182 195 220 239 240 
0 31 44 51 70 92 106 117 133 154 169 182 195 217 239 240 
0 31 44 54 70 89 106 117 133 154 169 179 195 220 239 240 
0 31 44 54 70 92 106 117 133 154 169 179 195 217 239 240 
0 26 44 51 70 89 111 112 133 159 169 182 195 220 234 245 
0 26 44 51 70 92 111 112 133 159 169 182 195 217 234 245 
0 26 44 54 70 89 111 112 133 159 169 179 195 220 234 245 
0 26 44 54 70 92 111 112 133 159 169 179 195 217 234 245 
0 26 44 51 70 89 111 117 133 159 169 182 195 220 234 240 
0 26 44 51 70 92 111 117 133 159 169 182 195 217 234 240 
0 26 44 54 70 89 111 117 133 159 169 179 195 220 234 240 
0 26 44 54 70 92 111 117 133 159 169 179 195 217 234 240 
0 27 44 50 70 88 111 113 133 158 169 183 195 221 234 244 
0 27 44 50 70 93 111 113 133 158 169 183 195 216 234 244 
0 27 44 55 70 88 111 113 133 158 169 178 195 221 234 244 
0 27 44 55 70 93 111 113 133 158 169 178 195 216 234 244 
0 30 44 50 70 88 111 113 133 155 169 183 195 221 234 244 
0 30 44 50 70 93 111 113 133 155 169 183 195 216 234 244 
0 30 44 55 70 88 111 113 133 155 169 178 195 221 234 244 
0 30 44 55 70 93 111 113 133 155 169 178 195 216 234 244 
0 27 44 50 70 88 111 116 133 158 169 183 195 221 234 241 
0 27 44 50 70 93 111 116 133 158 169 183 195 216 234 241 
0 27 44 55 70 88 111 116 133 158 169 178 195 221 234 241 
0 27 44 55 70 93 111 116 133 158 169 178 195 216 234 241 
0 30 44 50 70 88 111 116 133 155 169 183 195 221 234 241 
0 30 44 50 70 93 111 116 133 155 169 183 195 216 234 241 
0 30 44 55 70 88 111 116 133 155 169 178 195 221 234 241 
0 30 44 55 70 93 111 116 133 155 169 178 195 216 234 241 
0 31 44 51 70 89 111 112 133 154 169 182 195 220 234 245 
0 31 44 51 70 92 111 112 133 154 169 182 195 217 234 245 
0 31 44 54 70 89 111 112 133 154 169 179 195 220 234 245 
0 31 44 54 70 92 111 112 133 154 169 179 195 217 234 245 
0 31 44 51 70 89 111 117 133 154 169 182 195 220 234 240 
0 31 44 51 70 92 111 117 133 154 169 182 195 217 234 240 
0 31 44 54 70 89 111 117 133 154 169 179 195 220 234 240 
0 31 44 54 70 92 111 117 133 154 169 179 195 217 234 240 
0 26 47 51 70 95 106 112 133 156 169 182 195 217 236 245 
0 26 47 54 70 95 106 112 133 156 169 179 195 217 236 245 
0 26 47 51 70 95 106 117 133 156 169 182 195 217 236 240 
0 26 47 54 70 95 106 117 133 156 169 179 195 217 236 240 
0 31 42 51 70 90 111 112 133 156 169 182 195 217 236 245 
0 31 42 54 70 90 111 112 133 156 169 179 195 217 236 245 
0 31 42 51 70 90 111 117 133 156 169 182 195 217 236 240 
0 31 42 54 70 90 111 117 133 156 169 179 195 217 236 240 
0 25 42 60 76 90 105 112 133 150 175 179 195 223 230 245 
0 25 42 60 76 95 105 112 133 150 175 179 195 218 230 245 
0 25 42 63 79 90 105 112 133 150 172 179 195 220 230 245 
0 25 44 58 74 92 105 112 133 150 175 179 195 223 230 245 
0 25 47 58 74 95 105 112 133 150 172 179 195 220 230 245 
0 25 44 63 79 92 105 112 133 150 170 179 195 218 230 245 
0 25 47 60 76 90 105 112 133 150 170 179 195 223 230 245 
0 25 47 60 76 95 105 112 133 150 170 179 195 218 230 245 
0 26 41 60 76 89 106 112 133 150 175 179 195 223 230 245 
0 26 41 63 79 89 106 112 133 150 172 179 195 220 230 245 
0 28 41 58 74 89 108 112 133 150 175 179 195 223 230 245 
0 31 41 58 74 89 111 112 133 150 172 179 195 220 230 245 
0 28 41 63 79 89 108 112 133 150 170 179 195 218 230 245 
0 31 41 60 76 89 111 112 133 150 170 179 195 218 230 245 
0 26 41 63 79 92 106 112 133 150 172 179 195 217 230 245 
0 31 41 58 74 92 111 112 133 150 172 179 195 217 230 245 
0 26 44 57 73 92 106 112 133 150 175 179 195 223 230 245 
0 26 47 57 73 95 106 112 133 150 172 179 195 220 230 245 
0 28 42 57 73 90 108 112 133 150 175 179 195 223 230 245 
0 28 42 57 73 95 108 112 133 150 175 179 195 218 230 245 
0 31 42 57 73 90 111 112 133 150 172 179 195 220 230 245 
0 28 47 57 73 90 108 112 133 150 170 179 195 223 230 245 
0 28 47 57 73 95 108 112 133 150 170 179 195 218 230 245 
0 31 44 57 73 92 111 112 133 150 170 179 195 218 230 245 
0 26 44 63 79 89 106 112 133 150 169 179 195 220 230 245 
0 31 44 58 74 89 111 112 133 150 169 179 195 220 230 245 
0 26 44 63 79 92 106 112 133 150 169 179 195 217 230 245 
0 26 47 60 76 95 106 112 133 150 169 179 195 217 230 245 
0 28 42 63 79 90 108 112 133 150 169 179 195 217 230 245 
0 31 42 60 76 90 111 112 133 150 169 179 195 217 230 245 
0 28 47 58 74 95 108 112 133 150 169 179 195 217 230 245 
0 31 44 58 74 92 111 112 133 150 169 179 195 217 230 245 
0 25 42 60 76 90 105 117 133 150 175 179 195 223 230 240 
0 25 42 60 76 95 105 117 133 150 175 179 195 218 230 240 
0 25 42 63 79 90 105 117 133 150 172 179 195 220 230 240 
0 25 44 58 74 92 105 117 133 150 175 179 195 223 230 240 
0 25 47 58 74 95 105 117 133 150 172 179 195 220 230 240 
0 25 44 63 79 92 105 117 133 150 170 179 195 218 230 240 
0 25 47 60 76 90 105 117 133 150 170 179 195 223 230 240 
0 25 47 60 76 95 105 117 133 150 170 179 195 218 230 240 
0 26 41 60 76 89 106 117 133 150 175 179 195 223 230 240 
0 26 41 63 79 89 106 117 133 150 172 179 195 220 230 240 
0 28 41 58 74 89 108 117 133 150 175 179 195 223 230 240 
0 31 41 58 74 89 111 117 133 150 172 179 195 220 230 240 
0 28 41 63 79 89 108 117 133 150 170 179 195 218 230 240 
0 31 41 60 76 89 111 117 133 150 170 179 195 218 230 240 
0 26 41 63 79 92 106 117 133 150 172 179 195 217 230 240 
0 31 41 58 74 92 111 117 133 150 172 179 195 217 230 240 
0 26 44 57 73 92 106 117 133 150 175 179 195 223 230 240 
0 26 47 57 73 95 106 117 133 150 172 179 195 220 230 240 
0 28 42 57 73 90 108 117 133 150 175 179 195 223 230 240 
0 28 42 57 73 95 108 117 133 150 175 179 195 218 230 240 
0 31 42 57 73 90 111 117 133 150 172 179 195 220 230 240 
0 28 47 57 73 90 108 117 133 150 170 179 195 223 230 240 
0 28 47 57 73 95 108 117 133 150 170 179 195 218 230 240 
0 31 44 57 73 92 111 117 133 150 170 179 195 218 230 240 
0 26 44 63 79 89 106 117 133 150 169 179 195 220 230 240 
0 31 44 58 74 89 111 117 133 150 169 179 195 220 230 240 
0 26 44 63 79 92 106 117 133 150 169 179 195 217 230 240 
0 26 47 60 76 95 106 117 133 150 169 179 195 217 230 240 
0 28 42 63 79 90 108 117 133 150 169 179 195 217 230 240 
0 31 42 60 76 90 111 117 133 150 169 179 195 217 230 240 
0 28 47 58 74 95 108 117 133 150 169 179 195 217 230 240 
0 31 44 58 74 92 111 117 133 150 169 179 195 217 230 240 
0 25 42 60 76 90 105 112 133 159 166 179 195 214 239 245 
0 25 42 63 79 90 105 112 133 156 166 179 195 214 236 245 
0 25 44 58 74 92 105 112 133 159 166 179 195 214 239 245 
0 25 47 58 74 95 105 112 133 156 166 179 195 214 236 245 
0 25 44 63 79 92 105 112 133 154 166 179 195 214 234 245 
0 25 47 60 76 95 105 112 133 154 166 179 195 214 234 245 
0 25 42 63 79 90 108 112 133 156 166 179 195 214 233 245 
0 25 47 58 74 95 108 112 133 156 166 179 195 214 233 245 
0 26 41 60 76 89 106 112 133 159 166 179 195 214 239 245 
0 26 41 60 76 89 111 112 133 159 166 179 195 214 234 245 
0 26 41 63 79 89 106 112 133 156 166 179 195 214 236 245 
0 28 41 58 74 89 108 112 133 159 166 179 195 214 239 245 
0 31 41 58 74 89 111 112 133 156 166 179 195 214 236 245 
0 28 41 63 79 89 108 112 133 154 166 179 195 214 234 245 
0 31 41 60 76 89 106 112 133 154 166 179 195 214 239 245 
0 31 41 60 76 89 111 112 133 154 166 179 195 214 234 245 
0 26 44 57 73 92 106 112 133 159 166 179 195 214 239 245 
0 26 44 57 73 92 111 112 133 159 166 179 195 214 234 245 
0 26 47 57 73 95 106 112 133 156 166 179 195 214 236 245 
0 28 42 57 73 90 108 112 133 159 166 179 195 214 239 245 
0 31 42 57 73 90 111 112 133 156 166 179 195 214 236 245 
0 28 47 57 73 95 108 112 133 154 166 179 195 214 234 245 
0 31 44 57 73 92 106 112 133 154 166 179 195 214 239 245 
0 31 44 57 73 92 111 112 133 154 166 179 195 214 234 245 
0 28 42 63 79 90 105 112 133 153 166 179 195 214 236 245 
0 28 47 58 74 95 105 112 133 153 166 179 195 214 236 245 
0 26 44 63 79 92 106 112 133 153 166 179 195 214 233 245 
0 26 47 60 76 95 106 112 133 153 166 179 195 214 233 245 
0 28 42 63 79 90 108 112 133 153 166 179 195 214 233 245 
0 31 42 60 76 90 111 112 133 153 166 179 195 214 233 245 
0 28 47 58 74 95 108 112 133 153 166 179 195 214 233 245 
0 31 44 58 74 92 111 112 133 153 166 179 195 214 233 245 
0 25 42 60 76 90 105 117 133 159 166 179 195 214 239 240 
0 25 42 63 79 90 105 117 133 156 166 179 195 214 236 240 
0 25 44 58 74 92 105 117 133 159 166 179 195 214 239 240 
0 25 47 58 74 95 105 117 133 156 166 179 195 214 236 240 
0 25 44 63 79 92 105 117 133 154 166 179 195 214 234 240 
0 25 47 60 76 95 105 117 133 154 166 179 195 214 234 240 
0 25 42 63 79 90 108 117 133 156 166 179 195 214 233 240 
0 25 47 58 74 95 108 117 133 156 166 179 195 214 233 240 
0 26 41 60 76 89 106 117 133 159 166 179 195 214 239 240 
0 26 41 60 76 89 111 117 133 159 166 179 195 214 234 240 
0 26 41 63 79 89 106 117 133 156 166 179 195 214 236 240 
0 28 41 58 74 89 108 117 133 159 166 179 195 214 239 240 
0 31 41 58 74 89 111 117 133 156 166 179 195 214 236 240 
0 28 41 63 79 89 108 117 133 154 166 179 195 214 234 240 
0 31 41 60 76 89 106 117 133 154 166 179 195 214 239 240 
0 31 41 60 76 89 111 117 133 154 166 179 195 214 234 240 
0 26 44 57 73 92 106 117 133 159 166 179 195 214 239 240 
0 26 44 57 73 92 111 117 133 159 166 179 195 214 234 240 
0 26 47 57 73 95 106 117 133 156 166 179 195 214 236 240 
0 28 42 57 73 90 108 117 133 159 166 179 195 214 239 240 
0 31 42 57 73 90 111 117 133 156 166 179 195 214 236 240 
0 28 47 57 73 95 108 117 133 154 166 179 195 214 234 240 
0 31 44 57 73 92 106 117 133 154 166 179 195 214 239 240 
0 31 44 57 73 92 111 117 133 154 166 179 195 214 234 240 
0 28 42 63 79 90 105 117 133 153 166 179 195 214 236 240 
0 28 47 58 74 95 105 117 133 153 166 179 195 214 236 240 
0 26 44 63 79 92 106 117 133 153 166 179 195 214 233 240 
0 26 47 60 76 95 106 117 133 153 166 179 195 214 233 240 
0 28 42 63 79 90 108 117 133 153 166 179 195 214 233 240 
0 31 42 60 76 90 111 117 133 153 166 179 195 214 233 240 
0 28 47 58 74 95 108 117 133 153 166 179 195 214 233 240 
0 31 44 58 74 92 111 117 133 153 166 179 195 214 233 240 
0 19 38 57 73 86 99 112 138 149 172 191 207 220 229 250 
0 19 38 57 73 86 99 112 138 149 175 188 204 223 229 250 
0 19 38 57 73 86 99 112 140 149 170 191 207 218 229 252 
0 19 38 57 73 86 99 112 143 149 170 188 204 218 229 255 
0 19 38 57 73 86 99 112 140 149 175 186 202 223 229 252 
0 19 38 57 73 86 99 112 143 149 172 186 202 220 229 255 
0 19 38 60 73 86 99 112 138 149 175 185 204 223 229 250 
0 19 38 60 73 86 99 112 143 149 170 185 204 218 229 255 
0 19 38 58 74 86 99 112 137 149 172 191 207 220 229 249 
0 19 38 63 74 86 99 112 137 149 172 186 207 220 229 249 
0 19 38 58 74 86 99 112 137 149 175 188 204 223 229 249 
0 19 38 60 76 86 99 112 137 149 170 191 207 218 229 249 
0 19 38 63 79 86 99 112 137 149 170 188 204 218 229 249 
0 19 38 60 76 86 99 112 137 149 175 186 202 223 229 249 
0 19 38 58 79 86 99 112 137 149 172 191 202 220 229 249 
0 19 38 63 79 86 99 112 137 149 172 186 202 220 229 249 
0 19 38 58 74 86 99 112 140 149 169 191 207 217 229 252 
0 19 38 63 74 86 99 112 140 149 169 186 207 217 229 252 
0 19 38 58 74 86 99 112 143 149 169 188 204 217 229 255 
0 19 38 60 76 86 99 112 138 149 169 191 207 217 229 250 
0 19 38 63 79 86 99 112 138 149 169 188 204 217 229 250 
0 19 38 60 76 86 99 112 143 149 169 186 202 217 229 255 
0 19 38 58 79 86 99 112 140 149 169 191 202 217 229 252 
0 19 38 63 79 86 99 112 140 149 169 186 202 217 229 252 
0 19 38 57 76 86 99 112 138 149 175 188 201 223 229 250 
0 19 38 57 76 86 99 112 143 149 170 188 201 218 229 255 
0 19 38 58 74 86 99 112 140 149 175 185 201 223 229 252 
0 19 38 58 74 86 99 112 143 149 172 185 201 220 229 255 
0 19 38 60 76 86 99 112 138 149 175 185 201 223 229 250 
0 19 38 63 79 86 99 112 138 149 172 185 201 220 229 250 
0 19 38 60 76 86 99 112 143 149 170 185 201 218 229 255 
0 19 38 63 79 86 99 112 140 149 170 185 201 218 229 252 
0 19 41 54 70 89 99 112 138 149 172 191 207 220 229 250 
0 19 41 54 70 89 99 112 138 149 175 188 204 223 229 250 
0 19 41 54 70 89 99 112 140 149 170 191 207 218 229 252 
0 19 41 54 70 89 99 112 143 149 170 188 204 218 229 255 
0 19 41 54 70 89 99 112 140 149 175 186 202 223 229 252 
0 19 41 54 70 89 99 112 143 149 172 186 202 220 229 255 
0 19 41 54 70 92 99 112 138 149 172 191 207 217 229 250 
0 19 41 54 70 92 99 112 143 149 172 186 202 217 229 255 
0 19 42 54 70 90 99 112 137 149 172 191 207 220 229 249 
0 19 42 54 70 90 99 112 137 149 175 188 204 223 229 249 
0 19 42 54 70 95 99 112 137 149 175 188 204 218 229 249 
0 19 44 54 70 92 99 112 137 149 170 191 207 218 229 249 
0 19 47 54 70 90 99 112 137 149 170 188 204 223 229 249 
0 19 47 54 70 95 99 112 137 149 170 188 204 218 229 249 
0 19 44 54 70 92 99 112 137 149 175 186 202 223 229 249 
0 19 47 54 70 95 99 112 137 149 172 186 202 220 229 249 
0 19 44 54 70 89 99 112 138 149 169 191 207 220 229 250 
0 19 44 54 70 89 99 112 143 149 169 186 202 220 229 255 
0 19 42 54 70 90 99 112 140 149 169 191 207 217 229 252 
0 19 42 54 70 90 99 112 143 149 169 188 204 217 229 255 
0 19 44 54 70 92 99 112 138 149 169 191 207 217 229 250 
0 19 47 54 70 95 99 112 138 149 169 188 204 217 229 250 
0 19 44 54 70 92 99 112 143 149 169 186 202 217 229 255 
0 19 47 54 70 95 99 112 140 149 169 186 202 217 229 252 
0 19 42 54 70 90 99 112 140 149 175 185 201 223 229 252 
0 19 42 54 70 95 99 112 140 149 175 185 201 218 229 252 
0 19 42 54 70 90 99 112 143 149 172 185 201 220 229 255 
0 19 44 54 70 92 99 112 138 149 175 185 201 223 229 250 
0 19 47 54 70 95 99 112 138 149 172 185 201 220 229 250 
0 19 44 54 70 92 99 112 143 149 170 185 201 218 229 255 
0 19 47 54 70 90 99 112 140 149 170 185 201 223 229 252 
0 19 47 54 70 95 99 112 140 149 170 185 201 218 229 252 
0 19 41 58 74 89 99 112 134 149 172 191 207 220 229 246 
0 19 41 63 74 89 99 112 134 149 172 186 207 220 229 246 
0 19 41 58 74 89 99 112 134 149 175 188 204 223 229 246 
0 19 41 60 76 89 99 112 134 149 170 191 207 218 229 246 
0 19 41 63 79 89 99 112 134 149 170 188 204 218 229 246 
0 19 41 60 76 89 99 112 134 149 175 186 202 223 229 246 
0 19 41 58 79 89 99 112 134 149 172 191 202 220 229 246 
0 19 41 63 79 89 99 112 134 149 172 186 202 220 229 246 
0 19 41 58 74 92 99 112 134 149 172 191 207 217 229 246 
0 19 41 63 74 92 99 112 134 149 172 186 207 217 229 246 
0 19 41 58 79 92 99 112 134 149 172 191 202 217 229 246 
0 19 41 63 79 92 99 112 134 149 172 186 202 217 229 246 
0 19 42 57 73 90 99 112 134 149 172 191 207 220 229 246 
0 19 42 57 73 90 99 112 134 149 175 188 204 223 229 246 
0 19 42 57 73 95 99 112 134 149 175 188 204 218 229 246 
0 19 44 57 73 92 99 112 134 149 170 191 207 218 229 246 
0 19 47 57 73 90 99 112 134 149 170 188 204 223 229 246 
0 19 47 57 73 95 99 112 134 149 170 188 204 218 229 246 
0 19 44 57 73 92 99 112 134 149 175 186 202 223 229 246 
0 19 47 57 73 95 99 112 134 149 172 186 202 220 229 246 
0 19 42 60 73 90 99 112 134 149 175 185 204 223 229 246 
0 19 42 60 73 95 99 112 134 149 175 185 204 218 229 246 
0 19 47 60 73 90 99 112 134 149 170 185 204 223 229 246 
0 19 47 60 73 95 99 112 134 149 170 185 204 218 229 246 
0 19 44 58 74 89 99 112 134 149 169 191 207 220 229 246 
0 19 44 63 74 89 99 112 134 149 169 186 207 220 229 246 
0 19 44 58 79 89 99 112 134 149 169 191 202 220 229 246 
0 19 44 63 79 89 99 112 134 149 169 186 202 220 229 246 
0 19 42 60 76 90 99 112 134 149 169 191 207 217 229 246 
0 19 42 63 79 90 99 112 134 149 169 188 204 217 229 246 
0 19 44 58 74 92 99 112 134 149 169 191 207 217 229 246 
0 19 44 63 74 92 99 112 134 149 169 186 207 217 229 246 
0 19 47 58 74 95 99 112 134 149 169 188 204 217 229 246 
0 19 44 58 79 92 99 112 134 149 169 191 202 217 229 246 
0 19 44 63 79 92 99 112 134 149 169 186 202 217 229 246 
0 19 47 60 76 95 99 112 134 149 169 186 202 217 229 246 
0 19 42 57 76 90 99 112 134 149 175 188 201 223 229 246 
0 19 42 57 76 95 99 112 134 149 175 188 201 218 229 246 
0 19 47 57 76 90 99 112 134 149 170 188 201 223 229 246 
0 19 47 57 76 95 99 112 134 149 170 188 201 218 229 246 
0 19 42 60 76 90 99 112 134 149 175 185 201 223 229 246 
0 19 42 60 76 95 99 112 134 149 175 185 201 218 229 246 
0 19 42 63 79 90 99 112 134 149 172 185 201 220 229 246 
0 19 44 58 74 92 99 112 134 149 175 185 201 223 229 246 
0 19 47 58 74 95 99 112 134 149 172 185 201 220 229 246 
0 19 44 63 79 92 99 112 134 149 170 185 201 218 229 246 
0 19 47 60 76 90 99 112 134 149 170 185 201 223 229 246 
0 19 47 60 76 95 99 112 134 149 170 185 201 218 229 246 
0 19 41 58 74 89 99 112 140 149 166 191 207 214 229 252 
0 19 41 63 74 89 99 112 140 149 166 186 207 214 229 252 
0 19 41 58 74 89 99 112 143 149 166 188 204 214 229 255 
0 19 41 60 76 89 99 112 138 149 166 191 207 214 229 250 
0 19 41 63 79 89 99 112 138 149 166 188 204 214 229 250 
0 19 41 60 76 89 99 112 143 149 166 186 202 214 229 255 
0 19 41 58 79 89 99 112 140 149 166 191 202 214 229 252 
0 19 41 63 79 89 99 112 140 149 166 186 202 214 229 252 
0 19 42 57 73 90 99 112 140 149 166 191 207 214 229 252 
0 19 42 57 73 90 99 112 143 149 166 188 204 214 229 255 
0 19 44 57 73 92 99 112 138 149 166 191 207 214 229 250 
0 19 47 57 73 95 99 112 138 149 166 188 204 214 229 250 
0 19 44 57 73 92 99 112 143 149 166 186 202 214 229 255 
0 19 47 57 73 95 99 112 140 149 166 186 202 214 229 252 
0 19 42 60 73 90 99 112 143 149 166 185 204 214 229 255 
0 19 47 60 73 95 99 112 138 149 166 185 204 214 229 250 
0 19 42 60 76 90 99 112 137 149 166 191 207 214 229 249 
0 19 42 63 79 90 99 112 137 149 166 188 204 214 229 249 
0 19 44 58 74 92 99 112 137 149 166 191 207 214 229 249 
0 19 44 63 74 92 99 112 137 149 166 186 207 214 229 249 
0 19 47 58 74 95 99 112 137 149 166 188 204 214 229 249 
0 19 44 58 79 92 99 112 137 149 166 191 202 214 229 249 
0 19 44 63 79 92 99 112 137 149 166 186 202 214 229 249 
0 19 47 60 76 95 99 112 137 149 166 186 202 214 229 249 
0 19 42 57 76 90 99 112 143 149 166 188 201 214 229 255 
0 19 47 57 76 95 99 112 138 149 166 188 201 214 229 250 
0 19 42 60 76 90 99 112 143 149 166 185 201 214 229 255 
0 19 42 63 79 90 99 112 140 149 166 185 201 214 229 252 
0 19 44 58 74 92 99 112 143 149 166 185 201 214 229 255 
0 19 47 58 74 95 99 112 140 149 166 185 201 214 229 252 
0 19 44 63 79 92 99 112 138 149 166 185 201 214 229 250 
0 19 47 60 76 95 99 112 138 149 166 185 201 214 229 250 
0 19 41 58 74 89 99 112 140 149 175 182 198 223 229 252 
0 19 41 58 74 89 99 112 143 149 172 182 198 220 229 255 
0 19 41 60 76 89 99 112 138 149 175 182 198 223 229 250 
0 19 41 63 79 89 99 112 138 149 172 182 198 220 229 250 
0 19 41 60 76 89 99 112 143 149 170 182 198 218 229 255 
0 19 41 63 79 89 99 112 140 149 170 182 198 218 229 252 
0 19 41 58 74 92 99 112 143 149 172 182 198 217 229 255 
0 19 41 63 79 92 99 112 138 149 172 182 198 217 229 250 
0 19 42 57 73 90 99 112 140 149 175 182 198 223 229 252 
0 19 42 57 73 95 99 112 140 149 175 182 198 218 229 252 
0 19 42 57 73 90 99 112 143 149 172 182 198 220 229 255 
0 19 44 57 73 92 99 112 138 149 175 182 198 223 229 250 
0 19 47 57 73 95 99 112 138 149 172 182 198 220 229 250 
0 19 44 57 73 92 99 112 143 149 170 182 198 218 229 255 
0 19 47 57 73 90 99 112 140 149 170 182 198 223 229 252 
0 19 47 57 73 95 99 112 140 149 170 182 198 218 229 252 
0 19 42 60 76 90 99 112 137 149 175 182 198 223 229 249 
0 19 42 60 76 95 99 112 137 149 175 182 198 218 229 249 
0 19 42 63 79 90 99 112 137 149 172 182 198 220 229 249 
0 19 44 58 74 92 99 112 137 149 175 182 198 223 229 249 
0 19 47 58 74 95 99 112 137 149 172 182 198 220 229 249 
0 19 44 63 79 92 99 112 137 149 170 182 198 218 229 249 
0 19 47 60 76 90 99 112 137 149 170 182 198 223 229 249 
0 19 47 60 76 95 99 112 137 149 170 182 198 218 229 249 
0 19 44 58 74 89 99 112 143 149 169 182 198 220 229 255 
0 19 44 63 79 89 99 112 138 149 169 182 198 220 229 250 
0 19 42 60 76 90 99 112 143 149 169 182 198 217 229 255 
0 19 42 63 79 90 99 112 140 149 169 182 198 217 229 252 
0 19 44 58 74 92 99 112 143 149 169 182 198 217 229 255 
0 19 47 58 74 95 99 112 140 149 169 182 198 217 229 252 
0 19 44 63 79 92 99 112 138 149 169 182 198 217 229 250 
0 19 47 60 76 95 99 112 138 149 169 182 198 217 229 250 
0 22 35 57 73 83 102 112 138 149 172 191 207 220 229 250 
0 22 35 57 73 83 102 112 138 149 175 188 204 223 229 250 
0 22 35 57 73 83 102 112 140 149 170 191 207 218 229 252 
0 22 35 57 73 83 102 112 143 149 170 188 204 218 229 255 
0 22 35 57 73 83 102 112 140 149 175 186 202 223 229 252 
0 22 35 57 73 83 102 112 143 149 172 186 202 220 229 255 
0 22 35 60 73 83 102 112 138 149 175 185 204 223 229 250 
0 22 35 60 73 83 102 112 143 149 170 185 204 218 229 255 
0 22 35 58 74 83 102 112 137 149 172 191 207 220 229 249 
0 22 35 63 74 83 102 112 137 149 172 186 207 220 229 249 
0 22 35 58 74 83 102 112 137 149 175 188 204 223 229 249 
0 22 35 60 76 83 102 112 137 149 170 191 207 218 229 249 
0 22 35 63 79 83 102 112 137 149 170 188 204 218 229 249 
0 22 35 60 76 83 102 112 137 149 175 186 202 223 229 249 
0 22 35 58 79 83 102 112 137 149 172 191 202 220 229 249 
0 22 35 63 79 83 102 112 137 149 172 186 202 220 229 249 
0 22 35 58 74 83 102 112 140 149 169 191 207 217 229 252 
0 22 35 63 74 83 102 112 140 149 169 186 207 217 229 252 
0 22 35 58 74 83 102 112 143 149 169 188 204 217 229 255 
0 22 35 60 76 83 102 112 138 149 169 191 207 217 229 250 
0 22 35 63 79 83 102 112 138 149 169 188 204 217 229 250 
0 22 35 60 76 83 102 112 143 149 169 186 202 217 229 255 
0 22 35 58 79 83 102 112 140 149 169 191 202 217 229 252 
0 22 35 63 79 83 102 112 140 149 169 186 202 217 229 252 
0 22 35 57 76 83 102 112 138 149 175 188 201 223 229 250 
0 22 35 57 76 83 102 112 143 149 170 188 201 218 229 255 
0 22 35 58 74 83 102 112 140 149 175 185 201 223 229 252 
0 22 35 58 74 83 102 112 143 149 172 185 201 220 229 255 
0 22 35 60 76 83 102 112 138 149 175 185 201 223 229 250 
0 22 35 63 79 83 102 112 138 149 172 185 201 220 229 250 
0 22 35 60 76 83 102 112 143 149 170 185 201 218 229 255 
0 22 35 63 79 83 102 112 140 149 170 185 201 218 229 252 
0 25 35 54 70 83 105 112 138 149 172 191 207 220 229 250 
0 25 35 54 70 83 105 112 138 149 175 188 204 223 229 250 
0 25 35 54 70 83 105 112 140 149 170 191 207 218 229 252 
0 25 35 54 70 83 105 112 143 149 170 188 204 218 229 255 
0 25 35 54 70 83 105 112 140 149 175 186 202 223 229 252 
0 25 35 54 70 83 105 112 143 149 172 186 202 220 229 255 
0 26 35 54 70 83 106 112 137 149 172 191 207 220 229 249 
0 26 35 54 70 83 106 112 137 149 175 188 204 223 229 249 
0 28 35 54 70 83 108 112 137 149 170 191 207 218 229 249 
0 31 35 54 70 83 111 112 137 149 170 188 204 218 229 249 
0 28 35 54 70 83 108 112 137 149 175 186 202 223 229 249 
0 31 35 54 70 83 111 112 137 149 172 186 202 220 229 249 
0 26 35 54 70 83 106 112 140 149 169 191 207 217 229 252 
0 26 35 54 70 83 106 112 143 149 169 188 204 217 229 255 
0 28 35 54 70 83 108 112 138 149 169 191 207 217 229 250 
0 31 35 54 70 83 111 112 138 149 169 188 204 217 229 250 
0 28 35 54 70 83 108 112 143 149 169 186 202 217 229 255 
0 31 35 54 70 83 111 112 140 149 169 186 202 217 229 252 
0 26 35 54 70 83 106 112 140 149 175 185 201 223 229 252 
0 26 35 54 70 83 106 112 143 149 172 185 201 220 229 255 
0 28 35 54 70 83 108 112 138 149 175 185 201 223 229 250 
0 31 35 54 70 83 111 112 138 149 172 185 201 220 229 250 
0 28 35 54 70 83 108 112 143 149 170 185 201 218 229 255 
0 31 35 54 70 83 111 112 140 149 170 185 201 218 229 252 
0 25 35 58 74 83 105 112 134 149 172 191 207 220 229 246 
0 25 35 63 74 83 105 112 134 149 172 186 207 220 229 246 
0 25 35 58 74 83 105 112 134 149 175 188 204 223 229 246 
0 25 35 60 76 83 105 112 134 149 170 191 207 218 229 246 
0 25 35 63 79 83 105 112 134 149 170 188 204 218 229 246 
0 25 35 60 76 83 105 112 134 149 175 186 202 223 229 246 
0 25 35 58 79 83 105 112 134 149 172 191 202 220 229 246 
0 25 35 63 79 83 105 112 134 149 172 186 202 220 229 246 
0 26 35 57 73 83 106 112 134 149 172 191 207 220 229 246 
0 26 35 57 73 83 106 112 134 149 175 188 204 223 229 246 
0 28 35 57 73 83 108 112 134 149 170 191 207 218 229 246 
0 31 35 57 73 83 111 112 134 149 170 188 204 218 229 246 
0 28 35 57 73 83 108 112 134 149 175 186 202 223 229 246 
0 31 35 57 73 83 111 112 134 149 172 186 202 220 229 246 
0 26 35 60 73 83 106 112 134 149 175 185 204 223 229 246 
0 31 35 60 73 83 111 112 134 149 170 185 204 218 229 246 
0 26 35 60 76 83 106 112 134 149 169 191 207 217 229 246 
0 26 35 63 79 83 106 112 134 149 169 188 204 217 229 246 
0 28 35 58 74 83 108 112 134 149 169 191 207 217 229 246 
0 28 35 63 74 83 108 112 134 149 169 186 207 217 229 246 
0 31 35 58 74 83 111 112 134 149 169 188 204 217 229 246 
0 28 35 58 79 83 108 112 134 149 169 191 202 217 229 246 
0 28 35 63 79 83 108 112 134 149 169 186 202 217 229 246 
0 31 35 60 76 83 111 112 134 149 169 186 202 217 229 246 
0 26 35 57 76 83 106 112 134 149 175 188 201 223 229 246 
0 31 35 57 76 83 111 112 134 149 170 188 201 218 229 246 
0 26 35 60 76 83 106 112 134 149 175 185 201 223 229 246 
0 26 35 63 79 83 106 112 134 149 172 185 201 220 229 246 
0 28 35 58 74 83 108 112 134 149 175 185 201 223 229 246 
0 31 35 58 74 83 111 112 134 149 172 185 201 220 229 246 
0 28 35 63 79 83 108 112 134 149 170 185 201 218 229 246 
0 31 35 60 76 83 111 112 134 149 170 185 201 218 229 246 
0 25 35 58 74 83 105 112 140 149 166 191 207 214 229 252 
0 25 35 63 74 83 105 112 140 149 166 186 207 214 229 252 
0 25 35 58 74 83 105 112 143 149 166 188 204 214 229 255 
0 25 35 60 76 83 105 112 138 149 166 191 207 214 229 250 
0 25 35 63 79 83 105 112 138 149 166 188 204 214 229 250 
0 25 35 60 76 83 105 112 143 149 166 186 202 214 229 255 
0 25 35 58 79 83 105 112 140 149 166 191 202 214 229 252 
0 25 35 63 79 83 105 112 140 149 166 186 202 214 229 252 
0 26 35 57 73 83 106 112 140 149 166 191 207 214 229 252 
0 26 35 57 73 83 106 112 143 149 166 188 204 214 229 255 
0 28 35 57 73 83 108 112 138 149 166 191 207 214 229 250 
0 31 35 57 73 83 111 112 138 149 166 188 204 214 229 250 
0 28 35 57 73 83 108 112 143 149 166 186 202 214 229 255 
0 31 35 57 73 83 111 112 140 149 166 186 202 214 229 252 
0 26 35 60 73 83 106 112 143 149 166 185 204 214 229 255 
0 31 35 60 73 83 111 112 138 149 166 185 204 214 229 250 
0 26 35 60 76 83 106 112 137 149 166 191 207 214 229 249 
0 26 35 63 79 83 106 112 137 149 166 188 204 214 229 249 
0 28 35 58 74 83 108 112 137 149 166 191 207 214 229 249 
0 28 35 63 74 83 108 112 137 149 166 186 207 214 229 249 
0 31 35 58 74 83 111 112 137 149 166 188 204 214 229 249 
0 28 35 58 79 83 108 112 137 149 166 191 202 214 229 249 
0 28 35 63 79 83 108 112 137 149 166 186 202 214 229 249 
0 31 35 60 76 83 111 112 137 149 166 186 202 214 229 249 
0 26 35 57 76 83 106 112 143 149 166 188 201 214 229 255 
0 31 35 57 76 83 111 112 138 149 166 188 201 214 229 250 
0 26 35 60 76 83 106 112 143 149 166 185 201 214 229 255 
0 26 35 63 79 83 106 112 140 149 166 185 201 214 229 252 
0 28 35 58 74 83 108 112 143 149 166 185 201 214 229 255 
0 31 35 58 74 83 111 112 140 149 166 185 201 214 229 252 
0 28 35 63 79 83 108 112 138 149 166 185 201 214 229 250 
0 31 35 60 76 83 111 112 138 149 166 185 201 214 229 250 
0 25 35 58 74 83 105 112 140 149 175 182 198 223 229 252 
0 25 35 58 74 83 105 112 143 149 172 182 198 220 229 255 
0 25 35 60 76 83 105 112 138 149 175 182 198 223 229 250 
0 25 35 63 79 83 105 112 138 149 172 182 198 220 229 250 
0 25 35 60 76 83 105 112 143 149 170 182 198 218 229 255 
0 25 35 63 79 83 105 112 140 149 170 182 198 218 229 252 
0 26 35 57 73 83 106 112 140 149 175 182 198 223 229 252 
0 26 35 57 73 83 106 112 143 149 172 182 198 220 229 255 
0 28 35 57 73 83 108 112 138 149 175 182 198 223 229 250 
0 31 35 57 73 83 111 112 138 149 172 182 198 220 229 250 
0 28 35 57 73 83 108 112 143 149 170 182 198 218 229 255 
0 31 35 57 73 83 111 112 140 149 170 182 198 218 229 252 
0 26 35 60 76 83 106 112 137 149 175 182 198 223 229 249 
0 26 35 63 79 83 106 112 137 149 172 182 198 220 229 249 
0 28 35 58 74 83 108 112 137 149 175 182 198 223 229 249 
0 31 35 58 74 83 111 112 137 149 172 182 198 220 229 249 
0 28 35 63 79 83 108 112 137 149 170 182 198 218 229 249 
0 31 35 60 76 83 111 112 137 149 170 182 198 218 229 249 
0 26 35 60 76 83 106 112 143 149 169 182 198 217 229 255 
0 26 35 63 79 83 106 112 140 149 169 182 198 217 229 252 
0 28 35 58 74 83 108 112 143 149 169 182 198 217 229 255 
0 31 35 58 74 83 111 112 140 149 169 182 198 217 229 252 
0 28 35 63 79 83 108 112 138 149 169 182 198 217 229 250 
0 31 35 60 76 83 111 112 138 149 169 182 198 217 229 250 
0 25 35 58 74 86 105 112 140 149 166 191 207 211 229 252 
0 25 35 63 74 86 105 112 140 149 166 186 207 211 229 252 
0 25 35 58 74 86 105 112 143 149 166 188 204 211 229 255 
0 25 35 60 76 86 105 112 138 149 166 191 207 211 229 250 
0 25 35 63 79 86 105 112 138 149 166 188 204 211 229 250 
0 25 35 60 76 86 105 112 143 149 166 186 202 211 229 255 
0 25 35 58 79 86 105 112 140 149 166 191 202 211 229 252 
0 25 35 63 79 86 105 112 140 149 166 186 202 211 229 252 
0 26 35 57 73 86 106 112 140 149 166 191 207 211 229 252 
0 26 35 57 73 86 106 112 143 149 166 188 204 211 229 255 
0 28 35 57 73 86 108 112 138 149 166 191 207 211 229 250 
0 31 35 57 73 86 111 112 138 149 166 188 204 211 229 250 
0 28 35 57 73 86 108 112 143 149 166 186 202 211 229 255 
0 31 35 57 73 86 111 112 140 149 166 186 202 211 229 252 
0 26 35 60 73 86 106 112 143 149 166 185 204 211 229 255 
0 31 35 60 73 86 111 112 138 149 166 185 204 211 229 250 
0 26 35 60 76 86 106 112 137 149 166 191 207 211 229 249 
0 26 35 63 79 86 106 112 137 149 166 188 204 211 229 249 
0 28 35 58 74 86 108 112 137 149 166 191 207 211 229 249 
0 28 35 63 74 86 108 112 137 149 166 186 207 211 229 249 
0 31 35 58 74 86 111 112 137 149 166 188 204 211 229 249 
0 28 35 58 79 86 108 112 137 149 166 191 202 211 229 249 
0 28 35 63 79 86 108 112 137 149 166 186 202 211 229 249 
0 31 35 60 76 86 111 112 137 149 166 186 202 211 229 249 
0 26 35 57 76 86 106 112 143 149 166 188 201 211 229 255 
0 31 35 57 76 86 111 112 138 149 166 188 201 211 229 250 
0 26 35 60 76 86 106 112 143 149 166 185 201 211 229 255 
0 26 35 63 79 86 106 112 140 149 166 185 201 211 229 252 
0 28 35 58 74 86 108 112 143 149 166 185 201 211 229 255 
0 31 35 58 74 86 111 112 140 149 166 185 201 211 229 252 
0 28 35 63 79 86 108 112 138 149 166 185 201 211 229 250 
0 31 35 60 76 86 111 112 138 149 166 185 201 211 229 250 
0 22 41 51 67 89 102 112 138 149 172 191 207 220 229 250 
0 22 41 51 67 89 102 112 138 149 175 188 204 223 229 250 
0 22 41 51 67 89 102 112 140 149 170 191 207 218 229 252 
0 22 41 51 67 89 102 112 143 149 170 188 204 218 229 255 
0 22 41 51 67 89 102 112 140 149 175 186 202 223 229 252 
0 22 41 51 67 89 102 112 143 149 172 186 202 220 229 255 
0 22 41 51 67 92 102 112 138 149 172 191 207 217 229 250 
0 22 41 51 67 92 102 112 143 149 172 186 202 217 229 255 
0 22 42 51 67 90 102 112 137 149 172 191 207 220 229 249 
0 22 42 51 67 90 102 112 137 149 175 188 204 223 229 249 
0 22 42 51 67 95 102 112 137 149 175 188 204 218 229 249 
0 22 44 51 67 92 102 112 137 149 170 191 207 218 229 249 
0 22 47 51 67 90 102 112 137 149 170 188 204 223 229 249 
0 22 47 51 67 95 102 112 137 149 170 188 204 218 229 249 
0 22 44 51 67 92 102 112 137 149 175 186 202 223 229 249 
0 22 47 51 67 95 102 112 137 149 172 186 202 220 229 249 
0 22 44 51 67 89 102 112 138 149 169 191 207 220 229 250 
0 22 44 51 67 89 102 112 143 149 169 186 202 220 229 255 
0 22 42 51 67 90 102 112 140 149 169 191 207 217 229 252 
0 22 42 51 67 90 102 112 143 149 169 188 204 217 229 255 
0 22 44 51 67 92 102 112 138 149 169 191 207 217 229 250 
0 22 47 51 67 95 102 112 138 149 169 188 204 217 229 250 
0 22 44 51 67 92 102 112 143 149 169 186 202 217 229 255 
0 22 47 51 67 95 102 112 140 149 169 186 202 217 229 252 
0 22 42 51 67 90 102 112 140 149 175 185 201 223 229 252 
0 22 42 51 67 95 102 112 140 149 175 185 201 218 229 252 
0 22 42 51 67 90 102 112 143 149 172 185 201 220 229 255 
0 22 44 51 67 92 102 112 138 149 175 185 201 223 229 250 
0 22 47 51 67 95 102 112 138 149 172 185 201 220 229 250 
0 22 44 51 67 92 102 112 143 149 170 185 201 218 229 255 
0 22 47 51 67 90 102 112 140 149 170 185 201 223 229 252 
0 22 47 51 67 95 102 112 140 149 170 185 201 218 229 252 
0 25 38 51 67 86 105 112 138 149 172 191 207 220 229 250 
0 25 38 51 67 86 105 112 138 149 175 188 204 223 229 250 
0 25 38 51 67 86 105 112 140 149 170 191 207 218 229 252 
0 25 38 51 67 86 105 112 143 149 170 188 204 218 229 255 
0 25 38 51 67 86 105 112 140 149 175 186 202 223 229 252 
0 25 38 51 67 86 105 112 143 149 172 186 202 220 229 255 
0 26 38 51 67 86 106 112 137 149 172 191 207 220 229 249 
0 26 38 51 67 86 106 112 137 149 175 188 204 223 229 249 
0 28 38 51 67 86 108 112 137 149 170 191 207 218 229 249 
0 31 38 51 67 86 111 112 137 149 170 188 204 218 229 249 
0 28 38 51 67 86 108 112 137 149 175 186 202 223 229 249 
0 31 38 51 67 86 111 112 137 149 172 186 202 220 229 249 
0 26 38 51 67 86 106 112 140 149 169 191 207 217 229 252 
0 26 38 51 67 86 106 112 143 149 169 188 204 217 229 255 
0 28 38 51 67 86 108 112 138 149 169 191 207 217 229 250 
0 31 38 51 67 86 111 112 138 149 169 188 204 217 229 250 
0 28 38 51 67 86 108 112 143 149 169 186 202 217 229 255 
0 31 38 51 67 86 111 112 140 149 169 186 202 217 229 252 
0 26 38 51 67 86 106 112 140 149 175 185 201 223 229 252 
0 26 38 51 67 86 106 112 143 149 172 185 201 220 229 255 
0 28 38 51 67 86 108 112 138 149 175 185 201 223 229 250 
0 31 38 51 67 86 111 112 138 149 172 185 201 220 229 250 
0 28 38 51 67 86 108 112 143 149 170 185 201 218 229 255 
0 31 38 51 67 86 111 112 140 149 170 185 201 218 229 252 
0 25 42 51 67 90 105 112 134 149 172 191 207 220 229 246 
0 25 42 51 67 90 105 112 134 149 175 188 204 223 229 246 
0 25 42 51 67 95 105 112 134 149 175 188 204 218 229 246 
0 25 44 51 67 92 105 112 134 149 170 191 207 218 229 246 
0 25 47 51 67 90 105 112 134 149 170 188 204 223 229 246 
0 25 47 51 67 95 105 112 134 149 170 188 204 218 229 246 
0 25 44 51 67 92 105 112 134 149 175 186 202 223 229 246 
0 25 47 51 67 95 105 112 134 149 172 186 202 220 229 246 
0 26 41 51 67 89 106 112 134 149 172 191 207 220 229 246 
0 26 41 51 67 89 106 112 134 149 175 188 204 223 229 246 
0 28 41 51 67 89 108 112 134 149 170 191 207 218 229 246 
0 31 41 51 67 89 111 112 134 149 170 188 204 218 229 246 
0 28 41 51 67 89 108 112 134 149 175 186 202 223 229 246 
0 31 41 51 67 89 111 112 134 149 172 186 202 220 229 246 
0 26 41 51 67 92 106 112 134 149 172 191 207 217 229 246 
0 31 41 51 67 92 111 112 134 149 172 186 202 217 229 246 
0 26 44 51 67 89 106 112 134 149 169 191 207 220 229 246 
0 31 44 51 67 89 111 112 134 149 169 186 202 220 229 246 
0 26 44 51 67 92 106 112 134 149 169 191 207 217 229 246 
0 26 47 51 67 95 106 112 134 149 169 188 204 217 229 246 
0 28 42 51 67 90 108 112 134 149 169 191 207 217 229 246 
0 31 42 51 67 90 111 112 134 149 169 188 204 217 229 246 
0 28 47 51 67 95 108 112 134 149 169 186 202 217 229 246 
0 31 44 51 67 92 111 112 134 149 169 186 202 217 229 246 
0 26 44 51 67 92 106 112 134 149 175 185 201 223 229 246 
0 26 47 51 67 95 106 112 134 149 172 185 201 220 229 246 
0 28 42 51 67 90 108 112 134 149 175 185 201 223 229 246 
0 28 42 51 67 95 108 112 134 149 175 185 201 218 229 246 
0 31 42 51 67 90 111 112 134 149 172 185 201 220 229 246 
0 28 47 51 67 90 108 112 134 149 170 185 201 223 229 246 
0 28 47 51 67 95 108 112 134 149 170 185 201 218 229 246 
0 31 44 51 67 92 111 112 134 149 170 185 201 218 229 246 
0 25 42 51 67 90 105 112 140 149 166 191 207 214 229 252 
0 25 42 51 67 90 105 112 143 149 166 188 204 214 229 255 
0 25 44 51 67 92 105 112 138 149 166 191 207 214 229 250 
0 25 47 51 67 95 105 112 138 149 166 188 204 214 229 250 
0 25 44 51 67 92 105 112 143 149 166 186 202 214 229 255 
0 25 47 51 67 95 105 112 140 149 166 186 202 214 229 252 
0 26 41 51 67 89 106 112 140 149 166 191 207 214 229 252 
0 26 41 51 67 89 106 112 143 149 166 188 204 214 229 255 
0 28 41 51 67 89 108 112 138 149 166 191 207 214 229 250 
0 31 41 51 67 89 111 112 138 149 166 188 204 214 229 250 
0 28 41 51 67 89 108 112 143 149 166 186 202 214 229 255 
0 31 41 51 67 89 111 112 140 149 166 186 202 214 229 252 
0 26 44 51 67 92 106 112 137 149 166 191 207 214 229 249 
0 26 47 51 67 95 106 112 137 149 166 188 204 214 229 249 
0 28 42 51 67 90 108 112 137 149 166 191 207 214 229 249 
0 31 42 51 67 90 111 112 137 149 166 188 204 214 229 249 
0 28 47 51 67 95 108 112 137 149 166 186 202 214 229 249 
0 31 44 51 67 92 111 112 137 149 166 186 202 214 229 249 
0 26 44 51 67 92 106 112 143 149 166 185 201 214 229 255 
0 26 47 51 67 95 106 112 140 149 166 185 201 214 229 252 
0 28 42 51 67 90 108 112 143 149 166 185 201 214 229 255 
0 31 42 51 67 90 111 112 140 149 166 185 201 214 229 252 
0 28 47 51 67 95 108 112 138 149 166 185 201 214 229 250 
0 31 44 51 67 92 111 112 138 149 166 185 201 214 229 250 
0 25 42 51 67 90 105 112 140 149 175 182 198 223 229 252 
0 25 42 51 67 95 105 112 140 149 175 182 198 218 229 252 
0 25 42 51 67 90 105 112 143 149 172 182 198 220 229 255 
0 25 44 51 67 92 105 112 138 149 175 182 198 223 229 250 
0 25 47 51 67 95 105 112 138 149 172 182 198 220 229 250 
0 25 44 51 67 92 105 112 143 149 170 182 198 218 229 255 
0 25 47 51 67 90 105 112 140 149 170 182 198 223 229 252 
0 25 47 51 67 95 105 112 140 149 170 182 198 218 229 252 
0 26 41 51 67 89 106 112 140 149 175 182 198 223 229 252 
0 26 41 51 67 89 106 112 143 149 172 182 198 220 229 255 
0 28 41 51 67 89 108 112 138 149 175 182 198 223 229 250 
0 31 41 51 67 89 111 112 138 149 172 182 198 220 229 250 
0 28 41 51 67 89 108 112 143 149 170 182 198 218 229 255 
0 31 41 51 67 89 111 112 140 149 170 182 198 218 229 252 
0 26 41 51 67 92 106 112 143 149 172 182 198 217 229 255 
0 31 41 51 67 92 111 112 138 149 172 182 198 217 229 250 
0 26 44 51 67 92 106 112 137 149 175 182 198 223 229 249 
0 26 47 51 67 95 106 112 137 149 172 182 198 220 229 249 
0 28 42 51 67 90 108 112 137 149 175 182 198 223 229 249 
0 28 42 51 67 95 108 112 137 149 175 182 198 218 229 249 
0 31 42 51 67 90 111 112 137 149 172 182 198 220 229 249 
0 28 47 51 67 90 108 112 137 149 170 182 198 223 229 249 
0 28 47 51 67 95 108 112 137 149 170 182 198 218 229 249 
0 31 44 51 67 92 111 112 137 149 170 182 198 218 229 249 
0 26 44 51 67 89 106 112 143 149 169 182 198 220 229 255 
0 31 44 51 67 89 111 112 138 149 169 182 198 220 229 250 
0 26 44 51 67 92 106 112 143 149 169 182 198 217 229 255 
0 26 47 51 67 95 106 112 140 149 169 182 198 217 229 252 
0 28 42 51 67 90 108 112 143 149 169 182 198 217 229 255 
0 31 42 51 67 90 111 112 140 149 169 182 198 217 229 252 
0 28 47 51 67 95 108 112 138 149 169 182 198 217 229 250 
0 31 44 51 67 92 111 112 138 149 169 182 198 217 229 250 
0 25 42 54 67 90 105 112 140 149 175 179 198 223 229 252 
0 25 42 54 67 95 105 112 140 149 175 179 198 218 229 252 
0 25 42 54 67 90 105 112 143 149 172 179 198 220 229 255 
0 25 44 54 67 92 105 112 138 149 175 179 198 223 229 250 
0 25 47 54 67 95 105 112 138 149 172 179 198 220 229 250 
0 25 44 54 67 92 105 112 143 149 170 179 198 218 229 255 
0 25 47 54 67 90 105 112 140 149 170 179 198 223 229 252 
0 25 47 54 67 95 105 112 140 149 170 179 198 218 229 252 
0 26 41 54 67 89 106 112 140 149 175 179 198 223 229 252 
0 26 41 54 67 89 106 112 143 149 172 179 198 220 229 255 
0 28 41 54 67 89 108 112 138 149 175 179 198 223 229 250 
0 31 41 54 67 89 111 112 138 149 172 179 198 220 229 250 
0 28 41 54 67 89 108 112 143 149 170 179 198 218 229 255 
0 31 41 54 67 89 111 112 140 149 170 179 198 218 229 252 
0 26 41 54 67 92 106 112 143 149 172 179 198 217 229 255 
0 31 41 54 67 92 111 112 138 149 172 179 198 217 229 250 
0 26 44 54 67 92 106 112 137 149 175 179 198 223 229 249 
0 26 47 54 67 95 106 112 137 149 172 179 198 220 229 249 
0 28 42 54 67 90 108 112 137 149 175 179 198 223 229 249 
0 28 42 54 67 95 108 112 137 149 175 179 198 218 229 249 
0 31 42 54 67 90 111 112 137 149 172 179 198 220 229 249 
0 28 47 54 67 90 108 112 137 149 170 179 198 223 229 249 
0 28 47 54 67 95 108 112 137 149 170 179 198 218 229 249 
0 31 44 54 67 92 111 112 137 149 170 179 198 218 229 249 
0 26 44 54 67 89 106 112 143 149 169 179 198 220 229 255 
0 31 44 54 67 89 111 112 138 149 169 179 198 220 229 250 
0 26 44 54 67 92 106 112 143 149 169 179 198 217 229 255 
0 26 47 54 67 95 106 112 140 149 169 179 198 217 229 252 
0 28 42 54 67 90 108 112 143 149 169 179 198 217 229 255 
0 31 42 54 67 90 111 112 140 149 169 179 198 217 229 252 
0 28 47 54 67 95 108 112 138 149 169 179 198 217 229 250 
0 31 44 54 67 92 111 112 138 149 169 179 198 217 229 250 
0 22 41 58 74 89 102 112 131 149 172 191 207 220 229 243 
0 22 41 63 74 89 102 112 131 149 172 186 207 220 229 243 
0 22 41 58 74 89 102 112 131 149 175 188 204 223 229 243 
0 22 41 60 76 89 102 112 131 149 170 191 207 218 229 243 
0 22 41 63 79 89 102 112 131 149 170 188 204 218 229 243 
0 22 41 60 76 89 102 112 131 149 175 186 202 223 229 243 
0 22 41 58 79 89 102 112 131 149 172 191 202 220 229 243 
0 22 41 63 79 89 102 112 131 149 172 186 202 220 229 243 
0 22 41 58 74 92 102 112 131 149 172 191 207 217 229 243 
0 22 41 63 74 92 102 112 131 149 172 186 207 217 229 243 
0 22 41 58 79 92 102 112 131 149 172 191 202 217 229 243 
0 22 41 63 79 92 102 112 131 149 172 186 202 217 229 243 
0 22 42 57 73 90 102 112 131 149 172 191 207 220 229 243 
0 22 42 57 73 90 102 112 131 149 175 188 204 223 229 243 
0 22 42 57 73 95 102 112 131 149 175 188 204 218 229 243 
0 22 44 57 73 92 102 112 131 149 170 191 207 218 229 243 
0 22 47 57 73 90 102 112 131 149 170 188 204 223 229 243 
0 22 47 57 73 95 102 112 131 149 170 188 204 218 229 243 
0 22 44 57 73 92 102 112 131 149 175 186 202 223 229 243 
0 22 47 57 73 95 102 112 131 149 172 186 202 220 229 243 
0 22 42 60 73 90 102 112 131 149 175 185 204 223 229 243 
0 22 42 60 73 95 102 112 131 149 175 185 204 218 229 243 
0 22 47 60 73 90 102 112 131 149 170 185 204 223 229 243 
0 22 47 60 73 95 102 112 131 149 170 185 204 218 229 243 
0 22 44 58 74 89 102 112 131 149 169 191 207 220 229 243 
0 22 44 63 74 89 102 112 131 149 169 186 207 220 229 243 
0 22 44 58 79 89 102 112 131 149 169 191 202 220 229 243 
0 22 44 63 79 89 102 112 131 149 169 186 202 220 229 243 
0 22 42 60 76 90 102 112 131 149 169 191 207 217 229 243 
0 22 42 63 79 90 102 112 131 149 169 188 204 217 229 243 
0 22 44 58 74 92 102 112 131 149 169 191 207 217 229 243 
0 22 44 63 74 92 102 112 131 149 169 186 207 217 229 243 
0 22 47 58 74 95 102 112 131 149 169 188 204 217 229 243 
0 22 44 58 79 92 102 112 131 149 169 191 202 217 229 243 
0 22 44 63 79 92 102 112 131 149 169 186 202 217 229 243 
0 22 47 60 76 95 102 112 131 149 169 186 202 217 229 243 
0 22 42 57 76 90 102 112 131 149 175 188 201 223 229 243 
0 22 42 57 76 95 102 112 131 149 175 188 201 218 229 243 
0 22 47 57 76 90 102 112 131 149 170 188 201 223 229 243 
0 22 47 57 76 95 102 112 131 149 170 188 201 218 229 243 
0 22 42 60 76 90 102 112 131 149 175 185 201 223 229 243 
0 22 42 60 76 95 102 112 131 149 175 185 201 218 229 243 
0 22 42 63 79 90 102 112 131 149 172 185 201 220 229 243 
0 22 44 58 74 92 102 112 131 149 175 185 201 223 229 243 
0 22 47 58 74 95 102 112 131 149 172 185 201 220 229 243 
0 22 44 63 79 92 102 112 131 149 170 185 201 218 229 243 
0 22 47 60 76 90 102 112 131 149 170 185 201 223 229 243 
0 22 47 60 76 95 102 112 131 149 170 185 201 218 229 243 
0 25 38 58 74 86 105 112 131 149 172 191 207 220 229 243 
0 25 38 63 74 86 105 112 131 149 172 186 207 220 229 243 
0 25 38 58 74 86 105 112 131 149 175 188 204 223 229 243 
0 25 38 60 76 86 105 112 131 149 170 191 207 218 229 243 
0 25 38 63 79 86 105 112 131 149 170 188 204 218 229 243 
0 25 38 60 76 86 105 112 131 149 175 186 202 223 229 243 
0 25 38 58 79 86 105 112 131 149 172 191 202 220 229 243 
0 25 38 63 79 86 105 112 131 149 172 186 202 220 229 243 
0 26 38 57 73 86 106 112 131 149 172 191 207 220 229 243 
0 26 38 57 73 86 106 112 131 149 175 188 204 223 229 243 
0 28 38 57 73 86 108 112 131 149 170 191 207 218 229 243 
0 31 38 57 73 86 111 112 131 149 170 188 204 218 229 243 
0 28 38 57 73 86 108 112 131 149 175 186 202 223 229 243 
0 31 38 57 73 86 111 112 131 149 172 186 202 220 229 243 
0 26 38 60 73 86 106 112 131 149 175 185 204 223 229 243 
0 31 38 60 73 86 111 112 131 149 170 185 204 218 229 243 
0 26 38 60 76 86 106 112 131 149 169 191 207 217 229 243 
0 26 38 63 79 86 106 112 131 149 169 188 204 217 229 243 
0 28 38 58 74 86 108 112 131 149 169 191 207 217 229 243 
0 28 38 63 74 86 108 112 131 149 169 186 207 217 229 243 
0 31 38 58 74 86 111 112 131 149 169 188 204 217 229 243 
0 28 38 58 79 86 108 112 131 149 169 191 202 217 229 243 
0 28 38 63 79 86 108 112 131 149 169 186 202 217 229 243 
0 31 38 60 76 86 111 112 131 149 169 186 202 217 229 243 
0 26 38 57 76 86 106 112 131 149 175 188 201 223 229 243 
0 31 38 57 76 86 111 112 131 149 170 188 201 218 229 243 
0 26 38 60 76 86 106 112 131 149 175 185 201 223 229 243 
0 26 38 63 79 86 106 112 131 149 172 185 201 220 229 243 
0 28 38 58 74 86 108 112 131 149 175 185 201 223 229 243 
0 31 38 58 74 86 111 112 131 149 172 185 201 220 229 243 
0 28 38 63 79 86 108 112 131 149 170 185 201 218 229 243 
0 31 38 60 76 86 111 112 131 149 170 185 201 218 229 243 
0 25 42 54 70 90 105 112 131 149 172 191 207 220 229 243 
0 25 42 54 70 90 105 112 131 149 175 188 204 223 229 243 
0 25 42 54 70 95 105 112 131 149 175 188 204 218 229 243 
0 25 44 54 70 92 105 112 131 149 170 191 207 218 229 243 
0 25 47 54 70 90 105 112 131 149 170 188 204 223 229 243 
0 25 47 54 70 95 105 112 131 149 170 188 204 218 229 243 
0 25 44 54 70 92 105 112 131 149 175 186 202 223 229 243 
0 25 47 54 70 95 105 112 131 149 172 186 202 220 229 243 
0 26 41 54 70 89 106 112 131 149 172 191 207 220 229 243 
0 26 41 54 70 89 106 112 131 149 175 188 204 223 229 243 
0 28 41 54 70 89 108 112 131 149 170 191 207 218 229 243 
0 31 41 54 70 89 111 112 131 149 170 188 204 218 229 243 
0 28 41 54 70 89 108 112 131 149 175 186 202 223 229 243 
0 31 41 54 70 89 111 112 131 149 172 186 202 220 229 243 
0 26 41 54 70 92 106 112 131 149 172 191 207 217 229 243 
0 31 41 54 70 92 111 112 131 149 172 186 202 217 229 243 
0 26 44 54 70 89 106 112 131 149 169 191 207 220 229 243 
0 31 44 54 70 89 111 112 131 149 169 186 202 220 229 243 
0 26 44 54 70 92 106 112 131 149 169 191 207 217 229 243 
0 26 47 54 70 95 106 112 131 149 169 188 204 217 229 243 
0 28 42 54 70 90 108 112 131 149 169 191 207 217 229 243 
0 31 42 54 70 90 111 112 131 149 169 188 204 217 229 243 
0 28 47 54 70 95 108 112 131 149 169 186 202 217 229 243 
0 31 44 54 70 92 111 112 131 149 169 186 202 217 229 243 
0 26 44 54 70 92 106 112 131 149 175 185 201 223 229 243 
0 26 47 54 70 95 106 112 131 149 172 185 201 220 229 243 
0 28 42 54 70 90 108 112 131 149 175 185 201 223 229 243 
0 28 42 54 70 95 108 112 131 149 175 185 201 218 229 243 
0 31 42 54 70 90 111 112 131 149 172 185 201 220 229 243 
0 28 47 54 70 90 108 112 131 149 170 185 201 223 229 243 
0 28 47 54 70 95 108 112 131 149 170 185 201 218 229 243 
0 31 44 54 70 92 111 112 131 149 170 185 201 218 229 243 
0 25 42 60 76 90 105 112 131 149 166 191 207 214 229 243 
0 25 42 63 79 90 105 112 131 149 166 188 204 214 229 243 
0 25 44 58 74 92 105 112 131 149 166 191 207 214 229 243 
0 25 44 63 74 92 105 112 131 149 166 186 207 214 229 243 
0 25 47 58 74 95 105 112 131 149 166 188 204 214 229 243 
0 25 44 58 79 92 105 112 131 149 166 191 202 214 229 243 
0 25 44 63 79 92 105 112 131 149 166 186 202 214 229 243 
0 25 47 60 76 95 105 112 131 149 166 186 202 214 229 243 
0 26 41 60 76 89 106 112 131 149 166 191 207 214 229 243 
0 26 41 63 79 89 106 112 131 149 166 188 204 214 229 243 
0 28 41 58 74 89 108 112 131 149 166 191 207 214 229 243 
0 28 41 63 74 89 108 112 131 149 166 186 207 214 229 243 
0 31 41 58 74 89 111 112 131 149 166 188 204 214 229 243 
0 28 41 58 79 89 108 112 131 149 166 191 202 214 229 243 
0 28 41 63 79 89 108 112 131 149 166 186 202 214 229 243 
0 31 41 60 76 89 111 112 131 149 166 186 202 214 229 243 
0 26 44 57 73 92 106 112 131 149 166 191 207 214 229 243 
0 26 47 57 73 95 106 112 131 149 166 188 204 214 229 243 
0 28 42 57 73 90 108 112 131 149 166 191 207 214 229 243 
0 31 42 57 73 90 111 112 131 149 166 188 204 214 229 243 
0 28 47 57 73 95 108 112 131 149 166 186 202 214 229 243 
0 31 44 57 73 92 111 112 131 149 166 186 202 214 229 243 
0 26 47 60 73 95 106 112 131 149 166 185 204 214 229 243 
0 31 42 60 73 90 111 112 131 149 166 185 204 214 229 243 
0 26 47 57 76 95 106 112 131 149 166 188 201 214 229 243 
0 31 42 57 76 90 111 112 131 149 166 188 201 214 229 243 
0 26 44 63 79 92 106 112 131 149 166 185 201 214 229 243 
0 26 47 60 76 95 106 112 131 149 166 185 201 214 229 243 
0 28 42 63 79 90 108 112 131 149 166 185 201 214 229 243 
0 31 42 60 76 90 111 112 131 149 166 185 201 214 229 243 
0 28 47 58 74 95 108 112 131 149 166 185 201 214 229 243 
0 31 44 58 74 92 111 112 131 149 166 185 201 214 229 243 
0 25 42 60 76 90 105 112 131 149 175 182 198 223 229 243 
0 25 42 60 76 95 105 112 131 149 175 182 198 218 229 243 
0 25 42 63 79 90 105 112 131 149 172 182 198 220 229 243 
0 25 44 58 74 92 105 112 131 149 175 182 198 223 229 243 
0 25 47 58 74 95 105 112 131 149 172 182 198 220 229 243 
0 25 44 63 79 92 105 112 131 149 170 182 198 218 229 243 
0 25 47 60 76 90 105 112 131 149 170 182 198 223 229 243 
0 25 47 60 76 95 105 112 131 149 170 182 198 218 229 243 
0 26 41 60 76 89 106 112 131 149 175 182 198 223 229 243 
0 26 41 63 79 89 106 112 131 149 172 182 198 220 229 243 
0 28 41 58 74 89 108 112 131 149 175 182 198 223 229 243 
0 31 41 58 74 89 111 112 131 149 172 182 198 220 229 243 
0 28 41 63 79 89 108 112 131 149 170 182 198 218 229 243 
0 31 41 60 76 89 111 112 131 149 170 182 198 218 229 243 
0 26 41 63 79 92 106 112 131 149 172 182 198 217 229 243 
0 31 41 58 74 92 111 112 131 149 172 182 198 217 229 243 
0 26 44 57 73 92 106 112 131 149 175 182 198 223 229 243 
0 26 47 57 73 95 106 112 131 149 172 182 198 220 229 243 
0 28 42 57 73 90 108 112 131 149 175 182 198 223 229 243 
0 28 42 57 73 95 108 112 131 149 175 182 198 218 229 243 
0 31 42 57 73 90 111 112 131 149 172 182 198 220 229 243 
0 28 47 57 73 90 108 112 131 149 170 182 198 223 229 243 
0 28 47 57 73 95 108 112 131 149 170 182 198 218 229 243 
0 31 44 57 73 92 111 112 131 149 170 182 198 218 229 243 
0 26 44 63 79 89 106 112 131 149 169 182 198 220 229 243 
0 31 44 58 74 89 111 112 131 149 169 182 198 220 229 243 
0 26 44 63 79 92 106 112 131 149 169 182 198 217 229 243 
0 26 47 60 76 95 106 112 131 149 169 182 198 217 229 243 
0 28 42 63 79 90 108 112 131 149 169 182 198 217 229 243 
0 31 42 60 76 90 111 112 131 149 169 182 198 217 229 243 
0 28 47 58 74 95 108 112 131 149 169 182 198 217 229 243 
0 31 44 58 74 92 111 112 131 149 169 182 198 217 229 243 
0 25 38 58 74 83 105 112 140 149 163 191 207 214 229 252 
0 25 38 63 74 83 105 112 140 149 163 186 207 214 229 252 
0 25 38 58 74 83 105 112 143 149 163 188 204 214 229 255 
0 25 38 60 76 83 105 112 138 149 163 191 207 214 229 250 
0 25 38 63 79 83 105 112 138 149 163 188 204 214 229 250 
0 25 38 60 76 83 105 112 143 149 163 186 202 214 229 255 
0 25 38 58 79 83 105 112 140 149 163 191 202 214 229 252 
0 25 38 63 79 83 105 112 140 149 163 186 202 214 229 252 
0 26 38 57 73 83 106 112 140 149 163 191 207 214 229 252 
0 26 38 57 73 83 106 112 143 149 163 188 204 214 229 255 
0 28 38 57 73 83 108 112 138 149 163 191 207 214 229 250 
0 31 38 57 73 83 111 112 138 149 163 188 204 214 229 250 
0 28 38 57 73 83 108 112 143 149 163 186 202 214 229 255 
0 31 38 57 73 83 111 112 140 149 163 186 202 214 229 252 
0 26 38 60 73 83 106 112 143 149 163 185 204 214 229 255 
0 31 38 60 73 83 111 112 138 149 163 185 204 214 229 250 
0 26 38 60 76 83 106 112 137 149 163 191 207 214 229 249 
0 26 38 63 79 83 106 112 137 149 163 188 204 214 229 249 
0 28 38 58 74 83 108 112 137 149 163 191 207 214 229 249 
0 28 38 63 74 83 108 112 137 149 163 186 207 214 229 249 
0 31 38 58 74 83 111 112 137 149 163 188 204 214 229 249 
0 28 38 58 79 83 108 112 137 149 163 191 202 214 229 249 
0 28 38 63 79 83 108 112 137 149 163 186 202 214 229 249 
0 31 38 60 76 83 111 112 137 149 163 186 202 214 229 249 
0 26 38 57 76 83 106 112 143 149 163 188 201 214 229 255 
0 31 38 57 76 83 111 112 138 149 163 188 201 214 229 250 
0 26 38 60 76 83 106 112 143 149 163 185 201 214 229 255 
0 26 38 63 79 83 106 112 140 149 163 185 201 214 229 252 
0 28 38 58 74 83 108 112 143 149 163 185 201 214 229 255 
0 31 38 58 74 83 111 112 140 149 163 185 201 214 229 252 
0 28 38 63 79 83 108 112 138 149 163 185 201 214 229 250 
0 31 38 60 76 83 111 112 138 149 163 185 201 214 229 250 
0 22 41 58 74 89 102 112 140 149 163 191 207 211 229 252 
0 22 41 63 74 89 102 112 140 149 163 186 207 211 229 252 
0 22 41 58 74 89 102 112 143 149 163 188 204 211 229 255 
0 22 41 60 76 89 102 112 138 149 163 191 207 211 229 250 
0 22 41 63 79 89 102 112 138 149 163 188 204 211 229 250 
0 22 41 60 76 89 102 112 143 149 163 186 202 211 229 255 
0 22 41 58 79 89 102 112 140 149 163 191 202 211 229 252 
0 22 41 63 79 89 102 112 140 149 163 186 202 211 229 252 
0 22 42 57 73 90 102 112 140 149 163 191 207 211 229 252 
0 22 42 57 73 90 102 112 143 149 163 188 204 211 229 255 
0 22 44 57 73 92 102 112 138 149 163 191 207 211 229 250 
0 22 47 57 73 95 102 112 138 149 163 188 204 211 229 250 
0 22 44 57 73 92 102 112 143 149 163 186 202 211 229 255 
0 22 47 57 73 95 102 112 140 149 163 186 202 211 229 252 
0 22 42 60 73 90 102 112 143 149 163 185 204 211 229 255 
0 22 47 60 73 95 102 112 138 149 163 185 204 211 229 250 
0 22 42 60 76 90 102 112 137 149 163 191 207 211 229 249 
0 22 42 63 79 90 102 112 137 149 163 188 204 211 229 249 
0 22 44 58 74 92 102 112 137 149 163 191 207 211 229 249 
0 22 44 63 74 92 102 112 137 149 163 186 207 211 229 249 
0 22 47 58 74 95 102 112 137 149 163 188 204 211 229 249 
0 22 44 58 79 92 102 112 137 149 163 191 202 211 229 249 
0 22 44 63 79 92 102 112 137 149 163 186 202 211 229 249 
0 22 47 60 76 95 102 112 137 149 163 186 202 211 229 249 
0 22 42 57 76 90 102 112 143 149 163 188 201 211 229 255 
0 22 47 57 76 95 102 112 138 149 163 188 201 211 229 250 
0 22 42 60 76 90 102 112 143 149 163 185 201 211 229 255 
0 22 42 63 79 90 102 112 140 149 163 185 201 211 229 252 
0 22 44 58 74 92 102 112 143 149 163 185 201 211 229 255 
0 22 47 58 74 95 102 112 140 149 163 185 201 211 229 252 
0 22 44 63 79 92 102 112 138 149 163 185 201 211 229 250 
0 22 47 60 76 95 102 112 138 149 163 185 201 211 229 250 
0 25 38 58 74 86 105 112 140 149 163 191 207 211 229 252 
0 25 38 63 74 86 105 112 140 149 163 186 207 211 229 252 
0 25 38 58 74 86 105 112 143 149 163 188 204 211 229 255 
0 25 38 60 76 86 105 112 138 149 163 191 207 211 229 250 
0 25 38 63 79 86 105 112 138 149 163 188 204 211 229 250 
0 25 38 60 76 86 105 112 143 149 163 186 202 211 229 255 
0 25 38 58 79 86 105 112 140 149 163 191 202 211 229 252 
0 25 38 63 79 86 105 112 140 149 163 186 202 211 229 252 
0 26 38 57 73 86 106 112 140 149 163 191 207 211 229 252 
0 26 38 57 73 86 106 112 143 149 163 188 204 211 229 255 
0 28 38 57 73 86 108 112 138 149 163 191 207 211 229 250 
0 31 38 57 73 86 111 112 138 149 163 188 204 211 229 250 
0 28 38 57 73 86 108 112 143 149 163 186 202 211 229 255 
0 31 38 57 73 86 111 112 140 149 163 186 202 211 229 252 
0 26 38 60 73 86 106 112 143 149 163 185 204 211 229 255 
0 31 38 60 73 86 111 112 138 149 163 185 204 211 229 250 
0 26 38 60 76 86 106 112 137 149 163 191 207 211 229 249 
0 26 38 63 79 86 106 112 137 149 163 188 204 211 229 249 
0 28 38 58 74 86 108 112 137 149 163 191 207 211 229 249 
0 28 38 63 74 86 108 112 137 149 163 186 207 211 229 249 
0 31 38 58 74 86 111 112 137 149 163 188 204 211 229 249 
0 28 38 58 79 86 108 112 137 149 163 191 202 211 229 249 
0 28 38 63 79 86 108 112 137 149 163 186 202 211 229 249 
0 31 38 60 76 86 111 112 137 149 163 186 202 211 229 249 
0 26 38 57 76 86 106 112 143 149 163 188 201 211 229 255 
0 31 38 57 76 86 111 112 138 149 163 188 201 211 229 250 
0 26 38 60 76 86 106 112 143 149 163 185 201 211 229 255 
0 26 38 63 79 86 106 112 140 149 163 185 201 211 229 252 
0 28 38 58 74 86 108 112 143 149 163 185 201 211 229 255 
0 31 38 58 74 86 111 112 140 149 163 185 201 211 229 252 
0 28 38 63 79 86 108 112 138 149 163 185 201 211 229 250 
0 31 38 60 76 86 111 112 138 149 163 185 201 211 229 250 
0 25 42 54 70 90 105 112 140 149 163 191 207 211 229 252 
0 25 42 54 70 90 105 112 143 149 163 188 204 211 229 255 
0 25 44 54 70 92 105 112 138 149 163 191 207 211 229 250 
0 25 47 54 70 95 105 112 138 149 163 188 204 211 229 250 
0 25 44 54 70 92 105 112 143 149 163 186 202 211 229 255 
0 25 47 54 70 95 105 112 140 149 163 186 202 211 229 252 
0 26 41 54 70 89 106 112 140 149 163 191 207 211 229 252 
0 26 41 54 70 89 106 112 143 149 163 188 204 211 229 255 
0 28 41 54 70 89 108 112 138 149 163 191 207 211 229 250 
0 31 41 54 70 89 111 112 138 149 163 188 204 211 229 250 
0 28 41 54 70 89 108 112 143 149 163 186 202 211 229 255 
0 31 41 54 70 89 111 112 140 149 163 186 202 211 229 252 
0 26 44 54 70 92 106 112 137 149 163 191 207 211 229 249 
0 26 47 54 70 95 106 112 137 149 163 188 204 211 229 249 
0 28 42 54 70 90 108 112 137 149 163 191 207 211 229 249 
0 31 42 54 70 90 111 112 137 149 163 188 204 211 229 249 
0 28 47 54 70 95 108 112 137 149 163 186 202 211 229 249 
0 31 44 54 70 92 111 112 137 149 163 186 202 211 229 249 
0 26 44 54 70 92 106 112 143 149 163 185 201 211 229 255 
0 26 47 54 70 95 106 112 140 149 163 185 201 211 229 252 
0 28 42 54 70 90 108 112 143 149 163 185 201 211 229 255 
0 31 42 54 70 90 111 112 140 149 163 185 201 211 229 252 
0 28 47 54 70 95 108 112 138 149 163 185 201 211 229 250 
0 31 44 54 70 92 111 112 138 149 163 185 201 211 229 250 
0 25 42 60 76 90 105 112 134 149 163 191 207 211 229 246 
0 25 42 63 79 90 105 112 134 149 163 188 204 211 229 246 
0 25 44 58 74 92 105 112 134 149 163 191 207 211 229 246 
0 25 44 63 74 92 105 112 134 149 163 186 207 211 229 246 
0 25 47 58 74 95 105 112 134 149 163 188 204 211 229 246 
0 25 44 58 79 92 105 112 134 149 163 191 202 211 229 246 
0 25 44 63 79 92 105 112 134 149 163 186 202 211 229 246 
0 25 47 60 76 95 105 112 134 149 163 186 202 211 229 246 
0 26 41 60 76 89 106 112 134 149 163 191 207 211 229 246 
0 26 41 63 79 89 106 112 134 149 163 188 204 211 229 246 
0 28 41 58 74 89 108 112 134 149 163 191 207 211 229 246 
0 28 41 63 74 89 108 112 134 149 163 186 207 211 229 246 
0 31 41 58 74 89 111 112 134 149 163 188 204 211 229 246 
0 28 41 58 79 89 108 112 134 149 163 191 202 211 229 246 
0 28 41 63 79 89 108 112 134 149 163 186 202 211 229 246 
0 31 41 60 76 89 111 112 134 149 163 186 202 211 229 246 
0 26 44 57 73 92 106 112 134 149 163 191 207 211 229 246 
0 26 47 57 73 95 106 112 134 149 163 188 204 211 229 246 
0 28 42 57 73 90 108 112 134 149 163 191 207 211 229 246 
0 31 42 57 73 90 111 112 134 149 163 188 204 211 229 246 
0 28 47 57 73 95 108 112 134 149 163 186 202 211 229 246 
0 31 44 57 73 92 111 112 134 149 163 186 202 211 229 246 
0 26 47 60 73 95 106 112 134 149 163 185 204 211 229 246 
0 31 42 60 73 90 111 112 134 149 163 185 204 211 229 246 
0 26 47 57 76 95 106 112 134 149 163 188 201 211 229 246 
0 31 42 57 76 90 111 112 134 149 163 188 201 211 229 246 
0 26 44 63 79 92 106 112 134 149 163 185 201 211 229 246 
0 26 47 60 76 95 106 112 134 149 163 185 201 211 229 246 
0 28 42 63 79 90 108 112 134 149 163 185 201 211 229 246 
0 31 42 60 76 90 111 112 134 149 163 185 201 211 229 246 
0 28 47 58 74 95 108 112 134 149 163 185 201 211 229 246 
0 31 44 58 74 92 111 112 134 149 163 185 201 211 229 246 
0 25 42 60 76 90 105 112 143 149 163 182 198 211 229 255 
0 25 42 63 79 90 105 112 140 149 163 182 198 211 229 252 
0 25 44 58 74 92 105 112 143 149 163 182 198 211 229 255 
0 25 47 58 74 95 105 112 140 149 163 182 198 211 229 252 
0 25 44 63 79 92 105 112 138 149 163 182 198 211 229 250 
0 25 47 60 76 95 105 112 138 149 163 182 198 211 229 250 
0 26 41 60 76 89 106 112 143 149 163 182 198 211 229 255 
0 26 41 63 79 89 106 112 140 149 163 182 198 211 229 252 
0 28 41 58 74 89 108 112 143 149 163 182 198 211 229 255 
0 31 41 58 74 89 111 112 140 149 163 182 198 211 229 252 
0 28 41 63 79 89 108 112 138 149 163 182 198 211 229 250 
0 31 41 60 76 89 111 112 138 149 163 182 198 211 229 250 
0 26 44 57 73 92 106 112 143 149 163 182 198 211 229 255 
0 26 47 57 73 95 106 112 140 149 163 182 198 211 229 252 
0 28 42 57 73 90 108 112 143 149 163 182 198 211 229 255 
0 31 42 57 73 90 111 112 140 149 163 182 198 211 229 252 
0 28 47 57 73 95 108 112 138 149 163 182 198 211 229 250 
0 31 44 57 73 92 111 112 138 149 163 182 198 211 229 250 
0 26 44 63 79 92 106 112 137 149 163 182 198 211 229 249 
0 26 47 60 76 95 106 112 137 149 163 182 198 211 229 249 
0 28 42 63 79 90 108 112 137 149 163 182 198 211 229 249 
0 31 42 60 76 90 111 112 137 149 163 182 198 211 229 249 
0 28 47 58 74 95 108 112 137 149 163 182 198 211 229 249 
0 31 44 58 74 92 111 112 137 149 163 182 198 211 229 249 
0 25 42 51 70 90 105 112 140 149 175 182 195 223 229 252 
0 25 42 51 70 95 105 112 140 149 175 182 195 218 229 252 
0 25 42 51 70 90 105 112 143 149 172 182 195 220 229 255 
0 25 44 51 70 92 105 112 138 149 175 182 195 223 229 250 
0 25 47 51 70 95 105 112 138 149 172 182 195 220 229 250 
0 25 44 51 70 92 105 112 143 149 170 182 195 218 229 255 
0 25 47 51 70 90 105 112 140 149 170 182 195 223 229 252 
0 25 47 51 70 95 105 112 140 149 170 182 195 218 229 252 
0 26 41 51 70 89 106 112 140 149 175 182 195 223 229 252 
0 26 41 51 70 89 106 112 143 149 172 182 195 220 229 255 
0 28 41 51 70 89 108 112 138 149 175 182 195 223 229 250 
0 31 41 51 70 89 111 112 138 149 172 182 195 220 229 250 
0 28 41 51 70 89 108 112 143 149 170 182 195 218 229 255 
0 31 41 51 70 89 111 112 140 149 170 182 195 218 229 252 
0 26 41 51 70 92 106 112 143 149 172 182 195 217 229 255 
0 31 41 51 70 92 111 112 138 149 172 182 195 217 229 250 
0 26 44 51 70 92 106 112 137 149 175 182 195 223 229 249 
0 26 47 51 70 95 106 112 137 149 172 182 195 220 229 249 
0 28 42 51 70 90 108 112 137 149 175 182 195 223 229 249 
0 28 42 51 70 95 108 112 137 149 175 182 195 218 229 249 
0 31 42 51 70 90 111 112 137 149 172 182 195 220 229 249 
0 28 47 51 70 90 108 112 137 149 170 182 195 223 229 249 
0 28 47 51 70 95 108 112 137 149 170 182 195 218 229 249 
0 31 44 51 70 92 111 112 137 149 170 182 195 218 229 249 
0 26 44 51 70 89 106 112 143 149 169 182 195 220 229 255 
0 31 44 51 70 89 111 112 138 149 169 182 195 220 229 250 
0 26 44 51 70 92 106 112 143 149 169 182 195 217 229 255 
0 26 47 51 70 95 106 112 140 149 169 182 195 217 229 252 
0 28 42 51 70 90 108 112 143 149 169 182 195 217 229 255 
0 31 42 51 70 90 111 112 140 149 169 182 195 217 229 252 
0 28 47 51 70 95 108 112 138 149 169 182 195 217 229 250 
0 31 44 51 70 92 111 112 138 149 169 182 195 217 229 250 
0 22 41 58 74 89 102 112 140 149 175 179 195 223 229 252 
0 22 41 58 74 89 102 112 143 149 172 179 195 220 229 255 
0 22 41 60 76 89 102 112 138 149 175 179 195 223 229 250 
0 22 41 63 79 89 102 112 138 149 172 179 195 220 229 250 
0 22 41 60 76 89 102 112 143 149 170 179 195 218 229 255 
0 22 41 63 79 89 102 112 140 149 170 179 195 218 229 252 
0 22 41 58 74 92 102 112 143 149 172 179 195 217 229 255 
0 22 41 63 79 92 102 112 138 149 172 179 195 217 229 250 
0 22 42 57 73 90 102 112 140 149 175 179 195 223 229 252 
0 22 42 57 73 95 102 112 140 149 175 179 195 218 229 252 
0 22 42 57 73 90 102 112 143 149 172 179 195 220 229 255 
0 22 44 57 73 92 102 112 138 149 175 179 195 223 229 250 
0 22 47 57 73 95 102 112 138 149 172 179 195 220 229 250 
0 22 44 57 73 92 102 112 143 149 170 179 195 218 229 255 
0 22 47 57 73 90 102 112 140 149 170 179 195 223 229 252 
0 22 47 57 73 95 102 112 140 149 170 179 195 218 229 252 
0 22 42 60 76 90 102 112 137 149 175 179 195 223 229 249 
0 22 42 60 76 95 102 112 137 149 175 179 195 218 229 249 
0 22 42 63 79 90 102 112 137 149 172 179 195 220 229 249 
0 22 44 58 74 92 102 112 137 149 175 179 195 223 229 249 
0 22 47 58 74 95 102 112 137 149 172 179 195 220 229 249 
0 22 44 63 79 92 102 112 137 149 170 179 195 218 229 249 
0 22 47 60 76 90 102 112 137 149 170 179 195 223 229 249 
0 22 47 60 76 95 102 112 137 149 170 179 195 218 229 249 
0 22 44 58 74 89 102 112 143 149 169 179 195 220 229 255 
0 22 44 63 79 89 102 112 138 149 169 179 195 220 229 250 
0 22 42 60 76 90 102 112 143 149 169 179 195 217 229 255 
0 22 42 63 79 90 102 112 140 149 169 179 195 217 229 252 
0 22 44 58 74 92 102 112 143 149 169 179 195 217 229 255 
0 22 47 58 74 95 102 112 140 149 169 179 195 217 229 252 
0 22 44 63 79 92 102 112 138 149 169 179 195 217 229 250 
0 22 47 60 76 95 102 112 138 149 169 179 195 217 229 250 
0 25 38 58 74 86 105 112 140 149 175 179 195 223 229 252 
0 25 38 58 74 86 105 112 143 149 172 179 195 220 229 255 
0 25 38 60 76 86 105 112 138 149 175 179 195 223 229 250 
0 25 38 63 79 86 105 112 138 149 172 179 195 220 229 250 
0 25 38 60 76 86 105 112 143 149 170 179 195 218 229 255 
0 25 38 63 79 86 105 112 140 149 170 179 195 218 229 252 
0 26 38 57 73 86 106 112 140 149 175 179 195 223 229 252 
0 26 38 57 73 86 106 112 143 149 172 179 195 220 229 255 
0 28 38 57 73 86 108 112 138 149 175 179 195 223 229 250 
0 31 38 57 73 86 111 112 138 149 172 179 195 220 229 250 
0 28 38 57 73 86 108 112 143 149 170 179 195 218 229 255 
0 31 38 57 73 86 111 112 140 149 170 179 195 218 229 252 
0 26 38 60 76 86 106 112 137 149 175 179 195 223 229 249 
0 26 38 63 79 86 106 112 137 149 172 179 195 220 229 249 
0 28 38 58 74 86 108 112 137 149 175 179 195 223 229 249 
0 31 38 58 74 86 111 112 137 149 172 179 195 220 229 249 
0 28 38 63 79 86 108 112 137 149 170 179 195 218 229 249 
0 31 38 60 76 86 111 112 137 149 170 179 195 218 229 249 
0 26 38 60 76 86 106 112 143 149 169 179 195 217 229 255 
0 26 38 63 79 86 106 112 140 149 169 179 195 217 229 252 
0 28 38 58 74 86 108 112 143 149 169 179 195 217 229 255 
0 31 38 58 74 86 111 112 140 149 169 179 195 217 229 252 
0 28 38 63 79 86 108 112 138 149 169 179 195 217 229 250 
0 31 38 60 76 86 111 112 138 149 169 179 195 217 229 250 
0 25 42 54 70 90 105 112 140 149 175 179 195 223 229 252 
0 25 42 54 70 95 105 112 140 149 175 179 195 218 229 252 
0 25 42 54 70 90 105 112 143 149 172 179 195 220 229 255 
0 25 44 54 70 92 105 112 138 149 175 179 195 223 229 250 
0 25 47 54 70 95 105 112 138 149 172 179 195 220 229 250 
0 25 44 54 70 92 105 112 143 149 170 179 195 218 229 255 
0 25 47 54 70 90 105 112 140 149 170 179 195 223 229 252 
0 25 47 54 70 95 105 112 140 149 170 179 195 218 229 252 
0 26 41 54 70 89 106 112 140 149 175 179 195 223 229 252 
0 26 41 54 70 89 106 112 143 149 172 179 195 220 229 255 
0 28 41 54 70 89 108 112 138 149 175 179 195 223 229 250 
0 31 41 54 70 89 111 112 138 149 172 179 195 220 229 250 
0 28 41 54 70 89 108 112 143 149 170 179 195 218 229 255 
0 31 41 54 70 89 111 112 140 149 170 179 195 218 229 252 
0 26 41 54 70 92 106 112 143 149 172 179 195 217 229 255 
0 31 41 54 70 92 111 112 138 149 172 179 195 217 229 250 
0 26 44 54 70 92 106 112 137 149 175 179 195 223 229 249 
0 26 47 54 70 95 106 112 137 149 172 179 195 220 229 249 
0 28 42 54 70 90 108 112 137 149 175 179 195 223 229 249 
0 28 42 54 70 95 108 112 137 149 175 179 195 218 229 249 
0 31 42 54 70 90 111 112 137 149 172 179 195 220 229 249 
0 28 47 54 70 90 108 112 137 149 170 179 195 223 229 249 
0 28 47 54 70 95 108 112 137 149 170 179 195 218 229 249 
0 31 44 54 70 92 111 112 137 149 170 179 195 218 229 249 
0 26 44 54 70 89 106 112 143 149 169 179 195 220 229 255 
0 31 44 54 70 89 111 112 138 149 169 179 195 220 229 250 
0 26 44 54 70 92 106 112 143 149 169 179 195 217 229 255 
0 26 47 54 70 95 106 112 140 149 169 179 195 217 229 252 
0 28 42 54 70 90 108 112 143 149 169 179 195 217 229 255 
0 31 42 54 70 90 111 112 140 149 169 179 195 217 229 252 
0 28 47 54 70 95 108 112 138 149 169 179 195 217 229 250 
0 31 44 54 70 92 111 112 138 149 169 179 195 217 229 250 
0 25 42 60 76 90 105 112 134 149 175 179 195 223 229 246 
0 25 42 60 76 95 105 112 134 149 175 179 195 218 229 246 
0 25 42 63 79 90 105 112 134 149 172 179 195 220 229 246 
0 25 44 58 74 92 105 112 134 149 175 179 195 223 229 246 
0 25 47 58 74 95 105 112 134 149 172 179 195 220 229 246 
0 25 44 63 79 92 105 112 134 149 170 179 195 218 229 246 
0 25 47 60 76 90 105 112 134 149 170 179 195 223 229 246 
0 25 47 60 76 95 105 112 134 149 170 179 195 218 229 246 
0 26 41 60 76 89 106 112 134 149 175 179 195 223 229 246 
0 26 41 63 79 89 106 112 134 149 172 179 195 220 229 246 
0 28 41 58 74 89 108 112 134 149 175 179 195 223 229 246 
0 31 41 58 74 89 111 112 134 149 172 179 195 220 229 246 
0 28 41 63 79 89 108 112 134 149 170 179 195 218 229 246 
0 31 41 60 76 89 111 112 134 149 170 179 195 218 229 246 
0 26 41 63 79 92 106 112 134 149 172 179 195 217 229 246 
0 31 41 58 74 92 111 112 134 149 172 179 195 217 229 246 
0 26 44 57 73 92 106 112 134 149 175 179 195 223 229 246 
0 26 47 57 73 95 106 112 134 149 172 179 195 220 229 246 
0 28 42 57 73 90 108 112 134 149 175 179 195 223 229 246 
0 28 42 57 73 95 108 112 134 149 175 179 195 218 229 246 
0 31 42 57 73 90 111 112 134 149 172 179 195 220 229 246 
0 28 47 57 73 90 108 112 134 149 170 179 195 223 229 246 
0 28 47 57 73 95 108 112 134 149 170 179 195 218 229 246 
0 31 44 57 73 92 111 112 134 149 170 179 195 218 229 246 
0 26 44 63 79 89 106 112 134 149 169 179 195 220 229 246 
0 31 44 58 74 89 111 112 134 149 169 179 195 220 229 246 
0 26 44 63 79 92 106 112 134 149 169 179 195 217 229 246 
0 26 47 60 76 95 106 112 134 149 169 179 195 217 229 246 
0 28 42 63 79 90 108 112 134 149 169 179 195 217 229 246 
0 31 42 60 76 90 111 112 134 149 169 179 195 217 229 246 
0 28 47 58 74 95 108 112 134 149 169 179 195 217 229 246 
0 31 44 58 74 92 111 112 134 149 169 179 195 217 229 246 
0 25 42 60 76 90 105 112 143 149 166 179 195 214 229 255 
0 25 42 63 79 90 105 112 140 149 166 179 195 214 229 252 
0 25 44 58 74 92 105 112 143 149 166 179 195 214 229 255 
0 25 47 58 74 95 105 112 140 149 166 179 195 214 229 252 
0 25 44 63 79 92 105 112 138 149 166 179 195 214 229 250 
0 25 47 60 76 95 105 112 138 149 166 179 195 214 229 250 
0 26 41 60 76 89 106 112 143 149 166 179 195 214 229 255 
0 26 41 63 79 89 106 112 140 149 166 179 195 214 229 252 
0 28 41 58 74 89 108 112 143 149 166 179 195 214 229 255 
0 31 41 58 74 89 111 112 140 149 166 179 195 214 229 252 
0 28 41 63 79 89 108 112 138 149 166 179 195 214 229 250 
0 31 41 60 76 89 111 112 138 149 166 179 195 214 229 250 
0 26 44 57 73 92 106 112 143 149 166 179 195 214 229 255 
0 26 47 57 73 95 106 112 140 149 166 179 195 214 229 252 
0 28 42 57 73 90 108 112 143 149 166 179 195 214 229 255 
0 31 42 57 73 90 111 112 140 149 166 179 195 214 229 252 
0 28 47 57 73 95 108 112 138 149 166 179 195 214 229 250 
0 31 44 57 73 92 111 112 138 149 166 179 195 214 229 250 
0 26 44 63 79 92 106 112 137 149 166 179 195 214 229 249 
0 26 47 60 76 95 106 112 137 149 166 179 195 214 229 249 
0 28 42 63 79 90 108 112 137 149 166 179 195 214 229 249 
0 31 42 60 76 90 111 112 137 149 166 179 195 214 229 249 
0 28 47 58 74 95 108 112 137 149 166 179 195 214 229 249 
0 31 44 58 74 92 111 112 137 149 166 179 195 214 229 249 
0 19 38 57 73 86 99 112 138 156 165 191 207 213 236 250 
0 19 38 57 73 86 99 112 138 159 165 188 204 213 239 250 
0 19 38 57 73 86 99 112 140 154 165 191 207 213 234 252 
0 19 38 57 73 86 99 112 143 154 165 188 204 213 234 255 
0 19 38 57 73 86 99 112 140 159 165 186 202 213 239 252 
0 19 38 57 73 86 99 112 143 156 165 186 202 213 236 255 
0 19 38 60 73 86 99 112 138 159 165 185 204 213 239 250 
0 19 38 60 73 86 99 112 143 154 165 185 204 213 234 255 
0 19 38 58 74 86 99 112 137 156 165 191 207 213 236 249 
0 19 38 63 74 86 99 112 137 156 165 186 207 213 236 249 
0 19 38 58 74 86 99 112 137 159 165 188 204 213 239 249 
0 19 38 60 76 86 99 112 137 154 165 191 207 213 234 249 
0 19 38 63 79 86 99 112 137 154 165 188 204 213 234 249 
0 19 38 60 76 86 99 112 137 159 165 186 202 213 239 249 
0 19 38 58 79 86 99 112 137 156 165 191 202 213 236 249 
0 19 38 63 79 86 99 112 137 156 165 186 202 213 236 249 
0 19 38 58 74 86 99 112 140 153 165 191 207 213 233 252 
0 19 38 63 74 86 99 112 140 153 165 186 207 213 233 252 
0 19 38 58 74 86 99 112 143 153 165 188 204 213 233 255 
0 19 38 60 76 86 99 112 138 153 165 191 207 213 233 250 
0 19 38 63 79 86 99 112 138 153 165 188 204 213 233 250 
0 19 38 60 76 86 99 112 143 153 165 186 202 213 233 255 
0 19 38 58 79 86 99 112 140 153 165 191 202 213 233 252 
0 19 38 63 79 86 99 112 140 153 165 186 202 213 233 252 
0 19 38 57 76 86 99 112 138 159 165 188 201 213 239 250 
0 19 38 57 76 86 99 112 143 154 165 188 201 213 234 255 
0 19 38 58 74 86 99 112 140 159 165 185 201 213 239 252 
0 19 38 58 74 86 99 112 143 156 165 185 201 213 236 255 
0 19 38 60 76 86 99 112 138 159 165 185 201 213 239 250 
0 19 38 63 79 86 99 112 138 156 165 185 201 213 236 250 
0 19 38 60 76 86 99 112 143 154 165 185 201 213 234 255 
0 19 38 63 79 86 99 112 140 154 165 185 201 213 234 252 
0 19 41 54 70 89 99 112 138 156 165 191 207 213 236 250 
0 19 41 54 70 89 99 112 138 159 165 188 204 213 239 250 
0 19 41 54 70 89 99 112 140 154 165 191 207 213 234 252 
0 19 41 54 70 89 99 112 143 154 165 188 204 213 234 255 
0 19 41 54 70 89 99 112 140 159 165 186 202 213 239 252 
0 19 41 54 70 89 99 112 143 156 165 186 202 213 236 255 
0 19 42 54 70 90 99 112 137 156 165 191 207 213 236 249 
0 19 42 54 70 90 99 112 137 159 165 188 204 213 239 249 
0 19 44 54 70 92 99 112 137 154 165 191 207 213 234 249 
0 19 47 54 70 95 99 112 137 154 165 188 204 213 234 249 
0 19 44 54 70 92 99 112 137 159 165 186 202 213 239 249 
0 19 47 54 70 95 99 112 137 156 165 186 202 213 236 249 
0 19 42 54 70 90 99 112 140 153 165 191 207 213 233 252 
0 19 42 54 70 90 99 112 143 153 165 188 204 213 233 255 
0 19 44 54 70 92 99 112 138 153 165 191 207 213 233 250 
0 19 47 54 70 95 99 112 138 153 165 188 204 213 233 250 
0 19 44 54 70 92 99 112 143 153 165 186 202 213 233 255 
0 19 47 54 70 95 99 112 140 153 165 186 202 213 233 252 
0 19 42 54 70 90 99 112 140 159 165 185 201 213 239 252 
0 19 42 54 70 90 99 112 143 156 165 185 201 213 236 255 
0 19 44 54 70 92 99 112 138 159 165 185 201 213 239 250 
0 19 47 54 70 95 99 112 138 156 165 185 201 213 236 250 
0 19 44 54 70 92 99 112 143 154 165 185 201 213 234 255 
0 19 47 54 70 95 99 112 140 154 165 185 201 213 234 252 
0 19 41 58 74 89 99 112 134 156 165 191 207 213 236 246 
0 19 41 63 74 89 99 112 134 156 165 186 207 213 236 246 
0 19 41 58 74 89 99 112 134 159 165 188 204 213 239 246 
0 19 41 60 76 89 99 112 134 154 165 191 207 213 234 246 
0 19 41 63 79 89 99 112 134 154 165 188 204 213 234 246 
0 19 41 60 76 89 99 112 134 159 165 186 202 213 239 246 
0 19 41 58 79 89 99 112 134 156 165 191 202 213 236 246 
0 19 41 63 79 89 99 112 134 156 165 186 202 213 236 246 
0 19 42 57 73 90 99 112 134 156 165 191 207 213 236 246 
0 19 42 57 73 90 99 112 134 159 165 188 204 213 239 246 
0 19 44 57 73 92 99 112 134 154 165 191 207 213 234 246 
0 19 47 57 73 95 99 112 134 154 165 188 204 213 234 246 
0 19 44 57 73 92 99 112 134 159 165 186 202 213 239 246 
0 19 47 57 73 95 99 112 134 156 165 186 202 213 236 246 
0 19 42 60 73 90 99 112 134 159 165 185 204 213 239 246 
0 19 47 60 73 95 99 112 134 154 165 185 204 213 234 246 
0 19 42 60 76 90 99 112 134 153 165 191 207 213 233 246 
0 19 42 63 79 90 99 112 134 153 165 188 204 213 233 246 
0 19 44 58 74 92 99 112 134 153 165 191 207 213 233 246 
0 19 44 63 74 92 99 112 134 153 165 186 207 213 233 246 
0 19 47 58 74 95 99 112 134 153 165 188 204 213 233 246 
0 19 44 58 79 92 99 112 134 153 165 191 202 213 233 246 
0 19 44 63 79 92 99 112 134 153 165 186 202 213 233 246 
0 19 47 60 76 95 99 112 134 153 165 186 202 213 233 246 
0 19 42 57 76 90 99 112 134 159 165 188 201 213 239 246 
0 19 47 57 76 95 99 112 134 154 165 188 201 213 234 246 
0 19 42 60 76 90 99 112 134 159 165 185 201 213 239 246 
0 19 42 63 79 90 99 112 134 156 165 185 201 213 236 246 
0 19 44 58 74 92 99 112 134 159 165 185 201 213 239 246 
0 19 47 58 74 95 99 112 134 156 165 185 201 213 236 246 
0 19 44 63 79 92 99 112 134 154 165 185 201 213 234 246 
0 19 47 60 76 95 99 112 134 154 165 185 201 213 234 246 
0 19 41 58 74 89 99 112 140 150 165 191 207 213 230 252 
0 19 41 63 74 89 99 112 140 150 165 186 207 213 230 252 
0 19 41 58 74 89 99 112 143 150 165 188 204 213 230 255 
0 19 41 60 76 89 99 112 138 150 165 191 207 213 230 250 
0 19 41 63 79 89 99 112 138 150 165 188 204 213 230 250 
0 19 41 60 76 89 99 112 143 150 165 186 202 213 230 255 
0 19 41 58 79 89 99 112 140 150 165 191 202 213 230 252 
0 19 41 63 79 89 99 112 140 150 165 186 202 213 230 252 
0 19 42 57 73 90 99 112 140 150 165 191 207 213 230 252 
0 19 42 57 73 90 99 112 143 150 165 188 204 213 230 255 
0 19 44 57 73 92 99 112 138 150 165 191 207 213 230 250 
0 19 47 57 73 95 99 112 138 150 165 188 204 213 230 250 
0 19 44 57 73 92 99 112 143 150 165 186 202 213 230 255 
0 19 47 57 73 95 99 112 140 150 165 186 202 213 230 252 
0 19 42 60 73 90 99 112 143 150 165 185 204 213 230 255 
0 19 47 60 73 95 99 112 138 150 165 185 204 213 230 250 
0 19 42 60 76 90 99 112 137 150 165 191 207 213 230 249 
0 19 42 63 79 90 99 112 137 150 165 188 204 213 230 249 
0 19 44 58 74 92 99 112 137 150 165 191 207 213 230 249 
0 19 44 63 74 92 99 112 137 150 165 186 207 213 230 249 
0 19 47 58 74 95 99 112 137 150 165 188 204 213 230 249 
0 19 44 58 79 92 99 112 137 150 165 191 202 213 230 249 
0 19 44 63 79 92 99 112 137 150 165 186 202 213 230 249 
0 19 47 60 76 95 99 112 137 150 165 186 202 213 230 249 
0 19 42 57 76 90 99 112 143 150 165 188 201 213 230 255 
0 19 47 57 76 95 99 112 138 150 165 188 201 213 230 250 
0 19 42 60 76 90 99 112 143 150 165 185 201 213 230 255 
0 19 42 63 79 90 99 112 140 150 165 185 201 213 230 252 
0 19 44 58 74 92 99 112 143 150 165 185 201 213 230 255 
0 19 47 58 74 95 99 112 140 150 165 185 201 213 230 252 
0 19 44 63 79 92 99 112 138 150 165 185 201 213 230 250 
0 19 47 60 76 95 99 112 138 150 165 185 201 213 230 250 
0 19 41 58 74 89 99 112 140 159 165 182 198 213 239 252 
0 19 41 58 74 89 99 112 143 156 165 182 198 213 236 255 
0 19 41 60 76 89 99 112 138 159 165 182 198 213 239 250 
0 19 41 63 79 89 99 112 138 156 165 182 198 213 236 250 
0 19 41 60 76 89 99 112 143 154 165 182 198 213 234 255 
0 19 41 63 79 89 99 112 140 154 165 182 198 213 234 252 
0 19 42 57 73 90 99 112 140 159 165 182 198 213 239 252 
0 19 42 57 73 90 99 112 143 156 165 182 198 213 236 255 
0 19 44 57 73 92 99 112 138 159 165 182 198 213 239 250 
0 19 47 57 73 95 99 112 138 156 165 182 198 213 236 250 
0 19 44 57 73 92 99 112 143 154 165 182 198 213 234 255 
0 19 47 57 73 95 99 112 140 154 165 182 198 213 234 252 
0 19 42 60 76 90 99 112 137 159 165 182 198 213 239 249 
0 19 42 63 79 90 99 112 137 156 165 182 198 213 236 249 
0 19 44 58 74 92 99 112 137 159 165 182 198 213 239 249 
0 19 47 58 74 95 99 112 137 156 165 182 198 213 236 249 
0 19 44 63 79 92 99 112 137 154 165 182 198 213 234 249 
0 19 47 60 76 95 99 112 137 154 165 182 198 213 234 249 
0 19 42 60 76 90 99 112 143 153 165 182 198 213 233 255 
0 19 42 63 79 90 99 112 140 153 165 182 198 213 233 252 
0 19 44 58 74 92 99 112 143 153 165 182 198 213 233 255 
0 19 47 58 74 95 99 112 140 153 165 182 198 213 233 252 
0 19 44 63 79 92 99 112 138 153 165 182 198 213 233 250 
0 19 47 60 76 95 99 112 138 153 165 182 198 213 233 250 
0 19 41 58 74 89 102 112 140 150 165 191 207 213 227 252 
0 19 41 63 74 89 102 112 140 150 165 186 207 213 227 252 
0 19 41 58 74 89 102 112 143 150 165 188 204 213 227 255 
0 19 41 60 76 89 102 112 138 150 165 191 207 213 227 250 
0 19 41 63 79 89 102 112 138 150 165 188 204 213 227 250 
0 19 41 60 76 89 102 112 143 150 165 186 202 213 227 255 
0 19 41 58 79 89 102 112 140 150 165 191 202 213 227 252 
0 19 41 63 79 89 102 112 140 150 165 186 202 213 227 252 
0 19 42 57 73 90 102 112 140 150 165 191 207 213 227 252 
0 19 42 57 73 90 102 112 143 150 165 188 204 213 227 255 
0 19 44 57 73 92 102 112 138 150 165 191 207 213 227 250 
0 19 47 57 73 95 102 112 138 150 165 188 204 213 227 250 
0 19 44 57 73 92 102 112 143 150 165 186 202 213 227 255 
0 19 47 57 73 95 102 112 140 150 165 186 202 213 227 252 
0 19 42 60 73 90 102 112 143 150 165 185 204 213 227 255 
0 19 47 60 73 95 102 112 138 150 165 185 204 213 227 250 
0 19 42 60 76 90 102 112 137 150 165 191 207 213 227 249 
0 19 42 63 79 90 102 112 137 150 165 188 204 213 227 249 
0 19 44 58 74 92 102 112 137 150 165 191 207 213 227 249 
0 19 44 63 74 92 102 112 137 150 165 186 207 213 227 249 
0 19 47 58 74 95 102 112 137 150 165 188 204 213 227 249 
0 19 44 58 79 92 102 112 137 150 165 191 202 213 227 249 
0 19 44 63 79 92 102 112 137 150 165 186 202 213 227 249 
0 19 47 60 76 95 102 112 137 150 165 186 202 213 227 249 
0 19 42 57 76 90 102 112 143 150 165 188 201 213 227 255 
0 19 47 57 76 95 102 112 138 150 165 188 201 213 227 250 
0 19 42 60 76 90 102 112 143 150 165 185 201 213 227 255 
0 19 42 63 79 90 102 112 140 150 165 185 201 213 227 252 
0 19 44 58 74 92 102 112 143 150 165 185 201 213 227 255 
0 19 47 58 74 95 102 112 140 150 165 185 201 213 227 252 
0 19 44 63 79 92 102 112 138 150 165 185 201 213 227 250 
0 19 47 60 76 95 102 112 138 150 165 185 201 213 227 250 
0 22 35 57 73 83 102 112 138 156 165 191 207 213 236 250 
0 22 35 57 73 83 102 112 138 159 165 188 204 213 239 250 
0 22 35 57 73 83 102 112 140 154 165 191 207 213 234 252 
0 22 35 57 73 83 102 112 143 154 165 188 204 213 234 255 
0 22 35 57 73 83 102 112 140 159 165 186 202 213 239 252 
0 22 35 57 73 83 102 112 143 156 165 186 202 213 236 255 
0 22 35 60 73 83 102 112 138 159 165 185 204 213 239 250 
0 22 35 60 73 83 102 112 143 154 165 185 204 213 234 255 
0 22 35 58 74 83 102 112 137 156 165 191 207 213 236 249 
0 22 35 63 74 83 102 112 137 156 165 186 207 213 236 249 
0 22 35 58 74 83 102 112 137 159 165 188 204 213 239 249 
0 22 35 60 76 83 102 112 137 154 165 191 207 213 234 249 
0 22 35 63 79 83 102 112 137 154 165 188 204 213 234 249 
0 22 35 60 76 83 102 112 137 159 165 186 202 213 239 249 
0 22 35 58 79 83 102 112 137 156 165 191 202 213 236 249 
0 22 35 63 79 83 102 112 137 156 165 186 202 213 236 249 
0 22 35 58 74 83 102 112 140 153 165 191 207 213 233 252 
0 22 35 63 74 83 102 112 140 153 165 186 207 213 233 252 
0 22 35 58 74 83 102 112 143 153 165 188 204 213 233 255 
0 22 35 60 76 83 102 112 138 153 165 191 207 213 233 250 
0 22 35 63 79 83 102 112 138 153 165 188 204 213 233 250 
0 22 35 60 76 83 102 112 143 153 165 186 202 213 233 255 
0 22 35 58 79 83 102 112 140 153 165 191 202 213 233 252 
0 22 35 63 79 83 102 112 140 153 165 186 202 213 233 252 
0 22 35 57 76 83 102 112 138 159 165 188 201 213 239 250 
0 22 35 57 76 83 102 112 143 154 165 188 201 213 234 255 
0 22 35 58 74 83 102 112 140 159 165 185 201 213 239 252 
0 22 35 58 74 83 102 112 143 156 165 185 201 213 236 255 
0 22 35 60 76 83 102 112 138 159 165 185 201 213 239 250 
0 22 35 63 79 83 102 112 138 156 165 185 201 213 236 250 
0 22 35 60 76 83 102 112 143 154 165 185 201 213 234 255 
0 22 35 63 79 83 102 112 140 154 165 185 201 213 234 252 
0 25 35 54 70 83 105 112 138 156 165 191 207 213 236 250 
0 25 35 54 70 83 105 112 138 159 165 188 204 213 239 250 
0 25 35 54 70 83 105 112 140 154 165 191 207 213 234 252 
0 25 35 54 70 83 105 112 143 154 165 188 204 213 234 255 
0 25 35 54 70 83 105 112 140 159 165 186 202 213 239 252 
0 25 35 54 70 83 105 112 143 156 165 186 202 213 236 255 
0 25 35 54 70 83 108 112 138 156 165 191 207 213 233 250 
0 25 35 54 70 83 108 112 143 156 165 186 202 213 233 255 
0 26 35 54 70 83 106 112 137 156 165 191 207 213 236 249 
0 26 35 54 70 83 106 112 137 159 165 188 204 213 239 249 
0 26 35 54 70 83 111 112 137 159 165 188 204 213 234 249 
0 28 35 54 70 83 108 112 137 154 165 191 207 213 234 249 
0 31 35 54 70 83 106 112 137 154 165 188 204 213 239 249 
0 31 35 54 70 83 111 112 137 154 165 188 204 213 234 249 
0 28 35 54 70 83 108 112 137 159 165 186 202 213 239 249 
0 31 35 54 70 83 111 112 137 156 165 186 202 213 236 249 
0 28 35 54 70 83 105 112 138 153 165 191 207 213 236 250 
0 28 35 54 70 83 105 112 143 153 165 186 202 213 236 255 
0 26 35 54 70 83 106 112 140 153 165 191 207 213 233 252 
0 26 35 54 70 83 106 112 143 153 165 188 204 213 233 255 
0 28 35 54 70 83 108 112 138 153 165 191 207 213 233 250 
0 31 35 54 70 83 111 112 138 153 165 188 204 213 233 250 
0 28 35 54 70 83 108 112 143 153 165 186 202 213 233 255 
0 31 35 54 70 83 111 112 140 153 165 186 202 213 233 252 
0 26 35 54 70 83 106 112 140 159 165 185 201 213 239 252 
0 26 35 54 70 83 111 112 140 159 165 185 201 213 234 252 
0 26 35 54 70 83 106 112 143 156 165 185 201 213 236 255 
0 28 35 54 70 83 108 112 138 159 165 185 201 213 239 250 
0 31 35 54 70 83 111 112 138 156 165 185 201 213 236 250 
0 28 35 54 70 83 108 112 143 154 165 185 201 213 234 255 
0 31 35 54 70 83 106 112 140 154 165 185 201 213 239 252 
0 31 35 54 70 83 111 112 140 154 165 185 201 213 234 252 
0 25 35 58 74 83 105 112 134 156 165 191 207 213 236 246 
0 25 35 63 74 83 105 112 134 156 165 186 207 213 236 246 
0 25 35 58 74 83 105 112 134 159 165 188 204 213 239 246 
0 25 35 60 76 83 105 112 134 154 165 191 207 213 234 246 
0 25 35 63 79 83 105 112 134 154 165 188 204 213 234 246 
0 25 35 60 76 83 105 112 134 159 165 186 202 213 239 246 
0 25 35 58 79 83 105 112 134 156 165 191 202 213 236 246 
0 25 35 63 79 83 105 112 134 156 165 186 202 213 236 246 
0 25 35 58 74 83 108 112 134 156 165 191 207 213 233 246 
0 25 35 63 74 83 108 112 134 156 165 186 207 213 233 246 
0 25 35 58 79 83 108 112 134 156 165 191 202 213 233 246 
0 25 35 63 79 83 108 112 134 156 165 186 202 213 233 246 
0 26 35 57 73 83 106 112 134 156 165 191 207 213 236 246 
0 26 35 57 73 83 106 112 134 159 165 188 204 213 239 246 
0 26 35 57 73 83 111 112 134 159 165 188 204 213 234 246 
0 28 35 57 73 83 108 112 134 154 165 191 207 213 234 246 
0 31 35 57 73 83 106 112 134 154 165 188 204 213 239 246 
0 31 35 57 73 83 111 112 134 154 165 188 204 213 234 246 
0 28 35 57 73 83 108 112 134 159 165 186 202 213 239 246 
0 31 35 57 73 83 111 112 134 156 165 186 202 213 236 246 
0 26 35 60 73 83 106 112 134 159 165 185 204 213 239 246 
0 26 35 60 73 83 111 112 134 159 165 185 204 213 234 246 
0 31 35 60 73 83 106 112 134 154 165 185 204 213 239 246 
0 31 35 60 73 83 111 112 134 154 165 185 204 213 234 246 
0 28 35 58 74 83 105 112 134 153 165 191 207 213 236 246 
0 28 35 63 74 83 105 112 134 153 165 186 207 213 236 246 
0 28 35 58 79 83 105 112 134 153 165 191 202 213 236 246 
0 28 35 63 79 83 105 112 134 153 165 186 202 213 236 246 
0 26 35 60 76 83 106 112 134 153 165 191 207 213 233 246 
0 26 35 63 79 83 106 112 134 153 165 188 204 213 233 246 
0 28 35 58 74 83 108 112 134 153 165 191 207 213 233 246 
0 28 35 63 74 83 108 112 134 153 165 186 207 213 233 246 
0 31 35 58 74 83 111 112 134 153 165 188 204 213 233 246 
0 28 35 58 79 83 108 112 134 153 165 191 202 213 233 246 
0 28 35 63 79 83 108 112 134 153 165 186 202 213 233 246 
0 31 35 60 76 83 111 112 134 153 165 186 202 213 233 246 
0 26 35 57 76 83 106 112 134 159 165 188 201 213 239 246 
0 26 35 57 76 83 111 112 134 159 165 188 201 213 234 246 
0 31 35 57 76 83 106 112 134 154 165 188 201 213 239 246 
0 31 35 57 76 83 111 112 134 154 165 188 201 213 234 246 
0 26 35 60 76 83 106 112 134 159 165 185 201 213 239 246 
0 26 35 60 76 83 111 112 134 159 165 185 201 213 234 246 
0 26 35 63 79 83 106 112 134 156 165 185 201 213 236 246 
0 28 35 58 74 83 108 112 134 159 165 185 201 213 239 246 
0 31 35 58 74 83 111 112 134 156 165 185 201 213 236 246 
0 28 35 63 79 83 108 112 134 154 165 185 201 213 234 246 
0 31 35 60 76 83 106 112 134 154 165 185 201 213 239 246 
0 31 35 60 76 83 111 112 134 154 165 185 201 213 234 246 
0 25 35 58 74 83 105 112 140 150 165 191 207 213 230 252 
0 25 35 63 74 83 105 112 140 150 165 186 207 213 230 252 
0 25 35 58 74 83 105 112 143 150 165 188 204 213 230 255 
0 25 35 60 76 83 105 112 138 150 165 191 207 213 230 250 
0 25 35 63 79 83 105 112 138 150 165 188 204 213 230 250 
0 25 35 60 76 83 105 112 143 150 165 186 202 213 230 255 
0 25 35 58 79 83 105 112 140 150 165 191 202 213 230 252 
0 25 35 63 79 83 105 112 140 150 165 186 202 213 230 252 
0 26 35 57 73 83 106 112 140 150 165 191 207 213 230 252 
0 26 35 57 73 83 106 112 143 150 165 188 204 213 230 255 
0 28 35 57 73 83 108 112 138 150 165 191 207 213 230 250 
0 31 35 57 73 83 111 112 138 150 165 188 204 213 230 250 
0 28 35 57 73 83 108 112 143 150 165 186 202 213 230 255 
0 31 35 57 73 83 111 112 140 150 165 186 202 213 230 252 
0 26 35 60 73 83 106 112 143 150 165 185 204 213 230 255 
0 31 35 60 73 83 111 112 138 150 165 185 204 213 230 250 
0 26 35 60 76 83 106 112 137 150 165 191 207 213 230 249 
0 26 35 63 79 83 106 112 137 150 165 188 204 213 230 249 
0 28 35 58 74 83 108 112 137 150 165 191 207 213 230 249 
0 28 35 63 74 83 108 112 137 150 165 186 207 213 230 249 
0 31 35 58 74 83 111 112 137 150 165 188 204 213 230 249 
0 28 35 58 79 83 108 112 137 150 165 191 202 213 230 249 
0 28 35 63 79 83 108 112 137 150 165 186 202 213 230 249 
0 31 35 60 76 83 111 112 137 150 165 186 202 213 230 249 
0 26 35 57 76 83 106 112 143 150 165 188 201 213 230 255 
0 31 35 57 76 83 111 112 138 150 165 188 201 213 230 250 
0 26 35 60 76 83 106 112 143 150 165 185 201 213 230 255 
0 26 35 63 79 83 106 112 140 150 165 185 201 213 230 252 
0 28 35 58 74 83 108 112 143 150 165 185 201 213 230 255 
0 31 35 58 74 83 111 112 140 150 165 185 201 213 230 252 
0 28 35 63 79 83 108 112 138 150 165 185 201 213 230 250 
0 31 35 60 76 83 111 112 138 150 165 185 201 213 230 250 
0 25 35 58 74 83 105 112 140 159 165 182 198 213 239 252 
0 25 35 58 74 83 105 112 143 156 165 182 198 213 236 255 
0 25 35 60 76 83 105 112 138 159 165 182 198 213 239 250 
0 25 35 63 79 83 105 112 138 156 165 182 198 213 236 250 
0 25 35 60 76 83 105 112 143 154 165 182 198 213 234 255 
0 25 35 63 79 83 105 112 140 154 165 182 198 213 234 252 
0 25 35 58 74 83 108 112 143 156 165 182 198 213 233 255 
0 25 35 63 79 83 108 112 138 156 165 182 198 213 233 250 
0 26 35 57 73 83 106 112 140 159 165 182 198 213 239 252 
0 26 35 57 73 83 111 112 140 159 165 182 198 213 234 252 
0 26 35 57 73 83 106 112 143 156 165 182 198 213 236 255 
0 28 35 57 73 83 108 112 138 159 165 182 198 213 239 250 
0 31 35 57 73 83 111 112 138 156 165 182 198 213 236 250 
0 28 35 57 73 83 108 112 143 154 165 182 198 213 234 255 
0 31 35 57 73 83 106 112 140 154 165 182 198 213 239 252 
0 31 35 57 73 83 111 112 140 154 165 182 198 213 234 252 
0 26 35 60 76 83 106 112 137 159 165 182 198 213 239 249 
0 26 35 60 76 83 111 112 137 159 165 182 198 213 234 249 
0 26 35 63 79 83 106 112 137 156 165 182 198 213 236 249 
0 28 35 58 74 83 108 112 137 159 165 182 198 213 239 249 
0 31 35 58 74 83 111 112 137 156 165 182 198 213 236 249 
0 28 35 63 79 83 108 112 137 154 165 182 198 213 234 249 
0 31 35 60 76 83 106 112 137 154 165 182 198 213 239 249 
0 31 35 60 76 83 111 112 137 154 165 182 198 213 234 249 
0 28 35 58 74 83 105 112 143 153 165 182 198 213 236 255 
0 28 35 63 79 83 105 112 138 153 165 182 198 213 236 250 
0 26 35 60 76 83 106 112 143 153 165 182 198 213 233 255 
0 26 35 63 79 83 106 112 140 153 165 182 198 213 233 252 
0 28 35 58 74 83 108 112 143 153 165 182 198 213 233 255 
0 31 35 58 74 83 111 112 140 153 165 182 198 213 233 252 
0 28 35 63 79 83 108 112 138 153 165 182 198 213 233 250 
0 31 35 60 76 83 111 112 138 153 165 182 198 213 233 250 
0 22 41 51 67 89 102 112 138 156 165 191 207 213 236 250 
0 22 41 51 67 89 102 112 138 159 165 188 204 213 239 250 
0 22 41 51 67 89 102 112 140 154 165 191 207 213 234 252 
0 22 41 51 67 89 102 112 143 154 165 188 204 213 234 255 
0 22 41 51 67 89 102 112 140 159 165 186 202 213 239 252 
0 22 41 51 67 89 102 112 143 156 165 186 202 213 236 255 
0 22 42 51 67 90 102 112 137 156 165 191 207 213 236 249 
0 22 42 51 67 90 102 112 137 159 165 188 204 213 239 249 
0 22 44 51 67 92 102 112 137 154 165 191 207 213 234 249 
0 22 47 51 67 95 102 112 137 154 165 188 204 213 234 249 
0 22 44 51 67 92 102 112 137 159 165 186 202 213 239 249 
0 22 47 51 67 95 102 112 137 156 165 186 202 213 236 249 
0 22 42 51 67 90 102 112 140 153 165 191 207 213 233 252 
0 22 42 51 67 90 102 112 143 153 165 188 204 213 233 255 
0 22 44 51 67 92 102 112 138 153 165 191 207 213 233 250 
0 22 47 51 67 95 102 112 138 153 165 188 204 213 233 250 
0 22 44 51 67 92 102 112 143 153 165 186 202 213 233 255 
0 22 47 51 67 95 102 112 140 153 165 186 202 213 233 252 
0 22 42 51 67 90 102 112 140 159 165 185 201 213 239 252 
0 22 42 51 67 90 102 112 143 156 165 185 201 213 236 255 
0 22 44 51 67 92 102 112 138 159 165 185 201 213 239 250 
0 22 47 51 67 95 102 112 138 156 165 185 201 213 236 250 
0 22 44 51 67 92 102 112 143 154 165 185 201 213 234 255 
0 22 47 51 67 95 102 112 140 154 165 185 201 213 234 252 
0 25 38 51 67 86 105 112 138 156 165 191 207 213 236 250 
0 25 38 51 67 86 105 112 138 159 165 188 204 213 239 250 
0 25 38 51 67 86 105 112 140 154 165 191 207 213 234 252 
0 25 38 51 67 86 105 112 143 154 165 188 204 213 234 255 
0 25 38 51 67 86 105 112 140 159 165 186 202 213 239 252 
0 25 38 51 67 86 105 112 143 156 165 186 202 213 236 255 
0 25 38 51 67 86 108 112 138 156 165 191 207 213 233 250 
0 25 38 51 67 86 108 112 143 156 165 186 202 213 233 255 
0 26 38 51 67 86 106 112 137 156 165 191 207 213 236 249 
0 26 38 51 67 86 106 112 137 159 165 188 204 213 239 249 
0 26 38 51 67 86 111 112 137 159 165 188 204 213 234 249 
0 28 38 51 67 86 108 112 137 154 165 191 207 213 234 249 
0 31 38 51 67 86 106 112 137 154 165 188 204 213 239 249 
0 31 38 51 67 86 111 112 137 154 165 188 204 213 234 249 
0 28 38 51 67 86 108 112 137 159 165 186 202 213 239 249 
0 31 38 51 67 86 111 112 137 156 165 186 202 213 236 249 
0 28 38 51 67 86 105 112 138 153 165 191 207 213 236 250 
0 28 38 51 67 86 105 112 143 153 165 186 202 213 236 255 
0 26 38 51 67 86 106 112 140 153 165 191 207 213 233 252 
0 26 38 51 67 86 106 112 143 153 165 188 204 213 233 255 
0 28 38 51 67 86 108 112 138 153 165 191 207 213 233 250 
0 31 38 51 67 86 111 112 138 153 165 188 204 213 233 250 
0 28 38 51 67 86 108 112 143 153 165 186 202 213 233 255 
0 31 38 51 67 86 111 112 140 153 165 186 202 213 233 252 
0 26 38 51 67 86 106 112 140 159 165 185 201 213 239 252 
0 26 38 51 67 86 111 112 140 159 165 185 201 213 234 252 
0 26 38 51 67 86 106 112 143 156 165 185 201 213 236 255 
0 28 38 51 67 86 108 112 138 159 165 185 201 213 239 250 
0 31 38 51 67 86 111 112 138 156 165 185 201 213 236 250 
0 28 38 51 67 86 108 112 143 154 165 185 201 213 234 255 
0 31 38 51 67 86 106 112 140 154 165 185 201 213 239 252 
0 31 38 51 67 86 111 112 140 154 165 185 201 213 234 252 
0 25 42 51 67 90 105 112 134 156 165 191 207 213 236 246 
0 25 42 51 67 90 105 112 134 159 165 188 204 213 239 246 
0 25 44 51 67 92 105 112 134 154 165 191 207 213 234 246 
0 25 47 51 67 95 105 112 134 154 165 188 204 213 234 246 
0 25 44 51 67 92 105 112 134 159 165 186 202 213 239 246 
0 25 47 51 67 95 105 112 134 156 165 186 202 213 236 246 
0 25 42 51 67 90 108 112 134 156 165 191 207 213 233 246 
0 25 47 51 67 95 108 112 134 156 165 186 202 213 233 246 
0 26 41 51 67 89 106 112 134 156 165 191 207 213 236 246 
0 26 41 51 67 89 106 112 134 159 165 188 204 213 239 246 
0 26 41 51 67 89 111 112 134 159 165 188 204 213 234 246 
0 28 41 51 67 89 108 112 134 154 165 191 207 213 234 246 
0 31 41 51 67 89 106 112 134 154 165 188 204 213 239 246 
0 31 41 51 67 89 111 112 134 154 165 188 204 213 234 246 
0 28 41 51 67 89 108 112 134 159 165 186 202 213 239 246 
0 31 41 51 67 89 111 112 134 156 165 186 202 213 236 246 
0 28 42 51 67 90 105 112 134 153 165 191 207 213 236 246 
0 28 47 51 67 95 105 112 134 153 165 186 202 213 236 246 
0 26 44 51 67 92 106 112 134 153 165 191 207 213 233 246 
0 26 47 51 67 95 106 112 134 153 165 188 204 213 233 246 
0 28 42 51 67 90 108 112 134 153 165 191 207 213 233 246 
0 31 42 51 67 90 111 112 134 153 165 188 204 213 233 246 
0 28 47 51 67 95 108 112 134 153 165 186 202 213 233 246 
0 31 44 51 67 92 111 112 134 153 165 186 202 213 233 246 
0 26 44 51 67 92 106 112 134 159 165 185 201 213 239 246 
0 26 44 51 67 92 111 112 134 159 165 185 201 213 234 246 
0 26 47 51 67 95 106 112 134 156 165 185 201 213 236 246 
0 28 42 51 67 90 108 112 134 159 165 185 201 213 239 246 
0 31 42 51 67 90 111 112 134 156 165 185 201 213 236 246 
0 28 47 51 67 95 108 112 134 154 165 185 201 213 234 246 
0 31 44 51 67 92 106 112 134 154 165 185 201 213 239 246 
0 31 44 51 67 92 111 112 134 154 165 185 201 213 234 246 
0 25 42 51 67 90 105 112 140 150 165 191 207 213 230 252 
0 25 42 51 67 90 105 112 143 150 165 188 204 213 230 255 
0 25 44 51 67 92 105 112 138 150 165 191 207 213 230 250 
0 25 47 51 67 95 105 112 138 150 165 188 204 213 230 250 
0 25 44 51 67 92 105 112 143 150 165 186 202 213 230 255 
0 25 47 51 67 95 105 112 140 150 165 186 202 213 230 252 
0 26 41 51 67 89 106 112 140 150 165 191 207 213 230 252 
0 26 41 51 67 89 106 112 143 150 165 188 204 213 230 255 
0 28 41 51 67 89 108 112 138 150 165 191 207 213 230 250 
0 31 41 51 67 89 111 112 138 150 165 188 204 213 230 250 
0 28 41 51 67 89 108 112 143 150 165 186 202 213 230 255 
0 31 41 51 67 89 111 112 140 150 165 186 202 213 230 252 
0 26 44 51 67 92 106 112 137 150 165 191 207 213 230 249 
0 26 47 51 67 95 106 112 137 150 165 188 204 213 230 249 
0 28 42 51 67 90 108 112 137 150 165 191 207 213 230 249 
0 31 42 51 67 90 111 112 137 150 165 188 204 213 230 249 
0 28 47 51 67 95 108 112 137 150 165 186 202 213 230 249 
0 31 44 51 67 92 111 112 137 150 165 186 202 213 230 249 
0 26 44 51 67 92 106 112 143 150 165 185 201 213 230 255 
0 26 47 51 67 95 106 112 140 150 165 185 201 213 230 252 
0 28 42 51 67 90 108 112 143 150 165 185 201 213 230 255 
0 31 42 51 67 90 111 112 140 150 165 185 201 213 230 252 
0 28 47 51 67 95 108 112 138 150 165 185 201 213 230 250 
0 31 44 51 67 92 111 112 138 150 165 185 201 213 230 250 
0 25 42 51 67 90 105 112 140 159 165 182 198 213 239 252 
0 25 42 51 67 90 105 112 143 156 165 182 198 213 236 255 
0 25 44 51 67 92 105 112 138 159 165 182 198 213 239 250 
0 25 47 51 67 95 105 112 138 156 165 182 198 213 236 250 
0 25 44 51 67 92 105 112 143 154 165 182 198 213 234 255 
0 25 47 51 67 95 105 112 140 154 165 182 198 213 234 252 
0 25 42 51 67 90 108 112 143 156 165 182 198 213 233 255 
0 25 47 51 67 95 108 112 138 156 165 182 198 213 233 250 
0 26 41 51 67 89 106 112 140 159 165 182 198 213 239 252 
0 26 41 51 67 89 111 112 140 159 165 182 198 213 234 252 
0 26 41 51 67 89 106 112 143 156 165 182 198 213 236 255 
0 28 41 51 67 89 108 112 138 159 165 182 198 213 239 250 
0 31 41 51 67 89 111 112 138 156 165 182 198 213 236 250 
0 28 41 51 67 89 108 112 143 154 165 182 198 213 234 255 
0 31 41 51 67 89 106 112 140 154 165 182 198 213 239 252 
0 31 41 51 67 89 111 112 140 154 165 182 198 213 234 252 
0 26 44 51 67 92 106 112 137 159 165 182 198 213 239 249 
0 26 44 51 67 92 111 112 137 159 165 182 198 213 234 249 
0 26 47 51 67 95 106 112 137 156 165 182 198 213 236 249 
0 28 42 51 67 90 108 112 137 159 165 182 198 213 239 249 
0 31 42 51 67 90 111 112 137 156 165 182 198 213 236 249 
0 28 47 51 67 95 108 112 137 154 165 182 198 213 234 249 
0 31 44 51 67 92 106 112 137 154 165 182 198 213 239 249 
0 31 44 51 67 92 111 112 137 154 165 182 198 213 234 249 
0 28 42 51 67 90 105 112 143 153 165 182 198 213 236 255 
0 28 47 51 67 95 105 112 138 153 165 182 198 213 236 250 
0 26 44 51 67 92 106 112 143 153 165 182 198 213 233 255 
0 26 47 51 67 95 106 112 140 153 165 182 198 213 233 252 
0 28 42 51 67 90 108 112 143 153 165 182 198 213 233 255 
0 31 42 51 67 90 111 112 140 153 165 182 198 213 233 252 
0 28 47 51 67 95 108 112 138 153 165 182 198 213 233 250 
0 31 44 51 67 92 111 112 138 153 165 182 198 213 233 250 
0 25 42 54 67 90 105 112 140 159 165 179 198 213 239 252 
0 25 42 54 67 90 105 112 143 156 165 179 198 213 236 255 
0 25 44 54 67 92 105 112 138 159 165 179 198 213 239 250 
0 25 47 54 67 95 105 112 138 156 165 179 198 213 236 250 
0 25 44 54 67 92 105 112 143 154 165 179 198 213 234 255 
0 25 47 54 67 95 105 112 140 154 165 179 198 213 234 252 
0 25 42 54 67 90 108 112 143 156 165 179 198 213 233 255 
0 25 47 54 67 95 108 112 138 156 165 179 198 213 233 250 
0 26 41 54 67 89 106 112 140 159 165 179 198 213 239 252 
0 26 41 54 67 89 111 112 140 159 165 179 198 213 234 252 
0 26 41 54 67 89 106 112 143 156 165 179 198 213 236 255 
0 28 41 54 67 89 108 112 138 159 165 179 198 213 239 250 
0 31 41 54 67 89 111 112 138 156 165 179 198 213 236 250 
0 28 41 54 67 89 108 112 143 154 165 179 198 213 234 255 
0 31 41 54 67 89 106 112 140 154 165 179 198 213 239 252 
0 31 41 54 67 89 111 112 140 154 165 179 198 213 234 252 
0 26 44 54 67 92 106 112 137 159 165 179 198 213 239 249 
0 26 44 54 67 92 111 112 137 159 165 179 198 213 234 249 
0 26 47 54 67 95 106 112 137 156 165 179 198 213 236 249 
0 28 42 54 67 90 108 112 137 159 165 179 198 213 239 249 
0 31 42 54 67 90 111 112 137 156 165 179 198 213 236 249 
0 28 47 54 67 95 108 112 137 154 165 179 198 213 234 249 
0 31 44 54 67 92 106 112 137 154 165 179 198 213 239 249 
0 31 44 54 67 92 111 112 137 154 165 179 198 213 234 249 
0 28 42 54 67 90 105 112 143 153 165 179 198 213 236 255 
0 28 47 54 67 95 105 112 138 153 165 179 198 213 236 250 
0 26 44 54 67 92 106 112 143 153 165 179 198 213 233 255 
0 26 47 54 67 95 106 112 140 153 165 179 198 213 233 252 
0 28 42 54 67 90 108 112 143 153 165 179 198 213 233 255 
0 31 42 54 67 90 111 112 140 153 165 179 198 213 233 252 
0 28 47 54 67 95 108 112 138 153 165 179 198 213 233 250 
0 31 44 54 67 92 111 112 138 153 165 179 198 213 233 250 
0 22 41 58 74 89 102 112 131 156 165 191 207 213 236 243 
0 22 41 63 74 89 102 112 131 156 165 186 207 213 236 243 
0 22 41 58 74 89 102 112 131 159 165 188 204 213 239 243 
0 22 41 60 76 89 102 112 131 154 165 191 207 213 234 243 
0 22 41 63 79 89 102 112 131 154 165 188 204 213 234 243 
0 22 41 60 76 89 102 112 131 159 165 186 202 213 239 243 
0 22 41 58 79 89 102 112 131 156 165 191 202 213 236 243 
0 22 41 63 79 89 102 112 131 156 165 186 202 213 236 243 
0 22 42 57 73 90 102 112 131 156 165 191 207 213 236 243 
0 22 42 57 73 90 102 112 131 159 165 188 204 213 239 243 
0 22 44 57 73 92 102 112 131 154 165 191 207 213 234 243 
0 22 47 57 73 95 102 112 131 154 165 188 204 213 234 243 
0 22 44 57 73 92 102 112 131 159 165 186 202 213 239 243 
0 22 47 57 73 95 102 112 131 156 165 186 202 213 236 243 
0 22 42 60 73 90 102 112 131 159 165 185 204 213 239 243 
0 22 47 60 73 95 102 112 131 154 165 185 204 213 234 243 
0 22 42 60 76 90 102 112 131 153 165 191 207 213 233 243 
0 22 42 63 79 90 102 112 131 153 165 188 204 213 233 243 
0 22 44 58 74 92 102 112 131 153 165 191 207 213 233 243 
0 22 44 63 74 92 102 112 131 153 165 186 207 213 233 243 
0 22 47 58 74 95 102 112 131 153 165 188 204 213 233 243 
0 22 44 58 79 92 102 112 131 153 165 191 202 213 233 243 
0 22 44 63 79 92 102 112 131 153 165 186 202 213 233 243 
0 22 47 60 76 95 102 112 131 153 165 186 202 213 233 243 
0 22 42 57 76 90 102 112 131 159 165 188 201 213 239 243 
0 22 47 57 76 95 102 112 131 154 165 188 201 213 234 243 
0 22 42 60 76 90 102 112 131 159 165 185 201 213 239 243 
0 22 42 63 79 90 102 112 131 156 165 185 201 213 236 243 
0 22 44 58 74 92 102 112 131 159 165 185 201 213 239 243 
0 22 47 58 74 95 102 112 131 156 165 185 201 213 236 243 
0 22 44 63 79 92 102 112 131 154 165 185 201 213 234 243 
0 22 47 60 76 95 102 112 131 154 165 185 201 213 234 243 
0 25 38 58 74 86 105 112 131 156 165 191 207 213 236 243 
0 25 38 63 74 86 105 112 131 156 165 186 207 213 236 243 
0 25 38 58 74 86 105 112 131 159 165 188 204 213 239 243 
0 25 38 60 76 86 105 112 131 154 165 191 207 213 234 243 
0 25 38 63 79 86 105 112 131 154 165 188 204 213 234 243 
0 25 38 60 76 86 105 112 131 159 165 186 202 213 239 243 
0 25 38 58 79 86 105 112 131 156 165 191 202 213 236 243 
0 25 38 63 79 86 105 112 131 156 165 186 202 213 236 243 
0 25 38 58 74 86 108 112 131 156 165 191 207 213 233 243 
0 25 38 63 74 86 108 112 131 156 165 186 207 213 233 243 
0 25 38 58 79 86 108 112 131 156 165 191 202 213 233 243 
0 25 38 63 79 86 108 112 131 156 165 186 202 213 233 243 
0 26 38 57 73 86 106 112 131 156 165 191 207 213 236 243 
0 26 38 57 73 86 106 112 131 159 165 188 204 213 239 243 
0 26 38 57 73 86 111 112 131 159 165 188 204 213 234 243 
0 28 38 57 73 86 108 112 131 154 165 191 207 213 234 243 
0 31 38 57 73 86 106 112 131 154 165 188 204 213 239 243 
0 31 38 57 73 86 111 112 131 154 165 188 204 213 234 243 
0 28 38 57 73 86 108 112 131 159 165 186 202 213 239 243 
0 31 38 57 73 86 111 112 131 156 165 186 202 213 236 243 
0 26 38 60 73 86 106 112 131 159 165 185 204 213 239 243 
0 26 38 60 73 86 111 112 131 159 165 185 204 213 234 243 
0 31 38 60 73 86 106 112 131 154 165 185 204 213 239 243 
0 31 38 60 73 86 111 112 131 154 165 185 204 213 234 243 
0 28 38 58 74 86 105 112 131 153 165 191 207 213 236 243 
0 28 38 63 74 86 105 112 131 153 165 186 207 213 236 243 
0 28 38 58 79 86 105 112 131 153 165 191 202 213 236 243 
0 28 38 63 79 86 105 112 131 153 165 186 202 213 236 243 
0 26 38 60 76 86 106 112 131 153 165 191 207 213 233 243 
0 26 38 63 79 86 106 112 131 153 165 188 204 213 233 243 
0 28 38 58 74 86 108 112 131 153 165 191 207 213 233 243 
0 28 38 63 74 86 108 112 131 153 165 186 207 213 233 243 
0 31 38 58 74 86 111 112 131 153 165 188 204 213 233 243 
0 28 38 58 79 86 108 112 131 153 165 191 202 213 233 243 
0 28 38 63 79 86 108 112 131 153 165 186 202 213 233 243 
0 31 38 60 76 86 111 112 131 153 165 186 202 213 233 243 
0 26 38 57 76 86 106 112 131 159 165 188 201 213 239 243 
0 26 38 57 76 86 111 112 131 159 165 188 201 213 234 243 
0 31 38 57 76 86 106 112 131 154 165 188 201 213 239 243 
0 31 38 57 76 86 111 112 131 154 165 188 201 213 234 243 
0 26 38 60 76 86 106 112 131 159 165 185 201 213 239 243 
0 26 38 60 76 86 111 112 131 159 165 185 201 213 234 243 
0 26 38 63 79 86 106 112 131 156 165 185 201 213 236 243 
0 28 38 58 74 86 108 112 131 159 165 185 201 213 239 243 
0 31 38 58 74 86 111 112 131 156 165 185 201 213 236 243 
0 28 38 63 79 86 108 112 131 154 165 185 201 213 234 243 
0 31 38 60 76 86 106 112 131 154 165 185 201 213 239 243 
0 31 38 60 76 86 111 112 131 154 165 185 201 213 234 243 
0 25 42 54 70 90 105 112 131 156 165 191 207 213 236 243 
0 25 42 54 70 90 105 112 131 159 165 188 204 213 239 243 
0 25 44 54 70 92 105 112 131 154 165 191 207 213 234 243 
0 25 47 54 70 95 105 112 131 154 165 188 204 213 234 243 
0 25 44 54 70 92 105 112 131 159 165 186 202 213 239 243 
0 25 47 54 70 95 105 112 131 156 165 186 202 213 236 243 
0 25 42 54 70 90 108 112 131 156 165 191 207 213 233 243 
0 25 47 54 70 95 108 112 131 156 165 186 202 213 233 243 
0 26 41 54 70 89 106 112 131 156 165 191 207 213 236 243 
0 26 41 54 70 89 106 112 131 159 165 188 204 213 239 243 
0 26 41 54 70 89 111 112 131 159 165 188 204 213 234 243 
0 28 41 54 70 89 108 112 131 154 165 191 207 213 234 243 
0 31 41 54 70 89 106 112 131 154 165 188 204 213 239 243 
0 31 41 54 70 89 111 112 131 154 165 188 204 213 234 243 
0 28 41 54 70 89 108 112 131 159 165 186 202 213 239 243 
0 31 41 54 70 89 111 112 131 156 165 186 202 213 236 243 
0 28 42 54 70 90 105 112 131 153 165 191 207 213 236 243 
0 28 47 54 70 95 105 112 131 153 165 186 202 213 236 243 
0 26 44 54 70 92 106 112 131 153 165 191 207 213 233 243 
0 26 47 54 70 95 106 112 131 153 165 188 204 213 233 243 
0 28 42 54 70 90 108 112 131 153 165 191 207 213 233 243 
0 31 42 54 70 90 111 112 131 153 165 188 204 213 233 243 
0 28 47 54 70 95 108 112 131 153 165 186 202 213 233 243 
0 31 44 54 70 92 111 112 131 153 165 186 202 213 233 243 
0 26 44 54 70 92 106 112 131 159 165 185 201 213 239 243 
0 26 44 54 70 92 111 112 131 159 165 185 201 213 234 243 
0 26 47 54 70 95 106 112 131 156 165 185 201 213 236 243 
0 28 42 54 70 90 108 112 131 159 165 185 201 213 239 243 
0 31 42 54 70 90 111 112 131 156 165 185 201 213 236 243 
0 28 47 54 70 95 108 112 131 154 165 185 201 213 234 243 
0 31 44 54 70 92 106 112 131 154 165 185 201 213 239 243 
0 31 44 54 70 92 111 112 131 154 165 185 201 213 234 243 
0 25 42 60 76 90 105 112 131 150 165 191 207 213 230 243 
0 25 42 63 79 90 105 112 131 150 165 188 204 213 230 243 
0 25 44 58 74 92 105 112 131 150 165 191 207 213 230 243 
0 25 44 63 74 92 105 112 131 150 165 186 207 213 230 243 
0 25 47 58 74 95 105 112 131 150 165 188 204 213 230 243 
0 25 44 58 79 92 105 112 131 150 165 191 202 213 230 243 
0 25 44 63 79 92 105 112 131 150 165 186 202 213 230 243 
0 25 47 60 76 95 105 112 131 150 165 186 202 213 230 243 
0 26 41 60 76 89 106 112 131 150 165 191 207 213 230 243 
0 26 41 63 79 89 106 112 131 150 165 188 204 213 230 243 
0 28 41 58 74 89 108 112 131 150 165 191 207 213 230 243 
0 28 41 63 74 89 108 112 131 150 165 186 207 213 230 243 
0 31 41 58 74 89 111 112 131 150 165 188 204 213 230 243 
0 28 41 58 79 89 108 112 131 150 165 191 202 213 230 243 
0 28 41 63 79 89 108 112 131 150 165 186 202 213 230 243 
0 31 41 60 76 89 111 112 131 150 165 186 202 213 230 243 
0 26 44 57 73 92 106 112 131 150 165 191 207 213 230 243 
0 26 47 57 73 95 106 112 131 150 165 188 204 213 230 243 
0 28 42 57 73 90 108 112 131 150 165 191 207 213 230 243 
0 31 42 57 73 90 111 112 131 150 165 188 204 213 230 243 
0 28 47 57 73 95 108 112 131 150 165 186 202 213 230 243 
0 31 44 57 73 92 111 112 131 150 165 186 202 213 230 243 
0 26 47 60 73 95 106 112 131 150 165 185 204 213 230 243 
0 31 42 60 73 90 111 112 131 150 165 185 204 213 230 243 
0 26 47 57 76 95 106 112 131 150 165 188 201 213 230 243 
0 31 42 57 76 90 111 112 131 150 165 188 201 213 230 243 
0 26 44 63 79 92 106 112 131 150 165 185 201 213 230 243 
0 26 47 60 76 95 106 112 131 150 165 185 201 213 230 243 
0 28 42 63 79 90 108 112 131 150 165 185 201 213 230 243 
0 31 42 60 76 90 111 112 131 150 165 185 201 213 230 243 
0 28 47 58 74 95 108 112 131 150 165 185 201 213 230 243 
0 31 44 58 74 92 111 112 131 150 165 185 201 213 230 243 
0 25 42 60 76 90 105 112 131 159 165 182 198 213 239 243 
0 25 42 63 79 90 105 112 131 156 165 182 198 213 236 243 
0 25 44 58 74 92 105 112 131 159 165 182 198 213 239 243 
0 25 47 58 74 95 105 112 131 156 165 182 198 213 236 243 
0 25 44 63 79 92 105 112 131 154 165 182 198 213 234 243 
0 25 47 60 76 95 105 112 131 154 165 182 198 213 234 243 
0 25 42 63 79 90 108 112 131 156 165 182 198 213 233 243 
0 25 47 58 74 95 108 112 131 156 165 182 198 213 233 243 
0 26 41 60 76 89 106 112 131 159 165 182 198 213 239 243 
0 26 41 60 76 89 111 112 131 159 165 182 198 213 234 243 
0 26 41 63 79 89 106 112 131 156 165 182 198 213 236 243 
0 28 41 58 74 89 108 112 131 159 165 182 198 213 239 243 
0 31 41 58 74 89 111 112 131 156 165 182 198 213 236 243 
0 28 41 63 79 89 108 112 131 154 165 182 198 213 234 243 
0 31 41 60 76 89 106 112 131 154 165 182 198 213 239 243 
0 31 41 60 76 89 111 112 131 154 165 182 198 213 234 243 
0 26 44 57 73 92 106 112 131 159 165 182 198 213 239 243 
0 26 44 57 73 92 111 112 131 159 165 182 198 213 234 243 
0 26 47 57 73 95 106 112 131 156 165 182 198 213 236 243 
0 28 42 57 73 90 108 112 131 159 165 182 198 213 239 243 
0 31 42 57 73 90 111 112 131 156 165 182 198 213 236 243 
0 28 47 57 73 95 108 112 131 154 165 182 198 213 234 243 
0 31 44 57 73 92 106 112 131 154 165 182 198 213 239 243 
0 31 44 57 73 92 111 112 131 154 165 182 198 213 234 243 
0 28 42 63 79 90 105 112 131 153 165 182 198 213 236 243 
0 28 47 58 74 95 105 112 131 153 165 182 198 213 236 243 
0 26 44 63 79 92 106 112 131 153 165 182 198 213 233 243 
0 26 47 60 76 95 106 112 131 153 165 182 198 213 233 243 
0 28 42 63 79 90 108 112 131 153 165 182 198 213 233 243 
0 31 42 60 76 90 111 112 131 153 165 182 198 213 233 243 
0 28 47 58 74 95 108 112 131 153 165 182 198 213 233 243 
0 31 44 58 74 92 111 112 131 153 165 182 198 213 233 243 
0 22 41 58 74 89 99 112 140 147 165 191 207 213 230 252 
0 22 41 63 74 89 99 112 140 147 165 186 207 213 230 252 
0 22 41 58 74 89 99 112 143 147 165 188 204 213 230 255 
0 22 41 60 76 89 99 112 138 147 165 191 207 213 230 250 
0 22 41 63 79 89 99 112 138 147 165 188 204 213 230 250 
0 22 41 60 76 89 99 112 143 147 165 186 202 213 230 255 
0 22 41 58 79 89 99 112 140 147 165 191 202 213 230 252 
0 22 41 63 79 89 99 112 140 147 165 186 202 213 230 252 
0 22 42 57 73 90 99 112 140 147 165 191 207 213 230 252 
0 22 42 57 73 90 99 112 143 147 165 188 204 213 230 255 
0 22 44 57 73 92 99 112 138 147 165 191 207 213 230 250 
0 22 47 57 73 95 99 112 138 147 165 188 204 213 230 250 
0 22 44 57 73 92 99 112 143 147 165 186 202 213 230 255 
0 22 47 57 73 95 99 112 140 147 165 186 202 213 230 252 
0 22 42 60 73 90 99 112 143 147 165 185 204 213 230 255 
0 22 47 60 73 95 99 112 138 147 165 185 204 213 230 250 
0 22 42 60 76 90 99 112 137 147 165 191 207 213 230 249 
0 22 42 63 79 90 99 112 137 147 165 188 204 213 230 249 
0 22 44 58 74 92 99 112 137 147 165 191 207 213 230 249 
0 22 44 63 74 92 99 112 137 147 165 186 207 213 230 249 
0 22 47 58 74 95 99 112 137 147 165 188 204 213 230 249 
0 22 44 58 79 92 99 112 137 147 165 191 202 213 230 249 
0 22 44 63 79 92 99 112 137 147 165 186 202 213 230 249 
0 22 47 60 76 95 99 112 137 147 165 186 202 213 230 249 
0 22 42 57 76 90 99 112 143 147 165 188 201 213 230 255 
0 22 47 57 76 95 99 112 138 147 165 188 201 213 230 250 
0 22 42 60 76 90 99 112 143 147 165 185 201 213 230 255 
0 22 42 63 79 90 99 112 140 147 165 185 201 213 230 252 
0 22 44 58 74 92 99 112 143 147 165 185 201 213 230 255 
0 22 47 58 74 95 99 112 140 147 165 185 201 213 230 252 
0 22 44 63 79 92 99 112 138 147 165 185 201 213 230 250 
0 22 47 60 76 95 99 112 138 147 165 185 201 213 230 250 
0 22 41 58 74 89 102 112 140 147 165 191 207 213 227 252 
0 22 41 63 74 89 102 112 140 147 165 186 207 213 227 252 
0 22 41 58 74 89 102 112 143 147 165 188 204 213 227 255 
0 22 41 60 76 89 102 112 138 147 165 191 207 213 227 250 
0 22 41 63 79 89 102 112 138 147 165 188 204 213 227 250 
0 22 41 60 76 89 102 112 143 147 165 186 202 213 227 255 
0 22 41 58 79 89 102 112 140 147 165 191 202 213 227 252 
0 22 41 63 79 89 102 112 140 147 165 186 202 213 227 252 
0 22 42 57 73 90 102 112 140 147 165 191 207 213 227 252 
0 22 42 57 73 90 102 112 143 147 165 188 204 213 227 255 
0 22 44 57 73 92 102 112 138 147 165 191 207 213 227 250 
0 22 47 57 73 95 102 112 138 147 165 188 204 213 227 250 
0 22 44 57 73 92 102 112 143 147 165 186 202 213 227 255 
0 22 47 57 73 95 102 112 140 147 165 186 202 213 227 252 
0 22 42 60 73 90 102 112 143 147 165 185 204 213 227 255 
0 22 47 60 73 95 102 112 138 147 165 185 204 213 227 250 
0 22 42 60 76 90 102 112 137 147 165 191 207 213 227 249 
0 22 42 63 79 90 102 112 137 147 165 188 204 213 227 249 
0 22 44 58 74 92 102 112 137 147 165 191 207 213 227 249 
0 22 44 63 74 92 102 112 137 147 165 186 207 213 227 249 
0 22 47 58 74 95 102 112 137 147 165 188 204 213 227 249 
0 22 44 58 79 92 102 112 137 147 165 191 202 213 227 249 
0 22 44 63 79 92 102 112 137 147 165 186 202 213 227 249 
0 22 47 60 76 95 102 112 137 147 165 186 202 213 227 249 
0 22 42 57 76 90 102 112 143 147 165 188 201 213 227 255 
0 22 47 57 76 95 102 112 138 147 165 188 201 213 227 250 
0 22 42 60 76 90 102 112 143 147 165 185 201 213 227 255 
0 22 42 63 79 90 102 112 140 147 165 185 201 213 227 252 
0 22 44 58 74 92 102 112 143 147 165 185 201 213 227 255 
0 22 47 58 74 95 102 112 140 147 165 185 201 213 227 252 
0 22 44 63 79 92 102 112 138 147 165 185 201 213 227 250 
0 22 47 60 76 95 102 112 138 147 165 185 201 213 227 250 
0 25 38 58 74 86 105 112 140 147 165 191 207 213 227 252 
0 25 38 63 74 86 105 112 140 147 165 186 207 213 227 252 
0 25 38 58 74 86 105 112 143 147 165 188 204 213 227 255 
0 25 38 60 76 86 105 112 138 147 165 191 207 213 227 250 
0 25 38 63 79 86 105 112 138 147 165 188 204 213 227 250 
0 25 38 60 76 86 105 112 143 147 165 186 202 213 227 255 
0 25 38 58 79 86 105 112 140 147 165 191 202 213 227 252 
0 25 38 63 79 86 105 112 140 147 165 186 202 213 227 252 
0 26 38 57 73 86 106 112 140 147 165 191 207 213 227 252 
0 26 38 57 73 86 106 112 143 147 165 188 204 213 227 255 
0 28 38 57 73 86 108 112 138 147 165 191 207 213 227 250 
0 31 38 57 73 86 111 112 138 147 165 188 204 213 227 250 
0 28 38 57 73 86 108 112 143 147 165 186 202 213 227 255 
0 31 38 57 73 86 111 112 140 147 165 186 202 213 227 252 
0 26 38 60 73 86 106 112 143 147 165 185 204 213 227 255 
0 31 38 60 73 86 111 112 138 147 165 185 204 213 227 250 
0 26 38 60 76 86 106 112 137 147 165 191 207 213 227 249 
0 26 38 63 79 86 106 112 137 147 165 188 204 213 227 249 
0 28 38 58 74 86 108 112 137 147 165 191 207 213 227 249 
0 28 38 63 74 86 108 112 137 147 165 186 207 213 227 249 
0 31 38 58 74 86 111 112 137 147 165 188 204 213 227 249 
0 28 38 58 79 86 108 112 137 147 165 191 202 213 227 249 
0 28 38 63 79 86 108 112 137 147 165 186 202 213 227 249 
0 31 38 60 76 86 111 112 137 147 165 186 202 213 227 249 
0 26 38 57 76 86 106 112 143 147 165 188 201 213 227 255 
0 31 38 57 76 86 111 112 138 147 165 188 201 213 227 250 
0 26 38 60 76 86 106 112 143 147 165 185 201 213 227 255 
0 26 38 63 79 86 106 112 140 147 165 185 201 213 227 252 
0 28 38 58 74 86 108 112 143 147 165 185 201 213 227 255 
0 31 38 58 74 86 111 112 140 147 165 185 201 213 227 252 
0 28 38 63 79 86 108 112 138 147 165 185 201 213 227 250 
0 31 38 60 76 86 111 112 138 147 165 185 201 213 227 250 
0 25 42 54 70 90 105 112 140 147 165 191 207 213 227 252 
0 25 42 54 70 90 105 112 143 147 165 188 204 213 227 255 
0 25 44 54 70 92 105 112 138 147 165 191 207 213 227 250 
0 25 47 54 70 95 105 112 138 147 165 188 204 213 227 250 
0 25 44 54 70 92 105 112 143 147 165 186 202 213 227 255 
0 25 47 54 70 95 105 112 140 147 165 186 202 213 227 252 
0 26 41 54 70 89 106 112 140 147 165 191 207 213 227 252 
0 26 41 54 70 89 106 112 143 147 165 188 204 213 227 255 
0 28 41 54 70 89 108 112 138 147 165 191 207 213 227 250 
0 31 41 54 70 89 111 112 138 147 165 188 204 213 227 250 
0 28 41 54 70 89 108 112 143 147 165 186 202 213 227 255 
0 31 41 54 70 89 111 112 140 147 165 186 202 213 227 252 
0 26 44 54 70 92 106 112 137 147 165 191 207 213 227 249 
0 26 47 54 70 95 106 112 137 147 165 188 204 213 227 249 
0 28 42 54 70 90 108 112 137 147 165 191 207 213 227 249 
0 31 42 54 70 90 111 112 137 147 165 188 204 213 227 249 
0 28 47 54 70 95 108 112 137 147 165 186 202 213 227 249 
0 31 44 54 70 92 111 112 137 147 165 186 202 213 227 249 
0 26 44 54 70 92 106 112 143 147 165 185 201 213 227 255 
0 26 47 54 70 95 106 112 140 147 165 185 201 213 227 252 
0 28 42 54 70 90 108 112 143 147 165 185 201 213 227 255 
0 31 42 54 70 90 111 112 140 147 165 185 201 213 227 252 
0 28 47 54 70 95 108 112 138 147 165 185 201 213 227 250 
0 31 44 54 70 92 111 112 138 147 165 185 201 213 227 250 
0 25 42 60 76 90 105 112 134 147 165 191 207 213 227 246 
0 25 42 63 79 90 105 112 134 147 165 188 204 213 227 246 
0 25 44 58 74 92 105 112 134 147 165 191 207 213 227 246 
0 25 44 63 74 92 105 112 134 147 165 186 207 213 227 246 
0 25 47 58 74 95 105 112 134 147 165 188 204 213 227 246 
0 25 44 58 79 92 105 112 134 147 165 191 202 213 227 246 
0 25 44 63 79 92 105 112 134 147 165 186 202 213 227 246 
0 25 47 60 76 95 105 112 134 147 165 186 202 213 227 246 
0 26 41 60 76 89 106 112 134 147 165 191 207 213 227 246 
0 26 41 63 79 89 106 112 134 147 165 188 204 213 227 246 
0 28 41 58 74 89 108 112 134 147 165 191 207 213 227 246 
0 28 41 63 74 89 108 112 134 147 165 186 207 213 227 246 
0 31 41 58 74 89 111 112 134 147 165 188 204 213 227 246 
0 28 41 58 79 89 108 112 134 147 165 191 202 213 227 246 
0 28 41 63 79 89 108 112 134 147 165 186 202 213 227 246 
0 31 41 60 76 89 111 112 134 147 165 186 202 213 227 246 
0 26 44 57 73 92 106 112 134 147 165 191 207 213 227 246 
0 26 47 57 73 95 106 112 134 147 165 188 204 213 227 246 
0 28 42 57 73 90 108 112 134 147 165 191 207 213 227 246 
0 31 42 57 73 90 111 112 134 147 165 188 204 213 227 246 
0 28 47 57 73 95 108 112 134 147 165 186 202 213 227 246 
0 31 44 57 73 92 111 112 134 147 165 186 202 213 227 246 
0 26 47 60 73 95 106 112 134 147 165 185 204 213 227 246 
0 31 42 60 73 90 111 112 134 147 165 185 204 213 227 246 
0 26 47 57 76 95 106 112 134 147 165 188 201 213 227 246 
0 31 42 57 76 90 111 112 134 147 165 188 201 213 227 246 
0 26 44 63 79 92 106 112 134 147 165 185 201 213 227 246 
0 26 47 60 76 95 106 112 134 147 165 185 201 213 227 246 
0 28 42 63 79 90 108 112 134 147 165 185 201 213 227 246 
0 31 42 60 76 90 111 112 134 147 165 185 201 213 227 246 
0 28 47 58 74 95 108 112 134 147 165 185 201 213 227 246 
0 31 44 58 74 92 111 112 134 147 165 185 201 213 227 246 
0 25 42 60 76 90 105 112 143 147 165 182 198 213 227 255 
0 25 42 63 79 90 105 112 140 147 165 182 198 213 227 252 
0 25 44 58 74 92 105 112 143 147 165 182 198 213 227 255 
0 25 47 58 74 95 105 112 140 147 165 182 198 213 227 252 
0 25 44 63 79 92 105 112 138 147 165 182 198 213 227 250 
0 25 47 60 76 95 105 112 138 147 165 182 198 213 227 250 
0 26 41 60 76 89 106 112 143 147 165 182 198 213 227 255 
0 26 41 63 79 89 106 112 140 147 165 182 198 213 227 252 
0 28 41 58 74 89 108 112 143 147 165 182 198 213 227 255 
0 31 41 58 74 89 111 112 140 147 165 182 198 213 227 252 
0 28 41 63 79 89 108 112 138 147 165 182 198 213 227 250 
0 31 41 60 76 89 111 112 138 147 165 182 198 213 227 250 
0 26 44 57 73 92 106 112 143 147 165 182 198 213 227 255 
0 26 47 57 73 95 106 112 140 147 165 182 198 213 227 252 
0 28 42 57 73 90 108 112 143 147 165 182 198 213 227 255 
0 31 42 57 73 90 111 112 140 147 165 182 198 213 227 252 
0 28 47 57 73 95 108 112 138 147 165 182 198 213 227 250 
0 31 44 57 73 92 111 112 138 147 165 182 198 213 227 250 
0 26 44 63 79 92 106 112 137 147 165 182 198 213 227 249 
0 26 47 60 76 95 106 112 137 147 165 182 198 213 227 249 
0 28 42 63 79 90 108 112 137 147 165 182 198 213 227 249 
0 31 42 60 76 90 111 112 137 147 165 182 198 213 227 249 
0 28 47 58 74 95 108 112 137 147 165 182 198 213 227 249 
0 31 44 58 74 92 111 112 137 147 165 182 198 213 227 249 
0 25 42 51 70 90 105 112 140 159 165 182 195 213 239 252 
0 25 42 51 70 90 105 112 143 156 165 182 195 213 236 255 
0 25 44 51 70 92 105 112 138 159 165 182 195 213 239 250 
0 25 47 51 70 95 105 112 138 156 165 182 195 213 236 250 
0 25 44 51 70 92 105 112 143 154 165 182 195 213 234 255 
0 25 47 51 70 95 105 112 140 154 165 182 195 213 234 252 
0 25 42 51 70 90 108 112 143 156 165 182 195 213 233 255 
0 25 47 51 70 95 108 112 138 156 165 182 195 213 233 250 
0 26 41 51 70 89 106 112 140 159 165 182 195 213 239 252 
0 26 41 51 70 89 111 112 140 159 165 182 195 213 234 252 
0 26 41 51 70 89 106 112 143 156 165 182 195 213 236 255 
0 28 41 51 70 89 108 112 138 159 165 182 195 213 239 250 
0 31 41 51 70 89 111 112 138 156 165 182 195 213 236 250 
0 28 41 51 70 89 108 112 143 154 165 182 195 213 234 255 
0 31 41 51 70 89 106 112 140 154 165 182 195 213 239 252 
0 31 41 51 70 89 111 112 140 154 165 182 195 213 234 252 
0 26 44 51 70 92 106 112 137 159 165 182 195 213 239 249 
0 26 44 51 70 92 111 112 137 159 165 182 195 213 234 249 
0 26 47 51 70 95 106 112 137 156 165 182 195 213 236 249 
0 28 42 51 70 90 108 112 137 159 165 182 195 213 239 249 
0 31 42 51 70 90 111 112 137 156 165 182 195 213 236 249 
0 28 47 51 70 95 108 112 137 154 165 182 195 213 234 249 
0 31 44 51 70 92 106 112 137 154 165 182 195 213 239 249 
0 31 44 51 70 92 111 112 137 154 165 182 195 213 234 249 
0 28 42 51 70 90 105 112 143 153 165 182 195 213 236 255 
0 28 47 51 70 95 105 112 138 153 165 182 195 213 236 250 
0 26 44 51 70 92 106 112 143 153 165 182 195 213 233 255 
0 26 47 51 70 95 106 112 140 153 165 182 195 213 233 252 
0 28 42 51 70 90 108 112 143 153 165 182 195 213 233 255 
0 31 42 51 70 90 111 112 140 153 165 182 195 213 233 252 
0 28 47 51 70 95 108 112 138 153 165 182 195 213 233 250 
0 31 44 51 70 92 111 112 138 153 165 182 195 213 233 250 
0 22 41 58 74 89 102 112 140 159 165 179 195 213 239 252 
0 22 41 58 74 89 102 112 143 156 165 179 195 213 236 255 
0 22 41 60 76 89 102 112 138 159 165 179 195 213 239 250 
0 22 41 63 79 89 102 112 138 156 165 179 195 213 236 250 
0 22 41 60 76 89 102 112 143 154 165 179 195 213 234 255 
0 22 41 63 79 89 102 112 140 154 165 179 195 213 234 252 
0 22 42 57 73 90 102 112 140 159 165 179 195 213 239 252 
0 22 42 57 73 90 102 112 143 156 165 179 195 213 236 255 
0 22 44 57 73 92 102 112 138 159 165 179 195 213 239 250 
0 22 47 57 73 95 102 112 138 156 165 179 195 213 236 250 
0 22 44 57 73 92 102 112 143 154 165 179 195 213 234 255 
0 22 47 57 73 95 102 112 140 154 165 179 195 213 234 252 
0 22 42 60 76 90 102 112 137 159 165 179 195 213 239 249 
0 22 42 63 79 90 102 112 137 156 165 179 195 213 236 249 
0 22 44 58 74 92 102 112 137 159 165 179 195 213 239 249 
0 22 47 58 74 95 102 112 137 156 165 179 195 213 236 249 
0 22 44 63 79 92 102 112 137 154 165 179 195 213 234 249 
0 22 47 60 76 95 102 112 137 154 165 179 195 213 234 249 
0 22 42 60 76 90 102 112 143 153 165 179 195 213 233 255 
0 22 42 63 79 90 102 112 140 153 165 179 195 213 233 252 
0 22 44 58 74 92 102 112 143 153 165 179 195 213 233 255 
0 22 47 58 74 95 102 112 140 153 165 179 195 213 233 252 
0 22 44 63 79 92 102 112 138 153 165 179 195 213 233 250 
0 22 47 60 76 95 102 112 138 153 165 179 195 213 233 250 
0 25 38 58 74 86 105 112 140 159 165 179 195 213 239 252 
0 25 38 58 74 86 105 112 143 156 165 179 195 213 236 255 
0 25 38 60 76 86 105 112 138 159 165 179 195 213 239 250 
0 25 38 63 79 86 105 112 138 156 165 179 195 213 236 250 
0 25 38 60 76 86 105 112 143 154 165 179 195 213 234 255 
0 25 38 63 79 86 105 112 140 154 165 179 195 213 234 252 
0 25 38 58 74 86 108 112 143 156 165 179 195 213 233 255 
0 25 38 63 79 86 108 112 138 156 165 179 195 213 233 250 
0 26 38 57 73 86 106 112 140 159 165 179 195 213 239 252 
0 26 38 57 73 86 111 112 140 159 165 179 195 213 234 252 
0 26 38 57 73 86 106 112 143 156 165 179 195 213 236 255 
0 28 38 57 73 86 108 112 138 159 165 179 195 213 239 250 
0 31 38 57 73 86 111 112 138 156 165 179 195 213 236 250 
0 28 38 57 73 86 108 112 143 154 165 179 195 213 234 255 
0 31 38 57 73 86 106 112 140 154 165 179 195 213 239 252 
0 31 38 57 73 86 111 112 140 154 165 179 195 213 234 252 
0 26 38 60 76 86 106 112 137 159 165 179 195 213 239 249 
0 26 38 60 76 86 111 112 137 159 165 179 195 213 234 249 
0 26 38 63 79 86 106 112 137 156 165 179 195 213 236 249 
0 28 38 58 74 86 108 112 137 159 165 179 195 213 239 249 
0 31 38 58 74 86 111 112 137 156 165 179 195 213 236 249 
0 28 38 63 79 86 108 112 137 154 165 179 195 213 234 249 
0 31 38 60 76 86 106 112 137 154 165 179 195 213 239 249 
0 31 38 60 76 86 111 112 137 154 165 179 195 213 234 249 
0 28 38 58 74 86 105 112 143 153 165 179 195 213 236 255 
0 28 38 63 79 86 105 112 138 153 165 179 195 213 236 250 
0 26 38 60 76 86 106 112 143 153 165 179 195 213 233 255 
0 26 38 63 79 86 106 112 140 153 165 179 195 213 233 252 
0 28 38 58 74 86 108 112 143 153 165 179 195 213 233 255 
0 31 38 58 74 86 111 112 140 153 165 179 195 213 233 252 
0 28 38 63 79 86 108 112 138 153 165 179 195 213 233 250 
0 31 38 60 76 86 111 112 138 153 165 179 195 213 233 250 
0 25 42 54 70 90 105 112 140 159 165 179 195 213 239 252 
0 25 42 54 70 90 105 112 143 156 165 179 195 213 236 255 
0 25 44 54 70 92 105 112 138 159 165 179 195 213 239 250 
0 25 47 54 70 95 105 112 138 156 165 179 195 213 236 250 
0 25 44 54 70 92 105 112 143 154 165 179 195 213 234 255 
0 25 47 54 70 95 105 112 140 154 165 179 195 213 234 252 
0 25 42 54 70 90 108 112 143 156 165 179 195 213 233 255 
0 25 47 54 70 95 108 112 138 156 165 179 195 213 233 250 
0 26 41 54 70 89 106 112 140 159 165 179 195 213 239 252 
0 26 41 54 70 89 111 112 140 159 165 179 195 213 234 252 
0 26 41 54 70 89 106 112 143 156 165 179 195 213 236 255 
0 28 41 54 70 89 108 112 138 159 165 179 195 213 239 250 
0 31 41 54 70 89 111 112 138 156 165 179 195 213 236 250 
0 28 41 54 70 89 108 112 143 154 165 179 195 213 234 255 
0 31 41 54 70 89 106 112 140 154 165 179 195 213 239 252 
0 31 41 54 70 89 111 112 140 154 165 179 195 213 234 252 
0 26 44 54 70 92 106 112 137 159 165 179 195 213 239 249 
0 26 44 54 70 92 111 112 137 159 165 179 195 213 234 249 
0 26 47 54 70 95 106 112 137 156 165 179 195 213 236 249 
0 28 42 54 70 90 108 112 137 159 165 179 195 213 239 249 
0 31 42 54 70 90 111 112 137 156 165 179 195 213 236 249 
0 28 47 54 70 95 108 112 137 154 165 179 195 213 234 249 
0 31 44 54 70 92 106 112 137 154 165 179 195 213 239 249 
0 31 44 54 70 92 111 112 137 154 165 179 195 213 234 249 
0 28 42 54 70 90 105 112 143 153 165 179 195 213 236 255 
0 28 47 54 70 95 105 112 138 153 165 179 195 213 236 250 
0 26 44 54 70 92 106 112 143 153 165 179 195 213 233 255 
0 26 47 54 70 95 106 112 140 153 165 179 195 213 233 252 
0 28 42 54 70 90 108 112 143 153 165 179 195 213 233 255 
0 31 42 54 70 90 111 112 140 153 165 179 195 213 233 252 
0 28 47 54 70 95 108 112 138 153 165 179 195 213 233 250 
0 31 44 54 70 92 111 112 138 153 165 179 195 213 233 250 
0 25 42 60 76 90 105 112 134 159 165 179 195 213 239 246 
0 25 42 63 79 90 105 112 134 156 165 179 195 213 236 246 
0 25 44 58 74 92 105 112 134 159 165 179 195 213 239 246 
0 25 47 58 74 95 105 112 134 156 165 179 195 213 236 246 
0 25 44 63 79 92 105 112 134 154 165 179 195 213 234 246 
0 25 47 60 76 95 105 112 134 154 165 179 195 213 234 246 
0 25 42 63 79 90 108 112 134 156 165 179 195 213 233 246 
0 25 47 58 74 95 108 112 134 156 165 179 195 213 233 246 
0 26 41 60 76 89 106 112 134 159 165 179 195 213 239 246 
0 26 41 60 76 89 111 112 134 159 165 179 195 213 234 246 
0 26 41 63 79 89 106 112 134 156 165 179 195 213 236 246 
0 28 41 58 74 89 108 112 134 159 165 179 195 213 239 246 
0 31 41 58 74 89 111 112 134 156 165 179 195 213 236 246 
0 28 41 63 79 89 108 112 134 154 165 179 195 213 234 246 
0 31 41 60 76 89 106 112 134 154 165 179 195 213 239 246 
0 31 41 60 76 89 111 112 134 154 165 179 195 213 234 246 
0 26 44 57 73 92 106 112 134 159 165 179 195 213 239 246 
0 26 44 57 73 92 111 112 134 159 165 179 195 213 234 246 
0 26 47 57 73 95 106 112 134 156 165 179 195 213 236 246 
0 28 42 57 73 90 108 112 134 159 165 179 195 213 239 246 
0 31 42 57 73 90 111 112 134 156 165 179 195 213 236 246 
0 28 47 57 73 95 108 112 134 154 165 179 195 213 234 246 
0 31 44 57 73 92 106 112 134 154 165 179 195 213 239 246 
0 31 44 57 73 92 111 112 134 154 165 179 195 213 234 246 
0 28 42 63 79 90 105 112 134 153 165 179 195 213 236 246 
0 28 47 58 74 95 105 112 134 153 165 179 195 213 236 246 
0 26 44 63 79 92 106 112 134 153 165 179 195 213 233 246 
0 26 47 60 76 95 106 112 134 153 165 179 195 213 233 246 
0 28 42 63 79 90 108 112 134 153 165 179 195 213 233 246 
0 31 42 60 76 90 111 112 134 153 165 179 195 213 233 246 
0 28 47 58 74 95 108 112 134 153 165 179 195 213 233 246 
0 31 44 58 74 92 111 112 134 153 165 179 195 213 233 246 
0 25 42 60 76 90 105 112 143 150 165 179 195 213 230 255 
0 25 42 63 79 90 105 112 140 150 165 179 195 213 230 252 
0 25 44 58 74 92 105 112 143 150 165 179 195 213 230 255 
0 25 47 58 74 95 105 112 140 150 165 179 195 213 230 252 
0 25 44 63 79 92 105 112 138 150 165 179 195 213 230 250 
0 25 47 60 76 95 105 112 138 150 165 179 195 213 230 250 
0 26 41 60 76 89 106 112 143 150 165 179 195 213 230 255 
0 26 41 63 79 89 106 112 140 150 165 179 195 213 230 252 
0 28 41 58 74 89 108 112 143 150 165 179 195 213 230 255 
0 31 41 58 74 89 111 112 140 150 165 179 195 213 230 252 
0 28 41 63 79 89 108 112 138 150 165 179 195 213 230 250 
0 31 41 60 76 89 111 112 138 150 165 179 195 213 230 250 
0 26 44 57 73 92 106 112 143 150 165 179 195 213 230 255 
0 26 47 57 73 95 106 112 140 150 165 179 195 213 230 252 
0 28 42 57 73 90 108 112 143 150 165 179 195 213 230 255 
0 31 42 57 73 90 111 112 140 150 165 179 195 213 230 252 
0 28 47 57 73 95 108 112 138 150 165 179 195 213 230 250 
0 31 44 57 73 92 111 112 138 150 165 179 195 213 230 250 
0 26 44 63 79 92 106 112 137 150 165 179 195 213 230 249 
0 26 47 60 76 95 106 112 137 150 165 179 195 213 230 249 
0 28 42 63 79 90 108 112 137 150 165 179 195 213 230 249 
0 31 42 60 76 90 111 112 137 150 165 179 195 213 230 249 
0 28 47 58 74 95 108 112 137 150 165 179 195 213 230 249 
0 31 44 58 74 92 111 112 137 150 165 179 195 213 230 249 
0 19 38 57 73 86 99 112 138 156 175 181 197 223 236 250 
0 19 38 57 73 86 99 112 138 159 172 181 197 220 239 250 
0 19 38 57 73 86 99 112 140 154 175 181 197 223 234 252 
0 19 38 57 73 86 99 112 143 154 172 181 197 220 234 255 
0 19 38 57 73 86 99 112 140 159 170 181 197 218 239 252 
0 19 38 57 73 86 99 112 143 156 170 181 197 218 236 255 
0 19 38 58 74 86 99 112 137 156 175 181 197 223 236 249 
0 19 38 58 74 86 99 112 137 159 172 181 197 220 239 249 
0 19 38 60 76 86 99 112 137 154 175 181 197 223 234 249 
0 19 38 63 79 86 99 112 137 154 172 181 197 220 234 249 
0 19 38 60 76 86 99 112 137 159 170 181 197 218 239 249 
0 19 38 63 79 86 99 112 137 156 170 181 197 218 236 249 
0 19 38 58 74 86 99 112 140 153 175 181 197 223 233 252 
0 19 38 58 74 86 99 112 143 153 172 181 197 220 233 255 
0 19 38 60 76 86 99 112 138 153 175 181 197 223 233 250 
0 19 38 63 79 86 99 112 138 153 172 181 197 220 233 250 
0 19 38 60 76 86 99 112 143 153 170 181 197 218 233 255 
0 19 38 63 79 86 99 112 140 153 170 181 197 218 233 252 
0 19 38 58 74 86 99 112 140 159 169 181 197 217 239 252 
0 19 38 58 74 86 99 112 143 156 169 181 197 217 236 255 
0 19 38 60 76 86 99 112 138 159 169 181 197 217 239 250 
0 19 38 63 79 86 99 112 138 156 169 181 197 217 236 250 
0 19 38 60 76 86 99 112 143 154 169 181 197 217 234 255 
0 19 38 63 79 86 99 112 140 154 169 181 197 217 234 252 
0 19 41 54 70 89 99 112 138 156 175 181 197 223 236 250 
0 19 41 54 70 89 99 112 138 159 172 181 197 220 239 250 
0 19 41 54 70 89 99 112 140 154 175 181 197 223 234 252 
0 19 41 54 70 89 99 112 143 154 172 181 197 220 234 255 
0 19 41 54 70 89 99 112 140 159 170 181 197 218 239 252 
0 19 41 54 70 89 99 112 143 156 170 181 197 218 236 255 
0 19 41 54 70 92 99 112 138 159 172 181 197 217 239 250 
0 19 41 54 70 92 99 112 143 154 172 181 197 217 234 255 
0 19 42 54 70 90 99 112 137 156 175 181 197 223 236 249 
0 19 42 54 70 95 99 112 137 156 175 181 197 218 236 249 
0 19 42 54 70 90 99 112 137 159 172 181 197 220 239 249 
0 19 44 54 70 92 99 112 137 154 175 181 197 223 234 249 
0 19 47 54 70 95 99 112 137 154 172 181 197 220 234 249 
0 19 44 54 70 92 99 112 137 159 170 181 197 218 239 249 
0 19 47 54 70 90 99 112 137 156 170 181 197 223 236 249 
0 19 47 54 70 95 99 112 137 156 170 181 197 218 236 249 
0 19 42 54 70 90 99 112 140 153 175 181 197 223 233 252 
0 19 42 54 70 95 99 112 140 153 175 181 197 218 233 252 
0 19 42 54 70 90 99 112 143 153 172 181 197 220 233 255 
0 19 44 54 70 92 99 112 138 153 175 181 197 223 233 250 
0 19 47 54 70 95 99 112 138 153 172 181 197 220 233 250 
0 19 44 54 70 92 99 112 143 153 170 181 197 218 233 255 
0 19 47 54 70 90 99 112 140 153 170 181 197 223 233 252 
0 19 47 54 70 95 99 112 140 153 170 181 197 218 233 252 
0 19 44 54 70 89 99 112 138 159 169 181 197 220 239 250 
0 19 44 54 70 89 99 112 143 154 169 181 197 220 234 255 
0 19 42 54 70 90 99 112 140 159 169 181 197 217 239 252 
0 19 42 54 70 90 99 112 143 156 169 181 197 217 236 255 
0 19 44 54 70 92 99 112 138 159 169 181 197 217 239 250 
0 19 47 54 70 95 99 112 138 156 169 181 197 217 236 250 
0 19 44 54 70 92 99 112 143 154 169 181 197 217 234 255 
0 19 47 54 70 95 99 112 140 154 169 181 197 217 234 252 
0 19 41 58 74 89 99 112 134 156 175 181 197 223 236 246 
0 19 41 58 74 89 99 112 134 159 172 181 197 220 239 246 
0 19 41 60 76 89 99 112 134 154 175 181 197 223 234 246 
0 19 41 63 79 89 99 112 134 154 172 181 197 220 234 246 
0 19 41 60 76 89 99 112 134 159 170 181 197 218 239 246 
0 19 41 63 79 89 99 112 134 156 170 181 197 218 236 246 
0 19 41 58 74 92 99 112 134 159 172 181 197 217 239 246 
0 19 41 63 79 92 99 112 134 154 172 181 197 217 234 246 
0 19 42 57 73 90 99 112 134 156 175 181 197 223 236 246 
0 19 42 57 73 95 99 112 134 156 175 181 197 218 236 246 
0 19 42 57 73 90 99 112 134 159 172 181 197 220 239 246 
0 19 44 57 73 92 99 112 134 154 175 181 197 223 234 246 
0 19 47 57 73 95 99 112 134 154 172 181 197 220 234 246 
0 19 44 57 73 92 99 112 134 159 170 181 197 218 239 246 
0 19 47 57 73 90 99 112 134 156 170 181 197 223 236 246 
0 19 47 57 73 95 99 112 134 156 170 181 197 218 236 246 
0 19 42 60 76 90 99 112 134 153 175 181 197 223 233 246 
0 19 42 60 76 95 99 112 134 153 175 181 197 218 233 246 
0 19 42 63 79 90 99 112 134 153 172 181 197 220 233 246 
0 19 44 58 74 92 99 112 134 153 175 181 197 223 233 246 
0 19 47 58 74 95 99 112 134 153 172 181 197 220 233 246 
0 19 44 63 79 92 99 112 134 153 170 181 197 218 233 246 
0 19 47 60 76 90 99 112 134 153 170 181 197 223 233 246 
0 19 47 60 76 95 99 112 134 153 170 181 197 218 233 246 
0 19 44 58 74 89 99 112 134 159 169 181 197 220 239 246 
0 19 44 63 79 89 99 112 134 154 169 181 197 220 234 246 
0 19 42 60 76 90 99 112 134 159 169 181 197 217 239 246 
0 19 42 63 79 90 99 112 134 156 169 181 197 217 236 246 
0 19 44 58 74 92 99 112 134 159 169 181 197 217 239 246 
0 19 47 58 74 95 99 112 134 156 169 181 197 217 236 246 
0 19 44 63 79 92 99 112 134 154 169 181 197 217 234 246 
0 19 47 60 76 95 99 112 134 154 169 181 197 217 234 246 
0 19 41 58 74 89 99 112 140 150 175 181 197 223 230 252 
0 19 41 58 74 89 99 112 143 150 172 181 197 220 230 255 
0 19 41 60 76 89 99 112 138 150 175 181 197 223 230 250 
0 19 41 63 79 89 99 112 138 150 172 181 197 220 230 250 
0 19 41 60 76 89 99 112 143 150 170 181 197 218 230 255 
0 19 41 63 79 89 99 112 140 150 170 181 197 218 230 252 
0 19 41 58 74 92 99 112 143 150 172 181 197 217 230 255 
0 19 41 63 79 92 99 112 138 150 172 181 197 217 230 250 
0 19 42 57 73 90 99 112 140 150 175 181 197 223 230 252 
0 19 42 57 73 95 99 112 140 150 175 181 197 218 230 252 
0 19 42 57 73 90 99 112 143 150 172 181 197 220 230 255 
0 19 44 57 73 92 99 112 138 150 175 181 197 223 230 250 
0 19 47 57 73 95 99 112 138 150 172 181 197 220 230 250 
0 19 44 57 73 92 99 112 143 150 170 181 197 218 230 255 
0 19 47 57 73 90 99 112 140 150 170 181 197 223 230 252 
0 19 47 57 73 95 99 112 140 150 170 181 197 218 230 252 
0 19 42 60 76 90 99 112 137 150 175 181 197 223 230 249 
0 19 42 60 76 95 99 112 137 150 175 181 197 218 230 249 
0 19 42 63 79 90 99 112 137 150 172 181 197 220 230 249 
0 19 44 58 74 92 99 112 137 150 175 181 197 223 230 249 
0 19 47 58 74 95 99 112 137 150 172 181 197 220 230 249 
0 19 44 63 79 92 99 112 137 150 170 181 197 218 230 249 
0 19 47 60 76 90 99 112 137 150 170 181 197 223 230 249 
0 19 47 60 76 95 99 112 137 150 170 181 197 218 230 249 
0 19 44 58 74 89 99 112 143 150 169 181 197 220 230 255 
0 19 44 63 79 89 99 112 138 150 169 181 197 220 230 250 
0 19 42 60 76 90 99 112 143 150 169 181 197 217 230 255 
0 19 42 63 79 90 99 112 140 150 169 181 197 217 230 252 
0 19 44 58 74 92 99 112 143 150 169 181 197 217 230 255 
0 19 47 58 74 95 99 112 140 150 169 181 197 217 230 252 
0 19 44 63 79 92 99 112 138 150 169 181 197 217 230 250 
0 19 47 60 76 95 99 112 138 150 169 181 197 217 230 250 
0 19 41 58 74 89 99 112 140 159 166 181 197 214 239 252 
0 19 41 58 74 89 99 112 143 156 166 181 197 214 236 255 
0 19 41 60 76 89 99 112 138 159 166 181 197 214 239 250 
0 19 41 63 79 89 99 112 138 156 166 181 197 214 236 250 
0 19 41 60 76 89 99 112 143 154 166 181 197 214 234 255 
0 19 41 63 79 89 99 112 140 154 166 181 197 214 234 252 
0 19 42 57 73 90 99 112 140 159 166 181 197 214 239 252 
0 19 42 57 73 90 99 112 143 156 166 181 197 214 236 255 
0 19 44 57 73 92 99 112 138 159 166 181 197 214 239 250 
0 19 47 57 73 95 99 112 138 156 166 181 197 214 236 250 
0 19 44 57 73 92 99 112 143 154 166 181 197 214 234 255 
0 19 47 57 73 95 99 112 140 154 166 181 197 214 234 252 
0 19 42 60 76 90 99 112 137 159 166 181 197 214 239 249 
0 19 42 63 79 90 99 112 137 156 166 181 197 214 236 249 
0 19 44 58 74 92 99 112 137 159 166 181 197 214 239 249 
0 19 47 58 74 95 99 112 137 156 166 181 197 214 236 249 
0 19 44 63 79 92 99 112 137 154 166 181 197 214 234 249 
0 19 47 60 76 95 99 112 137 154 166 181 197 214 234 249 
0 19 42 60 76 90 99 112 143 153 166 181 197 214 233 255 
0 19 42 63 79 90 99 112 140 153 166 181 197 214 233 252 
0 19 44 58 74 92 99 112 143 153 166 181 197 214 233 255 
0 19 47 58 74 95 99 112 140 153 166 181 197 214 233 252 
0 19 44 63 79 92 99 112 138 153 166 181 197 214 233 250 
0 19 47 60 76 95 99 112 138 153 166 181 197 214 233 250 
0 19 41 58 74 89 102 112 140 150 175 181 197 223 227 252 
0 19 41 58 74 89 102 112 143 150 172 181 197 220 227 255 
0 19 41 60 76 89 102 112 138 150 175 181 197 223 227 250 
0 19 41 63 79 89 102 112 138 150 172 181 197 220 227 250 
0 19 41 60 76 89 102 112 143 150 170 181 197 218 227 255 
0 19 41 63 79 89 102 112 140 150 170 181 197 218 227 252 
0 19 41 58 74 92 102 112 143 150 172 181 197 217 227 255 
0 19 41 63 79 92 102 112 138 150 172 181 197 217 227 250 
0 19 42 57 73 90 102 112 140 150 175 181 197 223 227 252 
0 19 42 57 73 95 102 112 140 150 175 181 197 218 227 252 
0 19 42 57 73 90 102 112 143 150 172 181 197 220 227 255 
0 19 44 57 73 92 102 112 138 150 175 181 197 223 227 250 
0 19 47 57 73 95 102 112 138 150 172 181 197 220 227 250 
0 19 44 57 73 92 102 112 143 150 170 181 197 218 227 255 
0 19 47 57 73 90 102 112 140 150 170 181 197 223 227 252 
0 19 47 57 73 95 102 112 140 150 170 181 197 218 227 252 
0 19 42 60 76 90 102 112 137 150 175 181 197 223 227 249 
0 19 42 60 76 95 102 112 137 150 175 181 197 218 227 249 
0 19 42 63 79 90 102 112 137 150 172 181 197 220 227 249 
0 19 44 58 74 92 102 112 137 150 175 181 197 223 227 249 
0 19 47 58 74 95 102 112 137 150 172 181 197 220 227 249 
0 19 44 63 79 92 102 112 137 150 170 181 197 218 227 249 
0 19 47 60 76 90 102 112 137 150 170 181 197 223 227 249 
0 19 47 60 76 95 102 112 137 150 170 181 197 218 227 249 
0 19 44 58 74 89 102 112 143 150 169 181 197 220 227 255 
0 19 44 63 79 89 102 112 138 150 169 181 197 220 227 250 
0 19 42 60 76 90 102 112 143 150 169 181 197 217 227 255 
0 19 42 63 79 90 102 112 140 150 169 181 197 217 227 252 
0 19 44 58 74 92 102 112 143 150 169 181 197 217 227 255 
0 19 47 58 74 95 102 112 140 150 169 181 197 217 227 252 
0 19 44 63 79 92 102 112 138 150 169 181 197 217 227 250 
0 19 47 60 76 95 102 112 138 150 169 181 197 217 227 250 
0 22 35 57 73 83 102 112 138 156 175 181 197 223 236 250 
0 22 35 57 73 83 102 112 138 159 172 181 197 220 239 250 
0 22 35 57 73 83 102 112 140 154 175 181 197 223 234 252 
0 22 35 57 73 83 102 112 143 154 172 181 197 220 234 255 
0 22 35 57 73 83 102 112 140 159 170 181 197 218 239 252 
0 22 35 57 73 83 102 112 143 156 170 181 197 218 236 255 
0 22 35 58 74 83 102 112 137 156 175 181 197 223 236 249 
0 22 35 58 74 83 102 112 137 159 172 181 197 220 239 249 
0 22 35 60 76 83 102 112 137 154 175 181 197 223 234 249 
0 22 35 63 79 83 102 112 137 154 172 181 197 220 234 249 
0 22 35 60 76 83 102 112 137 159 170 181 197 218 239 249 
0 22 35 63 79 83 102 112 137 156 170 181 197 218 236 249 
0 22 35 58 74 83 102 112 140 153 175 181 197 223 233 252 
0 22 35 58 74 83 102 112 143 153 172 181 197 220 233 255 
0 22 35 60 76 83 102 112 138 153 175 181 197 223 233 250 
0 22 35 63 79 83 102 112 138 153 172 181 197 220 233 250 
0 22 35 60 76 83 102 112 143 153 170 181 197 218 233 255 
0 22 35 63 79 83 102 112 140 153 170 181 197 218 233 252 
0 22 35 58 74 83 102 112 140 159 169 181 197 217 239 252 
0 22 35 58 74 83 102 112 143 156 169 181 197 217 236 255 
0 22 35 60 76 83 102 112 138 159 169 181 197 217 239 250 
0 22 35 63 79 83 102 112 138 156 169 181 197 217 236 250 
0 22 35 60 76 83 102 112 143 154 169 181 197 217 234 255 
0 22 35 63 79 83 102 112 140 154 169 181 197 217 234 252 
0 25 35 54 70 83 105 112 138 156 175 181 197 223 236 250 
0 25 35 54 70 83 105 112 138 159 172 181 197 220 239 250 
0 25 35 54 70 83 105 112 140 154 175 181 197 223 234 252 
0 25 35 54 70 83 105 112 143 154 172 181 197 220 234 255 
0 25 35 54 70 83 105 112 140 159 170 181 197 218 239 252 
0 25 35 54 70 83 105 112 143 156 170 181 197 218 236 255 
0 25 35 54 70 83 108 112 138 156 175 181 197 223 233 250 
0 25 35 54 70 83 108 112 143 156 170 181 197 218 233 255 
0 26 35 54 70 83 106 112 137 156 175 181 197 223 236 249 
0 26 35 54 70 83 106 112 137 159 172 181 197 220 239 249 
0 26 35 54 70 83 111 112 137 159 172 181 197 220 234 249 
0 28 35 54 70 83 108 112 137 154 175 181 197 223 234 249 
0 31 35 54 70 83 106 112 137 154 172 181 197 220 239 249 
0 31 35 54 70 83 111 112 137 154 172 181 197 220 234 249 
0 28 35 54 70 83 108 112 137 159 170 181 197 218 239 249 
0 31 35 54 70 83 111 112 137 156 170 181 197 218 236 249 
0 28 35 54 70 83 105 112 138 153 175 181 197 223 236 250 
0 28 35 54 70 83 105 112 143 153 170 181 197 218 236 255 
0 26 35 54 70 83 106 112 140 153 175 181 197 223 233 252 
0 26 35 54 70 83 106 112 143 153 172 181 197 220 233 255 
0 28 35 54 70 83 108 112 138 153 175 181 197 223 233 250 
0 31 35 54 70 83 111 112 138 153 172 181 197 220 233 250 
0 28 35 54 70 83 108 112 143 153 170 181 197 218 233 255 
0 31 35 54 70 83 111 112 140 153 170 181 197 218 233 252 
0 26 35 54 70 83 106 112 140 159 169 181 197 217 239 252 
0 26 35 54 70 83 111 112 140 159 169 181 197 217 234 252 
0 26 35 54 70 83 106 112 143 156 169 181 197 217 236 255 
0 28 35 54 70 83 108 112 138 159 169 181 197 217 239 250 
0 31 35 54 70 83 111 112 138 156 169 181 197 217 236 250 
0 28 35 54 70 83 108 112 143 154 169 181 197 217 234 255 
0 31 35 54 70 83 106 112 140 154 169 181 197 217 239 252 
0 31 35 54 70 83 111 112 140 154 169 181 197 217 234 252 
0 25 35 58 74 83 105 112 134 156 175 181 197 223 236 246 
0 25 35 58 74 83 105 112 134 159 172 181 197 220 239 246 
0 25 35 60 76 83 105 112 134 154 175 181 197 223 234 246 
0 25 35 63 79 83 105 112 134 154 172 181 197 220 234 246 
0 25 35 60 76 83 105 112 134 159 170 181 197 218 239 246 
0 25 35 63 79 83 105 112 134 156 170 181 197 218 236 246 
0 25 35 58 74 83 108 112 134 156 175 181 197 223 233 246 
0 25 35 63 79 83 108 112 134 156 170 181 197 218 233 246 
0 26 35 57 73 83 106 112 134 156 175 181 197 223 236 246 
0 26 35 57 73 83 106 112 134 159 172 181 197 220 239 246 
0 26 35 57 73 83 111 112 134 159 172 181 197 220 234 246 
0 28 35 57 73 83 108 112 134 154 175 181 197 223 234 246 
0 31 35 57 73 83 106 112 134 154 172 181 197 220 239 246 
0 31 35 57 73 83 111 112 134 154 172 181 197 220 234 246 
0 28 35 57 73 83 108 112 134 159 170 181 197 218 239 246 
0 31 35 57 73 83 111 112 134 156 170 181 197 218 236 246 
0 28 35 58 74 83 105 112 134 153 175 181 197 223 236 246 
0 28 35 63 79 83 105 112 134 153 170 181 197 218 236 246 
0 26 35 60 76 83 106 112 134 153 175 181 197 223 233 246 
0 26 35 63 79 83 106 112 134 153 172 181 197 220 233 246 
0 28 35 58 74 83 108 112 134 153 175 181 197 223 233 246 
0 31 35 58 74 83 111 112 134 153 172 181 197 220 233 246 
0 28 35 63 79 83 108 112 134 153 170 181 197 218 233 246 
0 31 35 60 76 83 111 112 134 153 170 181 197 218 233 246 
0 26 35 60 76 83 106 112 134 159 169 181 197 217 239 246 
0 26 35 60 76 83 111 112 134 159 169 181 197 217 234 246 
0 26 35 63 79 83 106 112 134 156 169 181 197 217 236 246 
0 28 35 58 74 83 108 112 134 159 169 181 197 217 239 246 
0 31 35 58 74 83 111 112 134 156 169 181 197 217 236 246 
0 28 35 63 79 83 108 112 134 154 169 181 197 217 234 246 
0 31 35 60 76 83 106 112 134 154 169 181 197 217 239 246 
0 31 35 60 76 83 111 112 134 154 169 181 197 217 234 246 
0 25 35 58 74 83 105 112 140 150 175 181 197 223 230 252 
0 25 35 58 74 83 105 112 143 150 172 181 197 220 230 255 
0 25 35 60 76 83 105 112 138 150 175 181 197 223 230 250 
0 25 35 63 79 83 105 112 138 150 172 181 197 220 230 250 
0 25 35 60 76 83 105 112 143 150 170 181 197 218 230 255 
0 25 35 63 79 83 105 112 140 150 170 181 197 218 230 252 
0 26 35 57 73 83 106 112 140 150 175 181 197 223 230 252 
0 26 35 57 73 83 106 112 143 150 172 181 197 220 230 255 
0 28 35 57 73 83 108 112 138 150 175 181 197 223 230 250 
0 31 35 57 73 83 111 112 138 150 172 181 197 220 230 250 
0 28 35 57 73 83 108 112 143 150 170 181 197 218 230 255 
0 31 35 57 73 83 111 112 140 150 170 181 197 218 230 252 
0 26 35 60 76 83 106 112 137 150 175 181 197 223 230 249 
0 26 35 63 79 83 106 112 137 150 172 181 197 220 230 249 
0 28 35 58 74 83 108 112 137 150 175 181 197 223 230 249 
0 31 35 58 74 83 111 112 137 150 172 181 197 220 230 249 
0 28 35 63 79 83 108 112 137 150 170 181 197 218 230 249 
0 31 35 60 76 83 111 112 137 150 170 181 197 218 230 249 
0 26 35 60 76 83 106 112 143 150 169 181 197 217 230 255 
0 26 35 63 79 83 106 112 140 150 169 181 197 217 230 252 
0 28 35 58 74 83 108 112 143 150 169 181 197 217 230 255 
0 31 35 58 74 83 111 112 140 150 169 181 197 217 230 252 
0 28 35 63 79 83 108 112 138 150 169 181 197 217 230 250 
0 31 35 60 76 83 111 112 138 150 169 181 197 217 230 250 
0 25 35 58 74 83 105 112 140 159 166 181 197 214 239 252 
0 25 35 58 74 83 105 112 143 156 166 181 197 214 236 255 
0 25 35 60 76 83 105 112 138 159 166 181 197 214 239 250 
0 25 35 63 79 83 105 112 138 156 166 181 197 214 236 250 
0 25 35 60 76 83 105 112 143 154 166 181 197 214 234 255 
0 25 35 63 79 83 105 112 140 154 166 181 197 214 234 252 
0 25 35 58 74 83 108 112 143 156 166 181 197 214 233 255 
0 25 35 63 79 83 108 112 138 156 166 181 197 214 233 250 
0 26 35 57 73 83 106 112 140 159 166 181 197 214 239 252 
0 26 35 57 73 83 111 112 140 159 166 181 197 214 234 252 
0 26 35 57 73 83 106 112 143 156 166 181 197 214 236 255 
0 28 35 57 73 83 108 112 138 159 166 181 197 214 239 250 
0 31 35 57 73 83 111 112 138 156 166 181 197 214 236 250 
0 28 35 57 73 83 108 112 143 154 166 181 197 214 234 255 
0 31 35 57 73 83 106 112 140 154 166 181 197 214 239 252 
0 31 35 57 73 83 111 112 140 154 166 181 197 214 234 252 
0 26 35 60 76 83 106 112 137 159 166 181 197 214 239 249 
0 26 35 60 76 83 111 112 137 159 166 181 197 214 234 249 
0 26 35 63 79 83 106 112 137 156 166 181 197 214 236 249 
0 28 35 58 74 83 108 112 137 159 166 181 197 214 239 249 
0 31 35 58 74 83 111 112 137 156 166 181 197 214 236 249 
0 28 35 63 79 83 108 112 137 154 166 181 197 214 234 249 
0 31 35 60 76 83 106 112 137 154 166 181 197 214 239 249 
0 31 35 60 76 83 111 112 137 154 166 181 197 214 234 249 
0 28 35 58 74 83 105 112 143 153 166 181 197 214 236 255 
0 28 35 63 79 83 105 112 138 153 166 181 197 214 236 250 
0 26 35 60 76 83 106 112 143 153 166 181 197 214 233 255 
0 26 35 63 79 83 106 112 140 153 166 181 197 214 233 252 
0 28 35 58 74 83 108 112 143 153 166 181 197 214 233 255 
0 31 35 58 74 83 111 112 140 153 166 181 197 214 233 252 
0 28 35 63 79 83 108 112 138 153 166 181 197 214 233 250 
0 31 35 60 76 83 111 112 138 153 166 181 197 214 233 250 
0 25 35 58 74 86 105 112 140 159 166 181 197 211 239 252 
0 25 35 58 74 86 105 112 143 156 166 181 197 211 236 255 
0 25 35 60 76 86 105 112 138 159 166 181 197 211 239 250 
0 25 35 63 79 86 105 112 138 156 166 181 197 211 236 250 
0 25 35 60 76 86 105 112 143 154 166 181 197 211 234 255 
0 25 35 63 79 86 105 112 140 154 166 181 197 211 234 252 
0 25 35 58 74 86 108 112 143 156 166 181 197 211 233 255 
0 25 35 63 79 86 108 112 138 156 166 181 197 211 233 250 
0 26 35 57 73 86 106 112 140 159 166 181 197 211 239 252 
0 26 35 57 73 86 111 112 140 159 166 181 197 211 234 252 
0 26 35 57 73 86 106 112 143 156 166 181 197 211 236 255 
0 28 35 57 73 86 108 112 138 159 166 181 197 211 239 250 
0 31 35 57 73 86 111 112 138 156 166 181 197 211 236 250 
0 28 35 57 73 86 108 112 143 154 166 181 197 211 234 255 
0 31 35 57 73 86 106 112 140 154 166 181 197 211 239 252 
0 31 35 57 73 86 111 112 140 154 166 181 197 211 234 252 
0 26 35 60 76 86 106 112 137 159 166 181 197 211 239 249 
0 26 35 60 76 86 111 112 137 159 166 181 197 211 234 249 
0 26 35 63 79 86 106 112 137 156 166 181 197 211 236 249 
0 28 35 58 74 86 108 112 137 159 166 181 197 211 239 249 
0 31 35 58 74 86 111 112 137 156 166 181 197 211 236 249 
0 28 35 63 79 86 108 112 137 154 166 181 197 211 234 249 
0 31 35 60 76 86 106 112 137 154 166 181 197 211 239 249 
0 31 35 60 76 86 111 112 137 154 166 181 197 211 234 249 
0 28 35 58 74 86 105 112 143 153 166 181 197 211 236 255 
0 28 35 63 79 86 105 112 138 153 166 181 197 211 236 250 
0 26 35 60 76 86 106 112 143 153 166 181 197 211 233 255 
0 26 35 63 79 86 106 112 140 153 166 181 197 211 233 252 
0 28 35 58 74 86 108 112 143 153 166 181 197 211 233 255 
0 31 35 58 74 86 111 112 140 153 166 181 197 211 233 252 
0 28 35 63 79 86 108 112 138 153 166 181 197 211 233 250 
0 31 35 60 76 86 111 112 138 153 166 181 197 211 233 250 
0 22 41 51 67 89 102 112 138 156 175 181 197 223 236 250 
0 22 41 51 67 89 102 112 138 159 172 181 197 220 239 250 
0 22 41 51 67 89 102 112 140 154 175 181 197 223 234 252 
0 22 41 51 67 89 102 112 143 154 172 181 197 220 234 255 
0 22 41 51 67 89 102 112 140 159 170 181 197 218 239 252 
0 22 41 51 67 89 102 112 143 156 170 181 197 218 236 255 
0 22 41 51 67 92 102 112 138 159 172 181 197 217 239 250 
0 22 41 51 67 92 102 112 143 154 172 181 197 217 234 255 
0 22 42 51 67 90 102 112 137 156 175 181 197 223 236 249 
0 22 42 51 67 95 102 112 137 156 175 181 197 218 236 249 
0 22 42 51 67 90 102 112 137 159 172 181 197 220 239 249 
0 22 44 51 67 92 102 112 137 154 175 181 197 223 234 249 
0 22 47 51 67 95 102 112 137 154 172 181 197 220 234 249 
0 22 44 51 67 92 102 112 137 159 170 181 197 218 239 249 
0 22 47 51 67 90 102 112 137 156 170 181 197 223 236 249 
0 22 47 51 67 95 102 112 137 156 170 181 197 218 236 249 
0 22 42 51 67 90 102 112 140 153 175 181 197 223 233 252 
0 22 42 51 67 95 102 112 140 153 175 181 197 218 233 252 
0 22 42 51 67 90 102 112 143 153 172 181 197 220 233 255 
0 22 44 51 67 92 102 112 138 153 175 181 197 223 233 250 
0 22 47 51 67 95 102 112 138 153 172 181 197 220 233 250 
0 22 44 51 67 92 102 112 143 153 170 181 197 218 233 255 
0 22 47 51 67 90 102 112 140 153 170 181 197 223 233 252 
0 22 47 51 67 95 102 112 140 153 170 181 197 218 233 252 
0 22 44 51 67 89 102 112 138 159 169 181 197 220 239 250 
0 22 44 51 67 89 102 112 143 154 169 181 197 220 234 255 
0 22 42 51 67 90 102 112 140 159 169 181 197 217 239 252 
0 22 42 51 67 90 102 112 143 156 169 181 197 217 236 255 
0 22 44 51 67 92 102 112 138 159 169 181 197 217 239 250 
0 22 47 51 67 95 102 112 138 156 169 181 197 217 236 250 
0 22 44 51 67 92 102 112 143 154 169 181 197 217 234 255 
0 22 47 51 67 95 102 112 140 154 169 181 197 217 234 252 
0 25 38 51 67 86 105 112 138 156 175 181 197 223 236 250 
0 25 38 51 67 86 105 112 138 159 172 181 197 220 239 250 
0 25 38 51 67 86 105 112 140 154 175 181 197 223 234 252 
0 25 38 51 67 86 105 112 143 154 172 181 197 220 234 255 
0 25 38 51 67 86 105 112 140 159 170 181 197 218 239 252 
0 25 38 51 67 86 105 112 143 156 170 181 197 218 236 255 
0 25 38 51 67 86 108 112 138 156 175 181 197 223 233 250 
0 25 38 51 67 86 108 112 143 156 170 181 197 218 233 255 
0 26 38 51 67 86 106 112 137 156 175 181 197 223 236 249 
0 26 38 51 67 86 106 112 137 159 172 181 197 220 239 249 
0 26 38 51 67 86 111 112 137 159 172 181 197 220 234 249 
0 28 38 51 67 86 108 112 137 154 175 181 197 223 234 249 
0 31 38 51 67 86 106 112 137 154 172 181 197 220 239 249 
0 31 38 51 67 86 111 112 137 154 172 181 197 220 234 249 
0 28 38 51 67 86 108 112 137 159 170 181 197 218 239 249 
0 31 38 51 67 86 111 112 137 156 170 181 197 218 236 249 
0 28 38 51 67 86 105 112 138 153 175 181 197 223 236 250 
0 28 38 51 67 86 105 112 143 153 170 181 197 218 236 255 
0 26 38 51 67 86 106 112 140 153 175 181 197 223 233 252 
0 26 38 51 67 86 106 112 143 153 172 181 197 220 233 255 
0 28 38 51 67 86 108 112 138 153 175 181 197 223 233 250 
0 31 38 51 67 86 111 112 138 153 172 181 197 220 233 250 
0 28 38 51 67 86 108 112 143 153 170 181 197 218 233 255 
0 31 38 51 67 86 111 112 140 153 170 181 197 218 233 252 
0 26 38 51 67 86 106 112 140 159 169 181 197 217 239 252 
0 26 38 51 67 86 111 112 140 159 169 181 197 217 234 252 
0 26 38 51 67 86 106 112 143 156 169 181 197 217 236 255 
0 28 38 51 67 86 108 112 138 159 169 181 197 217 239 250 
0 31 38 51 67 86 111 112 138 156 169 181 197 217 236 250 
0 28 38 51 67 86 108 112 143 154 169 181 197 217 234 255 
0 31 38 51 67 86 106 112 140 154 169 181 197 217 239 252 
0 31 38 51 67 86 111 112 140 154 169 181 197 217 234 252 
0 25 42 51 67 90 105 112 134 156 175 181 197 223 236 246 
0 25 42 51 67 95 105 112 134 156 175 181 197 218 236 246 
0 25 42 51 67 90 105 112 134 159 172 181 197 220 239 246 
0 25 44 51 67 92 105 112 134 154 175 181 197 223 234 246 
0 25 47 51 67 95 105 112 134 154 172 181 197 220 234 246 
0 25 44 51 67 92 105 112 134 159 170 181 197 218 239 246 
0 25 47 51 67 90 105 112 134 156 170 181 197 223 236 246 
0 25 47 51 67 95 105 112 134 156 170 181 197 218 236 246 
0 25 42 51 67 90 108 112 134 156 175 181 197 223 233 246 
0 25 42 51 67 95 108 112 134 156 175 181 197 218 233 246 
0 25 47 51 67 90 108 112 134 156 170 181 197 223 233 246 
0 25 47 51 67 95 108 112 134 156 170 181 197 218 233 246 
0 26 41 51 67 89 106 112 134 156 175 181 197 223 236 246 
0 26 41 51 67 89 106 112 134 159 172 181 197 220 239 246 
0 26 41 51 67 89 111 112 134 159 172 181 197 220 234 246 
0 28 41 51 67 89 108 112 134 154 175 181 197 223 234 246 
0 31 41 51 67 89 106 112 134 154 172 181 197 220 239 246 
0 31 41 51 67 89 111 112 134 154 172 181 197 220 234 246 
0 28 41 51 67 89 108 112 134 159 170 181 197 218 239 246 
0 31 41 51 67 89 111 112 134 156 170 181 197 218 236 246 
0 26 41 51 67 92 106 112 134 159 172 181 197 217 239 246 
0 26 41 51 67 92 111 112 134 159 172 181 197 217 234 246 
0 31 41 51 67 92 106 112 134 154 172 181 197 217 239 246 
0 31 41 51 67 92 111 112 134 154 172 181 197 217 234 246 
0 28 42 51 67 90 105 112 134 153 175 181 197 223 236 246 
0 28 42 51 67 95 105 112 134 153 175 181 197 218 236 246 
0 28 47 51 67 90 105 112 134 153 170 181 197 223 236 246 
0 28 47 51 67 95 105 112 134 153 170 181 197 218 236 246 
0 26 44 51 67 92 106 112 134 153 175 181 197 223 233 246 
0 26 47 51 67 95 106 112 134 153 172 181 197 220 233 246 
0 28 42 51 67 90 108 112 134 153 175 181 197 223 233 246 
0 28 42 51 67 95 108 112 134 153 175 181 197 218 233 246 
0 31 42 51 67 90 111 112 134 153 172 181 197 220 233 246 
0 28 47 51 67 90 108 112 134 153 170 181 197 223 233 246 
0 28 47 51 67 95 108 112 134 153 170 181 197 218 233 246 
0 31 44 51 67 92 111 112 134 153 170 181 197 218 233 246 
0 26 44 51 67 89 106 112 134 159 169 181 197 220 239 246 
0 26 44 51 67 89 111 112 134 159 169 181 197 220 234 246 
0 31 44 51 67 89 106 112 134 154 169 181 197 220 239 246 
0 31 44 51 67 89 111 112 134 154 169 181 197 220 234 246 
0 26 44 51 67 92 106 112 134 159 169 181 197 217 239 246 
0 26 44 51 67 92 111 112 134 159 169 181 197 217 234 246 
0 26 47 51 67 95 106 112 134 156 169 181 197 217 236 246 
0 28 42 51 67 90 108 112 134 159 169 181 197 217 239 246 
0 31 42 51 67 90 111 112 134 156 169 181 197 217 236 246 
0 28 47 51 67 95 108 112 134 154 169 181 197 217 234 246 
0 31 44 51 67 92 106 112 134 154 169 181 197 217 239 246 
0 31 44 51 67 92 111 112 134 154 169 181 197 217 234 246 
0 25 42 51 67 90 105 112 140 150 175 181 197 223 230 252 
0 25 42 51 67 95 105 112 140 150 175 181 197 218 230 252 
0 25 42 51 67 90 105 112 143 150 172 181 197 220 230 255 
0 25 44 51 67 92 105 112 138 150 175 181 197 223 230 250 
0 25 47 51 67 95 105 112 138 150 172 181 197 220 230 250 
0 25 44 51 67 92 105 112 143 150 170 181 197 218 230 255 
0 25 47 51 67 90 105 112 140 150 170 181 197 223 230 252 
0 25 47 51 67 95 105 112 140 150 170 181 197 218 230 252 
0 26 41 51 67 89 106 112 140 150 175 181 197 223 230 252 
0 26 41 51 67 89 106 112 143 150 172 181 197 220 230 255 
0 28 41 51 67 89 108 112 138 150 175 181 197 223 230 250 
0 31 41 51 67 89 111 112 138 150 172 181 197 220 230 250 
0 28 41 51 67 89 108 112 143 150 170 181 197 218 230 255 
0 31 41 51 67 89 111 112 140 150 170 181 197 218 230 252 
0 26 41 51 67 92 106 112 143 150 172 181 197 217 230 255 
0 31 41 51 67 92 111 112 138 150 172 181 197 217 230 250 
0 26 44 51 67 92 106 112 137 150 175 181 197 223 230 249 
0 26 47 51 67 95 106 112 137 150 172 181 197 220 230 249 
0 28 42 51 67 90 108 112 137 150 175 181 197 223 230 249 
0 28 42 51 67 95 108 112 137 150 175 181 197 218 230 249 
0 31 42 51 67 90 111 112 137 150 172 181 197 220 230 249 
0 28 47 51 67 90 108 112 137 150 170 181 197 223 230 249 
0 28 47 51 67 95 108 112 137 150 170 181 197 218 230 249 
0 31 44 51 67 92 111 112 137 150 170 181 197 218 230 249 
0 26 44 51 67 89 106 112 143 150 169 181 197 220 230 255 
0 31 44 51 67 89 111 112 138 150 169 181 197 220 230 250 
0 26 44 51 67 92 106 112 143 150 169 181 197 217 230 255 
0 26 47 51 67 95 106 112 140 150 169 181 197 217 230 252 
0 28 42 51 67 90 108 112 143 150 169 181 197 217 230 255 
0 31 42 51 67 90 111 112 140 150 169 181 197 217 230 252 
0 28 47 51 67 95 108 112 138 150 169 181 197 217 230 250 
0 31 44 51 67 92 111 112 138 150 169 181 197 217 230 250 
0 25 42 51 67 90 105 112 140 159 166 181 197 214 239 252 
0 25 42 51 67 90 105 112 143 156 166 181 197 214 236 255 
0 25 44 51 67 92 105 112 138 159 166 181 197 214 239 250 
0 25 47 51 67 95 105 112 138 156 166 181 197 214 236 250 
0 25 44 51 67 92 105 112 143 154 166 181 197 214 234 255 
0 25 47 51 67 95 105 112 140 154 166 181 197 214 234 252 
0 25 42 51 67 90 108 112 143 156 166 181 197 214 233 255 
0 25 47 51 67 95 108 112 138 156 166 181 197 214 233 250 
0 26 41 51 67 89 106 112 140 159 166 181 197 214 239 252 
0 26 41 51 67 89 111 112 140 159 166 181 197 214 234 252 
0 26 41 51 67 89 106 112 143 156 166 181 197 214 236 255 
0 28 41 51 67 89 108 112 138 159 166 181 197 214 239 250 
0 31 41 51 67 89 111 112 138 156 166 181 197 214 236 250 
0 28 41 51 67 89 108 112 143 154 166 181 197 214 234 255 
0 31 41 51 67 89 106 112 140 154 166 181 197 214 239 252 
0 31 41 51 67 89 111 112 140 154 166 181 197 214 234 252 
0 26 44 51 67 92 106 112 137 159 166 181 197 214 239 249 
0 26 44 51 67 92 111 112 137 159 166 181 197 214 234 249 
0 26 47 51 67 95 106 112 137 156 166 181 197 214 236 249 
0 28 42 51 67 90 108 112 137 159 166 181 197 214 239 249 
0 31 42 51 67 90 111 112 137 156 166 181 197 214 236 249 
0 28 47 51 67 95 108 112 137 154 166 181 197 214 234 249 
0 31 44 51 67 92 106 112 137 154 166 181 197 214 239 249 
0 31 44 51 67 92 111 112 137 154 166 181 197 214 234 249 
0 28 42 51 67 90 105 112 143 153 166 181 197 214 236 255 
0 28 47 51 67 95 105 112 138 153 166 181 197 214 236 250 
0 26 44 51 67 92 106 112 143 153 166 181 197 214 233 255 
0 26 47 51 67 95 106 112 140 153 166 181 197 214 233 252 
0 28 42 51 67 90 108 112 143 153 166 181 197 214 233 255 
0 31 42 51 67 90 111 112 140 153 166 181 197 214 233 252 
0 28 47 51 67 95 108 112 138 153 166 181 197 214 233 250 
0 31 44 51 67 92 111 112 138 153 166 181 197 214 233 250 
0 22 41 58 74 89 102 112 131 156 175 181 197 223 236 243 
0 22 41 58 74 89 102 112 131 159 172 181 197 220 239 243 
0 22 41 60 76 89 102 112 131 154 175 181 197 223 234 243 
0 22 41 63 79 89 102 112 131 154 172 181 197 220 234 243 
0 22 41 60 76 89 102 112 131 159 170 181 197 218 239 243 
0 22 41 63 79 89 102 112 131 156 170 181 197 218 236 243 
0 22 41 58 74 92 102 112 131 159 172 181 197 217 239 243 
0 22 41 63 79 92 102 112 131 154 172 181 197 217 234 243 
0 22 42 57 73 90 102 112 131 156 175 181 197 223 236 243 
0 22 42 57 73 95 102 112 131 156 175 181 197 218 236 243 
0 22 42 57 73 90 102 112 131 159 172 181 197 220 239 243 
0 22 44 57 73 92 102 112 131 154 175 181 197 223 234 243 
0 22 47 57 73 95 102 112 131 154 172 181 197 220 234 243 
0 22 44 57 73 92 102 112 131 159 170 181 197 218 239 243 
0 22 47 57 73 90 102 112 131 156 170 181 197 223 236 243 
0 22 47 57 73 95 102 112 131 156 170 181 197 218 236 243 
0 22 42 60 76 90 102 112 131 153 175 181 197 223 233 243 
0 22 42 60 76 95 102 112 131 153 175 181 197 218 233 243 
0 22 42 63 79 90 102 112 131 153 172 181 197 220 233 243 
0 22 44 58 74 92 102 112 131 153 175 181 197 223 233 243 
0 22 47 58 74 95 102 112 131 153 172 181 197 220 233 243 
0 22 44 63 79 92 102 112 131 153 170 181 197 218 233 243 
0 22 47 60 76 90 102 112 131 153 170 181 197 223 233 243 
0 22 47 60 76 95 102 112 131 153 170 181 197 218 233 243 
0 22 44 58 74 89 102 112 131 159 169 181 197 220 239 243 
0 22 44 63 79 89 102 112 131 154 169 181 197 220 234 243 
0 22 42 60 76 90 102 112 131 159 169 181 197 217 239 243 
0 22 42 63 79 90 102 112 131 156 169 181 197 217 236 243 
0 22 44 58 74 92 102 112 131 159 169 181 197 217 239 243 
0 22 47 58 74 95 102 112 131 156 169 181 197 217 236 243 
0 22 44 63 79 92 102 112 131 154 169 181 197 217 234 243 
0 22 47 60 76 95 102 112 131 154 169 181 197 217 234 243 
0 25 38 58 74 86 105 112 131 156 175 181 197 223 236 243 
0 25 38 58 74 86 105 112 131 159 172 181 197 220 239 243 
0 25 38 60 76 86 105 112 131 154 175 181 197 223 234 243 
0 25 38 63 79 86 105 112 131 154 172 181 197 220 234 243 
0 25 38 60 76 86 105 112 131 159 170 181 197 218 239 243 
0 25 38 63 79 86 105 112 131 156 170 181 197 218 236 243 
0 25 38 58 74 86 108 112 131 156 175 181 197 223 233 243 
0 25 38 63 79 86 108 112 131 156 170 181 197 218 233 243 
0 26 38 57 73 86 106 112 131 156 175 181 197 223 236 243 
0 26 38 57 73 86 106 112 131 159 172 181 197 220 239 243 
0 26 38 57 73 86 111 112 131 159 172 181 197 220 234 243 
0 28 38 57 73 86 108 112 131 154 175 181 197 223 234 243 
0 31 38 57 73 86 106 112 131 154 172 181 197 220 239 243 
0 31 38 57 73 86 111 112 131 154 172 181 197 220 234 243 
0 28 38 57 73 86 108 112 131 159 170 181 197 218 239 243 
0 31 38 57 73 86 111 112 131 156 170 181 197 218 236 243 
0 28 38 58 74 86 105 112 131 153 175 181 197 223 236 243 
0 28 38 63 79 86 105 112 131 153 170 181 197 218 236 243 
0 26 38 60 76 86 106 112 131 153 175 181 197 223 233 243 
0 26 38 63 79 86 106 112 131 153 172 181 197 220 233 243 
0 28 38 58 74 86 108 112 131 153 175 181 197 223 233 243 
0 31 38 58 74 86 111 112 131 153 172 181 197 220 233 243 
0 28 38 63 79 86 108 112 131 153 170 181 197 218 233 243 
0 31 38 60 76 86 111 112 131 153 170 181 197 218 233 243 
0 26 38 60 76 86 106 112 131 159 169 181 197 217 239 243 
0 26 38 60 76 86 111 112 131 159 169 181 197 217 234 243 
0 26 38 63 79 86 106 112 131 156 169 181 197 217 236 243 
0 28 38 58 74 86 108 112 131 159 169 181 197 217 239 243 
0 31 38 58 74 86 111 112 131 156 169 181 197 217 236 243 
0 28 38 63 79 86 108 112 131 154 169 181 197 217 234 243 
0 31 38 60 76 86 106 112 131 154 169 181 197 217 239 243 
0 31 38 60 76 86 111 112 131 154 169 181 197 217 234 243 
0 25 42 54 70 90 105 112 131 156 175 181 197 223 236 243 
0 25 42 54 70 95 105 112 131 156 175 181 197 218 236 243 
0 25 42 54 70 90 105 112 131 159 172 181 197 220 239 243 
0 25 44 54 70 92 105 112 131 154 175 181 197 223 234 243 
0 25 47 54 70 95 105 112 131 154 172 181 197 220 234 243 
0 25 44 54 70 92 105 112 131 159 170 181 197 218 239 243 
0 25 47 54 70 90 105 112 131 156 170 181 197 223 236 243 
0 25 47 54 70 95 105 112 131 156 170 181 197 218 236 243 
0 25 42 54 70 90 108 112 131 156 175 181 197 223 233 243 
0 25 42 54 70 95 108 112 131 156 175 181 197 218 233 243 
0 25 47 54 70 90 108 112 131 156 170 181 197 223 233 243 
0 25 47 54 70 95 108 112 131 156 170 181 197 218 233 243 
0 26 41 54 70 89 106 112 131 156 175 181 197 223 236 243 
0 26 41 54 70 89 106 112 131 159 172 181 197 220 239 243 
0 26 41 54 70 89 111 112 131 159 172 181 197 220 234 243 
0 28 41 54 70 89 108 112 131 154 175 181 197 223 234 243 
0 31 41 54 70 89 106 112 131 154 172 181 197 220 239 243 
0 31 41 54 70 89 111 112 131 154 172 181 197 220 234 243 
0 28 41 54 70 89 108 112 131 159 170 181 197 218 239 243 
0 31 41 54 70 89 111 112 131 156 170 181 197 218 236 243 
0 26 41 54 70 92 106 112 131 159 172 181 197 217 239 243 
0 26 41 54 70 92 111 112 131 159 172 181 197 217 234 243 
0 31 41 54 70 92 106 112 131 154 172 181 197 217 239 243 
0 31 41 54 70 92 111 112 131 154 172 181 197 217 234 243 
0 28 42 54 70 90 105 112 131 153 175 181 197 223 236 243 
0 28 42 54 70 95 105 112 131 153 175 181 197 218 236 243 
0 28 47 54 70 90 105 112 131 153 170 181 197 223 236 243 
0 28 47 54 70 95 105 112 131 153 170 181 197 218 236 243 
0 26 44 54 70 92 106 112 131 153 175 181 197 223 233 243 
0 26 47 54 70 95 106 112 131 153 172 181 197 220 233 243 
0 28 42 54 70 90 108 112 131 153 175 181 197 223 233 243 
0 28 42 54 70 95 108 112 131 153 175 181 197 218 233 243 
0 31 42 54 70 90 111 112 131 153 172 181 197 220 233 243 
0 28 47 54 70 90 108 112 131 153 170 181 197 223 233 243 
0 28 47 54 70 95 108 112 131 153 170 181 197 218 233 243 
0 31 44 54 70 92 111 112 131 153 170 181 197 218 233 243 
0 26 44 54 70 89 106 112 131 159 169 181 197 220 239 243 
0 26 44 54 70 89 111 112 131 159 169 181 197 220 234 243 
0 31 44 54 70 89 106 112 131 154 169 181 197 220 239 243 
0 31 44 54 70 89 111 112 131 154 169 181 197 220 234 243 
0 26 44 54 70 92 106 112 131 159 169 181 197 217 239 243 
0 26 44 54 70 92 111 112 131 159 169 181 197 217 234 243 
0 26 47 54 70 95 106 112 131 156 169 181 197 217 236 243 
0 28 42 54 70 90 108 112 131 159 169 181 197 217 239 243 
0 31 42 54 70 90 111 112 131 156 169 181 197 217 236 243 
0 28 47 54 70 95 108 112 131 154 169 181 197 217 234 243 
0 31 44 54 70 92 106 112 131 154 169 181 197 217 239 243 
0 31 44 54 70 92 111 112 131 154 169 181 197 217 234 243 
0 25 42 60 76 90 105 112 131 150 175 181 197 223 230 243 
0 25 42 60 76 95 105 112 131 150 175 181 197 218 230 243 
0 25 42 63 79 90 105 112 131 150 172 181 197 220 230 243 
0 25 44 58 74 92 105 112 131 150 175 181 197 223 230 243 
0 25 47 58 74 95 105 112 131 150 172 181 197 220 230 243 
0 25 44 63 79 92 105 112 131 150 170 181 197 218 230 243 
0 25 47 60 76 90 105 112 131 150 170 181 197 223 230 243 
0 25 47 60 76 95 105 112 131 150 170 181 197 218 230 243 
0 26 41 60 76 89 106 112 131 150 175 181 197 223 230 243 
0 26 41 63 79 89 106 112 131 150 172 181 197 220 230 243 
0 28 41 58 74 89 108 112 131 150 175 181 197 223 230 243 
0 31 41 58 74 89 111 112 131 150 172 181 197 220 230 243 
0 28 41 63 79 89 108 112 131 150 170 181 197 218 230 243 
0 31 41 60 76 89 111 112 131 150 170 181 197 218 230 243 
0 26 41 63 79 92 106 112 131 150 172 181 197 217 230 243 
0 31 41 58 74 92 111 112 131 150 172 181 197 217 230 243 
0 26 44 57 73 92 106 112 131 150 175 181 197 223 230 243 
0 26 47 57 73 95 106 112 131 150 172 181 197 220 230 243 
0 28 42 57 73 90 108 112 131 150 175 181 197 223 230 243 
0 28 42 57 73 95 108 112 131 150 175 181 197 218 230 243 
0 31 42 57 73 90 111 112 131 150 172 181 197 220 230 243 
0 28 47 57 73 90 108 112 131 150 170 181 197 223 230 243 
0 28 47 57 73 95 108 112 131 150 170 181 197 218 230 243 
0 31 44 57 73 92 111 112 131 150 170 181 197 218 230 243 
0 26 44 63 79 89 106 112 131 150 169 181 197 220 230 243 
0 31 44 58 74 89 111 112 131 150 169 181 197 220 230 243 
0 26 44 63 79 92 106 112 131 150 169 181 197 217 230 243 
0 26 47 60 76 95 106 112 131 150 169 181 197 217 230 243 
0 28 42 63 79 90 108 112 131 150 169 181 197 217 230 243 
0 31 42 60 76 90 111 112 131 150 169 181 197 217 230 243 
0 28 47 58 74 95 108 112 131 150 169 181 197 217 230 243 
0 31 44 58 74 92 111 112 131 150 169 181 197 217 230 243 
0 25 42 60 76 90 105 112 131 159 166 181 197 214 239 243 
0 25 42 63 79 90 105 112 131 156 166 181 197 214 236 243 
0 25 44 58 74 92 105 112 131 159 166 181 197 214 239 243 
0 25 47 58 74 95 105 112 131 156 166 181 197 214 236 243 
0 25 44 63 79 92 105 112 131 154 166 181 197 214 234 243 
0 25 47 60 76 95 105 112 131 154 166 181 197 214 234 243 
0 25 42 63 79 90 108 112 131 156 166 181 197 214 233 243 
0 25 47 58 74 95 108 112 131 156 166 181 197 214 233 243 
0 26 41 60 76 89 106 112 131 159 166 181 197 214 239 243 
0 26 41 60 76 89 111 112 131 159 166 181 197 214 234 243 
0 26 41 63 79 89 106 112 131 156 166 181 197 214 236 243 
0 28 41 58 74 89 108 112 131 159 166 181 197 214 239 243 
0 31 41 58 74 89 111 112 131 156 166 181 197 214 236 243 
0 28 41 63 79 89 108 112 131 154 166 181 197 214 234 243 
0 31 41 60 76 89 106 112 131 154 166 181 197 214 239 243 
0 31 41 60 76 89 111 112 131 154 166 181 197 214 234 243 
0 26 44 57 73 92 106 112 131 159 166 181 197 214 239 243 
0 26 44 57 73 92 111 112 131 159 166 181 197 214 234 243 
0 26 47 57 73 95 106 112 131 156 166 181 197 214 236 243 
0 28 42 57 73 90 108 112 131 159 166 181 197 214 239 243 
0 31 42 57 73 90 111 112 131 156 166 181 197 214 236 243 
0 28 47 57 73 95 108 112 131 154 166 181 197 214 234 243 
0 31 44 57 73 92 106 112 131 154 166 181 197 214 239 243 
0 31 44 57 73 92 111 112 131 154 166 181 197 214 234 243 
0 28 42 63 79 90 105 112 131 153 166 181 197 214 236 243 
0 28 47 58 74 95 105 112 131 153 166 181 197 214 236 243 
0 26 44 63 79 92 106 112 131 153 166 181 197 214 233 243 
0 26 47 60 76 95 106 112 131 153 166 181 197 214 233 243 
0 28 42 63 79 90 108 112 131 153 166 181 197 214 233 243 
0 31 42 60 76 90 111 112 131 153 166 181 197 214 233 243 
0 28 47 58 74 95 108 112 131 153 166 181 197 214 233 243 
0 31 44 58 74 92 111 112 131 153 166 181 197 214 233 243 
0 22 41 58 74 89 99 112 140 147 175 181 197 223 230 252 
0 22 41 58 74 89 99 112 143 147 172 181 197 220 230 255 
0 22 41 60 76 89 99 112 138 147 175 181 197 223 230 250 
0 22 41 63 79 89 99 112 138 147 172 181 197 220 230 250 
0 22 41 60 76 89 99 112 143 147 170 181 197 218 230 255 
0 22 41 63 79 89 99 112 140 147 170 181 197 218 230 252 
0 22 41 58 74 92 99 112 143 147 172 181 197 217 230 255 
0 22 41 63 79 92 99 112 138 147 172 181 197 217 230 250 
0 22 42 57 73 90 99 112 140 147 175 181 197 223 230 252 
0 22 42 57 73 95 99 112 140 147 175 181 197 218 230 252 
0 22 42 57 73 90 99 112 143 147 172 181 197 220 230 255 
0 22 44 57 73 92 99 112 138 147 175 181 197 223 230 250 
0 22 47 57 73 95 99 112 138 147 172 181 197 220 230 250 
0 22 44 57 73 92 99 112 143 147 170 181 197 218 230 255 
0 22 47 57 73 90 99 112 140 147 170 181 197 223 230 252 
0 22 47 57 73 95 99 112 140 147 170 181 197 218 230 252 
0 22 42 60 76 90 99 112 137 147 175 181 197 223 230 249 
0 22 42 60 76 95 99 112 137 147 175 181 197 218 230 249 
0 22 42 63 79 90 99 112 137 147 172 181 197 220 230 249 
0 22 44 58 74 92 99 112 137 147 175 181 197 223 230 249 
0 22 47 58 74 95 99 112 137 147 172 181 197 220 230 249 
0 22 44 63 79 92 99 112 137 147 170 181 197 218 230 249 
0 22 47 60 76 90 99 112 137 147 170 181 197 223 230 249 
0 22 47 60 76 95 99 112 137 147 170 181 197 218 230 249 
0 22 44 58 74 89 99 112 143 147 169 181 197 220 230 255 
0 22 44 63 79 89 99 112 138 147 169 181 197 220 230 250 
0 22 42 60 76 90 99 112 143 147 169 181 197 217 230 255 
0 22 42 63 79 90 99 112 140 147 169 181 197 217 230 252 
0 22 44 58 74 92 99 112 143 147 169 181 197 217 230 255 
0 22 47 58 74 95 99 112 140 147 169 181 197 217 230 252 
0 22 44 63 79 92 99 112 138 147 169 181 197 217 230 250 
0 22 47 60 76 95 99 112 138 147 169 181 197 217 230 250 
0 22 41 58 74 89 102 112 140 147 175 181 197 223 227 252 
0 22 41 58 74 89 102 112 143 147 172 181 197 220 227 255 
0 22 41 60 76 89 102 112 138 147 175 181 197 223 227 250 
0 22 41 63 79 89 102 112 138 147 172 181 197 220 227 250 
0 22 41 60 76 89 102 112 143 147 170 181 197 218 227 255 
0 22 41 63 79 89 102 112 140 147 170 181 197 218 227 252 
0 22 41 58 74 92 102 112 143 147 172 181 197 217 227 255 
0 22 41 63 79 92 102 112 138 147 172 181 197 217 227 250 
0 22 42 57 73 90 102 112 140 147 175 181 197 223 227 252 
0 22 42 57 73 95 102 112 140 147 175 181 197 218 227 252 
0 22 42 57 73 90 102 112 143 147 172 181 197 220 227 255 
0 22 44 57 73 92 102 112 138 147 175 181 197 223 227 250 
0 22 47 57 73 95 102 112 138 147 172 181 197 220 227 250 
0 22 44 57 73 92 102 112 143 147 170 181 197 218 227 255 
0 22 47 57 73 90 102 112 140 147 170 181 197 223 227 252 
0 22 47 57 73 95 102 112 140 147 170 181 197 218 227 252 
0 22 42 60 76 90 102 112 137 147 175 181 197 223 227 249 
0 22 42 60 76 95 102 112 137 147 175 181 197 218 227 249 
0 22 42 63 79 90 102 112 137 147 172 181 197 220 227 249 
0 22 44 58 74 92 102 112 137 147 175 181 197 223 227 249 
0 22 47 58 74 95 102 112 137 147 172 181 197 220 227 249 
0 22 44 63 79 92 102 112 137 147 170 181 197 218 227 249 
0 22 47 60 76 90 102 112 137 147 170 181 197 223 227 249 
0 22 47 60 76 95 102 112 137 147 170 181 197 218 227 249 
0 22 44 58 74 89 102 112 143 147 169 181 197 220 227 255 
0 22 44 63 79 89 102 112 138 147 169 181 197 220 227 250 
0 22 42 60 76 90 102 112 143 147 169 181 197 217 227 255 
0 22 42 63 79 90 102 112 140 147 169 181 197 217 227 252 
0 22 44 58 74 92 102 112 143 147 169 181 197 217 227 255 
0 22 47 58 74 95 102 112 140 147 169 181 197 217 227 252 
0 22 44 63 79 92 102 112 138 147 169 181 197 217 227 250 
0 22 47 60 76 95 102 112 138 147 169 181 197 217 227 250 
0 25 38 58 74 86 105 112 140 147 175 181 197 223 227 252 
0 25 38 58 74 86 105 112 143 147 172 181 197 220 227 255 
0 25 38 60 76 86 105 112 138 147 175 181 197 223 227 250 
0 25 38 63 79 86 105 112 138 147 172 181 197 220 227 250 
0 25 38 60 76 86 105 112 143 147 170 181 197 218 227 255 
0 25 38 63 79 86 105 112 140 147 170 181 197 218 227 252 
0 26 38 57 73 86 106 112 140 147 175 181 197 223 227 252 
0 26 38 57 73 86 106 112 143 147 172 181 197 220 227 255 
0 28 38 57 73 86 108 112 138 147 175 181 197 223 227 250 
0 31 38 57 73 86 111 112 138 147 172 181 197 220 227 250 
0 28 38 57 73 86 108 112 143 147 170 181 197 218 227 255 
0 31 38 57 73 86 111 112 140 147 170 181 197 218 227 252 
0 26 38 60 76 86 106 112 137 147 175 181 197 223 227 249 
0 26 38 63 79 86 106 112 137 147 172 181 197 220 227 249 
0 28 38 58 74 86 108 112 137 147 175 181 197 223 227 249 
0 31 38 58 74 86 111 112 137 147 172 181 197 220 227 249 
0 28 38 63 79 86 108 112 137 147 170 181 197 218 227 249 
0 31 38 60 76 86 111 112 137 147 170 181 197 218 227 249 
0 26 38 60 76 86 106 112 143 147 169 181 197 217 227 255 
0 26 38 63 79 86 106 112 140 147 169 181 197 217 227 252 
0 28 38 58 74 86 108 112 143 147 169 181 197 217 227 255 
0 31 38 58 74 86 111 112 140 147 169 181 197 217 227 252 
0 28 38 63 79 86 108 112 138 147 169 181 197 217 227 250 
0 31 38 60 76 86 111 112 138 147 169 181 197 217 227 250 
0 25 42 54 70 90 105 112 140 147 175 181 197 223 227 252 
0 25 42 54 70 95 105 112 140 147 175 181 197 218 227 252 
0 25 42 54 70 90 105 112 143 147 172 181 197 220 227 255 
0 25 44 54 70 92 105 112 138 147 175 181 197 223 227 250 
0 25 47 54 70 95 105 112 138 147 172 181 197 220 227 250 
0 25 44 54 70 92 105 112 143 147 170 181 197 218 227 255 
0 25 47 54 70 90 105 112 140 147 170 181 197 223 227 252 
0 25 47 54 70 95 105 112 140 147 170 181 197 218 227 252 
0 26 41 54 70 89 106 112 140 147 175 181 197 223 227 252 
0 26 41 54 70 89 106 112 143 147 172 181 197 220 227 255 
0 28 41 54 70 89 108 112 138 147 175 181 197 223 227 250 
0 31 41 54 70 89 111 112 138 147 172 181 197 220 227 250 
0 28 41 54 70 89 108 112 143 147 170 181 197 218 227 255 
0 31 41 54 70 89 111 112 140 147 170 181 197 218 227 252 
0 26 41 54 70 92 106 112 143 147 172 181 197 217 227 255 
0 31 41 54 70 92 111 112 138 147 172 181 197 217 227 250 
0 26 44 54 70 92 106 112 137 147 175 181 197 223 227 249 
0 26 47 54 70 95 106 112 137 147 172 181 197 220 227 249 
0 28 42 54 70 90 108 112 137 147 175 181 197 223 227 249 
0 28 42 54 70 95 108 112 137 147 175 181 197 218 227 249 
0 31 42 54 70 90 111 112 137 147 172 181 197 220 227 249 
0 28 47 54 70 90 108 112 137 147 170 181 197 223 227 249 
0 28 47 54 70 95 108 112 137 147 170 181 197 218 227 249 
0 31 44 54 70 92 111 112 137 147 170 181 197 218 227 249 
0 26 44 54 70 89 106 112 143 147 169 181 197 220 227 255 
0 31 44 54 70 89 111 112 138 147 169 181 197 220 227 250 
0 26 44 54 70 92 106 112 143 147 169 181 197 217 227 255 
0 26 47 54 70 95 106 112 140 147 169 181 197 217 227 252 
0 28 42 54 70 90 108 112 143 147 169 181 197 217 227 255 
0 31 42 54 70 90 111 112 140 147 169 181 197 217 227 252 
0 28 47 54 70 95 108 112 138 147 169 181 197 217 227 250 
0 31 44 54 70 92 111 112 138 147 169 181 197 217 227 250 
0 25 42 60 76 90 105 112 134 147 175 181 197 223 227 246 
0 25 42 60 76 95 105 112 134 147 175 181 197 218 227 246 
0 25 42 63 79 90 105 112 134 147 172 181 197 220 227 246 
0 25 44 58 74 92 105 112 134 147 175 181 197 223 227 246 
0 25 47 58 74 95 105 112 134 147 172 181 197 220 227 246 
0 25 44 63 79 92 105 112 134 147 170 181 197 218 227 246 
0 25 47 60 76 90 105 112 134 147 170 181 197 223 227 246 
0 25 47 60 76 95 105 112 134 147 170 181 197 218 227 246 
0 26 41 60 76 89 106 112 134 147 175 181 197 223 227 246 
0 26 41 63 79 89 106 112 134 147 172 181 197 220 227 246 
0 28 41 58 74 89 108 112 134 147 175 181 197 223 227 246 
0 31 41 58 74 89 111 112 134 147 172 181 197 220 227 246 
0 28 41 63 79 89 108 112 134 147 170 181 197 218 227 246 
0 31 41 60 76 89 111 112 134 147 170 181 197 218 227 246 
0 26 41 63 79 92 106 112 134 147 172 181 197 217 227 246 
0 31 41 58 74 92 111 112 134 147 172 181 197 217 227 246 
0 26 44 57 73 92 106 112 134 147 175 181 197 223 227 246 
0 26 47 57 73 95 106 112 134 147 172 181 197 220 227 246 
0 28 42 57 73 90 108 112 134 147 175 181 197 223 227 246 
0 28 42 57 73 95 108 112 134 147 175 181 197 218 227 246 
0 31 42 57 73 90 111 112 134 147 172 181 197 220 227 246 
0 28 47 57 73 90 108 112 134 147 170 181 197 223 227 246 
0 28 47 57 73 95 108 112 134 147 170 181 197 218 227 246 
0 31 44 57 73 92 111 112 134 147 170 181 197 218 227 246 
0 26 44 63 79 89 106 112 134 147 169 181 197 220 227 246 
0 31 44 58 74 89 111 112 134 147 169 181 197 220 227 246 
0 26 44 63 79 92 106 112 134 147 169 181 197 217 227 246 
0 26 47 60 76 95 106 112 134 147 169 181 197 217 227 246 
0 28 42 63 79 90 108 112 134 147 169 181 197 217 227 246 
0 31 42 60 76 90 111 112 134 147 169 181 197 217 227 246 
0 28 47 58 74 95 108 112 134 147 169 181 197 217 227 246 
0 31 44 58 74 92 111 112 134 147 169 181 197 217 227 246 
0 25 42 60 76 90 105 112 143 147 166 181 197 214 227 255 
0 25 42 63 79 90 105 112 140 147 166 181 197 214 227 252 
0 25 44 58 74 92 105 112 143 147 166 181 197 214 227 255 
0 25 47 58 74 95 105 112 140 147 166 181 197 214 227 252 
0 25 44 63 79 92 105 112 138 147 166 181 197 214 227 250 
0 25 47 60 76 95 105 112 138 147 166 181 197 214 227 250 
0 26 41 60 76 89 106 112 143 147 166 181 197 214 227 255 
0 26 41 63 79 89 106 112 140 147 166 181 197 214 227 252 
0 28 41 58 74 89 108 112 143 147 166 181 197 214 227 255 
0 31 41 58 74 89 111 112 140 147 166 181 197 214 227 252 
0 28 41 63 79 89 108 112 138 147 166 181 197 214 227 250 
0 31 41 60 76 89 111 112 138 147 166 181 197 214 227 250 
0 26 44 57 73 92 106 112 143 147 166 181 197 214 227 255 
0 26 47 57 73 95 106 112 140 147 166 181 197 214 227 252 
0 28 42 57 73 90 108 112 143 147 166 181 197 214 227 255 
0 31 42 57 73 90 111 112 140 147 166 181 197 214 227 252 
0 28 47 57 73 95 108 112 138 147 166 181 197 214 227 250 
0 31 44 57 73 92 111 112 138 147 166 181 197 214 227 250 
0 26 44 63 79 92 106 112 137 147 166 181 197 214 227 249 
0 26 47 60 76 95 106 112 137 147 166 181 197 214 227 249 
0 28 42 63 79 90 108 112 137 147 166 181 197 214 227 249 
0 31 42 60 76 90 111 112 137 147 166 181 197 214 227 249 
0 28 47 58 74 95 108 112 137 147 166 181 197 214 227 249 
0 31 44 58 74 92 111 112 137 147 166 181 197 214 227 249 
0 25 38 58 74 83 105 112 140 159 163 181 197 214 239 252 
0 25 38 58 74 83 105 112 143 156 163 181 197 214 236 255 
0 25 38 60 76 83 105 112 138 159 163 181 197 214 239 250 
0 25 38 63 79 83 105 112 138 156 163 181 197 214 236 250 
0 25 38 60 76 83 105 112 143 154 163 181 197 214 234 255 
0 25 38 63 79 83 105 112 140 154 163 181 197 214 234 252 
0 25 38 58 74 83 108 112 143 156 163 181 197 214 233 255 
0 25 38 63 79 83 108 112 138 156 163 181 197 214 233 250 
0 26 38 57 73 83 106 112 140 159 163 181 197 214 239 252 
0 26 38 57 73 83 111 112 140 159 163 181 197 214 234 252 
0 26 38 57 73 83 106 112 143 156 163 181 197 214 236 255 
0 28 38 57 73 83 108 112 138 159 163 181 197 214 239 250 
0 31 38 57 73 83 111 112 138 156 163 181 197 214 236 250 
0 28 38 57 73 83 108 112 143 154 163 181 197 214 234 255 
0 31 38 57 73 83 106 112 140 154 163 181 197 214 239 252 
0 31 38 57 73 83 111 112 140 154 163 181 197 214 234 252 
0 26 38 60 76 83 106 112 137 159 163 181 197 214 239 249 
0 26 38 60 76 83 111 112 137 159 163 181 197 214 234 249 
0 26 38 63 79 83 106 112 137 156 163 181 197 214 236 249 
0 28 38 58 74 83 108 112 137 159 163 181 197 214 239 249 
0 31 38 58 74 83 111 112 137 156 163 181 197 214 236 249 
0 28 38 63 79 83 108 112 137 154 163 181 197 214 234 249 
0 31 38 60 76 83 106 112 137 154 163 181 197 214 239 249 
0 31 38 60 76 83 111 112 137 154 163 181 197 214 234 249 
0 28 38 58 74 83 105 112 143 153 163 181 197 214 236 255 
0 28 38 63 79 83 105 112 138 153 163 181 197 214 236 250 
0 26 38 60 76 83 106 112 143 153 163 181 197 214 233 255 
0 26 38 63 79 83 106 112 140 153 163 181 197 214 233 252 
0 28 38 58 74 83 108 112 143 153 163 181 197 214 233 255 
0 31 38 58 74 83 111 112 140 153 163 181 197 214 233 252 
0 28 38 63 79 83 108 112 138 153 163 181 197 214 233 250 
0 31 38 60 76 83 111 112 138 153 163 181 197 214 233 250 
0 22 41 58 74 89 102 112 140 159 163 181 197 211 239 252 
0 22 41 58 74 89 102 112 143 156 163 181 197 211 236 255 
0 22 41 60 76 89 102 112 138 159 163 181 197 211 239 250 
0 22 41 63 79 89 102 112 138 156 163 181 197 211 236 250 
0 22 41 60 76 89 102 112 143 154 163 181 197 211 234 255 
0 22 41 63 79 89 102 112 140 154 163 181 197 211 234 252 
0 22 42 57 73 90 102 112 140 159 163 181 197 211 239 252 
0 22 42 57 73 90 102 112 143 156 163 181 197 211 236 255 
0 22 44 57 73 92 102 112 138 159 163 181 197 211 239 250 
0 22 47 57 73 95 102 112 138 156 163 181 197 211 236 250 
0 22 44 57 73 92 102 112 143 154 163 181 197 211 234 255 
0 22 47 57 73 95 102 112 140 154 163 181 197 211 234 252 
0 22 42 60 76 90 102 112 137 159 163 181 197 211 239 249 
0 22 42 63 79 90 102 112 137 156 163 181 197 211 236 249 
0 22 44 58 74 92 102 112 137 159 163 181 197 211 239 249 
0 22 47 58 74 95 102 112 137 156 163 181 197 211 236 249 
0 22 44 63 79 92 102 112 137 154 163 181 197 211 234 249 
0 22 47 60 76 95 102 112 137 154 163 181 197 211 234 249 
0 22 42 60 76 90 102 112 143 153 163 181 197 211 233 255 
0 22 42 63 79 90 102 112 140 153 163 181 197 211 233 252 
0 22 44 58 74 92 102 112 143 153 163 181 197 211 233 255 
0 22 47 58 74 95 102 112 140 153 163 181 197 211 233 252 
0 22 44 63 79 92 102 112 138 153 163 181 197 211 233 250 
0 22 47 60 76 95 102 112 138 153 163 181 197 211 233 250 
0 25 38 58 74 86 105 112 140 159 163 181 197 211 239 252 
0 25 38 58 74 86 105 112 143 156 163 181 197 211 236 255 
0 25 38 60 76 86 105 112 138 159 163 181 197 211 239 250 
0 25 38 63 79 86 105 112 138 156 163 181 197 211 236 250 
0 25 38 60 76 86 105 112 143 154 163 181 197 211 234 255 
0 25 38 63 79 86 105 112 140 154 163 181 197 211 234 252 
0 25 38 58 74 86 108 112 143 156 163 181 197 211 233 255 
0 25 38 63 79 86 108 112 138 156 163 181 197 211 233 250 
0 26 38 57 73 86 106 112 140 159 163 181 197 211 239 252 
0 26 38 57 73 86 111 112 140 159 163 181 197 211 234 252 
0 26 38 57 73 86 106 112 143 156 163 181 197 211 236 255 
0 28 38 57 73 86 108 112 138 159 163 181 197 211 239 250 
0 31 38 57 73 86 111 112 138 156 163 181 197 211 236 250 
0 28 38 57 73 86 108 112 143 154 163 181 197 211 234 255 
0 31 38 57 73 86 106 112 140 154 163 181 197 211 239 252 
0 31 38 57 73 86 111 112 140 154 163 181 197 211 234 252 
0 26 38 60 76 86 106 112 137 159 163 181 197 211 239 249 
0 26 38 60 76 86 111 112 137 159 163 181 197 211 234 249 
0 26 38 63 79 86 106 112 137 156 163 181 197 211 236 249 
0 28 38 58 74 86 108 112 137 159 163 181 197 211 239 249 
0 31 38 58 74 86 111 112 137 156 163 181 197 211 236 249 
0 28 38 63 79 86 108 112 137 154 163 181 197 211 234 249 
0 31 38 60 76 86 106 112 137 154 163 181 197 211 239 249 
0 31 38 60 76 86 111 112 137 154 163 181 197 211 234 249 
0 28 38 58 74 86 105 112 143 153 163 181 197 211 236 255 
0 28 38 63 79 86 105 112 138 153 163 181 197 211 236 250 
0 26 38 60 76 86 106 112 143 153 163 181 197 211 233 255 
0 26 38 63 79 86 106 112 140 153 163 181 197 211 233 252 
0 28 38 58 74 86 108 112 143 153 163 181 197 211 233 255 
0 31 38 58 74 86 111 112 140 153 163 181 197 211 233 252 
0 28 38 63 79 86 108 112 138 153 163 181 197 211 233 250 
0 31 38 60 76 86 111 112 138 153 163 181 197 211 233 250 
0 25 42 54 70 90 105 112 140 159 163 181 197 211 239 252 
0 25 42 54 70 90 105 112 143 156 163 181 197 211 236 255 
0 25 44 54 70 92 105 112 138 159 163 181 197 211 239 250 
0 25 47 54 70 95 105 112 138 156 163 181 197 211 236 250 
0 25 44 54 70 92 105 112 143 154 163 181 197 211 234 255 
0 25 47 54 70 95 105 112 140 154 163 181 197 211 234 252 
0 25 42 54 70 90 108 112 143 156 163 181 197 211 233 255 
0 25 47 54 70 95 108 112 138 156 163 181 197 211 233 250 
0 26 41 54 70 89 106 112 140 159 163 181 197 211 239 252 
0 26 41 54 70 89 111 112 140 159 163 181 197 211 234 252 
0 26 41 54 70 89 106 112 143 156 163 181 197 211 236 255 
0 28 41 54 70 89 108 112 138 159 163 181 197 211 239 250 
0 31 41 54 70 89 111 112 138 156 163 181 197 211 236 250 
0 28 41 54 70 89 108 112 143 154 163 181 197 211 234 255 
0 31 41 54 70 89 106 112 140 154 163 181 197 211 239 252 
0 31 41 54 70 89 111 112 140 154 163 181 197 211 234 252 
0 26 44 54 70 92 106 112 137 159 163 181 197 211 239 249 
0 26 44 54 70 92 111 112 137 159 163 181 197 211 234 249 
0 26 47 54 70 95 106 112 137 156 163 181 197 211 236 249 
0 28 42 54 70 90 108 112 137 159 163 181 197 211 239 249 
0 31 42 54 70 90 111 112 137 156 163 181 197 211 236 249 
0 28 47 54 70 95 108 112 137 154 163 181 197 211 234 249 
0 31 44 54 70 92 106 112 137 154 163 181 197 211 239 249 
0 31 44 54 70 92 111 112 137 154 163 181 197 211 234 249 
0 28 42 54 70 90 105 112 143 153 163 181 197 211 236 255 
0 28 47 54 70 95 105 112 138 153 163 181 197 211 236 250 
0 26 44 54 70 92 106 112 143 153 163 181 197 211 233 255 
0 26 47 54 70 95 106 112 140 153 163 181 197 211 233 252 
0 28 42 54 70 90 108 112 143 153 163 181 197 211 233 255 
0 31 42 54 70 90 111 112 140 153 163 181 197 211 233 252 
0 28 47 54 70 95 108 112 138 153 163 181 197 211 233 250 
0 31 44 54 70 92 111 112 138 153 163 181 197 211 233 250 
0 25 42 60 76 90 105 112 134 159 163 181 197 211 239 246 
0 25 42 63 79 90 105 112 134 156 163 181 197 211 236 246 
0 25 44 58 74 92 105 112 134 159 163 181 197 211 239 246 
0 25 47 58 74 95 105 112 134 156 163 181 197 211 236 246 
0 25 44 63 79 92 105 112 134 154 163 181 197 211 234 246 
0 25 47 60 76 95 105 112 134 154 163 181 197 211 234 246 
0 25 42 63 79 90 108 112 134 156 163 181 197 211 233 246 
0 25 47 58 74 95 108 112 134 156 163 181 197 211 233 246 
0 26 41 60 76 89 106 112 134 159 163 181 197 211 239 246 
0 26 41 60 76 89 111 112 134 159 163 181 197 211 234 246 
0 26 41 63 79 89 106 112 134 156 163 181 197 211 236 246 
0 28 41 58 74 89 108 112 134 159 163 181 197 211 239 246 
0 31 41 58 74 89 111 112 134 156 163 181 197 211 236 246 
0 28 41 63 79 89 108 112 134 154 163 181 197 211 234 246 
0 31 41 60 76 89 106 112 134 154 163 181 197 211 239 246 
0 31 41 60 76 89 111 112 134 154 163 181 197 211 234 246 
0 26 44 57 73 92 106 112 134 159 163 181 197 211 239 246 
0 26 44 57 73 92 111 112 134 159 163 181 197 211 234 246 
0 26 47 57 73 95 106 112 134 156 163 181 197 211 236 246 
0 28 42 57 73 90 108 112 134 159 163 181 197 211 239 246 
0 31 42 57 73 90 111 112 134 156 163 181 197 211 236 246 
0 28 47 57 73 95 108 112 134 154 163 181 197 211 234 246 
0 31 44 57 73 92 106 112 134 154 163 181 197 211 239 246 
0 31 44 57 73 92 111 112 134 154 163 181 197 211 234 246 
0 28 42 63 79 90 105 112 134 153 163 181 197 211 236 246 
0 28 47 58 74 95 105 112 134 153 163 181 197 211 236 246 
0 26 44 63 79 92 106 112 134 153 163 181 197 211 233 246 
0 26 47 60 76 95 106 112 134 153 163 181 197 211 233 246 
0 28 42 63 79 90 108 112 134 153 163 181 197 211 233 246 
0 31 42 60 76 90 111 112 134 153 163 181 197 211 233 246 
0 28 47 58 74 95 108 112 134 153 163 181 197 211 233 246 
0 31 44 58 74 92 111 112 134 153 163 181 197 211 233 246 
0 25 42 60 76 90 105 112 143 150 163 181 197 211 230 255 
0 25 42 63 79 90 105 112 140 150 163 181 197 211 230 252 
0 25 44 58 74 92 105 112 143 150 163 181 197 211 230 255 
0 25 47 58 74 95 105 112 140 150 163 181 197 211 230 252 
0 25 44 63 79 92 105 112 138 150 163 181 197 211 230 250 
0 25 47 60 76 95 105 112 138 150 163 181 197 211 230 250 
0 26 41 60 76 89 106 112 143 150 163 181 197 211 230 255 
0 26 41 63 79 89 106 112 140 150 163 181 197 211 230 252 
0 28 41 58 74 89 108 112 143 150 163 181 197 211 230 255 
0 31 41 58 74 89 111 112 140 150 163 181 197 211 230 252 
0 28 41 63 79 89 108 112 138 150 163 181 197 211 230 250 
0 31 41 60 76 89 111 112 138 150 163 181 197 211 230 250 
0 26 44 57 73 92 106 112 143 150 163 181 197 211 230 255 
0 26 47 57 73 95 106 112 140 150 163 181 197 211 230 252 
0 28 42 57 73 90 108 112 143 150 163 181 197 211 230 255 
0 31 42 57 73 90 111 112 140 150 163 181 197 211 230 252 
0 28 47 57 73 95 108 112 138 150 163 181 197 211 230 250 
0 31 44 57 73 92 111 112 138 150 163 181 197 211 230 250 
0 26 44 63 79 92 106 112 137 150 163 181 197 211 230 249 
0 26 47 60 76 95 106 112 137 150 163 181 197 211 230 249 
0 28 42 63 79 90 108 112 137 150 163 181 197 211 230 249 
0 31 42 60 76 90 111 112 137 150 163 181 197 211 230 249 
0 28 47 58 74 95 108 112 137 150 163 181 197 211 230 249 
0 31 44 58 74 92 111 112 137 150 163 181 197 211 230 249 


==> anc/code/binary/support/d9_tile_to_spectral/C4753_profiles.txt <==
0 21 35 54 70 83 101 112 137 154 172 191 207 220 234 249
0 21 35 54 70 83 101 112 137 154 175 188 204 223 234 249
0 21 35 54 70 83 101 112 137 156 170 191 207 218 236 249
0 21 35 54 70 83 101 112 137 159 170 188 204 218 239 249
0 21 35 54 70 83 101 112 137 156 175 186 202 223 236 249
0 21 35 54 70 83 101 112 137 159 172 186 202 220 239 249
0 21 35 54 70 83 101 112 138 153 175 188 204 223 233 250
0 21 35 54 70 83 101 112 140 153 175 186 202 223 233 252
0 21 35 54 70 83 101 112 143 153 172 186 202 220 233 255
0 21 35 54 70 83 101 112 138 159 169 188 204 217 239 250
0 21 35 54 70 83 101 112 143 154 169 188 204 217 234 255
0 21 35 54 70 83 101 112 143 154 172 185 201 220 234 255
0 21 35 57 73 83 101 112 134 154 172 191 207 220 234 246
0 21 35 57 73 83 101 112 134 154 175 188 204 223 234 246
0 21 35 57 73 83 101 112 134 156 170 191 207 218 236 246
0 21 35 57 73 83 101 112 134 159 170 188 204 218 239 246
0 21 35 57 73 83 101 112 134 156 175 186 202 223 236 246
0 21 35 57 73 83 101 112 134 159 172 186 202 220 239 246
0 21 35 60 73 83 101 112 134 154 175 185 204 223 234 246
0 21 35 60 73 83 101 112 134 159 170 185 204 218 239 246
0 21 35 58 74 83 101 112 134 153 172 191 207 220 233 246
0 21 35 63 74 83 101 112 134 153 172 186 207 220 233 246
0 21 35 58 74 83 101 112 134 153 175 188 204 223 233 246
0 21 35 60 76 83 101 112 134 153 170 191 207 218 233 246
0 21 35 63 79 83 101 112 134 153 170 188 204 218 233 246
0 21 35 60 76 83 101 112 134 153 175 186 202 223 233 246
0 21 35 63 79 83 101 112 134 153 172 186 202 220 233 246
0 21 35 58 74 83 101 112 134 156 169 191 207 217 236 246
0 21 35 63 74 83 101 112 134 156 169 186 207 217 236 246
0 21 35 58 74 83 101 112 134 159 169 188 204 217 239 246
0 21 35 60 76 83 101 112 134 154 169 191 207 217 234 246
0 21 35 63 79 83 101 112 134 154 169 188 204 217 234 246
0 21 35 60 76 83 101 112 134 159 169 186 202 217 239 246
0 21 35 63 79 83 101 112 134 156 169 186 202 217 236 246
0 21 35 58 74 83 101 112 134 156 175 185 201 223 236 246
0 21 35 58 74 83 101 112 134 159 172 185 201 220 239 246
0 21 35 60 76 83 101 112 134 154 175 185 201 223 234 246
0 21 35 63 79 83 101 112 134 154 172 185 201 220 234 246
0 21 35 60 76 83 101 112 134 159 170 185 201 218 239 246
0 21 35 63 79 83 101 112 134 156 170 185 201 218 236 246
0 21 35 57 73 83 101 112 138 150 172 191 207 220 230 250
0 21 35 57 73 83 101 112 138 150 175 188 204 223 230 250
0 21 35 57 73 83 101 112 140 150 170 191 207 218 230 252
0 21 35 57 73 83 101 112 143 150 170 188 204 218 230 255
0 21 35 57 73 83 101 112 140 150 175 186 202 223 230 252
0 21 35 57 73 83 101 112 143 150 172 186 202 220 230 255
0 21 35 60 73 83 101 112 138 150 175 185 204 223 230 250
0 21 35 60 73 83 101 112 143 150 170 185 204 218 230 255
0 21 35 58 74 83 101 112 137 150 172 191 207 220 230 249
0 21 35 63 74 83 101 112 137 150 172 186 207 220 230 249
0 21 35 58 74 83 101 112 137 150 175 188 204 223 230 249
0 21 35 60 76 83 101 112 137 150 170 191 207 218 230 249
0 21 35 63 79 83 101 112 137 150 170 188 204 218 230 249
0 21 35 60 76 83 101 112 137 150 175 186 202 223 230 249
0 21 35 63 79 83 101 112 137 150 172 186 202 220 230 249
0 21 35 58 74 83 101 112 140 150 169 191 207 217 230 252
0 21 35 63 74 83 101 112 140 150 169 186 207 217 230 252
0 21 35 58 74 83 101 112 143 150 169 188 204 217 230 255
0 21 35 60 76 83 101 112 138 150 169 191 207 217 230 250
0 21 35 63 79 83 101 112 138 150 169 188 204 217 230 250
0 21 35 60 76 83 101 112 143 150 169 186 202 217 230 255
0 21 35 63 79 83 101 112 140 150 169 186 202 217 230 252
0 21 35 58 74 83 101 112 140 150 175 185 201 223 230 252
0 21 35 58 74 83 101 112 143 150 172 185 201 220 230 255
0 21 35 60 76 83 101 112 138 150 175 185 201 223 230 250
0 21 35 63 79 83 101 112 138 150 172 185 201 220 230 250
0 21 35 60 76 83 101 112 143 150 170 185 201 218 230 255
0 21 35 63 79 83 101 112 140 150 170 185 201 218 230 252
0 21 35 57 73 83 101 112 138 156 166 191 207 214 236 250
0 21 35 57 73 83 101 112 138 159 166 188 204 214 239 250
0 21 35 57 73 83 101 112 140 154 166 191 207 214 234 252
0 21 35 57 73 83 101 112 143 154 166 188 204 214 234 255
0 21 35 57 73 83 101 112 140 159 166 186 202 214 239 252
0 21 35 57 73 83 101 112 143 156 166 186 202 214 236 255
0 21 35 60 73 83 101 112 138 159 166 185 204 214 239 250
0 21 35 60 73 83 101 112 143 154 166 185 204 214 234 255
0 21 35 58 74 83 101 112 137 156 166 191 207 214 236 249
0 21 35 63 74 83 101 112 137 156 166 186 207 214 236 249
0 21 35 58 74 83 101 112 137 159 166 188 204 214 239 249
0 21 35 60 76 83 101 112 137 154 166 191 207 214 234 249
0 21 35 63 79 83 101 112 137 154 166 188 204 214 234 249
0 21 35 60 76 83 101 112 137 159 166 186 202 214 239 249
0 21 35 63 79 83 101 112 137 156 166 186 202 214 236 249
0 21 35 58 74 83 101 112 140 153 166 191 207 214 233 252
0 21 35 63 74 83 101 112 140 153 166 186 207 214 233 252
0 21 35 58 74 83 101 112 143 153 166 188 204 214 233 255
0 21 35 60 76 83 101 112 138 153 166 191 207 214 233 250
0 21 35 63 79 83 101 112 138 153 166 188 204 214 233 250
0 21 35 60 76 83 101 112 143 153 166 186 202 214 233 255
0 21 35 63 79 83 101 112 140 153 166 186 202 214 233 252
0 21 35 58 74 83 101 112 140 159 166 185 201 214 239 252
0 21 35 58 74 83 101 112 143 156 166 185 201 214 236 255
0 21 35 60 76 83 101 112 138 159 166 185 201 214 239 250
0 21 35 63 79 83 101 112 138 156 166 185 201 214 236 250
0 21 35 60 76 83 101 112 143 154 166 185 201 214 234 255
0 21 35 63 79 83 101 112 140 154 166 185 201 214 234 252
0 21 35 57 73 83 101 112 138 156 175 182 198 223 236 250
0 21 35 57 73 83 101 112 138 159 172 182 198 220 239 250
0 21 35 57 73 83 101 112 140 154 175 182 198 223 234 252
0 21 35 57 73 83 101 112 143 154 172 182 198 220 234 255
0 21 35 57 73 83 101 112 140 159 170 182 198 218 239 252
0 21 35 57 73 83 101 112 143 156 170 182 198 218 236 255
0 21 35 58 74 83 101 112 137 156 175 182 198 223 236 249
0 21 35 58 74 83 101 112 137 159 172 182 198 220 239 249
0 21 35 60 76 83 101 112 137 154 175 182 198 223 234 249
0 21 35 63 79 83 101 112 137 154 172 182 198 220 234 249
0 21 35 60 76 83 101 112 137 159 170 182 198 218 239 249
0 21 35 63 79 83 101 112 137 156 170 182 198 218 236 249
0 21 35 58 74 83 101 112 140 153 175 182 198 223 233 252
0 21 35 58 74 83 101 112 143 153 172 182 198 220 233 255
0 21 35 60 76 83 101 112 138 153 175 182 198 223 233 250
0 21 35 63 79 83 101 112 138 153 172 182 198 220 233 250
0 21 35 60 76 83 101 112 143 153 170 182 198 218 233 255
0 21 35 63 79 83 101 112 140 153 170 182 198 218 233 252
0 21 35 58 74 83 101 112 140 159 169 182 198 217 239 252
0 21 35 58 74 83 101 112 143 156 169 182 198 217 236 255
0 21 35 60 76 83 101 112 138 159 169 182 198 217 239 250
0 21 35 63 79 83 101 112 138 156 169 182 198 217 236 250
0 21 35 60 76 83 101 112 143 154 169 182 198 217 234 255
0 21 35 63 79 83 101 112 140 154 169 182 198 217 234 252
0 21 35 57 73 86 101 112 138 156 166 191 207 211 236 250
0 21 35 57 73 86 101 112 140 154 166 191 207 211 234 252
0 21 35 57 73 86 101 112 140 159 166 186 202 211 239 252
0 21 35 57 73 86 101 112 143 156 166 186 202 211 236 255
0 21 35 60 73 86 101 112 138 159 166 185 204 211 239 250
0 21 35 60 73 86 101 112 143 154 166 185 204 211 234 255
0 21 35 63 74 86 101 112 137 156 166 186 207 211 236 249
0 21 35 58 74 86 101 112 137 159 166 188 204 211 239 249
0 21 35 60 76 86 101 112 137 154 166 191 207 211 234 249
0 21 35 63 79 86 101 112 137 154 166 188 204 211 234 249
0 21 35 60 76 86 101 112 137 159 166 186 202 211 239 249
0 21 35 58 79 86 101 112 137 156 166 191 202 211 236 249
0 21 35 63 74 86 101 112 140 153 166 186 207 211 233 252
0 21 35 58 74 86 101 112 143 153 166 188 204 211 233 255
0 21 35 60 76 86 101 112 138 153 166 191 207 211 233 250
0 21 35 63 79 86 101 112 138 153 166 188 204 211 233 250
0 21 35 60 76 86 101 112 143 153 166 186 202 211 233 255
0 21 35 58 79 86 101 112 140 153 166 191 202 211 233 252
0 21 35 57 76 86 101 112 138 159 166 188 201 211 239 250
0 21 35 57 76 86 101 112 143 154 166 188 201 211 234 255
0 21 35 58 74 86 101 112 140 159 166 185 201 211 239 252
0 21 35 58 74 86 101 112 143 156 166 185 201 211 236 255
0 21 35 63 79 86 101 112 138 156 166 185 201 211 236 250
0 21 35 63 79 86 101 112 140 154 166 185 201 211 234 252
0 21 38 51 67 86 101 112 137 154 172 191 207 220 234 249
0 21 38 51 67 86 101 112 137 154 175 188 204 223 234 249
0 21 38 51 67 86 101 112 137 159 170 188 204 218 239 249
0 21 38 51 67 86 101 112 137 156 175 186 202 223 236 249
0 21 38 51 67 86 101 112 137 159 172 186 202 220 239 249
0 21 38 51 67 86 101 112 138 153 172 191 207 220 233 250
0 21 38 51 67 86 101 112 140 153 170 191 207 218 233 252
0 21 38 51 67 86 101 112 143 153 170 188 204 218 233 255
0 21 38 51 67 86 101 112 143 154 169 188 204 217 234 255
0 21 38 51 67 86 101 112 138 159 172 185 201 220 239 250
0 21 41 51 67 89 101 112 134 154 172 191 207 220 234 246
0 21 41 51 67 89 101 112 134 154 175 188 204 223 234 246
0 21 41 51 67 89 101 112 134 159 170 188 204 218 239 246
0 21 41 51 67 89 101 112 134 156 175 186 202 223 236 246
0 21 41 51 67 89 101 112 134 159 172 186 202 220 239 246
0 21 41 51 67 92 101 112 134 154 172 191 207 217 234 246
0 21 41 51 67 92 101 112 134 159 172 186 202 217 239 246
0 21 42 51 67 90 101 112 134 153 172 191 207 220 233 246
0 21 42 51 67 90 101 112 134 153 175 188 204 223 233 246
0 21 42 51 67 95 101 112 134 153 175 188 204 218 233 246
0 21 44 51 67 92 101 112 134 153 170 191 207 218 233 246
0 21 47 51 67 95 101 112 134 153 170 188 204 218 233 246
0 21 47 51 67 95 101 112 134 153 172 186 202 220 233 246
0 21 42 51 67 90 101 112 134 156 169 191 207 217 236 246
0 21 44 51 67 92 101 112 134 154 169 191 207 217 234 246
0 21 47 51 67 95 101 112 134 154 169 188 204 217 234 246
0 21 44 51 67 92 101 112 134 159 169 186 202 217 239 246
0 21 47 51 67 95 101 112 134 156 169 186 202 217 236 246
0 21 42 51 67 90 101 112 134 156 175 185 201 223 236 246
0 21 42 51 67 95 101 112 134 156 175 185 201 218 236 246
0 21 42 51 67 90 101 112 134 159 172 185 201 220 239 246
0 21 44 51 67 92 101 112 134 154 175 185 201 223 234 246
0 21 44 51 67 92 101 112 134 159 170 185 201 218 239 246
0 21 47 51 67 95 101 112 134 156 170 185 201 218 236 246
0 21 41 51 67 89 101 112 138 150 172 191 207 220 230 250
0 21 41 51 67 89 101 112 138 150 175 188 204 223 230 250
0 21 41 51 67 89 101 112 140 150 170 191 207 218 230 252
0 21 41 51 67 89 101 112 143 150 170 188 204 218 230 255
0 21 41 51 67 89 101 112 143 150 172 186 202 220 230 255
0 21 41 51 67 92 101 112 138 150 172 191 207 217 230 250
0 21 41 51 67 92 101 112 143 150 172 186 202 217 230 255
0 21 42 51 67 90 101 112 137 150 172 191 207 220 230 249
0 21 42 51 67 90 101 112 137 150 175 188 204 223 230 249
0 21 42 51 67 95 101 112 137 150 175 188 204 218 230 249
0 21 47 51 67 95 101 112 137 150 170 188 204 218 230 249
0 21 44 51 67 92 101 112 137 150 175 186 202 223 230 249
0 21 47 51 67 95 101 112 137 150 172 186 202 220 230 249
0 21 42 51 67 90 101 112 140 150 169 191 207 217 230 252
0 21 42 51 67 90 101 112 143 150 169 188 204 217 230 255
0 21 44 51 67 92 101 112 138 150 169 191 207 217 230 250
0 21 44 51 67 92 101 112 143 150 169 186 202 217 230 255
0 21 47 51 67 95 101 112 140 150 169 186 202 217 230 252
0 21 42 51 67 90 101 112 140 150 175 185 201 223 230 252
0 21 42 51 67 95 101 112 140 150 175 185 201 218 230 252
0 21 44 51 67 92 101 112 138 150 175 185 201 223 230 250
0 21 47 51 67 95 101 112 138 150 172 185 201 220 230 250
0 21 44 51 67 92 101 112 143 150 170 185 201 218 230 255
0 21 47 51 67 95 101 112 140 150 170 185 201 218 230 252
0 21 41 51 67 89 101 112 138 156 166 191 207 214 236 250
0 21 41 51 67 89 101 112 140 154 166 191 207 214 234 252
0 21 41 51 67 89 101 112 143 154 166 188 204 214 234 255
0 21 41 51 67 89 101 112 140 159 166 186 202 214 239 252
0 21 41 51 67 89 101 112 143 156 166 186 202 214 236 255
0 21 42 51 67 90 101 112 137 159 166 188 204 214 239 249
0 21 44 51 67 92 101 112 137 154 166 191 207 214 234 249
0 21 47 51 67 95 101 112 137 154 166 188 204 214 234 249
0 21 44 51 67 92 101 112 137 159 166 186 202 214 239 249
0 21 47 51 67 95 101 112 137 156 166 186 202 214 236 249
0 21 42 51 67 90 101 112 140 153 166 191 207 214 233 252
0 21 42 51 67 90 101 112 143 153 166 188 204 214 233 255
0 21 44 51 67 92 101 112 138 153 166 191 207 214 233 250
0 21 47 51 67 95 101 112 138 153 166 188 204 214 233 250
0 21 44 51 67 92 101 112 143 153 166 186 202 214 233 255
0 21 42 51 67 90 101 112 140 159 166 185 201 214 239 252
0 21 42 51 67 90 101 112 143 156 166 185 201 214 236 255
0 21 44 51 67 92 101 112 138 159 166 185 201 214 239 250
0 21 47 51 67 95 101 112 138 156 166 185 201 214 236 250
0 21 47 51 67 95 101 112 140 154 166 185 201 214 234 252
0 21 41 51 67 89 101 112 138 156 175 182 198 223 236 250
0 21 41 51 67 89 101 112 138 159 172 182 198 220 239 250
0 21 41 51 67 89 101 112 140 154 175 182 198 223 234 252
0 21 41 51 67 89 101 112 140 159 170 182 198 218 239 252
0 21 41 51 67 89 101 112 143 156 170 182 198 218 236 255
0 21 42 51 67 90 101 112 137 156 175 182 198 223 236 249
0 21 42 51 67 90 101 112 137 159 172 182 198 220 239 249
0 21 44 51 67 92 101 112 137 154 175 182 198 223 234 249
0 21 47 51 67 95 101 112 137 154 172 182 198 220 234 249
0 21 44 51 67 92 101 112 137 159 170 182 198 218 239 249
0 21 42 51 67 90 101 112 143 153 172 182 198 220 233 255
0 21 44 51 67 92 101 112 138 153 175 182 198 223 233 250
0 21 47 51 67 95 101 112 138 153 172 182 198 220 233 250
0 21 44 51 67 92 101 112 143 153 170 182 198 218 233 255
0 21 47 51 67 95 101 112 140 153 170 182 198 218 233 252
0 21 42 51 67 90 101 112 140 159 169 182 198 217 239 252
0 21 42 51 67 90 101 112 143 156 169 182 198 217 236 255
0 21 47 51 67 95 101 112 138 156 169 182 198 217 236 250
0 21 44 51 67 92 101 112 143 154 169 182 198 217 234 255
0 21 47 51 67 95 101 112 140 154 169 182 198 217 234 252
0 21 41 58 74 89 101 112 131 150 172 191 207 220 230 243
0 21 41 63 74 89 101 112 131 150 172 186 207 220 230 243
0 21 41 58 74 89 101 112 131 150 175 188 204 223 230 243
0 21 41 60 76 89 101 112 131 150 170 191 207 218 230 243
0 21 41 63 79 89 101 112 131 150 170 188 204 218 230 243
0 21 41 60 76 89 101 112 131 150 175 186 202 223 230 243
0 21 41 63 79 89 101 112 131 150 172 186 202 220 230 243
0 21 41 63 74 92 101 112 131 150 172 186 207 217 230 243
0 21 41 58 79 92 101 112 131 150 172 191 202 217 230 243
0 21 42 57 73 90 101 112 131 150 175 188 204 223 230 243
0 21 44 57 73 92 101 112 131 150 175 186 202 223 230 243
0 21 47 57 73 95 101 112 131 150 172 186 202 220 230 243
0 21 42 63 79 90 101 112 131 150 169 188 204 217 230 243
0 21 47 58 74 95 101 112 131 150 169 188 204 217 230 243
0 21 47 58 74 95 101 112 131 150 172 185 201 220 230 243
0 21 41 58 74 89 101 112 131 156 166 191 207 214 236 243
0 21 41 63 74 89 101 112 131 156 166 186 207 214 236 243
0 21 41 58 74 89 101 112 131 159 166 188 204 214 239 243
0 21 41 60 76 89 101 112 131 154 166 191 207 214 234 243
0 21 41 63 79 89 101 112 131 154 166 188 204 214 234 243
0 21 41 60 76 89 101 112 131 159 166 186 202 214 239 243
0 21 41 63 79 89 101 112 131 156 166 186 202 214 236 243
0 21 42 57 73 90 101 112 131 156 166 191 207 214 236 243
0 21 42 57 73 90 101 112 131 159 166 188 204 214 239 243
0 21 44 57 73 92 101 112 131 154 166 191 207 214 234 243
0 21 47 57 73 95 101 112 131 154 166 188 204 214 234 243
0 21 44 57 73 92 101 112 131 159 166 186 202 214 239 243
0 21 47 57 73 95 101 112 131 156 166 186 202 214 236 243
0 21 42 60 73 90 101 112 131 159 166 185 204 214 239 243
0 21 47 60 73 95 101 112 131 154 166 185 204 214 234 243
0 21 42 60 76 90 101 112 131 153 166 191 207 214 233 243
0 21 42 63 79 90 101 112 131 153 166 188 204 214 233 243
0 21 44 58 74 92 101 112 131 153 166 191 207 214 233 243
0 21 44 63 74 92 101 112 131 153 166 186 207 214 233 243
0 21 47 58 74 95 101 112 131 153 166 188 204 214 233 243
0 21 44 63 79 92 101 112 131 153 166 186 202 214 233 243
0 21 47 60 76 95 101 112 131 153 166 186 202 214 233 243
0 21 42 60 76 90 101 112 131 159 166 185 201 214 239 243
0 21 42 63 79 90 101 112 131 156 166 185 201 214 236 243
0 21 44 58 74 92 101 112 131 159 166 185 201 214 239 243
0 21 47 58 74 95 101 112 131 156 166 185 201 214 236 243
0 21 44 63 79 92 101 112 131 154 166 185 201 214 234 243
0 21 47 60 76 95 101 112 131 154 166 185 201 214 234 243
0 21 41 58 74 89 101 112 131 156 175 182 198 223 236 243
0 21 41 58 74 89 101 112 131 159 172 182 198 220 239 243
0 21 41 60 76 89 101 112 131 154 175 182 198 223 234 243
0 21 41 63 79 89 101 112 131 154 172 182 198 220 234 243
0 21 41 60 76 89 101 112 131 159 170 182 198 218 239 243
0 21 41 63 79 89 101 112 131 156 170 182 198 218 236 243
0 21 41 58 74 92 101 112 131 159 172 182 198 217 239 243
0 21 41 63 79 92 101 112 131 154 172 182 198 217 234 243
0 21 42 57 73 90 101 112 131 156 175 182 198 223 236 243
0 21 42 57 73 95 101 112 131 156 175 182 198 218 236 243
0 21 42 57 73 90 101 112 131 159 172 182 198 220 239 243
0 21 44 57 73 92 101 112 131 154 175 182 198 223 234 243
0 21 47 57 73 95 101 112 131 154 172 182 198 220 234 243
0 21 44 57 73 92 101 112 131 159 170 182 198 218 239 243
0 21 47 57 73 95 101 112 131 156 170 182 198 218 236 243
0 21 42 60 76 90 101 112 131 153 175 182 198 223 233 243
0 21 42 60 76 95 101 112 131 153 175 182 198 218 233 243
0 21 42 63 79 90 101 112 131 153 172 182 198 220 233 243
0 21 44 58 74 92 101 112 131 153 175 182 198 223 233 243
0 21 47 58 74 95 101 112 131 153 172 182 198 220 233 243
0 21 44 63 79 92 101 112 131 153 170 182 198 218 233 243
0 21 47 60 76 95 101 112 131 153 170 182 198 218 233 243
0 21 42 60 76 90 101 112 131 159 169 182 198 217 239 243
0 21 42 63 79 90 101 112 131 156 169 182 198 217 236 243
0 21 44 58 74 92 101 112 131 159 169 182 198 217 239 243
0 21 47 58 74 95 101 112 131 156 169 182 198 217 236 243
0 21 44 63 79 92 101 112 131 154 169 182 198 217 234 243
0 21 47 60 76 95 101 112 131 154 169 182 198 217 234 243
0 21 41 58 74 89 101 112 134 147 172 191 207 220 227 246
0 21 41 63 74 89 101 112 134 147 172 186 207 220 227 246
0 21 41 58 74 89 101 112 134 147 175 188 204 223 227 246
0 21 41 63 79 89 101 112 134 147 170 188 204 218 227 246
0 21 41 60 76 89 101 112 134 147 175 186 202 223 227 246
0 21 41 63 79 89 101 112 134 147 172 186 202 220 227 246
0 21 41 63 74 92 101 112 134 147 172 186 207 217 227 246
0 21 41 58 79 92 101 112 134 147 172 191 202 217 227 246
0 21 42 57 73 90 101 112 134 147 172 191 207 220 227 246
0 21 44 57 73 92 101 112 134 147 170 191 207 218 227 246
0 21 47 57 73 95 101 112 134 147 170 188 204 218 227 246
0 21 47 58 74 95 101 112 134 147 169 188 204 217 227 246
0 21 42 63 79 90 101 112 134 147 172 185 201 220 227 246
0 21 41 58 74 89 101 112 140 147 166 191 207 214 227 252
0 21 41 63 74 89 101 112 140 147 166 186 207 214 227 252
0 21 41 58 74 89 101 112 143 147 166 188 204 214 227 255
0 21 41 63 79 89 101 112 138 147 166 188 204 214 227 250
0 21 41 60 76 89 101 112 143 147 166 186 202 214 227 255
0 21 41 63 79 89 101 112 140 147 166 186 202 214 227 252
0 21 42 57 73 90 101 112 140 147 166 191 207 214 227 252
0 21 42 57 73 90 101 112 143 147 166 188 204 214 227 255
0 21 44 57 73 92 101 112 138 147 166 191 207 214 227 250
0 21 47 57 73 95 101 112 138 147 166 188 204 214 227 250
0 21 47 57 73 95 101 112 140 147 166 186 202 214 227 252
0 21 42 60 73 90 101 112 143 147 166 185 204 214 227 255
0 21 47 60 73 95 101 112 138 147 166 185 204 214 227 250
0 21 42 60 76 90 101 112 137 147 166 191 207 214 227 249
0 21 44 58 74 92 101 112 137 147 166 191 207 214 227 249
0 21 44 63 74 92 101 112 137 147 166 186 207 214 227 249
0 21 47 58 74 95 101 112 137 147 166 188 204 214 227 249
0 21 44 63 79 92 101 112 137 147 166 186 202 214 227 249
0 21 47 60 76 95 101 112 137 147 166 186 202 214 227 249
0 21 42 60 76 90 101 112 143 147 166 185 201 214 227 255
0 21 42 63 79 90 101 112 140 147 166 185 201 214 227 252
0 21 44 58 74 92 101 112 143 147 166 185 201 214 227 255
0 21 44 63 79 92 101 112 138 147 166 185 201 214 227 250
0 21 47 60 76 95 101 112 138 147 166 185 201 214 227 250
0 21 41 58 74 89 101 112 140 147 175 182 198 223 227 252
0 21 41 58 74 89 101 112 143 147 172 182 198 220 227 255
0 21 41 60 76 89 101 112 138 147 175 182 198 223 227 250
0 21 41 63 79 89 101 112 138 147 172 182 198 220 227 250
0 21 41 63 79 89 101 112 140 147 170 182 198 218 227 252
0 21 41 58 74 92 101 112 143 147 172 182 198 217 227 255
0 21 41 63 79 92 101 112 138 147 172 182 198 217 227 250
0 21 42 57 73 90 101 112 140 147 175 182 198 223 227 252
0 21 42 57 73 95 101 112 140 147 175 182 198 218 227 252
0 21 42 57 73 90 101 112 143 147 172 182 198 220 227 255
0 21 47 57 73 95 101 112 138 147 172 182 198 220 227 250
0 21 44 57 73 92 101 112 143 147 170 182 198 218 227 255
0 21 47 57 73 95 101 112 140 147 170 182 198 218 227 252
0 21 42 60 76 90 101 112 137 147 175 182 198 223 227 249
0 21 42 60 76 95 101 112 137 147 175 182 198 218 227 249
0 21 42 63 79 90 101 112 137 147 172 182 198 220 227 249
0 21 44 58 74 92 101 112 137 147 175 182 198 223 227 249
0 21 44 63 79 92 101 112 137 147 170 182 198 218 227 249
0 21 47 60 76 95 101 112 137 147 170 182 198 218 227 249
0 21 42 60 76 90 101 112 143 147 169 182 198 217 227 255
0 21 44 58 74 92 101 112 143 147 169 182 198 217 227 255
0 21 47 58 74 95 101 112 140 147 169 182 198 217 227 252
0 21 44 63 79 92 101 112 138 147 169 182 198 217 227 250
0 21 47 60 76 95 101 112 138 147 169 182 198 217 227 250
0 21 41 58 74 89 101 112 140 159 163 182 198 211 239 252
0 21 41 58 74 89 101 112 143 156 163 182 198 211 236 255
0 21 41 60 76 89 101 112 138 159 163 182 198 211 239 250
0 21 41 63 79 89 101 112 138 156 163 182 198 211 236 250
0 21 41 60 76 89 101 112 143 154 163 182 198 211 234 255
0 21 41 63 79 89 101 112 140 154 163 182 198 211 234 252
0 21 42 57 73 90 101 112 143 156 163 182 198 211 236 255
0 21 44 57 73 92 101 112 143 154 163 182 198 211 234 255
0 21 47 57 73 95 101 112 140 154 163 182 198 211 234 252
0 21 42 63 79 90 101 112 137 156 163 182 198 211 236 249
0 21 47 58 74 95 101 112 137 156 163 182 198 211 236 249
0 21 47 58 74 95 101 112 140 153 163 182 198 211 233 252
0 21 41 58 74 89 101 112 140 159 166 179 195 214 239 252
0 21 41 58 74 89 101 112 143 156 166 179 195 214 236 255
0 21 41 63 79 89 101 112 138 156 166 179 195 214 236 250
0 21 41 60 76 89 101 112 143 154 166 179 195 214 234 255
0 21 41 63 79 89 101 112 140 154 166 179 195 214 234 252
0 21 42 57 73 90 101 112 140 159 166 179 195 214 239 252
0 21 44 57 73 92 101 112 138 159 166 179 195 214 239 250
0 21 47 57 73 95 101 112 138 156 166 179 195 214 236 250
0 21 47 58 74 95 101 112 137 156 166 179 195 214 236 249
0 21 42 63 79 90 101 112 140 153 166 179 195 214 233 252
0 19 37 54 70 85 99 112 137 154 172 191 207 220 234 249
0 19 37 54 70 85 99 112 137 154 175 188 204 223 234 249
0 19 37 54 70 85 99 112 137 159 170 188 204 218 239 249
0 19 37 54 70 85 99 112 137 159 172 186 202 220 239 249
0 19 37 54 70 85 99 112 138 153 175 188 204 223 233 250
0 19 37 54 70 85 99 112 143 153 170 188 204 218 233 255
0 19 37 54 70 85 99 112 140 159 169 186 202 217 239 252
0 19 37 54 70 85 99 112 143 156 169 186 202 217 236 255
0 19 37 54 70 85 99 112 143 156 170 185 201 218 236 255
0 19 37 57 73 85 99 112 134 154 172 191 207 220 234 246
0 19 37 57 73 85 99 112 134 154 175 188 204 223 234 246
0 19 37 57 73 85 99 112 134 159 170 188 204 218 239 246
0 19 37 57 73 85 99 112 134 159 172 186 202 220 239 246
0 19 37 60 73 85 99 112 134 154 175 185 204 223 234 246
0 19 37 60 73 85 99 112 134 159 170 185 204 218 239 246
0 19 37 58 74 85 99 112 134 153 172 191 207 220 233 246
0 19 37 63 74 85 99 112 134 153 172 186 207 220 233 246
0 19 37 58 74 85 99 112 134 153 175 188 204 223 233 246
0 19 37 63 79 85 99 112 134 153 170 188 204 218 233 246
0 19 37 63 79 85 99 112 134 153 172 186 202 220 233 246
0 19 37 58 74 85 99 112 134 156 169 191 207 217 236 246
0 19 37 63 74 85 99 112 134 156 169 186 207 217 236 246
0 19 37 60 76 85 99 112 134 154 169 191 207 217 234 246
0 19 37 60 76 85 99 112 134 159 169 186 202 217 239 246
0 19 37 63 79 85 99 112 134 156 169 186 202 217 236 246
0 19 37 58 74 85 99 112 134 156 175 185 201 223 236 246
0 19 37 60 76 85 99 112 134 154 175 185 201 223 234 246
0 19 37 60 76 85 99 112 134 159 170 185 201 218 239 246
0 19 37 63 79 85 99 112 134 156 170 185 201 218 236 246
0 19 37 57 73 85 99 112 138 150 172 191 207 220 230 250
0 19 37 57 73 85 99 112 138 150 175 188 204 223 230 250
0 19 37 57 73 85 99 112 143 150 170 188 204 218 230 255
0 19 37 57 73 85 99 112 143 150 172 186 202 220 230 255
0 19 37 60 73 85 99 112 138 150 175 185 204 223 230 250
0 19 37 60 73 85 99 112 143 150 170 185 204 218 230 255
0 19 37 58 74 85 99 112 137 150 172 191 207 220 230 249
0 19 37 63 74 85 99 112 137 150 172 186 207 220 230 249
0 19 37 58 74 85 99 112 137 150 175 188 204 223 230 249
0 19 37 63 79 85 99 112 137 150 170 188 204 218 230 249
0 19 37 63 79 85 99 112 137 150 172 186 202 220 230 249
0 19 37 58 74 85 99 112 140 150 169 191 207 217 230 252
0 19 37 63 74 85 99 112 140 150 169 186 207 217 230 252
0 19 37 60 76 85 99 112 138 150 169 191 207 217 230 250
0 19 37 60 76 85 99 112 143 150 169 186 202 217 230 255
0 19 37 63 79 85 99 112 140 150 169 186 202 217 230 252
0 19 37 58 74 85 99 112 140 150 175 185 201 223 230 252
0 19 37 60 76 85 99 112 138 150 175 185 201 223 230 250
0 19 37 60 76 85 99 112 143 150 170 185 201 218 230 255
0 19 37 63 79 85 99 112 140 150 170 185 201 218 230 252
0 19 37 57 73 85 99 112 138 156 166 191 207 214 236 250
0 19 37 57 73 85 99 112 140 154 166 191 207 214 234 252
0 19 37 57 73 85 99 112 140 159 166 186 202 214 239 252
0 19 37 57 73 85 99 112 143 156 166 186 202 214 236 255
0 19 37 58 74 85 99 112 137 159 166 188 204 214 239 249
0 19 37 60 76 85 99 112 137 154 166 191 207 214 234 249
0 19 37 63 79 85 99 112 137 154 166 188 204 214 234 249
0 19 37 60 76 85 99 112 137 159 166 186 202 214 239 249
0 19 37 58 74 85 99 112 143 153 166 188 204 214 233 255
0 19 37 60 76 85 99 112 138 153 166 191 207 214 233 250
0 19 37 63 79 85 99 112 138 153 166 188 204 214 233 250
0 19 37 60 76 85 99 112 143 153 166 186 202 214 233 255
0 19 37 58 74 85 99 112 140 159 166 185 201 214 239 252
0 19 37 58 74 85 99 112 143 156 166 185 201 214 236 255
0 19 37 63 79 85 99 112 138 156 166 185 201 214 236 250
0 19 37 63 79 85 99 112 140 154 166 185 201 214 234 252
0 19 37 57 73 85 99 112 138 156 175 182 198 223 236 250
0 19 37 57 73 85 99 112 140 154 175 182 198 223 234 252
0 19 37 57 73 85 99 112 140 159 170 182 198 218 239 252
0 19 37 57 73 85 99 112 143 156 170 182 198 218 236 255
0 19 37 58 74 85 99 112 137 159 172 182 198 220 239 249
0 19 37 60 76 85 99 112 137 154 175 182 198 223 234 249
0 19 37 63 79 85 99 112 137 154 172 182 198 220 234 249
0 19 37 60 76 85 99 112 137 159 170 182 198 218 239 249
0 19 37 58 74 85 99 112 143 153 172 182 198 220 233 255
0 19 37 60 76 85 99 112 138 153 175 182 198 223 233 250
0 19 37 63 79 85 99 112 138 153 172 182 198 220 233 250
0 19 37 60 76 85 99 112 143 153 170 182 198 218 233 255
0 19 37 58 74 85 99 112 140 159 169 182 198 217 239 252
0 19 37 58 74 85 99 112 143 156 169 182 198 217 236 255
0 19 37 63 79 85 99 112 138 156 169 182 198 217 236 250
0 19 37 63 79 85 99 112 140 154 169 182 198 217 234 252
0 19 37 57 73 85 102 112 138 150 172 191 207 220 227 250
0 19 37 57 73 85 102 112 143 150 172 186 202 220 227 255
0 19 37 60 73 85 102 112 138 150 175 185 204 223 227 250
0 19 37 60 73 85 102 112 143 150 170 185 204 218 227 255
0 19 37 63 74 85 102 112 137 150 172 186 207 220 227 249
0 19 37 58 74 85 102 112 137 150 175 188 204 223 227 249
0 19 37 63 79 85 102 112 137 150 170 188 204 218 227 249
0 19 37 58 79 85 102 112 137 150 172 191 202 220 227 249
0 19 37 63 74 85 102 112 140 150 169 186 207 217 227 252
0 19 37 60 76 85 102 112 138 150 169 191 207 217 227 250
0 19 37 60 76 85 102 112 143 150 169 186 202 217 227 255
0 19 37 58 79 85 102 112 140 150 169 191 202 217 227 252
0 19 37 57 76 85 102 112 138 150 175 188 201 223 227 250
0 19 37 57 76 85 102 112 143 150 170 188 201 218 227 255
0 19 37 58 74 85 102 112 140 150 175 185 201 223 227 252
0 19 37 63 79 85 102 112 140 150 170 185 201 218 227 252
0 22 37 51 67 85 102 112 137 154 175 188 204 223 234 249
0 22 37 51 67 85 102 112 137 159 170 188 204 218 239 249
0 22 37 51 67 85 102 112 137 159 172 186 202 220 239 249
0 22 37 51 67 85 102 112 143 153 170 188 204 218 233 255
0 22 37 51 67 85 102 112 138 156 169 191 207 217 236 250
0 22 37 51 67 85 102 112 140 154 169 191 207 217 234 252
0 22 37 51 67 85 102 112 138 156 175 185 201 223 236 250
0 25 37 51 67 85 105 112 134 154 175 188 204 223 234 246
0 25 37 51 67 85 105 112 134 159 170 188 204 218 239 246
0 25 37 51 67 85 105 112 134 159 172 186 202 220 239 246
0 26 37 51 67 85 106 112 134 153 172 191 207 220 233 246
0 31 37 51 67 85 111 112 134 153 170 188 204 218 233 246
0 31 37 51 67 85 111 112 134 153 172 186 202 220 233 246
0 26 37 51 67 85 106 112 134 156 169 191 207 217 236 246
0 28 37 51 67 85 108 112 134 154 169 191 207 217 234 246
0 31 37 51 67 85 111 112 134 156 169 186 202 217 236 246
0 26 37 51 67 85 106 112 134 156 175 185 201 223 236 246
0 28 37 51 67 85 108 112 134 154 175 185 201 223 234 246
0 28 37 51 67 85 108 112 134 159 170 185 201 218 239 246
0 25 37 51 67 85 105 112 138 150 172 191 207 220 230 250
0 25 37 51 67 85 105 112 143 150 170 188 204 218 230 255
0 25 37 51 67 85 105 112 143 150 172 186 202 220 230 255
0 26 37 51 67 85 106 112 137 150 175 188 204 223 230 249
0 31 37 51 67 85 111 112 137 150 170 188 204 218 230 249
0 31 37 51 67 85 111 112 137 150 172 186 202 220 230 249
0 26 37 51 67 85 106 112 140 150 169 191 207 217 230 252
0 28 37 51 67 85 108 112 138 150 169 191 207 217 230 250
0 28 37 51 67 85 108 112 143 150 169 186 202 217 230 255
0 26 37 51 67 85 106 112 140 150 175 185 201 223 230 252
0 28 37 51 67 85 108 112 138 150 175 185 201 223 230 250
0 31 37 51 67 85 111 112 140 150 170 185 201 218 230 252
0 25 37 51 67 85 105 112 138 156 166 191 207 214 236 250
0 25 37 51 67 85 105 112 140 154 166 191 207 214 234 252
0 25 37 51 67 85 105 112 143 156 166 186 202 214 236 255
0 25 37 51 67 85 108 112 138 156 166 191 207 214 233 250
0 25 37 51 67 85 108 112 143 156 166 186 202 214 233 255
0 26 37 51 67 85 106 112 137 159 166 188 204 214 239 249
0 26 37 51 67 85 111 112 137 159 166 188 204 214 234 249
0 31 37 51 67 85 111 112 137 154 166 188 204 214 234 249
0 28 37 51 67 85 108 112 137 159 166 186 202 214 239 249
0 26 37 51 67 85 106 112 143 153 166 188 204 214 233 255
0 28 37 51 67 85 108 112 138 153 166 191 207 214 233 250
0 28 37 51 67 85 108 112 143 153 166 186 202 214 233 255
0 26 37 51 67 85 106 112 140 159 166 185 201 214 239 252
0 26 37 51 67 85 111 112 140 159 166 185 201 214 234 252
0 31 37 51 67 85 111 112 138 156 166 185 201 214 236 250
0 31 37 51 67 85 111 112 140 154 166 185 201 214 234 252
0 25 37 51 67 85 105 112 138 156 175 182 198 223 236 250
0 25 37 51 67 85 105 112 140 154 175 182 198 223 234 252
0 25 37 51 67 85 105 112 140 159 170 182 198 218 239 252
0 26 37 51 67 85 106 112 137 159 172 182 198 220 239 249
0 28 37 51 67 85 108 112 137 154 175 182 198 223 234 249
0 28 37 51 67 85 108 112 137 159 170 182 198 218 239 249
0 26 37 51 67 85 106 112 143 153 172 182 198 220 233 255
0 31 37 51 67 85 111 112 138 153 172 182 198 220 233 250
0 28 37 51 67 85 108 112 143 153 170 182 198 218 233 255
0 26 37 51 67 85 106 112 143 156 169 182 198 217 236 255
0 31 37 51 67 85 111 112 138 156 169 182 198 217 236 250
0 31 37 51 67 85 111 112 140 154 169 182 198 217 234 252
0 25 37 58 74 85 105 112 131 156 166 191 207 214 236 243
0 25 37 63 74 85 105 112 131 156 166 186 207 214 236 243
0 25 37 58 74 85 105 112 131 159 166 188 204 214 239 243
0 25 37 60 76 85 105 112 131 154 166 191 207 214 234 243
0 25 37 63 79 85 105 112 131 154 166 188 204 214 234 243
0 25 37 60 76 85 105 112 131 159 166 186 202 214 239 243
0 25 37 63 79 85 105 112 131 156 166 186 202 214 236 243
0 25 37 63 74 85 108 112 131 156 166 186 207 214 233 243
0 25 37 58 79 85 108 112 131 156 166 191 202 214 233 243
0 26 37 57 73 85 106 112 131 159 166 188 204 214 239 243
0 28 37 57 73 85 108 112 131 159 166 186 202 214 239 243
0 31 37 57 73 85 111 112 131 156 166 186 202 214 236 243
0 26 37 63 79 85 106 112 131 153 166 188 204 214 233 243
0 31 37 58 74 85 111 112 131 153 166 188 204 214 233 243
0 31 37 58 74 85 111 112 131 156 166 185 201 214 236 243
0 25 37 58 74 85 105 112 131 156 175 182 198 223 236 243
0 25 37 58 74 85 105 112 131 159 172 182 198 220 239 243
0 25 37 60 76 85 105 112 131 154 175 182 198 223 234 243
0 25 37 63 79 85 105 112 131 154 172 182 198 220 234 243
0 25 37 60 76 85 105 112 131 159 170 182 198 218 239 243
0 25 37 63 79 85 105 112 131 156 170 182 198 218 236 243
0 25 37 58 74 85 108 112 131 156 175 182 198 223 233 243
0 25 37 63 79 85 108 112 131 156 170 182 198 218 233 243
0 26 37 57 73 85 106 112 131 156 175 182 198 223 236 243
0 26 37 57 73 85 106 112 131 159 172 182 198 220 239 243
0 26 37 57 73 85 111 112 131 159 172 182 198 220 234 243
0 28 37 57 73 85 108 112 131 154 175 182 198 223 234 243
0 31 37 57 73 85 111 112 131 154 172 182 198 220 234 243
0 28 37 57 73 85 108 112 131 159 170 182 198 218 239 243
0 31 37 57 73 85 111 112 131 156 170 182 198 218 236 243
0 26 37 60 76 85 106 112 131 153 175 182 198 223 233 243
0 26 37 63 79 85 106 112 131 153 172 182 198 220 233 243
0 28 37 58 74 85 108 112 131 153 175 182 198 223 233 243
0 31 37 58 74 85 111 112 131 153 172 182 198 220 233 243
0 28 37 63 79 85 108 112 131 153 170 182 198 218 233 243
0 31 37 60 76 85 111 112 131 153 170 182 198 218 233 243
0 26 37 60 76 85 106 112 131 159 169 182 198 217 239 243
0 26 37 60 76 85 111 112 131 159 169 182 198 217 234 243
0 26 37 63 79 85 106 112 131 156 169 182 198 217 236 243
0 28 37 58 74 85 108 112 131 159 169 182 198 217 239 243
0 31 37 58 74 85 111 112 131 156 169 182 198 217 236 243
0 28 37 63 79 85 108 112 131 154 169 182 198 217 234 243
0 31 37 60 76 85 111 112 131 154 169 182 198 217 234 243
0 25 37 58 74 85 105 112 140 147 175 182 198 223 227 252
0 25 37 58 74 85 105 112 143 147 172 182 198 220 227 255
0 25 37 60 76 85 105 112 138 147 175 182 198 223 227 250
0 25 37 63 79 85 105 112 138 147 172 182 198 220 227 250
0 25 37 60 76 85 105 112 143 147 170 182 198 218 227 255
0 25 37 63 79 85 105 112 140 147 170 182 198 218 227 252
0 26 37 57 73 85 106 112 143 147 172 182 198 220 227 255
0 28 37 57 73 85 108 112 143 147 170 182 198 218 227 255
0 31 37 57 73 85 111 112 140 147 170 182 198 218 227 252
0 26 37 63 79 85 106 112 137 147 172 182 198 220 227 249
0 31 37 58 74 85 111 112 137 147 172 182 198 220 227 249
0 31 37 58 74 85 111 112 140 147 169 182 198 217 227 252
0 25 37 58 74 85 105 112 134 156 163 191 207 211 236 246
0 25 37 63 74 85 105 112 134 156 163 186 207 211 236 246
0 25 37 58 74 85 105 112 134 159 163 188 204 211 239 246
0 25 37 63 79 85 105 112 134 154 163 188 204 211 234 246
0 25 37 60 76 85 105 112 134 159 163 186 202 211 239 246
0 25 37 63 79 85 105 112 134 156 163 186 202 211 236 246
0 25 37 63 74 85 108 112 134 156 163 186 207 211 233 246
0 25 37 58 79 85 108 112 134 156 163 191 202 211 233 246
0 26 37 57 73 85 106 112 134 156 163 191 207 211 236 246
0 28 37 57 73 85 108 112 134 154 163 191 207 211 234 246
0 31 37 57 73 85 111 112 134 154 163 188 204 211 234 246
0 31 37 58 74 85 111 112 134 153 163 188 204 211 233 246
0 26 37 63 79 85 106 112 134 156 163 185 201 211 236 246
0 25 37 58 74 85 105 112 140 150 163 191 207 211 230 252
0 25 37 63 74 85 105 112 140 150 163 186 207 211 230 252
0 25 37 58 74 85 105 112 143 150 163 188 204 211 230 255
0 25 37 63 79 85 105 112 138 150 163 188 204 211 230 250
0 25 37 60 76 85 105 112 143 150 163 186 202 211 230 255
0 25 37 63 79 85 105 112 140 150 163 186 202 211 230 252
0 26 37 57 73 85 106 112 140 150 163 191 207 211 230 252
0 26 37 57 73 85 106 112 143 150 163 188 204 211 230 255
0 28 37 57 73 85 108 112 138 150 163 191 207 211 230 250
0 31 37 57 73 85 111 112 138 150 163 188 204 211 230 250
0 31 37 57 73 85 111 112 140 150 163 186 202 211 230 252
0 26 37 60 73 85 106 112 143 150 163 185 204 211 230 255
0 31 37 60 73 85 111 112 138 150 163 185 204 211 230 250
0 26 37 60 76 85 106 112 137 150 163 191 207 211 230 249
0 28 37 58 74 85 108 112 137 150 163 191 207 211 230 249
0 28 37 63 74 85 108 112 137 150 163 186 207 211 230 249
0 31 37 58 74 85 111 112 137 150 163 188 204 211 230 249
0 28 37 63 79 85 108 112 137 150 163 186 202 211 230 249
0 31 37 60 76 85 111 112 137 150 163 186 202 211 230 249
0 26 37 60 76 85 106 112 143 150 163 185 201 211 230 255
0 26 37 63 79 85 106 112 140 150 163 185 201 211 230 252
0 28 37 58 74 85 108 112 143 150 163 185 201 211 230 255
0 28 37 63 79 85 108 112 138 150 163 185 201 211 230 250
0 31 37 60 76 85 111 112 138 150 163 185 201 211 230 250
0 25 37 58 74 85 105 112 140 150 175 179 195 223 230 252
0 25 37 58 74 85 105 112 143 150 172 179 195 220 230 255
0 25 37 63 79 85 105 112 138 150 172 179 195 220 230 250
0 25 37 60 76 85 105 112 143 150 170 179 195 218 230 255
0 25 37 63 79 85 105 112 140 150 170 179 195 218 230 252
0 26 37 57 73 85 106 112 140 150 175 179 195 223 230 252
0 28 37 57 73 85 108 112 138 150 175 179 195 223 230 250
0 31 37 57 73 85 111 112 138 150 172 179 195 220 230 250
0 31 37 58 74 85 111 112 137 150 172 179 195 220 230 249
0 26 37 63 79 85 106 112 140 150 169 179 195 217 230 252
0 19 38 53 69 86 99 112 137 154 175 188 204 223 234 249
0 19 38 53 69 86 99 112 137 159 170 188 204 218 239 249
0 19 38 53 69 86 99 112 138 153 172 191 207 220 233 250
0 19 38 53 69 86 99 112 143 153 172 186 202 220 233 255
0 19 38 53 69 86 99 112 143 156 169 186 202 217 236 255
0 19 38 53 69 86 99 112 140 159 170 185 201 218 239 252
0 19 41 53 69 89 99 112 134 154 175 188 204 223 234 246
0 19 41 53 69 89 99 112 134 159 170 188 204 218 239 246
0 19 42 53 69 90 99 112 134 153 172 191 207 220 233 246
0 19 47 53 69 95 99 112 134 153 172 186 202 220 233 246
0 19 42 53 69 90 99 112 134 156 169 191 207 217 236 246
0 19 47 53 69 95 99 112 134 156 169 186 202 217 236 246
0 19 44 53 69 92 99 112 134 154 175 185 201 223 234 246
0 19 44 53 69 92 99 112 134 159 170 185 201 218 239 246
0 19 41 53 69 89 99 112 138 150 172 191 207 220 230 250
0 19 41 53 69 89 99 112 143 150 172 186 202 220 230 255
0 19 41 53 69 92 99 112 138 150 172 191 207 217 230 250
0 19 41 53 69 92 99 112 143 150 172 186 202 217 230 255
0 19 42 53 69 90 99 112 137 150 175 188 204 223 230 249
0 19 42 53 69 95 99 112 137 150 175 188 204 218 230 249
0 19 47 53 69 95 99 112 137 150 170 188 204 218 230 249
0 19 44 53 69 92 99 112 138 150 169 191 207 217 230 250
0 19 44 53 69 92 99 112 143 150 169 186 202 217 230 255
0 19 42 53 69 90 99 112 140 150 175 185 201 223 230 252
0 19 42 53 69 95 99 112 140 150 175 185 201 218 230 252
0 19 47 53 69 95 99 112 140 150 170 185 201 218 230 252
0 19 41 53 69 89 99 112 138 156 166 191 207 214 236 250
0 19 41 53 69 89 99 112 143 156 166 186 202 214 236 255
0 19 42 53 69 90 99 112 137 159 166 188 204 214 239 249
0 19 47 53 69 95 99 112 137 154 166 188 204 214 234 249
0 19 44 53 69 92 99 112 138 153 166 191 207 214 233 250
0 19 44 53 69 92 99 112 143 153 166 186 202 214 233 255
0 19 42 53 69 90 99 112 140 159 166 185 201 214 239 252
0 19 47 53 69 95 99 112 140 154 166 185 201 214 234 252
0 19 41 53 69 89 99 112 140 154 175 182 198 223 234 252
0 19 41 53 69 89 99 112 140 159 170 182 198 218 239 252
0 19 44 53 69 92 99 112 137 154 175 182 198 223 234 249
0 19 44 53 69 92 99 112 137 159 170 182 198 218 239 249
0 19 42 53 69 90 99 112 143 153 172 182 198 220 233 255
0 19 47 53 69 95 99 112 138 153 172 182 198 220 233 250
0 19 42 53 69 90 99 112 143 156 169 182 198 217 236 255
0 19 47 53 69 95 99 112 138 156 169 182 198 217 236 250
0 19 41 53 69 92 102 112 138 150 172 191 207 217 227 250
0 19 41 53 69 92 102 112 143 150 172 186 202 217 227 255
0 19 42 53 69 95 102 112 137 150 175 188 204 218 227 249
0 19 47 53 69 90 102 112 137 150 170 188 204 223 227 249
0 19 44 53 69 89 102 112 138 150 169 191 207 220 227 250
0 19 44 53 69 89 102 112 143 150 169 186 202 220 227 255
0 19 42 53 69 95 102 112 140 150 175 185 201 218 227 252
0 19 47 53 69 90 102 112 140 150 170 185 201 223 227 252
0 22 35 53 69 83 102 112 137 159 170 188 204 218 239 249
0 22 35 53 69 83 102 112 143 153 172 186 202 220 233 255
0 22 35 53 69 83 102 112 138 156 169 191 207 217 236 250
0 22 35 53 69 83 102 112 140 154 175 185 201 223 234 252
0 25 35 53 69 83 105 112 134 159 170 188 204 218 239 246
0 31 35 53 69 83 111 112 134 153 172 186 202 220 233 246
0 26 35 53 69 83 106 112 134 156 169 191 207 217 236 246
0 28 35 53 69 83 108 112 134 154 175 185 201 223 234 246
0 25 35 53 69 83 105 112 143 150 172 186 202 220 230 255
0 31 35 53 69 83 111 112 137 150 170 188 204 218 230 249
0 28 35 53 69 83 108 112 138 150 169 191 207 217 230 250
0 26 35 53 69 83 106 112 140 150 175 185 201 223 230 252
0 25 35 53 69 83 105 112 138 156 166 191 207 214 236 250
0 26 35 53 69 83 106 112 137 159 166 188 204 214 239 249
0 28 35 53 69 83 108 112 143 153 166 186 202 214 233 255
0 31 35 53 69 83 111 112 140 154 166 185 201 214 234 252
0 25 35 53 69 83 105 112 140 154 175 182 198 223 234 252
0 28 35 53 69 83 108 112 137 159 170 182 198 218 239 249
0 26 35 53 69 83 106 112 143 153 172 182 198 220 233 255
0 31 35 53 69 83 111 112 138 156 169 182 198 217 236 250
0 25 42 53 69 90 105 112 131 156 175 182 198 223 236 243
0 25 42 53 69 95 105 112 131 156 175 182 198 218 236 243
0 25 42 53 69 90 105 112 131 159 172 182 198 220 239 243
0 25 44 53 69 92 105 112 131 154 175 182 198 223 234 243
0 25 47 53 69 95 105 112 131 154 172 182 198 220 234 243
0 25 44 53 69 92 105 112 131 159 170 182 198 218 239 243
0 25 47 53 69 95 105 112 131 156 170 182 198 218 236 243
0 25 42 53 69 95 108 112 131 156 175 182 198 218 233 243
0 25 47 53 69 90 108 112 131 156 170 182 198 223 233 243
0 26 41 53 69 89 106 112 131 159 172 182 198 220 239 243
0 28 41 53 69 89 108 112 131 159 170 182 198 218 239 243
0 31 41 53 69 89 111 112 131 156 170 182 198 218 236 243
0 26 47 53 69 95 106 112 131 153 172 182 198 220 233 243
0 31 42 53 69 90 111 112 131 153 172 182 198 220 233 243
0 31 42 53 69 90 111 112 131 156 169 182 198 217 236 243
0 25 42 53 69 90 105 112 140 147 166 191 207 214 227 252
0 25 42 53 69 90 105 112 143 147 166 188 204 214 227 255
0 25 44 53 69 92 105 112 138 147 166 191 207 214 227 250
0 25 47 53 69 95 105 112 138 147 166 188 204 214 227 250
0 25 44 53 69 92 105 112 143 147 166 186 202 214 227 255
0 25 47 53 69 95 105 112 140 147 166 186 202 214 227 252
0 26 41 53 69 89 106 112 143 147 166 188 204 214 227 255
0 28 41 53 69 89 108 112 143 147 166 186 202 214 227 255
0 31 41 53 69 89 111 112 140 147 166 186 202 214 227 252
0 26 47 53 69 95 106 112 137 147 166 188 204 214 227 249
0 31 42 53 69 90 111 112 137 147 166 188 204 214 227 249
0 31 42 53 69 90 111 112 140 147 166 185 201 214 227 252
0 25 42 53 69 90 105 112 140 150 163 191 207 211 230 252
0 25 42 53 69 90 105 112 143 150 163 188 204 211 230 255
0 25 47 53 69 95 105 112 138 150 163 188 204 211 230 250
0 25 44 53 69 92 105 112 143 150 163 186 202 211 230 255
0 25 47 53 69 95 105 112 140 150 163 186 202 211 230 252
0 26 41 53 69 89 106 112 140 150 163 191 207 211 230 252
0 28 41 53 69 89 108 112 138 150 163 191 207 211 230 250
0 31 41 53 69 89 111 112 138 150 163 188 204 211 230 250
0 31 42 53 69 90 111 112 137 150 163 188 204 211 230 249
0 26 47 53 69 95 106 112 140 150 163 185 201 211 230 252
0 25 42 53 69 90 105 112 134 156 175 179 195 223 236 246
0 25 42 53 69 95 105 112 134 156 175 179 195 218 236 246
0 25 42 53 69 90 105 112 134 159 172 179 195 220 239 246
0 25 47 53 69 95 105 112 134 154 172 179 195 220 234 246
0 25 44 53 69 92 105 112 134 159 170 179 195 218 239 246
0 25 47 53 69 95 105 112 134 156 170 179 195 218 236 246
0 25 42 53 69 95 108 112 134 156 175 179 195 218 233 246
0 25 47 53 69 90 108 112 134 156 170 179 195 223 233 246
0 26 41 53 69 89 106 112 134 156 175 179 195 223 236 246
0 28 41 53 69 89 108 112 134 154 175 179 195 223 234 246
0 31 41 53 69 89 111 112 134 154 172 179 195 220 234 246
0 31 42 53 69 90 111 112 134 153 172 179 195 220 233 246
0 26 47 53 69 95 106 112 134 156 169 179 195 217 236 246
0 11 49 58 82 89 99 104 133 142 180 191 215 220 230 237
0 11 49 58 82 92 99 104 133 142 180 191 215 217 230 237
0 11 49 58 82 92 102 104 133 142 180 191 215 217 227 237
0 11 49 58 82 92 99 109 133 142 180 191 215 217 230 232
0 11 49 58 82 89 102 109 133 142 180 191 215 220 227 232
0 11 49 58 83 88 98 105 133 142 180 191 214 221 231 236
0 11 49 58 83 88 103 105 133 142 180 191 214 221 226 236
0 11 49 58 83 93 103 105 133 142 180 191 214 216 226 236
0 11 49 58 86 88 103 105 133 142 180 191 211 221 226 236
0 11 49 58 86 93 98 105 133 142 180 191 211 216 231 236
0 11 49 58 86 93 103 108 133 142 180 191 211 216 226 233
0 11 49 58 87 92 102 109 133 142 180 191 210 217 227 232
0 11 49 63 82 92 99 104 133 142 180 186 215 217 230 237
0 11 49 63 82 89 102 104 133 142 180 186 215 220 227 237
0 11 49 63 82 89 99 109 133 142 180 186 215 220 230 232
0 11 49 63 82 92 102 109 133 142 180 186 215 217 227 232
0 11 49 63 83 88 103 105 133 142 180 186 214 221 226 236
0 11 49 63 83 93 98 105 133 142 180 186 214 216 231 236
0 11 49 63 86 88 98 105 133 142 180 186 211 221 231 236
0 11 49 63 86 93 103 105 133 142 180 186 211 216 226 236
0 11 49 63 83 88 98 108 133 142 180 186 214 221 231 233
0 11 49 63 83 93 103 108 133 142 180 186 214 216 226 233
0 11 49 63 86 88 103 108 133 142 180 186 211 221 226 233
0 11 49 63 86 93 98 108 133 142 180 186 211 216 231 233
0 11 49 63 87 89 99 104 133 142 180 186 210 220 230 237
0 11 49 63 87 92 102 104 133 142 180 186 210 217 227 237
0 11 49 63 87 92 99 109 133 142 180 186 210 217 230 232
0 11 49 63 87 89 102 109 133 142 180 186 210 220 227 232
0 11 50 57 81 90 99 104 133 142 183 188 212 223 230 237
0 11 50 60 81 90 99 104 133 142 183 185 212 223 230 237
0 11 50 60 81 90 102 104 133 142 183 185 212 223 227 237
0 11 50 60 81 90 99 109 133 142 183 185 212 223 230 232
0 11 50 57 81 90 102 109 133 142 183 188 212 223 227 232
0 11 51 56 81 90 98 105 133 142 182 189 212 223 231 236
0 11 51 56 81 90 103 105 133 142 182 189 212 223 226 236
0 11 51 61 81 90 103 105 133 142 182 184 212 223 226 236
0 11 54 56 81 90 103 105 133 142 179 189 212 223 226 236
0 11 54 61 81 90 98 105 133 142 179 184 212 223 231 236
0 11 54 61 81 90 103 108 133 142 179 184 212 223 226 233
0 11 55 60 81 90 102 109 133 142 178 185 212 223 227 232
0 11 50 60 81 95 99 104 133 142 183 185 212 218 230 237
0 11 50 57 81 95 102 104 133 142 183 188 212 218 227 237
0 11 50 57 81 95 99 109 133 142 183 188 212 218 230 232
0 11 50 60 81 95 102 109 133 142 183 185 212 218 227 232
0 11 51 56 81 95 103 105 133 142 182 189 212 218 226 236
0 11 51 61 81 95 98 105 133 142 182 184 212 218 231 236
0 11 54 56 81 95 98 105 133 142 179 189 212 218 231 236
0 11 54 61 81 95 103 105 133 142 179 184 212 218 226 236
0 11 51 56 81 95 98 108 133 142 182 189 212 218 231 233
0 11 51 61 81 95 103 108 133 142 182 184 212 218 226 233
0 11 54 56 81 95 103 108 133 142 179 189 212 218 226 233
0 11 54 61 81 95 98 108 133 142 179 184 212 218 231 233
0 11 55 57 81 95 99 104 133 142 178 188 212 218 230 237
0 11 55 60 81 95 102 104 133 142 178 185 212 218 227 237
0 11 55 60 81 95 99 109 133 142 178 185 212 218 230 232
0 11 55 57 81 95 102 109 133 142 178 188 212 218 227 232
0 11 50 57 83 88 97 106 133 142 183 188 214 221 228 239
0 11 50 60 83 88 97 106 133 142 183 185 214 221 228 239
0 11 50 60 83 93 97 106 133 142 183 185 214 216 228 239
0 11 50 60 86 88 97 106 133 142 183 185 211 221 228 239
0 11 50 57 86 93 97 106 133 142 183 188 211 216 228 239
0 11 51 56 82 89 97 106 133 142 182 189 215 220 228 239
0 11 51 56 82 92 97 106 133 142 182 189 215 217 228 239
0 11 51 61 82 92 97 106 133 142 182 184 215 217 228 239
0 11 54 56 82 92 97 106 133 142 179 189 215 217 228 239
0 11 54 61 82 89 97 106 133 142 179 184 215 220 228 239
0 11 55 60 86 93 97 106 133 142 178 185 211 216 228 239
0 11 54 61 87 92 97 106 133 142 179 184 210 217 228 239
0 11 50 60 83 88 100 106 133 142 183 185 214 221 225 239
0 11 50 57 83 93 100 106 133 142 183 188 214 216 225 239
0 11 50 57 86 88 100 106 133 142 183 188 211 221 225 239
0 11 50 60 86 93 100 106 133 142 183 185 211 216 225 239
0 11 51 56 82 92 100 106 133 142 182 189 215 217 225 239
0 11 51 61 82 89 100 106 133 142 182 184 215 220 225 239
0 11 54 56 82 89 100 106 133 142 179 189 215 220 225 239
0 11 54 61 82 92 100 106 133 142 179 184 215 217 225 239
0 11 55 57 83 88 100 106 133 142 178 188 214 221 225 239
0 11 55 60 83 93 100 106 133 142 178 185 214 216 225 239
0 11 55 60 86 88 100 106 133 142 178 185 211 221 225 239
0 11 55 57 86 93 100 106 133 142 178 188 211 216 225 239
0 11 51 56 87 89 100 106 133 142 182 189 210 220 225 239
0 11 51 61 87 92 100 106 133 142 182 184 210 217 225 239
0 11 54 56 87 92 100 106 133 142 179 189 210 217 225 239
0 11 54 61 87 89 100 106 133 142 179 184 210 220 225 239
0 11 50 60 83 93 100 111 133 142 183 185 214 216 225 234
0 11 50 60 86 88 100 111 133 142 183 185 211 221 225 234
0 11 50 57 86 93 100 111 133 142 183 188 211 216 225 234
0 11 51 61 82 92 100 111 133 142 182 184 215 217 225 234
0 11 54 56 82 92 100 111 133 142 179 189 215 217 225 234
0 11 54 61 82 89 100 111 133 142 179 184 215 220 225 234
0 11 55 60 83 88 100 111 133 142 178 185 214 221 225 234
0 11 51 56 87 92 100 111 133 142 182 189 210 217 225 234
0 11 52 63 82 92 102 104 133 142 177 186 215 217 227 237
0 11 52 63 82 92 99 109 133 142 177 186 215 217 230 232
0 11 52 63 82 89 102 109 133 142 177 186 215 220 227 232
0 11 52 63 83 93 103 105 133 142 177 186 214 216 226 236
0 11 52 63 86 88 103 105 133 142 177 186 211 221 226 236
0 11 52 63 86 93 98 105 133 142 177 186 211 216 231 236
0 11 52 63 83 88 103 108 133 142 177 186 214 221 226 233
0 11 52 63 87 92 99 104 133 142 177 186 210 217 230 237
0 11 50 60 84 95 102 104 133 142 183 185 209 218 227 237
0 11 50 60 84 95 99 109 133 142 183 185 209 218 230 232
0 11 50 57 84 95 102 109 133 142 183 188 209 218 227 232
0 11 51 61 84 95 103 105 133 142 182 184 209 218 226 236
0 11 54 56 84 95 103 105 133 142 179 189 209 218 226 236
0 11 54 61 84 95 98 105 133 142 179 184 209 218 231 236
0 11 51 56 84 95 103 108 133 142 182 189 209 218 226 233
0 11 55 60 84 95 99 104 133 142 178 185 209 218 230 237
0 14 49 63 82 92 102 104 133 139 180 186 215 217 227 237
0 14 49 63 82 92 99 109 133 139 180 186 215 217 230 232
0 14 49 63 83 93 103 105 133 139 180 186 214 216 226 236
0 14 49 63 86 88 103 105 133 139 180 186 211 221 226 236
0 14 49 63 83 93 98 108 133 139 180 186 214 216 231 233
0 14 49 63 87 89 102 104 133 139 180 186 210 220 227 237
0 14 50 60 81 95 102 104 133 139 183 185 212 218 227 237
0 14 50 60 81 95 99 109 133 139 183 185 212 218 230 232
0 14 51 61 81 95 103 105 133 139 182 184 212 218 226 236
0 14 54 56 81 95 103 105 133 139 179 189 212 218 226 236
0 14 51 61 81 95 98 108 133 139 182 184 212 218 231 233
0 14 55 57 81 95 102 104 133 139 178 188 212 218 227 237
0 14 50 60 83 93 100 106 133 139 183 185 214 216 225 239
0 14 50 60 86 88 100 106 133 139 183 185 211 221 225 239
0 14 51 61 82 92 100 106 133 139 182 184 215 217 225 239
0 14 54 56 82 92 100 106 133 139 179 189 215 217 225 239
0 14 55 57 83 93 100 106 133 139 178 188 214 216 225 239
0 14 51 61 87 89 100 106 133 139 182 184 210 220 225 239
0 14 50 60 83 93 97 111 133 139 183 185 214 216 228 234
0 14 51 61 82 92 97 111 133 139 182 184 215 217 228 234
0 14 55 57 86 88 97 111 133 139 178 188 211 221 228 234
0 14 54 56 87 89 97 111 133 139 179 189 210 220 228 234
0 14 52 58 82 92 102 104 133 139 177 191 215 217 227 237
0 14 52 58 83 93 103 105 133 139 177 191 214 216 226 236
0 14 52 58 86 88 98 108 133 139 177 191 211 221 231 233
0 14 52 58 87 89 99 109 133 139 177 191 210 220 230 232
0 14 50 60 84 90 102 104 133 139 183 185 209 223 227 237
0 14 51 61 84 90 103 105 133 139 182 184 209 223 226 236
0 14 54 56 84 90 98 108 133 139 179 189 209 223 231 233
0 14 55 57 84 90 99 109 133 139 178 188 209 223 230 232
0 19 41 58 74 89 99 112 133 150 172 191 207 220 230 245
0 19 41 58 74 92 99 112 133 150 172 191 207 217 230 245
0 19 41 58 74 92 102 112 133 150 172 191 207 217 227 245
0 19 41 58 74 92 99 117 133 150 172 191 207 217 230 240
0 19 41 58 74 89 102 117 133 150 172 191 207 220 227 240
0 19 41 58 75 88 98 113 133 150 172 191 206 221 231 244
0 19 41 58 75 88 103 113 133 150 172 191 206 221 226 244
0 19 41 58 75 93 103 113 133 150 172 191 206 216 226 244
0 19 41 58 78 88 103 113 133 150 172 191 203 221 226 244
0 19 41 58 78 93 98 113 133 150 172 191 203 216 231 244
0 19 41 58 78 93 103 116 133 150 172 191 203 216 226 241
0 19 41 58 79 92 102 117 133 150 172 191 202 217 227 240
0 19 41 63 74 92 99 112 133 150 172 186 207 217 230 245
0 19 41 63 74 89 102 112 133 150 172 186 207 220 227 245
0 19 41 63 74 89 99 117 133 150 172 186 207 220 230 240
0 19 41 63 74 92 102 117 133 150 172 186 207 217 227 240
0 19 41 63 75 88 103 113 133 150 172 186 206 221 226 244
0 19 41 63 75 93 98 113 133 150 172 186 206 216 231 244
0 19 41 63 78 88 98 113 133 150 172 186 203 221 231 244
0 19 41 63 78 93 103 113 133 150 172 186 203 216 226 244
0 19 41 63 75 88 98 116 133 150 172 186 206 221 231 241
0 19 41 63 75 93 103 116 133 150 172 186 206 216 226 241
0 19 41 63 78 88 103 116 133 150 172 186 203 221 226 241
0 19 41 63 78 93 98 116 133 150 172 186 203 216 231 241
0 19 41 63 79 89 99 112 133 150 172 186 202 220 230 245
0 19 41 63 79 92 102 112 133 150 172 186 202 217 227 245
0 19 41 63 79 92 99 117 133 150 172 186 202 217 230 240
0 19 41 63 79 89 102 117 133 150 172 186 202 220 227 240
0 19 41 58 74 89 99 112 133 150 175 188 204 223 230 245
0 19 41 58 74 89 102 112 133 150 175 188 204 223 227 245
0 19 41 58 74 89 102 117 133 150 175 188 204 223 227 240
0 19 41 63 79 89 99 112 133 150 170 188 204 218 230 245
0 19 41 63 79 89 102 112 133 150 170 188 204 218 227 245
0 19 41 63 79 89 102 117 133 150 170 188 204 218 227 240
0 19 42 57 73 90 99 112 133 150 175 188 204 223 230 245
0 19 42 60 73 90 99 112 133 150 175 185 204 223 230 245
0 19 42 60 73 90 102 112 133 150 175 185 204 223 227 245
0 19 42 60 73 90 99 117 133 150 175 185 204 223 230 240
0 19 42 57 73 90 102 117 133 150 175 188 204 223 227 240
0 19 43 56 73 90 98 113 133 150 174 189 204 223 231 244
0 19 43 56 73 90 103 113 133 150 174 189 204 223 226 244
0 19 43 61 73 90 103 113 133 150 174 184 204 223 226 244
0 19 46 56 73 90 103 113 133 150 171 189 204 223 226 244
0 19 46 61 73 90 98 113 133 150 171 184 204 223 231 244
0 19 46 61 73 90 103 116 133 150 171 184 204 223 226 241
0 19 47 60 73 90 102 117 133 150 170 185 204 223 227 240
0 19 42 60 73 95 99 112 133 150 175 185 204 218 230 245
0 19 42 57 73 95 102 112 133 150 175 188 204 218 227 245
0 19 42 57 73 95 99 117 133 150 175 188 204 218 230 240
0 19 42 60 73 95 102 117 133 150 175 185 204 218 227 240
0 19 43 56 73 95 103 113 133 150 174 189 204 218 226 244
0 19 43 61 73 95 98 113 133 150 174 184 204 218 231 244
0 19 46 56 73 95 98 113 133 150 171 189 204 218 231 244
0 19 46 61 73 95 103 113 133 150 171 184 204 218 226 244
0 19 43 56 73 95 98 116 133 150 174 189 204 218 231 241
0 19 43 61 73 95 103 116 133 150 174 184 204 218 226 241
0 19 46 56 73 95 103 116 133 150 171 189 204 218 226 241
0 19 46 61 73 95 98 116 133 150 171 184 204 218 231 241
0 19 47 57 73 95 99 112 133 150 170 188 204 218 230 245
0 19 47 60 73 95 102 112 133 150 170 185 204 218 227 245
0 19 47 60 73 95 99 117 133 150 170 185 204 218 230 240
0 19 47 57 73 95 102 117 133 150 170 188 204 218 227 240
0 19 42 57 75 88 97 114 133 150 175 188 206 221 228 247
0 19 42 60 75 88 97 114 133 150 175 185 206 221 228 247
0 19 42 60 75 93 97 114 133 150 175 185 206 216 228 247
0 19 42 60 78 88 97 114 133 150 175 185 203 221 228 247
0 19 42 57 78 93 97 114 133 150 175 188 203 216 228 247
0 19 43 56 74 89 97 114 133 150 174 189 207 220 228 247
0 19 43 56 74 92 97 114 133 150 174 189 207 217 228 247
0 19 43 61 74 92 97 114 133 150 174 184 207 217 228 247
0 19 46 56 74 92 97 114 133 150 171 189 207 217 228 247
0 19 46 61 74 89 97 114 133 150 171 184 207 220 228 247
0 19 47 60 78 93 97 114 133 150 170 185 203 216 228 247
0 19 46 61 79 92 97 114 133 150 171 184 202 217 228 247
0 19 42 60 75 88 100 114 133 150 175 185 206 221 225 247
0 19 42 57 75 93 100 114 133 150 175 188 206 216 225 247
0 19 42 57 78 88 100 114 133 150 175 188 203 221 225 247
0 19 42 60 78 93 100 114 133 150 175 185 203 216 225 247
0 19 43 56 74 92 100 114 133 150 174 189 207 217 225 247
0 19 43 61 74 89 100 114 133 150 174 184 207 220 225 247
0 19 46 56 74 89 100 114 133 150 171 189 207 220 225 247
0 19 46 61 74 92 100 114 133 150 171 184 207 217 225 247
0 19 47 57 75 88 100 114 133 150 170 188 206 221 225 247
0 19 47 60 75 93 100 114 133 150 170 185 206 216 225 247
0 19 47 60 78 88 100 114 133 150 170 185 203 221 225 247
0 19 47 57 78 93 100 114 133 150 170 188 203 216 225 247
0 19 43 56 79 89 100 114 133 150 174 189 202 220 225 247
0 19 43 61 79 92 100 114 133 150 174 184 202 217 225 247
0 19 46 56 79 92 100 114 133 150 171 189 202 217 225 247
0 19 46 61 79 89 100 114 133 150 171 184 202 220 225 247
0 19 42 60 75 93 100 119 133 150 175 185 206 216 225 242
0 19 42 60 78 88 100 119 133 150 175 185 203 221 225 242
0 19 42 57 78 93 100 119 133 150 175 188 203 216 225 242
0 19 43 61 74 92 100 119 133 150 174 184 207 217 225 242
0 19 46 56 74 92 100 119 133 150 171 189 207 217 225 242
0 19 46 61 74 89 100 119 133 150 171 184 207 220 225 242
0 19 47 60 75 88 100 119 133 150 170 185 206 221 225 242
0 19 43 56 79 92 100 119 133 150 174 189 202 217 225 242
0 19 44 63 74 92 102 112 133 150 169 186 207 217 227 245
0 19 44 63 74 92 99 117 133 150 169 186 207 217 230 240
0 19 44 63 74 89 102 117 133 150 169 186 207 220 227 240
0 19 44 63 75 93 103 113 133 150 169 186 206 216 226 244
0 19 44 63 78 88 103 113 133 150 169 186 203 221 226 244
0 19 44 63 78 93 98 113 133 150 169 186 203 216 231 244
0 19 44 63 75 88 103 116 133 150 169 186 206 221 226 241
0 19 44 63 79 92 99 112 133 150 169 186 202 217 230 245
0 19 47 60 76 95 99 112 133 150 169 186 202 217 230 245
0 19 42 60 76 95 102 112 133 150 175 185 201 218 227 245
0 19 42 60 76 95 99 117 133 150 175 185 201 218 230 240
0 19 42 57 76 95 102 117 133 150 175 188 201 218 227 240
0 19 43 61 76 95 103 113 133 150 174 184 201 218 226 244
0 19 46 56 76 95 103 113 133 150 171 189 201 218 226 244
0 19 46 61 76 95 98 113 133 150 171 184 201 218 231 244
0 19 43 56 76 95 103 116 133 150 174 189 201 218 226 241
0 19 47 60 76 95 99 112 133 150 170 185 201 218 230 245
0 19 41 58 74 89 99 112 133 156 166 191 207 214 236 245
0 19 41 63 74 89 99 112 133 156 166 186 207 214 236 245
0 19 41 58 74 89 99 112 133 159 166 188 204 214 239 245
0 19 41 63 79 89 99 112 133 154 166 188 204 214 234 245
0 19 41 63 79 89 99 112 133 156 166 186 202 214 236 245
0 19 42 57 73 90 99 112 133 156 166 191 207 214 236 245
0 19 42 57 73 90 99 112 133 159 166 188 204 214 239 245
0 19 47 57 73 95 99 112 133 154 166 188 204 214 234 245
0 19 47 57 73 95 99 112 133 156 166 186 202 214 236 245
0 19 42 60 73 90 99 112 133 159 166 185 204 214 239 245
0 19 47 60 73 95 99 112 133 154 166 185 204 214 234 245
0 19 42 60 76 90 99 112 133 153 166 191 207 214 233 245
0 19 44 58 74 92 99 112 133 153 166 191 207 214 233 245
0 19 44 63 74 92 99 112 133 153 166 186 207 214 233 245
0 19 44 63 79 92 99 112 133 153 166 186 202 214 233 245
0 19 47 60 76 95 99 112 133 153 166 186 202 214 233 245
0 19 42 60 76 90 99 112 133 159 166 185 201 214 239 245
0 19 44 58 74 92 99 112 133 159 166 185 201 214 239 245
0 19 44 63 79 92 99 112 133 154 166 185 201 214 234 245
0 19 47 60 76 95 99 112 133 154 166 185 201 214 234 245
0 19 41 63 74 89 99 117 133 156 166 186 207 214 236 240
0 19 41 58 74 89 99 117 133 159 166 188 204 214 239 240
0 19 41 63 79 89 99 117 133 154 166 188 204 214 234 240
0 19 41 58 79 89 99 117 133 156 166 191 202 214 236 240
0 19 42 57 73 90 99 117 133 156 166 191 207 214 236 240
0 19 47 57 73 95 99 117 133 156 166 186 202 214 236 240
0 19 42 60 73 90 99 117 133 159 166 185 204 214 239 240
0 19 47 60 73 95 99 117 133 154 166 185 204 214 234 240
0 19 42 60 76 90 99 117 133 153 166 191 207 214 233 240
0 19 44 63 74 92 99 117 133 153 166 186 207 214 233 240
0 19 44 58 79 92 99 117 133 153 166 191 202 214 233 240
0 19 47 60 76 95 99 117 133 153 166 186 202 214 233 240
0 19 42 57 76 90 99 117 133 159 166 188 201 214 239 240
0 19 47 57 76 95 99 117 133 154 166 188 201 214 234 240
0 19 44 58 74 92 99 117 133 159 166 185 201 214 239 240
0 19 44 63 79 92 99 117 133 154 166 185 201 214 234 240
0 19 41 58 74 89 99 112 133 156 175 182 198 223 236 245
0 19 41 58 74 89 99 112 133 159 172 182 198 220 239 245
0 19 41 63 79 89 99 112 133 154 172 182 198 220 234 245
0 19 41 63 79 89 99 112 133 156 170 182 198 218 236 245
0 19 41 58 74 92 99 112 133 159 172 182 198 217 239 245
0 19 41 63 79 92 99 112 133 154 172 182 198 217 234 245
0 19 42 57 73 90 99 112 133 156 175 182 198 223 236 245
0 19 42 57 73 95 99 112 133 156 175 182 198 218 236 245
0 19 42 57 73 90 99 112 133 159 172 182 198 220 239 245
0 19 47 57 73 95 99 112 133 154 172 182 198 220 234 245
0 19 47 57 73 95 99 112 133 156 170 182 198 218 236 245
0 19 42 60 76 90 99 112 133 153 175 182 198 223 233 245
0 19 42 60 76 95 99 112 133 153 175 182 198 218 233 245
0 19 44 58 74 92 99 112 133 153 175 182 198 223 233 245
0 19 44 63 79 92 99 112 133 153 170 182 198 218 233 245
0 19 47 60 76 95 99 112 133 153 170 182 198 218 233 245
0 19 42 60 76 90 99 112 133 159 169 182 198 217 239 245
0 19 44 58 74 92 99 112 133 159 169 182 198 217 239 245
0 19 44 63 79 92 99 112 133 154 169 182 198 217 234 245
0 19 47 60 76 95 99 112 133 154 169 182 198 217 234 245
0 19 41 58 74 89 99 117 133 156 175 182 198 223 236 240
0 19 41 63 79 89 99 117 133 156 170 182 198 218 236 240
0 19 41 58 74 92 99 117 133 159 172 182 198 217 239 240
0 19 41 63 79 92 99 117 133 154 172 182 198 217 234 240
0 19 42 57 73 95 99 117 133 156 175 182 198 218 236 240
0 19 42 57 73 90 99 117 133 159 172 182 198 220 239 240
0 19 47 57 73 95 99 117 133 154 172 182 198 220 234 240
0 19 47 57 73 90 99 117 133 156 170 182 198 223 236 240
0 19 42 60 76 95 99 117 133 153 175 182 198 218 233 240
0 19 44 58 74 92 99 117 133 153 175 182 198 223 233 240
0 19 44 63 79 92 99 117 133 153 170 182 198 218 233 240
0 19 47 60 76 90 99 117 133 153 170 182 198 223 233 240
0 19 44 58 74 89 99 117 133 159 169 182 198 220 239 240
0 19 44 63 79 89 99 117 133 154 169 182 198 220 234 240
0 19 42 60 76 90 99 117 133 159 169 182 198 217 239 240
0 19 47 60 76 95 99 117 133 154 169 182 198 217 234 240
0 25 35 58 74 83 105 112 133 156 166 191 207 214 236 245
0 25 35 58 74 86 105 112 133 156 166 191 207 211 236 245
0 25 35 58 74 86 108 112 133 156 166 191 207 211 233 245
0 25 35 58 74 86 105 117 133 156 166 191 207 211 236 240
0 25 35 58 74 83 108 117 133 156 166 191 207 214 233 240
0 25 35 58 75 82 104 113 133 156 166 191 206 215 237 244
0 25 35 58 75 82 109 113 133 156 166 191 206 215 232 244
0 25 35 58 75 87 109 113 133 156 166 191 206 210 232 244
0 25 35 58 78 82 109 113 133 156 166 191 203 215 232 244
0 25 35 58 78 87 104 113 133 156 166 191 203 210 237 244
0 25 35 58 78 87 109 116 133 156 166 191 203 210 232 241
0 25 35 58 79 86 108 117 133 156 166 191 202 211 233 240
0 25 35 63 74 86 105 112 133 156 166 186 207 211 236 245
0 25 35 63 74 83 108 112 133 156 166 186 207 214 233 245
0 25 35 63 74 83 105 117 133 156 166 186 207 214 236 240
0 25 35 63 74 86 108 117 133 156 166 186 207 211 233 240
0 25 35 63 75 82 109 113 133 156 166 186 206 215 232 244
0 25 35 63 75 87 104 113 133 156 166 186 206 210 237 244
0 25 35 63 78 82 104 113 133 156 166 186 203 215 237 244
0 25 35 63 78 87 109 113 133 156 166 186 203 210 232 244
0 25 35 63 75 82 104 116 133 156 166 186 206 215 237 241
0 25 35 63 75 87 109 116 133 156 166 186 206 210 232 241
0 25 35 63 78 82 109 116 133 156 166 186 203 215 232 241
0 25 35 63 78 87 104 116 133 156 166 186 203 210 237 241
0 25 35 63 79 83 105 112 133 156 166 186 202 214 236 245
0 25 35 63 79 86 108 112 133 156 166 186 202 211 233 245
0 25 35 63 79 86 105 117 133 156 166 186 202 211 236 240
0 25 35 63 79 83 108 117 133 156 166 186 202 214 233 240
0 25 35 58 74 83 105 112 133 159 166 188 204 214 239 245
0 25 35 58 74 86 105 112 133 159 166 188 204 211 239 245
0 25 35 58 74 86 105 117 133 159 166 188 204 211 239 240
0 25 35 63 79 83 105 112 133 154 166 188 204 214 234 245
0 25 35 63 79 86 105 112 133 154 166 188 204 211 234 245
0 25 35 63 79 86 105 117 133 154 166 188 204 211 234 240
0 26 35 57 73 83 106 112 133 159 166 188 204 214 239 245
0 26 35 60 73 83 106 112 133 159 166 185 204 214 239 245
0 26 35 60 73 86 106 112 133 159 166 185 204 211 239 245
0 26 35 60 73 83 106 117 133 159 166 185 204 214 239 240
0 26 35 57 73 86 106 117 133 159 166 188 204 211 239 240
0 27 35 56 73 82 106 113 133 158 166 189 204 215 239 244
0 27 35 61 73 82 106 113 133 158 166 184 204 215 239 244
0 27 35 61 73 87 106 113 133 158 166 184 204 210 239 244
0 30 35 61 73 82 106 113 133 155 166 184 204 215 239 244
0 30 35 56 73 87 106 113 133 155 166 189 204 210 239 244
0 30 35 61 73 87 106 116 133 155 166 184 204 210 239 241
0 31 35 60 73 86 106 117 133 154 166 185 204 211 239 240
0 26 35 60 73 83 111 112 133 159 166 185 204 214 234 245
0 26 35 57 73 86 111 112 133 159 166 188 204 211 234 245
0 26 35 57 73 83 111 117 133 159 166 188 204 214 234 240
0 26 35 60 73 86 111 117 133 159 166 185 204 211 234 240
0 27 35 61 73 82 111 113 133 158 166 184 204 215 234 244
0 27 35 56 73 87 111 113 133 158 166 189 204 210 234 244
0 30 35 56 73 82 111 113 133 155 166 189 204 215 234 244
0 30 35 61 73 87 111 113 133 155 166 184 204 210 234 244
0 27 35 56 73 82 111 116 133 158 166 189 204 215 234 241
0 27 35 61 73 87 111 116 133 158 166 184 204 210 234 241
0 30 35 61 73 82 111 116 133 155 166 184 204 215 234 241
0 30 35 56 73 87 111 116 133 155 166 189 204 210 234 241
0 31 35 57 73 83 111 112 133 154 166 188 204 214 234 245
0 31 35 60 73 86 111 112 133 154 166 185 204 211 234 245
0 31 35 60 73 83 111 117 133 154 166 185 204 214 234 240
0 31 35 57 73 86 111 117 133 154 166 188 204 211 234 240
0 26 35 57 75 81 104 114 133 159 166 188 206 212 237 247
0 26 35 60 75 81 104 114 133 159 166 185 206 212 237 247
0 26 35 60 75 81 109 114 133 159 166 185 206 212 232 247
0 26 35 60 78 81 104 114 133 159 166 185 203 212 237 247
0 26 35 57 78 81 109 114 133 159 166 188 203 212 232 247
0 27 35 56 74 81 105 114 133 158 166 189 207 212 236 247
0 27 35 61 74 81 105 114 133 158 166 184 207 212 236 247
0 27 35 61 74 81 108 114 133 158 166 184 207 212 233 247
0 30 35 61 74 81 105 114 133 155 166 184 207 212 236 247
0 30 35 56 74 81 108 114 133 155 166 189 207 212 233 247
0 31 35 60 78 81 109 114 133 154 166 185 203 212 232 247
0 30 35 61 79 81 108 114 133 155 166 184 202 212 233 247
0 26 35 60 75 84 104 114 133 159 166 185 206 209 237 247
0 26 35 57 75 84 109 114 133 159 166 188 206 209 232 247
0 26 35 57 78 84 104 114 133 159 166 188 203 209 237 247
0 26 35 60 78 84 109 114 133 159 166 185 203 209 232 247
0 27 35 61 74 84 105 114 133 158 166 184 207 209 236 247
0 27 35 56 74 84 108 114 133 158 166 189 207 209 233 247
0 30 35 56 74 84 105 114 133 155 166 189 207 209 236 247
0 30 35 61 74 84 108 114 133 155 166 184 207 209 233 247
0 31 35 57 75 84 104 114 133 154 166 188 206 209 237 247
0 31 35 60 75 84 109 114 133 154 166 185 206 209 232 247
0 31 35 60 78 84 104 114 133 154 166 185 203 209 237 247
0 31 35 57 78 84 109 114 133 154 166 188 203 209 232 247
0 27 35 56 79 84 105 114 133 158 166 189 202 209 236 247
0 27 35 61 79 84 108 114 133 158 166 184 202 209 233 247
0 30 35 61 79 84 105 114 133 155 166 184 202 209 236 247
0 30 35 56 79 84 108 114 133 155 166 189 202 209 233 247
0 26 35 60 75 84 109 119 133 159 166 185 206 209 232 242
0 26 35 60 78 84 104 119 133 159 166 185 203 209 237 242
0 26 35 57 78 84 109 119 133 159 166 188 203 209 232 242
0 27 35 61 74 84 108 119 133 158 166 184 207 209 233 242
0 30 35 61 74 84 105 119 133 155 166 184 207 209 236 242
0 30 35 56 74 84 108 119 133 155 166 189 207 209 233 242
0 31 35 60 75 84 104 119 133 154 166 185 206 209 237 242
0 27 35 56 79 84 108 119 133 158 166 189 202 209 233 242
0 28 35 63 74 86 108 112 133 153 166 186 207 211 233 245
0 28 35 63 74 86 105 117 133 153 166 186 207 211 236 240
0 28 35 63 74 83 108 117 133 153 166 186 207 214 233 240
0 28 35 63 75 87 109 113 133 153 166 186 206 210 232 244
0 28 35 63 78 82 109 113 133 153 166 186 203 215 232 244
0 28 35 63 78 87 104 113 133 153 166 186 203 210 237 244
0 28 35 63 75 87 104 116 133 153 166 186 206 210 237 241
0 28 35 63 79 83 108 112 133 153 166 186 202 214 233 245
0 31 35 60 76 83 111 112 133 153 166 186 202 214 233 245
0 26 35 60 76 86 111 112 133 159 166 185 201 211 234 245
0 26 35 60 76 83 111 117 133 159 166 185 201 214 234 240
0 26 35 57 76 86 111 117 133 159 166 188 201 211 234 240
0 27 35 61 76 87 111 113 133 158 166 184 201 210 234 244
0 30 35 61 76 82 111 113 133 155 166 184 201 215 234 244
0 30 35 56 76 87 111 113 133 155 166 189 201 210 234 244
0 27 35 56 76 87 111 116 133 158 166 189 201 210 234 241
0 31 35 60 76 83 111 112 133 154 166 185 201 214 234 245
0 25 35 58 74 83 105 112 133 156 175 182 198 223 236 245
0 25 35 58 74 83 105 112 133 159 172 182 198 220 239 245
0 25 35 63 79 83 105 112 133 154 172 182 198 220 234 245
0 25 35 63 79 83 105 112 133 156 170 182 198 218 236 245
0 25 35 58 74 83 108 112 133 156 175 182 198 223 233 245
0 25 35 63 79 83 108 112 133 156 170 182 198 218 233 245
0 26 35 57 73 83 106 112 133 156 175 182 198 223 236 245
0 26 35 57 73 83 106 112 133 159 172 182 198 220 239 245
0 26 35 57 73 83 111 112 133 159 172 182 198 220 234 245
0 31 35 57 73 83 111 112 133 154 172 182 198 220 234 245
0 31 35 57 73 83 111 112 133 156 170 182 198 218 236 245
0 26 35 60 76 83 106 112 133 153 175 182 198 223 233 245
0 28 35 58 74 83 108 112 133 153 175 182 198 223 233 245
0 28 35 63 79 83 108 112 133 153 170 182 198 218 233 245
0 31 35 60 76 83 111 112 133 153 170 182 198 218 233 245
0 26 35 60 76 83 106 112 133 159 169 182 198 217 239 245
0 26 35 60 76 83 111 112 133 159 169 182 198 217 234 245
0 28 35 58 74 83 108 112 133 159 169 182 198 217 239 245
0 28 35 63 79 83 108 112 133 154 169 182 198 217 234 245
0 31 35 60 76 83 111 112 133 154 169 182 198 217 234 245
0 25 35 58 74 83 105 117 133 159 172 182 198 220 239 240
0 25 35 63 79 83 105 117 133 154 172 182 198 220 234 240
0 25 35 58 74 83 108 117 133 156 175 182 198 223 233 240
0 25 35 63 79 83 108 117 133 156 170 182 198 218 233 240
0 26 35 57 73 83 106 117 133 156 175 182 198 223 236 240
0 26 35 57 73 83 111 117 133 159 172 182 198 220 234 240
0 31 35 57 73 83 106 117 133 154 172 182 198 220 239 240
0 31 35 57 73 83 111 117 133 156 170 182 198 218 236 240
0 28 35 58 74 83 105 117 133 153 175 182 198 223 236 240
0 28 35 63 79 83 105 117 133 153 170 182 198 218 236 240
0 26 35 60 76 83 106 117 133 153 175 182 198 223 233 240
0 31 35 60 76 83 111 117 133 153 170 182 198 218 233 240
0 26 35 60 76 83 111 117 133 159 169 182 198 217 234 240
0 28 35 58 74 83 108 117 133 159 169 182 198 217 239 240
0 28 35 63 79 83 108 117 133 154 169 182 198 217 234 240
0 31 35 60 76 83 106 117 133 154 169 182 198 217 239 240
0 25 42 51 67 90 105 112 133 156 175 182 198 223 236 245
0 25 42 54 67 90 105 112 133 156 175 179 198 223 236 245
0 25 42 54 67 90 108 112 133 156 175 179 198 223 233 245
0 25 42 54 67 90 105 117 133 156 175 179 198 223 236 240
0 25 42 51 67 90 108 117 133 156 175 182 198 223 233 240
0 25 43 50 67 90 104 113 133 156 174 183 198 223 237 244
0 25 43 50 67 90 109 113 133 156 174 183 198 223 232 244
0 25 43 55 67 90 109 113 133 156 174 178 198 223 232 244
0 25 46 50 67 90 109 113 133 156 171 183 198 223 232 244
0 25 46 55 67 90 104 113 133 156 171 178 198 223 237 244
0 25 46 55 67 90 109 116 133 156 171 178 198 223 232 241
0 25 47 54 67 90 108 117 133 156 170 179 198 223 233 240
0 25 42 54 67 95 105 112 133 156 175 179 198 218 236 245
0 25 42 51 67 95 108 112 133 156 175 182 198 218 233 245
0 25 42 51 67 95 105 117 133 156 175 182 198 218 236 240
0 25 42 54 67 95 108 117 133 156 175 179 198 218 233 240
0 25 43 50 67 95 109 113 133 156 174 183 198 218 232 244
0 25 43 55 67 95 104 113 133 156 174 178 198 218 237 244
0 25 46 50 67 95 104 113 133 156 171 183 198 218 237 244
0 25 46 55 67 95 109 113 133 156 171 178 198 218 232 244
0 25 43 50 67 95 104 116 133 156 174 183 198 218 237 241
0 25 43 55 67 95 109 116 133 156 174 178 198 218 232 241
0 25 46 50 67 95 109 116 133 156 171 183 198 218 232 241
0 25 46 55 67 95 104 116 133 156 171 178 198 218 237 241
0 25 47 51 67 95 105 112 133 156 170 182 198 218 236 245
0 25 47 54 67 95 108 112 133 156 170 179 198 218 233 245
0 25 47 54 67 95 105 117 133 156 170 179 198 218 236 240
0 25 47 51 67 95 108 117 133 156 170 182 198 218 233 240
0 25 42 51 67 90 105 112 133 159 172 182 198 220 239 245
0 25 42 54 67 90 105 112 133 159 172 179 198 220 239 245
0 25 42 54 67 90 105 117 133 159 172 179 198 220 239 240
0 25 47 51 67 95 105 112 133 154 172 182 198 220 234 245
0 25 47 54 67 95 105 112 133 154 172 179 198 220 234 245
0 25 47 54 67 95 105 117 133 154 172 179 198 220 234 240
0 26 41 51 67 89 106 112 133 159 172 182 198 220 239 245
0 26 41 51 67 92 106 112 133 159 172 182 198 217 239 245
0 26 41 54 67 92 106 112 133 159 172 179 198 217 239 245
0 26 41 51 67 92 106 117 133 159 172 182 198 217 239 240
0 26 41 54 67 89 106 117 133 159 172 179 198 220 239 240
0 27 41 50 67 88 106 113 133 158 172 183 198 221 239 244
0 27 41 50 67 93 106 113 133 158 172 183 198 216 239 244
0 27 41 55 67 93 106 113 133 158 172 178 198 216 239 244
0 30 41 50 67 93 106 113 133 155 172 183 198 216 239 244
0 30 41 55 67 88 106 113 133 155 172 178 198 221 239 244
0 30 41 55 67 93 106 116 133 155 172 178 198 216 239 241
0 31 41 54 67 92 106 117 133 154 172 179 198 217 239 240
0 26 41 51 67 92 111 112 133 159 172 182 198 217 234 245
0 26 41 54 67 89 111 112 133 159 172 179 198 220 234 245
0 26 41 51 67 89 111 117 133 159 172 182 198 220 234 240
0 26 41 54 67 92 111 117 133 159 172 179 198 217 234 240
0 27 41 50 67 93 111 113 133 158 172 183 198 216 234 244
0 27 41 55 67 88 111 113 133 158 172 178 198 221 234 244
0 30 41 50 67 88 111 113 133 155 172 183 198 221 234 244
0 30 41 55 67 93 111 113 133 155 172 178 198 216 234 244
0 27 41 50 67 88 111 116 133 158 172 183 198 221 234 241
0 27 41 55 67 93 111 116 133 158 172 178 198 216 234 241
0 30 41 50 67 93 111 116 133 155 172 183 198 216 234 241
0 30 41 55 67 88 111 116 133 155 172 178 198 221 234 241
0 31 41 51 67 89 111 112 133 154 172 182 198 220 234 245
0 31 41 54 67 92 111 112 133 154 172 179 198 217 234 245
0 31 41 51 67 92 111 117 133 154 172 182 198 217 234 240
0 31 41 54 67 89 111 117 133 154 172 179 198 220 234 240
0 26 43 49 67 89 104 114 133 159 174 180 198 220 237 247
0 26 43 49 67 92 104 114 133 159 174 180 198 217 237 247
0 26 43 49 67 92 109 114 133 159 174 180 198 217 232 247
0 26 46 49 67 92 104 114 133 159 171 180 198 217 237 247
0 26 46 49 67 89 109 114 133 159 171 180 198 220 232 247
0 27 42 49 67 88 105 114 133 158 175 180 198 221 236 247
0 27 42 49 67 93 105 114 133 158 175 180 198 216 236 247
0 27 42 49 67 93 108 114 133 158 175 180 198 216 233 247
0 30 42 49 67 93 105 114 133 155 175 180 198 216 236 247
0 30 42 49 67 88 108 114 133 155 175 180 198 221 233 247
0 31 46 49 67 92 109 114 133 154 171 180 198 217 232 247
0 30 47 49 67 93 108 114 133 155 170 180 198 216 233 247
0 26 43 52 67 92 104 114 133 159 174 177 198 217 237 247
0 26 43 52 67 89 109 114 133 159 174 177 198 220 232 247
0 26 46 52 67 89 104 114 133 159 171 177 198 220 237 247
0 26 46 52 67 92 109 114 133 159 171 177 198 217 232 247
0 27 42 52 67 93 105 114 133 158 175 177 198 216 236 247
0 27 42 52 67 88 108 114 133 158 175 177 198 221 233 247
0 30 42 52 67 88 105 114 133 155 175 177 198 221 236 247
0 30 42 52 67 93 108 114 133 155 175 177 198 216 233 247
0 31 43 52 67 89 104 114 133 154 174 177 198 220 237 247
0 31 43 52 67 92 109 114 133 154 174 177 198 217 232 247
0 31 46 52 67 92 104 114 133 154 171 177 198 217 237 247
0 31 46 52 67 89 109 114 133 154 171 177 198 220 232 247
0 27 47 52 67 88 105 114 133 158 170 177 198 221 236 247
0 27 47 52 67 93 108 114 133 158 170 177 198 216 233 247
0 30 47 52 67 93 105 114 133 155 170 177 198 216 236 247
0 30 47 52 67 88 108 114 133 155 170 177 198 221 233 247
0 26 43 52 67 92 109 119 133 159 174 177 198 217 232 242
0 26 46 52 67 92 104 119 133 159 171 177 198 217 237 242
0 26 46 52 67 89 109 119 133 159 171 177 198 220 232 242
0 27 42 52 67 93 108 119 133 158 175 177 198 216 233 242
0 30 42 52 67 93 105 119 133 155 175 177 198 216 236 242
0 30 42 52 67 88 108 119 133 155 175 177 198 221 233 242
0 31 43 52 67 92 104 119 133 154 174 177 198 217 237 242
0 27 47 52 67 88 108 119 133 158 170 177 198 221 233 242
0 28 42 54 67 95 108 112 133 153 175 179 198 218 233 245
0 28 42 54 67 95 105 117 133 153 175 179 198 218 236 240
0 28 42 51 67 95 108 117 133 153 175 182 198 218 233 240
0 28 43 55 67 95 109 113 133 153 174 178 198 218 232 244
0 28 46 50 67 95 109 113 133 153 171 183 198 218 232 244
0 28 46 55 67 95 104 113 133 153 171 178 198 218 237 244
0 28 43 55 67 95 104 116 133 153 174 178 198 218 237 241
0 28 47 51 67 95 108 112 133 153 170 182 198 218 233 245
0 31 44 51 67 92 111 112 133 153 170 182 198 218 233 245
0 26 44 54 67 92 111 112 133 159 169 179 198 217 234 245
0 26 44 51 67 92 111 117 133 159 169 182 198 217 234 240
0 26 44 54 67 89 111 117 133 159 169 179 198 220 234 240
0 27 44 55 67 93 111 113 133 158 169 178 198 216 234 244
0 30 44 50 67 93 111 113 133 155 169 183 198 216 234 244
0 30 44 55 67 88 111 113 133 155 169 178 198 221 234 244
0 27 44 55 67 88 111 116 133 158 169 178 198 221 234 241
0 31 44 51 67 92 111 112 133 154 169 182 198 217 234 245
0 25 42 51 75 82 97 120 133 156 175 182 206 215 228 253
0 25 42 54 75 82 97 120 133 156 175 179 206 215 228 253
0 25 42 54 75 87 97 120 133 156 175 179 206 210 228 253
0 25 42 54 78 82 97 120 133 156 175 179 203 215 228 253
0 25 42 51 78 87 97 120 133 156 175 182 203 210 228 253
0 25 43 50 74 83 97 120 133 156 174 183 207 214 228 253
0 25 43 50 74 86 97 120 133 156 174 183 207 211 228 253
0 25 43 55 74 86 97 120 133 156 174 178 207 211 228 253
0 25 46 50 74 86 97 120 133 156 171 183 207 211 228 253
0 25 46 55 74 83 97 120 133 156 171 178 207 214 228 253
0 25 47 54 78 87 97 120 133 156 170 179 203 210 228 253
0 25 46 55 79 86 97 120 133 156 171 178 202 211 228 253
0 25 42 54 75 82 100 120 133 156 175 179 206 215 225 253
0 25 42 51 75 87 100 120 133 156 175 182 206 210 225 253
0 25 42 51 78 82 100 120 133 156 175 182 203 215 225 253
0 25 42 54 78 87 100 120 133 156 175 179 203 210 225 253
0 25 43 50 74 86 100 120 133 156 174 183 207 211 225 253
0 25 43 55 74 83 100 120 133 156 174 178 207 214 225 253
0 25 46 50 74 83 100 120 133 156 171 183 207 214 225 253
0 25 46 55 74 86 100 120 133 156 171 178 207 211 225 253
0 25 47 51 75 82 100 120 133 156 170 182 206 215 225 253
0 25 47 54 75 87 100 120 133 156 170 179 206 210 225 253
0 25 47 54 78 82 100 120 133 156 170 179 203 215 225 253
0 25 47 51 78 87 100 120 133 156 170 182 203 210 225 253
0 25 43 50 79 83 100 120 133 156 174 183 202 214 225 253
0 25 43 55 79 86 100 120 133 156 174 178 202 211 225 253
0 25 46 50 79 86 100 120 133 156 171 183 202 211 225 253
0 25 46 55 79 83 100 120 133 156 171 178 202 214 225 253
0 26 41 51 75 81 98 120 133 159 172 182 206 212 231 253
0 26 41 51 75 81 103 120 133 159 172 182 206 212 226 253
0 26 41 54 75 81 103 120 133 159 172 179 206 212 226 253
0 26 41 51 78 81 103 120 133 159 172 182 203 212 226 253
0 26 41 54 78 81 98 120 133 159 172 179 203 212 231 253
0 27 41 50 74 81 99 120 133 158 172 183 207 212 230 253
0 27 41 50 74 81 102 120 133 158 172 183 207 212 227 253
0 27 41 55 74 81 102 120 133 158 172 178 207 212 227 253
0 30 41 50 74 81 102 120 133 155 172 183 207 212 227 253
0 30 41 55 74 81 99 120 133 155 172 178 207 212 230 253
0 31 41 54 78 81 103 120 133 154 172 179 203 212 226 253
0 30 41 55 79 81 102 120 133 155 172 178 202 212 227 253
0 26 41 51 75 84 103 120 133 159 172 182 206 209 226 253
0 26 41 54 75 84 98 120 133 159 172 179 206 209 231 253
0 26 41 51 78 84 98 120 133 159 172 182 203 209 231 253
0 26 41 54 78 84 103 120 133 159 172 179 203 209 226 253
0 27 41 50 74 84 102 120 133 158 172 183 207 209 227 253
0 27 41 55 74 84 99 120 133 158 172 178 207 209 230 253
0 30 41 50 74 84 99 120 133 155 172 183 207 209 230 253
0 30 41 55 74 84 102 120 133 155 172 178 207 209 227 253
0 31 41 51 75 84 98 120 133 154 172 182 206 209 231 253
0 31 41 54 75 84 103 120 133 154 172 179 206 209 226 253
0 31 41 51 78 84 103 120 133 154 172 182 203 209 226 253
0 31 41 54 78 84 98 120 133 154 172 179 203 209 231 253
0 27 41 50 79 84 99 120 133 158 172 183 202 209 230 253
0 27 41 55 79 84 102 120 133 158 172 178 202 209 227 253
0 30 41 50 79 84 102 120 133 155 172 183 202 209 227 253
0 30 41 55 79 84 99 120 133 155 172 178 202 209 230 253
0 26 43 49 73 83 98 120 133 159 174 180 204 214 231 253
0 26 43 49 73 83 103 120 133 159 174 180 204 214 226 253
0 26 43 49 73 86 103 120 133 159 174 180 204 211 226 253
0 26 46 49 73 83 103 120 133 159 171 180 204 214 226 253
0 26 46 49 73 86 98 120 133 159 171 180 204 211 231 253
0 27 42 49 73 82 99 120 133 158 175 180 204 215 230 253
0 27 42 49 73 82 102 120 133 158 175 180 204 215 227 253
0 27 42 49 73 87 102 120 133 158 175 180 204 210 227 253
0 30 42 49 73 82 102 120 133 155 175 180 204 215 227 253
0 30 42 49 73 87 99 120 133 155 175 180 204 210 230 253
0 31 46 49 73 86 103 120 133 154 171 180 204 211 226 253
0 30 47 49 73 87 102 120 133 155 170 180 204 210 227 253
0 26 43 52 73 83 103 120 133 159 174 177 204 214 226 253
0 26 43 52 73 86 98 120 133 159 174 177 204 211 231 253
0 26 46 52 73 83 98 120 133 159 171 177 204 214 231 253
0 26 46 52 73 86 103 120 133 159 171 177 204 211 226 253
0 27 42 52 73 82 102 120 133 158 175 177 204 215 227 253
0 27 42 52 73 87 99 120 133 158 175 177 204 210 230 253
0 30 42 52 73 82 99 120 133 155 175 177 204 215 230 253
0 30 42 52 73 87 102 120 133 155 175 177 204 210 227 253
0 31 43 52 73 83 98 120 133 154 174 177 204 214 231 253
0 31 43 52 73 86 103 120 133 154 174 177 204 211 226 253
0 31 46 52 73 83 103 120 133 154 171 177 204 214 226 253
0 31 46 52 73 86 98 120 133 154 171 177 204 211 231 253
0 27 47 52 73 82 99 120 133 158 170 177 204 215 230 253
0 27 47 52 73 87 102 120 133 158 170 177 204 210 227 253
0 30 47 52 73 82 102 120 133 155 170 177 204 215 227 253
0 30 47 52 73 87 99 120 133 155 170 177 204 210 230 253
0 28 42 54 75 87 100 120 133 153 175 179 206 210 225 253
0 28 42 54 78 82 100 120 133 153 175 179 203 215 225 253
0 28 42 51 78 87 100 120 133 153 175 182 203 210 225 253
0 28 43 55 74 86 100 120 133 153 174 178 207 211 225 253
0 28 46 50 74 86 100 120 133 153 171 183 207 211 225 253
0 28 46 55 74 83 100 120 133 153 171 178 207 214 225 253
0 28 47 51 75 87 100 120 133 153 170 182 206 210 225 253
0 28 43 55 79 83 100 120 133 153 174 178 202 214 225 253
0 26 44 54 75 84 103 120 133 159 169 179 206 209 226 253
0 26 44 51 78 84 103 120 133 159 169 182 203 209 226 253
0 26 44 54 78 84 98 120 133 159 169 179 203 209 231 253
0 27 44 55 74 84 102 120 133 158 169 178 207 209 227 253
0 30 44 50 74 84 102 120 133 155 169 183 207 209 227 253
0 30 44 55 74 84 99 120 133 155 169 178 207 209 230 253
0 31 44 51 75 84 103 120 133 154 169 182 206 209 226 253
0 27 44 55 79 84 99 120 133 158 169 178 202 209 230 253
0 26 43 52 76 86 103 120 133 159 174 177 201 211 226 253
0 26 46 52 76 83 103 120 133 159 171 177 201 214 226 253
0 26 46 52 76 86 98 120 133 159 171 177 201 211 231 253
0 27 42 52 76 87 102 120 133 158 175 177 201 210 227 253
0 30 42 52 76 82 102 120 133 155 175 177 201 215 227 253
0 30 42 52 76 87 99 120 133 155 175 177 201 210 230 253
0 31 43 52 76 83 103 120 133 154 174 177 201 214 226 253
0 27 47 52 76 87 99 120 133 158 170 177 201 210 230 253
0 25 42 54 75 87 100 125 133 156 175 179 206 210 225 248
0 25 42 51 78 87 100 125 133 156 175 182 203 210 225 248
0 25 43 55 74 86 100 125 133 156 174 178 207 211 225 248
0 25 46 55 74 83 100 125 133 156 171 178 207 214 225 248
0 25 47 54 75 82 100 125 133 156 170 179 206 215 225 248
0 25 43 50 79 86 100 125 133 156 174 183 202 211 225 248
0 26 41 54 75 84 103 125 133 159 172 179 206 209 226 248
0 26 41 51 78 84 103 125 133 159 172 182 203 209 226 248
0 27 41 55 74 84 102 125 133 158 172 178 207 209 227 248
0 30 41 55 74 84 99 125 133 155 172 178 207 209 230 248
0 31 41 54 75 84 98 125 133 154 172 179 206 209 231 248
0 27 41 50 79 84 102 125 133 158 172 183 202 209 227 248
0 26 43 52 73 86 103 125 133 159 174 177 204 211 226 248
0 26 46 52 73 83 103 125 133 159 171 177 204 214 226 248
0 27 42 52 73 87 102 125 133 158 175 177 204 210 227 248
0 30 42 52 73 87 99 125 133 155 175 177 204 210 230 248
0 31 43 52 73 86 98 125 133 154 174 177 204 211 231 248
0 27 47 52 73 82 102 125 133 158 170 177 204 215 227 248
0 28 42 54 75 87 97 125 133 153 175 179 206 210 228 248
0 28 43 55 74 86 97 125 133 153 174 178 207 211 228 248
0 28 47 51 78 82 97 125 133 153 170 182 203 215 228 248
0 28 46 50 79 83 97 125 133 153 171 183 202 214 228 248
0 26 44 54 75 81 103 125 133 159 169 179 206 212 226 248
0 27 44 55 74 81 102 125 133 158 169 178 207 212 227 248
0 31 44 51 78 81 98 125 133 154 169 182 203 212 231 248
0 30 44 50 79 81 99 125 133 155 169 183 202 212 230 248
0 26 43 49 76 86 103 125 133 159 174 180 201 211 226 248
0 27 42 49 76 87 102 125 133 158 175 180 201 210 227 248
0 31 46 49 76 83 98 125 133 154 171 180 201 214 231 248
0 30 47 49 76 82 99 125 133 155 170 180 201 215 230 248
0 22 41 63 74 92 102 112 133 147 172 186 207 217 227 245
0 22 41 63 74 92 99 117 133 147 172 186 207 217 230 240
0 22 41 63 75 93 103 113 133 147 172 186 206 216 226 244
0 22 41 63 78 88 103 113 133 147 172 186 203 221 226 244
0 22 41 63 75 93 98 116 133 147 172 186 206 216 231 241
0 22 41 63 79 89 102 112 133 147 172 186 202 220 227 245
0 22 41 58 74 89 102 112 133 147 175 188 204 223 227 245
0 22 41 58 74 89 99 117 133 147 175 188 204 223 230 240
0 22 41 63 79 89 102 112 133 147 170 188 204 218 227 245
0 22 41 63 79 89 99 117 133 147 170 188 204 218 230 240
0 22 42 60 73 95 102 112 133 147 175 185 204 218 227 245
0 22 42 60 73 95 99 117 133 147 175 185 204 218 230 240
0 22 43 61 73 95 103 113 133 147 174 184 204 218 226 244
0 22 46 56 73 95 103 113 133 147 171 189 204 218 226 244
0 22 43 61 73 95 98 116 133 147 174 184 204 218 231 241
0 22 47 57 73 95 102 112 133 147 170 188 204 218 227 245
0 22 42 60 75 93 100 114 133 147 175 185 206 216 225 247
0 22 42 60 78 88 100 114 133 147 175 185 203 221 225 247
0 22 43 61 74 92 100 114 133 147 174 184 207 217 225 247
0 22 46 56 74 92 100 114 133 147 171 189 207 217 225 247
0 22 47 57 75 93 100 114 133 147 170 188 206 216 225 247
0 22 43 61 79 89 100 114 133 147 174 184 202 220 225 247
0 22 42 60 75 93 97 119 133 147 175 185 206 216 228 242
0 22 43 61 74 92 97 119 133 147 174 184 207 217 228 242
0 22 47 57 78 88 97 119 133 147 170 188 203 221 228 242
0 22 46 56 79 89 97 119 133 147 171 189 202 220 228 242
0 22 44 58 74 92 102 112 133 147 169 191 207 217 227 245
0 22 44 58 75 93 103 113 133 147 169 191 206 216 226 244
0 22 44 58 78 88 98 116 133 147 169 191 203 221 231 241
0 22 44 58 79 89 99 117 133 147 169 191 202 220 230 240
0 22 42 60 76 90 102 112 133 147 169 191 207 217 227 245
0 22 42 60 76 90 102 112 133 147 175 185 201 223 227 245
0 22 43 61 76 90 103 113 133 147 174 184 201 223 226 244
0 22 46 56 76 90 98 116 133 147 171 189 201 223 231 241
0 22 47 57 76 90 99 117 133 147 170 188 201 223 230 240
0 25 38 58 74 86 105 112 133 147 175 188 204 223 227 245
0 25 38 63 79 86 105 112 133 147 170 188 204 218 227 245
0 25 38 63 79 86 105 112 133 147 172 186 202 220 227 245
0 26 38 57 73 86 106 112 133 147 172 191 207 220 227 245
0 31 38 57 73 86 111 112 133 147 170 188 204 218 227 245
0 31 38 57 73 86 111 112 133 147 172 186 202 220 227 245
0 26 38 60 76 86 106 112 133 147 169 191 207 217 227 245
0 28 38 58 74 86 108 112 133 147 169 191 207 217 227 245
0 31 38 60 76 86 111 112 133 147 169 186 202 217 227 245
0 26 38 60 76 86 106 112 133 147 175 185 201 223 227 245
0 28 38 58 74 86 108 112 133 147 175 185 201 223 227 245
0 28 38 63 79 86 108 112 133 147 170 185 201 218 227 245
0 25 42 54 70 90 105 112 133 147 172 191 207 220 227 245
0 25 47 54 70 95 105 112 133 147 170 188 204 218 227 245
0 25 47 54 70 95 105 112 133 147 172 186 202 220 227 245
0 26 41 54 70 89 106 112 133 147 175 188 204 223 227 245
0 31 41 54 70 89 111 112 133 147 170 188 204 218 227 245
0 31 41 54 70 89 111 112 133 147 172 186 202 220 227 245
0 26 44 54 70 92 106 112 133 147 169 191 207 217 227 245
0 28 42 54 70 90 108 112 133 147 169 191 207 217 227 245
0 28 47 54 70 95 108 112 133 147 169 186 202 217 227 245
0 26 44 54 70 92 106 112 133 147 175 185 201 223 227 245
0 28 42 54 70 90 108 112 133 147 175 185 201 223 227 245
0 31 44 54 70 92 111 112 133 147 170 185 201 218 227 245
0 25 38 63 74 86 108 112 133 156 163 186 207 211 233 245
0 25 38 63 74 83 108 117 133 156 163 186 207 214 233 240
0 25 38 63 75 87 109 113 133 156 163 186 206 210 232 244
0 25 38 63 78 87 104 113 133 156 163 186 203 210 237 244
0 25 38 63 75 82 109 116 133 156 163 186 206 215 232 241
0 25 38 63 79 86 105 112 133 156 163 186 202 211 236 245
0 25 38 58 74 86 105 112 133 159 163 188 204 211 239 245
0 25 38 58 74 83 105 117 133 159 163 188 204 214 239 240
0 25 38 63 79 86 105 112 133 154 163 188 204 211 234 245
0 25 38 63 79 83 105 117 133 154 163 188 204 214 234 240
0 26 38 60 73 86 111 112 133 159 163 185 204 211 234 245
0 26 38 60 73 83 111 117 133 159 163 185 204 214 234 240
0 27 38 61 73 87 111 113 133 158 163 184 204 210 234 244
0 30 38 56 73 87 111 113 133 155 163 189 204 210 234 244
0 27 38 61 73 82 111 116 133 158 163 184 204 215 234 241
0 31 38 57 73 86 111 112 133 154 163 188 204 211 234 245
0 26 38 60 75 84 109 114 133 159 163 185 206 209 232 247
0 26 38 60 78 84 104 114 133 159 163 185 203 209 237 247
0 27 38 61 74 84 108 114 133 158 163 184 207 209 233 247
0 30 38 56 74 84 108 114 133 155 163 189 207 209 233 247
0 31 38 57 75 84 109 114 133 154 163 188 206 209 232 247
0 27 38 61 79 84 105 114 133 158 163 184 202 209 236 247
0 26 38 60 75 81 109 119 133 159 163 185 206 212 232 242
0 27 38 61 74 81 108 119 133 158 163 184 207 212 233 242
0 31 38 57 78 81 104 119 133 154 163 188 203 212 237 242
0 30 38 56 79 81 105 119 133 155 163 189 202 212 236 242
0 28 38 58 74 86 108 112 133 153 163 191 207 211 233 245
0 28 38 58 75 87 109 113 133 153 163 191 206 210 232 244
0 28 38 58 78 82 104 116 133 153 163 191 203 215 237 241
0 28 38 58 79 83 105 117 133 153 163 191 202 214 236 240
0 26 38 60 76 86 106 112 133 153 163 191 207 211 233 245
0 26 38 60 76 86 106 112 133 159 163 185 201 211 239 245
0 27 38 61 76 87 106 113 133 158 163 184 201 210 239 244
0 30 38 56 76 82 106 116 133 155 163 189 201 215 239 241
0 31 38 57 76 83 106 117 133 154 163 188 201 214 239 240
0 25 42 54 70 90 105 112 133 159 163 188 204 211 239 245
0 25 47 54 70 95 105 112 133 154 163 188 204 211 234 245
0 25 47 54 70 95 105 112 133 156 163 186 202 211 236 245
0 26 41 54 70 89 106 112 133 156 163 191 207 211 236 245
0 31 41 54 70 89 111 112 133 154 163 188 204 211 234 245
0 31 41 54 70 89 111 112 133 156 163 186 202 211 236 245
0 26 44 54 70 92 106 112 133 153 163 191 207 211 233 245
0 28 42 54 70 90 108 112 133 153 163 191 207 211 233 245
0 31 44 54 70 92 111 112 133 153 163 186 202 211 233 245
0 26 44 54 70 92 106 112 133 159 163 185 201 211 239 245
0 28 42 54 70 90 108 112 133 159 163 185 201 211 239 245
0 28 47 54 70 95 108 112 133 154 163 185 201 211 234 245
0 25 42 54 70 95 108 112 133 156 175 179 195 218 233 245
0 25 42 51 70 95 108 117 133 156 175 182 195 218 233 240
0 25 43 55 70 95 109 113 133 156 174 178 195 218 232 244
0 25 46 55 70 95 104 113 133 156 171 178 195 218 237 244
0 25 43 50 70 95 109 116 133 156 174 183 195 218 232 241
0 25 47 54 70 95 105 112 133 156 170 179 195 218 236 245
0 25 42 54 70 90 105 112 133 159 172 179 195 220 239 245
0 25 42 51 70 90 105 117 133 159 172 182 195 220 239 240
0 25 47 54 70 95 105 112 133 154 172 179 195 220 234 245
0 25 47 51 70 95 105 117 133 154 172 182 195 220 234 240
0 26 41 54 70 92 111 112 133 159 172 179 195 217 234 245
0 26 41 51 70 92 111 117 133 159 172 182 195 217 234 240
0 27 41 55 70 93 111 113 133 158 172 178 195 216 234 244
0 30 41 55 70 88 111 113 133 155 172 178 195 221 234 244
0 27 41 50 70 93 111 116 133 158 172 183 195 216 234 241
0 31 41 54 70 89 111 112 133 154 172 179 195 220 234 245
0 26 43 52 70 92 109 114 133 159 174 177 195 217 232 247
0 26 46 52 70 92 104 114 133 159 171 177 195 217 237 247
0 27 42 52 70 93 108 114 133 158 175 177 195 216 233 247
0 30 42 52 70 88 108 114 133 155 175 177 195 221 233 247
0 31 43 52 70 89 109 114 133 154 174 177 195 220 232 247
0 27 47 52 70 93 105 114 133 158 170 177 195 216 236 247
0 26 43 49 70 92 109 119 133 159 174 180 195 217 232 242
0 27 42 49 70 93 108 119 133 158 175 180 195 216 233 242
0 31 46 49 70 89 104 119 133 154 171 180 195 220 237 242
0 30 47 49 70 88 105 119 133 155 170 180 195 221 236 242
0 28 42 54 70 90 108 112 133 153 175 179 195 223 233 245
0 28 43 55 70 90 109 113 133 153 174 178 195 223 232 244
0 28 46 50 70 90 104 116 133 153 171 183 195 223 237 241
0 28 47 51 70 90 105 117 133 153 170 182 195 223 236 240
0 26 44 54 70 92 106 112 133 153 175 179 195 223 233 245
0 26 44 54 70 92 106 112 133 159 169 179 195 217 239 245
0 27 44 55 70 93 106 113 133 158 169 178 195 216 239 244
0 30 44 50 70 88 106 116 133 155 169 183 195 221 239 241
0 31 44 51 70 89 106 117 133 154 169 182 195 220 239 240
0 19 41 58 74 89 99 112 134 149 175 188 204 223 229 246
0 19 41 63 79 89 99 112 134 149 170 188 204 218 229 246
0 19 42 57 73 90 99 112 134 149 172 191 207 220 229 246
0 19 47 57 73 95 99 112 134 149 172 186 202 220 229 246
0 19 47 60 76 95 99 112 134 149 169 186 202 217 229 246
0 19 44 63 79 92 99 112 134 149 170 185 201 218 229 246
0 19 41 58 74 89 99 112 143 149 166 188 204 214 229 255
0 19 41 63 79 89 99 112 138 149 166 188 204 214 229 250
0 19 42 57 73 90 99 112 140 149 166 191 207 214 229 252
0 19 47 57 73 95 99 112 140 149 166 186 202 214 229 252
0 19 42 60 76 90 99 112 137 149 166 191 207 214 229 249
0 19 47 60 76 95 99 112 137 149 166 186 202 214 229 249
0 19 44 58 74 92 99 112 143 149 166 185 201 214 229 255
0 19 44 63 79 92 99 112 138 149 166 185 201 214 229 250
0 19 41 58 74 89 99 112 140 149 175 182 198 223 229 252
0 19 41 63 79 89 99 112 140 149 170 182 198 218 229 252
0 19 42 57 73 90 99 112 143 149 172 182 198 220 229 255
0 19 47 57 73 95 99 112 138 149 172 182 198 220 229 250
0 19 44 58 74 92 99 112 137 149 175 182 198 223 229 249
0 19 44 63 79 92 99 112 137 149 170 182 198 218 229 249
0 19 42 60 76 90 99 112 143 149 169 182 198 217 229 255
0 19 47 60 76 95 99 112 138 149 169 182 198 217 229 250
0 25 35 58 74 83 105 112 140 149 175 182 198 223 229 252
0 25 35 58 74 83 105 112 143 149 172 182 198 220 229 255
0 25 35 63 79 83 105 112 138 149 172 182 198 220 229 250
0 25 35 63 79 83 105 112 140 149 170 182 198 218 229 252
0 26 35 57 73 83 106 112 143 149 172 182 198 220 229 255
0 31 35 57 73 83 111 112 138 149 172 182 198 220 229 250
0 28 35 63 79 83 108 112 137 149 170 182 198 218 229 249
0 31 35 60 76 83 111 112 137 149 170 182 198 218 229 249
0 31 35 60 76 83 111 112 138 149 169 182 198 217 229 250
0 25 42 51 67 90 105 112 140 149 166 191 207 214 229 252
0 25 42 51 67 90 105 112 143 149 166 188 204 214 229 255
0 25 47 51 67 95 105 112 138 149 166 188 204 214 229 250
0 25 47 51 67 95 105 112 140 149 166 186 202 214 229 252
0 26 41 51 67 89 106 112 143 149 166 188 204 214 229 255
0 31 41 51 67 89 111 112 138 149 166 188 204 214 229 250
0 28 47 51 67 95 108 112 137 149 166 186 202 214 229 249
0 31 44 51 67 92 111 112 137 149 166 186 202 214 229 249
0 31 44 51 67 92 111 112 138 149 166 185 201 214 229 250
0 22 41 63 79 89 102 112 131 149 170 188 204 218 229 243
0 22 47 57 73 95 102 112 131 149 172 186 202 220 229 243
0 22 42 60 76 90 102 112 131 149 169 191 207 217 229 243
0 22 44 58 74 92 102 112 131 149 175 185 201 223 229 243
0 25 38 63 79 86 105 112 131 149 170 188 204 218 229 243
0 31 38 57 73 86 111 112 131 149 172 186 202 220 229 243
0 26 38 60 76 86 106 112 131 149 169 191 207 217 229 243
0 28 38 58 74 86 108 112 131 149 175 185 201 223 229 243
0 25 47 54 70 95 105 112 131 149 172 186 202 220 229 243
0 31 41 54 70 89 111 112 131 149 170 188 204 218 229 243
0 28 42 54 70 90 108 112 131 149 169 191 207 217 229 243
0 26 44 54 70 92 106 112 131 149 175 185 201 223 229 243
0 25 42 54 70 90 105 112 143 149 163 188 204 211 229 255
0 25 47 54 70 95 105 112 138 149 163 188 204 211 229 250
0 25 47 54 70 95 105 112 140 149 163 186 202 211 229 252
0 31 41 54 70 89 111 112 138 149 163 188 204 211 229 250
0 26 44 54 70 92 106 112 137 149 163 191 207 211 229 249
0 28 42 54 70 90 108 112 137 149 163 191 207 211 229 249
0 26 44 54 70 92 106 112 143 149 163 185 201 211 229 255
0 25 38 58 74 86 105 112 143 149 172 179 195 220 229 255
0 25 38 63 79 86 105 112 138 149 172 179 195 220 229 250
0 25 38 63 79 86 105 112 140 149 170 179 195 218 229 252
0 31 38 57 73 86 111 112 138 149 172 179 195 220 229 250
0 26 38 60 76 86 106 112 137 149 175 179 195 223 229 249
0 28 38 58 74 86 108 112 137 149 175 179 195 223 229 249
0 26 38 60 76 86 106 112 143 149 169 179 195 217 229 255
0 19 41 58 74 89 99 112 140 159 165 182 198 213 239 252
0 19 41 58 74 89 99 112 143 156 165 182 198 213 236 255
0 19 41 63 79 89 99 112 138 156 165 182 198 213 236 250
0 19 41 63 79 89 99 112 140 154 165 182 198 213 234 252
0 19 42 57 73 90 99 112 143 156 165 182 198 213 236 255
0 19 47 57 73 95 99 112 138 156 165 182 198 213 236 250
0 19 44 63 79 92 99 112 137 154 165 182 198 213 234 249
0 19 47 60 76 95 99 112 137 154 165 182 198 213 234 249
0 19 47 60 76 95 99 112 138 153 165 182 198 213 233 250
0 25 35 58 74 83 105 112 134 159 165 188 204 213 239 246
0 25 35 63 79 83 105 112 134 154 165 188 204 213 234 246
0 26 35 57 73 83 106 112 134 156 165 191 207 213 236 246
0 31 35 57 73 83 111 112 134 156 165 186 202 213 236 246
0 31 35 60 76 83 111 112 134 153 165 186 202 213 233 246
0 28 35 63 79 83 108 112 134 154 165 185 201 213 234 246
0 25 35 58 74 83 105 112 143 150 165 188 204 213 230 255
0 25 35 63 79 83 105 112 138 150 165 188 204 213 230 250
0 26 35 57 73 83 106 112 140 150 165 191 207 213 230 252
0 31 35 57 73 83 111 112 140 150 165 186 202 213 230 252
0 26 35 60 76 83 106 112 137 150 165 191 207 213 230 249
0 31 35 60 76 83 111 112 137 150 165 186 202 213 230 249
0 28 35 58 74 83 108 112 143 150 165 185 201 213 230 255
0 28 35 63 79 83 108 112 138 150 165 185 201 213 230 250
0 25 42 51 67 90 105 112 143 150 165 188 204 213 230 255
0 25 47 51 67 95 105 112 138 150 165 188 204 213 230 250
0 26 41 51 67 89 106 112 140 150 165 191 207 213 230 252
0 31 41 51 67 89 111 112 140 150 165 186 202 213 230 252
0 31 44 51 67 92 111 112 137 150 165 186 202 213 230 249
0 28 47 51 67 95 108 112 138 150 165 185 201 213 230 250
0 25 38 63 79 86 105 112 131 154 165 188 204 213 234 243
0 31 38 57 73 86 111 112 131 156 165 186 202 213 236 243
0 26 38 60 76 86 106 112 131 153 165 191 207 213 233 243
0 28 38 58 74 86 108 112 131 159 165 185 201 213 239 243
0 25 47 54 70 95 105 112 131 154 165 188 204 213 234 243
0 31 41 54 70 89 111 112 131 156 165 186 202 213 236 243
0 26 44 54 70 92 106 112 131 153 165 191 207 213 233 243
0 28 42 54 70 90 108 112 131 159 165 185 201 213 239 243
0 25 47 54 70 95 105 112 138 147 165 188 204 213 227 250
0 31 41 54 70 89 111 112 140 147 165 186 202 213 227 252
0 26 44 54 70 92 106 112 137 147 165 191 207 213 227 249
0 28 42 54 70 90 108 112 143 147 165 185 201 213 227 255
0 22 41 58 74 89 102 112 143 156 165 179 195 213 236 255
0 22 41 63 79 89 102 112 138 156 165 179 195 213 236 250
0 22 41 63 79 89 102 112 140 154 165 179 195 213 234 252
0 22 47 57 73 95 102 112 138 156 165 179 195 213 236 250
0 22 42 60 76 90 102 112 137 159 165 179 195 213 239 249
0 22 44 58 74 92 102 112 137 159 165 179 195 213 239 249
0 22 42 60 76 90 102 112 143 153 165 179 195 213 233 255
0 19 41 58 74 89 99 112 143 156 166 181 197 214 236 255
0 19 41 63 79 89 99 112 138 156 166 181 197 214 236 250
0 19 42 57 73 90 99 112 140 159 166 181 197 214 239 252
0 19 47 57 73 95 99 112 140 154 166 181 197 214 234 252
0 19 47 60 76 95 99 112 137 154 166 181 197 214 234 249
0 19 44 63 79 92 99 112 138 153 166 181 197 214 233 250
0 25 35 58 74 83 105 112 143 150 172 181 197 220 230 255
0 25 35 63 79 83 105 112 138 150 172 181 197 220 230 250
0 26 35 57 73 83 106 112 140 150 175 181 197 223 230 252
0 31 35 57 73 83 111 112 140 150 170 181 197 218 230 252
0 31 35 60 76 83 111 112 137 150 170 181 197 218 230 249
0 28 35 63 79 83 108 112 138 150 169 181 197 217 230 250
0 25 42 51 67 90 105 112 134 159 172 181 197 220 239 246
0 25 47 51 67 95 105 112 134 154 172 181 197 220 234 246
0 26 41 51 67 89 106 112 134 156 175 181 197 223 236 246
0 31 41 51 67 89 111 112 134 156 170 181 197 218 236 246
0 31 44 51 67 92 111 112 134 153 170 181 197 218 233 246
0 28 47 51 67 95 108 112 134 154 169 181 197 217 234 246
0 25 47 54 70 95 105 112 131 154 172 181 197 220 234 243
0 31 41 54 70 89 111 112 131 156 170 181 197 218 236 243
0 26 44 54 70 92 106 112 131 153 175 181 197 223 233 243
0 28 42 54 70 90 108 112 131 159 169 181 197 217 239 243
0 25 38 63 79 86 105 112 138 147 172 181 197 220 227 250
0 31 38 57 73 86 111 112 140 147 170 181 197 218 227 252
0 26 38 60 76 86 106 112 137 147 175 181 197 223 227 249
0 28 38 58 74 86 108 112 143 147 169 181 197 217 227 255
0 22 41 63 79 89 102 112 138 156 163 181 197 211 236 250
0 22 47 57 73 95 102 112 140 154 163 181 197 211 234 252
0 22 42 60 76 90 102 112 137 159 163 181 197 211 239 249
0 22 44 58 74 92 102 112 143 153 163 181 197 211 233 255


==> anc/code/binary/support/d9_tile_to_spectral/READ_ME_TILE32_FUGLEDE9.txt <==
FUGLEDE IN F_2^9: TILE -> SPECTRAL
Candidate computer-assisted proof, 20 October 2026

NEW RESULT
The 32-point tiling case is now covered. Combined with the earlier verified
16-point result and the small-partner Fourier argument, this gives a
candidate proof that EVERY TILE IN F_2^9 IS SPECTRAL.

The full Fuglede conjecture in F_2^9 is not settled here. The remaining
spectral -> tile obligations are sizes 48, 64, and 96. In sizes 48 and 96,
a spectral example would itself be a counterexample, since these sizes
do not divide 512. The old solver timeout has no mathematical conclusion.

Read fuglede9_tile_to_spectral.pdf for the proof, coverage arguments,
classification dependencies, and limitations. Its editable LaTeX source is
included. Independent human review and an originality check are needed.

QUICK AUDIT (Python 3.10+, standard library only)
    python audit_tile32_9.py --enumerate-fibers
Do not use Python -O. This checks every new positive support certificate,
all kernel-extension coverage counts, every affine equivalence used, all
exceptional profile pairs, and independently repeats the exceptional fiber
enumeration. The measured run here took about one minute.

FULL NEW REPRODUCTION (Python 3.10+, g++ with C++17)
    python reproduce_tile32_9.py --full
No downloads or third-party Python packages are needed for the NEW work.
This rebuilds all new searches, repeats TWO independent complete orbit
enumerations, and finishes with the Python audit. See tile32_reproduction.log
for an actual end-to-end run, which took 124.7 seconds here, including
compilation, both orbit enumerations, and the final audit. Times depend
on hardware.

EARLIER DEPENDENCY
The nested fuglede9_progress_packet.zip contains the earlier verification
of the complete perfect-code extraction and the 374 certificates showing
all sixteen-point tiles of affine dimension <=9 are linear tiles.
Extract it into a separate directory and follow READ_ME_FUGLEDE9.txt there.
Its old list of unresolved cases is historical: tile size 32 is addressed
by the present packet. Its spectral-side conclusions are unchanged.
The source classifications themselves are not regenerated from scratch.

NEW COVERAGE
1. A full-span 32-point tile has a 16-point partner of affine rank <=8,
   by Ostergard--Vardy's published no-full-rank-tiling theorem in dimension 9.
2. Rank <=6 partners have a universal support certificate by elementary
   Fourier arguments. Rank-7 partners are linear tiles by the earlier
   sixteen-point result, hence graphs F_2^4 -> F_2^3.
3. All 50,955,971 three-dimensional subspaces of the eleven-dimensional
   Boolean-function quotient were classified under AGL(4,2): 494 orbits.
   All 494 representatives have an eight-character support certificate.
   A second enumeration uses normalized truth tables, highest pivots,
   and different generators; every orbit and its size agrees.
4. For rank-8 partners there are two 16-point fibers. If both fibers are
   affine flats, a common subgroup complement exists by elementary linear
   algebra. Otherwise the perfect code belonging to a nonlinear fiber
   has kernel dimension 7, 8, or 9. Enumerating every seven-subspace of
   each such classified kernel gives 134,688 configurations in total.
5. Of those configurations, 134,398 have direct universal support
   certificates. The other 290 are all affinely equivalent to ONE partner
   T_* (record C4753); all equivalences are explicit and checked.
6. T_* has exactly 12,096 normalized tiling complements, with 1,788
   distinct nonzero difference sets. EVERY unordered pair of profiles
   has a common four-dimensional subgroup complement. All 1,599,366
   pairs are covered by just 75 directly verified subgroup certificates.

The universal-support shortcut itself fails for T_*; its failure does not
show nonspectrality. The explicit pair calculation closes that gap.

FILES
* *_results.txt contain positive character certificates (and explicitly
  classified exceptions); *_matches.json contains affine equivalences.
* graph16_rank7*.txt contain orbit representatives, sizes, and certificates.
* C4753_fibers.txt and C4753_profiles.txt contain the exceptional family;
  C4753_bad_pairs.txt is empty, with 75 bases in its .certs companion.
* fuglede9_cases.json carries the already verified perfect-code quotient
  data, as well as earlier Hadamard data not needed for the new tiling case.
* C++ and Python source files rebuild and independently audit the searches.

PUBLIC SOURCES
Ostergard--Vardy, SIAM J. Discrete Math. 18 (2004), 382-387:
https://doi.org/10.1137/S0895480104435804
Ostergard--Pottonen, IEEE Trans. Inform. Theory 55 (2009), 4657-4660:
https://arxiv.org/abs/0806.2513v3 (ancillary perfect15)
Cohen--Litsyn--Vardy--Zemor, Tilings of binary spaces,
SIAM J. Discrete Math. 9 (1996), 393-412.


==> anc/code/binary/support/d9_tile_to_spectral/affine_match9.py <==
#!/usr/bin/env python3
"""Find and directly certify affine equivalences of small binary point sets."""
import json
from collections import Counter


def affine_match(source, target):
    source, target = set(source), set(target)
    assert 0 in source and len(source) == len(target)
    counts = Counter(a ^ b for a in source for b in source)
    target_counts = Counter(a ^ b for a in target for b in target)
    src = sorted(source)
    # A fixed source basis chosen to expose as many relations as possible early.
    order, known = [], {0}
    while not source <= known:
        v = max(source - known,
                key=lambda v: (len(source & (known | {x ^ v for x in known})), -v))
        order.append(v)
        known |= {x ^ v for x in known}

    for t in sorted(target):
        dst = {x ^ t for x in target}

        def rec(mapping, depth):
            if depth == len(order):
                assert {mapping[x] ^ t for x in source} == target
                n = max(source).bit_length()
                return [mapping[1 << i] for i in range(n)], t
            v = order[depth]
            old = list(mapping)
            forced = [x for x in old if x ^ v in source]
            for w in sorted(dst - set(mapping.values())):
                if any(target_counts[w ^ mapping[x]] != counts[v ^ x]
                       for x in source & mapping.keys()):
                    continue
                if any((mapping[x] ^ w) not in dst for x in forced):
                    continue
                new = mapping.copy()
                new.update({x ^ v: mapping[x] ^ w for x in old})
                result = rec(new, depth + 1)
                if result:
                    return result
            return None

        result = rec({0: 0}, 0)
        if result:
            return result
    return None


if __name__ == '__main__':
    cases = json.load(open('fuglede9_cases.json'))['cases']
    target = next(c['points'] for c in cases if c['id'] == 'C4753')
    statuses = {a[0]: a[1] for a in map(str.split, open('kernel_extensions9_results.txt'))}
    matches = []
    for tokens in map(str.split, open('kernel_extensions9.txt')):
        if statuses[tokens[0]] != 'ABSENT':
            continue
        source = list(map(int, tokens[2:]))
        match = affine_match(source, target)
        assert match is not None, tokens[0]
        columns, t = match
        matches.append(dict(id=tokens[0], target='C4753', columns=columns, translate=t))
        if len(matches) % 25 == 0:
            print(len(matches), 'matched', flush=True)
    json.dump(matches, open('kernel_extensions9_matches.json', 'w'), indent=2)
    print('ALL', len(matches), 'matched', flush=True)


==> anc/code/binary/support/d9_tile_to_spectral/audit_rank7_orbits.cpp <==
// Independent complete orbit audit. Uses normalized TRUTH tables (not ANF),
// highest pivots (not lowest), and a different set of five AGL generators.
// Confirms every one of the 50,955,971 3-spaces lies in exactly one orbit
// represented by the supplied 494 graphs; checks the recorded orbit sizes.
#include <array>
#include <vector>
#include <unordered_map>
#include <algorithm>
#include <cstdint>
#include <fstream>
#include <sstream>
#include <iostream>
#include <chrono>
using Triple=std::array<unsigned,3>;
struct Layout{uint32_t start,size;Triple piv;std::array<std::vector<unsigned>,3>positions;std::array<std::array<uint32_t,2048>,3>code{};};
std::vector<Layout>layouts;
std::array<unsigned,2048>layout_index;
std::array<unsigned,11>sites;
std::array<std::array<unsigned,2048>,5>maps;
Triple reduce(Triple a){
 unsigned pos=0;
 for(int b=10;b>=0&&pos<3;b--){
  unsigned j=pos;while(j<3&&!(a[j]&(1U<<b)))j++;
  if(j==3)continue;
  std::swap(a[j],a[pos]);
  for(unsigned k=0;k<3;k++)if(k!=pos&&(a[k]&(1U<<b)))a[k]^=a[pos];
  pos++;
 }
 if(pos!=3)std::abort();return a;
}
uint32_t index_of(Triple a){
 unsigned pivmask=0;
 for(unsigned v:a)pivmask|=1U<<(31-__builtin_clz(v));
 auto&p=layouts[layout_index[pivmask]];
 return p.start+p.code[0][a[0]]+p.code[1][a[1]]+p.code[2][a[2]];
}
uint64_t pack(Triple a){return a[0]|uint64_t(a[1])*2048|uint64_t(a[2])*4194304;}
Triple unpack(uint64_t a){return {unsigned(a%2048),unsigned(a/2048%2048),unsigned(a/4194304)};}
int main(int argc,char**argv){
 if(argc!=3)return 2;
 unsigned ns=0;for(unsigned x=0;x<16;x++)if(x&&__builtin_popcount(x)>1)sites[ns++]=x;
 // Every class has a unique representative vanishing on 0 and unit vectors.
 for(unsigned g=0;g<5;g++)for(unsigned f=0;f<2048;f++){
  std::array<unsigned,16>v{},changed{};
  for(unsigned i=0;i<11;i++)v[sites[i]]=f>>i&1;
  for(unsigned x=0;x<16;x++){
   unsigned y;
   if(g<3){unsigned i=g,j=g+1;y=x;if(((x>>i)^(x>>j))&1)y^=(1U<<i)|(1U<<j);}
   else if(g==3)y=x^((x&1)<<3);
   else y=x^4;
   changed[x]=v[y];
  }
  unsigned result=0;
  for(unsigned i=0;i<11;i++){
   unsigned x=sites[i],z=changed[x]^changed[0];
   for(unsigned j=0;j<4;j++)if(x>>j&1)z^=changed[1U<<j]^changed[0];
   result|=z<<i;
  }
  maps[g][f]=result;
 }
 uint32_t count=0;
 for(int a=10;a>=2;a--)for(int b=a-1;b>=1;b--)for(int c=b-1;c>=0;c--){
  Layout p;p.start=count;p.piv={unsigned(a),unsigned(b),unsigned(c)};unsigned shift=0;
  for(unsigned r=0;r<3;r++){
   for(unsigned bit=0;bit<p.piv[r];bit++)if(bit!=unsigned(a)&&bit!=unsigned(b)&&bit!=unsigned(c))p.positions[r].push_back(bit);
   for(unsigned v=0;v<2048;v++)for(unsigned j=0;j<p.positions[r].size();j++)if(v>>p.positions[r][j]&1)p.code[r][v]|=1U<<(shift+j);
   shift+=p.positions[r].size();
  }
  p.size=1U<<shift;count+=p.size;layout_index[(1U<<a)|(1U<<b)|(1U<<c)]=layouts.size();layouts.push_back(std::move(p));
 }
 if(count!=50955971)return 3;
 std::unordered_map<uint32_t,unsigned>provided;
 std::ifstream in(argv[1]);std::string line,id;
 unsigned number=0;
 while(std::getline(in,line)){
  std::istringstream ss(line);unsigned n;ss>>id>>n;if(n!=7)return 4;
  std::array<unsigned,16>vals{};unsigned point;while(ss>>point){unsigned x=point&15;vals[x]=point>>4;}
  Triple rows{};for(unsigned j=0;j<3;j++)for(unsigned i=0;i<11;i++)rows[j]|=((vals[sites[i]]>>j)&1)<<i;
  auto ix=index_of(reduce(rows));if(provided.count(ix))return 5;provided[ix]=++number;
 }
 if(number!=494)return 6;
 std::vector<uint64_t>seen((count+63)/64);
 auto insert=[&](uint32_t ix){if(ix>=count)std::abort();uint64_t bit=uint64_t(1)<<(ix&63);bool old=seen[ix/64]&bit;seen[ix/64]|=bit;return !old;};
 std::ofstream out(argv[2]);unsigned orbit_count=0,layout=0;uint32_t total=0;
 auto start=std::chrono::steady_clock::now();
 for(uint32_t ix=0;ix<count;ix++){
  if(seen[ix/64]>>(ix&63)&1)continue;
  while(ix>=layouts[layout].start+layouts[layout].size)layout++;
  auto&p=layouts[layout];uint32_t bits=ix-p.start;unsigned shift=0;Triple rows{};
  for(unsigned r=0;r<3;r++){
   rows[r]=1U<<p.piv[r];
   for(unsigned j=0;j<p.positions[r].size();j++)if(bits>>(shift+j)&1)rows[r]|=1U<<p.positions[r][j];
   shift+=p.positions[r].size();
  }
  if(index_of(rows)!=ix)return 7;
  std::vector<uint64_t>queue{pack(rows)};insert(ix);unsigned representative=0;
  for(unsigned h=0;h<queue.size();h++){
   Triple old=unpack(queue[h]);auto candidate=provided.find(index_of(old));
   if(candidate!=provided.end()){if(representative)return 8;representative=candidate->second;}
   for(unsigned g=0;g<5;g++){
    Triple next;for(unsigned j=0;j<3;j++)next[j]=maps[g][old[j]];
    next=reduce(next);if(insert(index_of(next)))queue.push_back(pack(next));
   }
  }
  if(!representative)return 9;
  total+=queue.size();orbit_count++;out<<representative<<' '<<queue.size()<<'\n';
 }
 std::cout<<"INDEPENDENT orbits "<<orbit_count<<" covered "<<total<<" seconds "<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<'\n';
 if(total!=count||orbit_count!=494)return 10;
}


==> anc/code/binary/support/d9_tile_to_spectral/audit_tile32_9.py <==
#!/usr/bin/env python3
"""Independent positive-certificate checks for the dimension-nine tile proof.

--enumerate-fibers repeats the exceptional exact-cover enumeration in Python.
Complete rank-seven orbit coverage is independently rerun by
reproduce_tile32_9.py --full (two separate C++ implementations).
Published classification completeness remains an external dependency.
"""
import argparse
import json
import time
from collections import Counter
from pathlib import Path


def span(basis):
    result = {0}
    for b in basis:
        result |= {x ^ b for x in tuple(result)}
    return result


def rref(rows):
    rows = [x for x in rows if x]
    k = 0
    for b in range(14, -1, -1):
        j = next((i for i in range(k, len(rows)) if rows[i] >> b & 1), None)
        if j is None:
            continue
        rows[k], rows[j] = rows[j], rows[k]
        for i in range(len(rows)):
            if i != k and rows[i] >> b & 1:
                rows[i] ^= rows[k]
        k += 1
    return tuple(rows[:k])


def certify_support(points, n, clique):
    assert len(points) == len(set(points)) == 16
    assert len(clique) == len(set(clique)) == 1 << (n - 4)
    assert all(0 <= x < 1 << n for x in points + clique)
    differences = {x ^ y for x in clique for y in clique}
    # Direct dot-product sums, independently of the search's Walsh transform.
    assert all(sum(1 if (s & t).bit_count() % 2 == 0 else -1 for t in points)
               != 0 for s in differences)


def check_affine(points, columns, translate, target):
    assert len(columns) == len(rref(columns)) == 8
    def image(x):
        y = translate
        for i, c in enumerate(columns):
            if x >> i & 1:
                y ^= c
        return y
    assert {image(x) for x in points} == set(target)


def enumerate_fibers(T):
    full = (1 << 256) - 1
    blocks = [sum(1 << (x ^ t) for t in T) for x in range(256)]
    incidence = [sum(1 << (x ^ t) for t in T) for x in range(256)]
    compat = [sum(1 << y for y in range(256) if not blocks[x] & blocks[y])
              for x in range(256)]
    output = set()
    nodes = 0
    def visit(covered, candidates, chosen):
        nonlocal nodes
        nodes += 1
        if covered == full:
            assert len(chosen) == 16
            output.add(tuple(sorted(chosen)))
            return
        # Reverse point order, unlike the C++ search, and integer bit masks.
        uncovered = full ^ covered
        best, count = 0, 257
        while uncovered:
            y = uncovered.bit_length() - 1
            uncovered ^= 1 << y
            options = candidates & incidence[y]
            size = options.bit_count()
            if not size:
                return
            if size < count:
                count, best = size, options
                if size == 1:
                    break
        while best:
            bit = best & -best
            best ^= bit
            x = bit.bit_length() - 1
            visit(covered | blocks[x], candidates & compat[x], chosen + (x,))
    visit(blocks[0], compat[0], (0,))
    print('Independent Python exact covers:', len(output), 'nodes:', nodes, flush=True)
    return output


def main(reenumerate=False):
    start = time.monotonic()
    cases = {c['id']: c for c in json.load(open('fuglede9_cases.json'))['cases']
             if c['family'] == 'tile16' and c['n'] <= 8}
    assert Counter(15 - c['n'] for c in cases.values()) == {7: 48, 8: 17, 9: 3, 11: 1}
    target = cases['C4753']['points']
    matches = {c['id']: c for c in json.load(open('kernel_extensions9_matches.json'))}
    assert len(matches) == 288
    check_affine(cases['C686']['points'], [1, 2, 8, 16, 4, 128, 32, 192], 0, target)

    def statuses(path):
        out = {}
        for line in open(path):
            ident, status, *values = line.split()
            assert ident not in out
            out[ident] = (status, list(map(int, values)))
        return out

    exact = statuses('kernel_exact7_results.txt')
    assert set(exact) == {k for k, v in cases.items() if v['n'] == 8}
    for ident, (status, clique) in exact.items():
        if status == 'FOUND':
            certify_support(cases[ident]['points'], 8, clique)
        else:
            assert status == 'ABSENT' and ident in ('C686', 'C4753')
    print('48 exact-kernel cases: 46 support certificates, 2 equivalent exceptions.', flush=True)

    results = statuses('kernel_extensions9_results.txt')
    assert len(results) == 134640
    # Recover added functionals from point columns, independently of preparation.
    seen = {k: set() for k, v in cases.items() if v['n'] in (6, 7)}
    good = bad = 0
    for line in open('kernel_extensions9.txt'):
        ident, n, *values = line.split()
        assert n == '8'
        points = list(map(int, values))
        assert len(points) == 16 and points[0] == 0
        rows = [sum(((points[j + 1] >> i) & 1) << j for j in range(15))
                for i in range(8)]
        baseid = ident.split('_')[0]
        base = cases[baseid]['quotient_map']
        assert rows[:len(base)] == base and len(rref(rows)) == 8
        # Added functionals must belong to one fixed complement of base-rowspace.
        linear = list(base)
        reps = []
        for j in range(15):
            if len(rref(linear + [1 << j])) > len(linear):
                linear.append(1 << j)
                reps.append(j)
        allowed = sum(1 << j for j in reps)
        extra = rows[len(base):]
        assert all(not row & ~allowed for row in extra)
        reduced = rref(extra)
        assert len(reduced) == 8 - len(base) and reduced not in seen[baseid]
        seen[baseid].add(reduced)
        status, clique = results.pop(ident)
        if status == 'FOUND':
            certify_support(points, 8, clique)
            good += 1
        else:
            assert status == 'ABSENT'
            m = matches.pop(ident)
            check_affine(points, m['columns'], m['translate'], target)
            bad += 1
    assert not results and not matches and (good, bad) == (134352, 288)
    assert all(len(v) == (255 if cases[k]['n'] == 7 else 43435) for k, v in seen.items())
    print('134640 kernel extensions: complete subspace coverage and all certificates pass.', flush=True)

    orbit_sizes = {int(t[0]): int(t[2]) for t in map(str.split, open('graph16_rank7_orbits.txt'))}
    independent = {int(t[0]): int(t[1]) for t in map(str.split, open('graph16_rank7_independent.txt'))}
    assert orbit_sizes == independent and len(orbit_sizes) == 494
    assert sum(orbit_sizes.values()) == 50955971
    graph_results = statuses('graph16_rank7_results.txt')
    for line in open('graph16_rank7.txt'):
        ident, n, *values = line.split()
        points = list(map(int, values))
        assert n == '7' and len(rref(points)) == 7
        assert {x & 15 for x in points} == set(range(16))
        status, clique = graph_results.pop(ident)
        assert status == 'FOUND'
        certify_support(points, 7, clique)
    assert not graph_results
    print('494 rank-seven graph classes: direct support certificates pass.', flush=True)

    fibers = {tuple(map(int, l.split())) for l in open('C4753_fibers.txt')}
    assert len(fibers) == 12096
    differences = set()
    for a in fibers:
        assert len(a) == len(set(a)) == 16 and 0 in a
        assert len({x ^ t for x in a for t in target}) == 256
        differences.add(sum(1 << d for d in {x ^ y for x in a for y in a} if d))
    assert len(differences) == 1788
    if reenumerate:
        assert enumerate_fibers(target) == fibers
    profiles = [tuple(map(int, l.split())) for l in open('C4753_profiles.txt')]
    pd = [sum(1 << d for d in {x ^ y for x in a for y in a} if d) for a in profiles]
    assert len(pd) == len(set(pd)) == 1788 and set(pd) == differences
    certificates = []
    for line in open('C4753_bad_pairs.txt.certs'):
        _, *values = map(int, line.split())
        assert len(values) == 4
        K = span(values)
        assert len(K) == 16
        certificates.append(sum(1 << x for x in K if x))
    assert len(certificates) == 75
    goodbits = [sum(1 << i for i, m in enumerate(certificates) if not d & m) for d in pd]
    assert all(a & b for i, a in enumerate(goodbits) for b in goodbits[:i + 1])
    assert not Path('C4753_bad_pairs.txt').read_text().strip()
    print('All 1599366 exceptional profile pairs covered by 75 directly checked subgroups.', flush=True)
    print('PASS: new tile32 certificates. Seconds:', round(time.monotonic() - start, 3), flush=True)


if __name__ == '__main__':
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--enumerate-fibers', action='store_true')
    main(p.parse_args().enumerate_fibers)


==> anc/code/binary/support/d9_tile_to_spectral/enumerate_fibers9.cpp <==
// Enumerate every normalized complement A of an input T in F2^8.
// Input: 16 decimal points; output: sorted complement points, one per line.
// Exact-cover branching uses the least-supported uncovered group element.
#include <array>
#include <bitset>
#include <chrono>
#include <fstream>
#include <iostream>
#include <vector>
#include <algorithm>
using Bits=std::bitset<256>;
struct Search{
 std::vector<int>T, chosen;
 std::array<Bits,256>blocks,compatible,incidence;
 std::ofstream out;
 unsigned long long nodes=0,solutions=0;
 void visit(Bits covered,Bits candidates){
  ++nodes;
  if(covered.all()){
   auto a=chosen;std::sort(a.begin(),a.end());
   for(int x:a)out<<x<<' ';out<<'\n';++solutions;return;
  }
  Bits branch;unsigned best=257;
  for(int y=0;y<256;y++)if(!covered[y]){
   Bits b=candidates&incidence[y];auto n=b.count();
   if(n==0)return;
   if(n<best){best=n;branch=b;if(best==1)break;}
  }
  for(int x=0;x<256;x++)if(branch[x]){
   chosen.push_back(x);visit(covered|blocks[x],candidates&compatible[x]);chosen.pop_back();
  }
 }
};
int main(int argc,char**argv){
 if(argc!=3)return 2;Search s;std::ifstream in(argv[1]);s.out.open(argv[2]);
 int x;while(in>>x){if(x<0||x>=256)return 3;s.T.push_back(x);}
 if(s.T.size()!=16||!s.out)return 4;
 Bits t;for(int x:s.T)t[x]=1;if(t.count()!=16||!t[0])return 5;
 for(int x=0;x<256;x++)for(int y:s.T){s.blocks[x][x^y]=1;s.incidence[x^y][x]=1;}
 for(int x=0;x<256;x++)for(int y=0;y<256;y++)if((s.blocks[x]&s.blocks[y]).none())s.compatible[x][y]=1;
 s.chosen.push_back(0);auto start=std::chrono::steady_clock::now();
 s.visit(s.blocks[0],s.compatible[0]);
 std::cout<<"solutions "<<s.solutions<<" nodes "<<s.nodes<<" seconds "<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<'\n';
}


==> anc/code/binary/support/d9_tile_to_spectral/extend_kernels9.py <==
#!/usr/bin/env python3
"""All codimension-7 kernels within nonlinear perfect-code kernels of dim 8,9.

This covers a 16-point complement of affine rank eight which admits a
nonlinear periodic tiling partner. Linear-code kernels (dimension eleven)
are intentionally excluded; this is not full tile coverage on its own.
"""
import json
from verify_fuglede8 import independent_basis, span, subspace_bases


def quotient_representatives(q, n=15):
    b = independent_basis(q)
    reps = []
    for i in range(n):
        v = 1 << i
        new = independent_basis(b + [v])
        if len(new) > len(b):
            b = new
            reps.append(v)
    return reps


def prepare():
    cs = [c for c in json.load(open('fuglede9_cases.json'))['cases']
          if c['family'] == 'tile16' and c['n'] in (6, 7)]
    counts = {}
    with open('kernel_extensions9.txt', 'w') as f:
        for c in cs:
            q = c['quotient_map']
            reps = quotient_representatives(q)
            assert len(reps) == 15 - len(q)
            values = [0] * (1 << len(reps))
            for i, r in enumerate(reps):
                for j in range(1 << i):
                    values[j | (1 << i)] = values[j] ^ r
            number = 0
            for b in subspace_bases(len(reps), 8 - len(q)):
                rows = q + [values[x] for x in b]
                assert len(rows) == 8
                points = [0] + [sum(((r >> j) & 1) << i for i, r in enumerate(rows))
                                for j in range(15)]
                assert len(set(points)) == 16
                f.write(f"{c['id']}_{number} 8 " + ' '.join(map(str, points)) + '\n')
                number += 1
            counts[c['id']] = number
            print(c['id'], number, flush=True)
    assert sum(counts.values()) == 17 * 255 + 3 * 43435
    print('TOTAL', sum(counts.values()), flush=True)


if __name__ == '__main__':
    prepare()


==> anc/code/binary/support/d9_tile_to_spectral/graph16_rank7.txt <==
G1 7 0 1 2 19 4 37 70 119 8 9 10 27 12 45 78 127
G2 7 0 1 2 19 4 37 70 103 8 9 10 27 12 45 78 111
G3 7 0 1 2 19 4 37 70 119 8 25 10 11 12 61 78 111
G4 7 0 1 2 19 4 37 70 103 8 25 10 11 12 61 78 127
G5 7 0 1 2 19 4 37 70 119 8 9 10 11 12 45 78 111
G6 7 0 1 2 19 4 37 70 119 8 9 10 27 28 61 94 111
G7 7 0 1 2 19 4 37 70 103 8 9 10 27 28 61 94 127
G8 7 0 1 2 19 4 37 70 119 8 9 10 11 28 61 94 127
G9 7 0 1 2 19 4 37 70 119 8 9 10 27 12 61 78 111
G10 7 0 1 2 19 4 37 70 103 8 25 10 11 12 45 78 111
G11 7 0 1 2 19 4 37 70 119 8 9 26 11 12 61 94 127
G12 7 0 1 2 19 4 37 70 119 8 9 10 27 12 45 78 111
G13 7 0 1 2 19 4 37 70 119 8 25 10 11 12 61 78 127
G14 7 0 1 2 19 4 37 70 103 8 9 10 11 12 45 78 111
G15 7 0 1 2 19 4 37 70 119 8 9 10 27 28 61 94 127
G16 7 0 1 2 19 4 37 70 103 8 9 10 11 28 61 94 127
G17 7 0 1 2 19 4 37 70 87 8 25 10 11 12 61 78 79
G18 7 0 1 2 19 4 37 70 71 8 9 26 11 12 45 94 95
G19 7 0 1 2 19 4 37 70 87 8 9 10 11 12 45 78 79
G20 7 0 1 2 19 4 37 70 87 8 25 10 27 12 61 78 95
G21 7 0 1 2 19 4 37 70 71 8 25 10 27 12 61 78 79
G22 7 0 1 2 19 4 37 70 87 8 9 10 11 28 61 94 95
G23 7 0 1 2 19 4 37 70 87 8 25 10 27 28 45 94 79
G24 7 0 1 2 19 4 37 70 87 8 9 10 27 12 45 94 79
G25 7 0 1 2 19 4 37 70 87 8 25 10 11 12 61 94 95
G26 7 0 1 2 19 4 37 70 71 8 9 26 11 12 45 78 79
G27 7 0 1 2 19 4 37 70 87 8 9 10 27 28 61 78 95
G28 7 0 1 2 19 4 37 70 87 8 9 10 27 12 45 78 79
G29 7 0 1 2 19 4 37 70 87 8 25 10 11 12 61 78 95
G30 7 0 1 2 19 4 37 70 87 8 9 26 11 12 45 94 95
G31 7 0 1 2 19 4 37 70 71 8 9 10 11 12 45 78 79
G32 7 0 1 2 19 4 37 70 87 8 9 10 27 28 61 94 95
G33 7 0 1 2 19 4 37 70 71 8 9 26 27 28 61 78 79
G34 7 0 1 2 19 4 37 70 87 8 9 10 27 12 61 78 95
G35 7 0 1 2 19 4 37 70 87 8 25 10 11 12 45 78 79
G36 7 0 1 2 19 4 37 70 87 8 9 26 11 12 61 94 79
G37 7 0 1 2 19 4 37 70 71 8 9 26 11 12 61 94 95
G38 7 0 1 2 19 4 37 70 103 8 41 26 43 12 13 94 95
G39 7 0 1 2 19 4 37 70 119 8 57 26 59 12 29 94 95
G40 7 0 1 2 19 4 37 70 119 8 41 10 43 12 13 78 79
G41 7 0 1 2 19 4 37 70 119 8 41 10 43 28 29 94 95
G42 7 0 1 2 19 4 37 70 119 8 41 10 59 12 13 78 79
G43 7 0 1 2 19 4 37 70 119 8 57 26 59 12 29 94 79
G44 7 0 1 2 19 4 37 70 103 8 41 10 43 12 13 78 79
G45 7 0 1 2 19 4 37 70 71 8 57 26 59 12 29 94 111
G46 7 0 1 2 19 4 37 70 87 8 41 10 43 12 13 78 111
G47 7 0 1 2 19 4 37 70 71 8 41 10 43 12 13 78 127
G48 7 0 1 2 19 4 37 70 71 8 57 10 59 12 29 78 111
G49 7 0 1 2 19 4 37 70 87 8 41 10 43 28 29 94 127
G50 7 0 1 2 19 4 37 70 71 8 41 10 43 28 29 94 111
G51 7 0 1 2 19 4 37 70 87 8 41 10 59 12 13 94 111
G52 7 0 1 2 19 4 37 70 87 8 41 10 43 12 13 94 127
G53 7 0 1 2 19 4 37 70 87 8 57 10 59 12 29 94 111
G54 7 0 1 2 19 4 37 70 87 8 41 10 59 12 13 78 111
G55 7 0 1 2 19 4 37 70 87 8 41 26 43 12 13 94 127
G56 7 0 1 2 19 4 37 70 87 8 57 26 59 12 29 94 111
G57 7 0 1 2 19 4 37 70 71 8 41 10 43 12 13 78 111
G58 7 0 1 2 19 4 37 70 119 8 9 42 43 12 45 110 79
G59 7 0 1 2 19 4 37 70 103 8 9 42 59 28 61 126 95
G60 7 0 1 2 19 4 37 70 119 8 9 58 43 28 61 110 95
G61 7 0 1 2 19 4 37 70 119 8 9 42 43 28 61 126 95
G62 7 0 1 2 19 4 37 70 119 8 9 42 59 12 45 110 79
G63 7 0 1 2 19 4 37 70 119 8 25 42 43 12 61 110 95
G64 7 0 1 2 19 4 37 70 119 8 9 58 43 12 45 126 95
G65 7 0 1 2 19 4 37 70 103 8 9 42 43 12 45 110 79
G66 7 0 1 2 19 4 37 70 119 8 9 58 43 28 61 110 79
G67 7 0 1 2 19 4 37 70 87 8 9 42 43 12 45 110 111
G68 7 0 1 2 19 4 37 70 87 8 25 42 59 12 61 110 127
G69 7 0 1 2 19 4 37 70 71 8 25 42 59 12 61 110 111
G70 7 0 1 2 19 4 37 70 87 8 9 42 43 28 61 126 127
G71 7 0 1 2 19 4 37 70 87 8 25 42 59 28 45 126 111
G72 7 0 1 2 19 4 37 70 87 8 9 42 59 12 61 110 111
G73 7 0 1 2 19 4 37 70 71 8 25 42 43 12 45 110 111
G74 7 0 1 2 19 4 37 70 87 8 9 42 59 12 45 126 111
G75 7 0 1 2 19 4 37 70 87 8 9 58 43 28 61 126 111
G76 7 0 1 2 19 4 37 70 71 8 9 58 43 28 61 126 127
G77 7 0 1 2 19 4 37 70 87 8 9 42 59 12 45 110 111
G78 7 0 1 2 19 4 37 70 87 8 25 42 43 12 61 110 127
G79 7 0 1 2 19 4 37 70 87 8 9 58 43 12 45 126 127
G80 7 0 1 2 19 4 37 70 71 8 9 42 43 12 45 110 111
G81 7 0 1 2 19 4 37 70 87 8 9 42 59 28 61 126 127
G82 7 0 1 2 19 4 37 70 87 8 9 58 43 28 61 110 111
G83 7 0 1 2 19 4 37 70 71 8 9 42 43 28 61 126 127
G84 7 0 1 2 19 4 37 70 87 8 9 42 59 12 61 110 127
G85 7 0 1 2 19 4 37 70 71 8 9 42 59 12 61 110 111
G86 7 0 1 2 19 4 37 70 87 8 25 42 43 12 45 110 111
G87 7 0 1 2 19 4 37 70 87 8 25 58 43 12 45 126 111
G88 7 0 1 2 19 4 37 70 87 8 9 42 59 28 45 126 111
G89 7 0 1 2 19 4 37 70 71 8 9 42 59 28 45 126 127
G90 7 0 1 2 19 4 37 70 71 8 25 42 59 28 61 126 127
G91 7 0 1 2 19 4 37 70 119 8 9 10 59 12 61 78 79
G92 7 0 1 2 19 4 37 70 103 8 9 10 59 12 61 78 95
G93 7 0 1 2 19 4 37 70 103 8 25 10 43 12 45 78 79
G94 7 0 1 2 19 4 37 70 119 8 9 26 43 12 61 94 95
G95 7 0 1 2 19 4 37 70 103 8 9 26 43 12 61 94 79
G96 7 0 1 2 19 4 37 70 103 8 25 10 43 28 61 94 95
G97 7 0 1 2 19 4 37 70 119 8 9 10 59 12 45 78 79
G98 7 0 1 2 19 4 37 70 119 8 25 10 43 12 61 78 95
G99 7 0 1 2 19 4 37 70 119 8 9 26 43 12 45 94 95
G100 7 0 1 2 19 4 37 70 103 8 9 10 43 12 45 78 79
G101 7 0 1 2 19 4 37 70 119 8 9 10 59 28 61 94 95
G102 7 0 1 2 19 4 37 70 103 8 9 10 59 28 61 94 79
G103 7 0 1 2 19 4 37 70 119 8 25 10 43 28 45 94 79
G104 7 0 1 2 19 4 37 70 103 8 9 26 59 28 61 78 79
G105 7 0 1 2 19 4 37 70 119 8 9 10 59 12 61 78 95
G106 7 0 1 2 19 4 37 70 103 8 9 10 59 12 61 78 79
G107 7 0 1 2 19 4 37 70 103 8 25 10 43 12 45 78 95
G108 7 0 1 2 19 4 37 70 119 8 9 26 43 12 61 94 79
G109 7 0 1 2 19 4 37 70 103 8 9 26 43 12 61 94 95
G110 7 0 1 2 19 4 37 70 119 8 9 10 59 28 45 94 79
G111 7 0 1 2 19 4 37 70 103 8 25 10 43 28 61 94 79
G112 7 0 1 2 19 4 37 70 119 8 9 10 59 12 45 94 95
G113 7 0 1 2 19 4 37 70 119 8 25 10 43 12 61 94 79
G114 7 0 1 2 19 4 37 70 119 8 9 26 43 12 45 78 79
G115 7 0 1 2 19 4 37 70 103 8 9 26 59 12 45 78 79
G116 7 0 1 2 19 4 37 70 119 8 9 10 59 28 61 78 79
G117 7 0 1 2 19 4 37 70 103 8 9 10 59 28 61 78 95
G118 7 0 1 2 19 4 37 70 119 8 25 10 43 28 45 78 95
G119 7 0 1 2 19 4 37 70 103 8 9 26 59 28 61 94 95
G120 7 0 1 2 19 4 37 70 71 8 57 10 11 12 13 78 79
G121 7 0 1 2 19 4 37 70 87 8 41 10 27 12 13 78 79
G122 7 0 1 2 19 4 37 70 87 8 57 10 11 12 29 78 95
G123 7 0 1 2 19 4 37 70 87 8 57 26 27 12 29 94 79
G124 7 0 1 2 19 4 37 70 71 8 41 10 11 12 13 78 79
G125 7 0 1 2 19 4 37 70 87 8 41 10 27 12 29 78 95
G126 7 0 1 2 19 4 37 70 71 8 41 10 27 12 29 78 79
G127 7 0 1 2 19 4 37 70 87 8 57 10 11 12 13 78 79
G128 7 0 1 2 19 4 37 70 71 8 57 10 11 12 13 78 95
G129 7 0 1 2 19 4 37 70 87 8 41 26 11 12 29 94 79
G130 7 0 1 2 19 4 37 70 71 8 41 26 11 12 29 94 95
G131 7 0 1 2 19 4 37 70 87 8 41 10 11 12 29 78 79
G132 7 0 1 2 19 4 37 70 71 8 41 10 11 12 29 78 95
G133 7 0 1 2 19 4 37 70 87 8 57 10 27 12 13 78 95
G134 7 0 1 2 19 4 37 70 71 8 57 10 27 12 13 78 79
G135 7 0 1 2 19 4 37 70 71 8 57 26 11 12 13 94 95
G136 7 0 1 2 19 4 37 70 87 8 41 10 27 28 13 94 79
G137 7 0 1 2 19 4 37 70 87 8 57 10 11 28 29 94 95
G138 7 0 1 2 19 4 37 70 103 8 41 10 43 12 45 78 111
G139 7 0 1 2 19 4 37 70 7 8 57 26 59 12 29 94 47
G140 7 0 1 2 19 4 37 70 23 8 41 10 43 12 13 78 47
G141 7 0 1 2 19 4 37 70 7 8 41 10 43 12 13 78 63
G142 7 0 1 2 19 4 37 70 7 8 57 10 59 12 29 78 47
G143 7 0 1 2 19 4 37 70 23 8 41 26 59 12 13 94 63
G144 7 0 1 2 19 4 37 70 7 8 57 26 43 12 29 94 63
G145 7 0 1 2 19 4 37 70 23 8 41 10 43 28 29 94 63
G146 7 0 1 2 19 4 37 70 7 8 41 10 43 28 29 94 47
G147 7 0 1 2 19 4 37 70 23 8 41 10 59 12 13 94 47
G148 7 0 1 2 19 4 37 70 23 8 41 26 43 12 13 78 63
G149 7 0 1 2 19 4 37 70 23 8 57 26 59 12 29 78 47
G150 7 0 1 2 19 4 37 70 7 8 41 10 43 12 13 94 47
G151 7 0 1 2 19 4 37 70 23 8 41 10 59 12 13 78 47
G152 7 0 1 2 19 4 37 70 23 8 41 26 43 12 13 94 63
G153 7 0 1 2 19 4 37 70 23 8 57 26 59 12 29 94 47
G154 7 0 1 2 19 4 37 70 7 8 41 10 43 12 13 78 47
G155 7 0 1 2 19 4 37 70 23 8 41 10 59 12 13 94 63
G156 7 0 1 2 19 4 37 70 7 8 41 10 59 12 13 94 47
G157 7 0 1 2 19 4 37 70 23 8 41 26 43 12 13 78 47
G158 7 0 1 2 19 4 37 70 7 8 41 26 43 12 13 78 63
G159 7 0 1 2 19 4 37 70 7 8 57 26 59 12 29 78 47
G160 7 0 1 2 19 4 37 70 23 8 41 10 43 12 13 94 47
G161 7 0 1 2 19 4 37 70 7 8 41 10 43 12 13 94 63
G162 7 0 1 2 19 4 37 70 7 8 57 10 59 12 29 94 47
G163 7 0 1 2 19 4 37 70 23 8 41 26 59 12 13 78 63
G164 7 0 1 2 19 4 37 70 7 8 41 26 59 12 13 78 47
G165 7 0 1 2 19 4 37 70 7 8 57 26 43 12 29 78 63
G166 7 0 1 2 19 4 37 70 23 8 41 10 43 28 29 78 63
G167 7 0 1 2 19 4 37 70 7 8 41 10 43 28 29 78 47
G168 7 0 1 2 19 4 37 70 55 8 9 10 59 12 61 78 15
G169 7 0 1 2 19 4 37 70 39 8 9 10 59 12 61 78 31
G170 7 0 1 2 19 4 37 70 39 8 25 10 43 12 45 78 15
G171 7 0 1 2 19 4 37 70 55 8 9 26 43 12 61 94 31
G172 7 0 1 2 19 4 37 70 39 8 9 26 43 12 61 94 15
G173 7 0 1 2 19 4 37 70 55 8 9 10 59 28 45 94 31
G174 7 0 1 2 19 4 37 70 39 8 9 10 59 28 45 94 15
G175 7 0 1 2 19 4 37 70 55 8 25 10 43 28 61 94 15
G176 7 0 1 2 19 4 37 70 39 8 25 10 43 28 61 94 31
G177 7 0 1 2 19 4 37 70 55 8 25 26 59 28 61 78 31
G178 7 0 1 2 19 4 37 70 55 8 9 10 59 12 45 94 15
G179 7 0 1 2 19 4 37 70 55 8 25 10 43 12 61 94 31
G180 7 0 1 2 19 4 37 70 55 8 9 26 43 12 45 78 31
G181 7 0 1 2 19 4 37 70 39 8 9 10 43 12 45 94 15
G182 7 0 1 2 19 4 37 70 39 8 25 10 43 28 45 78 31
G183 7 0 1 2 19 4 37 70 55 8 9 10 59 12 45 78 15
G184 7 0 1 2 19 4 37 70 55 8 25 10 43 12 61 78 31
G185 7 0 1 2 19 4 37 70 55 8 9 26 43 12 45 94 31
G186 7 0 1 2 19 4 37 70 39 8 9 10 43 12 45 78 15
G187 7 0 1 2 19 4 37 70 55 8 9 10 59 28 61 94 31
G188 7 0 1 2 19 4 37 70 39 8 25 10 43 28 45 94 31
G189 7 0 1 2 19 4 37 70 55 8 9 10 59 12 61 78 31
G190 7 0 1 2 19 4 37 70 39 8 9 10 59 12 61 78 15
G191 7 0 1 2 19 4 37 70 39 8 25 10 43 12 45 78 31
G192 7 0 1 2 19 4 37 70 55 8 9 26 43 12 61 94 15
G193 7 0 1 2 19 4 37 70 39 8 9 26 43 12 61 94 31
G194 7 0 1 2 19 4 37 70 55 8 9 10 59 28 45 94 15
G195 7 0 1 2 19 4 37 70 39 8 9 10 59 28 45 94 31
G196 7 0 1 2 19 4 37 70 55 8 25 10 43 28 61 94 31
G197 7 0 1 2 19 4 37 70 39 8 25 10 43 28 61 94 15
G198 7 0 1 2 19 4 37 70 39 8 25 26 59 28 61 78 31
G199 7 0 1 2 19 4 37 70 55 8 9 10 59 12 45 94 31
G200 7 0 1 2 19 4 37 70 39 8 9 10 59 12 45 94 15
G201 7 0 1 2 19 4 37 70 55 8 25 10 43 12 61 94 15
G202 7 0 1 2 19 4 37 70 39 8 25 10 43 12 61 94 31
G203 7 0 1 2 19 4 37 70 55 8 9 26 43 12 45 78 15
G204 7 0 1 2 19 4 37 70 55 8 25 26 59 12 61 78 31
G205 7 0 1 2 19 4 37 70 39 8 25 26 59 12 61 78 15
G206 7 0 1 2 19 4 37 70 55 8 9 10 43 12 45 94 15
G207 7 0 1 2 19 4 37 70 55 8 9 26 59 12 45 78 31
G208 7 0 1 2 19 4 37 70 39 8 9 26 59 12 45 78 15
G209 7 0 1 2 19 4 37 70 55 8 9 10 59 28 61 78 15
G210 7 0 1 2 19 4 37 70 39 8 25 10 43 28 45 78 15
G211 7 0 1 2 19 4 37 70 7 8 57 10 11 12 13 78 15
G212 7 0 1 2 19 4 37 70 23 8 57 26 27 12 13 94 15
G213 7 0 1 2 19 4 37 70 23 8 41 10 27 12 29 94 31
G214 7 0 1 2 19 4 37 70 7 8 41 10 27 12 29 94 15
G215 7 0 1 2 19 4 37 70 23 8 57 10 11 12 13 94 15
G216 7 0 1 2 19 4 37 70 23 8 41 10 11 12 29 94 15
G217 7 0 1 2 19 4 37 70 23 8 57 10 27 12 13 94 31
G218 7 0 1 2 19 4 37 70 23 8 41 26 27 12 29 78 31
G219 7 0 1 2 19 4 37 70 23 8 41 10 27 12 13 78 15
G220 7 0 1 2 19 4 37 70 23 8 57 10 11 12 29 78 31
G221 7 0 1 2 19 4 37 70 23 8 57 26 27 12 29 94 15
G222 7 0 1 2 19 4 37 70 7 8 41 10 11 12 13 78 15
G223 7 0 1 2 19 4 37 70 23 8 41 10 27 28 29 94 31
G224 7 0 1 2 19 4 37 70 7 8 41 10 27 28 29 94 15
G225 7 0 1 2 19 4 37 70 23 8 57 10 11 28 13 94 15
G226 7 0 1 2 19 4 37 70 7 8 57 26 11 28 13 78 31
G227 7 0 1 2 19 4 37 70 23 8 41 10 27 12 29 78 31
G228 7 0 1 2 19 4 37 70 7 8 41 10 27 12 29 78 15
G229 7 0 1 2 19 4 37 70 23 8 57 10 11 12 13 78 15
G230 7 0 1 2 19 4 37 70 7 8 57 10 11 12 13 78 31
G231 7 0 1 2 19 4 37 70 7 8 41 26 11 12 29 94 31
G232 7 0 1 2 19 4 37 70 23 8 57 26 27 12 13 94 31
G233 7 0 1 2 19 4 37 70 7 8 57 26 27 12 13 94 15
G234 7 0 1 2 19 4 37 70 23 8 41 10 11 12 29 78 15
G235 7 0 1 2 19 4 37 70 23 8 57 10 27 12 13 78 31
G236 7 0 1 2 19 4 37 70 23 8 41 26 27 12 29 94 31
G237 7 0 1 2 19 4 37 70 23 8 41 10 27 28 13 94 15
G238 7 0 1 2 19 4 37 70 23 8 57 10 11 28 29 94 31
G239 7 0 1 2 19 4 37 70 55 8 9 58 11 28 45 110 47
G240 7 0 1 2 19 4 37 70 55 8 25 42 11 12 61 126 63
G241 7 0 1 2 19 4 37 70 55 8 9 42 27 12 45 110 47
G242 7 0 1 2 19 4 37 70 55 8 25 42 11 12 61 110 63
G243 7 0 1 2 19 4 37 70 55 8 9 58 11 12 45 126 63
G244 7 0 1 2 19 4 37 70 39 8 9 42 11 12 45 110 47
G245 7 0 1 2 19 4 37 70 55 8 9 42 27 28 61 126 63
G246 7 0 1 2 19 4 37 70 55 8 25 42 11 28 45 126 47
G247 7 0 1 2 19 4 37 70 55 8 9 42 27 12 45 126 63
G248 7 0 1 2 19 4 37 70 39 8 9 42 27 12 45 126 47
G249 7 0 1 2 19 4 37 70 55 8 25 42 11 12 61 126 47
G250 7 0 1 2 19 4 37 70 39 8 25 42 11 12 61 126 63
G251 7 0 1 2 19 4 37 70 55 8 9 58 11 12 45 110 47
G252 7 0 1 2 19 4 37 70 39 8 25 58 27 12 61 110 47
G253 7 0 1 2 19 4 37 70 55 8 9 58 27 12 45 110 63
G254 7 0 1 2 19 4 37 70 55 8 9 42 27 28 61 110 47
G255 7 0 1 2 19 4 37 70 39 8 25 42 11 28 45 110 47
G256 7 0 1 2 19 4 37 70 55 8 9 42 27 12 61 126 47
G257 7 0 1 2 19 4 37 70 39 8 25 42 11 12 45 126 47
G258 7 0 1 2 19 4 37 70 55 8 9 42 27 28 45 110 63
G259 7 0 1 2 19 4 37 70 39 8 9 42 27 28 45 110 47
G260 7 0 1 2 19 4 37 70 55 8 25 42 11 28 61 110 47
G261 7 0 1 2 19 4 37 70 55 8 9 58 11 28 45 126 47
G262 7 0 1 2 19 4 37 70 55 8 9 26 59 44 29 126 47
G263 7 0 1 2 19 4 37 70 39 8 25 26 43 44 13 126 47
G264 7 0 1 2 19 4 37 70 55 8 9 10 59 44 13 110 47
G265 7 0 1 2 19 4 37 70 55 8 25 10 43 44 29 110 63
G266 7 0 1 2 19 4 37 70 39 8 25 10 43 44 29 110 47
G267 7 0 1 2 19 4 37 70 55 8 9 26 43 44 13 126 63
G268 7 0 1 2 19 4 37 70 39 8 9 26 43 44 13 126 47
G269 7 0 1 2 19 4 37 70 55 8 25 26 59 44 29 126 47
G270 7 0 1 2 19 4 37 70 39 8 25 26 59 44 29 126 63
G271 7 0 1 2 19 4 37 70 55 8 9 10 43 44 13 110 63
G272 7 0 1 2 19 4 37 70 39 8 9 10 43 44 13 110 47
G273 7 0 1 2 19 4 37 70 55 8 25 10 59 44 29 110 47
G274 7 0 1 2 19 4 37 70 39 8 25 10 59 44 29 110 63
G275 7 0 1 2 19 4 37 70 55 8 9 26 59 44 13 126 47
G276 7 0 1 2 19 4 37 70 55 8 25 26 43 44 29 126 63
G277 7 0 1 2 19 4 37 70 39 8 25 26 43 44 29 126 47
G278 7 0 1 2 19 4 37 70 55 8 9 10 59 60 29 126 63
G279 7 0 1 2 19 4 37 70 55 8 9 26 43 60 29 110 47
G280 7 0 1 2 19 4 37 70 55 8 9 10 43 60 29 126 47
G281 7 0 1 2 19 4 37 70 55 8 9 26 59 60 29 110 63
G282 7 0 1 2 19 4 37 70 39 8 9 10 59 44 29 110 47
G283 7 0 1 2 19 4 37 70 39 8 25 26 59 44 13 126 47
G284 7 0 1 2 19 4 37 70 39 8 25 10 59 44 13 110 47
G285 7 0 1 2 19 4 37 70 39 8 9 26 59 44 29 126 47
G286 7 0 1 2 19 4 37 70 39 8 25 10 43 60 29 126 47
G287 7 0 1 2 19 4 37 70 39 8 9 26 43 60 13 110 47
G288 7 0 1 2 19 4 37 70 39 8 9 10 43 60 13 126 47
G289 7 0 1 2 19 4 37 70 39 8 25 26 43 60 29 110 47
G290 7 0 1 2 19 4 37 70 55 8 9 10 59 44 13 126 63
G291 7 0 1 2 19 4 37 70 39 8 9 10 59 44 13 126 47
G292 7 0 1 2 19 4 37 70 55 8 25 10 43 44 29 126 47
G293 7 0 1 2 19 4 37 70 39 8 25 10 43 44 29 126 63
G294 7 0 1 2 19 4 37 70 55 8 9 26 43 44 13 110 47
G295 7 0 1 2 19 4 37 70 39 8 25 26 59 44 29 110 47
G296 7 0 1 2 19 4 37 70 55 8 9 10 43 44 13 126 47
G297 7 0 1 2 19 4 37 70 39 8 25 10 59 44 29 126 47
G298 7 0 1 2 19 4 37 70 55 8 9 26 59 44 13 110 63
G299 7 0 1 2 19 4 37 70 39 8 9 26 59 44 13 110 47
G300 7 0 1 2 19 4 37 70 55 8 25 26 43 44 29 110 47
G301 7 0 1 2 19 4 37 70 39 8 25 26 43 44 29 110 63
G302 7 0 1 2 19 4 37 70 55 8 9 26 43 60 29 126 63
G303 7 0 1 2 19 4 37 70 55 8 9 10 43 60 29 110 63
G304 7 0 1 2 19 4 37 70 7 8 41 26 27 44 45 126 63
G305 7 0 1 2 19 4 37 70 23 8 41 26 27 44 45 110 63
G306 7 0 1 2 19 4 37 70 39 8 9 42 11 44 13 78 15
G307 7 0 1 2 19 4 37 70 39 8 41 10 43 12 45 94 47
G308 7 0 1 2 19 4 37 70 39 8 41 10 43 12 45 78 47
G309 7 0 1 2 19 4 37 70 55 8 9 10 27 44 45 110 47
G310 7 0 1 2 19 4 37 70 55 8 9 26 11 44 45 126 63
G311 7 0 1 2 19 4 37 70 39 8 25 26 27 44 61 126 63
G312 7 0 1 2 19 4 37 70 39 8 9 10 11 44 45 110 47
G313 7 0 1 2 19 4 37 70 39 8 25 10 27 44 45 110 47
G314 7 0 1 2 19 4 37 70 55 8 9 10 27 44 45 126 63
G315 7 0 1 2 19 4 37 70 39 8 25 10 11 44 61 126 63
G316 7 0 1 2 19 4 37 70 55 8 9 26 11 44 45 110 47
G317 7 0 1 2 19 4 37 70 39 8 25 26 27 44 61 110 47
G318 7 0 1 2 19 4 37 70 71 8 89 42 123 12 125 110 47
G319 7 0 1 2 19 4 37 70 87 8 89 42 107 28 109 126 63
G320 7 0 1 2 19 4 37 70 87 8 73 42 107 28 125 126 63
G321 7 0 1 2 19 4 37 70 87 8 73 42 123 12 109 126 47
G322 7 0 1 2 19 4 37 70 87 8 73 58 107 28 125 126 47
G323 7 0 1 2 19 4 37 70 71 8 73 58 107 28 125 126 63
G324 7 0 1 2 19 4 37 70 87 8 73 42 123 12 109 110 47
G325 7 0 1 2 19 4 37 70 87 8 89 42 107 12 125 110 63
G326 7 0 1 2 19 4 37 70 87 8 73 58 107 12 109 126 63
G327 7 0 1 2 19 4 37 70 87 8 89 58 123 12 125 126 47
G328 7 0 1 2 19 4 37 70 71 8 73 42 107 12 109 110 47
G329 7 0 1 2 19 4 37 70 87 8 73 42 123 28 125 126 63
G330 7 0 1 2 19 4 37 70 87 8 89 42 107 28 109 126 47
G331 7 0 1 2 19 4 37 70 87 8 73 58 107 28 125 110 47
G332 7 0 1 2 19 4 37 70 87 8 89 58 123 28 109 110 63
G333 7 0 1 2 19 4 37 70 71 8 89 42 123 28 109 126 47
G334 7 0 1 2 19 4 37 70 87 8 73 42 123 12 109 126 63
G335 7 0 1 2 19 4 37 70 71 8 73 42 123 12 109 126 47
G336 7 0 1 2 19 4 37 70 71 8 73 58 107 12 109 110 63
G337 7 0 1 2 19 4 37 70 71 8 89 58 107 12 125 110 63
G338 7 0 1 2 19 4 37 70 87 8 73 42 123 28 125 110 47
G339 7 0 1 2 19 4 37 70 71 8 73 42 123 28 125 110 63
G340 7 0 1 2 19 4 37 70 87 8 73 42 123 12 125 126 47
G341 7 0 1 2 19 4 37 70 71 8 89 42 107 12 109 126 47
G342 7 0 1 2 19 4 37 70 87 8 73 42 123 28 109 110 63
G343 7 0 1 2 19 4 37 70 71 8 73 42 123 28 109 110 47
G344 7 0 1 2 19 4 37 70 71 8 89 42 107 28 125 110 63
G345 7 0 1 2 19 4 37 70 87 8 73 42 107 28 109 110 47
G346 7 0 1 2 19 4 37 70 119 8 105 42 91 12 77 110 47
G347 7 0 1 2 19 4 37 70 119 8 121 42 75 12 93 110 63
G348 7 0 1 2 19 4 37 70 103 8 105 42 75 12 77 110 47
G349 7 0 1 2 19 4 37 70 103 8 105 10 107 12 109 78 47
G350 7 0 1 2 19 4 37 70 39 8 73 10 123 12 125 78 95
G351 7 0 1 2 19 4 37 70 55 8 73 26 107 12 125 94 95
G352 7 0 1 2 19 4 37 70 39 8 73 26 107 12 125 94 79
G353 7 0 1 2 19 4 37 70 55 8 73 10 123 28 125 78 95
G354 7 0 1 2 19 4 37 70 39 8 73 10 123 28 125 78 79
G355 7 0 1 2 19 4 37 70 55 8 89 10 107 28 109 78 79
G356 7 0 1 2 19 4 37 70 55 8 73 10 123 12 125 94 95
G357 7 0 1 2 19 4 37 70 55 8 73 10 123 12 109 78 79
G358 7 0 1 2 19 4 37 70 55 8 89 10 107 12 125 78 95
G359 7 0 1 2 19 4 37 70 55 8 73 26 107 12 109 94 95
G360 7 0 1 2 19 4 37 70 55 8 89 26 123 12 125 94 79
G361 7 0 1 2 19 4 37 70 39 8 73 10 107 12 109 78 79
G362 7 0 1 2 19 4 37 70 55 8 73 10 123 28 125 94 95
G363 7 0 1 2 19 4 37 70 39 8 73 10 123 28 125 94 79
G364 7 0 1 2 19 4 37 70 55 8 73 10 123 12 125 78 95
G365 7 0 1 2 19 4 37 70 39 8 73 10 123 12 125 78 79
G366 7 0 1 2 19 4 37 70 39 8 89 10 107 12 109 78 95
G367 7 0 1 2 19 4 37 70 55 8 73 26 107 12 125 94 79
G368 7 0 1 2 19 4 37 70 39 8 73 26 107 12 125 94 95
G369 7 0 1 2 19 4 37 70 55 8 73 10 123 28 109 94 79
G370 7 0 1 2 19 4 37 70 39 8 73 10 123 28 109 94 95
G371 7 0 1 2 19 4 37 70 55 8 89 10 107 28 125 94 95
G372 7 0 1 2 19 4 37 70 39 8 89 10 107 28 125 94 79
G373 7 0 1 2 19 4 37 70 39 8 73 26 107 28 109 78 79
G374 7 0 1 2 19 4 37 70 39 8 121 42 107 28 93 126 95
G375 7 0 1 2 19 4 37 70 55 8 105 58 123 28 77 110 95
G376 7 0 1 2 19 4 37 70 55 8 105 42 123 12 77 126 79
G377 7 0 1 2 19 4 37 70 55 8 105 42 123 12 77 110 79
G378 7 0 1 2 19 4 37 70 55 8 121 42 107 12 93 110 95
G379 7 0 1 2 19 4 37 70 39 8 105 42 107 12 77 110 79
G380 7 0 1 2 19 4 37 70 55 8 105 42 123 28 93 126 95
G381 7 0 1 2 19 4 37 70 39 8 121 42 107 28 77 126 95
G382 7 0 1 2 19 4 37 70 39 8 105 42 107 28 93 126 95
G383 7 0 1 2 19 4 37 70 55 8 105 42 123 12 77 126 95
G384 7 0 1 2 19 4 37 70 39 8 105 42 123 12 77 126 79
G385 7 0 1 2 19 4 37 70 55 8 121 58 107 12 93 110 79
G386 7 0 1 2 19 4 37 70 55 8 105 42 123 28 93 110 79
G387 7 0 1 2 19 4 37 70 39 8 121 42 107 28 77 110 79
G388 7 0 1 2 19 4 37 70 23 8 105 58 107 28 77 110 111
G389 7 0 1 2 19 4 37 70 23 8 121 58 123 28 93 110 127
G390 7 0 1 2 19 4 37 70 23 8 105 42 123 12 77 110 111
G391 7 0 1 2 19 4 37 70 23 8 121 42 107 12 93 110 127
G392 7 0 1 2 19 4 37 70 23 8 121 58 123 12 93 126 111
G393 7 0 1 2 19 4 37 70 7 8 105 42 107 12 77 110 111
G394 7 0 1 2 19 4 37 70 23 8 105 42 123 28 93 126 127
G395 7 0 1 2 19 4 37 70 23 8 121 42 107 28 77 126 111
G396 7 0 1 2 19 4 37 70 7 8 105 42 107 28 93 126 127
G397 7 0 1 2 19 4 37 70 23 8 105 42 123 12 93 110 127
G398 7 0 1 2 19 4 37 70 7 8 105 42 123 12 93 110 111
G399 7 0 1 2 19 4 37 70 23 8 121 42 107 12 77 110 111
G400 7 0 1 2 19 4 37 70 23 8 105 58 107 12 93 126 111
G401 7 0 1 2 19 4 37 70 23 8 105 42 123 28 77 126 111
G402 7 0 1 2 19 4 37 70 23 8 121 42 107 28 93 126 127
G403 7 0 1 2 19 4 37 70 23 8 121 42 123 28 93 126 111
G404 7 0 1 2 19 4 37 70 7 8 121 42 123 28 93 126 127
G405 7 0 1 2 19 4 37 70 39 8 73 10 123 60 93 110 111
G406 7 0 1 2 19 4 37 70 55 8 89 10 107 60 77 110 111
G407 7 0 1 2 19 4 37 70 55 8 73 10 123 44 77 110 111
G408 7 0 1 2 19 4 37 70 39 8 73 10 123 44 77 110 127
G409 7 0 1 2 19 4 37 70 55 8 89 10 107 44 93 110 127
G410 7 0 1 2 19 4 37 70 39 8 89 10 107 44 93 110 111
G411 7 0 1 2 19 4 37 70 55 8 73 26 107 44 77 126 127
G412 7 0 1 2 19 4 37 70 39 8 73 26 107 44 77 126 111
G413 7 0 1 2 19 4 37 70 55 8 89 26 123 44 93 126 111
G414 7 0 1 2 19 4 37 70 39 8 89 26 123 44 93 126 127
G415 7 0 1 2 19 4 37 70 55 8 73 10 107 44 77 110 127
G416 7 0 1 2 19 4 37 70 39 8 73 10 107 44 77 110 111
G417 7 0 1 2 19 4 37 70 55 8 89 10 123 44 93 110 111
G418 7 0 1 2 19 4 37 70 39 8 89 10 123 44 93 110 127
G419 7 0 1 2 19 4 37 70 55 8 73 26 123 44 77 126 111
G420 7 0 1 2 19 4 37 70 39 8 73 26 123 44 77 126 127
G421 7 0 1 2 19 4 37 70 55 8 89 26 107 44 93 126 127
G422 7 0 1 2 19 4 37 70 39 8 89 26 107 44 93 126 111
G423 7 0 1 2 19 4 37 70 55 8 73 10 123 60 93 126 127
G424 7 0 1 2 19 4 37 70 39 8 73 10 123 60 93 126 111
G425 7 0 1 2 19 4 37 70 55 8 73 26 107 60 93 110 111
G426 7 0 1 2 19 4 37 70 39 8 73 26 107 60 93 110 127
G427 7 0 1 2 19 4 37 70 55 8 89 26 123 60 77 110 127
G428 7 0 1 2 19 4 37 70 39 8 89 26 123 60 77 110 111
G429 7 0 1 2 19 4 37 70 55 8 73 10 107 60 93 126 111
G430 7 0 1 2 19 4 37 70 39 8 73 10 107 60 93 126 127
G431 7 0 1 2 19 4 37 70 55 8 89 10 123 60 77 126 127
G432 7 0 1 2 19 4 37 70 39 8 89 10 123 60 77 126 111
G433 7 0 1 2 19 4 37 70 55 8 89 26 107 60 77 110 111
G434 7 0 1 2 19 4 37 70 39 8 89 26 107 60 77 110 127
G435 7 0 1 2 19 4 37 70 39 8 89 10 107 44 77 110 127
G436 7 0 1 2 19 4 37 70 39 8 73 26 107 44 93 126 127
G437 7 0 1 2 19 4 37 70 39 8 89 10 123 44 77 110 111
G438 7 0 1 2 19 4 37 70 39 8 73 26 123 44 93 126 111
G439 7 0 1 2 19 4 37 70 39 8 89 10 107 60 93 126 111
G440 7 0 1 2 19 4 37 70 39 8 73 26 107 60 77 110 111
G441 7 0 1 2 19 4 37 70 39 8 89 10 123 60 93 126 127
G442 7 0 1 2 19 4 37 70 39 8 73 26 123 60 77 110 127
G443 7 0 1 2 19 4 37 70 55 8 73 10 123 44 77 126 127
G444 7 0 1 2 19 4 37 70 39 8 73 10 123 44 77 126 111
G445 7 0 1 2 19 4 37 70 55 8 89 10 107 44 93 126 111
G446 7 0 1 2 19 4 37 70 39 8 89 10 107 44 93 126 127
G447 7 0 1 2 19 4 37 70 55 8 73 26 107 44 77 110 111
G448 7 0 1 2 19 4 37 70 39 8 73 26 107 44 77 110 127
G449 7 0 1 2 19 4 37 70 39 8 89 26 123 44 93 110 111
G450 7 0 1 2 19 4 37 70 55 8 73 10 107 44 77 126 111
G451 7 0 1 2 19 4 37 70 39 8 73 10 107 44 77 126 127
G452 7 0 1 2 19 4 37 70 39 8 89 10 123 44 93 126 111
G453 7 0 1 2 19 4 37 70 55 8 73 26 123 44 77 110 127
G454 7 0 1 2 19 4 37 70 39 8 73 26 123 44 77 110 111
G455 7 0 1 2 19 4 37 70 55 8 89 26 107 44 93 110 111
G456 7 0 1 2 19 4 37 70 39 8 89 26 107 44 93 110 127
G457 7 0 1 2 19 4 37 70 55 8 73 10 123 60 93 110 111
G458 7 0 1 2 19 4 37 70 39 8 73 10 123 60 93 110 127
G459 7 0 1 2 19 4 37 70 39 8 89 10 107 60 77 110 111
G460 7 0 1 2 19 4 37 70 55 8 73 26 107 60 93 126 127
G461 7 0 1 2 19 4 37 70 39 8 73 26 107 60 93 126 111
G462 7 0 1 2 19 4 37 70 55 8 89 26 123 60 77 126 111
G463 7 0 1 2 19 4 37 70 39 8 89 26 123 60 77 126 127
G464 7 0 1 2 19 4 37 70 55 8 73 10 107 60 93 110 127
G465 7 0 1 2 19 4 37 70 39 8 73 10 107 60 93 110 111
G466 7 0 1 2 19 4 37 70 55 8 89 10 123 60 77 110 111
G467 7 0 1 2 19 4 37 70 39 8 89 10 123 60 77 110 127
G468 7 0 1 2 19 4 37 70 55 8 73 26 123 60 93 126 111
G469 7 0 1 2 19 4 37 70 39 8 73 26 123 60 93 126 127
G470 7 0 1 2 19 4 37 70 39 8 89 26 107 60 77 126 111
G471 7 0 1 2 19 4 37 70 39 8 73 10 123 44 93 126 127
G472 7 0 1 2 19 4 37 70 55 8 73 26 107 44 93 110 127
G473 7 0 1 2 19 4 37 70 55 8 89 10 123 44 77 126 111
G474 7 0 1 2 19 4 37 70 39 8 89 26 107 44 77 110 111
G475 7 0 1 2 19 4 37 70 55 8 89 10 107 60 93 110 111
G476 7 0 1 2 19 4 37 70 39 8 89 26 123 60 93 126 111
G477 7 0 1 2 19 4 37 70 39 8 73 10 107 60 77 110 127
G478 7 0 1 2 19 4 37 70 55 8 73 26 123 60 77 126 127
G479 7 0 1 2 19 4 37 70 23 8 121 26 91 44 125 126 111
G480 7 0 1 2 19 4 37 70 7 8 105 26 91 60 125 110 111
G481 7 0 1 2 19 4 37 70 23 8 121 26 75 44 125 110 111
G482 7 0 1 2 19 4 37 70 7 8 105 26 75 60 125 126 111
G483 7 0 1 2 19 4 37 70 7 8 121 26 91 44 109 110 127
G484 7 0 1 2 19 4 37 70 23 8 105 26 91 60 109 126 127
G485 7 0 1 2 19 4 37 70 39 8 73 58 91 60 93 78 79
G486 7 0 1 2 19 4 37 70 39 8 105 42 107 44 109 78 111
G487 7 0 1 2 19 4 37 70 39 8 105 10 107 12 109 78 111
G488 7 0 1 2 19 4 37 70 23 8 89 58 107 12 93 78 111
G489 7 0 1 2 19 4 37 70 87 8 73 26 11 28 93 94 79
G490 7 0 1 2 19 4 37 70 103 8 41 74 107 12 45 78 111
G491 7 0 1 2 19 4 37 70 103 8 41 74 107 28 61 94 127
G492 7 0 1 2 19 4 37 6 55 8 73 10 91 12 109 14 127
G493 7 0 1 2 19 4 37 6 55 8 73 10 75 12 77 14 79
G494 7 0 1 2 19 4 37 6 39 8 73 10 75 12 77 14 79


==> anc/code/binary/support/d9_tile_to_spectral/graph16_rank7_independent.txt <==
490 560
308 10080
488 26880
489 5040
487 10080
138 3360
349 3360
494 840
312 6720
222 40320
306 80640
286 161280
124 26880
298 26880
154 26880
305 26880
272 80640
191 80640
244 40320
186 40320
260 20160
227 20160
125 20160
163 20160
207 20160
253 10080
31 5040
491 560
455 161280
486 161280
107 80640
472 161280
100 40320
481 161280
361 80640
328 80640
416 322560
400 40320
366 80640
57 26880
345 40320
483 161280
87 10080
385 13440
14 1680
115 40320
44 4480
80 10080
65 3360
439 161280
337 40320
379 13440
393 13440
348 896
307 1680
211 26880
310 26880
309 40320
181 40320
316 8960
120 8960
317 8960
150 8960
177 26880
311 26880
313 6720
213 6720
20 10080
314 10080
143 6720
315 6720
493 140
226 40320
170 80640
220 161280
223 161280
212 161280
238 161280
93 80640
237 161280
175 80640
148 80640
182 161280
221 80640
225 80640
140 6720
229 40320
215 20160
234 40320
46 20160
216 20160
141 40320
233 40320
231 40320
180 40320
224 40320
168 80640
219 40320
230 40320
214 40320
19 20160
228 40320
68 10080
236 20160
218 1680
232 20160
217 5040
235 10080
26 1260
275 161280
269 322560
300 161280
122 161280
193 161280
289 161280
296 161280
152 161280
282 161280
246 161280
198 80640
188 161280
283 161280
266 322560
160 20160
304 80640
204 40320
127 40320
287 80640
202 40320
161 40320
268 80640
195 161280
288 80640
257 80640
267 80640
134 20160
164 40320
252 40320
185 80640
29 40320
206 40320
243 80640
129 20160
249 20160
33 5040
258 20160
36 5040
126 20160
294 161280
157 20160
131 40320
292 161280
299 80640
255 80640
210 161280
297 161280
201 40320
158 40320
156 13440
35 13440
251 40320
203 40320
133 10080
5 6720
136 80640
73 80640
40 20160
137 80640
52 80640
121 80640
91 80640
96 161280
123 161280
67 20160
135 20160
130 20160
58 20160
17 6720
128 13440
132 40320
47 40320
10 2520
276 322560
273 322560
277 322560
280 161280
242 161280
192 161280
187 161280
166 80640
293 161280
274 322560
167 80640
295 161280
281 161280
184 161280
285 161280
254 80640
151 80640
284 161280
270 322560
196 161280
303 80640
30 20160
153 161280
209 161280
245 161280
190 161280
291 80640
261 80640
264 161280
265 322560
197 161280
256 80640
189 80640
290 26880
262 107520
263 322560
240 161280
176 161280
279 161280
145 80640
146 80640
179 161280
302 80640
147 80640
172 161280
23 20160
149 161280
301 161280
278 161280
174 161280
22 20160
239 80640
171 161280
271 80640
173 80640
25 6720
259 40320
183 40320
247 5040
34 2520
165 20160
208 20160
241 40320
248 20160
28 5040
178 40320
27 1260
144 20160
250 20160
21 10080
194 80640
169 26880
142 20160
205 40320
200 20160
199 10080
24 2520
162 20160
32 5040
37 5040
159 20160
155 10080
139 6720
18 2520
2 210
119 40320
12 1680
97 40320
81 20160
105 80640
54 80640
42 40320
55 161280
108 161280
106 161280
102 80640
104 40320
116 80640
111 322560
114 80640
79 20160
89 20160
99 80640
85 20160
64 10080
83 10080
13 20160
16 1680
84 10080
421 161280
466 161280
364 80640
397 40320
367 161280
399 161280
484 161280
453 161280
431 322560
451 322560
478 161280
482 161280
358 161280
443 161280
98 161280
327 161280
445 161280
447 322560
411 322560
419 322560
476 322560
413 322560
435 322560
469 322560
365 161280
462 161280
343 161280
473 161280
342 40320
460 161280
475 161280
383 13440
380 80640
373 80640
485 161280
423 322560
432 322560
442 161280
331 161280
440 322560
456 322560
436 161280
477 322560
463 322560
479 161280
333 80640
441 322560
363 322560
430 161280
408 161280
372 161280
465 322560
425 322560
414 322560
338 161280
409 322560
396 13440
422 161280
118 161280
382 13440
78 80640
378 80640
480 161280
446 322560
458 322560
335 161280
360 161280
404 40320
394 80640
392 26880
402 80640
474 322560
454 322560
448 322560
464 161280
459 322560
384 80640
369 161280
90 10080
86 80640
410 322560
370 161280
103 161280
426 322560
329 161280
401 161280
461 322560
341 161280
450 322560
387 53760
424 322560
362 322560
415 322560
357 80640
420 322560
110 322560
418 322560
434 322560
444 322560
417 322560
330 161280
438 322560
433 322560
471 322560
112 40320
56 161280
391 53760
412 322560
339 161280
467 322560
325 161280
359 161280
368 161280
336 80640
449 322560
452 322560
113 161280
324 80640
437 161280
109 161280
470 322560
407 161280
429 161280
398 80640
77 10080
62 10080
326 161280
63 26880
340 161280
344 80640
347 8960
43 26880
468 322560
386 53760
334 40320
346 4480
377 13440
390 13440
72 80640
376 107520
95 161280
405 46080
356 322560
320 161280
406 322560
321 161280
352 161280
457 322560
355 80640
49 40320
389 80640
94 53760
71 20160
92 26880
351 161280
388 80640
53 80640
354 80640
323 53760
428 161280
350 26880
51 20160
374 20160
50 40320
70 20160
322 26880
427 161280
353 20160
371 80640
69 10080
48 20160
74 2520
318 13440
101 40320
88 10080
403 40320
332 80640
61 20160
41 20160
319 6720
38 20160
59 2520
45 5040
11 5040
4 1260
8 6720
117 40320
9 2520
381 13440
375 240
75 420
82 10080
76 840
7 210
395 13440
15 1680
66 3360
3 630
39 560
1 15
492 15
6 105
60 70


==> anc/code/binary/support/d9_tile_to_spectral/graph16_rank7_orbits.cpp <==
// Classify all full-affine-rank-7 graphs F2^4 -> F2^3, up to affine
// domain changes, output basis changes, and adding affine output functions.
// Enumerates AGL(4,2) orbits on ALL 3-spaces of Boolean functions modulo RM(1,4).
// The quotient has dimension eleven (ANF monomials of degrees 2,3,4).
#include <array>
#include <vector>
#include <algorithm>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <chrono>
struct Pattern{
 uint32_t offset, count;
 std::array<int,3>p;
 std::array<std::vector<int>,3>free;
 std::array<std::array<uint32_t,2048>,3>pack{};
};
std::vector<Pattern>patterns;
std::array<int,2048>pindex;
std::array<int,11>monomials;
std::array<std::array<int,2048>,4>action;
using Rows=std::array<int,3>;
Rows canonical(Rows r){
 int dim=0;
 for(int p=0;p<11&&dim<3;p++){
  int i=dim;while(i<3&&!(r[i]>>p&1))++i;if(i==3)continue;
  std::swap(r[i],r[dim]);for(int j=0;j<3;j++)if(j!=dim&&(r[j]>>p&1))r[j]^=r[dim];++dim;
 }
 if(dim!=3)std::abort();
 return r;
}
uint32_t rankof(const Rows&r){
 int mask=0;for(int x:r)mask|=x&-x;
 const auto&p=patterns[pindex[mask]];
 return p.offset+(p.pack[0][r[0]]|p.pack[1][r[1]]|p.pack[2][r[2]]);
}
uint64_t encode(const Rows&r){return uint64_t(r[0])|(uint64_t(r[1])<<11)|(uint64_t(r[2])<<22);}
Rows decode(uint64_t x){return {int(x&2047),int(x>>11&2047),int(x>>22&2047)};}
int eval(int f,int x){int z=0;for(int i=0;i<11;i++)if((f>>i&1)&&((x&monomials[i])==monomials[i]))z^=1;return z;}
int main(int argc,char**argv){
 if(argc!=3)return 2;
 int m=0;for(int x=1;x<16;x++)if(__builtin_popcount(unsigned(x))>=2)monomials[m++]=x;
 for(int g=0;g<4;g++){
  std::array<int,11>images;
  for(int j=0;j<11;j++){
   std::array<int,16>truth;
   for(int x=0;x<16;x++){
    int y=x;
    if(g==0)y=((x<<1)&15)|(x>>3); // cyclic coordinate permutation
    if(g==1)y=(x&12)|((x&1)<<1)|((x&2)>>1); // swap first two
    if(g==2)y=x^((x>>1&1)<<0); // transvection
    if(g==3)y=x^1; // translation
    truth[x]=(y&monomials[j])==monomials[j];
   }
   for(int b=0;b<4;b++)for(int x=0;x<16;x++)if(x>>b&1)truth[x]^=truth[x^(1<<b)];
   int image=0;for(int i=0;i<11;i++)image|=truth[monomials[i]]<<i;images[j]=image;
  }
  for(int f=0;f<2048;f++){int out=0;for(int j=0;j<11;j++)if(f>>j&1)out^=images[j];action[g][f]=out;}
 }
 uint32_t total=0;
 for(int a=0;a<9;a++)for(int b=a+1;b<10;b++)for(int c=b+1;c<11;c++){
  Pattern p;p.offset=total;p.p={a,b,c};int freecount=0;
  for(int i=0;i<3;i++)for(int j=p.p[i]+1;j<11;j++)if(j!=a&&j!=b&&j!=c){p.free[i].push_back(j);++freecount;}
  p.count=1U<<freecount;total+=p.count;int shift=0;
  for(int i=0;i<3;i++){
   for(int row=0;row<2048;row++)for(unsigned j=0;j<p.free[i].size();j++)if(row>>p.free[i][j]&1)p.pack[i][row]|=1U<<(shift+j);
   shift+=p.free[i].size();
  }
  pindex[(1<<a)|(1<<b)|(1<<c)]=patterns.size();patterns.push_back(std::move(p));
 }
 if(total!=50955971)return 3;
 std::vector<uint64_t>visited((total+63)/64);
 auto mark=[&](uint32_t x){if(x>=total)std::abort();bool had=visited[x/64]>>(x%64)&1;visited[x/64]|=uint64_t(1)<<(x%64);return had;};
 std::ofstream points(argv[1]),cert(argv[2]);unsigned orbits=0;uint32_t covered=0;
 auto start=std::chrono::steady_clock::now();
 unsigned pattern=0;
 for(uint32_t index=0;index<total;index++){
  if(visited[index/64]>>(index%64)&1)continue;
  while(index>=patterns[pattern].offset+patterns[pattern].count)++pattern;
  const auto&p=patterns[pattern];uint32_t mask=index-p.offset;Rows r;
  int shift=0;for(int i=0;i<3;i++){r[i]=1<<p.p[i];for(unsigned j=0;j<p.free[i].size();j++)if(mask>>(shift+j)&1)r[i]|=1<<p.free[i][j];shift+=p.free[i].size();}
  if(rankof(r)!=index)return 4;
  std::vector<uint64_t>queue{encode(r)};mark(index);
  for(unsigned head=0;head<queue.size();head++){
   Rows old=decode(queue[head]);
   for(int g=0;g<4;g++){
    Rows next;for(int i=0;i<3;i++)next[i]=action[g][old[i]];next=canonical(next);
    auto ix=rankof(next);if(!mark(ix))queue.push_back(encode(next));
   }
  }
  ++orbits;covered+=queue.size();points<<"G"<<orbits<<" 7";
  for(int x=0;x<16;x++){int y=x;for(int i=0;i<3;i++)y|=eval(r[i],x)<<(4+i);points<<' '<<y;}points<<'\n';
  cert<<orbits<<' '<<index<<' '<<queue.size();for(int x:r)cert<<' '<<x;cert<<'\n';
  if(orbits%100==0)std::cout<<"orbits "<<orbits<<" covered "<<covered<<" seconds "<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<'\n'<<std::flush;
 }
 std::cout<<"FINAL orbits "<<orbits<<" covered "<<covered<<" total "<<total<<" seconds "<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<'\n';
 if(covered!=total)return 5;
}


==> anc/code/binary/support/d9_tile_to_spectral/graph16_rank7_orbits.txt <==
1 0 15 1 2 4
2 1 210 9 2 4
3 2 630 17 2 4
4 3 1260 25 2 4
5 8 6720 65 2 4
6 16 105 129 2 4
7 17 210 137 2 4
8 24 6720 193 2 4
9 32 2520 257 2 4
10 35 2520 281 2 4
11 36 5040 289 2 4
12 128 1680 1025 2 4
13 130 20160 1041 2 4
14 137 1680 1097 2 4
15 144 1680 1153 2 4
16 153 1680 1225 2 4
17 258 6720 17 10 4
18 261 2520 41 10 4
19 264 20160 65 10 4
20 266 10080 81 10 4
21 267 10080 89 10 4
22 280 20160 193 10 4
23 282 20160 209 10 4
24 320 2520 513 10 4
25 322 6720 529 10 4
26 325 1260 553 10 4
27 336 1260 641 10 4
28 384 5040 1025 10 4
29 386 40320 1041 10 4
30 388 20160 1057 10 4
31 393 5040 1097 10 4
32 400 5040 1153 10 4
33 413 5040 1257 10 4
34 416 2520 1281 10 4
35 418 13440 1297 10 4
36 420 5040 1313 10 4
37 421 5040 1321 10 4
38 517 20160 41 18 4
39 518 560 49 18 4
40 520 20160 65 18 4
41 536 20160 193 18 4
42 640 40320 1025 18 4
43 646 26880 1073 18 4
44 649 4480 1097 18 4
45 775 5040 57 26 4
46 776 20160 65 26 4
47 777 40320 73 26 4
48 779 20160 89 26 4
49 792 40320 193 26 4
50 793 40320 201 26 4
51 832 20160 513 26 4
52 840 80640 577 26 4
53 842 80640 593 26 4
54 896 80640 1025 26 4
55 900 161280 1057 26 4
56 902 161280 1073 26 4
57 905 26880 1097 26 4
58 1032 20160 65 34 4
59 1041 2520 137 34 4
60 1044 70 161 34 4
61 1048 20160 193 34 4
62 1152 10080 1025 34 4
63 1154 26880 1041 34 4
64 1156 10080 1057 34 4
65 1161 3360 1097 34 4
66 1172 3360 1185 34 4
67 1288 20160 65 42 4
68 1290 10080 81 42 4
69 1291 10080 89 42 4
70 1304 20160 193 42 4
71 1306 20160 209 42 4
72 1312 80640 257 42 4
73 1315 80640 281 42 4
74 1344 2520 513 42 4
75 1364 420 673 42 4
76 1365 840 681 42 4
77 1408 10080 1025 42 4
78 1410 80640 1041 42 4
79 1412 20160 1057 42 4
80 1417 10080 1097 42 4
81 1424 20160 1153 42 4
82 1428 10080 1185 42 4
83 1433 10080 1225 42 4
84 1440 10080 1281 42 4
85 1441 20160 1289 42 4
86 1442 80640 1297 42 4
87 1454 10080 1393 42 4
88 1456 10080 1409 42 4
89 1457 20160 1417 42 4
90 1467 10080 1497 42 4
91 2080 80640 257 66 4
92 2081 26880 265 66 4
93 2083 80640 281 66 4
94 2084 53760 289 66 4
95 2085 161280 297 66 4
96 2099 161280 409 66 4
97 2176 40320 1025 66 4
98 2178 161280 1041 66 4
99 2180 80640 1057 66 4
100 2185 40320 1097 66 4
101 2192 40320 1153 66 4
102 2193 80640 1161 66 4
103 2194 161280 1169 66 4
104 2205 40320 1257 66 4
105 2208 80640 1281 66 4
106 2209 161280 1289 66 4
107 2211 80640 1305 66 4
108 2212 161280 1313 66 4
109 2213 161280 1321 66 4
110 2224 322560 1409 66 4
111 2227 322560 1433 66 4
112 2240 40320 1537 66 4
113 2242 161280 1553 66 4
114 2244 80640 1569 66 4
115 2253 40320 1641 66 4
116 2256 80640 1665 66 4
117 2257 40320 1673 66 4
118 2258 161280 1681 66 4
119 2269 40320 1769 66 4
120 2851 8960 281 90 4
121 2944 80640 1025 90 4
122 2946 161280 1041 90 4
123 2950 161280 1073 90 4
124 2953 26880 1097 90 4
125 2976 20160 1281 90 4
126 2977 20160 1289 90 4
127 2978 40320 1297 90 4
128 2979 13440 1305 90 4
129 2980 20160 1313 90 4
130 2981 20160 1321 90 4
131 2984 40320 1345 90 4
132 2985 40320 1353 90 4
133 2986 10080 1361 90 4
134 2987 20160 1369 90 4
135 2991 20160 1401 90 4
136 2992 80640 1409 90 4
137 2994 80640 1425 90 4
138 8841 3360 1097 274 4
139 66311 6720 57 26 12
140 66312 6720 65 26 12
141 66313 40320 73 26 12
142 66315 20160 89 26 12
143 66316 6720 97 26 12
144 66319 20160 121 26 12
145 66328 80640 193 26 12
146 66329 80640 201 26 12
147 66368 80640 513 26 12
148 66372 80640 545 26 12
149 66374 161280 561 26 12
150 66377 8960 585 26 12
151 66432 80640 1025 26 12
152 66436 161280 1057 26 12
153 66438 161280 1073 26 12
154 66441 26880 1097 26 12
155 66496 10080 1537 26 12
156 66497 13440 1545 26 12
157 66500 20160 1569 26 12
158 66501 40320 1577 26 12
159 66503 20160 1593 26 12
160 66504 20160 1601 26 12
161 66505 40320 1609 26 12
162 66507 20160 1625 26 12
163 66508 20160 1633 26 12
164 66509 40320 1641 26 12
165 66511 20160 1657 26 12
166 66520 80640 1729 26 12
167 66521 80640 1737 26 12
168 67616 80640 257 66 12
169 67617 26880 265 66 12
170 67619 80640 281 66 12
171 67620 161280 289 66 12
172 67621 161280 297 66 12
173 67632 80640 385 66 12
174 67633 161280 393 66 12
175 67634 80640 401 66 12
176 67635 161280 409 66 12
177 67638 26880 433 66 12
178 67648 40320 513 66 12
179 67650 161280 529 66 12
180 67652 40320 545 66 12
181 67657 40320 585 66 12
182 67667 161280 665 66 12
183 67712 40320 1025 66 12
184 67714 161280 1041 66 12
185 67716 80640 1057 66 12
186 67721 40320 1097 66 12
187 67728 161280 1153 66 12
188 67731 161280 1177 66 12
189 67744 80640 1281 66 12
190 67745 161280 1289 66 12
191 67747 80640 1305 66 12
192 67748 161280 1313 66 12
193 67749 161280 1321 66 12
194 67760 80640 1409 66 12
195 67761 161280 1417 66 12
196 67762 161280 1425 66 12
197 67763 161280 1433 66 12
198 67767 80640 1465 66 12
199 67776 10080 1537 66 12
200 67777 20160 1545 66 12
201 67778 40320 1553 66 12
202 67779 40320 1561 66 12
203 67780 40320 1569 66 12
204 67782 40320 1585 66 12
205 67783 40320 1593 66 12
206 67784 40320 1601 66 12
207 67788 20160 1633 66 12
208 67789 20160 1641 66 12
209 67792 161280 1665 66 12
210 67795 161280 1689 66 12
211 68387 26880 281 90 12
212 68390 161280 305 90 12
213 68448 6720 769 90 12
214 68449 40320 777 90 12
215 68450 20160 785 90 12
216 68456 20160 833 90 12
217 68458 5040 849 90 12
218 68460 1680 865 90 12
219 68480 40320 1025 90 12
220 68482 161280 1041 90 12
221 68486 80640 1073 90 12
222 68489 40320 1097 90 12
223 68496 161280 1153 90 12
224 68497 40320 1161 90 12
225 68498 80640 1169 90 12
226 68511 40320 1273 90 12
227 68512 20160 1281 90 12
228 68513 40320 1289 90 12
229 68514 40320 1297 90 12
230 68515 40320 1305 90 12
231 68517 40320 1321 90 12
232 68518 20160 1329 90 12
233 68519 40320 1337 90 12
234 68520 40320 1345 90 12
235 68522 10080 1361 90 12
236 68524 20160 1377 90 12
237 68528 161280 1409 90 12
238 68530 161280 1425 90 12
239 68660 80640 417 98 12
240 68674 161280 529 98 12
241 68736 40320 1025 98 12
242 68738 161280 1041 98 12
243 68740 80640 1057 98 12
244 68745 40320 1097 98 12
245 68752 161280 1153 98 12
246 68754 161280 1169 98 12
247 68800 5040 1537 98 12
248 68801 20160 1545 98 12
249 68802 20160 1553 98 12
250 68803 20160 1561 98 12
251 68804 40320 1569 98 12
252 68807 40320 1593 98 12
253 68812 10080 1633 98 12
254 68816 80640 1665 98 12
255 68819 80640 1689 98 12
256 68832 80640 1793 98 12
257 68835 80640 1817 98 12
258 68848 20160 1921 98 12
259 68849 40320 1929 98 12
260 68850 20160 1937 98 12
261 68852 80640 1953 98 12
262 71724 107520 353 194 12
263 71727 322560 377 194 12
264 71808 161280 1025 194 12
265 71810 322560 1041 194 12
266 71811 322560 1049 194 12
267 71812 80640 1057 194 12
268 71813 80640 1065 194 12
269 71814 322560 1073 194 12
270 71815 322560 1081 194 12
271 71816 80640 1089 194 12
272 71817 80640 1097 194 12
273 71818 322560 1105 194 12
274 71819 322560 1113 194 12
275 71820 161280 1121 194 12
276 71822 322560 1137 194 12
277 71823 322560 1145 194 12
278 71824 161280 1153 194 12
279 71828 161280 1185 194 12
280 71832 161280 1217 194 12
281 71836 161280 1249 194 12
282 71841 161280 1289 194 12
283 71847 161280 1337 194 12
284 71851 161280 1369 194 12
285 71853 161280 1385 194 12
286 71859 161280 1433 194 12
287 71861 80640 1449 194 12
288 71865 80640 1481 194 12
289 71871 161280 1529 194 12
290 71872 26880 1537 194 12
291 71873 80640 1545 194 12
292 71874 161280 1553 194 12
293 71875 161280 1561 194 12
294 71876 161280 1569 194 12
295 71879 161280 1593 194 12
296 71880 161280 1601 194 12
297 71883 161280 1625 194 12
298 71884 26880 1633 194 12
299 71885 80640 1641 194 12
300 71886 161280 1649 194 12
301 71887 161280 1657 194 12
302 71892 80640 1697 194 12
303 71896 80640 1729 194 12
304 72589 80640 1129 218 12
305 72652 26880 1633 218 12
306 72841 80640 1097 226 12
307 74313 1680 585 274 12
308 74377 10080 1097 274 12
309 77952 40320 1025 386 12
310 77956 26880 1057 386 12
311 77959 26880 1081 386 12
312 77961 6720 1097 386 12
313 77995 6720 1369 386 12
314 78016 10080 1537 386 12
315 78019 6720 1561 386 12
316 78020 8960 1569 386 12
317 78023 8960 1593 386 12
318 132363 13440 89 42 20
319 132370 6720 145 42 20
320 132376 161280 193 42 20
321 132416 161280 513 42 20
322 132436 26880 673 42 20
323 132437 53760 681 42 20
324 132480 80640 1025 42 20
325 132482 161280 1041 42 20
326 132484 161280 1057 42 20
327 132486 161280 1073 42 20
328 132489 80640 1097 42 20
329 132496 161280 1153 42 20
330 132498 161280 1169 42 20
331 132500 161280 1185 42 20
332 132502 80640 1201 42 20
333 132507 80640 1241 42 20
334 132544 40320 1537 42 20
335 132545 161280 1545 42 20
336 132549 80640 1577 42 20
337 132559 40320 1657 42 20
338 132560 161280 1665 42 20
339 132561 161280 1673 42 20
340 132576 161280 1793 42 20
341 132579 161280 1817 42 20
342 132592 40320 1921 42 20
343 132593 161280 1929 42 20
344 132595 80640 1945 42 20
345 132600 40320 1985 42 20
346 132736 4480 1025 50 20
347 132738 8960 1041 50 20
348 132745 896 1097 50 20
349 139913 3360 1097 274 20
350 198689 26880 265 66 28
351 198692 161280 289 66 28
352 198693 161280 297 66 28
353 198736 20160 641 66 28
354 198737 80640 649 66 28
355 198738 80640 657 66 28
356 198752 322560 769 66 28
357 198784 80640 1025 66 28
358 198786 161280 1041 66 28
359 198788 161280 1057 66 28
360 198790 161280 1073 66 28
361 198793 80640 1097 66 28
362 198800 322560 1153 66 28
363 198801 322560 1161 66 28
364 198816 80640 1281 66 28
365 198817 161280 1289 66 28
366 198819 80640 1305 66 28
367 198820 161280 1313 66 28
368 198821 161280 1321 66 28
369 198832 161280 1409 66 28
370 198833 161280 1417 66 28
371 198834 80640 1425 66 28
372 198835 161280 1433 66 28
373 198837 80640 1449 66 28
374 200243 20160 409 114 28
375 200252 240 481 114 28
376 200256 107520 513 114 28
377 200320 13440 1025 114 28
378 200322 80640 1041 114 28
379 200329 13440 1097 114 28
380 200336 80640 1153 114 28
381 200339 13440 1177 114 28
382 200345 13440 1225 114 28
383 200384 13440 1537 114 28
384 200385 80640 1545 114 28
385 200398 13440 1649 114 28
386 200400 53760 1665 114 28
387 200403 53760 1689 114 28
388 200500 80640 417 122 28
389 200502 80640 433 122 28
390 200576 13440 1025 122 28
391 200578 53760 1041 122 28
392 200582 26880 1073 122 28
393 200585 13440 1097 122 28
394 200592 80640 1153 122 28
395 200594 13440 1169 122 28
396 200601 13440 1225 122 28
397 200608 40320 1281 122 28
398 200609 80640 1289 122 28
399 200610 161280 1297 122 28
400 200612 40320 1313 122 28
401 200624 161280 1409 122 28
402 200626 80640 1425 122 28
403 200634 40320 1489 122 28
404 200635 40320 1497 122 28
405 202833 46080 649 194 28
406 202834 322560 657 194 28
407 202880 161280 1025 194 28
408 202881 161280 1033 194 28
409 202882 322560 1041 194 28
410 202883 322560 1049 194 28
411 202884 322560 1057 194 28
412 202885 322560 1065 194 28
413 202886 322560 1073 194 28
414 202887 322560 1081 194 28
415 202888 322560 1089 194 28
416 202889 322560 1097 194 28
417 202890 322560 1105 194 28
418 202891 322560 1113 194 28
419 202892 322560 1121 194 28
420 202893 322560 1129 194 28
421 202894 161280 1137 194 28
422 202895 161280 1145 194 28
423 202896 322560 1153 194 28
424 202897 322560 1161 194 28
425 202900 322560 1185 194 28
426 202901 322560 1193 194 28
427 202902 161280 1201 194 28
428 202903 161280 1209 194 28
429 202904 161280 1217 194 28
430 202905 161280 1225 194 28
431 202906 322560 1233 194 28
432 202907 322560 1241 194 28
433 202910 322560 1265 194 28
434 202911 322560 1273 194 28
435 202915 322560 1305 194 28
436 202917 161280 1321 194 28
437 202923 161280 1369 194 28
438 202925 322560 1385 194 28
439 202931 161280 1433 194 28
440 202933 322560 1449 194 28
441 202939 322560 1497 194 28
442 202941 161280 1513 194 28
443 202944 161280 1537 194 28
444 202945 322560 1545 194 28
445 202946 161280 1553 194 28
446 202947 322560 1561 194 28
447 202948 322560 1569 194 28
448 202949 322560 1577 194 28
449 202951 322560 1593 194 28
450 202952 322560 1601 194 28
451 202953 322560 1609 194 28
452 202955 322560 1625 194 28
453 202956 161280 1633 194 28
454 202957 322560 1641 194 28
455 202958 161280 1649 194 28
456 202959 322560 1657 194 28
457 202960 322560 1665 194 28
458 202961 322560 1673 194 28
459 202963 322560 1689 194 28
460 202964 161280 1697 194 28
461 202965 322560 1705 194 28
462 202966 161280 1713 194 28
463 202967 322560 1721 194 28
464 202968 161280 1729 194 28
465 202969 322560 1737 194 28
466 202970 161280 1745 194 28
467 202971 322560 1753 194 28
468 202972 322560 1761 194 28
469 202973 322560 1769 194 28
470 202975 322560 1785 194 28
471 202977 322560 1801 194 28
472 202980 161280 1825 194 28
473 202986 161280 1873 194 28
474 202991 322560 1913 194 28
475 202994 161280 1937 194 28
476 202999 322560 1977 194 28
477 203001 322560 1993 194 28
478 203004 161280 2017 194 28
479 203654 161280 1073 218 28
480 203677 161280 1257 218 28
481 203726 161280 1649 218 28
482 203733 161280 1705 218 28
483 203751 161280 1849 218 28
484 203772 161280 2017 218 28
485 203933 161280 1257 226 28
486 204425 161280 1097 242 28
487 205449 10080 1097 274 28
488 222670 26880 1649 810 28
489 696660 5040 673 1290 84
490 4465289 560 1097 274 548
491 4465305 560 1225 274 548
492 25165824 15 1 2 16
493 25174024 140 65 258 16
494 25174154 840 1097 258 16


==> anc/code/binary/support/d9_tile_to_spectral/graph16_rank7_results.txt <==
G1 FOUND 0 119 103 87 70 55 37 19
G2 FOUND 0 119 103 87 70 55 37 23
G3 FOUND 0 127 100 91 64 63 36 27
G4 FOUND 0 127 103 90 66 61 37 24
G5 FOUND 0 123 99 95 70 63 37 27
G6 FOUND 0 127 103 95 70 63 37 31
G7 FOUND 0 127 103 94 70 61 37 28
G8 FOUND 0 127 103 94 70 61 37 28
G9 FOUND 0 125 103 92 70 63 37 30
G10 FOUND 0 127 100 95 68 63 36 31
G11 FOUND 0 127 103 94 70 57 33 24
G12 FOUND 0 127 103 95 70 63 37 31
G13 FOUND 0 127 103 95 70 63 37 31
G14 FOUND 0 127 103 95 70 63 37 31
G15 FOUND 0 127 103 95 70 63 37 31
G16 FOUND 0 127 103 95 70 63 37 31
G17 FOUND 0 127 101 95 68 59 33 27
G18 FOUND 0 127 103 95 70 63 39 31
G19 FOUND 0 127 103 95 70 59 35 27
G20 FOUND 0 127 103 91 66 63 39 27
G21 FOUND 0 127 103 91 66 63 39 27
G22 FOUND 0 127 103 94 70 61 37 28
G23 FOUND 0 127 103 95 70 61 39 29
G24 FOUND 0 127 102 95 70 63 38 31
G25 FOUND 0 127 103 90 66 61 37 24
G26 FOUND 0 127 102 95 70 63 38 31
G27 FOUND 0 127 103 94 70 63 39 30
G28 FOUND 0 127 103 95 70 63 39 31
G29 FOUND 0 127 103 95 70 63 39 31
G30 FOUND 0 127 103 95 70 63 39 31
G31 FOUND 0 127 103 95 70 63 39 31
G32 FOUND 0 127 103 95 70 63 39 31
G33 FOUND 0 127 103 95 70 63 39 31
G34 FOUND 0 127 103 95 70 63 39 31
G35 FOUND 0 127 103 95 70 63 39 31
G36 FOUND 0 127 103 95 70 63 39 31
G37 FOUND 0 127 103 95 70 63 39 31
G38 FOUND 0 127 111 94 66 61 45 28
G39 FOUND 0 127 110 83 66 61 44 17
G40 FOUND 0 127 111 82 66 63 45 18
G41 FOUND 0 127 99 94 66 61 33 28
G42 FOUND 0 127 111 95 66 63 45 31
G43 FOUND 0 127 111 95 66 63 45 31
G44 FOUND 0 127 111 95 66 63 45 31
G45 FOUND 0 127 109 82 64 63 45 18
G46 FOUND 0 127 109 82 66 63 47 18
G47 FOUND 0 127 109 82 66 63 47 18
G48 FOUND 0 123 109 82 68 63 41 22
G49 FOUND 0 127 109 86 68 59 41 18
G50 FOUND 0 127 99 94 66 61 33 28
G51 FOUND 0 127 109 95 66 61 47 29
G52 FOUND 0 127 109 80 66 61 47 18
G53 FOUND 0 127 100 95 68 59 32 27
G54 FOUND 0 127 109 95 70 63 43 31
G55 FOUND 0 127 109 95 70 63 43 31
G56 FOUND 0 127 109 95 70 63 43 31
G57 FOUND 0 127 109 95 70 63 43 31
G58 FOUND 0 127 111 95 70 59 43 27
G59 FOUND 0 127 111 94 70 63 47 28
G60 FOUND 0 127 111 95 70 63 47 31
G61 FOUND 0 127 111 95 70 63 43 27
G62 FOUND 0 127 111 95 70 63 47 31
G63 FOUND 0 127 111 95 70 63 47 31
G64 FOUND 0 127 111 95 70 63 47 31
G65 FOUND 0 127 111 95 70 63 47 31
G66 FOUND 0 127 111 95 70 63 47 31
G67 FOUND 0 127 110 95 70 59 40 25
G68 FOUND 0 127 110 87 70 59 42 19
G69 FOUND 0 127 110 87 70 57 40 17
G70 FOUND 0 127 110 95 70 57 42 27
G71 FOUND 0 127 110 95 70 63 42 29
G72 FOUND 0 127 110 92 70 59 42 30
G73 FOUND 0 127 110 85 68 59 42 17
G74 FOUND 0 127 110 95 70 63 40 29
G75 FOUND 0 127 103 94 70 63 39 30
G76 FOUND 0 127 103 94 70 61 37 28
G77 FOUND 0 127 110 95 70 63 42 31
G78 FOUND 0 127 110 95 70 63 42 31
G79 FOUND 0 127 110 95 70 63 42 31
G80 FOUND 0 127 110 95 70 63 42 31
G81 FOUND 0 127 110 95 70 63 42 31
G82 FOUND 0 127 110 95 70 63 42 31
G83 FOUND 0 127 110 95 70 63 42 31
G84 FOUND 0 127 110 95 70 63 42 31
G85 FOUND 0 127 110 95 70 63 42 31
G86 FOUND 0 127 110 95 70 63 42 31
G87 FOUND 0 127 110 95 70 63 42 31
G88 FOUND 0 127 110 95 70 63 42 31
G89 FOUND 0 127 110 95 70 63 42 31
G90 FOUND 0 127 110 95 70 63 42 31
G91 FOUND 0 127 105 89 70 57 47 31
G92 FOUND 0 127 105 91 70 57 47 29
G93 FOUND 0 127 107 91 68 59 47 31
G94 FOUND 0 127 107 91 70 57 45 29
G95 FOUND 0 127 105 95 70 61 45 27
G96 FOUND 0 127 103 94 70 61 37 28
G97 FOUND 0 127 107 95 70 63 47 31
G98 FOUND 0 127 107 95 70 63 47 31
G99 FOUND 0 127 107 95 70 63 47 31
G100 FOUND 0 127 107 95 70 63 47 31
G101 FOUND 0 127 107 95 70 63 47 31
G102 FOUND 0 127 107 95 70 63 47 31
G103 FOUND 0 127 107 95 70 63 47 31
G104 FOUND 0 127 107 95 70 63 47 31
G105 FOUND 0 127 107 95 70 63 47 31
G106 FOUND 0 127 107 95 70 63 47 31
G107 FOUND 0 127 107 95 70 63 47 31
G108 FOUND 0 127 107 95 70 63 47 31
G109 FOUND 0 127 107 95 70 63 47 31
G110 FOUND 0 127 107 95 70 63 47 31
G111 FOUND 0 127 107 95 70 63 47 31
G112 FOUND 0 127 107 95 70 63 47 31
G113 FOUND 0 127 107 95 70 63 47 31
G114 FOUND 0 127 107 95 70 63 47 31
G115 FOUND 0 127 107 95 70 63 47 31
G116 FOUND 0 127 107 95 70 63 47 31
G117 FOUND 0 127 107 95 70 63 47 31
G118 FOUND 0 127 107 95 70 63 47 31
G119 FOUND 0 127 107 95 70 63 47 31
G120 FOUND 0 127 111 95 64 63 47 31
G121 FOUND 0 127 111 95 66 63 47 31
G122 FOUND 0 127 111 95 66 63 47 31
G123 FOUND 0 127 111 95 66 63 47 31
G124 FOUND 0 127 111 95 66 63 47 31
G125 FOUND 0 127 111 95 66 63 47 31
G126 FOUND 0 127 111 95 66 63 47 31
G127 FOUND 0 127 111 95 66 63 47 31
G128 FOUND 0 127 111 95 66 63 47 31
G129 FOUND 0 127 111 95 66 63 47 31
G130 FOUND 0 127 111 95 66 63 47 31
G131 FOUND 0 127 111 95 66 63 47 31
G132 FOUND 0 127 111 95 66 63 47 31
G133 FOUND 0 127 111 95 66 63 47 31
G134 FOUND 0 127 111 95 66 63 47 31
G135 FOUND 0 127 111 95 66 63 47 31
G136 FOUND 0 127 111 95 66 63 47 31
G137 FOUND 0 127 111 95 66 63 47 31
G138 FOUND 0 127 109 95 68 63 45 31
G139 FOUND 0 127 111 95 71 58 47 27
G140 FOUND 0 127 111 82 67 63 47 19
G141 FOUND 0 127 111 95 67 63 47 31
G142 FOUND 0 127 111 83 67 63 47 17
G143 FOUND 0 127 111 83 67 63 47 19
G144 FOUND 0 127 103 95 71 56 32 24
G145 FOUND 0 127 111 94 71 59 47 27
G146 FOUND 0 127 111 94 71 56 47 25
G147 FOUND 0 127 111 94 65 63 47 31
G148 FOUND 0 127 111 95 70 61 45 29
G149 FOUND 0 127 111 94 70 61 45 28
G150 FOUND 0 127 111 95 65 63 47 30
G151 FOUND 0 127 111 95 71 63 47 31
G152 FOUND 0 127 111 95 71 63 47 31
G153 FOUND 0 127 111 95 71 63 47 31
G154 FOUND 0 127 111 95 71 63 47 31
G155 FOUND 0 127 111 95 71 63 47 31
G156 FOUND 0 127 111 95 71 63 47 31
G157 FOUND 0 127 111 95 71 63 47 31
G158 FOUND 0 127 111 95 71 63 47 31
G159 FOUND 0 127 111 95 71 63 47 31
G160 FOUND 0 127 111 95 71 63 47 31
G161 FOUND 0 127 111 95 71 63 47 31
G162 FOUND 0 127 111 95 71 63 47 31
G163 FOUND 0 127 111 95 71 63 47 31
G164 FOUND 0 127 111 95 71 63 47 31
G165 FOUND 0 127 111 95 71 63 47 31
G166 FOUND 0 127 111 95 71 63 47 31
G167 FOUND 0 127 111 95 71 63 47 31
G168 FOUND 0 127 111 95 65 63 47 31
G169 FOUND 0 127 111 81 65 63 47 17
G170 FOUND 0 125 109 91 65 59 47 31
G171 FOUND 0 127 111 81 65 62 46 16
G172 FOUND 0 127 111 95 67 61 47 29
G173 FOUND 0 127 111 95 67 63 47 24
G174 FOUND 0 127 111 95 67 61 47 24
G175 FOUND 0 127 111 95 66 63 47 24
G176 FOUND 0 127 111 90 66 62 47 30
G177 FOUND 0 127 110 95 65 63 45 27
G178 FOUND 0 127 111 94 67 62 47 31
G179 FOUND 0 127 111 95 65 63 47 30
G180 FOUND 0 127 111 95 66 63 45 27
G181 FOUND 0 126 110 95 67 59 46 30
G182 FOUND 0 127 111 94 66 63 47 30
G183 FOUND 0 127 111 95 67 63 47 31
G184 FOUND 0 127 111 95 67 63 47 31
G185 FOUND 0 127 111 95 67 63 47 31
G186 FOUND 0 127 111 95 67 63 47 31
G187 FOUND 0 127 111 95 67 63 47 31
G188 FOUND 0 127 111 95 67 63 47 31
G189 FOUND 0 127 111 95 67 63 47 31
G190 FOUND 0 127 111 95 67 63 47 31
G191 FOUND 0 127 111 95 67 63 47 31
G192 FOUND 0 127 111 95 67 63 47 31
G193 FOUND 0 127 111 95 67 63 47 31
G194 FOUND 0 127 111 95 67 63 47 31
G195 FOUND 0 127 111 95 67 63 47 31
G196 FOUND 0 127 111 95 67 63 47 31
G197 FOUND 0 127 111 95 67 63 47 31
G198 FOUND 0 127 111 95 67 63 47 31
G199 FOUND 0 127 111 95 67 63 47 31
G200 FOUND 0 127 111 95 67 63 47 31
G201 FOUND 0 127 111 95 67 63 47 31
G202 FOUND 0 127 111 95 67 63 47 31
G203 FOUND 0 127 111 95 67 63 47 31
G204 FOUND 0 127 111 95 67 63 47 31
G205 FOUND 0 127 111 95 67 63 47 31
G206 FOUND 0 127 111 95 67 63 47 31
G207 FOUND 0 127 111 95 67 63 47 31
G208 FOUND 0 127 111 95 67 63 47 31
G209 FOUND 0 127 111 95 67 63 47 31
G210 FOUND 0 127 111 95 67 63 47 31
G211 FOUND 0 127 111 95 65 63 47 31
G212 FOUND 0 127 111 95 67 59 47 25
G213 FOUND 0 127 111 94 66 59 47 27
G214 FOUND 0 127 111 94 66 62 47 31
G215 FOUND 0 127 111 95 65 57 47 27
G216 FOUND 0 127 111 94 66 62 47 31
G217 FOUND 0 127 111 95 66 58 47 27
G218 FOUND 0 127 111 94 67 59 46 27
G219 FOUND 0 127 111 95 67 63 47 31
G220 FOUND 0 127 111 95 67 63 47 31
G221 FOUND 0 127 111 95 67 63 47 31
G222 FOUND 0 127 111 95 67 63 47 31
G223 FOUND 0 127 111 95 67 63 47 31
G224 FOUND 0 127 111 95 67 63 47 31
G225 FOUND 0 127 111 95 67 63 47 31
G226 FOUND 0 127 111 95 67 63 47 31
G227 FOUND 0 127 111 95 67 63 47 31
G228 FOUND 0 127 111 95 67 63 47 31
G229 FOUND 0 127 111 95 67 63 47 31
G230 FOUND 0 127 111 95 67 63 47 31
G231 FOUND 0 127 111 95 67 63 47 31
G232 FOUND 0 127 111 95 67 63 47 31
G233 FOUND 0 127 111 95 67 63 47 31
G234 FOUND 0 127 111 95 67 63 47 31
G235 FOUND 0 127 111 95 67 63 47 31
G236 FOUND 0 127 111 95 67 63 47 31
G237 FOUND 0 127 111 95 67 63 47 31
G238 FOUND 0 127 111 95 67 63 47 31
G239 FOUND 0 127 109 85 71 56 42 18
G240 FOUND 0 127 111 86 70 57 41 16
G241 FOUND 0 127 111 95 71 63 43 31
G242 FOUND 0 127 111 95 71 63 43 31
G243 FOUND 0 127 111 95 71 63 43 31
G244 FOUND 0 127 111 95 71 63 43 31
G245 FOUND 0 127 111 95 71 63 43 31
G246 FOUND 0 127 111 95 71 63 43 31
G247 FOUND 0 127 111 95 71 63 43 31
G248 FOUND 0 127 111 95 71 63 43 31
G249 FOUND 0 127 111 95 71 63 43 31
G250 FOUND 0 127 111 95 71 63 43 31
G251 FOUND 0 127 111 95 71 63 43 31
G252 FOUND 0 127 111 95 71 63 43 31
G253 FOUND 0 127 111 95 71 63 43 31
G254 FOUND 0 127 111 95 71 63 43 31
G255 FOUND 0 127 111 95 71 63 43 31
G256 FOUND 0 127 111 95 71 63 43 31
G257 FOUND 0 127 111 95 71 63 43 31
G258 FOUND 0 127 111 95 71 63 43 31
G259 FOUND 0 127 111 95 71 63 43 31
G260 FOUND 0 127 111 95 71 63 43 31
G261 FOUND 0 127 111 95 71 63 43 31
G262 FOUND 0 127 111 94 70 63 45 27
G263 FOUND 0 127 111 93 70 63 45 27
G264 FOUND 0 127 111 95 71 63 43 31
G265 FOUND 0 127 111 95 71 63 43 31
G266 FOUND 0 127 111 95 71 63 43 31
G267 FOUND 0 127 111 95 71 63 43 31
G268 FOUND 0 127 111 95 71 63 43 31
G269 FOUND 0 127 111 95 71 63 43 31
G270 FOUND 0 127 111 95 71 63 43 31
G271 FOUND 0 127 111 95 71 63 43 31
G272 FOUND 0 127 111 95 71 63 43 31
G273 FOUND 0 127 111 95 71 63 43 31
G274 FOUND 0 127 111 95 71 63 43 31
G275 FOUND 0 127 111 95 71 63 43 31
G276 FOUND 0 127 111 95 71 63 43 31
G277 FOUND 0 127 111 95 71 63 43 31
G278 FOUND 0 127 111 95 71 63 43 31
G279 FOUND 0 127 111 95 71 63 43 31
G280 FOUND 0 127 111 95 71 63 43 31
G281 FOUND 0 127 111 95 71 63 43 31
G282 FOUND 0 127 111 95 71 63 43 31
G283 FOUND 0 127 111 95 71 63 43 31
G284 FOUND 0 127 111 95 71 63 43 31
G285 FOUND 0 127 111 95 71 63 43 31
G286 FOUND 0 127 111 95 71 63 43 31
G287 FOUND 0 127 111 95 71 63 43 31
G288 FOUND 0 127 111 95 71 63 43 31
G289 FOUND 0 127 111 95 71 63 43 31
G290 FOUND 0 127 111 95 71 63 43 31
G291 FOUND 0 127 111 95 71 63 43 31
G292 FOUND 0 127 111 95 71 63 43 31
G293 FOUND 0 127 111 95 71 63 43 31
G294 FOUND 0 127 111 95 71 63 43 31
G295 FOUND 0 127 111 95 71 63 43 31
G296 FOUND 0 127 111 95 71 63 43 31
G297 FOUND 0 127 111 95 71 63 43 31
G298 FOUND 0 127 111 95 71 63 43 31
G299 FOUND 0 127 111 95 71 63 43 31
G300 FOUND 0 127 111 95 71 63 43 31
G301 FOUND 0 127 111 95 71 63 43 31
G302 FOUND 0 127 111 95 71 63 43 31
G303 FOUND 0 127 111 95 71 63 43 31
G304 FOUND 0 127 111 95 71 63 47 31
G305 FOUND 0 127 111 95 71 63 47 31
G306 FOUND 0 127 111 95 70 63 47 31
G307 FOUND 0 127 109 95 68 61 45 28
G308 FOUND 0 127 109 95 69 62 45 30
G309 FOUND 0 127 111 95 71 63 45 31
G310 FOUND 0 127 111 95 71 63 45 31
G311 FOUND 0 127 111 95 71 63 45 31
G312 FOUND 0 127 111 95 71 63 45 31
G313 FOUND 0 127 111 95 71 63 45 31
G314 FOUND 0 127 111 95 71 63 45 31
G315 FOUND 0 127 111 95 71 63 45 31
G316 FOUND 0 127 111 95 71 63 45 31
G317 FOUND 0 127 111 95 71 63 45 31
G318 FOUND 0 127 111 87 79 59 42 27
G319 FOUND 0 127 111 94 78 63 42 28
G320 FOUND 0 127 111 95 79 60 32 28
G321 FOUND 0 127 111 95 79 48 32 16
G322 FOUND 0 127 111 95 79 59 35 26
G323 FOUND 0 127 111 95 79 48 40 24
G324 FOUND 0 127 111 95 79 63 42 31
G325 FOUND 0 127 111 95 79 63 42 31
G326 FOUND 0 127 111 95 79 63 42 31
G327 FOUND 0 127 111 95 79 63 42 31
G328 FOUND 0 127 111 95 79 63 42 31
G329 FOUND 0 127 111 95 79 63 42 31
G330 FOUND 0 127 111 95 79 63 42 31
G331 FOUND 0 127 111 95 79 63 42 31
G332 FOUND 0 127 111 95 79 63 42 31
G333 FOUND 0 127 111 95 79 63 42 31
G334 FOUND 0 127 111 95 79 63 42 31
G335 FOUND 0 127 111 95 79 63 42 31
G336 FOUND 0 127 111 95 79 63 42 31
G337 FOUND 0 127 111 95 79 63 42 31
G338 FOUND 0 127 111 95 79 63 42 31
G339 FOUND 0 127 111 95 79 63 42 31
G340 FOUND 0 127 111 95 79 63 42 31
G341 FOUND 0 127 111 95 79 63 42 31
G342 FOUND 0 127 111 95 79 63 42 31
G343 FOUND 0 127 111 95 79 63 42 31
G344 FOUND 0 127 111 95 79 63 42 31
G345 FOUND 0 127 111 95 79 63 42 31
G346 FOUND 0 127 111 95 79 63 47 31
G347 FOUND 0 127 111 95 79 63 47 31
G348 FOUND 0 127 111 95 79 63 47 31
G349 FOUND 0 127 111 95 79 63 45 31
G350 FOUND 0 125 111 91 73 56 47 28
G351 FOUND 0 127 111 81 73 63 45 18
G352 FOUND 0 127 111 95 73 61 45 29
G353 FOUND 0 127 111 91 73 63 45 18
G354 FOUND 0 127 111 94 66 63 47 30
G355 FOUND 0 127 111 94 73 61 39 29
G356 FOUND 0 127 111 95 67 63 47 31
G357 FOUND 0 127 111 95 73 63 47 31
G358 FOUND 0 127 111 95 73 63 47 31
G359 FOUND 0 127 111 95 73 63 47 31
G360 FOUND 0 127 111 95 73 63 47 31
G361 FOUND 0 127 111 95 73 63 47 31
G362 FOUND 0 127 111 95 73 63 47 31
G363 FOUND 0 127 111 95 73 63 47 31
G364 FOUND 0 127 111 95 73 63 47 31
G365 FOUND 0 127 111 95 73 63 47 31
G366 FOUND 0 127 111 95 73 63 47 31
G367 FOUND 0 127 111 95 73 63 47 31
G368 FOUND 0 127 111 95 73 63 47 31
G369 FOUND 0 127 111 95 73 63 47 31
G370 FOUND 0 127 111 95 73 63 47 31
G371 FOUND 0 127 111 95 73 63 47 31
G372 FOUND 0 127 111 95 73 63 47 31
G373 FOUND 0 127 111 95 73 63 47 31
G374 FOUND 0 127 111 94 70 63 42 28
G375 FOUND 0 127 111 95 71 61 43 31
G376 FOUND 0 127 111 95 70 62 43 29
G377 FOUND 0 127 111 95 71 63 43 31
G378 FOUND 0 127 111 95 71 63 43 31
G379 FOUND 0 127 111 95 71 63 43 31
G380 FOUND 0 127 111 95 71 63 43 31
G381 FOUND 0 127 111 95 71 63 43 31
G382 FOUND 0 127 111 95 71 63 43 31
G383 FOUND 0 127 111 95 71 63 43 31
G384 FOUND 0 127 111 95 71 63 43 31
G385 FOUND 0 127 111 95 71 63 43 31
G386 FOUND 0 127 111 95 71 63 43 31
G387 FOUND 0 127 111 95 71 63 43 31
G388 FOUND 0 127 111 94 71 61 42 31
G389 FOUND 0 127 110 95 68 59 42 27
G390 FOUND 0 127 111 95 71 63 42 31
G391 FOUND 0 127 111 95 71 63 42 31
G392 FOUND 0 127 111 95 71 63 42 31
G393 FOUND 0 127 111 95 71 63 42 31
G394 FOUND 0 127 111 95 71 63 42 31
G395 FOUND 0 127 111 95 71 63 42 31
G396 FOUND 0 127 111 95 71 63 42 31
G397 FOUND 0 127 111 95 71 63 42 31
G398 FOUND 0 127 111 95 71 63 42 31
G399 FOUND 0 127 111 95 71 63 42 31
G400 FOUND 0 127 111 95 71 63 42 31
G401 FOUND 0 127 111 95 71 63 42 31
G402 FOUND 0 127 111 95 71 63 42 31
G403 FOUND 0 127 111 95 71 63 42 31
G404 FOUND 0 127 111 95 71 63 42 31
G405 FOUND 0 127 111 86 70 59 43 16
G406 FOUND 0 127 111 94 71 61 45 31
G407 FOUND 0 127 111 95 71 63 45 31
G408 FOUND 0 127 111 95 71 63 45 31
G409 FOUND 0 127 111 95 71 63 45 31
G410 FOUND 0 127 111 95 71 63 45 31
G411 FOUND 0 127 111 95 71 63 45 31
G412 FOUND 0 127 111 95 71 63 45 31
G413 FOUND 0 127 111 95 71 63 45 31
G414 FOUND 0 127 111 95 71 63 45 31
G415 FOUND 0 127 111 95 71 63 45 31
G416 FOUND 0 127 111 95 71 63 45 31
G417 FOUND 0 127 111 95 71 63 45 31
G418 FOUND 0 127 111 95 71 63 45 31
G419 FOUND 0 127 111 95 71 63 45 31
G420 FOUND 0 127 111 95 71 63 45 31
G421 FOUND 0 127 111 95 71 63 45 31
G422 FOUND 0 127 111 95 71 63 45 31
G423 FOUND 0 127 111 95 71 63 45 31
G424 FOUND 0 127 111 95 71 63 45 31
G425 FOUND 0 127 111 95 71 63 45 31
G426 FOUND 0 127 111 95 71 63 45 31
G427 FOUND 0 127 111 95 71 63 45 31
G428 FOUND 0 127 111 95 71 63 45 31
G429 FOUND 0 127 111 95 71 63 45 31
G430 FOUND 0 127 111 95 71 63 45 31
G431 FOUND 0 127 111 95 71 63 45 31
G432 FOUND 0 127 111 95 71 63 45 31
G433 FOUND 0 127 111 95 71 63 45 31
G434 FOUND 0 127 111 95 71 63 45 31
G435 FOUND 0 127 111 95 71 63 45 31
G436 FOUND 0 127 111 95 71 63 45 31
G437 FOUND 0 127 111 95 71 63 45 31
G438 FOUND 0 127 111 95 71 63 45 31
G439 FOUND 0 127 111 95 71 63 45 31
G440 FOUND 0 127 111 95 71 63 45 31
G441 FOUND 0 127 111 95 71 63 45 31
G442 FOUND 0 127 111 95 71 63 45 31
G443 FOUND 0 127 111 95 71 63 45 31
G444 FOUND 0 127 111 95 71 63 45 31
G445 FOUND 0 127 111 95 71 63 45 31
G446 FOUND 0 127 111 95 71 63 45 31
G447 FOUND 0 127 111 95 71 63 45 31
G448 FOUND 0 127 111 95 71 63 45 31
G449 FOUND 0 127 111 95 71 63 45 31
G450 FOUND 0 127 111 95 71 63 45 31
G451 FOUND 0 127 111 95 71 63 45 31
G452 FOUND 0 127 111 95 71 63 45 31
G453 FOUND 0 127 111 95 71 63 45 31
G454 FOUND 0 127 111 95 71 63 45 31
G455 FOUND 0 127 111 95 71 63 45 31
G456 FOUND 0 127 111 95 71 63 45 31
G457 FOUND 0 127 111 95 71 63 45 31
G458 FOUND 0 127 111 95 71 63 45 31
G459 FOUND 0 127 111 95 71 63 45 31
G460 FOUND 0 127 111 95 71 63 45 31
G461 FOUND 0 127 111 95 71 63 45 31
G462 FOUND 0 127 111 95 71 63 45 31
G463 FOUND 0 127 111 95 71 63 45 31
G464 FOUND 0 127 111 95 71 63 45 31
G465 FOUND 0 127 111 95 71 63 45 31
G466 FOUND 0 127 111 95 71 63 45 31
G467 FOUND 0 127 111 95 71 63 45 31
G468 FOUND 0 127 111 95 71 63 45 31
G469 FOUND 0 127 111 95 71 63 45 31
G470 FOUND 0 127 111 95 71 63 45 31
G471 FOUND 0 127 111 95 71 63 45 31
G472 FOUND 0 127 111 95 71 63 45 31
G473 FOUND 0 127 111 95 71 63 45 31
G474 FOUND 0 127 111 95 71 63 45 31
G475 FOUND 0 127 111 95 71 63 45 31
G476 FOUND 0 127 111 95 71 63 45 31
G477 FOUND 0 127 111 95 71 63 45 31
G478 FOUND 0 127 111 95 71 63 45 31
G479 FOUND 0 127 111 95 71 63 44 31
G480 FOUND 0 127 111 95 71 63 44 31
G481 FOUND 0 127 111 95 71 63 44 31
G482 FOUND 0 127 111 95 71 63 44 31
G483 FOUND 0 127 111 95 71 63 44 31
G484 FOUND 0 127 111 95 71 63 44 31
G485 FOUND 0 127 111 95 73 63 45 31
G486 FOUND 0 127 111 94 73 63 45 30
G487 FOUND 0 127 109 95 73 63 45 31
G488 FOUND 0 127 111 95 73 63 42 31
G489 FOUND 0 127 111 95 75 63 47 30
G490 FOUND 0 127 111 95 78 63 45 31
G491 FOUND 0 127 111 95 78 63 45 31
G492 FOUND 0 127 109 91 73 55 37 19
G493 FOUND 0 127 109 91 73 63 45 27
G494 FOUND 0 127 109 95 73 63 45 31


==> anc/code/binary/support/d9_tile_to_spectral/kernel_exact7.txt <==
C3 8 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C8 8 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C9 8 0 97 1 100 98 2 112 4 104 96 8 16 224 32 64 128
C10 8 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C11 8 0 97 1 100 98 2 96 4 112 104 8 16 224 32 64 128
C12 8 0 97 1 100 98 96 2 4 112 104 8 16 224 32 64 128
C14 8 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C17 8 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C18 8 0 97 1 100 98 2 112 4 104 8 96 16 224 32 64 128
C19 8 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C20 8 0 65 1 68 66 2 80 4 72 8 192 16 96 32 64 128
C51 8 0 65 1 68 66 2 80 4 224 104 8 16 96 32 64 128
C52 8 0 97 1 100 98 2 112 4 192 200 8 16 224 32 64 128
C53 8 0 97 1 100 98 2 96 4 200 8 208 16 224 32 64 128
C54 8 0 97 1 100 98 96 2 4 200 8 208 16 224 32 64 128
C80 8 0 240 226 22 19 1 2 4 224 104 8 16 96 32 64 128
C81 8 0 176 162 22 19 1 2 4 192 72 8 16 96 32 64 128
C85 8 0 21 1 28 22 2 4 8 224 160 192 16 96 32 64 128
C86 8 0 5 1 12 6 2 4 8 112 176 208 16 224 32 64 128
C87 8 0 3 1 10 6 2 4 8 112 176 208 16 224 32 64 128
C160 8 0 127 63 66 65 1 80 2 140 4 8 16 96 32 64 128
C161 8 0 223 191 98 97 1 112 2 12 4 8 16 224 32 64 128
C214 8 0 98 34 66 65 1 80 2 140 4 8 16 96 32 64 128
C215 8 0 194 162 98 97 1 112 2 12 4 8 16 224 32 64 128
C216 8 0 194 162 98 97 1 96 2 28 4 8 16 224 32 64 128
C217 8 0 194 162 98 97 96 1 2 28 4 8 16 224 32 64 128
C672 8 0 9 10 12 24 40 72 136 1 2 4 8 16 32 64 128
C686 8 0 239 21 254 19 1 2 4 40 160 8 16 96 32 64 128
C692 8 0 7 13 14 11 1 2 4 224 208 192 8 16 32 64 128
C693 8 0 7 5 6 3 1 2 4 152 88 56 8 16 32 64 128
C696 8 0 98 34 66 112 97 1 2 140 4 8 16 96 32 64 128
C697 8 0 194 162 98 208 193 1 2 12 4 8 16 224 32 64 128
C698 8 0 194 162 98 192 193 1 2 28 4 8 16 224 32 64 128
C701 8 0 98 234 138 112 97 1 2 140 4 8 16 96 32 64 128
C702 8 0 194 202 10 208 193 1 2 12 4 8 16 224 32 64 128
C703 8 0 192 204 12 193 1 194 2 28 4 8 16 224 32 64 128
C704 8 0 98 219 187 112 97 1 2 140 4 8 16 96 32 64 128
C705 8 0 194 123 187 208 193 1 2 12 4 8 16 224 32 64 128
C730 8 0 137 1 138 112 48 80 2 140 4 8 16 96 32 64 128
C731 8 0 9 1 10 208 176 112 2 12 4 8 16 224 32 64 128
C747 8 0 83 219 138 65 1 80 2 140 4 8 16 96 32 64 128
C748 8 0 99 111 14 97 1 96 2 28 4 8 16 224 32 64 128
C4485 8 0 86 22 7 1 2 80 4 224 104 8 16 96 32 64 128
C4486 8 0 118 22 7 1 2 112 4 192 200 8 16 224 32 64 128
C4517 8 0 14 26 11 1 2 4 8 224 160 192 16 96 32 64 128
C4518 8 0 14 10 11 1 2 4 8 112 176 208 16 224 32 64 128
C4519 8 0 14 11 10 1 2 4 8 112 176 208 16 224 32 64 128
C4753 8 0 7 13 126 123 1 2 4 144 160 192 8 16 32 64 128


==> anc/code/binary/support/d9_tile_to_spectral/kernel_exact7_results.txt <==
C3 FOUND 0 190 189 187 183 175 159 63 191 179 185 186 171 155 59 4
C8 FOUND 0 190 189 187 183 175 159 63 191 179 185 186 171 155 59 4
C9 FOUND 0 254 253 251 247 239 159 127 255 243 249 250 235 155 123 4
C10 FOUND 0 190 189 187 183 175 159 63 191 179 185 186 171 155 59 4
C11 FOUND 0 254 253 251 247 239 159 127 255 243 249 250 235 155 123 4
C12 FOUND 0 254 253 251 247 239 159 127 255 243 249 250 235 155 123 4
C14 FOUND 0 190 189 187 183 175 159 63 191 179 185 186 171 155 59 4
C17 FOUND 0 190 189 187 183 175 159 63 191 179 185 186 171 155 59 4
C18 FOUND 0 254 253 251 247 239 159 127 255 243 249 250 235 155 123 4
C19 FOUND 0 190 189 187 183 175 159 63 191 179 185 186 171 155 59 4
C20 FOUND 0 190 189 187 183 175 159 63 191 179 185 186 171 155 59 4
C51 FOUND 0 184 187 189 190 179 176 181 182 146 145 148 151 17 18 20
C52 FOUND 0 247 159 255 254 253 251 239 151 127 119 246 245 243 231 8
C53 FOUND 0 254 253 251 223 222 221 220 219 218 217 216 255 252 250 249
C54 FOUND 0 254 253 251 223 222 221 220 219 218 217 216 255 252 250 249
C80 FOUND 0 223 215 191 211 219 187 183 179 123 119 104 100 31 19 12
C81 FOUND 0 254 247 255 246 190 183 191 182 73 72 65 64 9 8 1
C85 FOUND 0 244 255 212 223 180 191 148 159 116 127 84 95 52 63 20
C86 FOUND 0 139 128 155 144 171 160 187 176 203 192 219 208 235 224 251
C87 FOUND 0 136 128 152 144 168 160 184 176 200 192 216 208 232 224 248
C160 FOUND 0 178 190 191 189 187 183 179 177 175 163 159 147 59 55 12
C161 FOUND 0 255 252 253 249 245 237 157 130 125 98 18 10 6 3 2
C214 FOUND 0 162 160 183 181 187 185 191 189 130 128 151 149 155 153 159
C215 FOUND 0 128 130 178 146 144 176 179 177 209 208 211 210 240 242 224
C216 FOUND 0 148 152 154 150 146 144 128 130 248 250 244 246 240 242 224
C217 FOUND 0 148 152 154 150 146 144 128 130 248 250 244 246 240 242 224
C672 FOUND 0 246 245 243 231 215 183 119 247 227 241 242 211 179 115 4
C686 ABSENT
C692 FOUND 0 248 249 250 251 252 253 254 255 8 9 10 11 12 13 14
C693 FOUND 0 134 135 133 132 131 130 129 128 255 254 253 252 251 250 249
C696 FOUND 0 255 253 243 241 247 245 251 249 147 145 151 149 155 153 159
C697 FOUND 0 221 223 219 217 215 213 192 194 253 255 249 251 245 247 224
C698 FOUND 0 212 216 218 214 210 208 192 194 248 250 244 246 240 242 224
C701 FOUND 0 254 255 251 250 239 235 159 155 241 243 245 247 119 115 4
C702 FOUND 0 255 249 247 252 250 243 246 242 15 12 10 9 5 4 1
C703 FOUND 0 243 50 240 210 193 224 215 212 219 216 194 249 250 245 246
C704 FOUND 0 253 255 254 247 243 239 159 251 250 249 235 155 127 123 4
C705 FOUND 0 215 255 251 247 246 245 231 192 55 32 16 12 8 2 1
C730 FOUND 0 255 239 223 254 238 222 206 207 190 191 174 175 158 159 142
C731 FOUND 0 255 254 253 252 251 250 249 248 247 246 245 244 243 242 241
C747 FOUND 0 187 235 239 207 203 159 174 138 116 112 84 80 49 36 21
C748 FOUND 0 255 254 223 222 191 190 159 158 97 96 65 64 33 32 1
C4485 FOUND 0 240 239 216 208 168 160 159 128 112 111 79 71 63 55 31
C4486 FOUND 0 248 254 255 249 250 253 251 252 7 6 5 4 3 2 1
C4517 FOUND 0 245 255 213 223 181 191 149 159 117 127 85 95 53 63 21
C4518 FOUND 0 138 128 154 144 170 160 186 176 202 192 218 208 234 224 250
C4519 FOUND 0 138 128 154 144 170 160 186 176 202 192 218 208 234 224 250
C4753 ABSENT


==> anc/code/binary/support/d9_tile_to_spectral/kernel_extensions9_matches.json <==
[
  {
    "id": "C2_1421",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      32,
      128,
      64,
      153,
      28
    ],
    "translate": 0
  },
  {
    "id": "C2_1512",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      160,
      8,
      175,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_1675",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      32,
      128,
      192,
      25,
      156
    ],
    "translate": 0
  },
  {
    "id": "C2_1768",
    "target": "C4753",
    "columns": [
      16,
      128,
      1,
      2,
      32,
      8,
      47,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_1896",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      8,
      143,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_2453",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      32,
      128,
      64,
      139,
      14
    ],
    "translate": 0
  },
  {
    "id": "C2_2707",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      32,
      128,
      192,
      11,
      142
    ],
    "translate": 0
  },
  {
    "id": "C2_3231",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      16,
      128,
      32,
      195,
      70
    ],
    "translate": 0
  },
  {
    "id": "C2_3304",
    "target": "C4753",
    "columns": [
      16,
      144,
      1,
      2,
      32,
      8,
      47,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_3356",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      32,
      128,
      64,
      153,
      28
    ],
    "translate": 0
  },
  {
    "id": "C2_3432",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      144,
      8,
      159,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_3610",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      32,
      128,
      192,
      25,
      156
    ],
    "translate": 0
  },
  {
    "id": "C2_3688",
    "target": "C4753",
    "columns": [
      128,
      16,
      1,
      2,
      32,
      8,
      47,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_3993",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      16,
      128,
      32,
      198,
      67
    ],
    "translate": 0
  },
  {
    "id": "C2_4072",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      192,
      8,
      207,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_4517",
    "target": "C4753",
    "columns": [
      1,
      16,
      32,
      64,
      128,
      2,
      153,
      28
    ],
    "translate": 0
  },
  {
    "id": "C2_4584",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      160,
      8,
      166,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_4771",
    "target": "C4753",
    "columns": [
      1,
      16,
      32,
      192,
      128,
      2,
      25,
      156
    ],
    "translate": 0
  },
  {
    "id": "C2_4840",
    "target": "C4753",
    "columns": [
      16,
      128,
      1,
      2,
      32,
      8,
      38,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_4968",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      8,
      134,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_5295",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      32,
      128,
      8,
      209,
      84
    ],
    "translate": 0
  },
  {
    "id": "C2_5420",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      64,
      128,
      2,
      184,
      61
    ],
    "translate": 0
  },
  {
    "id": "C2_5674",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      192,
      128,
      2,
      56,
      189
    ],
    "translate": 0
  },
  {
    "id": "C2_6057",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      32,
      128,
      8,
      212,
      81
    ],
    "translate": 0
  },
  {
    "id": "C2_6327",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      32,
      128,
      8,
      195,
      70
    ],
    "translate": 0
  },
  {
    "id": "C2_6376",
    "target": "C4753",
    "columns": [
      16,
      144,
      1,
      2,
      32,
      8,
      38,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_6452",
    "target": "C4753",
    "columns": [
      16,
      1,
      32,
      64,
      128,
      2,
      153,
      28
    ],
    "translate": 0
  },
  {
    "id": "C2_6504",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      144,
      8,
      150,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_6706",
    "target": "C4753",
    "columns": [
      16,
      1,
      32,
      192,
      128,
      2,
      25,
      156
    ],
    "translate": 0
  },
  {
    "id": "C2_6760",
    "target": "C4753",
    "columns": [
      128,
      16,
      1,
      2,
      32,
      8,
      38,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_7089",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      32,
      128,
      8,
      198,
      67
    ],
    "translate": 0
  },
  {
    "id": "C2_7144",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      192,
      8,
      198,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_7230",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      32,
      128,
      8,
      209,
      84
    ],
    "translate": 0
  },
  {
    "id": "C2_7992",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      32,
      128,
      8,
      212,
      81
    ],
    "translate": 0
  },
  {
    "id": "C2_8645",
    "target": "C4753",
    "columns": [
      1,
      16,
      32,
      2,
      128,
      64,
      153,
      28
    ],
    "translate": 0
  },
  {
    "id": "C2_8680",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      160,
      8,
      172,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_8899",
    "target": "C4753",
    "columns": [
      1,
      16,
      32,
      2,
      128,
      192,
      25,
      156
    ],
    "translate": 0
  },
  {
    "id": "C2_8936",
    "target": "C4753",
    "columns": [
      16,
      128,
      1,
      2,
      32,
      8,
      44,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_9064",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      8,
      140,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_9423",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      8,
      128,
      32,
      209,
      84
    ],
    "translate": 0
  },
  {
    "id": "C2_9548",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      64,
      184,
      61
    ],
    "translate": 0
  },
  {
    "id": "C2_9802",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      192,
      56,
      189
    ],
    "translate": 0
  },
  {
    "id": "C2_10185",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      8,
      128,
      32,
      212,
      81
    ],
    "translate": 0
  },
  {
    "id": "C2_10455",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      8,
      128,
      32,
      195,
      70
    ],
    "translate": 0
  },
  {
    "id": "C2_10472",
    "target": "C4753",
    "columns": [
      16,
      144,
      1,
      2,
      32,
      8,
      44,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_10580",
    "target": "C4753",
    "columns": [
      16,
      1,
      32,
      2,
      128,
      64,
      153,
      28
    ],
    "translate": 0
  },
  {
    "id": "C2_10600",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      144,
      8,
      156,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_10834",
    "target": "C4753",
    "columns": [
      16,
      1,
      32,
      2,
      128,
      192,
      25,
      156
    ],
    "translate": 0
  },
  {
    "id": "C2_10856",
    "target": "C4753",
    "columns": [
      128,
      16,
      1,
      2,
      32,
      8,
      44,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_11217",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      8,
      128,
      32,
      198,
      67
    ],
    "translate": 0
  },
  {
    "id": "C2_11240",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      192,
      8,
      204,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_11358",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      8,
      128,
      32,
      209,
      84
    ],
    "translate": 0
  },
  {
    "id": "C2_12120",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      8,
      128,
      32,
      212,
      81
    ],
    "translate": 0
  },
  {
    "id": "C2_12519",
    "target": "C4753",
    "columns": [
      1,
      16,
      32,
      2,
      128,
      8,
      209,
      84
    ],
    "translate": 0
  },
  {
    "id": "C2_12644",
    "target": "C4753",
    "columns": [
      16,
      32,
      64,
      1,
      128,
      2,
      184,
      61
    ],
    "translate": 0
  },
  {
    "id": "C2_12898",
    "target": "C4753",
    "columns": [
      16,
      32,
      192,
      1,
      128,
      2,
      56,
      189
    ],
    "translate": 0
  },
  {
    "id": "C2_13281",
    "target": "C4753",
    "columns": [
      1,
      16,
      32,
      2,
      128,
      8,
      212,
      81
    ],
    "translate": 0
  },
  {
    "id": "C2_13422",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      8,
      240,
      117
    ],
    "translate": 0
  },
  {
    "id": "C2_13800",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      160,
      8,
      213,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_14056",
    "target": "C4753",
    "columns": [
      16,
      128,
      1,
      2,
      32,
      8,
      85,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_14184",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      8,
      245,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_14454",
    "target": "C4753",
    "columns": [
      16,
      1,
      32,
      2,
      128,
      8,
      209,
      84
    ],
    "translate": 0
  },
  {
    "id": "C2_15216",
    "target": "C4753",
    "columns": [
      16,
      1,
      32,
      2,
      128,
      8,
      212,
      81
    ],
    "translate": 0
  },
  {
    "id": "C2_15592",
    "target": "C4753",
    "columns": [
      16,
      144,
      1,
      2,
      32,
      8,
      85,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_15720",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      144,
      8,
      229,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_15976",
    "target": "C4753",
    "columns": [
      128,
      16,
      1,
      2,
      32,
      8,
      85,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_16360",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      192,
      8,
      181,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_18055",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      16,
      128,
      32,
      248,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_18183",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      16,
      128,
      32,
      120,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_19079",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      32,
      128,
      8,
      234,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_19176",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      160,
      4,
      170,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_19207",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      32,
      128,
      8,
      106,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_19304",
    "target": "C4753",
    "columns": [
      16,
      128,
      1,
      2,
      32,
      4,
      42,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_19591",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      32,
      128,
      8,
      248,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_19719",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      32,
      128,
      8,
      120,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_19975",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      16,
      128,
      123,
      35,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_20072",
    "target": "C4753",
    "columns": [
      16,
      144,
      1,
      2,
      32,
      4,
      42,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_20359",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      16,
      128,
      126,
      70,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_20456",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      192,
      4,
      202,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_21127",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      8,
      128,
      32,
      234,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_21224",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      4,
      160,
      2,
      170,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_21255",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      8,
      128,
      32,
      106,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_21352",
    "target": "C4753",
    "columns": [
      16,
      128,
      1,
      4,
      32,
      2,
      42,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_21639",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      8,
      128,
      32,
      248,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_21767",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      8,
      128,
      32,
      120,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_22023",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      123,
      128,
      16,
      35,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_22120",
    "target": "C4753",
    "columns": [
      16,
      144,
      1,
      4,
      32,
      2,
      42,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_22407",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      128,
      16,
      70,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_22504",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      4,
      192,
      2,
      202,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_22663",
    "target": "C4753",
    "columns": [
      1,
      16,
      32,
      2,
      128,
      8,
      234,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_22760",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      160,
      7,
      169,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_22791",
    "target": "C4753",
    "columns": [
      1,
      16,
      32,
      2,
      128,
      8,
      106,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_22888",
    "target": "C4753",
    "columns": [
      16,
      128,
      1,
      2,
      32,
      7,
      41,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_23047",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      8,
      128,
      123,
      49,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_23431",
    "target": "C4753",
    "columns": [
      1,
      16,
      2,
      8,
      128,
      126,
      84,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_23559",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      8,
      128,
      123,
      35,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_23656",
    "target": "C4753",
    "columns": [
      16,
      144,
      1,
      2,
      32,
      7,
      41,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_23943",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      8,
      128,
      126,
      70,
      133
    ],
    "translate": 0
  },
  {
    "id": "C2_24040",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      192,
      7,
      201,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_26088",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      4,
      138,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_26429",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      32,
      128,
      8,
      234,
      111
    ],
    "translate": 0
  },
  {
    "id": "C2_26472",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      144,
      4,
      154,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_27112",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      4,
      128,
      2,
      138,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_27485",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      8,
      128,
      32,
      234,
      111
    ],
    "translate": 0
  },
  {
    "id": "C2_27496",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      4,
      144,
      2,
      154,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_27880",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      7,
      137,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_28013",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      8,
      203,
      78
    ],
    "translate": 0
  },
  {
    "id": "C2_28264",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      144,
      7,
      153,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_28277",
    "target": "C4753",
    "columns": [
      16,
      1,
      32,
      2,
      128,
      8,
      234,
      111
    ],
    "translate": 0
  },
  {
    "id": "C2_28665",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      8,
      128,
      126,
      84,
      209
    ],
    "translate": 0
  },
  {
    "id": "C2_29629",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      32,
      128,
      8,
      106,
      239
    ],
    "translate": 0
  },
  {
    "id": "C2_29672",
    "target": "C4753",
    "columns": [
      128,
      16,
      1,
      2,
      32,
      4,
      42,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_30173",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      8,
      128,
      32,
      106,
      239
    ],
    "translate": 0
  },
  {
    "id": "C2_30184",
    "target": "C4753",
    "columns": [
      128,
      16,
      1,
      4,
      32,
      2,
      42,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_30445",
    "target": "C4753",
    "columns": [
      16,
      32,
      1,
      2,
      128,
      8,
      75,
      206
    ],
    "translate": 0
  },
  {
    "id": "C2_30568",
    "target": "C4753",
    "columns": [
      128,
      16,
      1,
      2,
      32,
      7,
      41,
      112
    ],
    "translate": 0
  },
  {
    "id": "C2_30581",
    "target": "C4753",
    "columns": [
      16,
      1,
      32,
      2,
      128,
      8,
      106,
      239
    ],
    "translate": 0
  },
  {
    "id": "C2_31629",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      8,
      128,
      123,
      49,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_7",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      8,
      16,
      32,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_11",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      8,
      32,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_13",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      8,
      32,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_14",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      8,
      32,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_19",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      32,
      8,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_21",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      32,
      8,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_22",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      32,
      8,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_25",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      32,
      2,
      8,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_26",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      32,
      2,
      8,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_28",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      1,
      2,
      8,
      192,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_35",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      32,
      192,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_37",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      32,
      192,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_38",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      32,
      192,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_41",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      32,
      2,
      192,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_42",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      32,
      2,
      192,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_44",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      1,
      2,
      192,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_49",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      32,
      192,
      2,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_50",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      32,
      192,
      2,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_52",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      1,
      192,
      2,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_56",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      192,
      1,
      2,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_79",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      8,
      126,
      16,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_87",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      8,
      16,
      126,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_91",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      8,
      126,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_93",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      8,
      126,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_94",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      8,
      126,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_103",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      8,
      16,
      32,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_107",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      8,
      32,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_109",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      8,
      32,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_110",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      8,
      32,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_115",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      32,
      8,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_117",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      32,
      8,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_118",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      32,
      8,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_121",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      32,
      2,
      8,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_122",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      32,
      2,
      8,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_124",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      1,
      2,
      8,
      126,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_135",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      8,
      123,
      16,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_139",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      8,
      16,
      123,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_141",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      8,
      123,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_142",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      8,
      123,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_147",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      8,
      16,
      32,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_149",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      8,
      32,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_150",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      8,
      32,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_153",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      32,
      8,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_154",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      32,
      8,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_156",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      32,
      2,
      8,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_163",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      8,
      16,
      32,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_165",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      8,
      32,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_166",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      8,
      32,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_169",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      32,
      8,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_170",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      32,
      8,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_172",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      32,
      2,
      8,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_177",
    "target": "C4753",
    "columns": [
      1,
      2,
      128,
      16,
      32,
      64,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_178",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      2,
      32,
      64,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_180",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      32,
      2,
      64,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_184",
    "target": "C4753",
    "columns": [
      1,
      16,
      128,
      32,
      64,
      2,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_199",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      8,
      123,
      32,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_203",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      8,
      32,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_205",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      32,
      8,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_206",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      32,
      2,
      8,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_211",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      8,
      32,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_213",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      32,
      8,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_214",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      32,
      2,
      8,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_217",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      2,
      32,
      64,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_218",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      32,
      2,
      64,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_220",
    "target": "C4753",
    "columns": [
      16,
      1,
      128,
      32,
      64,
      2,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_231",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      1,
      2,
      8,
      123,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_235",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      1,
      2,
      8,
      64,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_237",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      1,
      2,
      64,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_238",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      1,
      64,
      2,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C671_247",
    "target": "C4753",
    "columns": [
      16,
      32,
      128,
      64,
      1,
      2,
      8,
      133
    ],
    "translate": 0
  },
  {
    "id": "C689_25",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_26",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_28",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_31",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_41",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_42",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_44",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_47",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_49",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_50",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_52",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_55",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_73",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_74",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_76",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_79",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_81",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_82",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_84",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_87",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_97",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_98",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_100",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_103",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_121",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_122",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_124",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_127",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_141",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_142",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_149",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_150",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_153",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_154",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_165",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_166",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_169",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_170",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_177",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_178",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_189",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_190",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_199",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_203",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_205",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_211",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_213",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_217",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C689_223",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C754_14",
    "target": "C4753",
    "columns": [
      1,
      2,
      16,
      8,
      32,
      160,
      64,
      44
    ],
    "translate": 0
  },
  {
    "id": "C754_49",
    "target": "C4753",
    "columns": [
      16,
      1,
      2,
      32,
      128,
      64,
      7,
      185
    ],
    "translate": 0
  },
  {
    "id": "C5296_25",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_26",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_28",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_31",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_41",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_42",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_44",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_47",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_49",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_50",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_52",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_55",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_73",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_74",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_76",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_79",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_81",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_82",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_84",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_87",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_97",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_98",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_100",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_103",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_121",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      7,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_122",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      4,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_124",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      13,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_127",
    "target": "C4753",
    "columns": [
      1,
      2,
      8,
      126,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_141",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_142",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_149",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_150",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_153",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_154",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_165",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_166",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_169",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_170",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_177",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_178",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_189",
    "target": "C4753",
    "columns": [
      1,
      4,
      2,
      8,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_190",
    "target": "C4753",
    "columns": [
      1,
      2,
      7,
      8,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_199",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      128,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_203",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      128,
      16,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_205",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      144,
      32,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_211",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      32,
      128,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_213",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      32,
      160,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_217",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      32,
      144,
      112
    ],
    "translate": 0
  },
  {
    "id": "C5296_223",
    "target": "C4753",
    "columns": [
      1,
      2,
      4,
      8,
      16,
      32,
      192,
      112
    ],
    "translate": 0
  }
]

==> anc/code/binary/support/d9_tile_to_spectral/pair_fibers9.cpp <==
// Exhaustively test common 4-space complements for every pair of profiles.
// Input lines: representative's 16 points; all live in F2^8.
#include <array>
#include <vector>
#include <fstream>
#include <sstream>
#include <iostream>
#include <chrono>
#include <cstdint>
using Mask=std::array<uint64_t,4>;
struct Space{Mask m{};std::array<int,4>b;};
std::vector<Space>spaces;
std::vector<int>piv,rows;
void genrows(int i){
 if(i==4){
  Space s;std::vector<int>u{0};
  for(int j=0;j<4;j++){s.b[j]=rows[j];int z=u.size();for(int k=0;k<z;k++)u.push_back(u[k]^rows[j]);}
  for(int x:u)if(x)s.m[x/64]|=uint64_t(1)<<(x%64);spaces.push_back(s);return;
 }
 std::vector<int>free;
 for(int j=piv[i]+1;j<8;j++){bool p=false;for(int x:piv)if(x==j)p=true;if(!p)free.push_back(j);}
 for(int m=0;m<(1<<free.size());m++){
  int v=1<<piv[i];for(int a=0;a<int(free.size());a++)if(m>>a&1)v^=1<<free[a];
  rows.push_back(v);genrows(i+1);rows.pop_back();
 }
}
void genpiv(int start){
 if(piv.size()==4){genrows(0);return;}
 for(int j=start;j<=8-(4-int(piv.size()));j++){piv.push_back(j);genpiv(j+1);piv.pop_back();}
}
int main(int argc,char**argv){
 if(argc!=3)return 2;std::ifstream in(argv[1]);std::ofstream out(argv[2]);
 std::vector<Mask>ds;std::string line;
 while(std::getline(in,line)){
  std::istringstream ss(line);std::vector<int>a;int x;while(ss>>x)a.push_back(x);
  if(a.size()!=16)return 3;Mask d{};for(int x:a)for(int y:a)if(x!=y)d[(x^y)/64]|=uint64_t(1)<<((x^y)%64);ds.push_back(d);
 }
 auto start=std::chrono::steady_clock::now();genpiv(0);if(spaces.size()!=200787)return 4;
 int nw=(spaces.size()+63)/64;
 std::vector<std::vector<uint64_t>>good(ds.size(),std::vector<uint64_t>(nw));
 for(unsigned i=0;i<ds.size();i++)for(unsigned j=0;j<spaces.size();j++){
  bool ok=true;for(int k=0;k<4;k++)if(ds[i][k]&spaces[j].m[k]){ok=false;break;}
  if(ok)good[i][j/64]|=uint64_t(1)<<(j%64);
 }
 unsigned long long bad=0,pairs=0;std::vector<unsigned long long>used(spaces.size());
 for(unsigned i=0;i<ds.size();i++)for(unsigned j=0;j<=i;j++){
  ++pairs;bool ok=false;
  for(int w=0;w<nw;w++)if(uint64_t v=good[i][w]&good[j][w]){
   ok=true;used[w*64+__builtin_ctzll(v)]++;break;
  }
  if(!ok){out<<i<<' '<<j<<'\n';++bad;}
 }
 unsigned certs=0;for(unsigned j=0;j<used.size();j++)if(used[j])++certs;
 std::cout<<"profiles "<<ds.size()<<" pairs "<<pairs<<" no_common_subgroup "<<bad<<" used_certificates "<<certs<<" seconds "<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<'\n';
 std::ofstream cert(std::string(argv[2])+".certs");
 for(unsigned j=0;j<used.size();j++)if(used[j]){cert<<j;for(int b:spaces[j].b)cert<<' '<<b;cert<<'\n';}
}


==> anc/code/binary/support/d9_tile_to_spectral/reproduce_tile32_9.py <==
#!/usr/bin/env python3
"""Reproduce the new tile32 calculation; the earlier dependency is separate.

Default: check supplied positive certificates. --full: rebuild all NEW
coverage searches (C++17, no downloads), then run the independent Python audit.
The included fuglede9_progress_packet.zip reproduces the underlying perfect-
code extraction and sixteen-point lemma using its own --full command.
"""
import argparse
import json
import subprocess
import sys
import tempfile
import time
from pathlib import Path


def run(*args):
    print('+', *args, flush=True)
    subprocess.run(args, check=True)


def main(full):
    start = time.monotonic()
    if full:
        with tempfile.TemporaryDirectory(prefix='fuglede9_tile32_') as tmp:
            binaries = {}
            for name in ['universal_support9', 'graph16_rank7_orbits',
                         'audit_rank7_orbits', 'enumerate_fibers9', 'pair_fibers9']:
                binary = str(Path(tmp) / name)
                run('g++', '-O3', '-std=c++17', name + '.cpp', '-o', binary)
                binaries[name] = binary
            cases = json.load(open('fuglede9_cases.json'))['cases']
            with open('kernel_exact7.txt', 'w') as f:
                for c in cases:
                    if c['family'] == 'tile16' and c['n'] == 8:
                        f.write(c['id'] + ' 8 ' + ' '.join(map(str, c['points'])) + '\n')
            run(binaries['universal_support9'], 'kernel_exact7.txt', 'kernel_exact7_results.txt')
            run(sys.executable, 'extend_kernels9.py')
            run(binaries['universal_support9'], 'kernel_extensions9.txt', 'kernel_extensions9_results.txt')
            run(sys.executable, 'affine_match9.py')
            run(binaries['graph16_rank7_orbits'], 'graph16_rank7.txt', 'graph16_rank7_orbits.txt')
            run(binaries['audit_rank7_orbits'], 'graph16_rank7.txt', 'graph16_rank7_independent.txt')
            run(binaries['universal_support9'], 'graph16_rank7.txt', 'graph16_rank7_results.txt')
            T = next(c['points'] for c in cases if c['id'] == 'C4753')
            source = str(Path(tmp) / 'exception.txt')
            Path(source).write_text(' '.join(map(str, T)))
            run(binaries['enumerate_fibers9'], source, 'C4753_fibers.txt')
            profiles = {}
            for line in open('C4753_fibers.txt'):
                a = tuple(map(int, line.split()))
                key = tuple(sorted({x ^ y for x in a for y in a}))
                profiles.setdefault(key, a)
            with open('C4753_profiles.txt', 'w') as f:
                for a in profiles.values():
                    f.write(' '.join(map(str, a)) + '\n')
            run(binaries['pair_fibers9'], 'C4753_profiles.txt', 'C4753_bad_pairs.txt')
    run(sys.executable, 'audit_tile32_9.py', '--enumerate-fibers')
    print('Reproduction passed. Elapsed seconds:', round(time.monotonic() - start, 3))


if __name__ == '__main__':
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--full', action='store_true')
    main(p.parse_args().full)


==> anc/code/binary/support/d9_tile_to_spectral/tile32_manifest.sha256 <==
4ba3c1e4ffff09ed2e4ad1ca8b747a224dc026935aefee41f28b6ace95b7c7f6  READ_ME_TILE32_FUGLEDE9.txt
524b7c9e0574961caa5595736239966a962feee49bdfbcac1f72f4d107cd4cea  fuglede9_tile_to_spectral.pdf
a557e2adb3fc35e1f7c3eda1f06b1d95fff7aeede99dde48f1cf3a76b7738cda  fuglede9_tile_to_spectral.tex
778c8570f9746373432848355a9585e7a78bf5063845305b5c3ad87a006c3a21  reproduce_tile32_9.py
9eafbe79b1807690b6d507abb5bbab0c050faaa416472a4280558ad08d031fdc  audit_tile32_9.py
eb34b35fb556b146ea072bac8b7f5053a93ac2cda23b1c4697a99756db1c5024  extend_kernels9.py
5e1732bacdffd6d764d3f30695b3032aee1b21509125411b1ad475f8821a4174  affine_match9.py
f3db51abcc0b05c732352489714300cbd58da7e596398ff89045ea0c979c82f0  universal_support9.cpp
c58affbb10a10423ac2ac0c2849d61c08f1e3dffa995c9d32a31ce804ac1e38f  graph16_rank7_orbits.cpp
d9ccb96ad6c5fea5b7d7d4b453b027ca2d3142073ce856849b1de1a5023437cc  audit_rank7_orbits.cpp
2bfef52e07308ec3919d772ade2b0c9eb44dea50ec946d9de1a630770c197820  enumerate_fibers9.cpp
491cd5433a1fef11f6a2466b9e67232d9a689077c1da6f0b54cac6f48ab75d2e  pair_fibers9.cpp
22874fbf840772edad8efd854b5633ac974a231fef27452c74980259f2f1009d  verify_fuglede8.py
51e91c3c950a726ae762984b9e509100c6a0e2d134bd10a001408ddc8af30226  fuglede9_cases.json
4e98a7afd55fa40f38a0942330548a6e48bf08a9a26521ee7236b1b09debcb72  kernel_exact7.txt
6ea2541ac2f4e3aade365d5ee62bac01e1acd6fa9c77e29a3a3eed56587d62f7  kernel_exact7_results.txt
fa773425db2bf89e8012f60b2a63164e86264641b5ddc927acd2e8868dbf8ae3  kernel_extensions9.txt
a2d922a58c42708065ad080ae53e810a5111cebd92c5f531b0d73eeb043bb093  kernel_extensions9_results.txt
07961ce21a157b5c7a662799c4cf32c4ae7df3bee2b0d8bf1ac402a7d1e02c05  kernel_extensions9_matches.json
91bbbcc50d8659b106a89c82e5e37a6d51f5c78896c1781f8ef6f6b9c72b5514  graph16_rank7.txt
52a4c1fabcc573be511194e426bffaf3ee9299160cd54f07539ad45edaa9cecf  graph16_rank7_orbits.txt
e930722321be4c3528c0b40a1f7c5950b329a524f0d976663aa8b18abe6a079a  graph16_rank7_independent.txt
781e91ad05c4d10e39c350653d9d12706649fdb84edf3d7735b68f160351855d  graph16_rank7_results.txt
930b2b192c96b8aacaa694c94868ee6ec853352b4476f5402eb1e047aa804f8f  C4753_fibers.txt
b4aa85898f5ed16c93e2435c6841287b6e671c7e4f9c04af8b490b167f23bed2  C4753_profiles.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  C4753_bad_pairs.txt
c9fb203d209559a6dd7170e75f884f8afb2a9d7e60381f770199d37ff9c1fedb  C4753_bad_pairs.txt.certs
9725546f41b05a229e80d6b4beeda0f455c0a3218b27bab47aae31cbcf6f3fe4  tile32_reproduction.log
27319dcab77823cfd144a88caf7cdaa81cd24a2af8eb722a252f4c6ce0594a79  fuglede9_progress_packet.zip


==> anc/code/binary/support/d9_tile_to_spectral/tile32_reproduction.log <==
+ g++ -O3 -std=c++17 universal_support9.cpp -o /tmp/fuglede9_tile32_n_d30x32/universal_support9
+ g++ -O3 -std=c++17 graph16_rank7_orbits.cpp -o /tmp/fuglede9_tile32_n_d30x32/graph16_rank7_orbits
+ g++ -O3 -std=c++17 audit_rank7_orbits.cpp -o /tmp/fuglede9_tile32_n_d30x32/audit_rank7_orbits
+ g++ -O3 -std=c++17 enumerate_fibers9.cpp -o /tmp/fuglede9_tile32_n_d30x32/enumerate_fibers9
+ g++ -O3 -std=c++17 pair_fibers9.cpp -o /tmp/fuglede9_tile32_n_d30x32/pair_fibers9
+ /tmp/fuglede9_tile32_n_d30x32/universal_support9 kernel_exact7.txt kernel_exact7_results.txt
FINAL cases 48 absent 2 unknown 0 nodes 746 seconds 0.00344963
+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python extend_kernels9.py
C2 43435
C4 255
C5 255
C6 43435
C7 43435
C671 255
C678 255
C679 255
C689 255
C690 255
C691 255
C694 255
C695 255
C722 255
C723 255
C724 255
C754 255
C770 255
C771 255
C5296 255
TOTAL 134640
+ /tmp/fuglede9_tile32_n_d30x32/universal_support9 kernel_extensions9.txt kernel_extensions9_results.txt
1000 absent 0 unknown 0 seconds 0.0968633
2000 absent 5 unknown 0 seconds 0.190809
3000 absent 7 unknown 0 seconds 0.296709
4000 absent 14 unknown 0 seconds 0.396385
5000 absent 20 unknown 0 seconds 0.490787
6000 absent 23 unknown 0 seconds 0.586194
7000 absent 30 unknown 0 seconds 0.681409
8000 absent 34 unknown 0 seconds 0.771015
9000 absent 38 unknown 0 seconds 0.870439
10000 absent 42 unknown 0 seconds 0.972948
11000 absent 49 unknown 0 seconds 1.08673
12000 absent 52 unknown 0 seconds 1.21118
13000 absent 56 unknown 0 seconds 1.31112
14000 absent 59 unknown 0 seconds 1.40624
15000 absent 62 unknown 0 seconds 1.50566
16000 absent 66 unknown 0 seconds 1.60385
17000 absent 67 unknown 0 seconds 1.69545
18000 absent 67 unknown 0 seconds 1.79644
19000 absent 69 unknown 0 seconds 1.89854
20000 absent 76 unknown 0 seconds 2.00041
21000 absent 79 unknown 0 seconds 2.10472
22000 absent 85 unknown 0 seconds 2.20743
23000 absent 93 unknown 0 seconds 2.31073
24000 absent 98 unknown 0 seconds 2.42022
25000 absent 99 unknown 0 seconds 2.51713
26000 absent 99 unknown 0 seconds 2.61439
27000 absent 102 unknown 0 seconds 2.71272
28000 absent 106 unknown 0 seconds 2.80689
29000 absent 110 unknown 0 seconds 2.90971
30000 absent 112 unknown 0 seconds 3.00839
31000 absent 117 unknown 0 seconds 3.12086
32000 absent 118 unknown 0 seconds 3.21942
33000 absent 118 unknown 0 seconds 3.31618
34000 absent 118 unknown 0 seconds 3.41068
35000 absent 118 unknown 0 seconds 3.51186
36000 absent 118 unknown 0 seconds 3.61825
37000 absent 118 unknown 0 seconds 3.71729
38000 absent 118 unknown 0 seconds 3.82478
39000 absent 118 unknown 0 seconds 3.92662
40000 absent 118 unknown 0 seconds 4.03079
41000 absent 118 unknown 0 seconds 4.129
42000 absent 118 unknown 0 seconds 4.24407
43000 absent 118 unknown 0 seconds 4.35289
44000 absent 118 unknown 0 seconds 4.47078
45000 absent 118 unknown 0 seconds 4.58886
46000 absent 118 unknown 0 seconds 4.69944
47000 absent 118 unknown 0 seconds 4.83085
48000 absent 118 unknown 0 seconds 4.9476
49000 absent 118 unknown 0 seconds 5.0804
50000 absent 118 unknown 0 seconds 5.20587
51000 absent 118 unknown 0 seconds 5.33213
52000 absent 118 unknown 0 seconds 5.44443
53000 absent 118 unknown 0 seconds 5.55564
54000 absent 118 unknown 0 seconds 5.66921
55000 absent 118 unknown 0 seconds 5.78119
56000 absent 118 unknown 0 seconds 5.90317
57000 absent 118 unknown 0 seconds 6.01942
58000 absent 118 unknown 0 seconds 6.12855
59000 absent 118 unknown 0 seconds 6.25463
60000 absent 118 unknown 0 seconds 6.36335
61000 absent 118 unknown 0 seconds 6.49134
62000 absent 118 unknown 0 seconds 6.6115
63000 absent 118 unknown 0 seconds 6.73118
64000 absent 118 unknown 0 seconds 6.84163
65000 absent 118 unknown 0 seconds 6.95888
66000 absent 118 unknown 0 seconds 7.07014
67000 absent 118 unknown 0 seconds 7.18766
68000 absent 118 unknown 0 seconds 7.30231
69000 absent 118 unknown 0 seconds 7.40786
70000 absent 118 unknown 0 seconds 7.52695
71000 absent 118 unknown 0 seconds 7.63267
72000 absent 118 unknown 0 seconds 7.73946
73000 absent 118 unknown 0 seconds 7.84587
74000 absent 118 unknown 0 seconds 7.9506
75000 absent 118 unknown 0 seconds 8.05943
76000 absent 118 unknown 0 seconds 8.17014
77000 absent 118 unknown 0 seconds 8.27669
78000 absent 118 unknown 0 seconds 8.3852
79000 absent 118 unknown 0 seconds 8.50595
80000 absent 118 unknown 0 seconds 8.62993
81000 absent 118 unknown 0 seconds 8.74238
82000 absent 118 unknown 0 seconds 8.85632
83000 absent 118 unknown 0 seconds 8.96321
84000 absent 118 unknown 0 seconds 9.07823
85000 absent 118 unknown 0 seconds 9.19347
86000 absent 118 unknown 0 seconds 9.30225
87000 absent 118 unknown 0 seconds 9.40667
88000 absent 118 unknown 0 seconds 9.51138
89000 absent 118 unknown 0 seconds 9.61769
90000 absent 118 unknown 0 seconds 9.72546
91000 absent 118 unknown 0 seconds 9.84398
92000 absent 118 unknown 0 seconds 9.96476
93000 absent 118 unknown 0 seconds 10.0848
94000 absent 118 unknown 0 seconds 10.2094
95000 absent 118 unknown 0 seconds 10.3303
96000 absent 118 unknown 0 seconds 10.5339
97000 absent 118 unknown 0 seconds 10.6527
98000 absent 118 unknown 0 seconds 10.7817
99000 absent 118 unknown 0 seconds 10.9252
100000 absent 118 unknown 0 seconds 11.0606
101000 absent 118 unknown 0 seconds 11.169
102000 absent 118 unknown 0 seconds 11.2818
103000 absent 118 unknown 0 seconds 11.4019
104000 absent 118 unknown 0 seconds 11.5045
105000 absent 118 unknown 0 seconds 11.6553
106000 absent 118 unknown 0 seconds 11.7873
107000 absent 118 unknown 0 seconds 11.9065
108000 absent 118 unknown 0 seconds 12.0328
109000 absent 118 unknown 0 seconds 12.1608
110000 absent 118 unknown 0 seconds 12.2882
111000 absent 118 unknown 0 seconds 12.403
112000 absent 118 unknown 0 seconds 12.5466
113000 absent 118 unknown 0 seconds 12.6655
114000 absent 118 unknown 0 seconds 12.7961
115000 absent 118 unknown 0 seconds 12.9245
116000 absent 118 unknown 0 seconds 13.0535
117000 absent 118 unknown 0 seconds 13.1798
118000 absent 118 unknown 0 seconds 13.3037
119000 absent 118 unknown 0 seconds 13.4198
120000 absent 118 unknown 0 seconds 13.5429
121000 absent 118 unknown 0 seconds 13.6659
122000 absent 118 unknown 0 seconds 13.8067
123000 absent 118 unknown 0 seconds 13.9477
124000 absent 118 unknown 0 seconds 14.0826
125000 absent 118 unknown 0 seconds 14.21
126000 absent 118 unknown 0 seconds 14.339
127000 absent 118 unknown 0 seconds 14.4637
128000 absent 118 unknown 0 seconds 14.6013
129000 absent 118 unknown 0 seconds 14.7572
130000 absent 118 unknown 0 seconds 14.9151
131000 absent 173 unknown 0 seconds 15.0563
132000 absent 237 unknown 0 seconds 15.1545
133000 absent 237 unknown 0 seconds 15.2803
134000 absent 239 unknown 0 seconds 15.414
FINAL cases 134640 absent 288 unknown 0 nodes 2066094 seconds 15.4998
+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python affine_match9.py
25 matched
50 matched
75 matched
100 matched
125 matched
150 matched
175 matched
200 matched
225 matched
250 matched
275 matched
ALL 288 matched
+ /tmp/fuglede9_tile32_n_d30x32/graph16_rank7_orbits graph16_rank7.txt graph16_rank7_orbits.txt
orbits 100 covered 2723680 seconds 0.771665
orbits 200 covered 10731680 seconds 2.93556
orbits 300 covered 21199760 seconds 6.07299
orbits 400 covered 29576816 seconds 8.29877
FINAL orbits 494 covered 50955971 total 50955971 seconds 15.9793
+ /tmp/fuglede9_tile32_n_d30x32/audit_rank7_orbits graph16_rank7.txt graph16_rank7_independent.txt
INDEPENDENT orbits 494 covered 50955971 seconds 24.2804
+ /tmp/fuglede9_tile32_n_d30x32/universal_support9 graph16_rank7.txt graph16_rank7_results.txt
FINAL cases 494 absent 0 unknown 0 nodes 3464 seconds 0.0146286
+ /tmp/fuglede9_tile32_n_d30x32/enumerate_fibers9 /tmp/fuglede9_tile32_n_d30x32/exception.txt C4753_fibers.txt
solutions 12096 nodes 57000 seconds 0.0336463
+ /tmp/fuglede9_tile32_n_d30x32/pair_fibers9 C4753_profiles.txt C4753_bad_pairs.txt
profiles 1788 pairs 1599366 no_common_subgroup 0 used_certificates 75 seconds 1.66313
+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python audit_tile32_9.py --enumerate-fibers
48 exact-kernel cases: 46 support certificates, 2 equivalent exceptions.
134640 kernel extensions: complete subspace coverage and all certificates pass.
494 rank-seven graph classes: direct support certificates pass.
Independent Python exact covers: 12096 nodes: 57228
All 1599366 exceptional profile pairs covered by 75 directly checked subgroups.
PASS: new tile32 certificates. Seconds: 60.36
Reproduction passed. Elapsed seconds: 124.662


==> anc/code/binary/support/d9_tile_to_spectral/universal_support9.cpp <==
// Exact maximum-clique decision in nonzero Walsh support, with node limit.
// Input lines id n (16 points). Output FOUND/ABSENT/UNKNOWN and a clique.
#include <array>
#include <vector>
#include <bitset>
#include <fstream>
#include <sstream>
#include <iostream>
#include <chrono>
#include <algorithm>
using Bits=std::bitset<256>;
struct Search{
 std::array<Bits,256>adj;
 std::vector<int>chosen,answer;
 int target;unsigned long long nodes=0;
 bool unknown=false;
 bool expand(Bits p){
  if(++nodes>1000000){unknown=true;return false;}
  std::vector<int>order,bounds;int color=0;
  Bits remaining=p;
  while(remaining.any()){
   ++color;Bits available=remaining;
   while(available.any()){
    int v=available._Find_first();order.push_back(v);bounds.push_back(color);
    remaining[v]=0;available[v]=0;available&=~adj[v];
   }
  }
  for(int i=int(order.size())-1;i>=0;i--){
   if(int(chosen.size())+bounds[i]<target)return false;
   int v=order[i];chosen.push_back(v);
   if(int(chosen.size())==target){answer=chosen;return true;}
   if(expand(p&adj[v]))return true;
   chosen.pop_back();if(unknown)return false;p[v]=0;
  }
  return false;
 }
};
int main(int argc,char**argv){
 if(argc!=3)return 2;std::ifstream in(argv[1]);std::ofstream out(argv[2]);
 std::string line,id;unsigned long long count=0,absent=0,unknown=0,nodes=0;
 auto start=std::chrono::steady_clock::now();
 while(std::getline(in,line)){
  std::istringstream ss(line);int n,x;ss>>id>>n;if(n<4||n>8)return 3;
  std::array<int,256>w{};int size=0;while(ss>>x){if(x<0||x>=(1<<n)||w[x])return 4;w[x]=1;++size;}
  if(size!=16)return 5;
  for(int step=1;step<(1<<n);step*=2)for(int j=0;j<(1<<n);j+=2*step)for(int i=j;i<j+step;i++){
   int a=w[i],b=w[i+step];w[i]=a+b;w[i+step]=a-b;
  }
  Search s;s.target=(1<<(n-4))-1;Bits p;
  for(int x=1;x<(1<<n);x++)if(w[x]){
   p[x]=1;for(int y=1;y<(1<<n);y++)if(x!=y&&w[y]&&w[x^y])s.adj[x][y]=1;
  }
  bool ok=s.target==0||s.expand(p);nodes+=s.nodes;out<<id;
  if(ok){out<<" FOUND 0";for(int v:s.answer)out<<' '<<v;}
  else if(s.unknown){out<<" UNKNOWN";++unknown;}
  else{out<<" ABSENT";++absent;}
  out<<'\n';++count;
  if(count%1000==0)std::cout<<count<<" absent "<<absent<<" unknown "<<unknown<<" seconds "<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<'\n'<<std::flush;
 }
 std::cout<<"FINAL cases "<<count<<" absent "<<absent<<" unknown "<<unknown<<" nodes "<<nodes<<" seconds "<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<'\n';
}


==> anc/code/binary/support/d9_tile_to_spectral/verify_fuglede8.py <==
#!/usr/bin/env python3
"""Exact subgroup certificates for order-32 log-Hadamard matrices of rank <=8.

Usage: python verify_fuglede8.py had32_rank_le8.txt fuglede8_certificates.json
The input is produced by fuglede8_scan.cpp from McKay's complete extended
classification. A failure to find a SUBGROUP complement is not a non-tiling
certificate. Both matrix orientations are checked. No solver is required.
"""
import itertools
import json
import sys
import time
from pathlib import Path


def span(basis):
    points = [0]
    for v in basis:
        points += [x ^ v for x in points]
    return points


def independent_basis(rows):
    pivots = {}
    basis = []
    for row in rows:
        v = row
        while v:
            j = v.bit_length()-1
            if j in pivots:
                v ^= pivots[j]
            else:
                pivots[j] = v
                basis.append(row)
                break
    return basis


def subspace_bases(n, k):
    for pivots in itertools.combinations(range(n), k):
        free = [(i,j) for i,p in enumerate(pivots)
                for j in range(p+1,n) if j not in pivots]
        for mask in range(1 << len(free)):
            basis = [1 << p for p in pivots]
            for a,(i,j) in enumerate(free):
                if mask >> a & 1:
                    basis[i] ^= 1 << j
            yield basis


def canonical_columns(rows):
    basis = independent_basis(rows)
    E = [sum(((b >> j)&1) << k for k,b in enumerate(basis))
         for j in range(32)]
    assert len(set(E)) == 32
    return E, len(basis)


def difference_mask(E):
    return sum(1 << x for x in {a ^ b for a in E for b in E} if x)


def main(source, target):
    start = time.perf_counter()
    spaces = {}
    for rank in range(5,9):
        spaces[rank] = [(basis, sum(1 << x for x in span(basis) if x))
                        for basis in subspace_bases(rank,rank-5)]
    assert len(spaces[8]) == 97155
    results = []
    histogram = {}
    for line in Path(source).read_text().splitlines():
        record, rank, *tokens = line.split()
        record, rank = int(record),int(rank)
        assert len(tokens) == 32
        H = [int(t,16) for t in tokens]
        assert all((H[i]^H[j]).bit_count()==16
                   for i in range(32) for j in range(i))
        L = [h ^ H[0] for h in H]
        L = [v ^ (0xffffffff if v&1 else 0) for v in L]
        assert len(independent_basis(L)) == rank
        histogram[rank] = histogram.get(rank,0)+1
        LT = [sum(((v >> j)&1) << i for i,v in enumerate(L))
              for j in range(32)]
        for orientation, matrix in [('columns',L),('rows',LT)]:
            E, r = canonical_columns(matrix)
            assert r == rank
            D = difference_mask(E)
            K = next((b for b,m in spaces[r] if not m&D),None)
            if K is not None:
                elements = span(K)
                assert len(elements) == 1 << (r-5)
                assert len({e ^ k for e in E for k in elements}) == 1 << r
            results.append(dict(record=record,rank=rank,orientation=orientation,
                                points=E,complement_basis=K))
    assert histogram == {5:1,6:2,7:13,8:150}, histogram
    failures = [r for r in results if r['complement_basis'] is None]
    output = dict(input=str(source),histogram=histogram,oriented_cases=len(results),
                  subgroup_failures=len(failures),results=results)
    Path(target).write_text(json.dumps(output,indent=2)+'\n')
    print('Classes by rank:',histogram,flush=True)
    print('Oriented cases:',len(results),'subgroup failures:',len(failures),flush=True)
    for r in failures:
        print('NO SUBGROUP CERTIFICATE:',r['record'],r['orientation'],flush=True)
    print('Seconds:',round(time.perf_counter()-start,3),flush=True)


if __name__ == '__main__':
    main(*sys.argv[1:])


==> anc/code/binary/verification/COMMANDS_AND_COUNTS.txt <==
VERIFICATION COMMANDS AND SCOPE

All support-folder commands below run with that folder as current directory.
Do not use Python -O. Historical UTC dates in the original notes are retained;
this repackaging was prepared 21 October2026 in America/New_York.

CHECKS ACTUALLY RUN DURING THE ORIGINAL HANDOFF ASSEMBLY
* support/d7_d8_codes/: python3 run_checks.py
  five H16 classes; 332 H32 oriented certificates; 69 kernel quotients.
  Also d7-specific finite checks. Log: handoff_d8_checks.log.
* support/d9_finite/: python3 audit_fuglede9.py
  4080 H32 + 374 kernel certificates =4454; selected data validity/coverage.
  Log: handoff_d9_finite.log.
* support/d9_order48/: python3 reproduce_fuglede48_exclusion.py --verify-only
  490816 candidate sets, every one of the32 vectors of every five-space,
  exact certificate coverage. No extension generation in this command.
  Log: handoff_48_checks.log.
* support/d9_tile_to_spectral/: python3 audit_tile32_9.py --enumerate-fibers
  48 exact-kernel cases; 134640 extensions with subspace coverage checks;
  494 graph support certificates; independent enumeration of12096 normalized
  exceptional fibers; 1599366 profile pairs certified by75 subgroups.
  Log: handoff_tile32_checks.log (47.597sec on original host).
* support/d9_size64_reductions/: python3 run_checks.py
  periodic332 certificates, raw-model bindings, analytic diagnostics and
  finite label/fiber checks. Log: handoff_new9_checks.log.
* support/d9_seven_patterns/: python3 run_checks.py
  ten checks, including five small-code models and both Boolean checkers.
  Log: handoff_seven_checks.log.
* root: python3 check_eighth_density_obstruction.py
  64-point spectral pair; support29, planes56, no3-space; tiling complement8.
  Log: handoff_obstruction_checks.log.

EARLIER FULL-RUN LOGS NOW RESTORED
* support/d9_order48/fuglede48_full_reproduction.log records the full
  python3 reproduce_fuglede48_exclusion.py pipeline:26 projective bases,
  10294816 extension representatives,5748704 weight-divisible-by4,
  490816 retained Hilbert cases,490816 five-space certificates,zero remaining;
  independent retained-coset enumeration agrees. Additional independent
  enumeration/check logs are beside it.
* support/d9_tile_to_spectral/tile32_reproduction.log records
  python3 reproduce_tile32_9.py --full: both graph-orbit enumerations cover
  all50955971 subspaces in494 orbits; complete kernel extensions and
  exceptional-fiber/profile computations. Total recorded124.662sec.

FULL EXTERNAL SOURCE SCANS
Earlier proof notes report the full Hadamard and perfect-code source scans
and independent extraction agreement. Standalone terminal transcripts of
those original full scans were not present in the recovered curated packet.
Do not describe the positive-certificate logs above as full source scans.
Neither this repackaging nor the handoff assembly reran those large scans.
Reproduction commands are supplied:
* support/d7_d8_codes/:
    python3 run_checks.py --dimension 8 --full --audit
* support/d9_finite/:
    python3 reproduce_fuglede9.py --full
Expected input/selection counts are in sources/external_sources.json.

NEW CHECKS ACTUALLY RUN IN THIS REPACKAGING
* python3 sources/check_source_bindings.py
  hashes of included original sources; H16 source-to-embedded equality.
  Log: source_bindings.log.
* python3 sources/extract_selfdual.py
  six original Magma files,13 codes; exact match of11 previously selected
  records; exactly five minimum-distance>=4 models.
  Log: source_selfdual_reextraction.log.
* Packet inventory, TeX include resolution, manifest hashes, and ZIP CRC.
  Log: packet_inventory.log (created at packaging).

WHAT NO LOG CLAIMS
No reconstruction of a published complete classification from first
principles. No completed search for all64-point spectral sets in F2^9.
No rigorous upper bound for the old Z3 searches. No full179-class Boolean
source-table extraction: see sources/BOOLEAN_SOURCE_LIMITATION.txt.


==> anc/code/binary/verification/SCOPE.txt <==
FRESH HANDOFF VERIFICATION, 22 October 2026

Executed successfully while assembling this handoff:
1. d7/d8 run_checks.py: small Hadamard cases, 332 d8 oriented cases,
   69 perfect-code quotients, and exact spectral-cardinality arithmetic.
2. d9 audit_fuglede9.py: all 4,454 positive certificates, raw selected
   Hadamard Gram matrices/ranks/factorizations, and 374 perfect codes,
   translation kernels, and quotient maps.
3. order48 reproduce_fuglede48_exclusion.py --verify-only: all 490,816
   saved candidate sets and all 32 vectors of every five-space certificate,
   with exact coverage and no extras. This run did NOT redo the extension
   enumeration; its source and earlier records are supplied.
4. tile32 audit_tile32_9.py --enumerate-fibers: complete kernel-extension
   coverage, graph support certificates, independent exact enumeration of
   12,096 exceptional complements, all 1,599,366 profile pairs covered by
   75 subgroups. Recorded runtime here: 47.597 seconds.
5. d9_size64_reductions/run_checks.py: supplied certificates and diagnostics.
6. d9_seven_patterns/run_checks.py: all ten checks, including independent
   Boolean/coding checks and labeled negative controls.
7. check_eighth_density_obstruction.py: exact spectral pair, convolution
   identity, 29 support points/56 planes/no 3-space, and eight-point tiling.
8. Main handoff TeX compiled with pdflatex; cross-references resolved.

The original full Hadamard and perfect-code extraction scans were NOT rerun
for this handoff. Their scripts, fingerprints, extracted results, and
historical verification records are preserved. The complete rank-seven
orbit computations and size48 extension enumerations were also not rerun
here; the new run checked their saved certificates/coverage to the extent
specified by the commands above. Published classification completeness
and analytic reduction correctness are external mathematical dependencies.
These are selected verification results, not a fresh human proof audit.


==> anc/code/binary/verification/handoff_48_checks.log <==
+ /usr/bin/c++ -O3 -std=c++17 clique48_agent_verify_fiveflat.cpp -o /workspace/scratch/17cb9f586176/d9_attack/fuglede48_exclusion_packet/build_fuglede48/verify_subspaces
+ /workspace/scratch/17cb9f586176/d9_attack/fuglede48_exclusion_packet/build_fuglede48/verify_subspaces analytic48_lifts_input.txt analytic48_lifts_square_survivors.bin analytic48_lifts_square_fiveflat_certificates.bin
PASS: 490816 distinct candidate sets; all32vectors of every5-space verified inE+E; exactcoverage, noextras.

PASS: all requested checks completed in 1.70s.
The mathematical exclusion uses the analytic proof and the published classification.


==> anc/code/binary/verification/handoff_d8_checks.log <==
All five order-16 Hadamard projection certificates passed.
67 graph types covered: 65 direct certificates; 2 exceptions.
  order 64, zero=True: 30 complements; 156 search nodes
  order 64, zero=False: 240 complements; 1249 search nodes
  All 7,200 rank-six fiber pairs have subgroup complements.
  order 128, zero=True: 30 complements; 396 search nodes
  All 30 rank-seven normalized complements are subgroups.
ALL FINITE CHECKS PASSED in 0.177s.
Read the module docstring for the exhaustive coverage argument,
external dependencies, and proposed full dimension-seven deduction.
All five order-16 Hadamard projection certificates passed.
Classes by rank: {5: 1, 6: 2, 7: 13, 8: 150}
Oriented cases: 332 subgroup failures: 0
Seconds: 0.973
code 2 kernel 9 subgroup certificate [37, 14]
code 3 kernel 7 subgroup certificate [177, 162, 148, 56]
code 4 kernel 8 subgroup certificate [81, 74, 28]
code 5 kernel 8 subgroup certificate [105, 98, 44]
code 6 kernel 9 subgroup certificate [41, 14]
code 7 kernel 9 subgroup certificate [45, 42]
code 8 kernel 7 subgroup certificate [177, 162, 148, 56]
code 9 kernel 7 subgroup certificate [177, 162, 148, 56]
code 10 kernel 7 subgroup certificate [177, 162, 148, 56]
code 11 kernel 7 subgroup certificate [177, 162, 148, 56]
code 12 kernel 7 subgroup certificate [177, 162, 148, 56]
code 14 kernel 7 subgroup certificate [177, 162, 148, 56]
code 17 kernel 7 subgroup certificate [177, 162, 148, 56]
code 18 kernel 7 subgroup certificate [177, 162, 148, 56]
code 19 kernel 7 subgroup certificate [177, 162, 148, 56]
code 20 kernel 7 subgroup certificate [177, 162, 148, 56]
code 51 kernel 7 subgroup certificate [177, 146, 52, 168]
code 52 kernel 7 subgroup certificate [177, 146, 52, 104]
code 53 kernel 7 subgroup certificate [161, 146, 52, 120]
code 54 kernel 7 subgroup certificate [161, 146, 52, 120]
code 80 kernel 7 subgroup certificate [177, 114, 164, 56]
code 81 kernel 7 subgroup certificate [161, 82, 148, 56]
code 85 kernel 7 subgroup certificate [177, 146, 84, 56]
code 86 kernel 7 subgroup certificate [161, 146, 84, 56]
code 87 kernel 7 subgroup certificate [97, 146, 84, 56]
code 160 kernel 7 subgroup certificate [161, 146, 196, 56]
code 161 kernel 7 subgroup certificate [161, 146, 100, 56]
code 214 kernel 7 subgroup certificate [161, 146, 116, 56]
code 215 kernel 7 subgroup certificate [177, 50, 164, 104]
code 216 kernel 7 subgroup certificate [177, 50, 164, 120]
code 217 kernel 7 subgroup certificate [177, 50, 164, 120]
code 670 kernel 11 subgroup certificate []
code 671 kernel 8 subgroup certificate [81, 74, 60]
code 672 kernel 7 subgroup certificate [177, 162, 148, 120]
code 678 kernel 8 subgroup certificate [73, 98, 84]
code 679 kernel 8 subgroup certificate [25, 82, 52]
code 686 kernel 7 subgroup certificate [49, 194, 148, 88]
code 689 kernel 8 subgroup certificate [73, 42, 28]
code 690 kernel 8 subgroup certificate [73, 114, 84]
code 691 kernel 8 subgroup certificate [25, 106, 60]
code 692 kernel 7 subgroup certificate [137, 74, 44, 112]
code 693 kernel 7 subgroup certificate [145, 82, 52, 232]
code 694 kernel 8 subgroup certificate [25, 74, 84]
code 695 kernel 8 subgroup certificate [57, 26, 84]
code 696 kernel 7 subgroup certificate [161, 146, 84, 56]
code 697 kernel 7 subgroup certificate [113, 50, 164, 104]
code 698 kernel 7 subgroup certificate [113, 50, 164, 104]
code 701 kernel 7 subgroup certificate [49, 162, 228, 152]
code 702 kernel 7 subgroup certificate [113, 82, 196, 56]
code 703 kernel 7 subgroup certificate [81, 50, 212, 104]
code 704 kernel 7 subgroup certificate [161, 146, 84, 56]
code 705 kernel 7 subgroup certificate [97, 82, 196, 56]
code 722 kernel 8 subgroup certificate [81, 114, 76]
code 723 kernel 8 subgroup certificate [41, 98, 28]
code 724 kernel 8 subgroup certificate [25, 106, 52]
code 730 kernel 7 subgroup certificate [225, 194, 164, 152]
code 731 kernel 7 subgroup certificate [193, 146, 84, 56]
code 747 kernel 7 subgroup certificate [113, 194, 164, 152]
code 748 kernel 7 subgroup certificate [193, 82, 180, 56]
code 754 kernel 8 subgroup certificate [41, 82, 76]
code 770 kernel 8 subgroup certificate [73, 82, 100]
code 771 kernel 8 subgroup certificate [25, 58, 92]
code 4485 kernel 7 subgroup certificate [177, 194, 164, 152]
code 4486 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4517 kernel 7 subgroup certificate [113, 146, 84, 56]
code 4518 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4519 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4753 kernel 7 subgroup certificate [209, 98, 84, 56]
code 5296 kernel 8 subgroup certificate [73, 42, 28]
Cases 69 failures 0 seconds 4.365
ALL FUGLEDE-8 FINITE CHECKS PASSED.
Classification completeness and the mathematical reductions remain explicit proof dependencies.


==> anc/code/binary/verification/handoff_d9_finite.log <==
All 4454 subgroup certificates independently pass by direct sums.
All Hadamard Gram matrices, ranks, and canonical factorizations pass.
All 374 selected codes, translation kernels, and quotient maps pass.
Saved complete positive certificates. This does not settle all of Fuglede9.


==> anc/code/binary/verification/handoff_new9_checks.log <==
PASS verify_raw_models.py (0.116s)
PASS periodic_spectrum/verify_periodic_certificates.py (0.069s)
PASS status_audit/check_common_complement_lemma.py (0.231s)
PASS geometry/check_weight4_projection.py (0.134s)
PASS geometry/flat_projection.py (0.066s)
PASS geometry/check_rank3_label_model.py (0.027s)
PASS geometry/check_rank3_fiber_weights.py (0.022s)
PASS geometry/check_three_halfsets.py (0.177s)


==> anc/code/binary/verification/handoff_obstruction_checks.log <==
PASS: size-64 spectral pair in F_2^9; Boolean convolution identity.
PASS: Fourier support has 29 points, 56 planes, and no 3-space.
PASS: explicit eight-point non-subspace complement tiles E.
Support: [0, 25, 26, 28, 31, 41, 43, 45, 47, 50, 51, 52, 53, 73, 74, 77, 78, 84, 85, 86, 87, 98, 99, 102, 103, 121, 123, 124, 126]
Complement: [0, 25, 43, 52, 77, 87, 98, 126]
Seconds: 0.026


==> anc/code/binary/verification/handoff_seven_checks.log <==
PASS check_quotient_geometry.py (0.026s)
PASS root/check_halfset_classification.py (0.062s)
PASS global/independent_halfset_classification.py (0.066s)
PASS granularity/check_small_selfdual_codes.py (0.024s)
PASS large_patterns/check_two_32_closure.py (0.023s)
PASS global/check_singleton_quadratic.py (0.024s)
PASS large_patterns/check_divisibility_shortcut.py (0.031s)
PASS large_patterns/check_quarter_negative_control_capacity.py (0.030s)
PASS uniform/check_triorthogonal_obstacle.py (0.036s)
PASS uniform/check_label_packings.py (0.250s)
All ten checks passed in 0.572s.
Seven unequal patterns close with the stated external classification input; uniform remains unresolved.


==> anc/code/binary/verification/handoff_tile32_checks.log <==
48 exact-kernel cases: 46 support certificates, 2 equivalent exceptions.
134640 kernel extensions: complete subspace coverage and all certificates pass.
494 rank-seven graph classes: direct support certificates pass.
Independent Python exact covers: 12096 nodes: 57228
All 1599366 exceptional profile pairs covered by 75 directly checked subgroups.
PASS: new tile32 certificates. Seconds: 47.597


==> anc/code/binary/verification/packet_inventory.log <==
PASS directory support/d7_d8_reductions
PASS directory support/d7_d8_codes
PASS directory support/d9_finite
PASS directory support/d9_order48
PASS directory support/d9_tile_to_spectral
PASS directory support/d9_size64_reductions
PASS directory support/d9_seven_patterns
PASS support/d7_d8_codes/verification/fuglede8_certificates.json: 332 records
PASS support/d7_d8_codes/verification/tiles16_certificates.json: 69 records
PASS support/d9_finite/fuglede9_certificates.json: 4454 records
PASS 75 exceptional common-complement certificates
PASS all LaTeX input dependencies resolve
PASS no experimental Z3 dependencies or learned-cut payloads


==> anc/code/binary/verification/source_bindings.log <==
PASS: 9 supplied source snapshots/checker files match pinned hashes.
PASS: five embedded order16 matrices match the author-hosted source exactly.
Not checked here: completeness of external classifications; unavailable original Braeken PDF hash.


==> anc/code/binary/verification/source_selfdual_reextraction.log <==
PASS: six hashed Magma files; 13 codes at lengths 4,8,12,16.
PASS: exact match to all 11 selected row records; exactly five min-distance >=4 models (8,12,16,16,16).
Published classification completeness remains an external theorem.


==> anc/code/binary/verify_packet.py <==
#!/usr/bin/env python3
"""Check the handoff's positive certificates; not a full classification reproduction."""
import argparse
import subprocess
import sys
from pathlib import Path

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--tile32',action='store_true',help='Add the exceptional-fiber and tile32 audit')
    p.add_argument('--order48',action='store_true',help='Add the saved five-space audit; C++17 required')
    args=p.parse_args()
    if not __debug__:
        p.error('Run without -O or -OO: certificates use assertions.')
    root=Path(__file__).resolve().parent
    jobs=[('sources', ['check_source_bindings.py']),
          ('sources', ['extract_selfdual.py']),
          ('.', ['check_eighth_density_obstruction.py']),
          ('support/d7_d8_codes',['run_checks.py']),
          ('support/d9_finite',['audit_fuglede9.py']),
          ('support/d9_size64_reductions',['run_checks.py']),
          ('support/d9_seven_patterns',['run_checks.py'])]
    if args.tile32:
        jobs.append(('support/d9_tile_to_spectral',['audit_tile32_9.py','--enumerate-fibers']))
    if args.order48:
        jobs.append(('support/d9_order48',['reproduce_fuglede48_exclusion.py','--verify-only']))
    for directory,command in jobs:
        print('\nCHECK',directory,':',' '.join(command),flush=True)
        subprocess.run([sys.executable,*command],cwd=root/directory,check=True)
    print('\nPASS: requested certificate checks. External classification completeness and analytic coverage remain proof inputs.')
if __name__=='__main__':
    main()


==> anc/code/prime11/audit/README.txt <==
FUGLEDE IN F_11^3 -- CORRECTNESS AUDIT AND SHORTER ARGUMENTS
21 October 2026

START HERE
  audit.pdf       Readable audit and replacement proofs.
  audit.tex       LaTeX master; supporting fragments are in lemmas/.
  audits/         Detailed case-by-case dependency and normalization audits.
  checks/         Independent checkers and small replacement certificates.
  logs/           Fresh audit outputs, including both shortened size-33 runs.
  source_archive/ Original complete closure packet, preserved unchanged.

VERDICT AND SCOPE
The proposed computer-assisted proof survives this internal audit.
All six remaining cardinalities (22,33,44,55,66,77), their required finite
normalizations, and the cited published reductions were checked. No
substantive mathematical gap was found. One omitted written implication
in the size-44 argument is supplied, and the reproduction instructions
are corrected to Python 3.9+.

This packet is an audit addendum, not a fully integrated journal paper,
external peer review, or proof-assistant verification. The original
closure runner only checks its new size-33 lemma; it does not by itself
check every earlier argument. The detailed audit reports specify what
was rerun separately. No publication-priority claim is made.

MAIN REPLACEMENTS
1. Size77: shared eighth moments plus a general central-cardinality lemma.
2. Size33: after the retained computation forces central symmetry, a
   determinant obstruction replaces the entire purely odd height search
   and its plane witnesses. The mixed-parity search is still necessary.
3. Size44: elementary variance and weighted-incidence divisibility replace
   the quadratic-profile census and the auxiliary uniform-normal count.
4. Sizes33/55: canonical completion of a (p-1)-point planar set replaces
   the ten-point deletion census with 1320 normalized completed graphs.
5. Size22: the special quartic stage reduces to six profile orbits and
   two scale cases with constant sums 1 versus 10 modulo eleven.

REPRODUCE THE SMALL ADDITIONAL CHECKS
Requirements: Python 3.9+ standard library and a C++17 compiler (g++ or
clang++). The CXX environment variable may name a compiler executable.
Do not run Python with -O or compile C++ with -DNDEBUG: assertions are
part of these exact verifiers. Run from this packet directory:

  python3 verify_audit_additions.py

This recompiles and runs all small independent checkers supplied under
checks/, recording outputs under logs/additions/. It is NOT a single
formal verifier for the whole theorem and does not run the large mixed
height enumeration. The new compact size22 checker also regenerates its
adjacent JSON certificate.

REPRODUCE THE SHORTENED SIZE-33 COMPUTATION
Extract source_archive/fuglede11_size33_closure.zip into a fresh working
directory. That directory should contain README.txt and output/.
Then run:

  python3 checks/size33/verify33_short.py /absolute/path/to/extracted/packet

The runner modifies this working copy, regenerates inputs, compiles both
independent mixed-height implementations, and checks their counts and
outputs. Logs are written to size33_short_audit_logs/ in that working
copy. No external solver, package download, or network access is needed.
The expected result is zero nonzero-even solutions, after 1,948,717
projective even choices and 242,202,917 odd-kernel vectors. The final
central-symmetry exclusion is the mathematical determinant proof in
audit.pdf, not a numerical determinant test.

For the stronger original final finite graph lemma, the original packet
also contains output/fuglede11_round3/verify_certificate.py. Its purely
odd enumeration and 136 plane certificates were rerun successfully in
this audit, but they are no longer necessary for the shorter proof.

EARLIER DEPENDENCIES
The audits/ notes identify every retained earlier geometric/profile
checker and its output. Their source is in the unmodified archive.
Some historical checkers are JavaScript and require Node.js; the newly
supplied independent checks above use only Python and C++.
Historical passages saying a cardinality is open are superseded by the
closure note and audit. Exploratory, optional, and obsolete branches
are explicitly distinguished from proof dependencies in the audit notes.

BUILD THE PDF
From this packet directory:
  pdflatex -interaction=nonstopmode -halt-on-error audit.tex
  pdflatex -interaction=nonstopmode -halt-on-error audit.tex

INTEGRITY
SHA256SUMS.txt records every delivered file other than itself. Rerunning
checks regenerates logs and may therefore change their recorded hashes.


==> anc/code/prime11/audit/SHA256SUMS.txt <==
c732dd34728656c90dd9591b33036618e015b05e659c7c64d87260b93fd24cae  README.txt
4a9072092b11601987f38b51e892e274aacee0e936c284bfc692f41e63ff5367  SHA256SUMS.txt.original
595a53c40726af76c743bcff12ce71a3a1862d4c36ac8ce689e15f7f5d64d1f6  audit.aux
3bc0191a81e2390281c0a499dc9f9d6cc76d5077e34af1db06ae6cef1754ab36  audit.log
d3fd82969f801b9e2ac717041fd86dca6dc2afca0d3c284f9439a83a6f1abee4  audit.out
8e2daa101465f1d2e5ab9c96f13b8eec98897f159d7cef399245d20bc8dbeaf6  audit.pdf
5d6721793143d4a25e2d879a9aadce900360b287ceeb0edd53f3fbc2f71ff6bd  audit.tex
840165e03341e6a9ee889b306e3d12ad3f6e7ca7ba1f1d5bb0b5d2c4dfb54fb8  audits/central_symmetry_determinant_audit.tex
924dd2694452d8e5179e57f99f7e3c45de71776dfecbdf271c8d879d104910ea  audits/size22.txt
12bcc9dd350208bd8a7999e5cf966e9e6e8987c89489d207cc4fc5e075b86f9f  audits/size33.txt
87b4230889b3f45bf7c118df31c6660722442eaadd3024aa8489d7d226bb1bd7  audits/size44.txt
210cbfcd9d4795fc83e2a3f1f399f557f47292ec90e73c07a3d425202dad4a98  audits/size55.txt
9abead3b81bc515bece1d7b0cd0b14725db98a3c11bf4dfbb0de051b3c26df83  audits/size66_77.txt
c3579ef679cef2dbcc9c7a8eddbc39fdb5e722a6d9485fc3b7613d63c317b78b  checks/size22/compact_quartic_certificate.json
23678be02ec387d7bb78031cd3cf30db479ed29b7351e1ad217e094bf3fab4a6  checks/size22/compact_quartic_certificate.py
3dd345c09b30970173ba8187ca4f1e95d2d487426ce6264ca22a89cca5e67a3e  checks/size22/independent_caps.cpp
8214dc9988f475bf4c19e614a06561d58c75682d5cd078166cf261c12d1ff90d  checks/size33/verify33_short.py
bb26a4d5880ca4245608bc38500f9d546587550dd672bc2861381bfb4373a569  checks/size55/audit_cross_and_layers.py
15e7833cc46442165cb30eeb6d0113654e5dda6dfe8d9f05e42328cac604a1b6  checks/size55/ten_point_completion.cpp
4e9358eda780a0124be68f8d7b357df83d68178ce7dc197e809a4249fde3fb42  checks/size66_77/independent66_checks.py
005f09e86de35a34ffa9f03530ce62bb073042eb2e3d100ec6714a69faa944ae  checks/size66_77/original_audit66_certificate.py
8884a4fdda2ce3d36c26453efb6fbca0831656ace3cb77c093b798c112c0ad0a  lemmas/central_cardinality_lemma.tex
07662b3a5c3571d26316aadcbfc652a89de8bcb5172d5e8797f1421c5a6778b7  lemmas/central_symmetry_obstruction.tex
20f9763166587589ca9142af6edd349a222fa27026a6e4a15a9b54b815bfafb5  lemmas/common_incidence.tex
63792fccdc14ff1032d40d36afb4813be4181e0c0b78c195bdc9a4aa100b5350  lemmas/profile_energy_lemma.tex
d6850c1a12caa0d4ee2debdc2822d41f8aa7025b6dfc548f20232d7bc1050e40  lemmas/published_inputs_audit.tex
33e41c0c9cb3fe26dd627b6ab12251f51b2a9e9cf04cc8779d1dad1de5740e11  lemmas/simplified_ten_point_lemma.tex
5fca2a2c831f576ae441c30b6350c27dce818111a0234bf33224e7955d4c2adc  logs/additions/result.json
fa9add3bc37d0627fcd282f4580b332c78d310ed78ef480be2e048ce48553557  logs/additions/six_point_table.log
007a9861c5bb44d62f9cd0f64151498e23f1f392b90a083aed37422b733cc549  logs/additions/size22_caps.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  logs/additions/size22_caps_compile.log
580e54669dbc7bf250bbcf67938c04c35cc4ef4ce1dcd2c32709749244c7adf4  logs/additions/size22_quartic.log
a0f2df71be9073e2337fea65f90a2bc027f2ceb9221551e04258f30207971d73  logs/additions/size55_cross_layers.log
1729595ed88c4407eff09202eada0ba1397644bda3573d2ddb9aa1d6ad4146a9  logs/additions/size66_77_independent.log
7d5540cc6b6d9696a755d4b6357004dc4c5895c4279977e2caf3057412c3249d  logs/additions/ten_point_completion.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  logs/additions/ten_point_completion_compile.log
1120d9ccd367127707103eac686007d77333160940aef8a4ce6a8f1a2433b80b  logs/size33/audit_inputs.log
179decdcab9f666d774bdecb32a75727a49de4e034e2b6edc00a4b2fdf25efbc  logs/size33/classify_eight_cliques.log
7ebd5fbc754216848f4c292dea7467ebdc29bac2333e0e843518f399188c18a0  logs/size33/four_prequintic_cases.log
32c2de59344bba920a926463b0b01f91f92c6244bb8bac57d3edbf1ab32ddad2  logs/size33/independent_mixed.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  logs/size33/independent_mixed_compile.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  logs/size33/make_independent_solver.log
1b182a687a3549e348251fc4311c4ea4200d2613cd1838045892ae0845804cb5  logs/size33/prepare_odd.log
cb123675e0799860b7f70c58c1f0e4883e20ff046766918c1297a70dbc58e5ba  logs/size33/prepare_split.log
7a5e6792642b4ee87930755f4a1b055098c4aeabcdecda37aafd99c5d396330b  logs/size33/primary_mixed.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  logs/size33/primary_mixed_compile.log
eb54f1b8b2b5e5ab093f576b682ed59cc1ee3dc397f31f5209616ae155cc3471  logs/size33/rank_parity.log
af7a89f29a883f26d08eca6fa57fbbfacf34db48dbaff0f65e7e0564cde1f5c8  logs/size33/result.json
79f6bf98eba9cf4ec849507f43e9340be2adeefd4f83163d26287730bc7158ec  logs/size33/six_equal_chords.log
3036008351b093a9e6bdf80fa435ec1760d3ecebdc9965f3e4317f2a53ccb953  logs/size33/six_triple_skeletons.log
ae44329c54564e05b03aa835eb83be6c3cb999e6736803bba2bb7f11cdcc9a82  logs/size33/ten_points.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  logs/size33/ten_points_compile.log
322b15589910412a72d92b0228eecb527f948890722131cade8b3c012d6364cd  logs/size33/verify_branch_lemmas.log
355713b843247c55ff6f148e0a2c73ad1434069f3901bdf8052674ea97dd4f6f  logs/size33/verify_seven_lemma.log
c2fa0f0f8985d4de40316b425eb5899145ad32302f7e3f042849f83c88e3f06d  logs/size33/verify_small_profiles.log
10bee7faa5e11a52c8ac1cf006ee52637bf42e6c80400aecc5b2f36136076a91  logs/size33/verify_three_set_difference.log
4cdf0e8661957febf93ab3fe6725bc4685651278226d6380209be90e294d6052  logs/size55/grid_rerun.log
6518fdf672a7b24da476b64bab274c02606c55993ca734bd168c0899ae1620cd  logs/size55/layer_rerun.log
6518fdf672a7b24da476b64bab274c02606c55993ca734bd168c0899ae1620cd  logs/size55/verify_layer_obstructions_results.json
7b755cd2cfa64c850aaec17e67186a0e4e7c817c4dbaa645fbb8db76a90bf924  source_archive/fuglede11_size33_closure.zip
8df17a4f638a234d94f0dfb447795354db49b71d82e9eae107fc692860063d01  verify_audit_additions.py


==> anc/code/prime11/audit/audit.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex 2026.10.19)  21 OCT 2026 08:29
entering extended mode
 restricted \write18 enabled.
 %&-line parsing enabled.
**audit.tex
(./audit.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo
File: size11.clo 2023/05/17 v1.4n Standard LaTeX file (size option)
)
\c@part=\count187
\c@section=\count188
\c@subsection=\count189
\c@subsubsection=\count190
\c@paragraph=\count191
\c@subparagraph=\count192
\c@figure=\count193
\c@table=\count194
\abovecaptionskip=\skip48
\belowcaptionskip=\skip49
\bibindent=\dimen140
)
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty
Package: fontenc 2021/04/29 v2.0v Standard LaTeX package
)
(/usr/share/texmf/tex/latex/lm/lmodern.sty
Package: lmodern 2015/05/01 v1.6.1 Latin Modern Fonts
LaTeX Font Info:    Overwriting symbol font `operators' in version `normal'
(Font)                  OT1/cmr/m/n --> OT1/lmr/m/n on input line 22.
LaTeX Font Info:    Overwriting symbol font `letters' in version `normal'
(Font)                  OML/cmm/m/it --> OML/lmm/m/it on input line 23.
LaTeX Font Info:    Overwriting symbol font `symbols' in version `normal'
(Font)                  OMS/cmsy/m/n --> OMS/lmsy/m/n on input line 24.
LaTeX Font Info:    Overwriting symbol font `largesymbols' in version `normal'
(Font)                  OMX/cmex/m/n --> OMX/lmex/m/n on input line 25.
LaTeX Font Info:    Overwriting symbol font `operators' in version `bold'
(Font)                  OT1/cmr/bx/n --> OT1/lmr/bx/n on input line 26.
LaTeX Font Info:    Overwriting symbol font `letters' in version `bold'
(Font)                  OML/cmm/b/it --> OML/lmm/b/it on input line 27.
LaTeX Font Info:    Overwriting symbol font `symbols' in version `bold'
(Font)                  OMS/cmsy/b/n --> OMS/lmsy/b/n on input line 28.
LaTeX Font Info:    Overwriting symbol font `largesymbols' in version `bold'
(Font)                  OMX/cmex/m/n --> OMX/lmex/m/n on input line 29.
LaTeX Font Info:    Overwriting math alphabet `\mathbf' in version `normal'
(Font)                  OT1/cmr/bx/n --> OT1/lmr/bx/n on input line 31.
LaTeX Font Info:    Overwriting math alphabet `\mathsf' in version `normal'
(Font)                  OT1/cmss/m/n --> OT1/lmss/m/n on input line 32.
LaTeX Font Info:    Overwriting math alphabet `\mathit' in version `normal'
(Font)                  OT1/cmr/m/it --> OT1/lmr/m/it on input line 33.
LaTeX Font Info:    Overwriting math alphabet `\mathtt' in version `normal'
(Font)                  OT1/cmtt/m/n --> OT1/lmtt/m/n on input line 34.
LaTeX Font Info:    Overwriting math alphabet `\mathbf' in version `bold'
(Font)                  OT1/cmr/bx/n --> OT1/lmr/bx/n on input line 35.
LaTeX Font Info:    Overwriting math alphabet `\mathsf' in version `bold'
(Font)                  OT1/cmss/bx/n --> OT1/lmss/bx/n on input line 36.
LaTeX Font Info:    Overwriting math alphabet `\mathit' in version `bold'
(Font)                  OT1/cmr/bx/it --> OT1/lmr/bx/it on input line 37.
LaTeX Font Info:    Overwriting math alphabet `\mathtt' in version `bold'
(Font)                  OT1/cmtt/m/n --> OT1/lmtt/m/n on input line 38.
)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
Package: amsmath 2023/05/13 v2.17o AMS math features
\@mathmargin=\skip50

For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
Package: amstext 2021/08/26 v2.01 AMS text

(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty
File: amsgen.sty 1999/11/30 v2.0 generic functions
\@emptytoks=\toks17
\ex@=\dimen141
))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty
Package: amsbsy 1999/11/29 v1.2d Bold Symbols
\pmbraise@=\dimen142
)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty
Package: amsopn 2022/04/08 v2.04 operator names
)
\inf@bad=\count195
LaTeX Info: Redefining \frac on input line 234.
\uproot@=\count196
\leftroot@=\count197
LaTeX Info: Redefining \overline on input line 399.
LaTeX Info: Redefining \colon on input line 410.
\classnum@=\count198
\DOTSCASE@=\count199
LaTeX Info: Redefining \ldots on input line 496.
LaTeX Info: Redefining \dots on input line 499.
LaTeX Info: Redefining \cdots on input line 620.
\Mathstrutbox@=\box51
\strutbox@=\box52
LaTeX Info: Redefining \big on input line 722.
LaTeX Info: Redefining \Big on input line 723.
LaTeX Info: Redefining \bigg on input line 724.
LaTeX Info: Redefining \Bigg on input line 725.
\big@size=\dimen143
LaTeX Font Info:    Redeclaring font encoding OML on input line 743.
LaTeX Font Info:    Redeclaring font encoding OMS on input line 744.
\macc@depth=\count266
LaTeX Info: Redefining \bmod on input line 905.
LaTeX Info: Redefining \pmod on input line 910.
LaTeX Info: Redefining \smash on input line 940.
LaTeX Info: Redefining \relbar on input line 970.
LaTeX Info: Redefining \Relbar on input line 971.
\c@MaxMatrixCols=\count267
\dotsspace@=\muskip16
\c@parentequation=\count268
\dspbrk@lvl=\count269
\tag@help=\toks18
\row@=\count270
\column@=\count271
\maxfields@=\count272
\andhelp@=\toks19
\eqnshift@=\dimen144
\alignsep@=\dimen145
\tagshift@=\dimen146
\tagwidth@=\dimen147
\totwidth@=\dimen148
\lineht@=\dimen149
\@envbody=\toks20
\multlinegap=\skip51
\multlinetaggap=\skip52
\mathdisplay@stack=\toks21
LaTeX Info: Redefining \[ on input line 2953.
LaTeX Info: Redefining \] on input line 2954.
)
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/amssymb.sty
Package: amssymb 2013/01/14 v3.01 AMS font symbols

(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/amsfonts.sty
Package: amsfonts 2013/01/14 v3.01 Basic AMSFonts support
\symAMSa=\mathgroup4
\symAMSb=\mathgroup5
LaTeX Font Info:    Redeclaring math symbol \hbar on input line 98.
LaTeX Font Info:    Overwriting math alphabet `\mathfrak' in version `bold'
(Font)                  U/euf/m/n --> U/euf/b/n on input line 106.
))
(/usr/share/texlive/texmf-dist/tex/latex/amscls/amsthm.sty
Package: amsthm 2020/05/29 v2.20.6
\thm@style=\toks22
\thm@bodyfont=\toks23
\thm@headfont=\toks24
\thm@notefont=\toks25
\thm@headpunct=\toks26
\thm@preskip=\skip53
\thm@postskip=\skip54
\thm@headsep=\skip55
\dth@everypar=\toks27
)
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty
Package: booktabs 2020/01/12 v1.61803398 Publication quality tables
\heavyrulewidth=\dimen150
\lightrulewidth=\dimen151
\cmidrulewidth=\dimen152
\belowrulesep=\dimen153
\belowbottomsep=\dimen154
\aboverulesep=\dimen155
\abovetopsep=\dimen156
\cmidrulesep=\dimen157
\cmidrulekern=\dimen158
\defaultaddspace=\dimen159
\@cmidla=\count273
\@cmidlb=\count274
\@aboverulesep=\dimen160
\@belowrulesep=\dimen161
\@thisruleclass=\count275
\@lastruleclass=\count276
\@thisrulewidth=\dimen162
)
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
Package: geometry 2020/01/02 v5.9 Page Geometry

(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty
Package: keyval 2022/05/29 v1.15 key=value parser (DPC)
\KV@toks@=\toks28
)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
Package: ifvtex 2019/10/25 v1.7 ifvtex legacy package. Use iftex instead.

(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty
Package: iftex 2022/02/03 v1.0f TeX engine tests
))
\Gm@cnth=\count277
\Gm@cntv=\count278
\c@Gm@tempcnt=\count279
\Gm@bindingoffset=\dimen163
\Gm@wd@mp=\dimen164
\Gm@odd@mp=\dimen165
\Gm@even@mp=\dimen166
\Gm@layoutwidth=\dimen167
\Gm@layoutheight=\dimen168
\Gm@layouthoffset=\dimen169
\Gm@layoutvoffset=\dimen170
\Gm@dimlist=\toks29
)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype.sty
Package: microtype 2023/03/13 v3.1a Micro-typographical refinements (RS)

(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty
Package: etoolbox 2020/10/05 v2.5k e-TeX tools for LaTeX (JAW)
\etb@tempcnta=\count280
)
\MT@toks=\toks30
\MT@tempbox=\box53
\MT@count=\count281
LaTeX Info: Redefining \noprotrusionifhmode on input line 1059.
LaTeX Info: Redefining \leftprotrusion on input line 1060.
\MT@prot@toks=\toks31
LaTeX Info: Redefining \rightprotrusion on input line 1078.
LaTeX Info: Redefining \textls on input line 1368.
\MT@outer@kern=\dimen171
LaTeX Info: Redefining \textmicrotypecontext on input line 1988.
\MT@listname@count=\count282

(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype-pdftex.def
File: microtype-pdftex.def 2023/03/13 v3.1a Definitions specific to pdftex (RS)

LaTeX Info: Redefining \lsstyle on input line 902.
LaTeX Info: Redefining \lslig on input line 902.
\MT@outer@space=\skip56
)
Package microtype Info: Loading configuration file microtype.cfg.

(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype.cfg
File: microtype.cfg 2023/03/13 v3.1a microtype main configuration file (RS)
))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
Package: hyperref 2024-01-20 v7.01h Hypertext links for LaTeX

(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty
Package: kvsetkeys 2022-10-05 v1.19 Key value parser (HO)
)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty
Package: kvdefinekeys 2019-12-19 v1.6 Define keys (HO)
)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
Package: pdfescape 2019/12/09 v1.15 Implements pdfTeX's escape features (HO)

(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty
Package: ltxcmds 2023-12-04 v1.26 LaTeX kernel commands for general use (HO)
)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
Package: pdftexcmds 2020-06-27 v0.33 Utility functions of pdfTeX for LuaTeX (HO
)

(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty
Package: infwarerr 2019/12/03 v1.5 Providing info/warning/error messages (HO)
)
Package pdftexcmds Info: \pdf@primitive is available.
Package pdftexcmds Info: \pdf@ifprimitive is available.
Package pdftexcmds Info: \pdfdraftmode found.
))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty
Package: hycolor 2020-01-27 v1.10 Color options for hyperref/bookmark (HO)
)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty
Package: auxhook 2019-12-17 v1.6 Hooks for auxiliary files (HO)
)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
Package: nameref 2023-11-26 v2.56 Cross-referencing by name of section

(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty
Package: refcount 2019/12/15 v3.6 Data extraction from label references (HO)
)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
Package: gettitlestring 2019/12/15 v1.6 Cleanup title references (HO)

(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty
Package: kvoptions 2022-06-15 v3.15 Key value format for package options (HO)
))
\c@section@level=\count283
)
\@linkdim=\dimen172
\Hy@linkcounter=\count284
\Hy@pagecounter=\count285

(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def
File: pd1enc.def 2024-01-20 v7.01h Hyperref: PDFDocEncoding definition (HO)
Now handling font encoding PD1 ...
... no UTF-8 mapping file for font encoding PD1
)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty
Package: intcalc 2019/12/15 v1.3 Expandable calculations with integers (HO)
)
\Hy@SavedSpaceFactor=\count286

(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def
File: puenc.def 2024-01-20 v7.01h Hyperref: PDF Unicode definition (HO)
Now handling font encoding PU ...
... no UTF-8 mapping file for font encoding PU
)
Package hyperref Info: Hyper figures OFF on input line 4179.
Package hyperref Info: Link nesting OFF on input line 4184.
Package hyperref Info: Hyper index ON on input line 4187.
Package hyperref Info: Plain pages OFF on input line 4194.
Package hyperref Info: Backreferencing OFF on input line 4199.
Package hyperref Info: Implicit mode ON; LaTeX internals redefined.
Package hyperref Info: Bookmarks ON on input line 4446.
\c@Hy@tempcnt=\count287

(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty
\Urlmuskip=\muskip17
Package: url 2013/09/16  ver 3.4  Verb mode for urls, etc.
)
LaTeX Info: Redefining \url on input line 4784.
\XeTeXLinkMargin=\dimen173

(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
Package: bitset 2019/12/09 v1.3 Handle bit-vector datatype (HO)

(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty
Package: bigintcalc 2019/12/15 v1.5 Expandable calculations on big integers (HO
)
))
\Fld@menulength=\count288
\Field@Width=\dimen174
\Fld@charsize=\dimen175
Package hyperref Info: Hyper figures OFF on input line 6063.
Package hyperref Info: Link nesting OFF on input line 6068.
Package hyperref Info: Hyper index ON on input line 6071.
Package hyperref Info: backreferencing OFF on input line 6078.
Package hyperref Info: Link coloring OFF on input line 6083.
Package hyperref Info: Link coloring with OCG OFF on input line 6088.
Package hyperref Info: PDF/A mode OFF on input line 6093.

(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty
Package: atbegshi-ltx 2021/01/10 v1.0c Emulation of the original atbegshi
package with kernel methods
)
\Hy@abspage=\count289
\c@Item=\count290
\c@Hfootnote=\count291
)
Package hyperref Info: Driver (autodetected): hpdftex.

(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
File: hpdftex.def 2024-01-20 v7.01h Hyperref driver for pdfTeX

(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty
Package: atveryend-ltx 2020/08/19 v1.0a Emulation of the original atveryend pac
kage
with kernel methods
)
\Fld@listcount=\count292
\c@bookmark@seq@number=\count293

(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
Package: rerunfilecheck 2022-07-10 v1.10 Rerun checks for auxiliary files (HO)

(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty
Package: uniquecounter 2019/12/15 v1.4 Provide unlimited unique counter (HO)
)
Package uniquecounter Info: New unique counter `rerunfilecheck' on input line 2
85.
)
\Hy@SectionHShift=\skip57
)
\c@theorem=\count294
LaTeX Font Info:    Trying to load font information for T1+lmr on input line 17
.

(/usr/share/texmf/tex/latex/lm/t1lmr.fd
File: t1lmr.fd 2015/05/01 v1.6.1 Font defs for Latin Modern
)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def
File: l3backend-pdftex.def 2024-01-04 L3 backend support: PDF output (pdfTeX)
\l__color_backend_stack_int=\count295
\l__pdf_internal_box=\box54
)
(./audit.aux)
\openout1 = `audit.aux'.

LaTeX Font Info:    Checking defaults for OML/cmm/m/it on input line 17.
LaTeX Font Info:    ... okay on input line 17.
LaTeX Font Info:    Checking defaults for OMS/cmsy/m/n on input line 17.
LaTeX Font Info:    ... okay on input line 17.
LaTeX Font Info:    Checking defaults for OT1/cmr/m/n on input line 17.
LaTeX Font Info:    ... okay on input line 17.
LaTeX Font Info:    Checking defaults for T1/cmr/m/n on input line 17.
LaTeX Font Info:    ... okay on input line 17.
LaTeX Font Info:    Checking defaults for TS1/cmr/m/n on input line 17.
LaTeX Font Info:    ... okay on input line 17.
LaTeX Font Info:    Checking defaults for OMX/cmex/m/n on input line 17.
LaTeX Font Info:    ... okay on input line 17.
LaTeX Font Info:    Checking defaults for U/cmr/m/n on input line 17.
LaTeX Font Info:    ... okay on input line 17.
LaTeX Font Info:    Checking defaults for PD1/pdf/m/n on input line 17.
LaTeX Font Info:    ... okay on input line 17.
LaTeX Font Info:    Checking defaults for PU/pdf/m/n on input line 17.
LaTeX Font Info:    ... okay on input line 17.

*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
*geometry* verbose mode - [ preamble ] result:
* driver: pdftex
* paper: <default>
* layout: <same size as paper>
* layoutoffset:(h,v)=(0.0pt,0.0pt)
* modes: 
* h-part:(L,W,R)=(65.04256pt, 484.20988pt, 65.04256pt)
* v-part:(T,H,B)=(65.04256pt, 664.88487pt, 65.04256pt)
* \paperwidth=614.295pt
* \paperheight=794.96999pt
* \textwidth=484.20988pt
* \textheight=664.88487pt
* \oddsidemargin=-7.22743pt
* \evensidemargin=-7.22743pt
* \topmargin=-44.22743pt
* \headheight=12.0pt
* \headsep=25.0pt
* \topskip=11.0pt
* \footskip=30.0pt
* \marginparwidth=59.0pt
* \marginparsep=10.0pt
* \columnsep=10.0pt
* \skip\footins=10.0pt plus 4.0pt minus 2.0pt
* \hoffset=0.0pt
* \voffset=0.0pt
* \mag=1000
* \@twocolumnfalse
* \@twosidefalse
* \@mparswitchfalse
* \@reversemarginfalse
* (1in=72.27pt=25.4mm, 1cm=28.453pt)

LaTeX Info: Redefining \microtypecontext on input line 17.
Package microtype Info: Applying patch `item' on input line 17.
Package microtype Info: Applying patch `toc' on input line 17.
Package microtype Info: Applying patch `eqnum' on input line 17.
Package microtype Info: Applying patch `footnote' on input line 17.
Package microtype Info: Applying patch `verbatim' on input line 17.
Package microtype Info: Generating PDF output.
Package microtype Info: Character protrusion enabled (level 2).
Package microtype Info: Using default protrusion set `alltext'.
Package microtype Info: Automatic font expansion enabled (level 2),
(microtype)             stretch: 20, shrink: 20, step: 1, non-selected.
Package microtype Info: Using default expansion set `alltext-nott'.
LaTeX Info: Redefining \showhyphens on input line 17.
Package microtype Info: No adjustment of tracking.
Package microtype Info: No adjustment of interword spacing.
Package microtype Info: No adjustment of character kerning.
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-cmr.cfg
File: mt-cmr.cfg 2013/05/19 v2.2 microtype config. file: Computer Modern Roman 
(RS)
)
Package hyperref Info: Link coloring OFF on input line 17.
 (./audit.out)
(./audit.out)
\@outlinefile=\write3
\openout3 = `audit.out'.

LaTeX Font Info:    Trying to load font information for OT1+lmr on input line 1
9.
 (/usr/share/texmf/tex/latex/lm/ot1lmr.fd
File: ot1lmr.fd 2015/05/01 v1.6.1 Font defs for Latin Modern
)
LaTeX Font Info:    Trying to load font information for OML+lmm on input line 1
9.

(/usr/share/texmf/tex/latex/lm/omllmm.fd
File: omllmm.fd 2015/05/01 v1.6.1 Font defs for Latin Modern
)
LaTeX Font Info:    Trying to load font information for OMS+lmsy on input line 
19.

(/usr/share/texmf/tex/latex/lm/omslmsy.fd
File: omslmsy.fd 2015/05/01 v1.6.1 Font defs for Latin Modern
)
LaTeX Font Info:    Trying to load font information for OMX+lmex on input line 
19.

(/usr/share/texmf/tex/latex/lm/omxlmex.fd
File: omxlmex.fd 2015/05/01 v1.6.1 Font defs for Latin Modern
)
LaTeX Font Info:    External font `lmex10' loaded for size
(Font)              <17.28> on input line 19.
LaTeX Font Info:    External font `lmex10' loaded for size
(Font)              <12> on input line 19.
LaTeX Font Info:    External font `lmex10' loaded for size
(Font)              <10> on input line 19.
LaTeX Font Info:    Trying to load font information for U+msa on input line 19.


(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/umsa.fd
File: umsa.fd 2013/01/14 v3.01 AMS symbols A
)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-msa.cfg
File: mt-msa.cfg 2006/02/04 v1.1 microtype config. file: AMS symbols (a) (RS)
)
LaTeX Font Info:    Trying to load font information for U+msb on input line 19.


(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/umsb.fd
File: umsb.fd 2013/01/14 v3.01 AMS symbols B
)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-msb.cfg
File: mt-msb.cfg 2005/06/01 v1.0 microtype config. file: AMS symbols (b) (RS)
)
LaTeX Font Info:    External font `lmex10' loaded for size
(Font)              <8> on input line 19.
LaTeX Font Info:    External font `lmex10' loaded for size
(Font)              <6> on input line 19.
LaTeX Font Info:    External font `lmex10' loaded for size
(Font)              <10.95> on input line 35.
LaTeX Font Info:    Trying to load font information for T1+lmtt on input line 6
4.

(/usr/share/texmf/tex/latex/lm/t1lmtt.fd
File: t1lmtt.fd 2015/05/01 v1.6.1 Font defs for Latin Modern
)
Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `lmtt' (encoding: T1).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
 [1

{/var/lib/texmf/fonts/map/pdftex/updmap/pdftex.map}{/usr/share/texmf/fonts/enc/
dvips/lm/lm-ec.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-rm.enc}{/usr/share/t
exmf/fonts/enc/dvips/lm/lm-mathit.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-m
athsy.enc}]
(./lemmas/published_inputs_audit.tex
LaTeX Font Info:    External font `lmex10' loaded for size
(Font)              <14.4> on input line 1.
LaTeX Font Info:    External font `lmex10' loaded for size
(Font)              <7> on input line 1.
 [2{/usr/share/texmf/fonts/enc/dvips/lm/lm-mathex.enc}]) [3] (./lemmas/common_i
ncidence.tex [4])
(./lemmas/central_cardinality_lemma.tex [5])
(./lemmas/central_symmetry_obstruction.tex
LaTeX Font Info:    Trying to load font information for OT1+lmss on input line 
17.

(/usr/share/texmf/tex/latex/lm/ot1lmss.fd
File: ot1lmss.fd 2015/05/01 v1.6.1 Font defs for Latin Modern
)
Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `lmss' (encoding: OT1).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
 [6])
(./lemmas/profile_energy_lemma.tex [7])
(./lemmas/simplified_ten_point_lemma.tex [8]) [9] [10] (./audit.aux)
 ***********
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
 ***********
Package rerunfilecheck Info: File `audit.out' has not changed.
(rerunfilecheck)             Checksum: 8288B0B0FB1C4A837C1678DB7721DC1B;3246.
 ) 
Here is how much of TeX's memory you used:
 12103 strings out of 476182
 188424 string characters out of 5795594
 1940975 words of memory out of 5000000
 33660 multiletter control sequences out of 15000+600000
 652195 words of font info for 216 fonts, out of 8000000 for 9000
 14 hyphenation exceptions out of 8191
 75i,9n,79p,1002b,536s stack positions out of 10000i,1000n,20000p,200000b,200000s
</usr/share/texmf/fonts/type1/public/lm/lmbx10.pfb></usr/share/texmf/fonts/ty
pe1/public/lm/lmbx12.pfb></usr/share/texmf/fonts/type1/public/lm/lmex10.pfb></u
sr/share/texmf/fonts/type1/public/lm/lmmi10.pfb></usr/share/texmf/fonts/type1/p
ublic/lm/lmmi6.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi8.pfb></usr/shar
e/texmf/fonts/type1/public/lm/lmr10.pfb></usr/share/texmf/fonts/type1/public/lm
/lmr12.pfb></usr/share/texmf/fonts/type1/public/lm/lmr17.pfb></usr/share/texmf/
fonts/type1/public/lm/lmr8.pfb></usr/share/texmf/fonts/type1/public/lm/lmri10.p
fb></usr/share/texmf/fonts/type1/public/lm/lmss8.pfb></usr/share/texmf/fonts/ty
pe1/public/lm/lmsy10.pfb></usr/share/texmf/fonts/type1/public/lm/lmsy8.pfb></us
r/share/texmf/fonts/type1/public/lm/lmtt10.pfb></usr/share/texlive/texmf-dist/f
onts/type1/public/amsfonts/symbols/msbm10.pfb>
Output written on audit.pdf (10 pages, 322127 bytes).
PDF statistics:
 231 PDF objects out of 1000 (max. 8388607)
 182 compressed objects within 2 object streams
 39 named destinations out of 1000 (max. 500000)
 49769 words of extra memory for PDF output out of 51595 (max. 10000000)



==> anc/code/prime11/audit/audits/size22.txt <==
AUDIT OF THE CARDINALITY-22 EXCLUSION IN F_11^3
21 October 2026

Verdict
-------
No mathematical gap was found in proof22.tex or verify22.py. The complete
old checker was rerun successfully, with its exact expected output. The
proof is a valid finite computer-assisted exclusion conditional on the
published plane/line restrictions and parallel-plane criterion. The
published-input audit separately checked those inputs. This audit does
not make a publication-priority claim or certify other cardinalities.

Files audited
-------------
closure/output/fuglede11_next/proof22.tex
closure/output/fuglede11_next/size22/verify22.py
closure/output/fuglede11_next/research_update.tex (shared conventions)
closure/output/fuglede11/fuglede11_size77.tex (published-input statements)

The old script was copied unchanged into work/verify22.py. Its runtime
here was under one second. The JSON output exactly reproduces the listed
counts: cap search6756 nodes; 35 centered quartics (385 uncentered);
74 centered quintics at cap5; profile tuple counts10000,8880,3602,9900,
552,19800; equal-chord search890 nodes, maximum6.

Logical checks
--------------
1. Full uniform pencil is impossible. For a line of occupancy a and a
   full pencil of planes of occupancy2, 22+11a=24, impossible.

2. Two parallel layers are impossible. Plane cap11 makes both11-point
   caps. Each slice determines at least11 directions, so both determine
   the same11 (a full direction line is forbidden). Spectral duality and
   the published parallel-plane lemma put the partner in two layers.
   For each common determined direction, both layers decompose into five
   pairs plus a singleton. A uniform plane normal perpendicular to that
   direction must also annihilate the difference of the two singletons.
   The two vectors are independent, giving at most one such normal.
   Eleven pencil lines contribute at most11 uniform directions; the last
   at most11 more. Thus the partner has at most22 difference directions.
   Its two11-point slices give11 in-plane directions and >11 cross-layer
   directions: equality in |Q-P|>=11 would make Q invariant under a
   nonzero translation, hence an affine line. This is a contradiction.

3. The Radon identity and formal-polynomial inference are valid. The
   exact identity is sum_i g_i(y-s_i x)=2(L-1)+11f. Each variable degree
   is <=10 after replacing each profile by its reduced polynomial, so a
   polynomial vanishing on the whole grid is zero formally. Binomial
   coefficients through degree10 are nonzero mod11. The Vandermonde
   kernel therefore gives degree <=L-2 and coefficients w_iR(s_i).

4. The nine-direction reduction correctly handles residue-zero values:
   a constant-zero profile can contain two11s. The three degree<=1
   profiles must consist of two constant2 profiles and one0/11 profile.
   Their Radon identity forces exactly two parallel projected lines.

5. Cap enumeration coverage is complete. Every cap contains a triangle;
   an affine change takes it to (0,0),(1,0),(0,1). Allowed masks containing
   its directions0,10,infinity exhaust all possibilities. The recursion
   checks each new collinearity and all required pair directions; sorted
   insertion loses no subsets. For arbitrary uniform masks the use of
   three-direction normalization is justified by PGL_2 triple transitivity.

6. Profile enumeration coverage is complete. Because cap6<11, residues
   uniquely encode occupancies. The low-degree search finds no nonconstant
   degree<=3 profile of mass22. The uniform-pencil cap means every bad
   profile is genuinely nonuniform. Therefore all6 bad profiles are
   quartic, or all7 have the exhaustive quintic/quartic branches described.
   The leading Vandermonde kernels have the asserted form. Simultaneous
   translation kills cubic coefficients in the six-profile quartic case
   and degree4 coefficients in the seven-profile quintic case. In the
   seven-profile quartic branch, the quotient of quadratic R(s) modulo
   (a+bs)(H+Js) is represented by c*s^2 when a!=0 and c when a=0.
   The factors4 or5 can be absorbed since nonzero in F_11. No omitted
   low-degree or mixed-degree branch survives the existing hypotheses.

7. Every polynomial constraint tested is necessary; rejecting all formal
   identities suffices even without reconstructing a nonnegative f.
   The successive plane/pencil bounds are used in the right order:
       plane<=6 -> U-pencil<=6 -> plane<=5 -> U-pencil<=5
       -> plane<=4 -> U-pencil<=4.
   Both spectral members receive each bound before it is reused.

8. The final parallelogram/secent argument is sound. Four coplanar cap
   points with <=4 directions have two distinct repeated directions and
   hence are a parallelogram. Parallel secants therefore share an actual
   vector up to sign. Quotienting these secants gives a cap C. Two
   parallel quotient chords lift to w and lambda*w+mu*v. The global
   four-direction bound forces {mu/lambda,(mu+1)/lambda,(mu-1)/lambda}
   ={0,1,-1}; means and squares give mu=0, lambda^2=1. Thus C has the
   equal-parallel-chord property, whence |C|<=6 by the finite lemma.
   Finally231 pairs <=6*37=222 is impossible.

Independent new check
---------------------
independent_caps.cpp uses a dynamic direction-union search, with no
preselected allowed masks. It independently finds zero seven-point caps
using <=8 directions, exactly6 supporting masks for five-point caps with
5directions and10 for six-point caps with <=6directions (all exactly6),
and confirms the equal-chord cap maximum6. Its dynamic-search state counts
for sizes3,4,5,6,7 are1,91,1656,640,0. This differs from the old mask-first
search. Compile with C++17 and run; only assertions and finite loops used.

Elegance improvements actually checked
-------------------------------------
The35 centered quartic profiles fall into just six input-scaling orbits.
Representatives (coefficients in increasing order) and orbit sizes:
 (0,0,2,0,1):5; (2,0,8,0,1):5; (0,5,6,0,2):10;
 (2,0,8,0,2):5; (4,0,5,0,2):5; (6,0,7,0,2):5.
Their maximum values are4,6,6,5,4,6 respectively.

For the special six-direction mask G6, the bad slopes are2,3,5,6,8,9
and their Vandermonde weights are6,3,9,2,8,5. After the quadratic
coefficient conditions, there is just one surviving profile tuple for
each leading scale lambda. In each tuple, all linear coefficients vanish
and the constants are three0s and three4s. Thus their constant sum is
12=1 mod11, whereas the Radon identity demands10. Moreover simultaneous
plane dilation reduces lambda to its two square classes1 and2.

compact_quartic_certificate.py independently reconstructs the35-profile
catalogue, verifies its six orbit representatives, and checks the two
remaining tuples. It writes explicit small certificates to JSON. This
turns the size-six-plane obstruction into a table and the contradiction
1=10, rather than an unexplained10,000-tuple failure. It does not remove
all finite casework from the size22 proof.

A tempting stronger shortcut is false: checking arbitrary six uniform
directions at plane cap6 gives300 formal profile identities among the84
normalized masks, and all300 reconstruct genuine Boolean22-point planar
sets. Thus one cannot simply replace the special G6 stage with a claim
that every six-direction projection is impossible. The original use of
the partner's six-point cap is doing real work.

Recommended exposition
----------------------
State the general Radon degree lemma once. Collect the finite inputs in a
compact table, prove the uniform/plane-bound ladder in one paragraph,
then retain the geometric231>222 contradiction. Move raw search counts
and all polynomial enumeration loops into an appendix. The six-orbit
quartic table and constant-term certificate explain one key obstruction.
No purely analytic replacement for the entire profile ladder was found.

Minor implementation note
-------------------------
verify22.py uses dict union (used|new), requiring Python3.9+, although a
different packet runner advertises3.8+. This does not affect correctness;
either document3.9+ for the complete packet or replace that expression
with {**used, **new} if3.8compatibility is desired.


==> anc/code/prime11/audit/audits/size33.txt <==
CARDINALITY 33: INDEPENDENT END-TO-END AUDIT
21 October 2026

VERDICT
No mathematical gap was found in the retained cardinality-33 chain.
All its finite dependencies and both complete final height enumerations
were rerun successfully in a fresh copy, tmp/p11-audit/run33. The original
extracted packet was not modified. Published inputs are separately owned
by the parent team's published-input audit.

NEW SIMPLIFICATION
central_symmetry_obstruction.tex supplies a determinant proof excluding
centrally symmetric spectral size33 in any F_11 dimension. The mixed
parity search already proves that all moment-compatible lifts are odd
after affine height normalization, hence centrally symmetric. Therefore
the final pure-odd search and all 136 plane witnesses are unnecessary in
the main proof. They were nevertheless rerun and passed this audit.

The standalone shortened runner verify33_short.py was also executed on
the working packet and passed every retained check. Its fresh logs and
summary are in tmp/p11-audit/run33/size33_short_audit_logs/. Invoke it as
  python3 verify33_short.py /absolute/path/to/the/extracted/packet
The first two round3 generators still create an odd nullspace basis, but
the 21,435,888-vector pure-odd search itself is never run.

RETAINED LOGICAL CHAIN
1. Published line cap3, plane cap11, and the >=10 uniform-normal pencil
   criterion, including its projection-injectivity conclusion.
2. Ten-point planar lemma and three-layer obstruction: any three-layer
   member would give I+X+Y=0 with unitary matrices of order11 over Q(zeta11),
   hence X^2+X+I=0, impossible in odd dimension over this field. Dual
   coordinates are legitimate: E layers yield A injective along z and
   layered in a normal from xy; A layers then make E injective along y.
   Consequently the plane cap becomes9.
3. Nine uniform normals make every restricted profile affine modulo11;
   cap9 and total33 force a constant profile. A full uniform pencil is
   impossible because 33+11a=36 has no integral a. Thus pencil cap8.
4. Eight uniform normals give quadratic profiles with leaders all
   nonsquare and centers5. The four bad directions must be harmonic.
   Eight points with line cap3 determine >=8 directions; no nine-point
   cap3 set can avoid harmonic four directions. Hence plane cap8.
5. Exactly seven uniform directions are impossible. The five-profile
   Radon identity has constant residue1. Cubic centering leaves constants
   only1 or3, whose fivefold sum cannot be1. In the quadratic branch the
   required sum S=3 is a square, whereas the Vandermonde/character argument
   makes S zero or a nonsquare. I checked the signs and constants.
6. If no uniform pencil has8, all have <=6. The projective incidence
   quadratic N^2-97N+2394 is positive, forcing a direction line with <=2
   points, hence eleven collinear triples and six parallel triples.
   The six-parallel-triple lemma, using equal chords and four planar
   classes, contradicts pencil cap6. Thus an8 pencil exists.
7. Eight-pencil quadratic profiles have squared Radon sum giving
   sum f^2=sum f=33, so projection is injective. Harmonic normalization,
   common nonsquare scaling and concurrent centers give one support B33.
   Concurrency is a rank2 kernel fact, checked directly on all121 centers.
8. Global fifth-moment rigidity uses cap8, direction cap8 and only the
   six-cap planar direction lemma. If all projective intersections >=3,
   the incidence lower bound755/4 exceeds the five-line-factor bound75.
   Otherwise six parallel triples generate at least six distinct line
   factors, contradicting degree5. This argument does not depend on
   a generic cubic-rigidity theorem or the size77 note.
9. The height moment equations split into even dimension7 and odd
   dimension8 after an affine gauge. Nonzero even parts are normalized
   projectively. Mixed quadratic equations are solved exactly; all
   remaining odd kernel vectors are covered. The mixed search has no
   complete solutions. Hence every solution is affine-equivalent to an
   odd height, and the new determinant lemma excludes spectrality.

RERUN RESULTS
output/fuglede11_next/size33/verify_ten_points.cpp:
  cap3=10428; checked10=2490785; bad=0.
output/fuglede11_next/size33/verify_small_profiles.py:
  126 masks;25725 nodes;maximum7; allowed centered quadratics
  (a,c)=(2,5),(6,5),(7,5),(8,5),(10,5).
output/fuglede11_next/size33/classify_eight_cliques.py:
  266001 nodes;5760 eight-point sets; no nine-point set;45 classes.
  Only the no-nine conclusion is needed; the45-class refinement is not.
output/fuglede11_round2/size33_profiles/verify_seven_lemma.py:
  all121 centered monic cubics and110 centered quadratics checked; pass.
output/fuglede11_round2/size33_profiles/verify_three_set_difference.py:
  all27225 ordered triple pairs checked;605 minimal-difference pairs;
  every such pair consists of common-step arithmetic progressions.
output/fuglede11_round2/size33_profiles/six_equal_chords.py:
  890 nodes;300 normalized six-caps;four affine classes.
output/fuglede11_round2/size33_profiles/six_triple_skeletons.py:
  eleven possible lifts per class; every lift has a projective-line
  direction intersection of respectively10,11,9,10.
output/fuglede11_round2/size33_seven/verify_branch_lemmas.py:
  six-cap lemma:36 masks;90 nodes;largest5. Its cubic-profile census is
  not needed in the shortened chain.
output/fuglede11_round3/verify_certificate.py:
  full primary and independent complete height checks PASS.
  Nonzero even:1948717 normalized vectors, ranks4:187,5:3052,6:1945478.
  Independent search checked242202917 odd kernel choices;21611 passed
  quadratics; none passed all moments.
  Primary search leaves exactly4 after cubics/quartics; fifth moments
  are8,3,3,3, so all fail.
  Pure odd:21435888 projective vectors;136 full solutions. Complete lists
  agree. Plane witnesses pass with histogram9:8,11:16,13:96,15:8,23:8.
  Input support, concurrent centers, rank18 gauged moment matrix and
  all20 nonlinear equations independently checked.

COMPUTER COVERAGE REVIEW
The ten-point partial permutation normalization is exhaustive: two missing
directions are axes, and completing a10-point partial permutation adds
one point and increases the line cap by at most1. Rescaling and translating
the value coordinate achieves f(0)=0,f(1)=1. The9! loop covers all cases.
Triangle-normalized clique searches retain every compatible point and
only reject forbidden four-collinear sets. The harmonic missing-mask
search fixes an origin but does not impose an extra triangle normalization.
Six-cap canonicalization uses all noncollinear affine frames, and the
chord constraint is affine-invariant. Its four representatives' first
three points are noncollinear, making the height shear legitimate.
The last parity gauge sets h(0)=0 and the odd values at two independent
basepoints to zero; it does not falsely impose both whole heights zero.
Every nonzero even vector can be scaled to a unique projective vector,
with the odd part scaled simultaneously. Each six-equation odd system is
homogeneous, and both implementations enumerate its entire kernel.
The independent checker directly evaluates residual moments on antipodal
pairs, avoiding the primary checker's binary-quadratic shortcut.
Integer sizes in these computations are far below32-bit overflow.

WHAT CAN BE DELETED FROM A CLEAN PAPER
The45 eight-point spectrum-slice classes; all cubic/quartic/quintic
extension experiments based on actual eight-point slices; the improvement
from plane cap8 to7; all harmonic seven-slice computations; residual
15-variable presentations predating the parity reduction; CP-SAT/Z3
experiments; optional graph-rigidity checks; the pure-odd search and its
136 geometric witnesses. These are historical or redundant material.

LIMIT
This is an internal audit of a computer-assisted proof, not proof-assistant
verification. The new determinant lemma should be incorporated into the
integrated paper and independently checked; it makes no priority claim.


==> anc/code/prime11/audit/audits/size44.txt <==
CARDINALITY 44 AUDIT -- FUGLEDE IN F_11^3
21 October 2026

VERDICT
No mathematical or computational gap was found in the size-44 exclusion,
conditional on the published inputs separately audited by the parent team.
One missing written bridge should be supplied: the uniform-normal pencil
cap eight follows from the newly established plane cap ten and the
three-support Radon argument. The proof does not require the separate
uniqueness-of-layer-orientation lemma or the optional moment-seven notes.

LOGICAL CHAIN
1. Published inputs: |E|=|A|=44; plane cap11; line cap4; neither direction
   set contains a complete projective line; D(A) subset U(E) and vice versa.
2. Two finite planar lemmas give degree-six direction rigidity.
3. Equidistribution and multinomial coefficients give all mixed moments
   through degree six for both members.
4. A planar Fourier-support lemma plus the eleven-point planar direction
   lemma show: a plane with11points forces the partner into four layers.
5. Lagrange isolation gives degree-three moment-flat eleven-point slices.
   Complete graph classification and the quartic/fifth-moment/Gauss-sum
   arguments exclude four layers. Thus plane cap improves to10.
6. Any pencil with>=9 uniform normals would give a projection with at most
   three Fourier support directions. The Radon lemma forces four parallel
   lines, with some line mass11, contrary to plane cap10. Hence Ucap8.
7. The degree-seven direction-rigidity proof is valid; therefore M<=7.
8. Every normal occupancy profile is a reduced quadratic over F11 and
   each actual occupancy is its least residue, by plane cap10.
9. Every nonuniform profile has pair energy q>=99, with q divisible11.
10. The symmetric projective incidence matrix yields t_E=B k_E-14*1,
    where k_E=(q_E-66)/11 and sum k_E=234. For each d in V_A, the line
    d-perp has weight14, at least4 nonzero entries, and each entry>=3;
    hence exactly4. Duality gives14|V_A|=4*234, impossible.

DETAILED CHECKS
The degree-six incidence polynomial is N^2-109N+3192, minimum887/4.
Its upper bound is6*35=210. In the four-collinear branch, nonfactor
planes have at most6points, so the pencil forces>=4 factors through d.
The multiplicity argument forces every point into factor planes, and
44<=4+7k forces k=6. Projection then contradicts the finite eight-point
direction lemma. All uses of factor multiplicity apply only on lines
that are not themselves factors, as required.

The degree-seven incidence polynomial is N^2-121N+3724, minimum255/4,
against upper bound28. The sparse-line branch forces exactly four
collinear points in each of11parallel slices. Four slices have a common
line direction; no three such support lines are coplanar by plane cap10.
Their four quotient points form a cap and determine>=4 directions.
Cauchy-Davenport gives>=7 cross-directions plus the common direction,
forcing>=4 line factors. The multiplicity argument then forces7concurrent
factors. The quotient has exactly11points and line cap2, requiring at
least11directions, contradiction. No assumption that all11slice lines
initially share a direction is made.

The four-layer classification has correct normalization coverage:
vertical affine subtraction sets f(0)=f(1)=0; linear mixed moments kill
degrees10,9,8; nonzero scaling normalizes one of six coefficients2..7.
The number of cases is(11^6-1)/10=177156. Exactly375 pass remaining
moments and254 pass linecap4. Horizontal affine transformations plus
normalization partition these254 into six complete orbits. The program
checks rather than assumes the homothety classification at fixed M4.

Translation changes M5 by5(linear form)M4 because all lower moments
vanish. Thus quotienting by Q times linear forms is legitimate. The
noncubic cases force all derivative-weight ratios to be squares, whereas
M5 and z*M5 give two-plus/two-minus signs and central symmetry, whose
opposite derivative weights differ by-1, a nonsquare modulo11.
The cubic common M4 fixes the two factor axes separately, legitimizing
a single common coordinate change. The moment x^4 y^2 is-a_s^2 even
after translating a cubic slice. No layer-dependent coordinate changes
are being silently applied to the global moment equations.
The parabolic branch's signed-root relation is exact; its degree-five
vanishing polynomial is nonzero because the quadratic factors have
nonzero tw coefficients. Degree-six rigidity applies via D(A) subset U(E).

FINITE CHECKS RERUN
Files copied into reports/size44/work, preserving the packet originals.
verify44_planar.py: 84 masks,5770 nodes,max7 for eight-point assertion;
84 masks,4276 nodes,180 seven-point cliques,all linecap3.
verify44_quadratic_profiles.py: all1331 coefficients;331 admissible;
the six nonconstant multisets each occur55times, q=99,99,110,121,132,132.
verify_layer_obstructions.py: every assertion passed, including graph
orbit coverage, exact homothety equality, nonzero M5 quotient, and all330
four-layer sets failing the cubic necessary condition.
audit_layer_permutations.cpp: independent enumeration of9! permutations;
no linecap<=4 graph determines fewer than9directions.
audit_cubic_flat_graphs.cpp: independent coefficient enumeration reproduces
177156/375 and all five cap/direction counts(1,242,11,110,11).

ELEGANCE
The final quadratic-profile enumeration is unnecessary. The companion
profile_energy_lemma.tex proves q>=99 by elementary integer reasoning.
The parent has also extracted the final contradiction as a general
weighted-incidence divisibility lemma. For a streamlined paper remove
the uniqueness-of-layer-orientation lemma, barrier counterexamples,
the optional proof44_moment7.tex, the full quadratic-profile table, and
the unused intermediate bound |U|>=55. Retain only the finite planar and
four-layer certificates that the actual proof uses.

This audit is internal mathematical review and exact reproduction of
specified computations, not a proof-assistant formalization.


==> anc/code/prime11/audit/audits/size55.txt <==
SIZE-55 AUDIT: CORRECTNESS AND SIMPLIFICATION
21 October 2026

Verdict
-------
No mathematical gap was found in the complete size-55 exclusion, conditional
only on the published spectral-pair inputs audited separately. Every finite
lemma used by the final argument was either rerun here or replaced by an
independent complete check. The proof is substantially longer than its final
cross-slice closure because establishing seventh moments and excluding five
parallel layers requires several earlier reductions.

This is an internal independent audit, not formal proof-assistant verification.

Source root:
  tmp/p11-audit/closure/output/
Read and checked:
  fuglede11_next/proof55.tex
  fuglede11_next/proof55_layers.tex
  fuglede11_next/research_update.tex (common inputs)
  fuglede11_round2/audit/cross55_complex.tex
  fuglede11_round2/size55/closure_after_five_blocking.tex
and the corresponding code listed below. Older alternative proof fragments
are not needed once the indicated final versions are selected.

Dependency chain checked
------------------------
0. Published input: plane cap11, line cap5, spectral symmetry,
   D(A) contained in U(E), D(E) contained in U(A), and the parallel-layer
   criterion for >=10 uniform normals on a projective line.
   The strengthened normal-location statement is correct: projection along
   P-perp identifies quotient frequencies with P, so the resulting layer
   normal lies in P. The separate published-input audit confirmed this.

1. Sixth-moment rigidity. If a five-point line exists, its pencil has total
   occupancy110; a degree-six direction curve permits at most108, using
   the 8-point/line-cap5 direction lemma. Otherwise D is four-blocking,
   and sum(n-4)(n-6)=N^2-109N+3192 has minimum887/4>210.
   This proves all moments through6 vanish for both spectral members.

2. At most one five-layer orientation. Two such orientations give a5x5
   grid whose row and column sums are11 and whose entries are<=5. The
   moment kernel is exactly3-dimensional. The barycentric formula
   w_S(s)w_T(t)(as+bt+c) is correct, and the independent nullspace checker
   verifies no admissible matrix on all36 pairs of affine5-set types.

3. No five-point line. Such a line forces the partner into11 collinear
   five-point slices using<=3 directions. At least4 slices share a direction.
   Three are pairwise noncoplanar by plane cap11. Two pair planes give
   >=10 difference directions each and hence two different five-layer
   orientations in the original set. They cannot share the only common
   direction, because that direction is uniform. This contradicts step2.

4. Seventh-moment rigidity. D is now four-blocking. A septic direction curve
   cannot have5 concurrent rational line factors. If a4-point line exists,
   its pencil occupancy99 is at most96. If none exists, all nonfactor
   plane families have counts<=7; sixth moments and the complete cubic
   profile check make them uniform. This would put>=126 points in U,
   impossible since U has no full projective line and hence |U|<=121.

5. No five-layer orientation. Slice isolation gives11-point planar graphs
   with moments through3 and line cap4. Complete classification gives254
   normalized graphs in6 graph-affine orbits, with line cap at most3.
   The quartic moment is lambda_s Q. Its root multiplicities separate
   parabolic, cubic, quartic, and the two110-element types.
   For the noncubic/nonparabolic types the finite proportional-quartic
   classification exactly equals the homothety-translate list. The fifth
   moment class modulo Q times linear forms is nonzero, so5 signs sum to0,
   impossible modulo11. For cubics, x^4 y^2 and z x^4 y^2 give the two
   barycentric-weight equations checked below. Parabolas are excluded by
   the signed Gauss-sum argument:5 signed11th roots cannot sum to0.
   Therefore U has at most9 points in any projective pencil.

6. Five-blocking from cross slices. The proof in cross55_complex.tex is
   valid. A five-point planar set with<=4 directions is an affine cross.
   No sixth point extends it without a fifth direction. For the fixed
   direction set {0,infinity,1,-1}, centered crosses are exactly axis or
   diagonal crosses. In F_121 every slice is {0} union {u:u^4=R_s}, with
   common norm t_s=R_s^3 and R_s=t_s^7.
   Seventh moments force the centroid affine and the norm polynomial
   quadratic. All degree arguments precede polynomial wraparound.
   A nonzero quadratic t=as^2+b gives coefficient10 a^5 b^2 at s^10 in
   t^7 after reduction, contradicting degree<=6. Thus t is constant;
   the identical centered slices contain5 full lines, violating line cap4.

7. Eighth moments. With D five-blocking and U pencil cap9, a degree-eight
   direction curve would give N^2-145N+5320<=32, but its minimum is255/4.
   Hence all moments through8 vanish. Profiles are affine residues and
   therefore either uniform5, a permutation of0,...,10, or5 full layers.
   Step5 removes the last. Pencil counting excludes4-point lines:
   99<=5*5+7*10=95. The ten-point direction lemma removes nonuniform
   profiles. All profiles uniform contradict55+11a=60. Size55 is excluded.

Coverage details checked carefully
---------------------------------
* A projective line in D is a plane-direction family; a projective line
  in U is a pencil of plane normals. The proof's uses are correctly
  related by polarity and the spectral inclusions; no equality D=U is used.
* A finite direction-mask search may normalize any noncollinear triangle.
  All tested targets exceed the line cap, so the normalization always exists.
  Candidate recursion checks every compatible subset and its line cap.
* Global height/slice changes are not made independently when moment
  tensors are compared. Independent graph normalization is only used to
  classify individual slices, and the proportional-quartic check restores
  every scaling, shear, and translation relevant to a common frame.
* The two cubic graph orbits have inverse-coordinate roles. The common
  simple/triple factors of Q align them simultaneously, yielding the
  stated cubic normal form after one global coordinate choice.
* For f=a(x-b)^3+c, sum x^4 f^2=-a^2 independently of b,c. Since cubing
  is invertible on F_11*, a^3=K lambda gives a^2=K^4 lambda^4.
* In the Gauss-sum argument the signs are quadratic characters in F_11.
  Integer coefficients at11th roots must all agree if the sum vanishes;
  with only5 signed terms this requires zero coefficient at every root,
  which is impossible for an odd number of signs.

Reruns and independent checks
----------------------------
All performed in reports/size55/work; original extracted sources unchanged.
verify55_planar.js:
  (target, line cap, max directions):
  (8,2,9):20187 states; (8,3,7):25725 states;
  (9,4,7):39816 states; (8,5,6):5770 states. All exclude their targets.
verify55_profiles.js: all14641 cubics; only constant5 with cap7 and mass55.
audit_grid55.py: all36 affine-grid pairs, nullity3 each, no admissible matrix.
verify_layer_obstructions.py: all177156 nonzero normalized polynomials;
 375 moment-flat,254 line-cap<=4. All homothety equalities pass; both
 5-layer cubic moment conditions never hold together.
audit_cubic_flat_graphs.cpp: independent enumeration reproduces375 total
 and254 allowed, with exact line/direction histogram.
verify_ten_points.cpp:2490785 deletions, no counterexample.
audit_cross_and_layers.py: new independent check of the10 centered crosses,
 non-extension by a sixth point, F_121 norm/power identities, and6 layer types.
ten_point_completion.cpp: new complete verification of the simpler
 completion-based ten-point lemma below.

Elegance gains proved in this audit
----------------------------------
A. Remove unused branches. The subsection 'Both members must contain a
collinear triple' is not used in the final exclusion. Its line-cap2
8-point direction computation and the subsequent M9 argument may be
removed. The separately stated six-point direction lemma is also not
needed for the final cross proof, which already proves non-extension
directly. (It remains useful elsewhere in the full p=11 paper.)

B. Replace 462 cubic-layer cases by a6-row affine table. Under S->aS+b,
lambda transforms by a^-4, so A=sum lambda^4 becomes a^-16 A and
B=sum s lambda^4 becomes a^-16(aB+bA). Thus simultaneous vanishing is
affine invariant. The representatives, orbit sizes, A,B are:
  01234  55  10 9
  01235 110   2 10
  01236 110   3 4
  01237  55   2 3
  01245 110   9 9
  01247  22   0 8
The only first-moment candidate is an affine image of the quadratic
residues; its second sum is nonzero. This is a readable finite certificate.

C. A general completion lemma shortens the ten-point certificate.
For odd p and E subset F_p^2 with |E|=p-1 and at least one missing direction,
put e0=-sum(E). For a linear form with injective restriction to E, its
unique missing value is -sum of its values, hence equals its value at e0.
Thus e0 is new and E union {e0} preserves every missing direction, so
its difference-direction set equals that of E.
For a ten-point counterexample choose two missing coordinate directions.
The completion is a permutation graph on11 points, with line cap<=4
and<=9 directions. Normalize f(0)=0,f(1)=1. Of9!=362880 permutations,
exactly1320 have these bounds; each has exactly3 four-point lines with
empty common intersection. Removing one point cannot eliminate all three.
These1320 graphs form only3 affine orbits. Representatives are:
  (0,1,2,3,5,7,4,9,6,10,8)
  (0,1,2,4,3,8,10,9,7,6,5)
  (0,1,2,4,6,5,9,3,10,8,7)
Explicit4-point line equations y=mx+b are respectively:
  (m,b)=(1,0),(5,7),(9,6)
  (m,b)=(2,9),(6,0),(10,4)
  (m,b)=(1,0),(2,9),(7,0)
In each row their common intersection is empty. The classification still
uses finite computation, but the obstruction itself is now3 tiny witnesses.

Files newly authored in this audit
---------------------------------
audit55.txt
audit_cross_and_layers.py
ten_point_completion.cpp
simplified_ten_point_lemma.tex

No failed or incomplete computation is being used as an exclusion.


==> anc/code/prime11/audit/audits/size66_77.txt <==
AUDIT OF CARDINALITIES 66 AND 77 IN F_11^3
21 October 2026

Conclusion: No mathematical gap found in either complete exclusion.
The finite six-point direction lemma was independently rechecked. The
size-77 proof can be substantially shortened by reusing the size-66
eighth-moment argument and a general central-cardinality lemma.

SOURCES AUDITED
closure/output/fuglede11/fuglede11_size77.tex
closure/output/fuglede11_next/research_update.tex (size-66 sections)
closure/output/fuglede11_next/audit66_certificate.py
The published-input agent independently checked the FMV inputs and the
Bishnoi--Mattheus--Schillewaert theorem used in the original size-77 proof.

SIZE 66: COVERAGE AND MATHEMATICAL CHECKS
1. A noncollinear triangle can be affinely normalized to (0,0),(1,0),(0,1).
   Every <=5-direction set enlarges to one of 36 masks containing
   0,10,infinity. The original eight-orbit bipartition certificate passed.
   A new independent direct enumeration used all 36 masks, no orbit/table
   data: 264 mask-indexed candidates, 285 compatible edges, 1566 candidate
   triples, zero compatible triples. Hence no noncollinear six-point set
   has fewer than six directions. No line-cap restriction was imposed.
2. Every projective pencil has >=6 uniform directions; a full12 is
   impossible by 11m+11a=12m. The line occupancy bound3 follows from
   66+11a<=6*6+6*11=102.
3. A degree8 curve vanishing on U contradicts
   N^2-157N+6384<=15k<=120. Its real minimum is887/4 and its integer
   minimum is222. Padding lower degrees by a linear form is legitimate.
   This proves all moments through8, using invertible multinomial
   coefficients in characteristic11.
4. Plane profiles are affine modulo11. The integer representatives
   with bounds0..11 and mass66 give exactly U=(6,...,6), C=(11^6,0^5),
   R=(1,...,11), including permutations prescribed by affine residues.
   Pair counting gives u=64+2c,r=69-3c. The degree9 moment is -a_v and
   vanishes precisely on U union C. It cannot be zero identically:
   a secant with occupancy2 or3 makes5t=66-11a insoluble.
5. H is squarefree, since its radical would otherwise have degree<=8
   and vanish on U. Every rational line factor has11 U-points and1
   C-point by applying the plane-pencil count to a nonempty kernel line.
6. Both incidence inequalities were independently evaluated for ALL
   c=0..23 and k=0..9; k=0 is excluded automatically, so the original
   proof's restriction k>=1 does not hide an omitted case. k=8 forces
   a ninth rational line because the remaining factor has degree1 and
   H is squarefree. The exact retained(c,k) list is:
   (7,9),(8,7),(8,9),(9,5),(9,6),(9,7),(9,9),(10,9).
7. Five concurrent factors are impossible: a nonfactor line through
   their intersection would have<=5 zeros, fewer than its6 U-points.
8. The line-union bounds are valid. At an intersection of r<=t lines,
   r-1 >= (2/t)*binom(r,2), yielding12k-k(k-1)/t. Starting with a
   maximal t-pencil yields11t+1+(k-t)(12-t). Maximizing their minimum
   over t=2,3,4 gives53,61,70,85 for k=5,6,7,9. The residual degree-s
   curve has<=1+12(s-1) points by the pencil through one rational point.
9. Only(c,k)=(7,9) survives these bounds. Equality85 requires four
   concurrent factors and five other factors each adding8 points.
   All pairwise intersections among those five lie on the original
   pencil. Every nonfactor line through its vertex consequently has
   exactly6 distinct zeros, all in U. Every C-point is therefore on
   the four original factors, but each factor has exactly one C-point.
   This contradicts c=7. The equality argument has no missing case.

SIZE 77: ORIGINAL PROOF
The algebraic seven-point direction lemma is valid. Its only nontrivial
normalization uses a3-term progression and a2-set with four differences;
the centered second moment of {-2,-1,0,1} is5!=0 modulo11. The forced
second pair has a cross-slope5 outside that set.
The successive plane-pencil inequalities correctly improve line cap4
to2. The BMS theorem applies to an inclusion-minimal threefold blocking
subset; its exact bound is11*sqrt(28)+14<73. The included +3 correction
to Malikiosis's displayed specialization is correct. The Fourier test
function has the asserted nonnegative transform and gives a contradiction
to77 in the nonlayered alternative. The final singleton-count parity
obstruction in seven eleven-point layers is valid. No computation is
needed for this original size-77 proof.

ELEGANCE: A SUBSTANTIAL REPLACEMENT
central_cardinality_lemma.tex proves a general lemma: under plane cap p,
line cap p-m, and moment vanishing through p-3, a set of size mp with
2<=m<=p-1 must have m=(p-1)/2 or(p+1)/2.
Indeed, affine-residue plane profiles have nonconstant masses only
p(p-1)/2 or p(p+1)/2. At other masses each profile is uniformm or0/p.
A secant pencil then forces its occupancy to be1 or p+1-m, both excluded.

The six-point direction lemma gives at least6 uniform directions in every
pencil for BOTH66 and77. Thus the same degree8 incidence lemma gives
all moments through8 for both. The general central-cardinality lemma
then immediately excludes77. This entirely removes the BMS blocking
bound, the seven-point direction lemma, the forced-layer argument, and
the last parity argument from an integrated p=11 proof. It introduces
no new finite check: the six-point lemma was already required by66.
The original analytic77 proof can remain as an optional appendix.

REPRODUCTION
python3 original_audit66_certificate.py
python3 independent66_checks.py
Both run using Python's standard library and exact integer arithmetic.
The new script also independently checks profiles, incidence cases,
line-union bounds, and the final size77 divisibility contradiction.

SCOPE
This audits66,77 and the cubic-rigidity lemma printed in the size77
note. It does not audit the other cardinality exclusions, and is not
a formal proof-assistant certificate or external peer review.


==> anc/code/prime11/audit/checks/size22/compact_quartic_certificate.json <==
{
  "orbit_representatives": [
    [
      0,
      0,
      2,
      0,
      1
    ],
    [
      2,
      0,
      8,
      0,
      1
    ],
    [
      0,
      5,
      6,
      0,
      2
    ],
    [
      2,
      0,
      8,
      0,
      2
    ],
    [
      4,
      0,
      5,
      0,
      2
    ],
    [
      6,
      0,
      7,
      0,
      2
    ]
  ],
  "orbit_sizes": [
    5,
    5,
    10,
    5,
    5,
    5
  ],
  "orbit_maximum_values": [
    4,
    6,
    6,
    5,
    4,
    6
  ],
  "bad_slopes": [
    2,
    3,
    5,
    6,
    8,
    9
  ],
  "weights": [
    6,
    3,
    9,
    2,
    8,
    5
  ],
  "two_scale_cases": [
    {
      "lambda": 1,
      "coefficients": [
        [
          4,
          0,
          3,
          0,
          6
        ],
        [
          0,
          0,
          10,
          0,
          3
        ],
        [
          0,
          0,
          6,
          0,
          9
        ],
        [
          4,
          0,
          5,
          0,
          2
        ],
        [
          4,
          0,
          1,
          0,
          8
        ],
        [
          0,
          0,
          8,
          0,
          5
        ]
      ],
      "constant_sum": 1,
      "required": 10
    },
    {
      "lambda": 2,
      "coefficients": [
        [
          0,
          0,
          2,
          0,
          1
        ],
        [
          4,
          0,
          3,
          0,
          6
        ],
        [
          4,
          0,
          4,
          0,
          7
        ],
        [
          0,
          0,
          7,
          0,
          4
        ],
        [
          0,
          0,
          8,
          0,
          5
        ],
        [
          4,
          0,
          9,
          0,
          10
        ]
      ],
      "constant_sum": 1,
      "required": 10
    }
  ]
}


==> anc/code/prime11/audit/checks/size22/compact_quartic_certificate.py <==
"""A small certificate for the size-22 six-point-plane obstruction.

This is not a replacement for the entire size-22 checker. It independently
reconstructs the centered quartic catalogue and makes one stage transparent.
"""
from itertools import product
import json
from pathlib import Path

p=11
def values(c):
    return tuple(sum(a*pow(x,j,p) for j,a in enumerate(c))%p for x in range(p))

actual=set()
for a,b,c,d in product(range(p),repeat=4):
    if not a: continue
    coeff=(d,c,b,0,a)
    val=values(coeff)
    if max(val)<=6 and sum(val)==22:actual.add(coeff)

representatives=[(0,0,2,0,1),(2,0,8,0,1),(0,5,6,0,2),
                 (2,0,8,0,2),(4,0,5,0,2),(6,0,7,0,2)]
orbits=[{tuple(c*pow(t,j,p)%p for j,c in enumerate(rep))
         for t in range(1,p)} for rep in representatives]
assert actual==set.union(*orbits) and len(actual)==35
assert sum(map(len,orbits))==35

bad=(2,3,5,6,8,9)
w=[]
for s in bad:
    v=1
    for t in bad:
        if t!=s:v=v*(s-t)%p
    w.append(pow(v,-1,p))
assert w==[6,3,9,2,8,5]
certificate=[]
# Dilation of both plane coordinates acts on lambda by a fourth power.
# Fourth powers are exactly the nonzero squares, so 1 and 2 suffice.
assert {pow(t,4,p) for t in range(1,p)}=={1,3,4,5,9}
for lam in (1,2):
    lists=[[c for c in sorted(actual) if c[4]==lam*v%p]for v in w]
    survivors=[]
    for cs in product(*lists):
        if any(sum(c[2]*pow(s,h,p) for c,s in zip(cs,bad))%p for h in range(3)):continue
        survivors.append(cs)
    assert len(survivors)==1
    cs=survivors[0]
    assert sorted(c[0] for c in cs)==[0,0,0,4,4,4]
    assert all(c[1]==0 for c in cs)
    assert sum(c[0]for c in cs)%p==1 != 10
    certificate.append({'lambda':lam,'coefficients':cs,'constant_sum':1,'required':10})
result={'orbit_representatives':representatives,'orbit_sizes':list(map(len,orbits)),
        'orbit_maximum_values':[max(values(r)) for r in representatives],
        'bad_slopes':bad,'weights':w,'two_scale_cases':certificate}
Path(__file__).with_name('compact_quartic_certificate.json').write_text(json.dumps(result,indent=2)+'\n')
print('PASS: six quartic orbits; both scale classes force 1 = 10 in F_11.')


==> anc/code/prime11/audit/checks/size22/independent_caps.cpp <==
#include <array>
#include <bitset>
#include <cassert>
#include <iostream>
#include <set>
#include <vector>
using namespace std;
int inv[11],slope[121][121],vec[121][121];
long nodes[8]{};
set<int> five_masks,six_masks;
int seven_found=0,eq_max=3;
int direction(int dx,int dy){return dx?dy*inv[dx]%11:11;}
int pop(int x){return __builtin_popcount((unsigned)x);}
void rec(vector<int>&v,int after,int mask){
  nodes[v.size()]++;
  if(v.size()==5&&pop(mask)==5)five_masks.insert(mask);
  if(v.size()==6&&pop(mask)<=6)six_masks.insert(mask);
  if(v.size()==7){seven_found++;return;}
  for(int x=after;x<121;x++){
    if(x==0||x==1||x==11)continue;
    int local=0,newmask=mask;bool ok=true;
    for(int y:v){int b=1<<slope[x][y];if(local&b){ok=false;break;}local|=b;newmask|=b;}
    if(!ok||pop(newmask)>8)continue;
    v.push_back(x);rec(v,x+1,newmask);v.pop_back();
  }
}
long enodes=0;
void equal_rec(vector<int>&v,int after,array<int,12> lens){
  enodes++;eq_max=max(eq_max,(int)v.size());
  assert(v.size()<7);
  for(int x=after;x<121;x++){
    if(x==0||x==1||x==11)continue;
    int seen=0;auto nl=lens;bool ok=true;
    for(int y:v){int d=slope[x][y],b=1<<d;
      if((seen&b)||(nl[d]!=-1&&nl[d]!=vec[x][y])){ok=false;break;}
      seen|=b;nl[d]=vec[x][y];
    }
    if(!ok)continue;
    v.push_back(x);equal_rec(v,x+1,nl);v.pop_back();
  }
}
int main(){
  for(int x=1;x<11;x++)for(int y=1;y<11;y++)if(x*y%11==1)inv[x]=y;
  for(int x=0;x<121;x++)for(int y=0;y<121;y++)if(x!=y){
    int dx=(x/11-y/11+11)%11,dy=(x%11-y%11+11)%11;
    slope[x][y]=direction(dx,dy);
    vec[x][y]=min(11*dx+dy,11*((11-dx)%11)+(11-dy)%11);
  }
  vector<int>v={0,11,1};
  rec(v,0,(1<<0)|(1<<10)|(1<<11));
  array<int,12>lens;lens.fill(-1);
  for(int a=0;a<3;a++)for(int b=a+1;b<3;b++)lens[slope[v[a]][v[b]]]=vec[v[a]][v[b]];
  equal_rec(v,0,lens);
  assert(seven_found==0&&five_masks.size()==6&&six_masks.size()==10&&eq_max==6);
  for(int m:six_masks)assert(pop(m)==6);
  cout<<"Dynamic direction search nodes";for(int i=3;i<=7;i++)cout<<' '<<nodes[i];
  cout<<"\nFive masks "<<five_masks.size()<<"; six masks "<<six_masks.size()<<"; seven-point counterexamples "<<seven_found;
  cout<<"\nEqual-chord nodes "<<enodes<<"; largest "<<eq_max<<'\n';
}


==> anc/code/prime11/audit/checks/size33/verify33_short.py <==
"""Reproduce the shortened size-33 computation, omitting the pure-odd search.

Usage: python3 verify33_short.py /absolute/path/to/extracted/closure_packet
The packet must contain the original output/fuglede11_* tree. This script
runs in that tree and regenerates the finite results; use a working copy.
The determinant obstruction is a mathematical final step, not a code test.
"""
from pathlib import Path
import json
import os
import shutil
import subprocess
import sys
import tempfile

ROOT = Path(sys.argv[1]).resolve()
ALG = ROOT / 'output/fuglede11_round3/algebra'
AUD = ROOT / 'output/fuglede11_round3/quadrics'
CXX = os.environ.get('CXX') or shutil.which('g++') or shutil.which('clang++')
if not CXX:
    raise SystemExit('A C++17 compiler is required.')
LOGS = ROOT / 'size33_short_audit_logs'
LOGS.mkdir(exist_ok=True)

def run(args, name):
    print(name, flush=True)
    with (LOGS / (name + '.log')).open('w') as stream:
        subprocess.run(list(map(str, args)), cwd=ROOT, check=True,
                       stdout=stream, stderr=subprocess.STDOUT)

for relative in [
    'output/fuglede11_next/size33/verify_small_profiles.py',
    'output/fuglede11_next/size33/classify_eight_cliques.py',
    'output/fuglede11_round2/size33_profiles/verify_seven_lemma.py',
    'output/fuglede11_round2/size33_profiles/verify_three_set_difference.py',
    'output/fuglede11_round2/size33_profiles/six_equal_chords.py',
    'output/fuglede11_round2/size33_profiles/six_triple_skeletons.py',
    'output/fuglede11_round2/size33_seven/verify_branch_lemmas.py',
    'output/fuglede11_round3/dependencies/audit_inputs.py',
    'output/fuglede11_round3/algebra/prepare_odd.py',
    'output/fuglede11_round3/algebra/prepare_split.py',
    'output/fuglede11_round3/quadrics/rank_parity.py',
    'output/fuglede11_round3/quadrics/make_independent_solver.py',
]:
    run([sys.executable, ROOT / relative], Path(relative).stem)

with tempfile.TemporaryDirectory(prefix='size33-short-') as temp:
    jobs = [
        (ROOT / 'output/fuglede11_next/size33/verify_ten_points.cpp',
         'ten_points', []),
        (ALG / 'solve_split.cpp', 'primary_mixed', [ALG]),
        (AUD / 'independent_solve.cpp', 'independent_mixed', []),
    ]
    for source, name, args in jobs:
        binary = Path(temp) / name
        run([CXX, '-O3', '-std=c++17', source, '-o', binary], name + '_compile')
        run([binary, *args], name)
run([sys.executable, ALG / 'check_prequintic.py'], 'four_prequintic_cases')

primary = json.loads((ALG / 'split_results.json').read_text())
independent = json.loads((AUD / 'independent_solutions.json').read_text())
assert primary['even_projective_classes'] == independent['even'] == 1948717
assert primary['mixed_ranks'] == [0, 0, 0, 0, 187, 3052, 1945478]
assert independent['checks'] == 242202917
assert primary['quadratic_survivors'] == independent['quadratic_pass'] == 21611
assert primary['cubic_survivors'] == primary['quartic_survivors'] == 4
assert primary['full_moment_survivors'] == independent['full_pass'] == 0
result = {
    'status': 'PASS',
    'even_projective_classes': 1948717,
    'independent_odd_kernel_vectors_checked': 242202917,
    'nonzero_even_moment_solutions': 0,
    'conclusion': 'Every moment-compatible lift over B33 becomes odd after an affine height change.',
    'mathematical_final_step': 'Central symmetry contradicts spectrality by the determinant lemma.',
    'pure_odd_search': 'Omitted; unnecessary for the shortened proof.'
}
(LOGS / 'result.json').write_text(json.dumps(result, indent=2) + '\n')
print(json.dumps(result, indent=2))


==> anc/code/prime11/audit/checks/size55/audit_cross_and_layers.py <==
"""Small independent exact checks for the analytic size-55 closure."""
from itertools import product, combinations
from collections import Counter

P = 11
POINTS = list(product(range(P), repeat=2))
G = {0, 1, 10, 11}

def direction(a, b):
    x, y = ((b[j] - a[j]) % P for j in range(2))
    return 11 if not x else y * pow(x, -1, P) % P

def directions(S):
    return {direction(a, b) for a, b in combinations(S, 2)}

def cross(u, v):
    return frozenset([(0, 0), u, tuple(-x % P for x in u),
                     v, tuple(-x % P for x in v)])

actual = set()
for u in POINTS[1:]:
    for v in POINTS[1:]:
        if (u[0] * v[1] - u[1] * v[0]) % P:
            S = cross(u, v)
            if directions(S) <= G:
                actual.add(S)
expected = {cross((r, 0), (0, r)) for r in range(1, P)}
expected |= {cross((r, r), (r, -r % P)) for r in range(1, P)}
assert actual == expected and len(actual) == 10
standard = cross((1, 0), (0, 1))
assert not [x for x in POINTS if x not in standard
            and all(direction(x, y) in G for y in standard)]

# F_121 arithmetic in the basis 1,i with i^2=-1.
def mul(x, y):
    return ((x[0]*y[0]-x[1]*y[1]) % P,
            (x[0]*y[1]+x[1]*y[0]) % P)

def power(x, n):
    z = (1, 0)
    for _ in range(n):
        z = mul(z, x)
    return z

for S in actual:
    arms = set(S) - {(0, 0)}
    R = {power(u, 4) for u in arms}
    norms = {mul(u, (u[0], -u[1] % P)) for u in arms}
    assert len(R) == len(norms) == 1
    r = next(iter(R)); t = next(iter(norms))
    assert r[1] == t[1] == 0 and r[0] and t[0]
    assert power(r, 3) == t and power(t, 7) == r
    for j in (1, 2, 3):
        values = [power(u, j) for u in S]
        assert all(sum(v[k] for v in values) % P == 0 for k in (0, 1))

# Six affine layer-set types give a short checkable substitute for the
# original 462-set cubic-layer scan.
unseen = set(combinations(range(P), 5))
table = []
while unseen:
    S = min(unseen)
    orbit = {tuple(sorted((a*s+b) % P for s in S))
             for a in range(1, P) for b in range(P)}
    assert orbit <= unseen
    unseen -= orbit
    weights = []
    for s in S:
        denominator = 1
        for t in S:
            if t != s:
                denominator = denominator*(s-t) % P
        weights.append(pow(denominator, -1, P))
    fourth = [pow(w, 4, P) for w in weights]
    A = sum(fourth) % P
    B = sum(s*w for s, w in zip(S, fourth)) % P
    assert A or B
    table.append((S, len(orbit), A, B))

assert sum(row[1] for row in table) == 462
assert [row for row in table if row[2] == 0] == [((0,1,2,4,7),22,0,8)]
print('Cross directions, non-extension, F_121 identities: PASS')
print('Layer table (S, orbit size, sum lambda^4, sum s lambda^4):')
for row in table:
    print(row)


==> anc/code/prime11/audit/checks/size55/ten_point_completion.cpp <==
// Independently audit the p-1 point direction lemma using its canonical
// completion to a p-point permutation graph. Missing directions are preserved.
#include <algorithm>
#include <cassert>
#include <iostream>
#include <set>
#include <vector>
int main() {
    int f[11]; for (int i=0;i<11;++i) f[i]=i;
    long tested=0, low_direction=0, cap4_low=0, witnesses=0;
    long histogram[12][12] = {};
    long quad_histogram[12]={};
    std::set<std::vector<int>> canonical;
    do {
        ++tested;
        int cap=1, dirs=0;
        for (int m=0;m<11;++m) {
            int counts[11]={};
            for (int x=0;x<11;++x) ++counts[(f[x]-m*x+121)%11];
            int local=*std::max_element(counts,counts+11);
            cap=std::max(cap,local); dirs+=(local>1);
        }
        if (dirs<=9) { ++low_direction; ++histogram[cap][dirs]; }
        if (dirs<=9 && cap<=4) {
            ++cap4_low;
            unsigned common=(1u<<11)-1;
            int quadruple_lines=0;
            for (int m=0;m<11;++m) for(int b=0;b<11;++b) {
                unsigned mask=0;int count=0;
                for(int x=0;x<11;++x) if((f[x]-m*x-b+121)%11==0) {
                    mask|=1u<<x;++count;
                }
                if(count==4) { common&=mask;++quadruple_lines; }
            }
            ++quad_histogram[quadruple_lines];
            if(common) ++witnesses;
            // Affine normal form under all graph coordinates: take two
            // distinct missing projections as coordinates and normalize
            // the first two graph values to zero and one.
            std::vector<int> best(f,f+11);
            for(int a=0;a<11;++a) for(int b=0;b<11;++b) {
                if(!a&&!b)continue;
                int X[11];bool used[11]={},ok=true;
                for(int x=0;x<11;++x) {X[x]=(a*x+b*f[x])%11;if(used[X[x]])ok=false;used[X[x]]=true;}
                if(!ok)continue;
                for(int c=0;c<11;++c) for(int d=0;d<11;++d) {
                    if((a*d-b*c+121)%11==0)continue;
                    int Y[11];bool yused[11]={};ok=true;
                    for(int x=0;x<11;++x){Y[x]=(c*x+d*f[x])%11;if(yused[Y[x]])ok=false;yused[Y[x]]=true;}
                    if(!ok)continue;
                    for(int shift=0;shift<11;++shift) {
                        int vals[11];for(int x=0;x<11;++x)vals[(X[x]+shift)%11]=Y[x];
                        int delta=(vals[1]-vals[0]+11)%11,iv=1;
                        while(delta*iv%11!=1)++iv;
                        std::vector<int> v;
                        for(int x=0;x<11;++x)v.push_back((vals[x]-vals[0]+11)*iv%11);
                        if(v<best)best=v;
                    }
                }
            }
            canonical.insert(best);
        }
    } while (std::next_permutation(f+2,f+11));
    std::cout << "permutations " << tested << " low_direction " << low_direction
              << " cap4_and_low_direction " << cap4_low << '\n';
    for(int c=1;c<=11;++c) for(int d=1;d<=11;++d)
        if(histogram[c][d]) std::cout << c << ' ' << d << ' ' << histogram[c][d] << '\n';
    std::cout << "successful_deletions " << witnesses << '\n';
    for(int j=0;j<12;++j) if(quad_histogram[j])std::cout<<"four_point_lines "<<j<<" count "<<quad_histogram[j]<<'\n';
    std::cout<<"affine_orbits "<<canonical.size()<<'\n';
    for(const auto& v:canonical){std::cout<<"representative";for(int x:v)std::cout<<' '<<x;std::cout<<'\n';}
    assert(tested==362880 && cap4_low==1320 && quad_histogram[3]==1320);
    const std::set<std::vector<int>> expected = {
        {0,1,2,3,5,7,4,9,6,10,8},
        {0,1,2,4,3,8,10,9,7,6,5},
        {0,1,2,4,6,5,9,3,10,8,7}
    };
    assert(canonical==expected);
    return witnesses!=0;
}


==> anc/code/prime11/audit/checks/size66_77/independent66_checks.py <==
"""Independent small finite checks for the size-66 and size-77 audit.

The direction census uses all 36 masks, no orbit representatives or
precomputed candidate partitions. All arithmetic is exact.
"""
from itertools import combinations, product
from fractions import Fraction
import json

p = 11
triangle = ((0, 0), (1, 0), (0, 1))
def slope(a, b):
    x, y = (b[0]-a[0]) % p, (b[1]-a[1]) % p
    return p if x == 0 else y * pow(x, -1, p) % p

nodes = triples = edges = 0
for ab in combinations(range(1, 10), 2):
    directions = {0, 10, 11, *ab}
    candidates = [v for v in product(range(p), repeat=2)
                  if v not in triangle and
                  all(slope(v, t) in directions for t in triangle)]
    nodes += len(candidates)
    edges += sum(slope(a,b) in directions for a,b in combinations(candidates,2))
    for a,b,c in combinations(candidates,3):
        triples += 1
        assert not all(slope(v,w) in directions for v,w in ((a,b),(a,c),(b,c)))
assert triples == 1566

# Check the integer minimization behind degree-eight rigidity.
assert min(n*n-157*n+6384 for n in range(134)) == 222
assert 222 > 8 * 15

# Reconstruct all affine-residue occupancy profiles, retaining mass 66 or77.
profile_counts = {}
for mass in (66,77):
    counts = {'uniform':0,'constant_zero':0,'nonconstant':0}
    for a,b in product(range(p), repeat=2):
        residues = [(a*t+b)%p for t in range(p)]
        zeros = [t for t,n in enumerate(residues) if n == 0]
        for mask in range(1 << len(zeros)):
            values = residues[:]
            for j,t in enumerate(zeros):
                if mask & (1 << j): values[t] = p
            if sum(values) != mass: continue
            kind = 'nonconstant' if a else ('uniform' if b else 'constant_zero')
            counts[kind] += 1
    profile_counts[mass] = counts
assert profile_counts[66] == {'uniform':1,'constant_zero':462,'nonconstant':110}
assert profile_counts[77] == {'uniform':1,'constant_zero':330,'nonconstant':0}

# All admissible c,k pairs from the two incidence inequalities, including k=0.
possibilities = []
for c,k in product(range(24),range(10)):
    u,z = 64+2*c,64+3*c
    if u*u-169*u+7182 <= 10*k and z*z-169*z+7182 <= 18*k and k != 8:
        possibilities.append((c,k))
assert possibilities == [(7,9),(8,7),(8,9),(9,5),(9,6),(9,7),(9,9),(10,9)]

union_bounds = {}
for k in (5,6,7,9):
    bounds = [min(Fraction(12*k)-Fraction(k*(k-1),t),
                  11*t+1+(k-t)*(12-t)) for t in (2,3,4)]
    union_bounds[k] = int(max(bounds))
assert union_bounds == {5:53,6:61,7:70,9:85}
surviving = []
for c,k in possibilities:
    residual = 0 if k == 9 else 1+12*(9-k-1)
    if 64+3*c <= union_bounds[k]+residual:
        surviving.append((c,k))
assert surviving == [(7,9)]

# The new short size-77 ending is already impossible for every published
# allowed secant occupancy a=2,3,4.
assert all((55-11*a)%4 for a in (2,3,4))

print(json.dumps({'direction_masks':36,'candidate_vertices_counted_with_masks':nodes,
                  'candidate_edges':edges,'candidate_triples':triples,
                  'compatible_triples':0,'degree8_incidence_minimum':222,
                  'profile_counts':profile_counts,'incidence_cases':possibilities,
                  'line_union_bounds':union_bounds,'last_case':surviving,
                  'all_checks_passed':True},indent=2))


==> anc/code/prime11/audit/checks/size66_77/original_audit66_certificate.py <==
"""Independent, finite certificate for the six-point direction lemma in F_11^2.

The table is directly checkable by hand. Each row lists all points compatible
with the normalized triangle and partitions them into two independent sets.
The triangle-permuting affine group covers all 36 allowed direction masks.
"""
from itertools import combinations, permutations, product

P=11
BASE=((0,0),(1,0),(0,1))
TABLE=[
 ((1,2),((0,9),(1,1),(4,8),(10,0)),((0,10),(1,2),(5,0),(6,6))),
 ((1,3),((0,8),(6,6),(10,0)),((0,10),(1,1),(3,9),(7,0))),
 ((1,5),((0,6),(1,1),(2,10),(10,0)),((0,10),(2,0),(6,6),(10,1))),
 ((1,7),((0,4),(6,6),(10,0)),((0,10),(1,1),(3,0),(5,6),(7,5))),
 ((2,3),((0,8),(3,9),(5,0),(8,3)),((0,9),(1,3),(4,8),(7,0))),
 ((2,4),((0,7),(4,8),(5,0)),((0,9),(8,0),(9,3))),
 ((2,6),((0,5),(4,8),(9,0)),((0,9),(5,0),(8,4))),
 ((2,8),((0,3),(4,8),(5,0),(7,1)),((0,9),(4,0),(5,7),(7,4)))
]

def direction(a,b):
 dx=(b[0]-a[0])%P
 dy=(b[1]-a[1])%P
 return dy*pow(dx,-1,P)%P if dx else P

def image_direction(s,permutation):
 o,x,y=(BASE[i] for i in permutation)
 a,b=(0,1) if s==P else (1,s)
 v=(((x[0]-o[0])*a+(y[0]-o[0])*b)%P,
    ((x[1]-o[1])*a+(y[1]-o[1])*b)%P)
 return direction((0,0),v)

covered=set()
for extra,left,right in TABLE:
 allowed={0,10,11,*extra}
 candidates={v for v in product(range(P),repeat=2) if v not in BASE
             and all(direction(v,b) in allowed for b in BASE)}
 assert candidates==set(left)|set(right)
 assert not set(left)&set(right)
 for side in (left,right):
  assert all(direction(a,b) not in allowed for a,b in combinations(side,2))
 orbit={tuple(sorted(image_direction(s,perm) for s in extra))
        for perm in permutations(range(3))}
 assert covered.isdisjoint(orbit)
 covered.update(orbit)
 print(extra,'orbit size',len(orbit),'candidate partition',len(left),len(right))
assert covered==set(combinations(range(1,10),2))
print('Certificate passed: all 36 masks covered, every extra-point graph bipartite.')


==> anc/code/prime11/audit/logs/additions/result.json <==
{
  "status": "PASS",
  "completed": [
    "size22_quartic",
    "size55_cross_layers",
    "size66_77_independent",
    "six_point_table",
    "size22_caps_compile",
    "size22_caps",
    "ten_point_completion_compile",
    "ten_point_completion"
  ],
  "scope": "Small additional audit checks; not the complete theorem.",
  "large_size33_search": "Run checks/size33/verify33_short.py separately."
}


==> anc/code/prime11/audit/logs/additions/six_point_table.log <==
(1, 2) orbit size 6 candidate partition 4 4
(1, 3) orbit size 6 candidate partition 3 4
(1, 5) orbit size 3 candidate partition 4 4
(1, 7) orbit size 6 candidate partition 3 5
(2, 3) orbit size 3 candidate partition 4 4
(2, 4) orbit size 6 candidate partition 3 3
(2, 6) orbit size 3 candidate partition 3 3
(2, 8) orbit size 3 candidate partition 4 4
Certificate passed: all 36 masks covered, every extra-point graph bipartite.


==> anc/code/prime11/audit/logs/additions/size22_caps.log <==
Dynamic direction search nodes 1 91 1656 640 0
Five masks 6; six masks 10; seven-point counterexamples 0
Equal-chord nodes 890; largest 6


==> anc/code/prime11/audit/logs/additions/size22_quartic.log <==
PASS: six quartic orbits; both scale classes force 1 = 10 in F_11.


==> anc/code/prime11/audit/logs/additions/size55_cross_layers.log <==
Cross directions, non-extension, F_121 identities: PASS
Layer table (S, orbit size, sum lambda^4, sum s lambda^4):
((0, 1, 2, 3, 4), 55, 10, 9)
((0, 1, 2, 3, 5), 110, 2, 10)
((0, 1, 2, 3, 6), 110, 3, 4)
((0, 1, 2, 3, 7), 55, 2, 3)
((0, 1, 2, 4, 5), 110, 9, 9)
((0, 1, 2, 4, 7), 22, 0, 8)


==> anc/code/prime11/audit/logs/additions/size66_77_independent.log <==
{
  "direction_masks": 36,
  "candidate_vertices_counted_with_masks": 264,
  "candidate_edges": 285,
  "candidate_triples": 1566,
  "compatible_triples": 0,
  "degree8_incidence_minimum": 222,
  "profile_counts": {
    "66": {
      "uniform": 1,
      "constant_zero": 462,
      "nonconstant": 110
    },
    "77": {
      "uniform": 1,
      "constant_zero": 330,
      "nonconstant": 0
    }
  },
  "incidence_cases": [
    [
      7,
      9
    ],
    [
      8,
      7
    ],
    [
      8,
      9
    ],
    [
      9,
      5
    ],
    [
      9,
      6
    ],
    [
      9,
      7
    ],
    [
      9,
      9
    ],
    [
      10,
      9
    ]
  ],
  "line_union_bounds": {
    "5": 53,
    "6": 61,
    "7": 70,
    "9": 85
  },
  "last_case": [
    [
      7,
      9
    ]
  ],
  "all_checks_passed": true
}


==> anc/code/prime11/audit/logs/additions/ten_point_completion.log <==
permutations 362880 low_direction 3015 cap4_and_low_direction 1320
4 9 1320
5 8 330
5 9 660
6 7 44
6 9 660
11 1 1
successful_deletions 0
four_point_lines 3 count 1320
affine_orbits 3
representative 0 1 2 3 5 7 4 9 6 10 8
representative 0 1 2 4 3 8 10 9 7 6 5
representative 0 1 2 4 6 5 9 3 10 8 7


==> anc/code/prime11/audit/logs/size33/audit_inputs.log <==
{
  "B_size": 33,
  "base_moments_through": 7,
  "uniform_normal_directions": 8,
  "nonuniform_profile": [
    0,
    0,
    1,
    1,
    2,
    2,
    4,
    4,
    5,
    7,
    7
  ],
  "quadratic_profile_check": "pass",
  "centers_concurrent_check": "pass",
  "height_constraint_rank": 18,
  "height_nullity": 15,
  "nonlinear_equations_checked": 20,
  "status": "pass"
}


==> anc/code/prime11/audit/logs/size33/classify_eight_cliques.log <==
8sets 5760 search_nodes 266001
frequency stabilizer 16
classes 45
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 2), (5, 9), (7, 10), (10, 7))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 2), (6, 10), (8, 9), (9, 6))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 2), (7, 10), (8, 9), (9, 6))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (5, 2), (8, 9), (9, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (5, 2), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (6, 4), (8, 9), (9, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (6, 4), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (6, 10), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (5, 9), (6, 4), (9, 5), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (6, 4), (7, 10), (8, 9), (9, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (6, 4), (8, 9), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (6, 10), (8, 9), (9, 6), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (7, 10), (8, 4), (9, 2), (10, 7))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (7, 10), (8, 9), (9, 2), (10, 7))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (6, 10), (7, 5), (8, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (6, 10), (7, 5), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (6, 10), (8, 4), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (7, 5), (8, 4), (9, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 8), (7, 5), (9, 6), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (6, 10), (7, 5), (9, 6), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (6, 10), (7, 8), (9, 6), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 10), (4, 7), (5, 2), (7, 8), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 10), (4, 7), (7, 8), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 10), (5, 8), (6, 7), (7, 5), (9, 6))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (6, 10), (7, 5), (8, 9))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (6, 10), (7, 8), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (6, 10), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (7, 8), (9, 5), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (8, 9), (9, 5), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (6, 4), (7, 8), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (6, 4), (8, 9), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (6, 10), (7, 5), (8, 9), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (4, 10), (5, 9), (6, 4), (7, 8), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (4, 10), (7, 8), (8, 4), (9, 2), (10, 7))
128 ((0, 0), (1, 3), (2, 6), (3, 1), (6, 5), (7, 8), (9, 4), (10, 7))
128 ((0, 0), (1, 3), (2, 6), (3, 2), (4, 5), (6, 4), (9, 1), (10, 7))
128 ((0, 0), (1, 3), (2, 7), (3, 1), (4, 10), (5, 6), (6, 9), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 1), (4, 10), (5, 6), (6, 9), (9, 5))
128 ((0, 0), (1, 3), (2, 7), (3, 1), (5, 6), (6, 9), (7, 2), (9, 5))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (5, 9), (7, 5), (9, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (6, 9), (7, 5), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (6, 9), (7, 8), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (6, 10), (7, 5), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (4, 1), (6, 9), (7, 8), (8, 4), (9, 2))
128 ((0, 0), (1, 3), (2, 7), (4, 10), (5, 6), (6, 9), (8, 4), (9, 2))


==> anc/code/prime11/audit/logs/size33/four_prequintic_cases.log <==
[{"e": [1, 3, 4, 4, 6, 6, 4], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 8}, {"e": [1, 6, 2, 8, 2, 2, 8], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 3}, {"e": [1, 7, 10, 8, 5, 1, 2], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 3}, {"e": [1, 10, 2, 7, 9, 1, 6], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 3}]


==> anc/code/prime11/audit/logs/size33/independent_mixed.log <==
first 0 even 1771561 checks 219955131 qpass 19631 fullpass 0
first 1 even 1932612 checks 240008582 qpass 21456 fullpass 0
first 2 even 1947253 checks 241995523 qpass 21603 fullpass 0
first 3 even 1948584 checks 242172304 qpass 21608 fullpass 0
first 4 even 1948705 checks 242201465 qpass 21611 fullpass 0
first 5 even 1948716 checks 242202796 qpass 21611 fullpass 0
first 6 even 1948717 checks 242202917 qpass 21611 fullpass 0
ranks 0 0 0 0 187 3052 1945478


==> anc/code/prime11/audit/logs/size33/prepare_odd.log <==
reps [(0, 4), (0, 5), (1, 0), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 10), (2, 4), (2, 5), (3, 4), (4, 0), (4, 3), (4, 4), (4, 7)] dimension 8


==> anc/code/prime11/audit/logs/size33/prepare_split.log <==
even7 odd8 prepared


==> anc/code/prime11/audit/logs/size33/primary_mixed.log <==
even 100000 full 0 plane7 0 ranks 0 0 0 0 16 129 99854
even 200000 full 0 plane7 0 ranks 0 0 0 0 30 271 199698
even 300000 full 0 plane7 0 ranks 0 0 0 0 36 419 299544
even 400000 full 0 plane7 0 ranks 0 0 0 0 45 535 399419
even 500000 full 0 plane7 0 ranks 0 0 0 0 53 706 499240
even 600000 full 0 plane7 0 ranks 0 0 0 0 60 909 599030
even 700000 full 0 plane7 0 ranks 0 0 0 0 68 1135 698796
even 800000 full 0 plane7 0 ranks 0 0 0 0 76 1341 798582
even 900000 full 0 plane7 0 ranks 0 0 0 0 83 1490 898426
even 1000000 full 0 plane7 0 ranks 0 0 0 0 92 1648 998259
even 1100000 full 0 plane7 0 ranks 0 0 0 0 100 1849 1098050
even 1200000 full 0 plane7 0 ranks 0 0 0 0 107 2016 1197876
even 1300000 full 0 plane7 0 ranks 0 0 0 0 115 2160 1297724
even 1400000 full 0 plane7 0 ranks 0 0 0 0 121 2296 1397582
even 1500000 full 0 plane7 0 ranks 0 0 0 0 129 2459 1497411
even 1600000 full 0 plane7 0 ranks 0 0 0 0 137 2597 1597265
even 1700000 full 0 plane7 0 ranks 0 0 0 0 144 2737 1697118
even 1800000 full 0 plane7 0 ranks 0 0 0 0 163 2868 1796968
even 1900000 full 0 plane7 0 ranks 0 0 0 0 170 3001 1896828
DONE even 1948717 quad 21611 cubic 4 quartic 4 full 0 plane7 0 time 1.629


==> anc/code/prime11/audit/logs/size33/rank_parity.log <==
7 8


==> anc/code/prime11/audit/logs/size33/result.json <==
{
  "status": "PASS",
  "even_projective_classes": 1948717,
  "independent_odd_kernel_vectors_checked": 242202917,
  "nonzero_even_moment_solutions": 0,
  "conclusion": "Every moment-compatible lift over B33 becomes odd after an affine height change.",
  "mathematical_final_step": "Central symmetry contradicts spectrality by the determinant lemma.",
  "pure_odd_search": "Omitted; unnecessary for the shortened proof."
}


==> anc/code/prime11/audit/logs/size33/six_equal_chords.log <==
nodes 890 normalized6 300 classes 4
((0, 0), (0, 1), (1, 0), (1, 1), (2, 4), (2, 5)) 60 dirs 10 direction_multiplicities {3: 1, 2: 3, 1: 6}
((0, 0), (0, 1), (1, 0), (1, 1), (2, 4), (3, 5)) 120 dirs 11 direction_multiplicities {2: 4, 1: 7}
((0, 0), (0, 1), (1, 0), (1, 1), (2, 4), (10, 8)) 60 dirs 9 direction_multiplicities {2: 6, 1: 3}
((0, 0), (0, 1), (1, 0), (1, 1), (2, 5), (2, 6)) 60 dirs 10 direction_multiplicities {3: 1, 2: 3, 1: 6}


==> anc/code/prime11/audit/logs/size33/six_triple_skeletons.log <==
class 0 height_parameters 11 maxlinehist {10: 11} valid []
class 1 height_parameters 11 maxlinehist {11: 11} valid []
class 2 height_parameters 11 maxlinehist {9: 11} valid []
class 3 height_parameters 11 maxlinehist {10: 11} valid []


==> anc/code/prime11/audit/logs/size33/ten_points.log <==
cap3=10428 checked10=2490785 bad=0


==> anc/code/prime11/audit/logs/size33/verify_branch_lemmas.log <==
{
  "planar": {
    "target": 6,
    "cap": 2,
    "maximum_directions": 5,
    "masks": 36,
    "states": 90,
    "largest": 5,
    "result": "no counterexample"
  },
  "cubic_profiles": [
    {
      "profile": [
        0,
        0,
        1,
        1,
        2,
        2,
        4,
        4,
        5,
        7,
        7
      ],
      "coefficient_tuples": 55,
      "energy": 66,
      "excess": 3
    },
    {
      "profile": [
        0,
        1,
        1,
        1,
        2,
        3,
        4,
        5,
        5,
        5,
        6
      ],
      "coefficient_tuples": 110,
      "energy": 55,
      "excess": 2
    },
    {
      "profile": [
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "coefficient_tuples": 1,
      "energy": 33,
      "excess": 0
    }
  ],
  "total_excess": 177
}


==> anc/code/prime11/audit/logs/size33/verify_seven_lemma.log <==
{
  "monic_cubic_pairs_tested": 121,
  "centered_quadratic_pairs_tested": 110,
  "monic_cubics": [
    [
      3,
      1,
      0,
      1
    ],
    [
      1,
      9,
      0,
      1
    ]
  ],
  "centered_quadratics": [
    [
      5,
      0,
      2
    ],
    [
      5,
      0,
      6
    ],
    [
      5,
      0,
      7
    ],
    [
      5,
      0,
      8
    ],
    [
      5,
      0,
      10
    ]
  ],
  "all_checks_passed": true
}


==> anc/code/prime11/audit/logs/size33/verify_small_profiles.log <==
{'direction_sets': 126, 'search_nodes': 25725, 'maximum_size': 7}
{'quadratic_profiles': [(2, 5), (6, 5), (7, 5), (8, 5), (10, 5)]}


==> anc/code/prime11/audit/logs/size33/verify_three_set_difference.log <==
{'three_sets': 165, 'ordered_pairs': 27225, 'difference_size_five_pairs': 605, 'all_checks_passed': True}


==> anc/code/prime11/audit/logs/size55/grid_rerun.log <==
{
  "representatives": [
    [
      0,
      1,
      2,
      3,
      4
    ],
    [
      0,
      1,
      2,
      3,
      5
    ],
    [
      0,
      1,
      2,
      3,
      6
    ],
    [
      0,
      1,
      2,
      3,
      7
    ],
    [
      0,
      1,
      2,
      4,
      5
    ],
    [
      0,
      1,
      2,
      4,
      7
    ]
  ],
  "orbit_sizes": [
    55,
    110,
    110,
    55,
    110,
    22
  ],
  "pairs": 36,
  "total_hits": 0,
  "records": [
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    }
  ]
}


==> anc/code/prime11/audit/logs/size55/layer_rerun.log <==
{
  "status": "ALL ASSERTIONS PASSED",
  "polynomials": 177156,
  "moment_flat": 375,
  "line_direction_counts": {
    "(2, 11)": 1,
    "(3, 10)": 242,
    "(3, 11)": 11,
    "(5, 8)": 110,
    "(6, 7)": 11
  },
  "allowed_graphs": 254,
  "orbits": [
    {
      "size": 110,
      "representative": [
        0,
        0,
        0,
        1,
        1,
        3,
        8,
        1,
        4,
        6,
        9
      ],
      "M4_pattern": [
        1,
        1,
        1,
        1
      ]
    },
    {
      "size": 110,
      "representative": [
        0,
        0,
        0,
        1,
        3,
        3,
        3,
        9,
        2,
        5,
        7
      ],
      "M4_pattern": [
        1,
        1,
        2
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        4,
        10,
        9,
        2,
        1,
        7,
        10
      ],
      "M4_pattern": [
        1,
        3
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        8,
        8,
        3,
        10,
        6,
        5,
        3
      ],
      "M4_pattern": [
        2,
        2
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        10,
        9,
        4,
        7,
        2,
        1,
        10
      ],
      "M4_pattern": [
        1,
        3
      ]
    },
    {
      "size": 1,
      "representative": [
        0,
        0,
        1,
        3,
        6,
        10,
        4,
        10,
        6,
        3,
        1
      ],
      "M4_pattern": []
    }
  ],
  "homothety_certificates": [
    {
      "orbit_size": 110,
      "Q": [
        6,
        3,
        1,
        6,
        0
      ],
      "M5": [
        4,
        9,
        1,
        4,
        6,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    },
    {
      "orbit_size": 110,
      "Q": [
        2,
        7,
        8,
        5,
        0
      ],
      "M5": [
        4,
        2,
        7,
        10,
        10,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    },
    {
      "orbit_size": 11,
      "Q": [
        3,
        8,
        9,
        0,
        0
      ],
      "M5": [
        0,
        6,
        3,
        4,
        0,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    }
  ],
  "cubic_layer_certificates": [
    {
      "layers": 4,
      "sets": 330,
      "sum_lambda4_zero": 0,
      "both_cubic_conditions_zero": 0
    },
    {
      "layers": 5,
      "sets": 462,
      "sum_lambda4_zero": 22,
      "both_cubic_conditions_zero": 0
    }
  ]
}


==> anc/code/prime11/audit/logs/size55/verify_layer_obstructions_results.json <==
{
  "status": "ALL ASSERTIONS PASSED",
  "polynomials": 177156,
  "moment_flat": 375,
  "line_direction_counts": {
    "(2, 11)": 1,
    "(3, 10)": 242,
    "(3, 11)": 11,
    "(5, 8)": 110,
    "(6, 7)": 11
  },
  "allowed_graphs": 254,
  "orbits": [
    {
      "size": 110,
      "representative": [
        0,
        0,
        0,
        1,
        1,
        3,
        8,
        1,
        4,
        6,
        9
      ],
      "M4_pattern": [
        1,
        1,
        1,
        1
      ]
    },
    {
      "size": 110,
      "representative": [
        0,
        0,
        0,
        1,
        3,
        3,
        3,
        9,
        2,
        5,
        7
      ],
      "M4_pattern": [
        1,
        1,
        2
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        4,
        10,
        9,
        2,
        1,
        7,
        10
      ],
      "M4_pattern": [
        1,
        3
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        8,
        8,
        3,
        10,
        6,
        5,
        3
      ],
      "M4_pattern": [
        2,
        2
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        10,
        9,
        4,
        7,
        2,
        1,
        10
      ],
      "M4_pattern": [
        1,
        3
      ]
    },
    {
      "size": 1,
      "representative": [
        0,
        0,
        1,
        3,
        6,
        10,
        4,
        10,
        6,
        3,
        1
      ],
      "M4_pattern": []
    }
  ],
  "homothety_certificates": [
    {
      "orbit_size": 110,
      "Q": [
        6,
        3,
        1,
        6,
        0
      ],
      "M5": [
        4,
        9,
        1,
        4,
        6,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    },
    {
      "orbit_size": 110,
      "Q": [
        2,
        7,
        8,
        5,
        0
      ],
      "M5": [
        4,
        2,
        7,
        10,
        10,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    },
    {
      "orbit_size": 11,
      "Q": [
        3,
        8,
        9,
        0,
        0
      ],
      "M5": [
        0,
        6,
        3,
        4,
        0,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    }
  ],
  "cubic_layer_certificates": [
    {
      "layers": 4,
      "sets": 330,
      "sum_lambda4_zero": 0,
      "both_cubic_conditions_zero": 0
    },
    {
      "layers": 5,
      "sets": 462,
      "sum_lambda4_zero": 22,
      "both_cubic_conditions_zero": 0
    }
  ]
}


==> anc/code/prime11/audit/verify_audit_additions.py <==
"""Recompile and run the small additional audit checks, not the whole proof."""
from pathlib import Path
import json
import os
import shutil
import subprocess
import sys
import tempfile

if sys.version_info < (3, 9):
    raise SystemExit("Python 3.9 or later is required.")
if not __debug__:
    raise SystemExit("Do not disable assertions with Python -O.")

ROOT = Path(__file__).resolve().parent
LOGS = ROOT / "logs" / "additions"
LOGS.mkdir(parents=True, exist_ok=True)
CXX = os.environ.get("CXX") or shutil.which("g++") or shutil.which("clang++")
if not CXX:
    raise SystemExit("A C++17 compiler is required.")
completed = []


def run(command, name):
    print(name, flush=True)
    with (LOGS / (name + ".log")).open("w") as stream:
        subprocess.run([str(x) for x in command], cwd=ROOT, check=True,
                       stdout=stream, stderr=subprocess.STDOUT)
    completed.append(name)


for name, relative in [
    ("size22_quartic", "size22/compact_quartic_certificate.py"),
    ("size55_cross_layers", "size55/audit_cross_and_layers.py"),
    ("size66_77_independent", "size66_77/independent66_checks.py"),
    ("six_point_table", "size66_77/original_audit66_certificate.py"),
]:
    run([sys.executable, ROOT / "checks" / relative], name)

with tempfile.TemporaryDirectory(prefix="fuglede11-audit-") as temp:
    for name, relative in [
        ("size22_caps", "size22/independent_caps.cpp"),
        ("ten_point_completion", "size55/ten_point_completion.cpp"),
    ]:
        binary = Path(temp) / name
        run([CXX, "-O3", "-std=c++17", ROOT / "checks" / relative,
             "-o", binary], name + "_compile")
        run([binary], name)

result = {
    "status": "PASS",
    "completed": completed,
    "scope": "Small additional audit checks; not the complete theorem.",
    "large_size33_search": "Run checks/size33/verify33_short.py separately.",
}
(LOGS / "result.json").write_text(json.dumps(result, indent=2) + "\n")
print(json.dumps(result, indent=2))


==> anc/code/prime11/original/README.txt <==
FUGLEDE IN F11^3: CARDINALITY 33 CLOSURE
October 20, 2026

Start with output/fuglede11_round3/research_round3.pdf (4 pages).
Its LaTeX source is included alongside it.

NEW EXACT FINITE RESULT
Every graph over the explicit planar set B33 whose mixed moments through
total degree five vanish has at least nine points in an affine plane.
The complete affine-gauged moment system has 1361 solutions: zero, and ten
nonzero scalings of each of 136 projective odd classes. Every class is excluded
by the plane bound eight. Two independently written exhaustive implementations
reproduce the complete result. Explicit plane witnesses are included.

Consequently the earlier fixed-projection, fifth-moment and plane-cap-eight
reductions exclude spectral cardinality 33. The previous, more expensive
improvement of the plane bound from eight to seven is NOT needed for this step.

REPRODUCE THE NEW FINITE LEMMA
From this extracted packet's root, run:

  python3 output/fuglede11_round3/verify_certificate.py

Requirements: Python 3.8+ standard library and a C++17 compiler (g++, clang++,
or c++). No Python packages, downloads, network access or external solver are
required. The CXX environment variable may select a compiler executable.
The runner compiles into a temporary directory, rebuilds both implementations,
compares their complete solution lists and verifies all geometric witnesses.
It writes verification_result.json and verification_logs under round3.
The new checks completed here; no unfinished computation is being handed off.

The primary checker is also standalone:

  python3 output/fuglede11_round3/algebra/run_all.py

It can be invoked by absolute path from any working directory. The combined
runner also locates the packet root automatically. The independent component
commands listed in quadrics/AUDIT.txt should be run from the packet root.

EXPECTED COUNTS
Nonzero even part: 1,948,717 normalized choices; mixed ranks
4:187, 5:3052, 6:1945478. Complete odd-kernel choices: 242,202,917.
21,611 pass all quadrics; four pass cubics and quartics; zero pass quintics.
Their last nonzero fifth moments are 8,3,3,3.
Purely odd part: 21,435,888 projective choices; 1696 pass the quadrics;
136 pass all moments. Maximum-plane histogram: 9:8,11:16,13:96,15:8,23:8.
The zero height has all 33 graph points in one plane.

IMPORTANT FILES
round3/algebra/: primary generators, solvers, complete output and proof.
round3/quadrics/: independent implementations, AUDIT.txt and plane certificates.
round3/geometry/audit_odd_planes.py: third direct geometric verification.
round3/dependencies/: logical dependency audit and independent input algebra.
round3/graph/: optional verified extra reductions, not needed for closure.
All these paths begin with output/fuglede11_ when expanded as in the tree.

PRIOR DEPENDENCIES
The complete preceding methodical-update packet is retained in its original
output/... tree, including the older research_update.pdf, research_round2.pdf,
the earlier size-77 note, sources and finite checks. Earlier notes that describe
33 as open are historical snapshots, superseded by research_round3.pdf.
The current combined argument excludes all remaining non-tiling cardinalities
for F11^3 using the earlier published reductions and our working arguments.
This is a proposed computer-assisted proof requiring external mathematical
review; the new computation alone does not certify every prior lemma.

The combined runner verifies the NEW finite lemma and selected input algebra.
It does not claim to rerun every earlier planar classification or prove a
literature-priority claim. No unsuccessful or unfinished solver attempt enters
the new proof. The unrelated local-seven-slice/CP-SAT experiments are omitted.

INTEGRITY
SHA256SUMS.txt lists a SHA-256 digest for every archived file other than itself.
The packet preserves root-relative paths used by older certificate scripts.


==> anc/code/prime11/original/SHA256.json <==
{
  "output/fuglede11_next/README.txt": "5e58eb748506b767c26b8f4a7e9ff00813c28b7e4ed6f5463390353b53406150",
  "output/fuglede11_next/audit44_layer_obstruction.txt": "f579cc2b8a1b89e8ad0704eaa631e1473184eecf72822933c886ec2be63f99a8",
  "output/fuglede11_next/audit44_q_candidates.py": "120aa8b90b5abe631524b40287565f376dbdfcbb57fdd9a9a8aa51e7d89fa665",
  "output/fuglede11_next/audit66_certificate.py": "005f09e86de35a34ffa9f03530ce62bb073042eb2e3d100ec6714a69faa944ae",
  "output/fuglede11_next/audit_cubic_flat_graphs.cpp": "c51cf49935bb350d6a7204c5da5b7238d354394dc18b8d8dfc5d35ad92da4966",
  "output/fuglede11_next/audit_grid55.py": "60d73da6715d2c0ad1212f2a38867a998c0e56094ad9621709f331efb0afa4c5",
  "output/fuglede11_next/audit_grid55_results.json": "4cdf0e8661957febf93ab3fe6725bc4685651278226d6380209be90e294d6052",
  "output/fuglede11_next/audit_layer_permutations.cpp": "0bb2842f9ff624388cb3ff1419a3a710746d1f1b569fe2be9ea0b0bb7f053b25",
  "output/fuglede11_next/check_grid55.py": "74c9bc832dbf7f4fc690d2f60d484221f3e7ddc3873f4d8b3269f2af9cf0d235",
  "output/fuglede11_next/flat_graph_orbit_reps.txt": "90bfa0088c808807f1e33e202dd82cee04d2aeb61bbcea8299e7e8ce9be521dc",
  "output/fuglede11_next/flat_graphs_254.txt": "a0c3b62d63486c41c264baa057dd34d71d1a1e4412b996cb664ededa8d518502",
  "output/fuglede11_next/generic_rigidity_checks.py": "b6b5345773d9555ad5a4bb298b3c45a61d818c1a37db88f919833f7d487e5289",
  "output/fuglede11_next/generic_rigidity_results.json": "0fbf44d3f76502238a58d833ec9780713cef15462c20d78b0eb45acf25a8438d",
  "output/fuglede11_next/layer_q_candidates_0.json": "e635341ac39ec1c356c4e7be7e73e364340d9845430c1be9669c577e8c71266b",
  "output/fuglede11_next/layer_q_candidates_1.json": "6d5917a0d36af4fd138ceca593ef97543587c3432e09df4a68844f79b21eafb1",
  "output/fuglede11_next/proof22.tex": "d6df2d7e708ba6ecc139c05774056c83f7b1a4f677d23b10ab43f2e78db35ae0",
  "output/fuglede11_next/proof44.tex": "ec208f6c861b17c529d8ef3dc1850f8c5c21e0470065b8a5e22082417a786d9d",
  "output/fuglede11_next/proof44_layers.tex": "ce976f8af24b8c1a79517e73ff24284d118d6072bca0e77c9a4885dd8a5b6de9",
  "output/fuglede11_next/proof55.tex": "0271b3dd458400f68b8c97372c47adca927f70dff629822cb53c505a2f049952",
  "output/fuglede11_next/proof55_layers.tex": "1674e3d421482ef03aa34f64ff4fe1ec35a428ab62ab498f043f54cf3b84a91b",
  "output/fuglede11_next/research_update.pdf": "2462772f4db491ce2a5c34eb7bba18a71bdc9830b9e8090235c63c5ca2369ed7",
  "output/fuglede11_next/research_update.tex": "bdb1d74702e49f9d751c301db0ad7c16c1a1b68ca0132933c0bec381c63708bc",
  "output/fuglede11_next/size22/results22.json": "eea6f0d6dba1f3caba9d2bd7aa1256c6b9d38f070f8c6ee75b1bbd510fecdd7b",
  "output/fuglede11_next/size22/verify22.py": "23087ec64ff79c51fe4ad5028815ae80a68af87f2a72f2f7c171398f43fa3f59",
  "output/fuglede11_next/size33/classify_eight_cliques.py": "035476b6c3d3fbba791d97fce026bfec2357a84e3902f9048750f0dc3acdfea1",
  "output/fuglede11_next/size33/clique_results.txt": "179decdcab9f666d774bdecb32a75727a49de4e034e2b6edc00a4b2fdf25efbc",
  "output/fuglede11_next/size33/eight_clique_classes.json": "1e36f41424a96b333457a36afd16a23bd8ab5897f9283d47c711feea96e24c0e",
  "output/fuglede11_next/size33/proof33.tex": "fa550944541f5e42eed42487b1d5c6fab9cbb7b3b03e1a5dd2fb273574cdbfdd",
  "output/fuglede11_next/size33/size33_reduction.md": "73c091dc2eb6ad3220f78ea406a3d9bc69f5d17a8e4f0bd052698d20f34684e8",
  "output/fuglede11_next/size33/ten_point_results.txt": "ae44329c54564e05b03aa835eb83be6c3cb999e6736803bba2bb7f11cdcc9a82",
  "output/fuglede11_next/size33/test_height_cpsat.py": "75a414e88d88aa9dd23d9cec6e274df0262c6c20e427cafec045b07bafeabbb9",
  "output/fuglede11_next/size33/test_one_height.py": "63b1bf764006bc948b79b3908673bec93ba60e995bad620f3afc2d48dc9fe781",
  "output/fuglede11_next/size33/verify_small_profiles.py": "2d7b727c058420698226fd3c66b6582cb26cd7d8e031276853fa0e5f688cb760",
  "output/fuglede11_next/size33/verify_ten_points.cpp": "dd5f1f7cf10c5ae4ddaf2456e0706b7923c75bf3452b8dfa4f7004631e239843",
  "output/fuglede11_next/verify44_barriers.py": "865efb5d242c796f68eb451afc8ad7053c4ee78ce4972dd316d26bd9fb427f3b",
  "output/fuglede11_next/verify44_barriers_results.json": "356bddadb4975815a30cae363cdb3bb554b5535885a18b47153c9088bee2e0aa",
  "output/fuglede11_next/verify44_fifth_moments.js": "97371b603592026b53f031f6e0c431bdc6af0b2222d1b150874f75f5ad475ede",
  "output/fuglede11_next/verify44_fifth_moments_results.json": "8b31fbc288d015a0534932c670c030534ee654c1b870a7bd16964d8dbee53ae0",
  "output/fuglede11_next/verify44_planar.py": "66ad89cf8c5ef60e5606b4840041b501a26586824d85d74a8537337f0774b408",
  "output/fuglede11_next/verify44_planar_results.json": "c88a6161696d86bac1c86e5643b459aec8a58a2b534a7c0762a41dde1293865c",
  "output/fuglede11_next/verify55_planar.js": "f2e88bda4b11c74d8b74222a9166472b3bb7aa1f5642ec1869e061d0d6de923c",
  "output/fuglede11_next/verify55_profiles.js": "86de476524b30acb6a4dfe379b9b34a129d6c4bd68d7a9acd9e3cca78f8c803e",
  "output/fuglede11_next/verify_layer_obstructions.py": "6d1458e7791d535a4bd7306745bf5e45f71326c8fe886d273eabb53be2c38922",
  "output/fuglede11_next/verify_layer_obstructions_results.json": "6518fdf672a7b24da476b64bab274c02606c55993ca734bd168c0899ae1620cd",
  "output/fuglede11_round2/PACKET_README.txt": "edb15d65cf49dc0703d3caea57e8a725e365c013b4591644098e3b993ad4b282",
  "output/fuglede11_round2/audit/audit33_low_plane.txt": "b6b3c367eccf07d04c96ac00ae4ff5558f676f753e3d0ad597bf08c6a3654a2c",
  "output/fuglede11_round2/audit/cross55_complex.tex": "58dca32e0ee349bd96992db555813b39dfbcb9fbf398aa02299ec5cb277e8090",
  "output/fuglede11_round2/audit/cross_slice_lemma.tex": "cf0f0dd7304f2666a684580d4b631b7dcab6bf2a54183cc221c63ee7ec84c20c",
  "output/fuglede11_round2/audit/four_support_independent.py": "22e7a0ca61834acb7a27d2ecd2c23c0d72745f62f6ab9fb10529fe62687cf288",
  "output/fuglede11_round2/audit/four_support_independent_results.json": "59e903cc09f2191b356e10e9b3b6f6272ee330c10afea3baebf906881ebec0f6",
  "output/fuglede11_round2/general/audit33_cubic_union.py": "868a082faf474788152d14a7f50ebcd84981ccd9da83745ca67592bc02c68239",
  "output/fuglede11_round2/general/audit33_cubic_union_results.json": "8d58cce45e4e87fc650fad0e335ea41c04c3abb7d1b34737ad4d4f2d0be7e465",
  "output/fuglede11_round2/general/audit33_height.py": "8f7330df9a3c6b4059f7861a7767920051ea9d49aa33fd31f907daed06bde2ec",
  "output/fuglede11_round2/general/audit33_height_results.json": "7307183a5c66146a687d72d930fb11a778bde2bbe2f9f73f94e606a34ae1dcba",
  "output/fuglede11_round2/general/audit33_quadratic_height.py": "c3c92c524f9fa35d0162f00259326187e59af96ef7250ff2422f72116028909b",
  "output/fuglede11_round2/general/audit33_quadratic_height_results.json": "ddbed58de97f42fb48d4eb37a0b1e7c513e9a246b9ddcef8d6f6c291483689c6",
  "output/fuglede11_round2/general/audit33_quintic_survivors.py": "9f4e991ff6073f3e0a03654ba6a201be4c8d7adb5ece0ef791ff93fb70ba6581",
  "output/fuglede11_round2/general/audit33_quintic_survivors_results.json": "2678355025f66903245bada221489ece020cba1d4c30ee0bfd60e949c6a8ecc5",
  "output/fuglede11_round2/general/audit55_cross.tex": "6fb7e4f6de6aa96412e4397b9a79794348dce14d64abc981679a03aee94757ec",
  "output/fuglede11_round2/general/audit55_cross_extension.tex": "c5e2e496f507800bced772751498e9a81da03a46ee8157bea4d9d7147e714137",
  "output/fuglede11_round2/research_round2.pdf": "949d92686b400a65869a77a2747eab4e34ffad9ceb1346c64e8741df72cf50ce",
  "output/fuglede11_round2/research_round2.tex": "4ced7e4191c4e7c9924ede417e469f592f3344448bff695d51b1bb673a420332",
  "output/fuglede11_round2/size33/check_harmonic_seven_quartic.py": "42604303c7a18ee870bdc6aee70c062db5354a69f77b2691cf7d855d9f07e412",
  "output/fuglede11_round2/size33/check_moment_classes.py": "f2c95ef492da06ba400036807eafa0959476f541cc935d670b1fbee4bbebf3b2",
  "output/fuglede11_round2/size33/check_quintic_survivors.py": "eeea44197c1aa3aee7eab7d2f685153f7f6e7524bb829ded474ef7b05bc94716",
  "output/fuglede11_round2/size33/classes.inc": "fdb4195a76d4e5a465312a8db6aea785af6dcb011906f5480c939364cd8e4e5d",
  "output/fuglede11_round2/size33/classify_harmonic_seven.py": "52e2afbc68d9ceb4b517a0270e266572251499831af7d90fb5aaef2daa606c17",
  "output/fuglede11_round2/size33/cubic_extension.py": "af837bd439352867a328d821f96900a5cd6e2743651e8b13a4393db3258f9d87",
  "output/fuglede11_round2/size33/cubic_extension_results.json": "a0ae19ac1b2dc3f576bdafa488989c2c6f5b44fc4a63d782a96f6d847509ae00",
  "output/fuglede11_round2/size33/harmonic_masks.inc": "36a798b151c489ca2e9f7c7fd408c3fbe1b15bf3876b1bd539e46e67411a2c29",
  "output/fuglede11_round2/size33/harmonic_seven.inc": "7771c6f3ad324e76f430d8583fc8a7d72de50dac66d6ab57146b82be82c6e91d",
  "output/fuglede11_round2/size33/harmonic_seven_classes.json": "1f2b143e8c77c3704191bd6f355cafbc1061548e6ac2c81445c1cf7fe68eb2eb",
  "output/fuglede11_round2/size33/harmonic_seven_cubic.py": "313ecf29a85273f37bf253c8364d44d1c703dcf5a474ca02991778196dd9d089",
  "output/fuglede11_round2/size33/harmonic_seven_cubic_results.json": "8bc7db392b9f4ba1b1e06686f4910bd89ab42ea6062257aac3d82fe9824418c7",
  "output/fuglede11_round2/size33/harmonic_seven_pruned_quintic_rank.txt": "4b6b23810c9f9caccd43b203d29ef4961d27388ee1dbaf9acdab3817f7454861",
  "output/fuglede11_round2/size33/harmonic_seven_pruned_rank.cpp": "00d87f72fb8e57cc9852253cf980a0cf8b6600366c3cb1a182dcaa3196ef2e70",
  "output/fuglede11_round2/size33/harmonic_seven_quartic.cpp": "5200ec10981a6800e8af0c7cc3a7502a10e0846be3bbe5983f4a086a566101d5",
  "output/fuglede11_round2/size33/harmonic_seven_quartic_rank.txt": "e06e2c8142f8b45653bb62bd32c3e16b1cbd1f556ddcda4f9f4f620f508bffbf",
  "output/fuglede11_round2/size33/harmonic_seven_quartic_results.json": "f77facc65812d4f4739a0573ee114e71faf6fcd6e163cb4c5a92a63cf5868524",
  "output/fuglede11_round2/size33/harmonic_seven_quartic_survivors.json": "196761cf5f4abee63e71c587b330027bf7232c09e7ad0a1f78b4711815e6b885",
  "output/fuglede11_round2/size33/harmonic_seven_quintic_rank.txt": "ba1b6ec8a1096a29e6c1dfd8e2a6567b65c85b77ef8f11b44c5de131e824656f",
  "output/fuglede11_round2/size33/harmonic_seven_triple_rank.cpp": "4f93a107722871713fc55c2e6576212b85832dd6896bd43bef2039746d999257",
  "output/fuglede11_round2/size33/moment_classes.json": "bc2948fa1dd6aaf96335876bae6e6eae25030deb7080339e816c3f2e956ef24a",
  "output/fuglede11_round2/size33/proof33_harmonic_seven.tex": "3c8bf7cafc2352510dec3b80c89e5e81614a5f3de5baddd2a78645df3d02f592",
  "output/fuglede11_round2/size33/proof33_moments.tex": "0b3de5a8e43cfb1b5f4298c9a799207cb414b5f3f8e65472426106d8f83a0bc0",
  "output/fuglede11_round2/size33/quartic_extension.cpp": "d8313a8b606b76cb237ef511b3e413cd205d49c861b6dbc0e1064f18ec38dbe5",
  "output/fuglede11_round2/size33/quartic_extension_rank.py": "ac01fa9d325d654b3e5f8e30187fa7b5c17ec991fbdb63c6a599ff08195547d6",
  "output/fuglede11_round2/size33/quartic_extension_rank_results.json": "e2b65be9665f149b51faca88c2d0f9c3088d94c0fdd8e82b662362be61be2d75",
  "output/fuglede11_round2/size33/quartic_extension_results.json": "b318fec66bd25cfd12b9173b8d551a8405d86c9d279251aaaed06684fef75558",
  "output/fuglede11_round2/size33/quintic_extension.cpp": "0d7ec00018ec236037cc28c99f1e50e6ee1df03996788c7df488e5785856163b",
  "output/fuglede11_round2/size33/quintic_extension_results.json": "55adf173497b95999f2bb1eb8e2d784cab17da8b0a7a427167e3aacc414995ce",
  "output/fuglede11_round2/size33/quintic_survivors.json": "d73f5d2b8aa680b11b3d37447b4398b0f67f5023045e3b3ec1036a0a28105fd4",
  "output/fuglede11_round2/size33/quintic_triple_rank.cpp": "68157a483b7a27995d6bf9b7760ddcd994599e6ad9405014d46ddd6abfc25dca",
  "output/fuglede11_round2/size33_algebra/README.txt": "620bf192125fd0d55d907404e90b2890c7298dfae9a932c0e80c34c975fed7f6",
  "output/fuglede11_round2/size33_algebra/factor_certificate.json": "b714c14293b581c971262c9b141c1c359ccb4be71ca452e2e13dd308828364ab",
  "output/fuglede11_round2/size33_algebra/factor_certificate.py": "932c5db753710300271403bc211328f2d2361706e6cf9e064641c6415e95a330",
  "output/fuglede11_round2/size33_algebra/height33_exclusion.tex": "390821fa03c21db2bcd5bcf1ccc7d5fca853dbd9a4c253c246ebceae5b0f55d3",
  "output/fuglede11_round2/size33_algebra/height33_residual_m5.tex": "3966b0d4ead367db390b64dcca124248e7bdf0843e19632415dfc70137bfb120",
  "output/fuglede11_round2/size33_algebra/height_m5_results.json": "a5d0b2c906f91dbc4d31d2ead0a52f4ff359037408b6563f7efb802e67317318",
  "output/fuglede11_round2/size33_algebra/height_m5_system.json": "6cb31f9a908b17dde365c718b37c7fe5917c4a1ca6099ce70e96663c0cb93fb8",
  "output/fuglede11_round2/size33_algebra/height_solutions.json": "64d9afeedafd7906f00425e67582a7c6a52b89effe8a69cc97187e03ec343d42",
  "output/fuglede11_round2/size33_algebra/height_system.inc": "8eb23ddf199794ce376404529766ffdf4a67152c59600be25caf655d293693c4",
  "output/fuglede11_round2/size33_algebra/height_system.json": "e46c80b9f5c48874686006a6187e6e4a4cd8fd246e51ec7bd095eeedac0a1176",
  "output/fuglede11_round2/size33_algebra/prepare_height.py": "92f693b7b33c6e14a213e5ed7a81629c88405341334841920acc48c3c6312fef",
  "output/fuglede11_round2/size33_algebra/prepare_height_m5.py": "a6dd3bad70d57fbf6ed945d66e24fdfccf104118f53c408d7f86287b9618c6b3",
  "output/fuglede11_round2/size33_algebra/solve_height.cpp": "819c66c0bea8ffbe0bb7e9357d42679249d5b7f0164f80a8c3214199ef93641d",
  "output/fuglede11_round2/size33_profiles/README.txt": "f9b8b7a35e1f82027953fe9ddbb9ec34434037c262622567ef16a8bdf3b77a91",
  "output/fuglede11_round2/size33_profiles/centered_quintics_cap5.json": "e15a3ae38e42a86ed564e29158da6a841abe27fc3e7a591b6a37d6edc64975be",
  "output/fuglede11_round2/size33_profiles/classify5_cap5.py": "5b09797705e96d44a3c2b8ca5bbf3fa26f3860c14f79913e389087821ad025c9",
  "output/fuglede11_round2/size33_profiles/classify5_cap5_results.json": "801bc35325de1c003bc96b2e5b23a0145dab431806b9607835629bb72cefe51a",
  "output/fuglede11_round2/size33_profiles/classify6.py": "faaa1a15ff26417692f68a933baca152c7ea5e95b58bf6b4594288fc159c1056",
  "output/fuglede11_round2/size33_profiles/classify6_cap6.py": "06fa0ab94cef8ac37a208f0e54e94caebae61298acdb38f8b3896b6c46e1bf95",
  "output/fuglede11_round2/size33_profiles/classify6_cap6_results.json": "59b95bf9bb09a4ae42026300c843c181a1c595a4fc61004320c6b1c53a9e603f",
  "output/fuglede11_round2/size33_profiles/classify6_results.json": "93807ee68018c32acc41ee8007e01f90bc9609008d85c25357b303f1581ec6c9",
  "output/fuglede11_round2/size33_profiles/classify7.py": "181574017d68961ff0be30f358e211fa74a92502063df2b6b8049515c30f6e41",
  "output/fuglede11_round2/size33_profiles/classify7_results.json": "6aea362004f8d70c42f1909b8664795b2105abfbecb7c8a3604cbf46b8197d2b",
  "output/fuglede11_round2/size33_profiles/low_plane_exclusion.tex": "9f90304c6ef0872c31b93fc005278e463aa222f16b233e32aa060ae39ebf43d2",
  "output/fuglede11_round2/size33_profiles/no8_projection_exclusion.tex": "996c57d06a1cbdf6172c1d79c2d9b379e27ed4a6aa7c77ae283b0c3e2a771c3b",
  "output/fuglede11_round2/size33_profiles/projection_orbits.json": "d7dd737e551ace69194594f36423dd5c4cb3fcb88872c9fe62c79c1cf2ea70a3",
  "output/fuglede11_round2/size33_profiles/projection_orbits.py": "3e14fa711cce681d146c58ebb90f6e8358580892a3f81b0dd11e6113e3c92ef4",
  "output/fuglede11_round2/size33_profiles/seven_direction_lemma.tex": "63cd2bce815b08b1e9ff29408467d6be9683f3c071b07503610ee47160cf9f22",
  "output/fuglede11_round2/size33_profiles/seven_joint_models.json": "4df4081fdd4d079f0b33a2c6f565a90d2bed138f89ae42c14b61ca645ba4b86b",
  "output/fuglede11_round2/size33_profiles/seven_joint_models.py": "690f6788a80193e261fb1522eccc1740ec0aefdb0f28180aff4f694da3b710d0",
  "output/fuglede11_round2/size33_profiles/seven_planar.json": "ee76ca7ddbce2a578ada6b7739dc40fab84aec471a7d25c20d452f2cade285f9",
  "output/fuglede11_round2/size33_profiles/seven_planar.py": "fe36d0e5048860c7c01fdd4ba1ad104ca9bd2ef28777449b6e07f2d5da60d6c7",
  "output/fuglede11_round2/size33_profiles/seven_slice_classes.json": "4c04e80b3385a6ea7522a74c33304e1530c7fc809740494c54552254cbec3255",
  "output/fuglede11_round2/size33_profiles/seven_slice_classes.py": "b78ce509457d12f9ec6668bbfe951944576db5dbb6ab25732129818b93954cf6",
  "output/fuglede11_round2/size33_profiles/six_equal_chords.json": "f983933ba44cad5d5fb25243fd6f356a4db62bd86f279a5e90694fa083539f2b",
  "output/fuglede11_round2/size33_profiles/six_equal_chords.py": "eac7dd36c89c0a40fcbaab45c4b78e17cbdcdfb805c56e67a5313ecedf4e3730",
  "output/fuglede11_round2/size33_profiles/six_parallel_triples.tex": "645ab6f44a80cab88729e6cf3252ee854305588fe1514dfd670d13a1ab9a32e1",
  "output/fuglede11_round2/size33_profiles/six_triple_skeletons.json": "8e788cc962c15f5947e7bc18fc40a7a0ea7cdc29d75629821fbce1166e118d6c",
  "output/fuglede11_round2/size33_profiles/six_triple_skeletons.py": "7ee8724549c0a2f19239fe50d0526cbaac7006caf901c67f49fc74704f68aa4f",
  "output/fuglede11_round2/size33_profiles/verify_seven_lemma.py": "6e6e6537d5476afec9e25fad02ccdf26a175c38c5768e2f79118baa008326d5e",
  "output/fuglede11_round2/size33_profiles/verify_six_planar.py": "00e257131004853368dc4d7e89a303afc8880f5aee5c04c405e5ab57dc966e63",
  "output/fuglede11_round2/size33_profiles/verify_three_set_difference.py": "98cfb6918a850551807a507befc98af9785dcbd52d970a4de833226c8b3a1eba",
  "output/fuglede11_round2/size33_seven/all_height_audit_results.json": "b2a4801b7e8d42e6466edae5b6e1570c60fa3d41607cd1c4b55c68a625f96b70",
  "output/fuglede11_round2/size33_seven/audit_all_heights.py": "35e25767f3747662c1598ff31f7e6d31041b2a8dbe6a7ba4efbe5737cb4971a4",
  "output/fuglede11_round2/size33_seven/audit_six_center_classes.py": "4f5389f3f95b233b2029c7e280860dffa63b85873473e285741d542bd00a022c",
  "output/fuglede11_round2/size33_seven/branch_lemma_results.json": "322b15589910412a72d92b0228eecb527f948890722131cade8b3c012d6364cd",
  "output/fuglede11_round2/size33_seven/cubic_extension7.py": "c964aef99b4214bad3cad1151fc8a4c5a79384ece5c1244632db2ecfcae8eb8b",
  "output/fuglede11_round2/size33_seven/cubic_extension_results.json": "1e2ae47a4f7fb026c78720cb4116959bf6cf23fc327a978a57782f780f30a38a",
  "output/fuglede11_round2/size33_seven/global33_moment5.tex": "fb86a0365d5e982aab2966d78c97b92698f43ee0194e80039400963140430312",
  "output/fuglede11_round2/size33_seven/no_eight_branch.tex": "38b48a64b6a317f86b667e082e478b90e75b1ca1598ba5c07ab12a80ae6617c4",
  "output/fuglede11_round2/size33_seven/six_center_direct_audit.json": "6417bd686f8802806c15ceccd707ad3bf2c0dfab1edd288845ed083ae6abe91d",
  "output/fuglede11_round2/size33_seven/verify_branch_lemmas.py": "98fe8bbe2a1844b5bd163079d0a6e59957a1de75b77cc06d3fff6261299eb4a1",
  "output/fuglede11_round2/size44/proof44_completion.tex": "13641f3a81e6413af5c6f3061dd39e646cb23b8057b060b06e0ead080e478717",
  "output/fuglede11_round2/size44/proof44_moment7.tex": "5c07b635aa01338f3f75536ec0897c25a46c0803c712bacb3cc2f981a90f8143",
  "output/fuglede11_round2/size44/quadratic_profiles_results.json": "f69ce3f3f34abb3e65a8a04df0d0dc22918dae445f0cf8e5bb7ca4451f3be30c",
  "output/fuglede11_round2/size44/verify44_quadratic_profiles.py": "5d61b099b8cb936a7120ca9770d14d9f340addca29a1af57793cabf7afcd9cea",
  "output/fuglede11_round2/size55/closure_after_five_blocking.tex": "b06882de15c9e505782569d6c3d918685943c18394c9a362fb5752ee35dac454",
  "output/fuglede11_round2/size55/failed_projection_route.txt": "a62ae23f2534e76bd36c7334bc45d690b6c4a64daef8ed6a7a5aa3ac9438a306",
  "output/fuglede11_round2/size55/four_support_quadratic.cpp": "07b25ecb72cba72b3040c665ef8e8ba1885332a6f90500507139e5f81d769a90",
  "output/fuglede11_round2/size55/four_support_quadratic_results.txt": "4ca4a4001a1c3c26745ea561cffd0eea46580082cdc1ae36cddd284021420d1a",
  "output/fuglede11/fuglede11_size77.pdf": "c05d32bc5f503bddd2ece20b08cfb06af3eef0a9e0025410aad2da227c17e41b",
  "output/fuglede11/fuglede11_size77.tex": "421394b0477c2d24d96c51a4f3cac23816984568697fc4e064e1aab7e8bff54b",
  "README.txt": "edb15d65cf49dc0703d3caea57e8a725e365c013b4591644098e3b993ad4b282"
}


==> anc/code/prime11/original/SHA256SUMS.txt <==
d6ef16f4759bfae6844fe2f364b87cd89476ae7fe1ea315d81516b48d3b6fd4e  README.txt
f28ca0b23ad859945ca2a891fa471000a69f7ca7986228694d5268be7b0bac68  SHA256.json
c05d32bc5f503bddd2ece20b08cfb06af3eef0a9e0025410aad2da227c17e41b  output/fuglede11/fuglede11_size77.pdf
421394b0477c2d24d96c51a4f3cac23816984568697fc4e064e1aab7e8bff54b  output/fuglede11/fuglede11_size77.tex
5e58eb748506b767c26b8f4a7e9ff00813c28b7e4ed6f5463390353b53406150  output/fuglede11_next/README.txt
f579cc2b8a1b89e8ad0704eaa631e1473184eecf72822933c886ec2be63f99a8  output/fuglede11_next/audit44_layer_obstruction.txt
120aa8b90b5abe631524b40287565f376dbdfcbb57fdd9a9a8aa51e7d89fa665  output/fuglede11_next/audit44_q_candidates.py
005f09e86de35a34ffa9f03530ce62bb073042eb2e3d100ec6714a69faa944ae  output/fuglede11_next/audit66_certificate.py
c51cf49935bb350d6a7204c5da5b7238d354394dc18b8d8dfc5d35ad92da4966  output/fuglede11_next/audit_cubic_flat_graphs.cpp
60d73da6715d2c0ad1212f2a38867a998c0e56094ad9621709f331efb0afa4c5  output/fuglede11_next/audit_grid55.py
4cdf0e8661957febf93ab3fe6725bc4685651278226d6380209be90e294d6052  output/fuglede11_next/audit_grid55_results.json
0bb2842f9ff624388cb3ff1419a3a710746d1f1b569fe2be9ea0b0bb7f053b25  output/fuglede11_next/audit_layer_permutations.cpp
74c9bc832dbf7f4fc690d2f60d484221f3e7ddc3873f4d8b3269f2af9cf0d235  output/fuglede11_next/check_grid55.py
90bfa0088c808807f1e33e202dd82cee04d2aeb61bbcea8299e7e8ce9be521dc  output/fuglede11_next/flat_graph_orbit_reps.txt
a0c3b62d63486c41c264baa057dd34d71d1a1e4412b996cb664ededa8d518502  output/fuglede11_next/flat_graphs_254.txt
b6b5345773d9555ad5a4bb298b3c45a61d818c1a37db88f919833f7d487e5289  output/fuglede11_next/generic_rigidity_checks.py
0fbf44d3f76502238a58d833ec9780713cef15462c20d78b0eb45acf25a8438d  output/fuglede11_next/generic_rigidity_results.json
e635341ac39ec1c356c4e7be7e73e364340d9845430c1be9669c577e8c71266b  output/fuglede11_next/layer_q_candidates_0.json
6d5917a0d36af4fd138ceca593ef97543587c3432e09df4a68844f79b21eafb1  output/fuglede11_next/layer_q_candidates_1.json
d6df2d7e708ba6ecc139c05774056c83f7b1a4f677d23b10ab43f2e78db35ae0  output/fuglede11_next/proof22.tex
ec208f6c861b17c529d8ef3dc1850f8c5c21e0470065b8a5e22082417a786d9d  output/fuglede11_next/proof44.tex
ce976f8af24b8c1a79517e73ff24284d118d6072bca0e77c9a4885dd8a5b6de9  output/fuglede11_next/proof44_layers.tex
0271b3dd458400f68b8c97372c47adca927f70dff629822cb53c505a2f049952  output/fuglede11_next/proof55.tex
1674e3d421482ef03aa34f64ff4fe1ec35a428ab62ab498f043f54cf3b84a91b  output/fuglede11_next/proof55_layers.tex
2462772f4db491ce2a5c34eb7bba18a71bdc9830b9e8090235c63c5ca2369ed7  output/fuglede11_next/research_update.pdf
bdb1d74702e49f9d751c301db0ad7c16c1a1b68ca0132933c0bec381c63708bc  output/fuglede11_next/research_update.tex
eea6f0d6dba1f3caba9d2bd7aa1256c6b9d38f070f8c6ee75b1bbd510fecdd7b  output/fuglede11_next/size22/results22.json
23087ec64ff79c51fe4ad5028815ae80a68af87f2a72f2f7c171398f43fa3f59  output/fuglede11_next/size22/verify22.py
035476b6c3d3fbba791d97fce026bfec2357a84e3902f9048750f0dc3acdfea1  output/fuglede11_next/size33/classify_eight_cliques.py
179decdcab9f666d774bdecb32a75727a49de4e034e2b6edc00a4b2fdf25efbc  output/fuglede11_next/size33/clique_results.txt
1e36f41424a96b333457a36afd16a23bd8ab5897f9283d47c711feea96e24c0e  output/fuglede11_next/size33/eight_clique_classes.json
fa550944541f5e42eed42487b1d5c6fab9cbb7b3b03e1a5dd2fb273574cdbfdd  output/fuglede11_next/size33/proof33.tex
73c091dc2eb6ad3220f78ea406a3d9bc69f5d17a8e4f0bd052698d20f34684e8  output/fuglede11_next/size33/size33_reduction.md
ae44329c54564e05b03aa835eb83be6c3cb999e6736803bba2bb7f11cdcc9a82  output/fuglede11_next/size33/ten_point_results.txt
75a414e88d88aa9dd23d9cec6e274df0262c6c20e427cafec045b07bafeabbb9  output/fuglede11_next/size33/test_height_cpsat.py
63b1bf764006bc948b79b3908673bec93ba60e995bad620f3afc2d48dc9fe781  output/fuglede11_next/size33/test_one_height.py
2d7b727c058420698226fd3c66b6582cb26cd7d8e031276853fa0e5f688cb760  output/fuglede11_next/size33/verify_small_profiles.py
dd5f1f7cf10c5ae4ddaf2456e0706b7923c75bf3452b8dfa4f7004631e239843  output/fuglede11_next/size33/verify_ten_points.cpp
865efb5d242c796f68eb451afc8ad7053c4ee78ce4972dd316d26bd9fb427f3b  output/fuglede11_next/verify44_barriers.py
356bddadb4975815a30cae363cdb3bb554b5535885a18b47153c9088bee2e0aa  output/fuglede11_next/verify44_barriers_results.json
97371b603592026b53f031f6e0c431bdc6af0b2222d1b150874f75f5ad475ede  output/fuglede11_next/verify44_fifth_moments.js
8b31fbc288d015a0534932c670c030534ee654c1b870a7bd16964d8dbee53ae0  output/fuglede11_next/verify44_fifth_moments_results.json
66ad89cf8c5ef60e5606b4840041b501a26586824d85d74a8537337f0774b408  output/fuglede11_next/verify44_planar.py
c88a6161696d86bac1c86e5643b459aec8a58a2b534a7c0762a41dde1293865c  output/fuglede11_next/verify44_planar_results.json
f2e88bda4b11c74d8b74222a9166472b3bb7aa1f5642ec1869e061d0d6de923c  output/fuglede11_next/verify55_planar.js
86de476524b30acb6a4dfe379b9b34a129d6c4bd68d7a9acd9e3cca78f8c803e  output/fuglede11_next/verify55_profiles.js
6d1458e7791d535a4bd7306745bf5e45f71326c8fe886d273eabb53be2c38922  output/fuglede11_next/verify_layer_obstructions.py
6518fdf672a7b24da476b64bab274c02606c55993ca734bd168c0899ae1620cd  output/fuglede11_next/verify_layer_obstructions_results.json
edb15d65cf49dc0703d3caea57e8a725e365c013b4591644098e3b993ad4b282  output/fuglede11_round2/PACKET_README.txt
b6b3c367eccf07d04c96ac00ae4ff5558f676f753e3d0ad597bf08c6a3654a2c  output/fuglede11_round2/audit/audit33_low_plane.txt
58dca32e0ee349bd96992db555813b39dfbcb9fbf398aa02299ec5cb277e8090  output/fuglede11_round2/audit/cross55_complex.tex
cf0f0dd7304f2666a684580d4b631b7dcab6bf2a54183cc221c63ee7ec84c20c  output/fuglede11_round2/audit/cross_slice_lemma.tex
22e7a0ca61834acb7a27d2ecd2c23c0d72745f62f6ab9fb10529fe62687cf288  output/fuglede11_round2/audit/four_support_independent.py
59e903cc09f2191b356e10e9b3b6f6272ee330c10afea3baebf906881ebec0f6  output/fuglede11_round2/audit/four_support_independent_results.json
868a082faf474788152d14a7f50ebcd84981ccd9da83745ca67592bc02c68239  output/fuglede11_round2/general/audit33_cubic_union.py
8d58cce45e4e87fc650fad0e335ea41c04c3abb7d1b34737ad4d4f2d0be7e465  output/fuglede11_round2/general/audit33_cubic_union_results.json
8f7330df9a3c6b4059f7861a7767920051ea9d49aa33fd31f907daed06bde2ec  output/fuglede11_round2/general/audit33_height.py
7307183a5c66146a687d72d930fb11a778bde2bbe2f9f73f94e606a34ae1dcba  output/fuglede11_round2/general/audit33_height_results.json
c3c92c524f9fa35d0162f00259326187e59af96ef7250ff2422f72116028909b  output/fuglede11_round2/general/audit33_quadratic_height.py
ddbed58de97f42fb48d4eb37a0b1e7c513e9a246b9ddcef8d6f6c291483689c6  output/fuglede11_round2/general/audit33_quadratic_height_results.json
9f4e991ff6073f3e0a03654ba6a201be4c8d7adb5ece0ef791ff93fb70ba6581  output/fuglede11_round2/general/audit33_quintic_survivors.py
2678355025f66903245bada221489ece020cba1d4c30ee0bfd60e949c6a8ecc5  output/fuglede11_round2/general/audit33_quintic_survivors_results.json
6fb7e4f6de6aa96412e4397b9a79794348dce14d64abc981679a03aee94757ec  output/fuglede11_round2/general/audit55_cross.tex
c5e2e496f507800bced772751498e9a81da03a46ee8157bea4d9d7147e714137  output/fuglede11_round2/general/audit55_cross_extension.tex
949d92686b400a65869a77a2747eab4e34ffad9ceb1346c64e8741df72cf50ce  output/fuglede11_round2/research_round2.pdf
4ced7e4191c4e7c9924ede417e469f592f3344448bff695d51b1bb673a420332  output/fuglede11_round2/research_round2.tex
42604303c7a18ee870bdc6aee70c062db5354a69f77b2691cf7d855d9f07e412  output/fuglede11_round2/size33/check_harmonic_seven_quartic.py
f2c95ef492da06ba400036807eafa0959476f541cc935d670b1fbee4bbebf3b2  output/fuglede11_round2/size33/check_moment_classes.py
eeea44197c1aa3aee7eab7d2f685153f7f6e7524bb829ded474ef7b05bc94716  output/fuglede11_round2/size33/check_quintic_survivors.py
fdb4195a76d4e5a465312a8db6aea785af6dcb011906f5480c939364cd8e4e5d  output/fuglede11_round2/size33/classes.inc
52e2afbc68d9ceb4b517a0270e266572251499831af7d90fb5aaef2daa606c17  output/fuglede11_round2/size33/classify_harmonic_seven.py
af837bd439352867a328d821f96900a5cd6e2743651e8b13a4393db3258f9d87  output/fuglede11_round2/size33/cubic_extension.py
a0ae19ac1b2dc3f576bdafa488989c2c6f5b44fc4a63d782a96f6d847509ae00  output/fuglede11_round2/size33/cubic_extension_results.json
36a798b151c489ca2e9f7c7fd408c3fbe1b15bf3876b1bd539e46e67411a2c29  output/fuglede11_round2/size33/harmonic_masks.inc
7771c6f3ad324e76f430d8583fc8a7d72de50dac66d6ab57146b82be82c6e91d  output/fuglede11_round2/size33/harmonic_seven.inc
1f2b143e8c77c3704191bd6f355cafbc1061548e6ac2c81445c1cf7fe68eb2eb  output/fuglede11_round2/size33/harmonic_seven_classes.json
313ecf29a85273f37bf253c8364d44d1c703dcf5a474ca02991778196dd9d089  output/fuglede11_round2/size33/harmonic_seven_cubic.py
8bc7db392b9f4ba1b1e06686f4910bd89ab42ea6062257aac3d82fe9824418c7  output/fuglede11_round2/size33/harmonic_seven_cubic_results.json
4b6b23810c9f9caccd43b203d29ef4961d27388ee1dbaf9acdab3817f7454861  output/fuglede11_round2/size33/harmonic_seven_pruned_quintic_rank.txt
00d87f72fb8e57cc9852253cf980a0cf8b6600366c3cb1a182dcaa3196ef2e70  output/fuglede11_round2/size33/harmonic_seven_pruned_rank.cpp
5200ec10981a6800e8af0c7cc3a7502a10e0846be3bbe5983f4a086a566101d5  output/fuglede11_round2/size33/harmonic_seven_quartic.cpp
e06e2c8142f8b45653bb62bd32c3e16b1cbd1f556ddcda4f9f4f620f508bffbf  output/fuglede11_round2/size33/harmonic_seven_quartic_rank.txt
f77facc65812d4f4739a0573ee114e71faf6fcd6e163cb4c5a92a63cf5868524  output/fuglede11_round2/size33/harmonic_seven_quartic_results.json
196761cf5f4abee63e71c587b330027bf7232c09e7ad0a1f78b4711815e6b885  output/fuglede11_round2/size33/harmonic_seven_quartic_survivors.json
ba1b6ec8a1096a29e6c1dfd8e2a6567b65c85b77ef8f11b44c5de131e824656f  output/fuglede11_round2/size33/harmonic_seven_quintic_rank.txt
4f93a107722871713fc55c2e6576212b85832dd6896bd43bef2039746d999257  output/fuglede11_round2/size33/harmonic_seven_triple_rank.cpp
bc2948fa1dd6aaf96335876bae6e6eae25030deb7080339e816c3f2e956ef24a  output/fuglede11_round2/size33/moment_classes.json
3c8bf7cafc2352510dec3b80c89e5e81614a5f3de5baddd2a78645df3d02f592  output/fuglede11_round2/size33/proof33_harmonic_seven.tex
0b3de5a8e43cfb1b5f4298c9a799207cb414b5f3f8e65472426106d8f83a0bc0  output/fuglede11_round2/size33/proof33_moments.tex
d8313a8b606b76cb237ef511b3e413cd205d49c861b6dbc0e1064f18ec38dbe5  output/fuglede11_round2/size33/quartic_extension.cpp
ac01fa9d325d654b3e5f8e30187fa7b5c17ec991fbdb63c6a599ff08195547d6  output/fuglede11_round2/size33/quartic_extension_rank.py
e2b65be9665f149b51faca88c2d0f9c3088d94c0fdd8e82b662362be61be2d75  output/fuglede11_round2/size33/quartic_extension_rank_results.json
b318fec66bd25cfd12b9173b8d551a8405d86c9d279251aaaed06684fef75558  output/fuglede11_round2/size33/quartic_extension_results.json
0d7ec00018ec236037cc28c99f1e50e6ee1df03996788c7df488e5785856163b  output/fuglede11_round2/size33/quintic_extension.cpp
55adf173497b95999f2bb1eb8e2d784cab17da8b0a7a427167e3aacc414995ce  output/fuglede11_round2/size33/quintic_extension_results.json
d73f5d2b8aa680b11b3d37447b4398b0f67f5023045e3b3ec1036a0a28105fd4  output/fuglede11_round2/size33/quintic_survivors.json
68157a483b7a27995d6bf9b7760ddcd994599e6ad9405014d46ddd6abfc25dca  output/fuglede11_round2/size33/quintic_triple_rank.cpp
620bf192125fd0d55d907404e90b2890c7298dfae9a932c0e80c34c975fed7f6  output/fuglede11_round2/size33_algebra/README.txt
b714c14293b581c971262c9b141c1c359ccb4be71ca452e2e13dd308828364ab  output/fuglede11_round2/size33_algebra/factor_certificate.json
932c5db753710300271403bc211328f2d2361706e6cf9e064641c6415e95a330  output/fuglede11_round2/size33_algebra/factor_certificate.py
390821fa03c21db2bcd5bcf1ccc7d5fca853dbd9a4c253c246ebceae5b0f55d3  output/fuglede11_round2/size33_algebra/height33_exclusion.tex
3966b0d4ead367db390b64dcca124248e7bdf0843e19632415dfc70137bfb120  output/fuglede11_round2/size33_algebra/height33_residual_m5.tex
a5d0b2c906f91dbc4d31d2ead0a52f4ff359037408b6563f7efb802e67317318  output/fuglede11_round2/size33_algebra/height_m5_results.json
6cb31f9a908b17dde365c718b37c7fe5917c4a1ca6099ce70e96663c0cb93fb8  output/fuglede11_round2/size33_algebra/height_m5_system.json
64d9afeedafd7906f00425e67582a7c6a52b89effe8a69cc97187e03ec343d42  output/fuglede11_round2/size33_algebra/height_solutions.json
8eb23ddf199794ce376404529766ffdf4a67152c59600be25caf655d293693c4  output/fuglede11_round2/size33_algebra/height_system.inc
e46c80b9f5c48874686006a6187e6e4a4cd8fd246e51ec7bd095eeedac0a1176  output/fuglede11_round2/size33_algebra/height_system.json
92f693b7b33c6e14a213e5ed7a81629c88405341334841920acc48c3c6312fef  output/fuglede11_round2/size33_algebra/prepare_height.py
a6dd3bad70d57fbf6ed945d66e24fdfccf104118f53c408d7f86287b9618c6b3  output/fuglede11_round2/size33_algebra/prepare_height_m5.py
819c66c0bea8ffbe0bb7e9357d42679249d5b7f0164f80a8c3214199ef93641d  output/fuglede11_round2/size33_algebra/solve_height.cpp
f9b8b7a35e1f82027953fe9ddbb9ec34434037c262622567ef16a8bdf3b77a91  output/fuglede11_round2/size33_profiles/README.txt
e15a3ae38e42a86ed564e29158da6a841abe27fc3e7a591b6a37d6edc64975be  output/fuglede11_round2/size33_profiles/centered_quintics_cap5.json
5b09797705e96d44a3c2b8ca5bbf3fa26f3860c14f79913e389087821ad025c9  output/fuglede11_round2/size33_profiles/classify5_cap5.py
801bc35325de1c003bc96b2e5b23a0145dab431806b9607835629bb72cefe51a  output/fuglede11_round2/size33_profiles/classify5_cap5_results.json
faaa1a15ff26417692f68a933baca152c7ea5e95b58bf6b4594288fc159c1056  output/fuglede11_round2/size33_profiles/classify6.py
06fa0ab94cef8ac37a208f0e54e94caebae61298acdb38f8b3896b6c46e1bf95  output/fuglede11_round2/size33_profiles/classify6_cap6.py
59b95bf9bb09a4ae42026300c843c181a1c595a4fc61004320c6b1c53a9e603f  output/fuglede11_round2/size33_profiles/classify6_cap6_results.json
93807ee68018c32acc41ee8007e01f90bc9609008d85c25357b303f1581ec6c9  output/fuglede11_round2/size33_profiles/classify6_results.json
181574017d68961ff0be30f358e211fa74a92502063df2b6b8049515c30f6e41  output/fuglede11_round2/size33_profiles/classify7.py
6aea362004f8d70c42f1909b8664795b2105abfbecb7c8a3604cbf46b8197d2b  output/fuglede11_round2/size33_profiles/classify7_results.json
9f90304c6ef0872c31b93fc005278e463aa222f16b233e32aa060ae39ebf43d2  output/fuglede11_round2/size33_profiles/low_plane_exclusion.tex
996c57d06a1cbdf6172c1d79c2d9b379e27ed4a6aa7c77ae283b0c3e2a771c3b  output/fuglede11_round2/size33_profiles/no8_projection_exclusion.tex
d7dd737e551ace69194594f36423dd5c4cb3fcb88872c9fe62c79c1cf2ea70a3  output/fuglede11_round2/size33_profiles/projection_orbits.json
3e14fa711cce681d146c58ebb90f6e8358580892a3f81b0dd11e6113e3c92ef4  output/fuglede11_round2/size33_profiles/projection_orbits.py
63cd2bce815b08b1e9ff29408467d6be9683f3c071b07503610ee47160cf9f22  output/fuglede11_round2/size33_profiles/seven_direction_lemma.tex
4df4081fdd4d079f0b33a2c6f565a90d2bed138f89ae42c14b61ca645ba4b86b  output/fuglede11_round2/size33_profiles/seven_joint_models.json
690f6788a80193e261fb1522eccc1740ec0aefdb0f28180aff4f694da3b710d0  output/fuglede11_round2/size33_profiles/seven_joint_models.py
ee76ca7ddbce2a578ada6b7739dc40fab84aec471a7d25c20d452f2cade285f9  output/fuglede11_round2/size33_profiles/seven_planar.json
fe36d0e5048860c7c01fdd4ba1ad104ca9bd2ef28777449b6e07f2d5da60d6c7  output/fuglede11_round2/size33_profiles/seven_planar.py
4c04e80b3385a6ea7522a74c33304e1530c7fc809740494c54552254cbec3255  output/fuglede11_round2/size33_profiles/seven_slice_classes.json
b78ce509457d12f9ec6668bbfe951944576db5dbb6ab25732129818b93954cf6  output/fuglede11_round2/size33_profiles/seven_slice_classes.py
f983933ba44cad5d5fb25243fd6f356a4db62bd86f279a5e90694fa083539f2b  output/fuglede11_round2/size33_profiles/six_equal_chords.json
eac7dd36c89c0a40fcbaab45c4b78e17cbdcdfb805c56e67a5313ecedf4e3730  output/fuglede11_round2/size33_profiles/six_equal_chords.py
645ab6f44a80cab88729e6cf3252ee854305588fe1514dfd670d13a1ab9a32e1  output/fuglede11_round2/size33_profiles/six_parallel_triples.tex
8e788cc962c15f5947e7bc18fc40a7a0ea7cdc29d75629821fbce1166e118d6c  output/fuglede11_round2/size33_profiles/six_triple_skeletons.json
7ee8724549c0a2f19239fe50d0526cbaac7006caf901c67f49fc74704f68aa4f  output/fuglede11_round2/size33_profiles/six_triple_skeletons.py
6e6e6537d5476afec9e25fad02ccdf26a175c38c5768e2f79118baa008326d5e  output/fuglede11_round2/size33_profiles/verify_seven_lemma.py
00e257131004853368dc4d7e89a303afc8880f5aee5c04c405e5ab57dc966e63  output/fuglede11_round2/size33_profiles/verify_six_planar.py
98cfb6918a850551807a507befc98af9785dcbd52d970a4de833226c8b3a1eba  output/fuglede11_round2/size33_profiles/verify_three_set_difference.py
b2a4801b7e8d42e6466edae5b6e1570c60fa3d41607cd1c4b55c68a625f96b70  output/fuglede11_round2/size33_seven/all_height_audit_results.json
35e25767f3747662c1598ff31f7e6d31041b2a8dbe6a7ba4efbe5737cb4971a4  output/fuglede11_round2/size33_seven/audit_all_heights.py
4f5389f3f95b233b2029c7e280860dffa63b85873473e285741d542bd00a022c  output/fuglede11_round2/size33_seven/audit_six_center_classes.py
322b15589910412a72d92b0228eecb527f948890722131cade8b3c012d6364cd  output/fuglede11_round2/size33_seven/branch_lemma_results.json
c964aef99b4214bad3cad1151fc8a4c5a79384ece5c1244632db2ecfcae8eb8b  output/fuglede11_round2/size33_seven/cubic_extension7.py
1e2ae47a4f7fb026c78720cb4116959bf6cf23fc327a978a57782f780f30a38a  output/fuglede11_round2/size33_seven/cubic_extension_results.json
fb86a0365d5e982aab2966d78c97b92698f43ee0194e80039400963140430312  output/fuglede11_round2/size33_seven/global33_moment5.tex
38b48a64b6a317f86b667e082e478b90e75b1ca1598ba5c07ab12a80ae6617c4  output/fuglede11_round2/size33_seven/no_eight_branch.tex
6417bd686f8802806c15ceccd707ad3bf2c0dfab1edd288845ed083ae6abe91d  output/fuglede11_round2/size33_seven/six_center_direct_audit.json
98fe8bbe2a1844b5bd163079d0a6e59957a1de75b77cc06d3fff6261299eb4a1  output/fuglede11_round2/size33_seven/verify_branch_lemmas.py
13641f3a81e6413af5c6f3061dd39e646cb23b8057b060b06e0ead080e478717  output/fuglede11_round2/size44/proof44_completion.tex
5c07b635aa01338f3f75536ec0897c25a46c0803c712bacb3cc2f981a90f8143  output/fuglede11_round2/size44/proof44_moment7.tex
f69ce3f3f34abb3e65a8a04df0d0dc22918dae445f0cf8e5bb7ca4451f3be30c  output/fuglede11_round2/size44/quadratic_profiles_results.json
5d61b099b8cb936a7120ca9770d14d9f340addca29a1af57793cabf7afcd9cea  output/fuglede11_round2/size44/verify44_quadratic_profiles.py
b06882de15c9e505782569d6c3d918685943c18394c9a362fb5752ee35dac454  output/fuglede11_round2/size55/closure_after_five_blocking.tex
a62ae23f2534e76bd36c7334bc45d690b6c4a64daef8ed6a7a5aa3ac9438a306  output/fuglede11_round2/size55/failed_projection_route.txt
07b25ecb72cba72b3040c665ef8e8ba1885332a6f90500507139e5f81d769a90  output/fuglede11_round2/size55/four_support_quadratic.cpp
4ca4a4001a1c3c26745ea561cffd0eea46580082cdc1ae36cddd284021420d1a  output/fuglede11_round2/size55/four_support_quadratic_results.txt
d6ef16f4759bfae6844fe2f364b87cd89476ae7fe1ea315d81516b48d3b6fd4e  output/fuglede11_round3/PACKET_README.txt
14e38dd8953d6f17a5b2eff04185995a901866c5bd639f87a08bdd83cc02b352  output/fuglede11_round3/algebra/README.txt
f5ee912063cd4c09029c523d9e2fcf5351839a0a155a5bbe99b5640afdc2a7c6  output/fuglede11_round3/algebra/check_odd.py
06012809e1917d2eb48faa3e2897b3538bcc43a012d16a138fa77417eaa71a01  output/fuglede11_round3/algebra/check_prequintic.py
8855c2b0446e1de5412084b7a64d3225a02fc6489bf880af7045d8a1e4a3efca  output/fuglede11_round3/algebra/odd_solutions.json
37a914cdc590a1151f07c3adb3795da64af0dee3744cb3a6ec8d66ec41a1c223  output/fuglede11_round3/algebra/odd_system.inc
2b165e192fb180dbc9bd8dedd8638bb7f5b3c6821e47f4465ea513738eb40061  output/fuglede11_round3/algebra/odd_system.json
9a70bd6035ce4e237d2c903a955b808f8f03dc2a16d5689c1f51f3618c7222de  output/fuglede11_round3/algebra/odd_verified.json
567736b6b5cf3a33afb73bdeced86f3dc6ba734004f01234efaa40d30043740f  output/fuglede11_round3/algebra/parity_exclusion.tex
352f6e2498ba8ed90629095664bcc25ac4403c6bde2290ce2514f95b3e7d9913  output/fuglede11_round3/algebra/prepare_odd.py
580e94b20e3ae7c06038428c1da2dba6d384cb2b9f7e9d1a8491f313b2d05a35  output/fuglede11_round3/algebra/prepare_split.py
4055627bde11a50ceccb2e45f9a8a3775fb06f7ac64198e21c1d64bd85803813  output/fuglede11_round3/algebra/prequintic_verified.json
3ea9c13ed25282ec76e1a5b67507c5e1604812fbd888321074c509b3f170fff7  output/fuglede11_round3/algebra/run_all.py
83b0a79bbd15206cce8b8d978231fecaff897700ad2ccbdcb586bef89788acf5  output/fuglede11_round3/algebra/solve_odd.cpp
7bb2ea7c2d60506f5f5688f95f76e3d4e7d761badcdb201286f36ebb20e6f401  output/fuglede11_round3/algebra/solve_split.cpp
b84b9a055abdbec07e24d16278f7f531751d6a68aef6988d327cc5d972b43d3b  output/fuglede11_round3/algebra/split_prequintic.jsonl
83b1384b7a9e0a68f91d940ecb23fed395f73f07e63f6b025105fcabfc90fe64  output/fuglede11_round3/algebra/split_results.json
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  output/fuglede11_round3/algebra/split_solutions.jsonl
c290247b3f48f86d5ebb50284709b5e19d6523a5c9a7165837fd1641c17b2753  output/fuglede11_round3/algebra/split_system.inc
6d58929a9c8a9c2a7a69d135c98f6bb4fe096421ed5e49d4935eb80e6579b4cd  output/fuglede11_round3/algebra/split_system.json
2d4491f65ff1837d6d3eecf628ba045d0e180408fd0c8f8e9f2562c8ea38f2ba  output/fuglede11_round3/dependencies/audit_inputs.json
d49d7d2dbbde90154b03c85f790f5822329310327a2099821b57d0604985a0ac  output/fuglede11_round3/dependencies/audit_inputs.py
0f55a77ae54102bb43c61fd4715480bef2cb701d7f2bf43f4d02ff5777bcc1f8  output/fuglede11_round3/dependencies/audit_note.txt
73fc59a0815c67d3dd8f4f82b1adbd13ec82e0b69674f8ea7e6b869b57082237  output/fuglede11_round3/geometry/audit_odd_planes.py
83fb2d618c06d2c9d6aaef1e0ce109a6e930fc28e7e953d1e29c2bcf15d09bc1  output/fuglede11_round3/geometry/odd_plane_audit.tex
473474067c117418a9c0d8583ef6e5c90b3556dee64d1113679ad649e2d1a851  output/fuglede11_round3/geometry/odd_plane_witnesses.json
0998939fb28c7d742548c18fd9c4a3870c2983fd0863c7a2ccc00bc645b53fcc  output/fuglede11_round3/graph/graph_rigidity.tex
fad7c05c107959c68d22039a64681aab404b5042a41ecce438c1ca894a6125dd  output/fuglede11_round3/graph/graph_rigidity_results.json
553d2ff6110379e03b10e22a162f99d45afa69c2beef18ec46fd7e19407f161c  output/fuglede11_round3/graph/verify_graph_rigidity.py
b49e3644af839f841eb30e4762918656f182e5a5caeee5b90494e82f3c93e6cd  output/fuglede11_round3/quadrics/AUDIT.txt
30fd96fc7fc7ca66ab617f378a8fe495b57ddf3bad3fc90fed263db8827b28ec  output/fuglede11_round3/quadrics/check_odd_independent.py
e40949a25e7281467de8246ca38803f7f5a3ae980a08b72bc324f2b0f5c43727  output/fuglede11_round3/quadrics/independent.inc
2d954fb9f58488bfd5930c495933d4074f8d7a647dedef706f2c7b36a04dcbea  output/fuglede11_round3/quadrics/independent_odd.cpp
2b7a239f120e414b8d66e487107370876a87e241857bd73a7a5ec2d1b5e0c11c  output/fuglede11_round3/quadrics/independent_odd_solutions.json
4f951391c78d7a4a1de0bb1d2e673e506fd8ead4f6066b498f6f0d010d70b385  output/fuglede11_round3/quadrics/independent_solutions.json
d4da1a3c3ce1e7fee881b93d3fc0422a9982823ff27241b2204904d93d5f069d  output/fuglede11_round3/quadrics/independent_solve.cpp
9e9d23e151f6122f077e3b04e5e09552961c14c8756c30c79e218b742b6cf8e5  output/fuglede11_round3/quadrics/make_independent_solver.py
355c5b70ad28f8eea2d6f72d3efd86080ef1e5a94885169eff76596c98ef689d  output/fuglede11_round3/quadrics/odd_plane_certificates.json
a37b24f20abca0477cd6d83fefbf66e0a84765236a644440e09e5e6ac7557538  output/fuglede11_round3/quadrics/parity_data.json
a513fed1aa5567082e0c35eafc34c2eecc43d328062b6194cacd20ef8e46acbf  output/fuglede11_round3/quadrics/parity_rank.cpp
51a3d4316f2adf59305b241b1b544e35c9ad3381728be396885365f61448eda0  output/fuglede11_round3/quadrics/parity_rank.inc
75c1a186f889581cb6b0d0d71f4dfc7840a331093f7274715f1c1cfe36707492  output/fuglede11_round3/quadrics/rank_parity.py
5a15bf2184be33993ac8984ab263aaecb51f99c0e5ccb2a673623b874f288835  output/fuglede11_round3/research_round3.pdf
1a970fcbdde5e2dadd20d17c3d72b0736dd91a79b9d24572a3be0ea0b5c627f6  output/fuglede11_round3/research_round3.tex
eb54f1b8b2b5e5ab093f576b682ed59cc1ee3dc397f31f5209616ae155cc3471  output/fuglede11_round3/verification_logs/independent_basis.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  output/fuglede11_round3/verification_logs/independent_moment_data.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  output/fuglede11_round3/verification_logs/independent_odd_compile.log
49f62983a09b7989e2395f60a4d3d112360066195a676c10df40d422ce47a725  output/fuglede11_round3/verification_logs/independent_odd_run.log
0ddb76b11955d05ac46c40b0f54f26418827cd025733f7ef45c4c1cadaa5ee39  output/fuglede11_round3/verification_logs/independent_plane_witnesses.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  output/fuglede11_round3/verification_logs/independent_solve_compile.log
32c2de59344bba920a926463b0b01f91f92c6244bb8bac57d3edbf1ab32ddad2  output/fuglede11_round3/verification_logs/independent_solve_run.log
1120d9ccd367127707103eac686007d77333160940aef8a4ce6a8f1a2433b80b  output/fuglede11_round3/verification_logs/input_algebra_audit.log
8d4df3a7ac71edbde4098763a67ff790e7eca845b4346d824e2ed54d0a88280f  output/fuglede11_round3/verification_logs/primary_complete_search.log
ff8e3060eb02bba0352df9acfe085094b22416b4dbfed8aafb331578fd22b75a  output/fuglede11_round3/verification_logs/third_plane_audit.log
feda9a2b2f9caa5e6959fb5b71e1ca83b264fb4f36f585b2e57ac8c1234cf4cd  output/fuglede11_round3/verification_result.json
d6e3c99c6a8bec35880e304e53957a8a9cee69eb94e5db89bb3a8a5e2627ccad  output/fuglede11_round3/verify_certificate.py


==> anc/code/prime11/original/output/fuglede11_next/README.txt <==
FUGLEDE IN F_11^3: RESEARCH PACKET, 20 OCTOBER 2026

Start with next/research_update.pdf (21 pages).
The earlier size-77 note is in earlier77/.

STATUS
This packet contains research arguments and exact finite certificates, not
an externally refereed result or a claim of publication priority.
The size-22 and size-66 exclusions passed separate internal agent audits.
The surviving sizes in the combined reduction are 33, 44, 55.
33: every plane intersection has at most 8 points; three layers excluded.
44: moments through degree 6 vanish; four layers excluded; plane bound 10.
55: moments through degree 7 vanish; line bound 4; five layers excluded.
Both size-55 members must contain collinear triples.
The 33-point height searches returned UNKNOWN, not UNSAT, and provide no
exclusion of size 33. The optional solvers impose only necessary conditions.

REPRODUCING THE CORE FINITE CHECKS
Use Python 3, Node.js, and a C++17 compiler. Core Python programs use only
the standard library. Run the following from the next/ directory:

python3 size22/verify22.py
python3 audit66_certificate.py
python3 verify_layer_obstructions.py
python3 verify44_planar.py
node verify44_fifth_moments.js
node verify55_planar.js
node verify55_profiles.js
python3 check_grid55.py
python3 audit_grid55.py
python3 size33/verify_small_profiles.py
python3 size33/classify_eight_cliques.py
c++ -O3 -std=c++17 size33/verify_ten_points.cpp -o verify_ten_points
./verify_ten_points

The grid audit and the graph enumeration are the slower checks.
Saved JSON/text outputs record the completed searches. The generic rigidity
module also supplies common planar search routines to verify44_planar.py.
verify44_barriers.py verifies examples showing why two stronger projection
claims would be false; these examples are not spectral counterexamples.

OPTIONAL / EXPLORATORY FILES
size33/test_one_height.py needs z3-solver; test_height_cpsat.py needs OR-Tools.
These timed searches are not proof certificates.
The audit_layer_permutations.cpp, audit_cubic_flat_graphs.cpp and
other audit44 files are supporting independent investigations; the complete
self-contained layer certificate is verify_layer_obstructions.py.

REBUILD THE DOCUMENT
From next/, run twice:
pdflatex -interaction=nonstopmode -halt-on-error research_update.tex
All included TeX fragments are required. The PDF has been rendered and checked.

The manifest records SHA-256 checksums of all files other than the manifest.


==> anc/code/prime11/original/output/fuglede11_next/audit44_layer_obstruction.txt <==
NO FOUR-LAYER SPECTRAL PAIR OF SIZE44, assuming global moments through6.

Inputs: E,A spectral of size44 in F11^3; each plane<=11, each line<=4;
all E moments of total degree<=6 vanish. E lies four parallel planes z=s,
s in S. Each slice has11points. The direction set in the layer plane is
not full, so a common missing direction lets every slice be a graph
B_s={(x,f_s(x)): x in F11}.

1. Lagrange interpolation in z, degree3, isolates each slice. Therefore
each B_s has all moments through3 zero. Shearing/subtracting a constant
gives f(0)=f(1)=0. The moments sum x^i f(x)=0 for i=0,1,2 imply that the
reduced polynomial f has degree<=7. Write c1=-(c2+...+c7), and normalize
the first nonzero coefficient among c2,...,c7 to1. There are177156 cases.
The C++ checker audit_cubic_flat_graphs.cpp checks the remaining moments
sum f^2, sum x f^2, sum f^3. Exactly375 survive. With line cap<=4, exactly
254 remain, all with cap<=3.

Under x-affine changes and y-scaling/shear/translation, those254 graphs
form six orbits, of sizes110,110,11,11,11,1. The representatives are in
flat_graph_orbit_reps.txt. The size1 orbit is parabolic. Two size11orbits
are affine cubics (the two possible common missing-direction roles), one
size11orbit is affine quartics. The size110orbits are the remaining types.

2. Put Q_s(u,v)=sum_(x,y)inB_s (ux+vy)^4. Global moments through6 imply
sum_s s^j Q_s=0 for j=0,1,2. Thus Q_s=lambda_s Q for a common binary
quartic Q, where lambda_s=1/prod_(r!=s)(s-r), up to a common scalar.
If Q=0, every slice is parabolic. The separate Gauss-sum argument of the
attack44 agent excludes this branch using degree6 direction rigidity.

3. Nonzero Q has a fixed rational-root multiplicity pattern. The two
size110orbits have patterns(1,1,1,1) and(2,1,1); the cubic orbits have
(3,1), and the quartic orbit has(2,2). Hence types cannot mix across slices.

4. For each size110representative R, exhaustive finite classification
(audit44_q_candidates.py, reading flat_graphs_254.txt) verifies:
Every flat cap<=3 graph B with Q_B=k Q_R is a homothetic translate
B=rho R+v, with k=rho^4. For each nonzero square k, there are22 candidates
modulo vertical translation; for nonsquare k, none. Exact equality with
the homothetic-translate list was checked. The representatives' tensors,
ordered as coefficients of u^i v^(d-i), are:
R0: Q=(6,3,1,6,0), M5=(4,9,1,4,6,0).
R1: Q=(2,7,8,5,0), M5=(4,2,7,10,10,0).
In both cases M5 is NOT in Q times the binary linear forms.

Let [M5] mean the quotient modulo Q times linear forms. Translation
changes M5 only by5(v dot variable)Q, so [M5_(rho R+v)]=rho^5[M5_R].
After fixing one slice R, Q_s=(lambda_s/lambda_0)Q_R. Thus all ratios
lambda_s/lambda_0 are squares. Global degree5 and degree6 moments imply
sum rho_s^5=sum s rho_s^5=0. Since rho_s^5 is+1 or-1, exactly two signs
are positive, and their two layer coordinates have the same sum as the
two negative coordinates. Therefore S is centrally symmetric.
For centrally symmetric S, derivative weights at opposite points satisfy
lambda_(h+x)=-lambda_(h-x). As-1 is nonsquare in F11, this contradicts
all lambda-ratios being squares. Both size110families are excluded.

5. The quartic family has the same obstruction directly. Common Q aligns
the axes, so the slices are graphs a_s(x-b_s)^4+c_s plus a common shear.
The coefficient of u^2v^2 in Q_s is-6a_s^2. The coefficient of v^5 in
M5_s modulo Q times linear forms is-a_s^5. Thus a_s^2=Klambda_s, while
sum a_s^5=sum s a_s^5=0, giving the same central-symmetry contradiction.

6. The cubic family: common Q aligns axes, and after a possible common
coordinate swap the slices are a_s(x-b_s)^3+c_s plus common shear.
M4_s=-4a_s^3 u v^3. Hence a_s^3=Klambda_s. The degree6 moment x^4y^2
is-sum a_s^2, independent of the translations and common shear, so
sum a_s^2=0. Cubing is invertible in F11 with inverse exponent7; this
requires sum lambda_s^4=0. Exact enumeration of all330 four-element
subsets of F11 finds none. Equivalently normalize S={0,1,a,b}, checking
the36 choices2<=a<b<=10.

Thus every nonzero-Q type, as well as the parabolic Q=0 branch, is excluded.


==> anc/code/prime11/original/output/fuglede11_next/audit44_q_candidates.py <==
from pathlib import Path
from math import comb
import json
P=11
rows=[tuple(map(int,l.split())) for l in Path(__file__).with_name('flat_graphs_254.txt').read_text().splitlines() if l and l[0].isdigit()]
reps=[tuple(map(int,l.split())) for l in Path(__file__).with_name('flat_graph_orbit_reps.txt').read_text().splitlines()][:2]
def M(f,d):return tuple(comb(d,i)*sum(pow(x,i,P)*pow(f[x],d-i,P) for x in range(P))%P for i in range(d+1))
allq=[M(f,4) for f in rows]
for index,rep in enumerate(reps):
 Q=M(rep,4);leading=next(i for i,q in enumerate(Q) if q);out={k:[] for k in range(1,P)}
 for h,q in zip(rows,allq):
  if not any(q):continue
  for a in range(1,P):
   for b in range(P):
    qq=tuple(sum(q[r]*comb(r,j)*pow(b,r-j,P)*pow(a,4-r,P) for r in range(j,5))%P for j in range(5))
    k=qq[leading]*pow(Q[leading],-1,P)%P
    if k and all(qq[j]==k*Q[j]%P for j in range(5)):
     f=tuple((a*h[x]+b*x)%P for x in range(P));out[k].append(f)
 for k in out:out[k]=sorted(set(out[k]))
 print(index,'Q',Q,'counts',{k:len(v) for k,v in out.items()})
 Path(f'output/fuglede11_next/layer_q_candidates_{index}.json').write_text(json.dumps({'rep':rep,'Q':Q,'candidates':out}))


==> anc/code/prime11/original/output/fuglede11_next/audit66_certificate.py <==
"""Independent, finite certificate for the six-point direction lemma in F_11^2.

The table is directly checkable by hand. Each row lists all points compatible
with the normalized triangle and partitions them into two independent sets.
The triangle-permuting affine group covers all 36 allowed direction masks.
"""
from itertools import combinations, permutations, product

P=11
BASE=((0,0),(1,0),(0,1))
TABLE=[
 ((1,2),((0,9),(1,1),(4,8),(10,0)),((0,10),(1,2),(5,0),(6,6))),
 ((1,3),((0,8),(6,6),(10,0)),((0,10),(1,1),(3,9),(7,0))),
 ((1,5),((0,6),(1,1),(2,10),(10,0)),((0,10),(2,0),(6,6),(10,1))),
 ((1,7),((0,4),(6,6),(10,0)),((0,10),(1,1),(3,0),(5,6),(7,5))),
 ((2,3),((0,8),(3,9),(5,0),(8,3)),((0,9),(1,3),(4,8),(7,0))),
 ((2,4),((0,7),(4,8),(5,0)),((0,9),(8,0),(9,3))),
 ((2,6),((0,5),(4,8),(9,0)),((0,9),(5,0),(8,4))),
 ((2,8),((0,3),(4,8),(5,0),(7,1)),((0,9),(4,0),(5,7),(7,4)))
]

def direction(a,b):
 dx=(b[0]-a[0])%P
 dy=(b[1]-a[1])%P
 return dy*pow(dx,-1,P)%P if dx else P

def image_direction(s,permutation):
 o,x,y=(BASE[i] for i in permutation)
 a,b=(0,1) if s==P else (1,s)
 v=(((x[0]-o[0])*a+(y[0]-o[0])*b)%P,
    ((x[1]-o[1])*a+(y[1]-o[1])*b)%P)
 return direction((0,0),v)

covered=set()
for extra,left,right in TABLE:
 allowed={0,10,11,*extra}
 candidates={v for v in product(range(P),repeat=2) if v not in BASE
             and all(direction(v,b) in allowed for b in BASE)}
 assert candidates==set(left)|set(right)
 assert not set(left)&set(right)
 for side in (left,right):
  assert all(direction(a,b) not in allowed for a,b in combinations(side,2))
 orbit={tuple(sorted(image_direction(s,perm) for s in extra))
        for perm in permutations(range(3))}
 assert covered.isdisjoint(orbit)
 covered.update(orbit)
 print(extra,'orbit size',len(orbit),'candidate partition',len(left),len(right))
assert covered==set(combinations(range(1,10),2))
print('Certificate passed: all 36 masks covered, every extra-point graph bipartite.')


==> anc/code/prime11/original/output/fuglede11_next/audit_cubic_flat_graphs.cpp <==
#include <algorithm>
#include <iostream>
// Every graph with moments <=3 can be sheared to f(0)=f(1)=0.
// Its polynomial has degree<=7. Scale first nonzero c2,...,c7 to1.
long table[12][13]={}; long tested=0,flat=0;
int coeff[8]={},powers[11][8];
void test(){
 ++tested;int f[11]={},s2=0,sx2=0,s3=0;
 coeff[1]=0;for(int i=2;i<=7;i++)coeff[1]=(coeff[1]+11-coeff[i])%11;
 for(int x=0;x<11;x++){
  for(int i=1;i<=7;i++)f[x]=(f[x]+coeff[i]*powers[x][i])%11;
  s2+=f[x]*f[x];sx2+=x*f[x]*f[x];s3+=f[x]*f[x]*f[x];
 }
 if(s2%11||sx2%11||s3%11)return;++flat;
 int cap=1,dirs=0;
 for(int m=0;m<11;m++){
  int n[11]={};for(int x=0;x<11;x++)n[(f[x]-m*x+121)%11]++;
  int a=*std::max_element(n,n+11);cap=std::max(cap,a);if(a>1)dirs++;
 }
 table[cap][dirs]++;
}
void rec(int i){if(i==8){test();return;}for(int a=0;a<11;a++){coeff[i]=a;rec(i+1);}coeff[i]=0;}
int main(){for(int x=0;x<11;x++){powers[x][0]=1;for(int j=1;j<=7;j++)powers[x][j]=powers[x][j-1]*x%11;}
 for(int j=2;j<=7;j++){coeff[j]=1;rec(j+1);coeff[j]=0;}
 std::cout<<"normalized nonzero polynomials="<<tested<<" flat_through3="<<flat<<'\n';
 for(int c=1;c<12;c++)for(int d=1;d<=12;d++)if(table[c][d])std::cout<<"cap="<<c<<" directions="<<d<<" count="<<table[c][d]<<'\n';
}


==> anc/code/prime11/original/output/fuglede11_next/audit_grid55.py <==
#!/usr/bin/env python3
"""Independent direct-nullspace audit of the two-layer-orientation obstruction.

No use of the barycentric parametrization. Row-reduce all planar moments
through degree 6 on each 5x5 grid; exhaust its 3-dimensional nullspace.
"""
from itertools import combinations,product
import json
P=11
unseen=set(combinations(range(P),5))
reps=[]
orbit_sizes=[]
while unseen:
    S=min(unseen)
    orbit={tuple(sorted((a*x+b)%P for x in S))
           for a in range(1,P) for b in range(P)}
    assert orbit<=unseen
    unseen-=orbit
    reps.append(S)
    orbit_sizes.append(len(orbit))

def kernel(matrix):
    A=[row[:] for row in matrix]
    piv=[]
    row=0
    for col in range(25):
        pivot=next((j for j in range(row,len(A)) if A[j][col]),None)
        if pivot is None:
            continue
        A[row],A[pivot]=A[pivot],A[row]
        iv=pow(A[row][col],-1,P)
        A[row]=[x*iv%P for x in A[row]]
        for j in range(len(A)):
            if j!=row and A[j][col]:
                scale=A[j][col]
                A[j]=[(x-scale*y)%P for x,y in zip(A[j],A[row])]
        piv.append(col)
        row+=1
    basis=[]
    for col in range(25):
        if col in piv:
            continue
        v=[0]*25
        v[col]=1
        for j,pivot in enumerate(piv):
            v[pivot]=-A[j][col]%P
        basis.append(v)
    return basis

records=[]
for S in reps:
    for T in reps:
        grid=list(product(S,T))
        matrix=[[pow(x,i,P)*pow(y,j,P)%P for x,y in grid]
                for i in range(7) for j in range(7-i)]
        basis=kernel(matrix)
        assert len(basis)==3
        hits=0
        bounded=0
        for a,b,c in product(range(P),repeat=3):
            v=[(a*x+b*y+c*z)%P for x,y,z in zip(*basis)]
            if max(v)>5:
                continue
            bounded+=1
            if any(sum(v[5*i:5*i+5])!=11 for i in range(5)):
                continue
            if any(sum(v[j::5])!=11 for j in range(5)):
                continue
            hits+=1
            raise AssertionError((S,T,v))
        records.append(dict(S=S,T=T,nullity=3,bounded=bounded,hits=hits))
print(json.dumps(dict(representatives=reps,orbit_sizes=orbit_sizes,
                     pairs=len(records),total_hits=sum(r['hits'] for r in records),
                     records=records),indent=2))


==> anc/code/prime11/original/output/fuglede11_next/audit_grid55_results.json <==
{
  "representatives": [
    [
      0,
      1,
      2,
      3,
      4
    ],
    [
      0,
      1,
      2,
      3,
      5
    ],
    [
      0,
      1,
      2,
      3,
      6
    ],
    [
      0,
      1,
      2,
      3,
      7
    ],
    [
      0,
      1,
      2,
      4,
      5
    ],
    [
      0,
      1,
      2,
      4,
      7
    ]
  ],
  "orbit_sizes": [
    55,
    110,
    110,
    55,
    110,
    22
  ],
  "pairs": 36,
  "total_hits": 0,
  "records": [
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    }
  ]
}


==> anc/code/prime11/original/output/fuglede11_next/audit_layer_permutations.cpp <==
#include <algorithm>
#include <iostream>
int main(){
 int f[11];for(int i=0;i<11;i++)f[i]=i;
 long counts[12][12][11]={};
 do{
  int cap=0,dirs=0;
  for(int m=0;m<11;m++){
   int n[11]={};for(int x=0;x<11;x++)n[(f[x]-m*x+121)%11]++;
   int v=*std::max_element(n,n+11);cap=std::max(cap,v);if(v>1)dirs++;
  }
  int first=10;
  for(int d=1;d<10;d++){
   bool zero=true;
   for(int a=0;a<=d;a++){
    int sum=0;for(int x=0;x<11;x++){
     int z=1;for(int j=0;j<a;j++)z=z*x%11;
     for(int j=0;j<d-a;j++)z=z*f[x]%11;
     sum+=z;
    }if(sum%11)zero=false;
   }if(!zero){first=d;break;}
  }
  counts[cap][dirs][first]++;
 }while(std::next_permutation(f+2,f+11));
 for(int c=1;c<12;c++)for(int d=1;d<12;d++)for(int r=1;r<11;r++)if(counts[c][d][r])
 std::cout<<"cap="<<c<<" directions="<<d<<" first_nonzero_degree="<<r<<" count="<<counts[c][d][r]<<'\n';
}


==> anc/code/prime11/original/output/fuglede11_next/check_grid55.py <==
from itertools import combinations,product
p=11
def canon(S):return min(tuple(sorted((a*x+b)%p for x in S)) for a in range(1,p) for b in range(p))
reps=sorted({canon(S) for S in combinations(range(p),5)})
print('reps',reps,flush=True)
inv=lambda a:pow(a%p,-1,p)
def weights(S):
 out=[]
 for x in S:
  d=1
  for y in S:
   if y!=x:d=d*(x-y)%p
  out.append(inv(d))
 return out
hits=[]
for S in reps:
 for T in reps:
  ws,wt=weights(S),weights(T)
  for a,b,c in product(range(p),repeat=3):
   mat=[[(a*x+b*y+c)*wx*wy%p for y,wy in zip(T,wt)] for x,wx in zip(S,ws)]
   if any(v>5 for row in mat for v in row):continue
   if any(sum(row)!=11 for row in mat):continue
   if any(sum(mat[i][j] for i in range(5))!=11 for j in range(5)):continue
   hits.append((S,T,(a,b,c),mat))
print('hits',len(hits),flush=True)
for h in hits[:10]:print(h)


==> anc/code/prime11/original/output/fuglede11_next/flat_graph_orbit_reps.txt <==
0 0 0 1 1 3 8 1 4 6 9
0 0 0 1 3 3 3 9 2 5 7
0 0 0 1 4 10 9 2 1 7 10
0 0 0 1 8 8 3 10 6 5 3
0 0 0 1 10 9 4 7 2 1 10
0 0 1 3 6 10 4 10 6 3 1


==> anc/code/prime11/original/output/fuglede11_next/flat_graphs_254.txt <==
0 0 2 6 1 9 8 9 1 6 2 
0 0 10 5 10 7 5 3 5 4 6 
0 0 3 9 1 8 4 1 1 0 6 
0 0 1 0 3 1 6 9 8 1 4 
0 0 4 7 4 8 10 8 1 9 4 
0 0 3 2 5 0 7 3 1 3 9 
0 0 7 7 0 6 1 8 7 10 9 
0 0 8 5 0 4 1 9 5 5 7 
0 0 2 6 3 10 6 6 4 0 7 
0 0 8 0 10 2 8 9 4 8 6 
0 0 7 8 7 0 10 1 7 9 6 
0 0 8 8 6 8 9 4 10 0 2 
0 0 1 7 3 2 9 0 3 5 3 
0 0 3 0 9 4 2 8 2 9 7 
0 0 9 4 6 10 4 2 5 2 2 
0 0 3 2 4 5 4 0 4 10 1 
0 0 7 1 2 9 9 7 6 9 5 
0 0 1 9 8 8 1 10 9 9 0 
0 0 3 2 8 5 8 7 9 5 8 
0 0 7 9 2 8 2 4 9 0 3 
0 0 5 10 10 3 2 10 0 8 7 
0 0 7 7 9 10 1 7 0 8 6 
0 0 4 9 2 7 8 0 2 9 3 
0 0 0 2 5 7 10 3 8 10 10 
0 0 1 6 7 2 2 2 0 5 8 
0 0 7 2 1 5 2 6 8 0 2 
0 0 8 2 3 3 4 4 8 10 2 
0 0 5 3 7 2 3 1 3 9 0 
0 0 2 6 4 10 3 6 7 0 6 
0 0 5 1 0 2 7 9 3 3 3 
0 0 5 7 7 4 6 8 3 4 0 
0 0 5 2 2 8 7 6 0 2 1 
0 0 1 1 2 10 9 7 10 0 4 
0 0 3 10 0 7 10 10 8 5 2 
0 0 3 7 8 5 4 0 4 6 7 
0 0 7 5 4 7 4 6 0 3 8 
0 0 4 8 2 8 0 6 10 9 8 
0 0 4 10 2 4 5 9 2 2 6 
0 0 9 1 3 9 1 3 6 9 3 
0 0 8 8 6 3 3 10 1 5 0 
0 0 8 8 0 9 6 10 2 8 4 
0 0 5 7 9 2 1 9 9 7 6 
0 0 8 9 9 3 6 1 10 10 10 
0 0 6 8 2 1 1 9 9 6 2 
0 0 5 9 6 0 6 2 1 5 10 
0 0 5 6 5 7 10 3 4 5 10 
0 0 4 8 10 9 4 8 4 1 7 
0 0 2 6 4 2 9 4 2 10 5 
0 0 0 7 7 8 4 4 6 5 3 
0 0 9 9 6 5 9 0 3 4 10 
0 0 7 6 4 1 6 6 5 8 1 
0 0 0 5 6 1 9 2 10 5 6 
0 0 3 9 4 0 9 8 7 2 2 
0 0 2 8 4 2 9 3 7 0 9 
0 0 0 2 8 10 8 9 4 8 6 
0 0 9 1 5 6 0 5 6 10 2 
0 0 8 8 3 5 10 1 0 3 6 
0 0 1 1 3 2 1 5 8 10 2 
0 0 9 0 9 9 3 4 10 5 6 
0 0 4 3 3 3 6 8 9 2 6 
0 0 2 7 2 7 5 7 9 5 0 
0 0 4 2 4 4 3 1 0 5 10 
0 0 8 8 7 5 3 8 5 9 2 
0 0 9 6 4 1 8 3 1 1 0 
0 0 3 9 7 2 0 4 8 9 2 
0 0 3 0 2 8 4 2 7 9 9 
0 0 10 9 1 2 4 7 1 0 10 
0 0 7 0 6 4 3 5 4 7 8 
0 0 0 9 4 9 4 6 4 2 6 
0 0 1 3 4 10 3 6 10 1 6 
0 0 5 1 1 6 6 6 7 4 8 
0 0 10 1 0 1 7 2 4 9 10 
0 0 2 5 8 7 0 2 6 2 1 
0 0 2 8 2 7 5 1 6 0 2 
0 0 0 9 4 3 6 1 1 1 8 
0 0 8 9 4 8 10 2 8 0 6 
0 0 5 9 7 5 5 8 1 4 0 
0 0 4 3 10 5 1 0 4 4 2 
0 0 6 7 9 9 1 2 9 7 5 
0 0 6 9 8 5 5 6 8 4 4 
0 0 7 7 7 10 9 1 0 6 8 
0 0 10 6 9 10 9 10 1 3 8 
0 0 7 5 8 7 0 4 3 6 4 
0 0 3 10 8 8 6 3 0 5 1 
0 0 3 4 4 7 6 0 7 5 8 
0 0 3 3 6 1 10 10 4 1 6 
0 0 10 10 9 6 3 1 9 8 10 
0 0 8 2 0 9 9 4 7 2 3 
0 0 7 1 9 2 10 10 0 1 4 
0 0 0 9 4 7 8 9 2 2 3 
0 0 8 1 0 5 3 3 8 10 6 
0 0 10 1 7 9 0 10 2 1 4 
0 0 5 0 7 5 1 8 5 9 4 
0 0 2 2 1 7 0 6 8 5 2 
0 0 0 9 8 8 8 4 2 10 6 
0 0 4 8 4 8 5 6 5 9 6 
0 0 4 1 2 2 5 1 4 7 7 
0 0 3 4 10 4 2 8 2 8 3 
0 0 1 1 0 9 10 2 4 7 10 
0 0 10 5 4 4 2 6 2 9 2 
0 0 7 10 10 10 8 3 2 5 0 
0 0 3 0 4 8 9 2 2 9 7 
0 0 3 5 6 7 4 4 0 7 8 
0 0 10 6 5 0 8 3 1 3 8 
0 0 7 9 2 8 8 8 5 5 3 
0 0 6 4 4 5 8 8 6 5 9 
0 0 5 3 2 3 0 9 7 3 1 
0 0 7 10 5 8 0 10 3 10 2 
0 0 8 0 4 7 6 4 5 7 3 
0 0 3 10 2 0 6 7 4 6 6 
0 0 10 4 4 4 2 1 5 3 0 
0 0 4 4 6 2 5 2 10 2 9 
0 0 0 1 1 6 5 7 7 1 5 
0 0 6 2 5 0 7 2 8 1 2 
0 0 1 2 7 3 4 7 3 10 7 
0 0 2 9 5 2 9 10 5 3 10 
0 0 6 0 1 2 6 5 10 9 5 
0 0 2 2 7 8 9 0 4 9 3 
0 0 1 10 8 7 0 9 7 7 6 
0 0 5 4 10 6 7 3 10 5 5 
0 0 6 9 3 3 4 3 8 2 6 
0 0 5 7 9 3 3 1 0 3 2 
0 0 5 2 3 8 10 10 10 7 0 
0 0 2 9 5 8 3 5 7 8 8 
0 0 6 3 7 7 10 10 10 6 7 
0 0 9 1 5 7 6 7 9 2 9 
0 0 10 7 7 4 1 3 7 2 3 
0 0 9 10 4 1 7 4 8 4 8 
0 0 1 4 5 6 8 6 6 7 1 
0 0 6 8 2 1 7 2 5 0 2 
0 0 1 7 3 2 0 5 9 3 3 
0 0 5 8 5 9 8 4 6 4 6 
0 0 6 5 10 4 3 9 9 0 9 
0 0 3 5 1 2 4 4 4 10 0 
0 0 8 2 5 8 10 2 8 10 2 
0 0 2 3 9 2 9 10 5 10 5 
0 0 7 4 1 2 5 2 1 4 7 
0 0 10 6 7 3 5 10 4 5 5 
0 0 5 8 3 3 8 1 6 0 10 
0 0 3 6 10 5 1 8 0 8 3 
0 0 1 1 1 7 0 5 5 7 6 
0 0 6 6 5 4 9 8 8 4 5 
0 0 6 0 7 3 4 10 6 2 6 
0 0 0 9 3 2 4 7 9 8 2 
0 0 8 5 4 9 1 7 0 5 5 
0 0 9 10 0 2 6 8 8 4 8 
0 0 1 9 2 2 6 6 9 1 8 
0 0 7 7 1 7 3 2 10 3 4 
0 0 3 8 10 1 2 1 2 5 1 
0 0 9 2 10 2 5 2 6 4 4 
0 0 0 5 1 10 3 3 6 8 8 
0 0 0 8 8 2 9 8 10 4 6 
0 0 10 1 5 8 1 5 7 8 10 
0 0 7 9 3 5 2 1 0 3 3 
0 0 4 10 5 1 0 3 2 4 4 
0 0 7 4 8 4 0 5 7 6 3 
0 0 4 1 5 2 7 1 2 7 4 
0 0 9 1 1 6 2 2 8 9 6 
0 0 9 6 2 0 5 10 5 1 6 
0 0 1 2 9 1 6 9 8 6 2 
0 0 1 4 3 3 3 1 1 2 4 
0 0 4 5 6 3 4 8 0 7 7 
0 0 8 9 4 8 5 6 4 5 6 
0 0 9 7 6 4 4 7 9 10 10 
0 0 2 4 7 9 8 0 2 9 3 
0 0 6 0 8 1 5 2 7 2 2 
0 0 2 4 10 2 2 5 4 9 6 
0 0 4 3 2 6 6 0 7 10 6 
0 0 6 2 8 2 1 0 7 5 2 
0 0 1 2 6 9 0 5 10 5 6 
0 0 7 3 5 8 10 0 10 2 10 
0 0 5 9 7 5 7 2 7 2 0 
0 0 1 1 3 8 1 4 6 9 0 
0 0 5 10 0 4 4 4 3 1 2 
0 0 5 2 7 1 1 4 4 7 2 
0 0 2 2 6 7 0 5 2 1 8 
0 0 2 4 0 9 8 8 6 8 10 
0 0 2 2 10 3 9 5 5 10 9 
0 0 10 5 7 10 2 0 3 10 8 
0 0 0 3 4 6 7 6 10 2 6 
0 0 1 8 4 7 6 6 5 1 6 
0 0 0 7 6 1 7 7 9 8 10 
0 0 0 3 9 6 1 1 8 4 1 
0 0 7 0 4 6 6 10 3 6 2 
0 0 7 10 2 10 10 3 0 5 8 
0 0 4 1 8 5 5 7 9 5 0 
0 0 10 1 0 2 5 6 5 9 6 
0 0 1 2 2 0 6 8 5 7 2 
0 0 3 5 5 2 7 3 6 6 7 
0 0 9 9 7 8 3 3 7 1 8 
0 0 1 6 7 8 1 4 6 5 6 
0 0 4 8 7 4 4 1 10 9 8 
0 0 3 8 2 8 2 4 10 4 3 
0 0 5 1 10 3 3 6 8 8 0 
0 0 0 1 5 8 7 5 9 5 4 
0 0 6 2 7 4 10 0 3 6 6 
0 0 2 3 1 2 0 10 3 10 2 
0 0 1 2 5 0 9 5 6 6 10 
0 0 9 5 2 2 0 5 7 7 7 
0 0 7 7 7 4 2 1 3 3 10 
0 0 7 4 6 0 6 2 6 3 10 
0 0 0 9 6 6 5 2 10 1 5 
0 0 6 6 4 3 0 2 6 7 10 
0 0 10 8 3 0 1 8 5 6 3 
0 0 4 3 0 1 9 8 1 1 6 
0 0 6 2 2 1 6 8 9 9 1 
0 0 7 8 7 0 7 10 9 1 6 
0 0 4 2 0 8 3 7 2 9 9 
0 0 9 1 0 10 10 1 4 7 2 
0 0 7 4 7 10 7 3 3 1 2 
0 0 10 5 10 5 6 4 5 7 3 
0 0 6 3 2 0 6 4 10 6 7 
0 0 9 10 5 5 9 3 10 2 2 
0 0 8 1 7 10 10 8 5 5 1 
0 0 10 2 9 6 1 0 5 6 5 
0 0 9 9 10 1 8 8 9 1 0 
0 0 5 0 3 9 1 3 7 2 3 
0 0 0 7 8 1 1 7 4 8 8 
0 0 7 4 5 4 7 0 3 8 6 
0 0 5 1 4 0 5 5 9 8 7 
0 0 1 0 7 4 2 1 10 9 10 
0 0 3 4 10 4 0 3 7 10 3 
0 0 6 2 7 5 2 0 8 1 2 
0 0 7 2 9 3 4 9 8 0 2 
0 0 0 9 3 6 9 6 8 6 8 
0 0 8 5 8 3 6 1 10 0 3 
0 0 10 0 4 6 7 6 2 3 6 
0 0 9 3 1 3 2 7 3 5 0 
0 0 4 3 8 6 4 7 7 5 0 
0 0 3 9 2 0 8 7 2 9 4 
0 0 0 8 2 2 2 6 5 7 1 
0 0 6 2 5 10 1 6 9 5 0 
0 0 9 5 6 8 8 5 4 4 6 
0 0 4 10 7 2 7 1 3 7 3 
0 0 4 0 7 5 6 3 7 8 4 
0 0 4 9 8 2 8 6 10 8 0 
0 0 3 1 4 5 0 2 10 4 4 
0 0 4 2 3 9 8 2 9 0 7 
0 0 3 1 5 3 9 3 2 7 0 
0 0 0 5 2 3 8 10 10 10 7 
0 0 10 6 0 8 5 3 3 1 8 
0 0 8 3 8 0 6 3 10 1 5 
0 0 3 1 10 4 3 7 7 7 2 
0 0 8 7 0 2 5 6 1 2 2 
0 0 2 2 1 0 7 5 6 8 2 
0 0 7 8 2 9 9 4 0 3 2 
0 0 1 3 3 7 0 3 5 9 2 
0 0 6 9 4 5 2 2 10 4 2 
0 0 0 4 5 3 4 1 4 10 2 
0 0 5 10 6 1 6 0 9 5 2 
0 0 10 5 7 10 8 10 3 0 2 
0 0 4 0 8 8 10 9 8 6 2 
0 0 9 6 9 6 1 8 2 1 2 
0 0 5 6 1 9 2 10 5 6 0 
normalized nonzero polynomials=177156 flat_through3=375
cap=2 directions=11 count=1
cap=3 directions=10 count=242
cap=3 directions=11 count=11
cap=5 directions=8 count=110
cap=6 directions=7 count=11


==> anc/code/prime11/original/output/fuglede11_next/generic_rigidity_checks.py <==
#!/usr/bin/env python3
"""Exact auxiliary computations for the remaining F_11^3 Fuglede cases.

All integer arithmetic. The planar search normalizes a noncollinear triple
to (0,0),(1,0),(0,1), then exhausts direction-compatible cliques. For the
tested targets the line cap guarantees noncollinearity.
"""
from itertools import combinations, product
import json

P=11
POINTS=list(product(range(P), repeat=2))
BASE=(0,11,1)
def direction(i,j):
    x=(POINTS[j][0]-POINTS[i][0])%P
    y=(POINTS[j][1]-POINTS[i][1])%P
    return P if not x else y*pow(x,-1,P)%P
DIR=[[direction(i,j) if i!=j else -1 for j in range(121)]
     for i in range(121)]

def planar_check(target,cap,maximum_directions):
    states=0
    largest=3
    masks=0
    for extra in combinations(range(1,10),maximum_directions-3):
        masks+=1
        allowed={0,10,11,*extra}
        adj=[sum(1<<j for j in range(121) if DIR[i][j] in allowed)
             for i in range(121)]
        candidates=adj[BASE[0]]&adj[BASE[1]]&adj[BASE[2]]
        def dfs(chosen,cand):
            nonlocal states,largest
            states+=1
            largest=max(largest,len(chosen))
            if len(chosen)>=target:
                raise AssertionError([POINTS[i] for i in chosen])
            while cand:
                bit=cand&-cand
                cand-=bit
                v=bit.bit_length()-1
                counts=[0]*12
                for j in chosen:
                    counts[DIR[v][j]]+=1
                if max(counts)>=cap:
                    continue
                dfs(chosen+(v,),cand&adj[v])
        dfs(BASE,candidates)
    return dict(target=target,cap=cap,maximum_directions=maximum_directions,
                masks=masks,states=states,largest=largest,result='no counterexample')

def cubic_profiles(total,cap):
    """Moment degrees 0..6 vanish iff the residue profile has degree <=3.

    For cap<11 the residue determines the occupancy uniquely, so evaluation
    of all 11^4 coefficient tuples is exhaustive.
    """
    assert cap<11
    profiles={}
    for coeff in product(range(11),repeat=4):
        vals=[sum(coeff[j]*t**j for j in range(4))%11 for t in range(11)]
        if max(vals)>cap or sum(vals)!=total:
            continue
        key=tuple(sorted(vals))
        profiles[key]=profiles.get(key,0)+1
    return [{'profile':key,'coefficient_tuples':n} for key,n in sorted(profiles.items())]

if __name__=='__main__':
    results={'planar':[
        planar_check(8,5,6),
        planar_check(8,3,7),
        planar_check(9,4,7),
        planar_check(10,3,8)],
        'cubic_profiles_size55_cap7':cubic_profiles(55,7),
        'cubic_profiles_size55_cap8':cubic_profiles(55,8)}
    assert results['cubic_profiles_size55_cap7']==[
        {'profile':(5,)*11,'coefficient_tuples':1}]
    print(json.dumps(results,indent=2))


==> anc/code/prime11/original/output/fuglede11_next/generic_rigidity_results.json <==
{
  "planar": [
    {
      "target": 8,
      "cap": 5,
      "maximum_directions": 6,
      "masks": 84,
      "states": 5770,
      "largest": 7,
      "result": "no counterexample"
    },
    {
      "target": 8,
      "cap": 3,
      "maximum_directions": 7,
      "masks": 126,
      "states": 25725,
      "largest": 7,
      "result": "no counterexample"
    },
    {
      "target": 9,
      "cap": 4,
      "maximum_directions": 7,
      "masks": 126,
      "states": 39816,
      "largest": 8,
      "result": "no counterexample"
    },
    {
      "target": 10,
      "cap": 3,
      "maximum_directions": 8,
      "masks": 126,
      "states": 172191,
      "largest": 9,
      "result": "no counterexample"
    }
  ],
  "cubic_profiles_size55_cap7": [
    {
      "profile": [
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5
      ],
      "coefficient_tuples": 1
    }
  ],
  "cubic_profiles_size55_cap8": [
    {
      "profile": [
        0,
        1,
        2,
        3,
        6,
        6,
        6,
        7,
        8,
        8,
        8
      ],
      "coefficient_tuples": 110
    },
    {
      "profile": [
        1,
        1,
        3,
        4,
        4,
        6,
        6,
        7,
        7,
        8,
        8
      ],
      "coefficient_tuples": 55
    },
    {
      "profile": [
        2,
        3,
        3,
        3,
        4,
        5,
        6,
        7,
        7,
        7,
        8
      ],
      "coefficient_tuples": 110
    },
    {
      "profile": [
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5
      ],
      "coefficient_tuples": 1
    }
  ]
}


==> anc/code/prime11/original/output/fuglede11_next/layer_q_candidates_0.json <==
{"rep": [0, 0, 0, 1, 1, 3, 8, 1, 4, 6, 9], "Q": [6, 3, 1, 6, 0], "candidates": {"1": [[0, 0, 0, 1, 1, 3, 8, 1, 4, 6, 9], [0, 0, 0, 2, 5, 7, 10, 3, 8, 10, 10], [0, 0, 1, 1, 1, 3, 6, 8, 0, 4, 9], [0, 0, 1, 1, 3, 8, 1, 4, 6, 9, 0], [0, 0, 2, 5, 7, 10, 3, 8, 10, 10, 0], [0, 0, 2, 7, 0, 3, 5, 8, 10, 10, 10], [0, 1, 1, 1, 3, 6, 8, 0, 4, 9, 0], [0, 1, 1, 3, 8, 1, 4, 6, 9, 0, 0], [0, 2, 2, 2, 3, 3, 5, 10, 3, 6, 8], [0, 2, 2, 3, 3, 3, 5, 8, 10, 2, 6], [0, 2, 5, 7, 7, 7, 8, 8, 10, 4, 8], [0, 2, 5, 7, 10, 3, 8, 10, 10, 0, 0], [0, 2, 5, 9, 3, 5, 5, 6, 6, 6, 8], [0, 2, 7, 0, 3, 5, 8, 10, 10, 10, 0], [0, 3, 5, 5, 5, 6, 6, 8, 2, 6, 9], [0, 3, 5, 8, 1, 6, 8, 8, 9, 9, 9], [0, 3, 5, 8, 10, 10, 10, 0, 0, 2, 7], [0, 3, 7, 1, 3, 3, 4, 4, 4, 6, 9], [0, 4, 7, 9, 1, 3, 3, 3, 4, 4, 6], [0, 4, 9, 0, 0, 1, 1, 1, 3, 6, 8], [0, 5, 7, 7, 8, 8, 8, 10, 2, 4, 7], [0, 5, 9, 1, 3, 6, 8, 8, 8, 9, 9]], "2": [], "3": [[0, 0, 4, 2, 5, 0, 4, 10, 3, 4, 1], [0, 0, 10, 7, 8, 1, 7, 0, 6, 9, 7], [0, 1, 5, 0, 4, 10, 2, 0, 4, 4, 3], [0, 1, 9, 8, 8, 1, 10, 2, 8, 1, 7], [0, 3, 1, 5, 5, 4, 1, 2, 6, 1, 5], [0, 3, 9, 2, 8, 1, 2, 10, 9, 9, 2], [0, 4, 2, 5, 0, 4, 10, 3, 4, 1, 0], [0, 4, 4, 3, 0, 1, 5, 0, 4, 10, 2], [0, 4, 5, 2, 1, 1, 5, 3, 6, 1, 5], [0, 4, 10, 2, 0, 4, 4, 3, 0, 1, 5], [0, 4, 10, 3, 4, 1, 0, 0, 4, 2, 5], [0, 4, 10, 3, 9, 1, 10, 3, 3, 2, 10], [0, 6, 9, 7, 0, 0, 10, 7, 8, 1, 7], [0, 6, 10, 0, 8, 7, 7, 0, 9, 1, 7], [0, 6, 10, 5, 8, 6, 10, 10, 9, 6, 7], [0, 6, 10, 5, 9, 10, 7, 6, 6, 10, 8], [0, 8, 7, 7, 0, 9, 1, 7, 0, 6, 10], [0, 8, 9, 2, 8, 1, 7, 10, 8, 1, 1], [0, 9, 1, 7, 0, 6, 10, 0, 8, 7, 7], [0, 9, 2, 2, 1, 9, 10, 3, 9, 2, 8], [0, 10, 7, 8, 1, 7, 0, 6, 9, 7, 0], [0, 10, 10, 3, 1, 4, 10, 3, 9, 2, 3]], "4": [[0, 0, 8, 0, 9, 8, 6, 4, 8, 10, 2], [0, 0, 9, 1, 3, 7, 5, 3, 2, 0, 3], [0, 2, 5, 3, 3, 0, 3, 1, 0, 9, 7], [0, 2, 6, 4, 2, 1, 10, 2, 10, 10, 8], [0, 3, 0, 0, 9, 1, 3, 7, 5, 3, 2], [0, 3, 1, 0, 9, 7, 0, 2, 5, 3, 3], [0, 3, 1, 1, 9, 1, 10, 9, 7, 5, 9], [0, 3, 5, 9, 7, 5, 4, 2, 5, 2, 2], [0, 4, 2, 0, 10, 8, 0, 8, 8, 6, 9], [0, 4, 6, 9, 7, 7, 4, 7, 5, 4, 2], [0, 8, 0, 9, 8, 6, 4, 8, 10, 2, 0], [0, 8, 8, 6, 9, 0, 4, 2, 0, 10, 8], [0, 9, 1, 3, 7, 5, 3, 2, 0, 3, 0], [0, 9, 1, 9, 9, 7, 10, 1, 5, 3, 1], [0, 9, 2, 4, 7, 5, 5, 2, 5, 3, 2], [0, 9, 7, 0, 2, 5, 3, 3, 0, 3, 1], [0, 9, 7, 6, 4, 7, 4, 4, 2, 5, 7], [0, 9, 8, 6, 4, 8, 10, 2, 0, 0, 8], [0, 9, 8, 6, 9, 6, 6, 4, 7, 9, 2], [0, 9, 9, 6, 9, 7, 6, 4, 2, 6, 8], [0, 10, 8, 0, 8, 8, 6, 9, 0, 4, 2], [0, 10, 8, 6, 10, 1, 4, 2, 2, 10, 2]], "5": [[0, 1, 0, 5, 2, 0, 2, 8, 2, 7, 6], [0, 1, 6, 5, 10, 4, 10, 1, 10, 7, 1], [0, 2, 0, 8, 2, 1, 2, 7, 6, 0, 5], [0, 2, 8, 2, 7, 6, 0, 1, 0, 5, 2], [0, 5, 0, 2, 0, 8, 2, 1, 2, 7, 6], [0, 5, 2, 0, 2, 8, 2, 7, 6, 0, 1], [0, 5, 4, 5, 10, 9, 3, 8, 3, 5, 3], [0, 5, 4, 9, 3, 9, 0, 9, 6, 0, 10], [0, 5, 4, 9, 10, 9, 3, 0, 9, 0, 6], [0, 5, 6, 5, 10, 7, 5, 7, 2, 7, 1], [0, 5, 10, 5, 7, 5, 2, 7, 6, 7, 1], [0, 5, 10, 9, 3, 4, 3, 8, 5, 3, 5], [0, 6, 0, 5, 4, 9, 10, 9, 3, 0, 9], [0, 6, 8, 6, 3, 8, 7, 8, 2, 1, 6], [0, 8, 2, 1, 2, 7, 6, 0, 5, 0, 2], [0, 8, 6, 8, 3, 8, 2, 1, 6, 7, 6], [0, 9, 0, 6, 0, 5, 4, 9, 10, 9, 3], [0, 9, 6, 0, 10, 0, 5, 4, 9, 3, 9], [0, 10, 0, 5, 4, 9, 3, 9, 0, 9, 6], [0, 10, 4, 1, 10, 1, 7, 1, 6, 5, 10], [0, 10, 4, 5, 4, 9, 6, 4, 6, 1, 6], [0, 10, 4, 9, 4, 6, 4, 1, 6, 5, 6]], "6": [], "7": [], "8": [], "9": [[0, 0, 6, 4, 2, 10, 0, 6, 7, 6, 3], [0, 0, 8, 5, 4, 5, 0, 1, 9, 7, 5], [0, 1, 0, 8, 5, 5, 0, 9, 7, 4, 5], [0, 1, 7, 8, 5, 3, 1, 7, 7, 4, 1], [0, 1, 7, 8, 7, 4, 1, 1, 7, 5, 3], [0, 1, 9, 7, 5, 0, 0, 8, 5, 4, 5], [0, 6, 4, 2, 10, 0, 6, 7, 6, 3, 0], [0, 6, 6, 3, 0, 10, 0, 6, 7, 4, 2], [0, 6, 7, 4, 2, 0, 6, 6, 3, 0, 10], [0, 6, 7, 6, 3, 0, 0, 6, 4, 2, 10], [0, 8, 5, 4, 5, 0, 1, 9, 7, 5, 0], [0, 8, 5, 5, 0, 9, 7, 4, 5, 0, 1], [0, 8, 6, 4, 10, 10, 7, 4, 3, 4, 10], [0, 8, 7, 8, 3, 4, 1, 10, 8, 3, 3], [0, 8, 8, 3, 1, 10, 7, 8, 3, 4, 3], [0, 8, 9, 4, 5, 4, 1, 9, 9, 4, 2], [0, 9, 4, 4, 1, 9, 8, 9, 4, 5, 2], [0, 9, 6, 7, 2, 3, 2, 10, 7, 7, 2], [0, 9, 7, 2, 2, 10, 7, 6, 7, 2, 3], [0, 9, 7, 4, 5, 0, 1, 0, 8, 5, 5], [0, 10, 0, 6, 7, 4, 2, 0, 6, 6, 3], [0, 10, 7, 4, 4, 10, 8, 6, 3, 4, 10]], "10": []}}

==> anc/code/prime11/original/output/fuglede11_next/layer_q_candidates_1.json <==
{"rep": [0, 0, 0, 1, 3, 3, 3, 9, 2, 5, 7], "Q": [2, 7, 8, 5, 0], "candidates": {"1": [[0, 0, 0, 1, 3, 3, 3, 9, 2, 5, 7], [0, 0, 0, 2, 3, 3, 3, 7, 9, 1, 5], [0, 0, 0, 4, 6, 9, 2, 8, 8, 8, 10], [0, 0, 0, 6, 10, 2, 4, 8, 8, 8, 9], [0, 0, 1, 3, 3, 3, 9, 2, 5, 7, 0], [0, 0, 2, 3, 3, 3, 7, 9, 1, 5, 0], [0, 0, 4, 6, 9, 2, 8, 8, 8, 10, 0], [0, 0, 6, 10, 2, 4, 8, 8, 8, 9, 0], [0, 1, 1, 1, 5, 7, 10, 3, 9, 9, 9], [0, 1, 3, 3, 3, 9, 2, 5, 7, 0, 0], [0, 2, 2, 2, 8, 1, 4, 6, 10, 10, 10], [0, 2, 3, 3, 3, 7, 9, 1, 5, 0, 0], [0, 2, 5, 9, 4, 4, 4, 6, 7, 7, 7], [0, 2, 6, 6, 6, 7, 9, 9, 9, 4, 8], [0, 3, 5, 9, 9, 9, 10, 1, 1, 1, 7], [0, 3, 7, 2, 2, 2, 4, 5, 5, 5, 9], [0, 4, 4, 4, 5, 7, 7, 7, 2, 6, 9], [0, 4, 6, 9, 2, 8, 8, 8, 10, 0, 0], [0, 4, 7, 9, 2, 2, 2, 3, 5, 5, 5], [0, 4, 10, 10, 10, 1, 2, 2, 2, 6, 8], [0, 6, 6, 6, 8, 9, 9, 9, 2, 4, 7], [0, 6, 10, 2, 4, 8, 8, 8, 9, 0, 0]], "2": [], "3": [[0, 1, 3, 0, 8, 1, 4, 0, 1, 6, 9], [0, 1, 3, 6, 0, 1, 8, 0, 4, 1, 9], [0, 1, 6, 9, 0, 1, 3, 0, 8, 1, 4], [0, 1, 8, 0, 4, 1, 9, 0, 1, 3, 6], [0, 2, 3, 5, 2, 10, 3, 6, 2, 3, 8], [0, 2, 3, 5, 8, 2, 3, 10, 2, 6, 3], [0, 2, 5, 10, 0, 7, 10, 3, 0, 8, 10], [0, 2, 10, 7, 0, 3, 10, 0, 5, 8, 10], [0, 3, 5, 6, 8, 5, 2, 6, 9, 5, 6], [0, 3, 7, 4, 1, 3, 4, 6, 9, 3, 4], [0, 3, 8, 9, 5, 8, 1, 9, 6, 8, 9], [0, 3, 10, 0, 5, 8, 10, 0, 2, 10, 7], [0, 4, 1, 9, 0, 1, 3, 6, 0, 1, 8], [0, 4, 7, 3, 4, 9, 1, 3, 4, 6, 3], [0, 5, 6, 2, 5, 9, 6, 3, 5, 6, 8], [0, 5, 8, 10, 0, 2, 10, 7, 0, 3, 10], [0, 7, 8, 2, 5, 7, 8, 10, 7, 4, 8], [0, 7, 10, 3, 0, 8, 10, 0, 2, 5, 10], [0, 8, 1, 4, 0, 1, 6, 9, 0, 1, 3], [0, 8, 5, 7, 8, 10, 2, 7, 8, 4, 7], [0, 8, 5, 9, 1, 8, 9, 3, 6, 8, 9], [0, 8, 10, 0, 2, 5, 10, 0, 7, 10, 3]], "4": [[0, 1, 5, 7, 2, 0, 8, 2, 0, 6, 2], [0, 1, 10, 6, 1, 10, 4, 1, 10, 5, 7], [0, 2, 6, 7, 5, 1, 7, 5, 10, 7, 5], [0, 2, 8, 6, 3, 8, 6, 1, 8, 6, 7], [0, 4, 5, 3, 10, 5, 3, 8, 5, 3, 9], [0, 4, 6, 1, 10, 7, 1, 10, 5, 1, 10], [0, 5, 2, 0, 6, 8, 1, 2, 0, 7, 2], [0, 5, 3, 9, 5, 3, 4, 8, 10, 5, 3], [0, 6, 2, 0, 1, 5, 7, 2, 0, 8, 2], [0, 6, 4, 1, 6, 4, 10, 6, 4, 5, 9], [0, 6, 4, 9, 6, 4, 10, 1, 5, 6, 4], [0, 6, 8, 1, 2, 0, 7, 2, 0, 5, 2], [0, 7, 2, 0, 5, 2, 0, 6, 8, 1, 2], [0, 7, 5, 6, 10, 1, 7, 5, 2, 7, 5], [0, 8, 2, 0, 6, 2, 0, 1, 5, 7, 2], [0, 8, 6, 1, 3, 7, 8, 6, 2, 8, 6], [0, 9, 3, 0, 9, 4, 6, 10, 0, 9, 5], [0, 9, 4, 0, 9, 10, 3, 5, 0, 9, 6], [0, 9, 4, 6, 10, 0, 9, 5, 0, 9, 3], [0, 9, 5, 0, 9, 3, 0, 9, 4, 6, 10], [0, 9, 6, 0, 9, 4, 0, 9, 10, 3, 5], [0, 9, 10, 3, 5, 0, 9, 6, 0, 9, 4]], "5": [[0, 3, 0, 7, 4, 2, 6, 10, 6, 0, 6], [0, 3, 8, 3, 8, 4, 8, 1, 10, 7, 3], [0, 4, 0, 5, 0, 5, 8, 5, 1, 9, 7], [0, 4, 2, 10, 6, 3, 6, 0, 6, 0, 7], [0, 4, 8, 4, 9, 4, 9, 1, 9, 5, 2], [0, 4, 8, 6, 3, 10, 7, 10, 4, 10, 4], [0, 5, 0, 5, 1, 5, 9, 7, 4, 0, 8], [0, 5, 0, 5, 8, 5, 1, 9, 7, 0, 4], [0, 5, 1, 5, 9, 7, 4, 0, 8, 0, 5], [0, 5, 8, 5, 1, 9, 7, 0, 4, 0, 5], [0, 6, 0, 3, 0, 7, 4, 2, 6, 10, 6], [0, 6, 0, 7, 0, 4, 2, 10, 6, 3, 6], [0, 7, 0, 4, 2, 10, 6, 3, 6, 0, 6], [0, 7, 1, 7, 1, 4, 1, 8, 5, 3, 7], [0, 7, 4, 2, 6, 10, 6, 0, 6, 0, 3], [0, 7, 4, 7, 1, 7, 1, 8, 1, 5, 3], [0, 8, 0, 5, 0, 5, 1, 5, 9, 7, 4], [0, 8, 4, 1, 4, 9, 4, 9, 5, 9, 2], [0, 8, 4, 1, 10, 3, 7, 3, 8, 3, 8], [0, 8, 6, 10, 3, 10, 4, 10, 4, 7, 4], [0, 9, 2, 6, 2, 7, 2, 7, 10, 7, 3], [0, 9, 6, 2, 10, 2, 7, 2, 7, 3, 7]], "6": [], "7": [], "8": [], "9": [[0, 0, 3, 1, 4, 5, 0, 2, 10, 4, 4], [0, 0, 5, 2, 4, 10, 0, 3, 1, 4, 4], [0, 0, 7, 7, 1, 9, 0, 6, 7, 10, 8], [0, 0, 7, 7, 10, 8, 0, 1, 7, 9, 6], [0, 1, 4, 2, 5, 5, 1, 1, 6, 3, 5], [0, 1, 7, 9, 6, 0, 0, 7, 7, 10, 8], [0, 2, 8, 9, 1, 10, 2, 2, 9, 9, 3], [0, 2, 10, 4, 4, 0, 0, 3, 1, 4, 5], [0, 3, 1, 4, 4, 0, 0, 5, 2, 4, 10], [0, 3, 1, 4, 5, 0, 2, 10, 4, 4, 0], [0, 3, 3, 10, 10, 4, 1, 3, 9, 10, 2], [0, 3, 4, 10, 1, 9, 3, 3, 10, 10, 2], [0, 5, 2, 4, 10, 0, 3, 1, 4, 4, 0], [0, 5, 5, 1, 1, 4, 2, 5, 6, 1, 3], [0, 6, 7, 10, 8, 0, 0, 7, 7, 1, 9], [0, 6, 8, 5, 10, 10, 6, 6, 9, 7, 10], [0, 7, 7, 1, 9, 0, 6, 7, 10, 8, 0], [0, 7, 7, 10, 8, 0, 1, 7, 9, 6, 0], [0, 8, 2, 2, 9, 9, 1, 10, 2, 3, 9], [0, 8, 10, 5, 6, 9, 7, 10, 10, 6, 6], [0, 9, 1, 1, 8, 8, 2, 10, 1, 7, 8], [0, 9, 1, 2, 8, 10, 7, 1, 1, 8, 8]], "10": []}}

==> anc/code/prime11/original/output/fuglede11_next/size22/results22.json <==
{
  "seven_cap_nine_directions": {
    "target": 7,
    "allowed_directions": 8,
    "nodes": 6756,
    "supported": []
  },
  "six_cap_at_least_six_directions": {
    "target": 6,
    "allowed_directions": 5,
    "nodes": 90,
    "supported": []
  },
  "six_cap_masks": {
    "target": 6,
    "allowed_directions": 6,
    "nodes": 437,
    "supported": [
      {
        "directions": [
          0,
          1,
          2,
          6,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ]
      },
      {
        "directions": [
          0,
          1,
          3,
          8,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            6,
            5
          ],
          [
            6,
            7
          ]
        ]
      },
      {
        "directions": [
          0,
          1,
          4,
          7,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            5,
            6
          ],
          [
            7,
            6
          ]
        ]
      },
      {
        "directions": [
          0,
          1,
          5,
          9,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            7,
            8
          ],
          [
            8,
            7
          ],
          [
            8,
            8
          ]
        ]
      },
      {
        "directions": [
          0,
          2,
          4,
          5,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            5
          ],
          [
            10,
            1
          ],
          [
            10,
            7
          ]
        ]
      },
      {
        "directions": [
          0,
          2,
          7,
          9,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            10
          ],
          [
            6,
            1
          ],
          [
            6,
            10
          ]
        ]
      },
      {
        "directions": [
          0,
          3,
          5,
          7,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            8,
            2
          ],
          [
            9,
            1
          ],
          [
            9,
            2
          ]
        ]
      },
      {
        "directions": [
          0,
          3,
          6,
          9,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            10
          ],
          [
            5,
            1
          ],
          [
            7,
            10
          ]
        ]
      },
      {
        "directions": [
          0,
          4,
          8,
          9,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            9
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ]
        ]
      },
      {
        "directions": [
          0,
          5,
          6,
          8,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            6
          ],
          [
            10,
            1
          ],
          [
            10,
            6
          ]
        ]
      }
    ],
    "orbit_size": 110
  },
  "five_cap_masks": {
    "target": 5,
    "allowed_directions": 5,
    "nodes": 84,
    "supported": [
      {
        "directions": [
          0,
          2,
          3,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            3
          ],
          [
            8,
            3
          ]
        ]
      },
      {
        "directions": [
          0,
          2,
          8,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            7,
            1
          ],
          [
            7,
            4
          ]
        ]
      },
      {
        "directions": [
          0,
          3,
          4,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            4
          ],
          [
            4,
            1
          ]
        ]
      },
      {
        "directions": [
          0,
          4,
          6,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            3,
            1
          ],
          [
            3,
            8
          ]
        ]
      },
      {
        "directions": [
          0,
          6,
          7,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            7
          ],
          [
            4,
            7
          ]
        ]
      },
      {
        "directions": [
          0,
          7,
          8,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            8
          ],
          [
            8,
            1
          ]
        ]
      }
    ],
    "orbit_size": 132
  },
  "nonconstant_low_degree_profiles": [
    0,
    0,
    0
  ],
  "quartic_profiles": 385,
  "centered_quintic_profiles": 74,
  "exclude_six_point_plane": {
    "cap": 6,
    "masks": 1,
    "centered_profiles": 35,
    "tuples": 10000,
    "quadratic_pass": 10,
    "identities": []
  },
  "upper_bound_five_zero_directions": {
    "cap": 5,
    "masks": 84,
    "centered_profiles": 15,
    "tuples": 8880,
    "quadratic_pass": 100,
    "identities": []
  },
  "exclude_five_point_plane": {
    "cap": 5,
    "masks": 1,
    "quintic_parameters": 972,
    "quintic_tuples": 3602,
    "quartic_parameters": 550,
    "quartic_tuples": 9900,
    "identities": []
  },
  "upper_bound_four_zero_directions": {
    "cap": 4,
    "masks": 36,
    "quintic_parameters": 552,
    "quintic_tuples": 552,
    "quartic_parameters": 19800,
    "quartic_tuples": 19800,
    "identities": []
  },
  "equal_parallel_chords": {
    "nodes": 890,
    "maximum_size": 6,
    "counterexample": null
  }
}


==> anc/code/prime11/original/output/fuglede11_next/size22/verify22.py <==
#!/usr/bin/env python3
"""Exact finite checks for the proposed size-22 Fuglede exclusion in F_11^3.
Python standard library only. All arithmetic is integer arithmetic.
Run: python3 verify22.py
"""
from itertools import combinations, product
import json

P=11
PTS=list(product(range(P),repeat=2))
BASE=(0,11,1)
INV=[0]+[pow(x,-1,P) for x in range(1,P)]
def direction(a,b):
    x=(b[0]-a[0])%P;y=(b[1]-a[1])%P
    return 11 if not x else y*INV[x]%P
DIR=[[direction(a,b) if i!=j else -1 for j,b in enumerate(PTS)]
     for i,a in enumerate(PTS)]

def cap_masks(target,d):
    """All normalized allowed d-direction sets supporting a target-point cap."""
    supported=[];nodes=0
    for extra in combinations(range(1,10),d-3):
        good=tuple(sorted((0,10,11)+extra));allowed=set(good)
        candidates=[i for i in range(121) if all(DIR[i][b] in allowed for b in BASE)]
        def visit(chosen,cand):
            nonlocal nodes
            nodes+=1
            if len(chosen)==target:return chosen
            for k,v in enumerate(cand):
                ds=[DIR[v][u] for u in chosen]
                if len(set(ds))<len(ds):continue
                ans=visit(chosen+(v,),[u for u in cand[k+1:] if DIR[u][v] in allowed])
                if ans:return ans
            return None
        answer=visit(BASE,candidates)
        if answer:supported.append({'directions':good,'witness':[PTS[i] for i in answer]})
    return {'target':target,'allowed_directions':d,'nodes':nodes,'supported':supported}

def orbit(ds):
    out=set()
    for a,b,c,d in product(range(P),repeat=4):
        if (a*d-b*c)%P==0:continue
        image=[]
        for s in ds:
            x=b if s==11 else (a+b*s)%P
            y=d if s==11 else (c+d*s)%P
            image.append(11 if not x else y*INV[x]%P)
        out.add(tuple(sorted(image)))
    return out

def evaluate(c,x):
    v=0
    for a in reversed(c):v=(v*x+a)%P
    return v

def profiles(degree,cap,centered=False):
    """All polynomials of exactly this degree with values 0..cap summing to22.
    Centering means the coefficient of degree-1 is zero.
    """
    result=[]
    for leading in range(1,P):
        for low in product(range(P),repeat=degree-int(centered)):
            c=tuple(low)+(0,leading) if centered else tuple(low)+(leading,)
            values=[];total=0
            for x in range(P):
                v=evaluate(c,x)
                if v>cap:break
                values.append(v);total+=v
                if total>22:break
            if len(values)==11 and total==22:result.append((c,tuple(values)))
    return result

def bad_data(good):
    # Our normalized good sets contain infinity, so all bad slopes are finite.
    bad=[s for s in range(11) if s not in good]
    weights=[]
    for s in bad:
        v=1
        for t in bad:
            if t!=s:v=v*(s-t)%P
        weights.append(INV[v])
    return bad,weights

def low_constraints(qs,bad,constant):
    # For powers degree2 and degree1 the binomial factors are nonzero mod11.
    for degree in (2,1):
        for power in range(degree+1):
            if sum(q[0][degree]*s**power for q,s in zip(qs,bad))%P:return False
    return sum(q[0][0] for q in qs)%P==constant

def check_six_good(good_sets,cap,quartics):
    centered=[q for q in quartics if q[0][3]==0 and max(q[1])<=cap]
    index={a:[q for q in centered if q[0][4]==a] for a in range(1,P)}
    tested=0;identities=[];quadratic_pass=0
    for good in good_sets:
        bad,w=bad_data(good)
        assert len(bad)==6
        for lam in range(1,P):
            for qs in product(*(index[lam*a%P] for a in w)):
                tested+=1
                if any(sum(q[0][2]*s**h for q,s in zip(qs,bad))%P for h in range(3)):continue
                quadratic_pass+=1
                if low_constraints(qs,bad,10):
                    identities.append({'good':good,'coefficients':[q[0] for q in qs]})
    return {'cap':cap,'masks':len(good_sets),'centered_profiles':len(centered),
            'tuples':tested,'quadratic_pass':quadratic_pass,'identities':identities}

def check_five_good(good_sets,cap,quartics,quintics_centered):
    q4=[q for q in quartics if max(q[1])<=cap]
    q5=[q for q in quintics_centered if max(q[1])<=cap]
    i4={};i5={}
    for q in q4:i4.setdefault((q[0][4],q[0][3]),[]).append(q)
    for q in q5:i5.setdefault((q[0][5],q[0][3]),[]).append(q)
    counts={'quintic_parameters':0,'quintic_tuples':0,'quartic_parameters':0,'quartic_tuples':0}
    identities=[]
    for good in good_sets:
        bad,w=bad_data(good)
        assert len(bad)==7
        # Degree5 case: top coefficients=lambda*w; translation sets all degree4
        # coefficients to0. Degree3 coefficients=w*(a+b*s+c*s^2).
        for lam in range(1,P):
            for a,b,c in product(range(P),repeat=3):
                lists=[i5.get((lam*v%P,v*(a+b*s+c*s*s)%P),[])
                       for s,v in zip(bad,w)]
                if not all(lists):continue
                counts['quintic_parameters']+=1
                for qs in product(*lists):
                    counts['quintic_tuples']+=1
                    if low_constraints(qs,bad,1):
                        identities.append({'good':good,'branch':5,'coefficients':[q[0] for q in qs]})
        # Degree4 case: top coefficients=w*(a+b*s), nonzero on every bad slope.
        # Translating (x,y) changes the next coefficient by a multiple of
        # w*(a+b*s)*(H+J*s). If a!=0, quotient polynomials have representative
        # c*s^2; if a==0, representative c. Thus all orbits are covered below.
        for a,b in product(range(P),repeat=2):
            if (a,b)==(0,0) or any((a+b*s)%P==0 for s in bad):continue
            for c in range(P):
                lists=[i4.get((v*(a+b*s)%P,v*c*(s*s if a else 1)%P),[])
                       for s,v in zip(bad,w)]
                if not all(lists):continue
                counts['quartic_parameters']+=1
                for qs in product(*lists):
                    counts['quartic_tuples']+=1
                    if low_constraints(qs,bad,1):
                        identities.append({'good':good,'branch':4,'coefficients':[q[0] for q in qs]})
    return {'cap':cap,'masks':len(good_sets),**counts,'identities':identities}

def equal_parallel_chords():
    """No planar seven-point cap has all parallel chords equal up to sign."""
    def key(a,b):
        v=((a[0]-b[0])%P,(a[1]-b[1])%P)
        return min(v,((-v[0])%P,(-v[1])%P))
    def slope(v):return 11 if not v[0] else v[1]*INV[v[0]]%P
    base=[PTS[i] for i in BASE]
    initial={slope(key(a,b)):key(a,b) for i,a in enumerate(base) for b in base[i+1:]}
    nodes=0;largest=3;witness=None
    def visit(chosen,cand,used):
        nonlocal nodes,largest,witness
        nodes+=1;largest=max(largest,len(chosen))
        if len(chosen)==7:witness=chosen;return True
        for i,v in enumerate(cand):
            new={};ok=True
            for u in chosen:
                k=key(v,u);d=slope(k)
                if d in new or (d in used and used[d]!=k):ok=False;break
                new[d]=k
            if ok and visit(chosen+[v],cand[i+1:],used|new):return True
        return False
    visit(base,[v for v in PTS if v not in base],initial)
    return {'nodes':nodes,'maximum_size':largest,'counterexample':witness}

def main():
    results={}
    cap7=cap_masks(7,8)
    assert not cap7['supported']
    results['seven_cap_nine_directions']=cap7
    cap6low=cap_masks(6,5)
    assert not cap6low['supported']
    results['six_cap_at_least_six_directions']=cap6low
    cap6=cap_masks(6,6);cap5=cap_masks(5,5)
    rep6=(0,1,4,7,10,11);rep5=(0,2,3,10,11)
    o6=orbit(rep6);o5=orbit(rep5)
    assert all(tuple(m['directions']) in o6 for m in cap6['supported'])
    assert all(tuple(m['directions']) in o5 for m in cap5['supported'])
    results['six_cap_masks']={**cap6,'orbit_size':len(o6)}
    results['five_cap_masks']={**cap5,'orbit_size':len(o5)}
    low=[len(profiles(d,6)) for d in (1,2,3)]
    assert low==[0,0,0]
    results['nonconstant_low_degree_profiles']=low
    q4=profiles(4,6);q5=profiles(5,5,centered=True)
    assert len(q4)==385 and len(q5)==74
    results['quartic_profiles']=len(q4);results['centered_quintic_profiles']=len(q5)
    all6=[tuple(sorted((0,10,11)+x)) for x in combinations(range(1,10),3)]
    all5=[tuple(sorted((0,10,11)+x)) for x in combinations(range(1,10),2)]
    results['exclude_six_point_plane']=check_six_good([rep6],6,q4)
    results['upper_bound_five_zero_directions']=check_six_good(all6,5,q4)
    results['exclude_five_point_plane']=check_five_good([rep5],5,q4,q5)
    results['upper_bound_four_zero_directions']=check_five_good(all5,4,q4,q5)
    for name in ('exclude_six_point_plane','upper_bound_five_zero_directions',
                 'exclude_five_point_plane','upper_bound_four_zero_directions'):
        assert not results[name]['identities'],results[name]
    results['equal_parallel_chords']=equal_parallel_chords()
    assert results['equal_parallel_chords']['counterexample'] is None
    print(json.dumps(results,indent=2))

if __name__=='__main__':main()


==> anc/code/prime11/original/output/fuglede11_next/size33/classify_eight_cliques.py <==
from itertools import product
p=11; pts=list(product(range(p),repeat=2)); idx={v:i for i,v in enumerate(pts)}
def di(i,j):
 x=(pts[j][0]-pts[i][0])%p;y=(pts[j][1]-pts[i][1])%p
 return y*pow(x,-1,p)%p if x else p
D=[[di(i,j) if i!=j else -1 for j in range(121)] for i in range(121)]
allowed=set(range(3,11));adj=[sum(1<<j for j in range(121) if D[i][j] in allowed) for i in range(121)]
cs=[];states=0
def dfs(q,c):
 global states
 states+=1
 if len(q)==8:cs.append(q)
 if len(q)>=9:raise AssertionError(q)
 while c:
  b=c&-c;c-=b;v=b.bit_length()-1;cnt=[0]*12
  for u in q:cnt[D[v][u]]+=1
  if max(cnt)<3:dfs(q+(v,),c&adj[v])
dfs((0,),adj[0]);print('8sets',len(cs),'search_nodes',states,flush=True)
B={v for v in pts if sum([(5+2*v[0]**2)%11,(5+7*v[1]**2)%11,(5+7*(v[0]+v[1])**2)%11,(5+2*(v[0]+2*v[1])**2)%11])==20}
G=[]
for a,b,c,d in product(range(11),repeat=4):
 det=(a*d-b*c)%11
 if det and all(((a*x+b*y)%11,(c*x+d*y)%11) in B for x,y in B):
  t=pow(det,-1,11);G.append((d*t%11,-c*t%11,-b*t%11,a*t%11))
print('frequency stabilizer',len(G),flush=True)
classes={}
for q in cs:
 vs=[pts[i] for i in q]
 can=min(tuple(sorted(((a*(x-u)+b*(y-v))%11,(c*(x-u)+d*(y-v))%11) for x,y in vs)) for u,v in vs for a,b,c,d in G)
 classes[can]=classes.get(can,0)+1
print('classes',len(classes),flush=True)
for c,n in classes.items():print(n,c,flush=True)
import json
from pathlib import Path
Path(__file__).with_name('eight_clique_classes.json').write_text(json.dumps([{'count':n,'points':c} for c,n in classes.items()],indent=2))


==> anc/code/prime11/original/output/fuglede11_next/size33/clique_results.txt <==
8sets 5760 search_nodes 266001
frequency stabilizer 16
classes 45
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 2), (5, 9), (7, 10), (10, 7))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 2), (6, 10), (8, 9), (9, 6))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 2), (7, 10), (8, 9), (9, 6))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (5, 2), (8, 9), (9, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (5, 2), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (6, 4), (8, 9), (9, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (6, 4), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (6, 10), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (5, 9), (6, 4), (9, 5), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (6, 4), (7, 10), (8, 9), (9, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (6, 4), (8, 9), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (6, 10), (8, 9), (9, 6), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (7, 10), (8, 4), (9, 2), (10, 7))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (7, 10), (8, 9), (9, 2), (10, 7))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (6, 10), (7, 5), (8, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (6, 10), (7, 5), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (6, 10), (8, 4), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (7, 5), (8, 4), (9, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 8), (7, 5), (9, 6), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (6, 10), (7, 5), (9, 6), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (6, 10), (7, 8), (9, 6), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 10), (4, 7), (5, 2), (7, 8), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 10), (4, 7), (7, 8), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 10), (5, 8), (6, 7), (7, 5), (9, 6))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (6, 10), (7, 5), (8, 9))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (6, 10), (7, 8), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (6, 10), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (7, 8), (9, 5), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (8, 9), (9, 5), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (6, 4), (7, 8), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (6, 4), (8, 9), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (6, 10), (7, 5), (8, 9), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (4, 10), (5, 9), (6, 4), (7, 8), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (4, 10), (7, 8), (8, 4), (9, 2), (10, 7))
128 ((0, 0), (1, 3), (2, 6), (3, 1), (6, 5), (7, 8), (9, 4), (10, 7))
128 ((0, 0), (1, 3), (2, 6), (3, 2), (4, 5), (6, 4), (9, 1), (10, 7))
128 ((0, 0), (1, 3), (2, 7), (3, 1), (4, 10), (5, 6), (6, 9), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 1), (4, 10), (5, 6), (6, 9), (9, 5))
128 ((0, 0), (1, 3), (2, 7), (3, 1), (5, 6), (6, 9), (7, 2), (9, 5))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (5, 9), (7, 5), (9, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (6, 9), (7, 5), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (6, 9), (7, 8), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (6, 10), (7, 5), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (4, 1), (6, 9), (7, 8), (8, 4), (9, 2))
128 ((0, 0), (1, 3), (2, 7), (4, 10), (5, 6), (6, 9), (8, 4), (9, 2))


==> anc/code/prime11/original/output/fuglede11_next/size33/eight_clique_classes.json <==
[
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        4,
        2
      ],
      [
        5,
        9
      ],
      [
        7,
        10
      ],
      [
        10,
        7
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        4,
        2
      ],
      [
        6,
        10
      ],
      [
        8,
        9
      ],
      [
        9,
        6
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        4,
        2
      ],
      [
        7,
        10
      ],
      [
        8,
        9
      ],
      [
        9,
        6
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        4,
        7
      ],
      [
        5,
        2
      ],
      [
        8,
        9
      ],
      [
        9,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        4,
        7
      ],
      [
        5,
        2
      ],
      [
        8,
        9
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        4,
        7
      ],
      [
        6,
        4
      ],
      [
        8,
        9
      ],
      [
        9,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        4,
        7
      ],
      [
        6,
        4
      ],
      [
        8,
        9
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        4,
        7
      ],
      [
        6,
        10
      ],
      [
        8,
        9
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        5,
        9
      ],
      [
        6,
        4
      ],
      [
        9,
        5
      ],
      [
        10,
        2
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        6,
        4
      ],
      [
        7,
        10
      ],
      [
        8,
        9
      ],
      [
        9,
        2
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        6,
        4
      ],
      [
        8,
        9
      ],
      [
        9,
        2
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        6,
        10
      ],
      [
        8,
        9
      ],
      [
        9,
        6
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        7,
        10
      ],
      [
        8,
        4
      ],
      [
        9,
        2
      ],
      [
        10,
        7
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        8
      ],
      [
        7,
        10
      ],
      [
        8,
        9
      ],
      [
        9,
        2
      ],
      [
        10,
        7
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        9
      ],
      [
        5,
        6
      ],
      [
        6,
        10
      ],
      [
        7,
        5
      ],
      [
        8,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        9
      ],
      [
        5,
        6
      ],
      [
        6,
        10
      ],
      [
        7,
        5
      ],
      [
        10,
        2
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        9
      ],
      [
        5,
        6
      ],
      [
        6,
        10
      ],
      [
        8,
        4
      ],
      [
        10,
        2
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        9
      ],
      [
        5,
        6
      ],
      [
        7,
        5
      ],
      [
        8,
        4
      ],
      [
        9,
        2
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        9
      ],
      [
        5,
        8
      ],
      [
        7,
        5
      ],
      [
        9,
        6
      ],
      [
        10,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        9
      ],
      [
        6,
        10
      ],
      [
        7,
        5
      ],
      [
        9,
        6
      ],
      [
        10,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        9
      ],
      [
        6,
        10
      ],
      [
        7,
        8
      ],
      [
        9,
        6
      ],
      [
        10,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        10
      ],
      [
        4,
        7
      ],
      [
        5,
        2
      ],
      [
        7,
        8
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        10
      ],
      [
        4,
        7
      ],
      [
        7,
        8
      ],
      [
        9,
        2
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        10
      ],
      [
        5,
        8
      ],
      [
        6,
        7
      ],
      [
        7,
        5
      ],
      [
        9,
        6
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        7
      ],
      [
        5,
        2
      ],
      [
        6,
        10
      ],
      [
        7,
        5
      ],
      [
        8,
        9
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        7
      ],
      [
        5,
        2
      ],
      [
        6,
        10
      ],
      [
        7,
        8
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        7
      ],
      [
        5,
        2
      ],
      [
        6,
        10
      ],
      [
        8,
        9
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        7
      ],
      [
        5,
        2
      ],
      [
        7,
        8
      ],
      [
        9,
        5
      ],
      [
        10,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        7
      ],
      [
        5,
        2
      ],
      [
        8,
        9
      ],
      [
        9,
        5
      ],
      [
        10,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        7
      ],
      [
        6,
        4
      ],
      [
        7,
        8
      ],
      [
        9,
        2
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        7
      ],
      [
        6,
        4
      ],
      [
        8,
        9
      ],
      [
        9,
        2
      ],
      [
        10,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        7
      ],
      [
        6,
        10
      ],
      [
        7,
        5
      ],
      [
        8,
        9
      ],
      [
        10,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        10
      ],
      [
        5,
        9
      ],
      [
        6,
        4
      ],
      [
        7,
        8
      ],
      [
        10,
        2
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        1
      ],
      [
        4,
        10
      ],
      [
        7,
        8
      ],
      [
        8,
        4
      ],
      [
        9,
        2
      ],
      [
        10,
        7
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        6
      ],
      [
        3,
        1
      ],
      [
        6,
        5
      ],
      [
        7,
        8
      ],
      [
        9,
        4
      ],
      [
        10,
        7
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        6
      ],
      [
        3,
        2
      ],
      [
        4,
        5
      ],
      [
        6,
        4
      ],
      [
        9,
        1
      ],
      [
        10,
        7
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        7
      ],
      [
        3,
        1
      ],
      [
        4,
        10
      ],
      [
        5,
        6
      ],
      [
        6,
        9
      ],
      [
        8,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        7
      ],
      [
        3,
        1
      ],
      [
        4,
        10
      ],
      [
        5,
        6
      ],
      [
        6,
        9
      ],
      [
        9,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        7
      ],
      [
        3,
        1
      ],
      [
        5,
        6
      ],
      [
        6,
        9
      ],
      [
        7,
        2
      ],
      [
        9,
        5
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        7
      ],
      [
        3,
        2
      ],
      [
        4,
        1
      ],
      [
        5,
        9
      ],
      [
        7,
        5
      ],
      [
        9,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        7
      ],
      [
        3,
        2
      ],
      [
        4,
        1
      ],
      [
        6,
        9
      ],
      [
        7,
        5
      ],
      [
        8,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        7
      ],
      [
        3,
        2
      ],
      [
        4,
        1
      ],
      [
        6,
        9
      ],
      [
        7,
        8
      ],
      [
        8,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        7
      ],
      [
        3,
        2
      ],
      [
        4,
        1
      ],
      [
        6,
        10
      ],
      [
        7,
        5
      ],
      [
        8,
        4
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        7
      ],
      [
        4,
        1
      ],
      [
        6,
        9
      ],
      [
        7,
        8
      ],
      [
        8,
        4
      ],
      [
        9,
        2
      ]
    ]
  },
  {
    "count": 128,
    "points": [
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        2,
        7
      ],
      [
        4,
        10
      ],
      [
        5,
        6
      ],
      [
        6,
        9
      ],
      [
        8,
        4
      ],
      [
        9,
        2
      ]
    ]
  }
]

==> anc/code/prime11/original/output/fuglede11_next/size33/size33_reduction.md <==
# Size 33: plane intersections at most eight

Status: a computer-assisted structural reduction, not an exclusion of size 33.
All sets below lie in F_11^3 and form a spectral pair (E,A), |E|=|A|=33.
The established bounds are at most 11 points per affine plane and at most
3 per affine line. Spectrality is symmetric. A direction determined by A
is an equidistribution normal of E, with three points per parallel plane.

## Finite planar inputs

(T10) Every ten-point planar set with no four collinear determines at least
ten directions. Exact check: every hypothetical counterexample has at least
three missing directions. Choose two as coordinate axes. It is a partial
permutation graph with one missing x and y; complete it to an eleven-point
permutation graph. Normalize the full permutation by f(0)=0,f(1)=1.
Enumerate all 9! permutations and remove each point when the full graph has
line cap at most four. There are 2,490,785 removals to check; none has line
cap at most three and at most nine directions. See verify_ten_points.cpp.

(T8) Every eight-point planar set with no four collinear determines at least
eight directions. Normalize a triangle to (0,0),(1,0),(0,1), enumerate the
126 seven-direction sets containing slopes 0,-1,infinity, and exhaust their
compatible cap-three cliques. There are 25,725 search nodes, and the largest
clique has seven points. See verify_small_profiles.py.

(H8) If the missing directions include a harmonic four-set, a planar set
with line cap three has at most eight points. Normalize the missing slopes
to {0,1,2,infinity}, so allowed slopes are {3,4,...,10}. Translate a point
to the origin and exhaust compatible cap-three cliques. There are 266,001
nodes and the maximum size is eight. There are 5,760 maximum cliques
containing the origin. See classify_eight_cliques.py.

## An analytic three-layer obstruction

There cannot be a spectral pair of size 33 with a member contained in three
parallel planes. Each layer would contain eleven points. By (T10), each
layer determines at least ten directions. The proof of Fallon--Mayeli--
Villano Lemma 3 then gives both members three layers, with transverse
projections injective. More precisely, ten equidistribution normals in a
linear plane P imply injectivity of projection along P-perp and three
layers whose normal belongs to P.

Applying this in both directions permits dual linear coordinates

E={(x,f_s(x),s): x in F_11, s in S},
A={(u,t,g_t(u)): u in F_11, t in T},
|S|=|T|=3.

The 33 by 33 Fourier matrix has 11 by 11 blocks
H_st=D_(t f_s) F D_(s g_t), where F F*=11I and the diagonal entries
are powers of zeta_11. For distinct s,s', row orthogonality says

sum_(t in T) U_t=0,  U_t=H_st H_s't*/11.

Each U_t is unitary and has entries in K=Q(zeta_11). Normalize the sum to
I+X+Y=0. Unitarity of Y gives X+X*=-I, hence X^2+X+I=0.
But Phi_3 is irreducible over K, since [Q(zeta_33):Q(zeta_11)]=2.
Thus a vector space carrying X has even dimension over K, contradicting 11.

In particular, neither E nor A has a plane containing ten points: by (T10)
such a plane gives ten partner-zero normals and hence three layers. Thus
both plane caps improve to nine.

## The zero normals have at most eight points per projective line

Let U_E be the equidistribution normal directions of E. No projective line
can be wholly in U_E: the twelve-plane pencil around a line containing a
points of E would give 33+11a=36, impossible.

Suppose a linear plane P contains nine zero directions. The restrictions
to P of M_j(v)=sum_(e in E)(v.e)^j vanish identically for 1<=j<=8,
because each has degree j and at least nine projective roots.
For each v in P, the eleven plane counts n_t therefore satisfy
n_t=a t+b mod 11. (The nullspace of the moment matrix for degrees 0..8
is the span of 1,t.) A nonconstant affine function has residues 0..10,
whose sum is 55, exceeding 33. A constant count is necessarily three,
because every actual count lies between zero and nine. Thus every
direction of P is zero, a contradiction. Therefore |U_E intersect P|<=8.
The same holds for A.

## Eight zero directions force a harmonic complement

Suppose |U_E intersect P|=8. The restricted moments through degree seven
vanish. Thus each plane-count function for a normal in P is quadratic
modulo 11. Counts are between zero and nine and sum to 33.
Constants give the uniform profile three; nonconstant affine functions
are impossible. Completing the square for a genuine quadratic reduces
the finite check to n_t=(a t^2+c mod 11), a nonzero. Of the 110 choices,
the only ones with maximum at most nine and total 33 have

c=5 and a in {2,6,7,8,10}, the nonsquares.

Their common multiset of values is
{0,0,1,1,2,2,4,4,5,7,7}.

There are exactly four nonuniform normals in P. Write their forms as
l_i and their profiles as a_i(l_i-h_i)^2+5 modulo 11. Each a_i is a
nonsquare. The planar Radon identity for the projection multiplicity f is

sum_(all 12 normals v) n_v(v.x)=33+11 f(x).

Its quadratic part modulo 11 yields sum_i a_i l_i^2=0. Normalize the
four distinct forms to x,y,x+y,x+lambda y. Up to a common coefficient d,
the coefficients are

((lambda-1)d, lambda(1-lambda)d, -lambda d, d).

All four being nonsquares forces lambda nonsquare and lambda-1 square.
Over F_11 this means lambda in {2,6,10}, the harmonic cross-ratio orbit.

Now if A had a plane containing nine points, (T8) and the upper bound
|U_E intersect P|<=8 would make its direction set exactly eight. Its
four missing directions are harmonic by the preceding argument, which
contradicts (H8). Hence both E and A have plane cap at most eight.

## Explicit residual model when a plane has eight points

The same argument applies if a plane has eight points. The projection of
E along its normal is injective. Indeed, summing squared line counts in
the quotient gives

8*(11*3^2)+4*165=33^2+11*sum_x f(x)^2,

so sum f^2=33=sum f, forcing f to be binary.

The four quadratic profile centers come from a common translation: the
linear coefficient relation has a two-dimensional kernel, and translating
the origin gives exactly that kernel. Rescaling normalizes the common
nonsquare coefficient. Therefore, up to affine equivalence, the binary
projection is the fixed 33-point set B defined by

S(x,y)=(5+2x^2 mod11)+(5+7y^2 mod11)
       +(5+7(x+y)^2 mod11)+(5+2(x+2y)^2 mod11),
B={(x,y):S(x,y)=20}.

For every (x,y), S is either 9 or 20. The Fourier-zero directions of B
are slopes 3,4,...,10. E must be a graph of a height function h:B->F_11.

The eight-point slice C of A is a cap-three clique in this eight-direction
graph. Under translations of C and the 16-element linear frequency
stabilizer of B, the 5,760 origin-containing cliques split into 45 orbits.
The script classify_eight_cliques.py computes these representatives.

Since A has points outside the slice plane, an affine shear and scaling
of h normalize one such point to frequency (0,0,-1). A necessary condition
is then that, for every c=(a,b) in C and every t in F_11,

#{(x,y) in B:h(x,y)+a x+b y=t}=3.

This is a finite constraint problem with 33 variables taking eleven
values. The script test_one_height.py tests the first of the 45 classes.
A preliminary 60-second integer-variable Z3 run returned UNKNOWN; it did
not establish unsatisfiability. A one-hot Boolean encoding was also tried.
Even a satisfying assignment would only solve a necessary subproblem,
not produce a spectral pair. No exclusion of size33 is claimed here.


==> anc/code/prime11/original/output/fuglede11_next/size33/ten_point_results.txt <==
cap3=10428 checked10=2490785 bad=0


==> anc/code/prime11/original/output/fuglede11_next/size33/test_height_cpsat.py <==
"""Necessary graph-height constraints; no SAT/UNSAT claim is built in.
Run: python test_height_cpsat.py [class_index] [seconds]
Requires ortools. A feasible height alone is NOT a spectral counterexample.
"""
from ortools.sat.python import cp_model
from pathlib import Path
import json,sys,time
class_index=int(sys.argv[1]) if len(sys.argv)>1 else 0
seconds=int(sys.argv[2]) if len(sys.argv)>2 else 60
classes=json.loads(Path(__file__).with_name('eight_clique_classes.json').read_text())
C=[tuple(p) for p in classes[class_index]['points']]
B=[(x,y) for x in range(11) for y in range(11) if sum([(5+2*x*x)%11,(5+7*y*y)%11,(5+7*(x+y)**2)%11,(5+2*(x+2*y)**2)%11])==20]
model=cp_model.CpModel()
h=[[model.new_bool_var(f'h{i}_{j}') for j in range(11)] for i in range(33)]
for row in h:model.add_exactly_one(row)
model.add(h[B.index((0,0))][0]==1)
for a in range(11):
 for b in range(11):
  for t in range(11):
   s=sum(h[i][(t-a*x-b*y)%11] for i,(x,y) in enumerate(B))
   if (a,b) in C:model.add(s==3)
   else:model.add(s<=8)
for a,b in [(1,0),(0,1),(1,1),(1,2)]:
 for t in range(11):
  inds=[i for i,(x,y) in enumerate(B) if (a*x+b*y)%11==t]
  if len(inds)<4:continue
  coords=[B[i][1] if b==0 else B[i][0] for i in inds]
  for slope in range(11):
   for intercept in range(11):
    model.add(sum(h[i][(slope*c+intercept)%11] for i,c in zip(inds,coords))<=3)
solver=cp_model.CpSolver();solver.parameters.max_time_in_seconds=seconds
solver.parameters.num_search_workers=8
start=time.time();status=solver.solve(model)
result={'class':class_index,'status':solver.status_name(status),'seconds':time.time()-start,'conflicts':solver.num_conflicts,'branches':solver.num_branches}
if status in (cp_model.OPTIMAL,cp_model.FEASIBLE):result['height']=[next(j for j,v in enumerate(row) if solver.value(v)) for row in h]
print(json.dumps(result),flush=True)


==> anc/code/prime11/original/output/fuglede11_next/size33/test_one_height.py <==
import z3,time
B=[]
for x in range(11):
 for y in range(11):
  s=sum([((5+2*x*x)%11),((5+7*y*y)%11),((5+7*(x+y)**2)%11),((5+2*(x+2*y)**2)%11)])
  assert s in (9,20)
  if s==20:B.append((x,y))
C=[(0,0),(1,3),(2,1),(3,8),(4,2),(5,9),(7,10),(10,7)]
print('B',len(B),B,flush=True)
h=[[z3.Bool(f'h{i}_{j}') for j in range(11)] for i in range(33)]
s=z3.SolverFor('QF_FD');s.set(timeout=60000)
for row in h:s.add(z3.PbEq([(v,1) for v in row],1))
s.add(h[B.index((0,0))][0])
for a,b in C:
 for t in range(11):
  s.add(z3.PbEq([(h[i][(t-a*x-b*y)%11],1) for i,(x,y) in enumerate(B)],3))
t0=time.time();r=s.check();print(r,time.time()-t0,flush=True)
if r==z3.sat:print([[j for j in range(11) if z3.is_true(s.model()[h[i][j]])][0] for i in range(33)],flush=True)


==> anc/code/prime11/original/output/fuglede11_next/size33/verify_small_profiles.py <==
from itertools import combinations
P=11
pts=[(x,y) for x in range(P) for y in range(P)]
def direction(i,j):
 x=(pts[j][0]-pts[i][0])%P;y=(pts[j][1]-pts[i][1])%P
 return y*pow(x,-1,P)%P if x else P
D=[[direction(i,j) if i!=j else -1 for j in range(121)] for i in range(121)]
states=0;best=3
for extra in combinations(range(1,10),4):
 allowed={0,10,11,*extra}
 adj=[sum(1<<j for j in range(121) if D[i][j] in allowed) for i in range(121)]
 def visit(chosen,candidates):
  global states,best
  states+=1;best=max(best,len(chosen))
  if len(chosen)>=8:raise AssertionError([pts[i] for i in chosen])
  while candidates:
   bit=candidates&-candidates;candidates-=bit;v=bit.bit_length()-1
   counts=[0]*12
   for u in chosen:counts[D[v][u]]+=1
   if max(counts)<3:visit(chosen+(v,),candidates&adj[v])
 visit((0,11,1),adj[0]&adj[11]&adj[1])
print({'direction_sets':126,'search_nodes':states,'maximum_size':best})
profiles=[]
for a in range(1,11):
 for c in range(11):
  n=[(a*t*t+c)%11 for t in range(11)]
  if max(n)<=9 and sum(n)==33:profiles.append((a,c))
assert profiles==[(2,5),(6,5),(7,5),(8,5),(10,5)]
print({'quadratic_profiles':profiles})


==> anc/code/prime11/original/output/fuglede11_next/size33/verify_ten_points.cpp <==
#include <algorithm>
#include <iostream>
int main(){int f[11];for(int i=0;i<11;i++)f[i]=i; long totals[12][12]={};long cap3=0,bad=0;bool got=false;long checked10=0;do{int cap=0,dirs=0;for(int s=0;s<11;s++){int cnt[11]={};for(int x=0;x<11;x++){int t=(f[x]-s*x)%11;if(t<0)t+=11;cnt[t]++;}int m=*std::max_element(cnt,cnt+11);cap=std::max(cap,m);dirs+=m>1;}if(cap<=3){cap3++;bad+=dirs<10;}
if(!got&&cap<=4)for(int rem=0;rem<11;rem++){checked10++;int c=0,d=0;for(int s=0;s<11;s++){int cnt[11]={};for(int x=0;x<11;x++)if(x!=rem){int t=(f[x]-s*x)%11;if(t<0)t+=11;cnt[t]++;}int m=*std::max_element(cnt,cnt+11);c=std::max(c,m);d+=m>1;}if(c<=3&&d<=9){std::cout<<"10-point example dirs="<<d<<" remove="<<rem<<" f:";for(int x:f)std::cout<<' '<<x;std::cout<<'\n';got=true;break;}}
}while(std::next_permutation(f+2,f+11));std::cout<<"cap3="<<cap3<<" checked10="<<checked10<<" bad="<<bad<<'\n';return bad||got;}


==> anc/code/prime11/original/output/fuglede11_next/verify44_barriers.py <==
#!/usr/bin/env python3
"""Verify two explicit obstructions to naive improvements of the size44 proof."""
import json

points=[(0,0),(1,0),(0,1),(0,8),(2,10),(3,9),(4,1),(4,9),(5,0),(10,9)]
directions=set()
for i,(x,y) in enumerate(points):
    for a,b in points[i+1:]:
        directions.add(11 if a==x else (b-y)*pow((a-x)%11,-1,11)%11)
cap=max(sum((y-m*x-b)%11==0 for x,y in points)
        for m in range(11) for b in range(11))
cap=max(cap,max(sum(x==a for x,y in points) for a in range(11)))
assert len(directions)==8 and cap==4

aa=[6,2,4,1]
cc=[6,6,0,0]
n=[[(a*t*t+c)%11 for t in range(11)] for a,c in zip(aa,cc)]
assert all(sum(v)==44 for v in n)
f={}
for x in range(11):
    for y in range(11):
        numerator=n[0][x]+n[1][y]+n[2][(x+y)%11]+n[3][(x+7*y)%11]-12
        assert numerator in (0,11)
        f[x,y]=numerator//11
assert sum(f.values())==44
profiles=[]
for v in [(1,m) for m in range(11)]+[(0,1)]:
    profile=[sum(w for (x,y),w in f.items() if (v[0]*x+v[1]*y)%11==t)
             for t in range(11)]
    profiles.append(dict(normal=v,profile=profile,uniform=len(set(profile))==1))
assert sum(p['uniform'] for p in profiles)==8
assert not any(sorted(p['profile'])==[0]*7+[11]*4 for p in profiles)
print(json.dumps({'ten_point_set':points,'directions':sorted(directions),'line_cap':cap,
                  'binary_projection_mass':44,'profiles':profiles},indent=2))


==> anc/code/prime11/original/output/fuglede11_next/verify44_barriers_results.json <==
{
  "ten_point_set": [
    [
      0,
      0
    ],
    [
      1,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      8
    ],
    [
      2,
      10
    ],
    [
      3,
      9
    ],
    [
      4,
      1
    ],
    [
      4,
      9
    ],
    [
      5,
      0
    ],
    [
      10,
      9
    ]
  ],
  "directions": [
    0,
    1,
    2,
    3,
    4,
    5,
    10,
    11
  ],
  "line_cap": 4,
  "binary_projection_mass": 44,
  "profiles": [
    {
      "normal": [
        1,
        0
      ],
      "profile": [
        6,
        1,
        8,
        5,
        3,
        2,
        2,
        3,
        5,
        8,
        1
      ],
      "uniform": false
    },
    {
      "normal": [
        1,
        1
      ],
      "profile": [
        0,
        4,
        5,
        3,
        9,
        1,
        1,
        9,
        3,
        5,
        4
      ],
      "uniform": false
    },
    {
      "normal": [
        1,
        2
      ],
      "profile": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4
      ],
      "uniform": true
    },
    {
      "normal": [
        1,
        3
      ],
      "profile": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4
      ],
      "uniform": true
    },
    {
      "normal": [
        1,
        4
      ],
      "profile": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4
      ],
      "uniform": true
    },
    {
      "normal": [
        1,
        5
      ],
      "profile": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4
      ],
      "uniform": true
    },
    {
      "normal": [
        1,
        6
      ],
      "profile": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4
      ],
      "uniform": true
    },
    {
      "normal": [
        1,
        7
      ],
      "profile": [
        0,
        1,
        4,
        9,
        5,
        3,
        3,
        5,
        9,
        4,
        1
      ],
      "uniform": false
    },
    {
      "normal": [
        1,
        8
      ],
      "profile": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4
      ],
      "uniform": true
    },
    {
      "normal": [
        1,
        9
      ],
      "profile": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4
      ],
      "uniform": true
    },
    {
      "normal": [
        1,
        10
      ],
      "profile": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4
      ],
      "uniform": true
    },
    {
      "normal": [
        0,
        1
      ],
      "profile": [
        6,
        8,
        3,
        2,
        5,
        1,
        1,
        5,
        2,
        3,
        8
      ],
      "uniform": false
    }
  ]
}


==> anc/code/prime11/original/output/fuglede11_next/verify44_fifth_moments.js <==
// Independent finite certificate for the two noncubic permutation-graph types.
// Run with node. No packages are needed. All arithmetic is exact modulo 11.
const inv=[0,1,6,4,3,9,2,8,7,5,10],mod=x=>(x%11+11)%11;
const qr=new Set([1,3,4,5,9]);
const graphs=[],f=Array.from({length:11},(_,i)=>i);
function next(a){let i=9;while(i>=2&&a[i]>=a[i+1])i--;if(i<2)return false;
 let j=10;while(a[j]<=a[i])j--;[a[i],a[j]]=[a[j],a[i]];
 let l=i+1,r=10;while(l<r){[a[l],a[r]]=[a[r],a[l]];l++;r--;}return true;}
do{let m11=0,m21=0,m12=0;
 for(let x=0;x<11;x++){m11+=x*f[x];m21+=x*x*f[x];m12+=x*f[x]*f[x];}
 if(m11%11||m21%11||m12%11)continue;
 let cap=0;for(let a=0;a<11;a++){let n=Array(11).fill(0);
  for(let x=0;x<11;x++)n[mod(f[x]-a*x)]++;cap=Math.max(cap,...n);}
 if(cap<=3)graphs.push([...f]);
}while(next(f));
if(graphs.length!==242)throw Error('unexpected graph count');
function moment(f,r,C){return C.map((c,i)=>{let sum=0;
 for(let x=0;x<11;x++){let t=c;for(let j=0;j<i;j++)t=t*x%11;
  for(let j=0;j<r-i;j++)t=t*f[x]%11;sum+=t;}return sum%11;});}
const buckets={};
for(const g of graphs)for(let a=1;a<11;a++)for(let b=0;b<11;b++){
 const f=g.map((y,x)=>mod(y*a+b*x));
 const q=moment(f,4,[1,4,6,4,1]),p=q.findIndex(x=>x),w=q[p];
 const Q=q.map(x=>x*inv[w]%11);let R=moment(f,5,[1,5,10,10,5,1]);
 // Quotient by the span of v*Q and u*Q; translations change M5 by this span.
 const basis=[[...Q,0],[0,...Q]];
 for(let j=0;j<2;j++){let v=basis[j],p=v.findIndex(x=>x);
  v=v.map(x=>x*inv[v[p]]%11);
  for(let k=j+1;k<2;k++){let c=basis[k][p];basis[k]=basis[k].map((x,i)=>mod(x-c*v[i]));}
  let c=R[p];R=R.map((x,i)=>mod(x-c*v[i]));}
 const key=Q.join(',');
 if(!buckets[key])buckets[key]={Q,graphs:0,weights:new Set(),remainders:new Set()};
 const B=buckets[key];B.graphs++;B.weights.add(w);B.remainders.add(R.join(','));
}
let zero=0,nonzero=0;
const results=[];
for(const B of Object.values(buckets)){
 const weights=[...B.weights].sort((a,b)=>a-b);
 const R=[...B.remainders].map(s=>s.split(',').map(Number));
 if(R.length===1&&R[0].every(x=>x===0)){zero++;if(weights.length!==10)throw Error('zero class');}
 else{nonzero++;
  if(weights.length!==5||!weights.every(x=>qr.has(x)===qr.has(weights[0])))throw Error('weight square class');
  if(R.length!==2||!R[0].some(x=>x)||R[0].some((x,i)=>mod(x+R[1][i])!==0))throw Error('opposite remainder classes');
 }
 results.push({Q:B.Q,graphs:B.graphs,weights,remainders:R});
}
if(zero!==22||nonzero!==220)throw Error('unexpected bucket count');
console.log(JSON.stringify({normalized_permutations:362880,flat_cap3_graphs:242,
 transformed_graphs:26620,zero_remainder_buckets:zero,nonzero_remainder_buckets:nonzero,
 result:'all checks passed',buckets:results},null,2));


==> anc/code/prime11/original/output/fuglede11_next/verify44_fifth_moments_results.json <==
{
  "normalized_permutations": 362880,
  "flat_cap3_graphs": 242,
  "transformed_graphs": 26620,
  "zero_remainder_buckets": 22,
  "nonzero_remainder_buckets": 220,
  "result": "all checks passed",
  "buckets": [
    {
      "Q": [
        0,
        1,
        9,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          7,
          5,
          0
        ],
        [
          0,
          0,
          0,
          4,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          8,
          0,
          0,
          7,
          0
        ],
        [
          10,
          3,
          0,
          0,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        2,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          9,
          6,
          9,
          0
        ],
        [
          0,
          0,
          2,
          5,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        7,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          10,
          2,
          2,
          0
        ],
        [
          0,
          0,
          1,
          9,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        7,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          7,
          2,
          9,
          0
        ],
        [
          0,
          0,
          4,
          9,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        8,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          9,
          6,
          7,
          0
        ],
        [
          0,
          0,
          2,
          5,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        7,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          10,
          4,
          1,
          0
        ],
        [
          0,
          0,
          1,
          7,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        3,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          6,
          4,
          0,
          0
        ],
        [
          0,
          0,
          5,
          7,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        0,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          4,
          1,
          9,
          0
        ],
        [
          0,
          0,
          7,
          10,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        9,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          4,
          8,
          6,
          0
        ],
        [
          0,
          0,
          7,
          3,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        4,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          4,
          7,
          0
        ],
        [
          0,
          0,
          0,
          7,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        10,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          6,
          10,
          0
        ],
        [
          0,
          0,
          0,
          5,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        10,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          3,
          5,
          2,
          0
        ],
        [
          0,
          0,
          8,
          6,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          7,
          0,
          0,
          3,
          0
        ],
        [
          1,
          4,
          0,
          0,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        9,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          4,
          5,
          0,
          0
        ],
        [
          0,
          0,
          7,
          6,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        6,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          6,
          2,
          7,
          0
        ],
        [
          0,
          0,
          5,
          9,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        0,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          10,
          4,
          7,
          0
        ],
        [
          0,
          0,
          1,
          7,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        10,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          3,
          8,
          4,
          0
        ],
        [
          0,
          0,
          8,
          3,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        5,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          10,
          10,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        10,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          1,
          8,
          7,
          0
        ],
        [
          0,
          0,
          10,
          3,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        1,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          5,
          3,
          0
        ],
        [
          0,
          0,
          0,
          6,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        2,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          6,
          2,
          3,
          0
        ],
        [
          0,
          0,
          5,
          9,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        3,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          8,
          4,
          0
        ],
        [
          0,
          0,
          0,
          3,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        2,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          2,
          7,
          5,
          0
        ],
        [
          0,
          0,
          9,
          4,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        0,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          9,
          9,
          5,
          0
        ],
        [
          0,
          0,
          2,
          2,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          10,
          0,
          0,
          10,
          0
        ],
        [
          10,
          1,
          0,
          0,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        7,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          1,
          10,
          10,
          0
        ],
        [
          0,
          0,
          10,
          1,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        1,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          9,
          6,
          7,
          0
        ],
        [
          0,
          0,
          2,
          5,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        10,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          1,
          10,
          5,
          0
        ],
        [
          0,
          0,
          10,
          1,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        2,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          6,
          3,
          3,
          0
        ],
        [
          0,
          0,
          5,
          8,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        9,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          3,
          10,
          0
        ],
        [
          0,
          0,
          0,
          8,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        2,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          6,
          7,
          6,
          0
        ],
        [
          0,
          0,
          5,
          4,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        4,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          8,
          3,
          0,
          0
        ],
        [
          0,
          0,
          3,
          8,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        5,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          2,
          9,
          0
        ],
        [
          0,
          0,
          0,
          9,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        8,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          2,
          10,
          8,
          0
        ],
        [
          0,
          0,
          9,
          1,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        8,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          2,
          9,
          4,
          0
        ],
        [
          0,
          0,
          9,
          2,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        4,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          3,
          7,
          2,
          0
        ],
        [
          0,
          0,
          8,
          4,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          2,
          0,
          0,
          6,
          0
        ],
        [
          10,
          9,
          0,
          0,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        8,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          8,
          10,
          3,
          0
        ],
        [
          0,
          0,
          3,
          1,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        5,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          10,
          9,
          0,
          0
        ],
        [
          0,
          0,
          1,
          2,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        3,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          9,
          6,
          0
        ],
        [
          0,
          0,
          0,
          2,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        7,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          4,
          8,
          3,
          0
        ],
        [
          0,
          0,
          7,
          3,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        6,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          4,
          8,
          6,
          0
        ],
        [
          0,
          0,
          7,
          3,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        0,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          3,
          5,
          3,
          0
        ],
        [
          0,
          0,
          8,
          6,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        4,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          10,
          3,
          0
        ],
        [
          0,
          0,
          0,
          1,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        3,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          5,
          2,
          8,
          0
        ],
        [
          0,
          0,
          6,
          9,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        1,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          2,
          1,
          0,
          0
        ],
        [
          0,
          0,
          9,
          10,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        10,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          3,
          7,
          2,
          0
        ],
        [
          0,
          0,
          8,
          4,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        6,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          7,
          6,
          10,
          0
        ],
        [
          0,
          0,
          4,
          5,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          6,
          0,
          0,
          2,
          0
        ],
        [
          10,
          5,
          0,
          0,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        5,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          1,
          2,
          0
        ],
        [
          0,
          0,
          0,
          10,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        0,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          5,
          3,
          1,
          0
        ],
        [
          0,
          0,
          6,
          8,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        6,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          7,
          1,
          5,
          0
        ],
        [
          0,
          0,
          4,
          10,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        6,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          6,
          6,
          1,
          0
        ],
        [
          0,
          0,
          5,
          5,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        8,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          3,
          7,
          1,
          0
        ],
        [
          0,
          0,
          8,
          4,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        7,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          10,
          8,
          0
        ],
        [
          0,
          0,
          0,
          1,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        8,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          8,
          7,
          10,
          0
        ],
        [
          0,
          0,
          3,
          4,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        6,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          5,
          6,
          10,
          0
        ],
        [
          0,
          0,
          6,
          5,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        6,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          4,
          1,
          6,
          0
        ],
        [
          0,
          0,
          7,
          10,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        0,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          6,
          3,
          10,
          0
        ],
        [
          0,
          0,
          5,
          8,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        5,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          1,
          9,
          0
        ],
        [
          0,
          0,
          0,
          10,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          6,
          0,
          0,
          9,
          0
        ],
        [
          1,
          5,
          0,
          0,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        6,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          4,
          6,
          1,
          0
        ],
        [
          0,
          0,
          7,
          5,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        10,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          8,
          7,
          9,
          0
        ],
        [
          0,
          0,
          3,
          4,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        1,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          9,
          1,
          0,
          0
        ],
        [
          0,
          0,
          2,
          10,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        3,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          6,
          2,
          3,
          0
        ],
        [
          0,
          0,
          5,
          9,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        6,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          2,
          2,
          0
        ],
        [
          0,
          0,
          0,
          9,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        0,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          8,
          5,
          8,
          0
        ],
        [
          0,
          0,
          3,
          6,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        6,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          7,
          8,
          5,
          0
        ],
        [
          0,
          0,
          4,
          3,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        7,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          7,
          8,
          8,
          0
        ],
        [
          0,
          0,
          4,
          3,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        3,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          9,
          5,
          0
        ],
        [
          0,
          0,
          0,
          2,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        5,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          1,
          9,
          0,
          0
        ],
        [
          0,
          0,
          10,
          2,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        8,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          3,
          10,
          8,
          0
        ],
        [
          0,
          0,
          8,
          1,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          2,
          0,
          0,
          5,
          0
        ],
        [
          1,
          9,
          0,
          0,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        4,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          8,
          7,
          9,
          0
        ],
        [
          0,
          0,
          3,
          4,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        8,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          9,
          9,
          7,
          0
        ],
        [
          0,
          0,
          2,
          2,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        8,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          9,
          10,
          3,
          0
        ],
        [
          0,
          0,
          2,
          1,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        8,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          8,
          7,
          0
        ],
        [
          0,
          0,
          0,
          3,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        4,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          3,
          3,
          0,
          0
        ],
        [
          0,
          0,
          8,
          8,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        2,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          5,
          7,
          5,
          0
        ],
        [
          0,
          0,
          6,
          4,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        9,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          3,
          1,
          0
        ],
        [
          0,
          0,
          0,
          8,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        2,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          5,
          3,
          8,
          0
        ],
        [
          0,
          0,
          6,
          8,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        10,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          10,
          10,
          6,
          0
        ],
        [
          0,
          0,
          1,
          1,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        1,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          2,
          6,
          4,
          0
        ],
        [
          0,
          0,
          9,
          5,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        7,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          10,
          10,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          10,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          0,
          0,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        0,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          2,
          9,
          6,
          0
        ],
        [
          0,
          0,
          9,
          2,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        2,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          9,
          7,
          6,
          0
        ],
        [
          0,
          0,
          2,
          4,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        1,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          6,
          1,
          0
        ],
        [
          0,
          0,
          0,
          5,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        2,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          5,
          2,
          8,
          0
        ],
        [
          0,
          0,
          6,
          9,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        1,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          5,
          8,
          0
        ],
        [
          0,
          0,
          0,
          6,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        10,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          10,
          8,
          4,
          0
        ],
        [
          0,
          0,
          1,
          3,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        5,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          1,
          10,
          10,
          0
        ],
        [
          0,
          0,
          10,
          1,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        10,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          8,
          8,
          7,
          0
        ],
        [
          0,
          0,
          3,
          3,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        0,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          1,
          4,
          4,
          0
        ],
        [
          0,
          0,
          10,
          7,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        6,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          5,
          2,
          4,
          0
        ],
        [
          0,
          0,
          6,
          9,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        9,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          7,
          5,
          0,
          0
        ],
        [
          0,
          0,
          4,
          6,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          7,
          0,
          0,
          8,
          0
        ],
        [
          10,
          4,
          0,
          0,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        10,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          8,
          5,
          9,
          0
        ],
        [
          0,
          0,
          3,
          6,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        2,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          7,
          6,
          0
        ],
        [
          0,
          0,
          0,
          4,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        4,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          4,
          4,
          0
        ],
        [
          0,
          0,
          0,
          7,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        9,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          7,
          8,
          5,
          0
        ],
        [
          0,
          0,
          4,
          3,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        0,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          7,
          1,
          2,
          0
        ],
        [
          0,
          0,
          4,
          10,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        3,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          5,
          4,
          0,
          0
        ],
        [
          0,
          0,
          6,
          7,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        7,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          1,
          4,
          10,
          0
        ],
        [
          0,
          0,
          10,
          7,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        8,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          2,
          6,
          4,
          0
        ],
        [
          0,
          0,
          9,
          5,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        0,
        7,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          4,
          2,
          2,
          0
        ],
        [
          0,
          0,
          7,
          9,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        7,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          1,
          2,
          9,
          0
        ],
        [
          0,
          0,
          10,
          9,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        2,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          2,
          6,
          2,
          0
        ],
        [
          0,
          0,
          9,
          5,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        1,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          8,
          0,
          0,
          4,
          0
        ],
        [
          1,
          3,
          0,
          0,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        9,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          4,
          3,
          0
        ],
        [
          0,
          0,
          0,
          7,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        9,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          2,
          6,
          4,
          0
        ],
        [
          0,
          0,
          9,
          5,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        7,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          3,
          7,
          0
        ],
        [
          0,
          0,
          0,
          8,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        9,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          10,
          0,
          0,
          3,
          4,
          0
        ],
        [
          1,
          0,
          0,
          8,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        10,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          7,
          0,
          3,
          0
        ],
        [
          0,
          0,
          4,
          0,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        4,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          0,
          0,
          2,
          1,
          0
        ],
        [
          1,
          0,
          0,
          9,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        3,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          1,
          2,
          0,
          0
        ],
        [
          0,
          0,
          10,
          9,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        2,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          6,
          8,
          10,
          0
        ],
        [
          0,
          0,
          5,
          3,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        6,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          7,
          10,
          2,
          0
        ],
        [
          0,
          0,
          4,
          1,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        9,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          4,
          8,
          6,
          0
        ],
        [
          0,
          0,
          7,
          3,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        0,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          3,
          8,
          0,
          0
        ],
        [
          0,
          0,
          8,
          3,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        10,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          5,
          6,
          0
        ],
        [
          0,
          0,
          0,
          6,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        9,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          8,
          8,
          0,
          0
        ],
        [
          0,
          0,
          3,
          3,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        5,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          5,
          2,
          8,
          0
        ],
        [
          0,
          0,
          6,
          9,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        6,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          4,
          10,
          9,
          0
        ],
        [
          0,
          0,
          7,
          1,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        10,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          1,
          3,
          0
        ],
        [
          0,
          0,
          0,
          10,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        7,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          1,
          7,
          4,
          0
        ],
        [
          0,
          0,
          10,
          4,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        10,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          0,
          0,
          1,
          8,
          0
        ],
        [
          10,
          0,
          0,
          10,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        5,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          10,
          10,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        8,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          1,
          0,
          6,
          0
        ],
        [
          0,
          0,
          10,
          0,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        0,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          2,
          10,
          0,
          0
        ],
        [
          0,
          0,
          9,
          1,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        2,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          1,
          0,
          0,
          8,
          2,
          0
        ],
        [
          10,
          0,
          0,
          3,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        3,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          3,
          9,
          0
        ],
        [
          0,
          0,
          0,
          8,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        6,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          2,
          0,
          9,
          0
        ],
        [
          0,
          0,
          9,
          0,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        8,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          2,
          2,
          6,
          0
        ],
        [
          0,
          0,
          9,
          9,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        1,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          10,
          10,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        5,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          0,
          0,
          7,
          3,
          0
        ],
        [
          1,
          0,
          0,
          4,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        1,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          9,
          6,
          7,
          0
        ],
        [
          0,
          0,
          2,
          5,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        2,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          5,
          10,
          0
        ],
        [
          0,
          0,
          0,
          6,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        4,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          5,
          7,
          0,
          0
        ],
        [
          0,
          0,
          6,
          4,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        0,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          4,
          6,
          0,
          0
        ],
        [
          0,
          0,
          7,
          5,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        3,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          10,
          0,
          0,
          5,
          1,
          0
        ],
        [
          1,
          0,
          0,
          6,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        10,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          8,
          6,
          8,
          0
        ],
        [
          0,
          0,
          3,
          5,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        5,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          9,
          1,
          0
        ],
        [
          0,
          0,
          0,
          2,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        5,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          10,
          0,
          0,
          4,
          5,
          0
        ],
        [
          1,
          0,
          0,
          7,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        5,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          9,
          10,
          0,
          0
        ],
        [
          0,
          0,
          2,
          1,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        4,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          3,
          7,
          2,
          0
        ],
        [
          0,
          0,
          8,
          4,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        4,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          7,
          8,
          5,
          0
        ],
        [
          0,
          0,
          4,
          3,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        2,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          8,
          0,
          1,
          0
        ],
        [
          0,
          0,
          3,
          0,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        7,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          10,
          7,
          7,
          0
        ],
        [
          0,
          0,
          1,
          4,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        0,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          5,
          7,
          0,
          0
        ],
        [
          0,
          0,
          6,
          4,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        8,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          4,
          6,
          0
        ],
        [
          0,
          0,
          0,
          7,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        1,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          0,
          0,
          10,
          4,
          0
        ],
        [
          1,
          0,
          0,
          1,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        10,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          8,
          6,
          8,
          0
        ],
        [
          0,
          0,
          3,
          5,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        4,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          1,
          4,
          0
        ],
        [
          0,
          0,
          0,
          10,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        3,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          5,
          2,
          8,
          0
        ],
        [
          0,
          0,
          6,
          9,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        8,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          2,
          2,
          6,
          0
        ],
        [
          0,
          0,
          9,
          9,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        3,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          0,
          0,
          6,
          5,
          0
        ],
        [
          1,
          0,
          0,
          5,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        4,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          10,
          0,
          0,
          9,
          9,
          0
        ],
        [
          1,
          0,
          0,
          2,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        3,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          8,
          7,
          9,
          0
        ],
        [
          0,
          0,
          3,
          4,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        0,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          1,
          2,
          0,
          0
        ],
        [
          0,
          0,
          10,
          9,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        2,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          6,
          8,
          10,
          0
        ],
        [
          0,
          0,
          5,
          3,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        1,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          4,
          6,
          0,
          0
        ],
        [
          0,
          0,
          7,
          5,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        7,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          6,
          0,
          4,
          0
        ],
        [
          0,
          0,
          5,
          0,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        6,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          9,
          2,
          0
        ],
        [
          0,
          0,
          0,
          2,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        7,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          1,
          7,
          0
        ],
        [
          0,
          0,
          0,
          10,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        6,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          9,
          9,
          0
        ],
        [
          0,
          0,
          0,
          2,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        7,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          5,
          0,
          7,
          0
        ],
        [
          0,
          0,
          6,
          0,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        1,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          7,
          6,
          0,
          0
        ],
        [
          0,
          0,
          4,
          5,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        2,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          5,
          8,
          1,
          0
        ],
        [
          0,
          0,
          6,
          3,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        0,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          10,
          2,
          0,
          0
        ],
        [
          0,
          0,
          1,
          9,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        3,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          3,
          7,
          2,
          0
        ],
        [
          0,
          0,
          8,
          4,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        7,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          0,
          0,
          9,
          2,
          0
        ],
        [
          10,
          0,
          0,
          2,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        8,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          1,
          0,
          0,
          6,
          6,
          0
        ],
        [
          10,
          0,
          0,
          5,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        8,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          9,
          2,
          5,
          0
        ],
        [
          0,
          0,
          2,
          9,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        3,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          6,
          2,
          3,
          0
        ],
        [
          0,
          0,
          5,
          9,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        6,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          9,
          10,
          0
        ],
        [
          0,
          0,
          0,
          2,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        10,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          3,
          6,
          3,
          0
        ],
        [
          0,
          0,
          8,
          5,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        10,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          1,
          0,
          0,
          10,
          7,
          0
        ],
        [
          10,
          0,
          0,
          1,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        8,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          4,
          5,
          0
        ],
        [
          0,
          0,
          0,
          7,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        0,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          6,
          7,
          0,
          0
        ],
        [
          0,
          0,
          5,
          4,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        7,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          1,
          7,
          4,
          0
        ],
        [
          0,
          0,
          10,
          4,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        2,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          3,
          0,
          10,
          0
        ],
        [
          0,
          0,
          8,
          0,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        4,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          4,
          8,
          6,
          0
        ],
        [
          0,
          0,
          7,
          3,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        4,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          8,
          7,
          9,
          0
        ],
        [
          0,
          0,
          3,
          4,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        5,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          2,
          10,
          0,
          0
        ],
        [
          0,
          0,
          9,
          1,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        6,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          0,
          0,
          4,
          6,
          0
        ],
        [
          10,
          0,
          0,
          7,
          5,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        8,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          3,
          2,
          0
        ],
        [
          0,
          0,
          0,
          8,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        10,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          3,
          6,
          3,
          0
        ],
        [
          0,
          0,
          8,
          5,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        8,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          0,
          0,
          5,
          10,
          0
        ],
        [
          10,
          0,
          0,
          6,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        0,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          7,
          6,
          0,
          0
        ],
        [
          0,
          0,
          4,
          5,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        4,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          6,
          7,
          0,
          0
        ],
        [
          0,
          0,
          5,
          4,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        2,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          5,
          1,
          0
        ],
        [
          0,
          0,
          0,
          6,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        1,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          2,
          6,
          4,
          0
        ],
        [
          0,
          0,
          9,
          5,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        6,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          1,
          0,
          0,
          7,
          8,
          0
        ],
        [
          10,
          0,
          0,
          4,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        1,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          1,
          10,
          10,
          0
        ],
        [
          0,
          0,
          10,
          1,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        8,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          9,
          2,
          5,
          0
        ],
        [
          0,
          0,
          2,
          9,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        6,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          9,
          0,
          2,
          0
        ],
        [
          0,
          0,
          2,
          0,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        1,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          5,
          5,
          0
        ],
        [
          0,
          0,
          0,
          6,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        9,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          10,
          0,
          0,
          8,
          9,
          0
        ],
        [
          1,
          0,
          0,
          3,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        0,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          9,
          10,
          0,
          0
        ],
        [
          0,
          0,
          2,
          1,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        8,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          10,
          0,
          5,
          0
        ],
        [
          0,
          0,
          1,
          0,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        5,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          1,
          10,
          10,
          0
        ],
        [
          0,
          0,
          10,
          1,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        1,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          10,
          0,
          0,
          1,
          3,
          0
        ],
        [
          1,
          0,
          0,
          10,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        7,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          10,
          7,
          7,
          0
        ],
        [
          0,
          0,
          1,
          4,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        10,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          1,
          8,
          0
        ],
        [
          0,
          0,
          0,
          10,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        6,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          7,
          10,
          2,
          0
        ],
        [
          0,
          0,
          4,
          1,
          9,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        5,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          6,
          2,
          3,
          0
        ],
        [
          0,
          0,
          5,
          9,
          8,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        9,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          3,
          8,
          0,
          0
        ],
        [
          0,
          0,
          8,
          3,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        2,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          4,
          8,
          0
        ],
        [
          0,
          0,
          0,
          7,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        0,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          8,
          8,
          0,
          0
        ],
        [
          0,
          0,
          3,
          3,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        9,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          7,
          8,
          5,
          0
        ],
        [
          0,
          0,
          4,
          3,
          6,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        6,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          4,
          10,
          9,
          0
        ],
        [
          0,
          0,
          7,
          1,
          2,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        2,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          0,
          0,
          5,
          8,
          1,
          0
        ],
        [
          0,
          0,
          6,
          3,
          10,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        3,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          10,
          2,
          0,
          0
        ],
        [
          0,
          0,
          1,
          9,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        7,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        2,
        6,
        7,
        8,
        10
      ],
      "remainders": [
        [
          1,
          0,
          0,
          2,
          10,
          0
        ],
        [
          10,
          0,
          0,
          9,
          1,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        10,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          4,
          0,
          8,
          0
        ],
        [
          0,
          0,
          7,
          0,
          3,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        2,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          1,
          0,
          0,
          3,
          7,
          0
        ],
        [
          10,
          0,
          0,
          8,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        7,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          0,
          3,
          4,
          0
        ],
        [
          0,
          0,
          0,
          8,
          7,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        9,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        3,
        4,
        5,
        9
      ],
      "remainders": [
        [
          0,
          0,
          9,
          6,
          7,
          0
        ],
        [
          0,
          0,
          2,
          5,
          4,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        0,
        0,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        3,
        1,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        9,
        7,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        4,
        9,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        5,
        5,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        1,
        3,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        1,
        8,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        5,
        6,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        4,
        2,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        9,
        4,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        3,
        10,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        0,
        1,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        1,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        6,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        4,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        3,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        9,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        2,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        8,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        7,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        5,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    },
    {
      "Q": [
        1,
        10,
        0,
        0,
        0
      ],
      "graphs": 110,
      "weights": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "remainders": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    }
  ]
}


==> anc/code/prime11/original/output/fuglede11_next/verify44_planar.py <==
#!/usr/bin/env python3
"""Two exact planar inputs for degree-six rigidity at size 44."""
from itertools import combinations
import json
from generic_rigidity_checks import POINTS, BASE, DIR, planar_check

def seven_with_four():
    states=found=0
    histogram={}
    for extra in combinations(range(1,10),3):
        allowed={0,10,11,*extra}
        adj=[sum(1<<j for j in range(121) if DIR[i][j] in allowed)
             for i in range(121)]
        cand=adj[BASE[0]]&adj[BASE[1]]&adj[BASE[2]]
        def dfs(chosen,candidates):
            nonlocal states,found
            states+=1
            if len(chosen)==7:
                found+=1
                cap=max(1+max(sum(DIR[v][j]==d for j in chosen if j!=v)
                              for d in range(12)) for v in chosen)
                histogram[cap]=histogram.get(cap,0)+1
                assert cap!=4, [POINTS[i] for i in chosen]
                return
            if len(chosen)+candidates.bit_count()<7:
                return
            while candidates:
                bit=candidates&-candidates
                candidates-=bit
                v=bit.bit_length()-1
                if max(sum(DIR[v][j]==d for j in chosen) for d in range(12))>=4:
                    continue
                dfs(chosen+(v,),candidates&adj[v])
        dfs(BASE,cand)
    return dict(masks=84,states=states,seven_point_cliques=found,
                line_cap_histogram=histogram,result='no four-collinear example')

if __name__=='__main__':
    print(json.dumps({'eight_points':planar_check(8,5,6),
                      'seven_with_four':seven_with_four()},indent=2))


==> anc/code/prime11/original/output/fuglede11_next/verify44_planar_results.json <==
{
  "eight_points": {
    "target": 8,
    "cap": 5,
    "maximum_directions": 6,
    "masks": 84,
    "states": 5770,
    "largest": 7,
    "result": "no counterexample"
  },
  "seven_with_four": {
    "masks": 84,
    "states": 4276,
    "seven_point_cliques": 180,
    "line_cap_histogram": {
      "3": 180
    },
    "result": "no four-collinear example"
  }
}


==> anc/code/prime11/original/output/fuglede11_next/verify55_planar.js <==
// Exhaustive planar direction lemmas used in conditional reductions at size55.
// Normalize any noncollinear triple to (0,0),(1,0),(0,1).
// A set with <=d directions fits a d-set containing 0,-1,infinity.
// Every compatible clique containing the triple is enumerated.
// Run: node verify55_planar.js
const inv=[0,1,6,4,3,9,2,8,7,5,10];
const pts=Array.from({length:121},(_,i)=>[Math.floor(i/11),i%11]);
function direction(i,j){
  const dx=(pts[j][0]-pts[i][0]+11)%11,dy=(pts[j][1]-pts[i][1]+11)%11;
  return dx?dy*inv[dx]%11:11;
}
function choose(a,k){
  if(!k)return [[]];
  let out=[];
  for(let i=0;i<=a.length-k;i++)for(const t of choose(a.slice(i+1),k-1))out.push([a[i],...t]);
  return out;
}
for(const [target,cap,nd] of [[8,2,9],[8,3,7],[9,4,7],[8,5,6]]){
  let states=0,maximum=3,masks=0;
  for(const extra of choose([1,2,3,4,5,6,7,8,9],nd-3)){
    masks++;
    const allowed=new Set([0,10,11,...extra]),base=[0,11,1];
    const candidates=pts.map((_,i)=>i).filter(i=>!base.includes(i)&&base.every(j=>allowed.has(direction(i,j))));
    function visit(q,cs){
      states++;maximum=Math.max(maximum,q.length);
      if(q.length>=target)throw new Error(JSON.stringify({target,cap,nd,points:q.map(i=>pts[i])}));
      for(let i=0;i<cs.length;i++){
        let counts=Array(12).fill(0);
        for(const a of q)counts[direction(a,cs[i])]++;
        if(Math.max(...counts)>=cap)continue;
        visit([...q,cs[i]],cs.slice(i+1).filter(j=>allowed.has(direction(cs[i],j))));
      }
    }
    visit(base,candidates);
  }
  console.log(JSON.stringify({target,cap,nd,masks,states,maximum,result:'no counterexample'}));
}


==> anc/code/prime11/original/output/fuglede11_next/verify55_profiles.js <==
// Exact finite-field profile check for a hypothetical 55-point spectral set.
// Moments through degree 6 imply n(t) mod11 is a polynomial of degree<=3.
// If all plane counts are <=7, their residues are their integer counts.
// Run: node verify55_profiles.js
let accepted=[];
for(let id=0;id<11**4;id++){
  let rest=id,c=[];
  for(let j=0;j<4;j++){c.push(rest%11);rest=Math.floor(rest/11);}
  let values=[],sum=0,ok=true;
  for(let t=0;t<11;t++){
    let value=0;
    for(let j=3;j>=0;j--)value=(value*t+c[j])%11;
    if(value>7){ok=false;break;}
    values.push(value);sum+=value;
  }
  if(ok&&sum===55)accepted.push({coefficients:c,values});
}
if(accepted.length!==1||accepted[0].coefficients.join(',')!=='5,0,0,0')
  throw new Error(JSON.stringify(accepted));
console.log(JSON.stringify({polynomials:11**4,accepted},null,2));


==> anc/code/prime11/original/output/fuglede11_next/verify_layer_obstructions.py <==
#!/usr/bin/env python3
"""Complete finite certificate for four/five-layer obstructions over F_11.
Python standard library only. Run: python3 verify_layer_obstructions.py
All arithmetic is exact. Proof/normalization details accompany the TeX files.
"""
from itertools import product, combinations
from math import comb, prod
from collections import Counter
import json
from pathlib import Path

P=11
def norm(f):
 g=[(v-f[0]-(f[1]-f[0])*x)%P for x,v in enumerate(f)]
 scale=pow(next(v for v in g if v),-1,P)
 return tuple(scale*v%P for v in g)
def moment(f,d):
 return tuple(comb(d,i)*sum(pow(x,i,P)*pow(f[x],d-i,P)
                         for x in range(P))%P for i in range(d+1))
def line_data(f):
 caps=[max(Counter((f[x]-m*x)%P for x in range(P)).values())
       for m in range(P)]
 return max(caps),sum(c>1 for c in caps)
def orbit(f):
 return {norm([f[(a*x+b)%P] for x in range(P)])
         for a in range(1,P) for b in range(P)}
def root_pattern(q):
 q=list(q);degree=len(q)-1
 while degree>=0 and not q[degree]:degree-=1
 if degree<0:return ()
 multiplicities=[]
 if degree<len(q)-1:multiplicities.append(len(q)-1-degree)
 for r in range(P):
  m=0
  while degree>0:
   value=0
   for a in reversed(q[:degree+1]):value=(value*r+a)%P
   if value:break
   b=[0]*len(q);b[degree-1]=q[degree]
   for j in range(degree-1,0,-1):b[j-1]=(q[j]+r*b[j])%P
   q=b;degree-=1;m+=1
  if m:multiplicities.append(m)
 assert degree==0,('nonsplit fourth moment',q)
 return tuple(sorted(multiplicities))

# f(0)=f(1)=0 and moments sum x^i f=0 (i=0,1,2) give degree<=7.
# Normalize the first nonzero coefficient c2,...,c7 to1.
basis=[[ (pow(x,j,P)-x)%P for x in range(P)] for j in range(2,8)]
graphs=set();stats=Counter();tested=0;flat=0
for lead in range(6):
 for tail in product(range(P),repeat=5-lead):
  coeff=(0,)*lead+(1,)+tail;tested+=1
  f=tuple(sum(c*basis[j][x] for j,c in enumerate(coeff))%P for x in range(P))
  if sum(v*v for v in f)%P:continue
  if sum(x*v*v for x,v in enumerate(f))%P:continue
  if sum(v*v*v for v in f)%P:continue
  flat+=1
  cap,dirs=line_data(f);stats[cap,dirs]+=1
  if cap<=4:graphs.add(norm(f))
assert tested==177156 and flat==375
assert dict(stats)=={(2,11):1,(3,10):242,(3,11):11,(5,8):110,(6,7):11}
assert len(graphs)==254
assert all(moment(f,d)==(0,)*(d+1) for f in graphs for d in range(1,4))

remaining=set(graphs);orbit_records=[];orbits=[]
while remaining:
 rep=min(remaining);o=orbit(rep)
 assert o<=remaining
 remaining-=o;orbits.append((rep,o))
 pattern=root_pattern(moment(rep,4))
 assert all(root_pattern(moment(f,4))==pattern for f in o)
 orbit_records.append({'size':len(o),'representative':rep,'M4_pattern':pattern})
assert sorted(len(o) for _,o in orbits)==[1,11,11,11,110,110]

parabola=orbit(norm([x*x%P for x in range(P)]))
cubic=orbit(norm([pow(x,3,P) for x in range(P)]))|orbit(norm([pow(x,7,P) for x in range(P)]))
quartic=orbit(norm([pow(x,4,P) for x in range(P)]))
assert len(parabola)==1 and len(cubic)==22 and len(quartic)==11
assert parabola=={f for f in graphs if root_pattern(moment(f,4))==()}
assert cubic=={f for f in graphs if root_pattern(moment(f,4))==(1,3)}
assert quartic=={f for f in graphs if root_pattern(moment(f,4))==(2,2)}

# The two110families and the quartic family: at a fixed projective M4,
# all graphs are exactly homothetic translates, and M5 mod M4*linear !=0.
q_records=[]
qall={f:moment(f,4) for f in graphs}
for rep,o in orbits:
 if root_pattern(moment(rep,4)) in [(),(1,3)]:continue
 Q=moment(rep,4);R=moment(rep,5);pivot=next(i for i,v in enumerate(Q) if v)
 assert not any(all(R[i]==((b*Q[i] if i<5 else 0)+(a*Q[i-1] if i else 0))%P
                    for i in range(6)) for a in range(P) for b in range(P))
 actual={k:set() for k in range(1,P)}
 for h,q in qall.items():
  for a in range(1,P):
   for b in range(P):
    # h -> a*h+b*x; Q_h(u+b*v,a*v).
    qq=tuple(sum(q[r]*comb(r,j)*pow(b,r-j,P)*pow(a,4-r,P)
                 for r in range(j,5))%P for j in range(5))
    k=qq[pivot]*pow(Q[pivot],-1,P)%P
    if k and all(qq[j]==k*Q[j]%P for j in range(5)):
     actual[k].add(tuple((a*h[x]+b*x)%P for x in range(P)))
 expected={k:set() for k in range(1,P)}
 for rho in range(1,P):
  for horizontal_shift in range(P):
   g=[rho*rep[((x-horizontal_shift)*pow(rho,-1,P))%P]%P for x in range(P)]
   expected[pow(rho,4,P)].add(tuple((v-g[0])%P for v in g))
 assert actual==expected
 squares={1,3,4,5,9}
 assert all(len(actual[k])==(22 if k in squares else 0) for k in actual)
 q_records.append({'orbit_size':len(o),'Q':Q,'M5':R,
                   'M5_not_multiple_Q':True,'homothety_equality':True,
                   'counts_by_scalar':{k:len(v) for k,v in actual.items()}})

layer_records=[]
for m in (4,5):
 first=0;both=0;total=0
 for S in combinations(range(P),m):
  weights=[pow(prod((s-r)%P for r in S if r!=s)%P,-1,P) for s in S]
  values=[pow(w,4,P) for w in weights]
  total+=1
  if sum(values)%P==0:
   first+=1
   if sum(s*v for s,v in zip(S,values))%P==0:both+=1
 assert (total,first,both)==((330,0,0) if m==4 else (462,22,0))
 layer_records.append({'layers':m,'sets':total,'sum_lambda4_zero':first,
                       'both_cubic_conditions_zero':both})

result={'status':'ALL ASSERTIONS PASSED','polynomials':tested,'moment_flat':flat,
        'line_direction_counts':{str(k):v for k,v in sorted(stats.items())},
        'allowed_graphs':len(graphs),'orbits':orbit_records,
        'homothety_certificates':q_records,'cubic_layer_certificates':layer_records}
print(json.dumps(result,indent=2))
Path(__file__).with_name('verify_layer_obstructions_results.json').write_text(json.dumps(result,indent=2)+'\n')


==> anc/code/prime11/original/output/fuglede11_next/verify_layer_obstructions_results.json <==
{
  "status": "ALL ASSERTIONS PASSED",
  "polynomials": 177156,
  "moment_flat": 375,
  "line_direction_counts": {
    "(2, 11)": 1,
    "(3, 10)": 242,
    "(3, 11)": 11,
    "(5, 8)": 110,
    "(6, 7)": 11
  },
  "allowed_graphs": 254,
  "orbits": [
    {
      "size": 110,
      "representative": [
        0,
        0,
        0,
        1,
        1,
        3,
        8,
        1,
        4,
        6,
        9
      ],
      "M4_pattern": [
        1,
        1,
        1,
        1
      ]
    },
    {
      "size": 110,
      "representative": [
        0,
        0,
        0,
        1,
        3,
        3,
        3,
        9,
        2,
        5,
        7
      ],
      "M4_pattern": [
        1,
        1,
        2
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        4,
        10,
        9,
        2,
        1,
        7,
        10
      ],
      "M4_pattern": [
        1,
        3
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        8,
        8,
        3,
        10,
        6,
        5,
        3
      ],
      "M4_pattern": [
        2,
        2
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        10,
        9,
        4,
        7,
        2,
        1,
        10
      ],
      "M4_pattern": [
        1,
        3
      ]
    },
    {
      "size": 1,
      "representative": [
        0,
        0,
        1,
        3,
        6,
        10,
        4,
        10,
        6,
        3,
        1
      ],
      "M4_pattern": []
    }
  ],
  "homothety_certificates": [
    {
      "orbit_size": 110,
      "Q": [
        6,
        3,
        1,
        6,
        0
      ],
      "M5": [
        4,
        9,
        1,
        4,
        6,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    },
    {
      "orbit_size": 110,
      "Q": [
        2,
        7,
        8,
        5,
        0
      ],
      "M5": [
        4,
        2,
        7,
        10,
        10,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    },
    {
      "orbit_size": 11,
      "Q": [
        3,
        8,
        9,
        0,
        0
      ],
      "M5": [
        0,
        6,
        3,
        4,
        0,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    }
  ],
  "cubic_layer_certificates": [
    {
      "layers": 4,
      "sets": 330,
      "sum_lambda4_zero": 0,
      "both_cubic_conditions_zero": 0
    },
    {
      "layers": 5,
      "sets": 462,
      "sum_lambda4_zero": 22,
      "both_cubic_conditions_zero": 0
    }
  ]
}


==> anc/code/prime11/original/output/fuglede11_round2/PACKET_README.txt <==
FUGLEDE IN F_11^3: METHODICAL UPDATE, 20 OCTOBER 2026

START HERE
output/fuglede11_round2/research_round2.pdf is the current 15-page proof note.
It supersedes the status statements in the earlier note, retained below
as part of the logical dependency chain.

STATUS
Working proofs exclude cardinalities44 and55, subject to the previously
proved layer and direction lemmas supplied in the earlier packet. Separate
agent audits checked the new proofs and exact search coverage. This is not
external peer review and makes no claim of publication priority.
Together with the prior reductions, only cardinality33 remains.

For33, both members admit a projection onto the displayed33-point set B;
all moments through degree5 vanish; each has plane maximum exactly7.
The actual8-point-plane branch is excluded. The remaining height system
has15 normalized variables and20 necessary polynomial equations. It is
UNSOLVED and does not characterize full spectrality. Nonaffine quadratic
heights are excluded.

The earlier six-support classification is superseded as a list of necessary
normal forms: every member now admits a B projection. We do not assert that
the other supports cannot occur as additional projections in other directions.

PACKET LAYOUT
output/fuglede11_round2/  Current note, TeX fragments, verifiers and outputs.
output/fuglede11_next/    Earlier21-page note and its exact dependencies.
output/fuglede11/         Earlier size77 note, PDF andTeX.

REPRODUCIBILITY
Extract the ZIP and run commands from its root, preserving the output/ tree.
Python programs use the standard library unless individually marked as
optional old SAT experiments. C++ verifiers require a C++17 compiler.
Node.js is used by several earlier finite checks. Search results and exact
matrices are included, so inspecting them does not require rerunning searches.

Main new finite checks:
python3 output/fuglede11_round2/size44/verify44_quadratic_profiles.py
python3 output/fuglede11_round2/size33_seven/verify_branch_lemmas.py
python3 output/fuglede11_round2/size33_profiles/verify_seven_lemma.py
python3 output/fuglede11_round2/size33_profiles/verify_three_set_difference.py
python3 output/fuglede11_round2/size33_profiles/six_equal_chords.py
python3 output/fuglede11_round2/size33_profiles/six_triple_skeletons.py
python3 output/fuglede11_round2/size33/check_moment_classes.py
c++ -O3 -std=c++17 output/fuglede11_round2/size33/quintic_extension.cpp -o /tmp/fuglede33_quintic
/tmp/fuglede33_quintic
python3 output/fuglede11_round2/size33/check_quintic_survivors.py
python3 output/fuglede11_round2/size33_algebra/prepare_height.py
c++ -O3 -std=c++17 output/fuglede11_round2/size33_algebra/solve_height.cpp -o /tmp/fuglede33_height
/tmp/fuglede33_height
python3 output/fuglede11_round2/general/audit33_height.py
python3 output/fuglede11_round2/size33_algebra/prepare_height_m5.py

The quintic enumeration is the largest new completed certificate. Its
1,109,841 candidates leave19 extension sets, each ruled out by a parallel-
line cover. The height verifier visits46,033 projective nodes and finds
no nonzero solution under degree6 moments. An independent affine verifier
visits460,340 nodes and finds onlyzero.

The full residual degree5 height system is stored exactly in:
output/fuglede11_round2/size33_algebra/height_m5_system.json
It contains the field,33 points,15-vector height basis, and all20 equations
as weighted powers of33 linear forms. No general solve is claimed.

Additional independent audits are in round2/general and round2/size33_seven.
The new55 cross obstruction is analytic; its final ten-point direction
lemma is the completed verifier in fuglede11_next/size33/verify_ten_points.cpp.
Consult fuglede11_next/README.txt for the older layer and direction checks.

REBUILD CURRENT PDF
cd output/fuglede11_round2
pdflatex -interaction=nonstopmode -halt-on-error research_round2.tex
pdflatex -interaction=nonstopmode -halt-on-error research_round2.tex

EXPLORATORY MATERIAL
Files marked failed_projection_route, factor_certificate, or old SAT/CP-SAT
experiments are not proof certificates. The false55 four-profile shortcut
is explicitly documented and is not used. The optional factor compression
for the33 height system is unfinished; the complete DFS above is the proof.
The many C7 extension and intermediate profile computations are retained as
additional checked reductions, though several are unnecessary to the
streamlined argument in the current PDF.

SHA256.json records checksums of the archived files other than itself.


==> anc/code/prime11/original/output/fuglede11_round2/audit/audit33_low_plane.txt <==
INDEPENDENT AUDIT: SIZE-33 LOW-PLANE EXCLUSION AND PROJECTION MODELS

Verdict: PASS, conditional on the stated prior size-33 bounds and the
separately audited no-exactly-seven-uniform-directions lemma.

Files reviewed: low_plane_exclusion.tex, classify6_cap6.py,
classify5_cap5.py, verify_six_planar.py, seven_planar.py, classify6.py,
projection_orbits.py, seven_joint_models.py. All listed computational
checks were rerun and their reported counts reproduced.

Coverage checks
1. Mass33 is used throughout. For L bad profiles the ridge constant is
   3(L-1), hence15 for L6 and18 for L7; their residues are4 and7.
2. Every profile is represented by its unique degree<=10 polynomial.
   For degreej the ridge identity imposes j+1 Vandermonde equations.
   Thus degrees>=L-1 vanish, and the degreej coefficient vector is
   w_i R(s_i), degR<=L-j-2.
3. In the top-degree branch translation removes all next coefficients.
   One degree lower, translation changes R by (a+bX)(H+JX), up to a
   nonzero scalar. If a!=0, X^2 is a complementary representative;
   if a=0, the constant polynomial is complementary. These gauges are
   exhaustive, including b=0. Vanishing leading coefficients lead only
   to the explicitly enumerated lower-degree profiles.
4. Three good directions can be sent to0,-1,infinity. Enumerating all
   remaining good directions covers every mask, with harmless repeats.
5. Cap6:30 centered quartics,110 cubics,no quadratics;22680 triples on
   each meet-in-the-middle side and55440 cubic tuples;zero identities.
   Nonconstant affine profiles are impossible because their mass is55.
6. Cap5:74 centered quintics,165 quartics,no lower-degree profiles;
   148468 triples,1108706 quadruples,366300 quartic tuples;zero identities.
7. Thus the successive pencil and secant incidence contradictions in
   low_plane_exclusion.tex are valid. At least one member has a plane
   containing seven or eight points.

Projection models
8. Seven-point cap3 sets with<=6directions occur in exactly two PGL2
   direction-mask classes. The normalized40 masks are covered by the
   two disjoint full orbits of sizes330 and110. The profile enumeration
   yields280 feasible centered projections, all in the quartic branch.
9. Their nine linear orbits have exactly five binary members, of orbit
   sizes20,10,30,30,30. Centering removes translation uniquely because
   all six leading quartic coefficients are nonzero; therefore linear
   orbit classification of centered projections is also affine
   classification. The two mask types are projectively inequivalent.
10. A seven-point spectrum plane forces injectivity of the corresponding
    projection: a repeated fiber gives a difference parallel to its
    normal, forcing that plane's occupancy to be3. This excludes the
    four nonbinary orbits.
11. The joint-support/slice check correctly dualizes geometric slopes
    by s -> -1/s and uses the inverse-transpose action on spectra.
    Anchoring every translated clique at each of its seven points covers
    all translations. The five fixed supports have20,10,10,10,10 classes,
    totaling60 possible (support,seven-point-spectrum-slice) models.
12. The sixth support B33 arises whenever a zero-direction pencil has
    eight points. This does not imply an eight-point spectrum slice.
    Consequently the older45 eight-point slice classes and their moment
    restrictions must not be imposed on every B33 case. The current
    proof and README explicitly preserve this distinction.

No height-function existence or nonexistence claim is established by
these support classifications. The size33 case remains unresolved.


==> anc/code/prime11/original/output/fuglede11_round2/audit/four_support_independent.py <==
#!/usr/bin/env python3
"""Independent exact verification of the four-ridge quadratic profile lemma.
No floating point, external packages, or imported research code.
"""
from itertools import product
from collections import Counter
from pathlib import Path
import json
p=11
profiles={a:[] for a in range(1,p)}
for a in profiles:
 for c in range(p):
  base=[(a*t*t+c)%p for t in range(p)]
  zeros=[i for i,n in enumerate(base) if n==0]
  for lifts in product((0,p), repeat=len(zeros)):
   n=base.copy()
   for i,v in zip(zeros,lifts): n[i]=v
   if sum(n)==55: profiles[a].append((c,n))
assert sorted(len(v) for v in profiles.values())==[7]*5+[11]*5
result={"profiles_per_nonzero_leading_coefficient":{a:len(v) for a,v in profiles.items()},"by_lambda":{}}
for lam in range(2,p):
 count=Counter()
 for k in range(1,p):
  coefs=[(lam-1)*k,lam*(1-lam)*k,-lam*k,k]
  for candidate in product(*(profiles[a%p] for a in coefs)):
   if sum(c for c,n in candidate)%p!=4: continue
   count['constant_compatible']+=1
   ns=[n for c,n in candidate]
   numerator=[ns[0][x]+ns[1][y]+ns[2][(x+y)%p]+ns[3][(x+lam*y)%p]-15 for x in range(p) for y in range(p)]
   assert all(v%p==0 for v in numerator)
   if min(numerator)<0: continue
   count['nonnegative_integral']+=1
   assert sum(numerator)==p*55
   assert max(numerator) in (p,2*p)
   count['binary' if max(numerator)==p else 'double']+=1
   count[('binary' if max(numerator)==p else 'double')+('_with11' if max(max(n) for n in ns)==11 else '_without11')]+=1
   if max(numerator)==p and max(max(n) for n in ns)==11:
    count['binary11_ridge_count_'+str(sum(11 in n for n in ns))]+=1
    count['binary11_full_line_count_'+str(sum(n.count(11) for n in ns))]+=1
   # Verify that the supplied ridge functions are genuinely the line counts.
   f=[v//p for v in numerator]
   forms=[lambda x,y:x,lambda x,y:y,lambda x,y:(x+y)%p,lambda x,y:(x+lam*y)%p]
   for n,L in zip(ns,forms):
    actual=[0]*p
    for x in range(p):
     for y in range(p): actual[L(x,y)]+=f[p*x+y]
    assert actual==n
 result['by_lambda'][lam]=dict(count)
result['total_nonnegative_integral']=sum(v['nonnegative_integral'] for v in result['by_lambda'].values())
assert result['total_nonnegative_integral']==2040
assert sum(v['binary'] for v in result['by_lambda'].values())==300
result['conclusion']='Binary projections with11point lines DO occur. See cross-tabulation; binary count and no11 count coinciding does not imply the same cases.'
print(json.dumps(result,indent=2))
Path(__file__).with_name('four_support_independent_results.json').write_text(json.dumps(result,indent=2)+'\n')


==> anc/code/prime11/original/output/fuglede11_round2/audit/four_support_independent_results.json <==
{
  "profiles_per_nonzero_leading_coefficient": {
    "1": 11,
    "2": 7,
    "3": 11,
    "4": 11,
    "5": 11,
    "6": 7,
    "7": 7,
    "8": 7,
    "9": 11,
    "10": 7
  },
  "by_lambda": {
    "2": {
      "constant_compatible": 7650,
      "nonnegative_integral": 240,
      "double": 220,
      "double_with11": 200,
      "double_without11": 20,
      "binary": 20,
      "binary_with11": 20,
      "binary11_ridge_count_1": 20,
      "binary11_full_line_count_2": 20
    },
    "3": {
      "constant_compatible": 5370,
      "nonnegative_integral": 220,
      "double": 180,
      "double_with11": 160,
      "binary": 40,
      "binary_with11": 20,
      "binary11_ridge_count_1": 20,
      "binary11_full_line_count_1": 20,
      "binary_without11": 20,
      "double_without11": 20
    },
    "4": {
      "constant_compatible": 5370,
      "nonnegative_integral": 220,
      "double": 180,
      "double_with11": 160,
      "binary": 40,
      "binary_with11": 20,
      "binary11_ridge_count_1": 20,
      "binary11_full_line_count_1": 20,
      "double_without11": 20,
      "binary_without11": 20
    },
    "5": {
      "constant_compatible": 5370,
      "nonnegative_integral": 220,
      "double": 180,
      "double_with11": 160,
      "binary": 40,
      "binary_with11": 20,
      "binary11_ridge_count_1": 20,
      "binary11_full_line_count_1": 20,
      "double_without11": 20,
      "binary_without11": 20
    },
    "6": {
      "constant_compatible": 7650,
      "nonnegative_integral": 240,
      "double": 220,
      "double_with11": 200,
      "double_without11": 20,
      "binary": 20,
      "binary_with11": 20,
      "binary11_ridge_count_1": 20,
      "binary11_full_line_count_2": 20
    },
    "7": {
      "constant_compatible": 5370,
      "nonnegative_integral": 220,
      "double": 180,
      "double_with11": 160,
      "binary": 40,
      "binary_with11": 20,
      "binary11_ridge_count_1": 20,
      "binary11_full_line_count_1": 20,
      "binary_without11": 20,
      "double_without11": 20
    },
    "8": {
      "constant_compatible": 5370,
      "nonnegative_integral": 220,
      "double": 180,
      "double_with11": 160,
      "binary": 40,
      "binary_with11": 20,
      "binary11_ridge_count_1": 20,
      "binary11_full_line_count_1": 20,
      "binary_without11": 20,
      "double_without11": 20
    },
    "9": {
      "constant_compatible": 5370,
      "nonnegative_integral": 220,
      "double": 180,
      "double_with11": 160,
      "binary": 40,
      "binary_with11": 20,
      "binary11_ridge_count_1": 20,
      "binary11_full_line_count_1": 20,
      "double_without11": 20,
      "binary_without11": 20
    },
    "10": {
      "constant_compatible": 7650,
      "nonnegative_integral": 240,
      "double": 220,
      "double_with11": 200,
      "double_without11": 20,
      "binary": 20,
      "binary_with11": 20,
      "binary11_ridge_count_1": 20,
      "binary11_full_line_count_2": 20
    }
  },
  "total_nonnegative_integral": 2040,
  "conclusion": "Binary projections with11point lines DO occur. See cross-tabulation; binary count and no11 count coinciding does not imply the same cases."
}


==> anc/code/prime11/original/output/fuglede11_round2/general/audit33_cubic_union.py <==
"""Independent rank certificate: union of all cubic extension loci, p=11."""
import json
from pathlib import Path
from itertools import product
P=11
pts=list(product(range(P), repeat=2))
mon=[(i,j) for i in range(4) for j in range(4-i)]
def row(x,y): return [pow(x,i,P)*pow(y,j,P)%P for i,j in mon]
ev={c:row(*c) for c in pts}
def kernel(mat):
    a=[r[:] for r in mat]; piv=[]; k=0
    for col in range(10):
        q=next((q for q in range(k,len(a)) if a[q][col]),None)
        if q is None: continue
        a[k],a[q]=a[q],a[k]
        inv=pow(a[k][col],-1,P)
        a[k]=[x*inv%P for x in a[k]]
        for q in range(len(a)):
            if q!=k:
                t=a[q][col]
                a[q]=[(x-t*y)%P for x,y in zip(a[q],a[k])]
        piv.append(col);k+=1
    ans=[]
    for col in range(10):
        if col in piv: continue
        v=[0]*10;v[col]=1
        for q,c in enumerate(piv): v[c]=-a[q][col]%P
        ans.append(v)
    return ans
classes=json.loads(Path('output/fuglede11_next/size33/eight_clique_classes.json').read_text())
records=[]
for ci,cl in enumerate(classes):
    C=[tuple(x) for x in cl['points']]
    basis=kernel([ev[c] for c in C]); assert len(basis)==2
    vals={c:tuple(sum(x*y for x,y in zip(ev[c],b))%P for b in basis) for c in pts}
    union=[]
    for t in range(1,P):
        ti=pow(t,-1,P)
        for x,y in pts:
            image=[vals[((x-a)*ti%P,(y-b)*ti%P)] for a,b in C]
            nonzero=next((v for v in image if v!=(0,0)),None)
            if nonzero is None or all((v[0]*nonzero[1]-v[1]*nonzero[0])%P==0 for v in image):
                union.append((x,y,t))
    assert len(union)<=4
    records.append({'class':ci,'union_size':len(union),'points':union})
out={'classes':len(records),'max_union_size':max(r['union_size'] for r in records),'records':records}
Path(__file__).with_name('audit33_cubic_union_results.json').write_text(json.dumps(out,indent=2))
print({k:v for k,v in out.items() if k!='records'})


==> anc/code/prime11/original/output/fuglede11_round2/general/audit33_cubic_union_results.json <==
{
  "classes": 45,
  "max_union_size": 4,
  "records": [
    {
      "class": 0,
      "union_size": 4,
      "points": [
        [
          7,
          10,
          1
        ],
        [
          8,
          5,
          1
        ],
        [
          10,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "union_size": 2,
      "points": [
        [
          8,
          4,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "union_size": 2,
      "points": [
        [
          2,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "union_size": 2,
      "points": [
        [
          2,
          1,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "union_size": 2,
      "points": [
        [
          8,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "union_size": 3,
      "points": [
        [
          0,
          4,
          1
        ],
        [
          2,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "union_size": 3,
      "points": [
        [
          4,
          2,
          1
        ],
        [
          4,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "union_size": 3,
      "points": [
        [
          4,
          3,
          1
        ],
        [
          8,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "union_size": 3,
      "points": [
        [
          0,
          4,
          1
        ],
        [
          8,
          4,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "union_size": 2,
      "points": [
        [
          10,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "union_size": 2,
      "points": [
        [
          4,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "union_size": 3,
      "points": [
        [
          3,
          10,
          1
        ],
        [
          9,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "union_size": 2,
      "points": [
        [
          3,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "union_size": 3,
      "points": [
        [
          3,
          10,
          1
        ],
        [
          4,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "union_size": 3,
      "points": [
        [
          9,
          3,
          1
        ],
        [
          9,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "union_size": 2,
      "points": [
        [
          4,
          1,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "union_size": 2,
      "points": [
        [
          6,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "union_size": 4,
      "points": [
        [
          0,
          9,
          1
        ],
        [
          4,
          2,
          1
        ],
        [
          9,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "union_size": 3,
      "points": [
        [
          0,
          0,
          1
        ],
        [
          10,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "union_size": 2,
      "points": [
        [
          8,
          0,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "union_size": 2,
      "points": [
        [
          2,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "union_size": 3,
      "points": [
        [
          6,
          3,
          1
        ],
        [
          6,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "union_size": 3,
      "points": [
        [
          6,
          3,
          1
        ],
        [
          8,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "union_size": 2,
      "points": [
        [
          0,
          0,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "union_size": 2,
      "points": [
        [
          10,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "union_size": 4,
      "points": [
        [
          4,
          5,
          1
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          0,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "union_size": 4,
      "points": [
        [
          0,
          6,
          1
        ],
        [
          2,
          6,
          1
        ],
        [
          4,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "union_size": 4,
      "points": [
        [
          5,
          9,
          1
        ],
        [
          6,
          7,
          1
        ],
        [
          10,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "union_size": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "union_size": 2,
      "points": [
        [
          1,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "union_size": 2,
      "points": [
        [
          6,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    }
  ]
}

==> anc/code/prime11/original/output/fuglede11_round2/general/audit33_height.py <==
"""Independent affine (not projective) enumeration of the reduced height system."""
from itertools import product
from pathlib import Path
import json
data=json.loads(Path('output/fuglede11_round2/size33_algebra/height_system.json').read_text())
B=[tuple(v) for v in data['B']]; V=data['V']; Q=data['quadrics']; n=len(V)
assert len(B)==33 and n==9 and len(Q)==15
mons=lambda d: [(i,j) for i in range(d+1) for j in range(d-i+1)]
weights=[[pow(x,i,11)*pow(y,j,11)%11 for x,y in B] for i,j in mons(4)]
for i,j in mons(6): assert sum(pow(x,i,11)*pow(y,j,11) for x,y in B)%11==0
for v in V:
    for i,j in mons(5): assert sum(a*pow(x,i,11)*pow(y,j,11) for a,(x,y) in zip(v,B))%11==0
    for p in [(0,0),(1,0),(0,4)]: assert v[B.index(p)]==0
def rank(rows):
    a=[r[:] for r in rows]; r=0
    for j in range(len(a[0])):
        k=next((k for k in range(r,len(a)) if a[k][j]%11),None)
        if k is None:continue
        a[r],a[k]=a[k],a[r];iv=pow(a[r][j]%11,-1,11);a[r]=[x*iv%11 for x in a[r]]
        for k in range(r+1,len(a)):
            t=a[k][j]%11;a[k]=[(x-t*y)%11 for x,y in zip(a[k],a[r])]
        r+=1
        if r==len(a):break
    return r
linear=[[pow(x,i,11)*pow(y,j,11)%11 for x,y in B] for i,j in mons(5)]
linear += [[int(p==b) for p in B] for b in [(0,0),(1,0),(0,4)]]
assert rank(linear)==24 and rank(V)==9
ij=list((i,j) for i in range(n) for j in range(i,n))
raw=[[sum(w[k]*V[i][k]*V[j][k] for k in range(33))*(1 if i==j else 2)%11 for i,j in ij] for w in weights]
reduced=[[q[i][j] for i,j in ij] for q in Q]
assert rank(raw)==15 and rank(raw+reduced)==15
buckets=[[] for _ in range(n)]
for q in Q:
    terms=[(i,j,q[i][j]) for i,j in ij if q[i][j]]
    buckets[min(i for i,j,a in terms)].append(terms)
c=[0]*n;nodes=0;solutions=[]
def dfs(pos):
    global nodes
    nodes+=1
    if pos<0:
        h=[sum(c[i]*V[i][k] for i in range(n))%11 for k in range(33)]
        assert all(sum(w[k]*h[k]*h[k] for k in range(33))%11==0 for w in weights)
        solutions.append(c[:]);return
    for a in range(11):
        c[pos]=a
        if all(sum(t*c[i]*c[j] for i,j,t in terms)%11==0 for terms in buckets[pos]):dfs(pos-1)
    c[pos]=0
dfs(n-1)
assert solutions==[[0]*n]
out={'linear_rank_with_gauge':24,'height_dimension':9,'quadratic_rank':15,'affine_search_nodes':nodes,'affine_solutions':solutions}
Path(__file__).with_name('audit33_height_results.json').write_text(json.dumps(out,indent=2))
print(out)


==> anc/code/prime11/original/output/fuglede11_round2/general/audit33_height_results.json <==
{
  "linear_rank_with_gauge": 24,
  "height_dimension": 9,
  "quadratic_rank": 15,
  "affine_search_nodes": 460340,
  "affine_solutions": [
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  ]
}

==> anc/code/prime11/original/output/fuglede11_round2/general/audit33_quadratic_height.py <==
"""No non-affine quadratic height over B has all moments through five zero."""
from itertools import product
from pathlib import Path
import json
B=[tuple(p) for p in json.loads(Path('output/fuglede11_round2/size33_algebra/height_system.json').read_text())['B']]
forms=[]
for first in range(3):
    for tail in product(range(11),repeat=2-first):forms.append((0,)*first+(1,)+tail)
assert len(forms)==133
survivors={3:[],4:[],5:[]}
for abc in forms:
    a,b,c=abc
    h=[(a*x*x+b*x*y+c*y*y)%11 for x,y in B]
    for degree in (3,4,5):
        good=True
        for k in range(1,degree+1):
            for i in range(degree-k+1):
                for j in range(degree-k-i+1):
                    if sum(pow(x,i,11)*pow(y,j,11)*pow(z,k,11) for (x,y),z in zip(B,h))%11:
                        good=False;break
                if not good:break
            if not good:break
        if good:survivors[degree].append(abc)
assert not survivors[5]
out={'projective_quadratic_heights_checked':133,'survivor_counts':{k:len(v) for k,v in survivors.items()},'survivors':survivors}
Path(__file__).with_name('audit33_quadratic_height_results.json').write_text(json.dumps(out,indent=2))
print({k:v for k,v in out.items() if k!='survivors'})


==> anc/code/prime11/original/output/fuglede11_round2/general/audit33_quadratic_height_results.json <==
{
  "projective_quadratic_heights_checked": 133,
  "survivor_counts": {
    "3": 133,
    "4": 20,
    "5": 0
  },
  "survivors": {
    "3": [
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        0,
        2
      ],
      [
        1,
        0,
        3
      ],
      [
        1,
        0,
        4
      ],
      [
        1,
        0,
        5
      ],
      [
        1,
        0,
        6
      ],
      [
        1,
        0,
        7
      ],
      [
        1,
        0,
        8
      ],
      [
        1,
        0,
        9
      ],
      [
        1,
        0,
        10
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        1,
        2
      ],
      [
        1,
        1,
        3
      ],
      [
        1,
        1,
        4
      ],
      [
        1,
        1,
        5
      ],
      [
        1,
        1,
        6
      ],
      [
        1,
        1,
        7
      ],
      [
        1,
        1,
        8
      ],
      [
        1,
        1,
        9
      ],
      [
        1,
        1,
        10
      ],
      [
        1,
        2,
        0
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        2,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        6
      ],
      [
        1,
        2,
        7
      ],
      [
        1,
        2,
        8
      ],
      [
        1,
        2,
        9
      ],
      [
        1,
        2,
        10
      ],
      [
        1,
        3,
        0
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        3,
        2
      ],
      [
        1,
        3,
        3
      ],
      [
        1,
        3,
        4
      ],
      [
        1,
        3,
        5
      ],
      [
        1,
        3,
        6
      ],
      [
        1,
        3,
        7
      ],
      [
        1,
        3,
        8
      ],
      [
        1,
        3,
        9
      ],
      [
        1,
        3,
        10
      ],
      [
        1,
        4,
        0
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        4,
        2
      ],
      [
        1,
        4,
        3
      ],
      [
        1,
        4,
        4
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        6
      ],
      [
        1,
        4,
        7
      ],
      [
        1,
        4,
        8
      ],
      [
        1,
        4,
        9
      ],
      [
        1,
        4,
        10
      ],
      [
        1,
        5,
        0
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        5,
        2
      ],
      [
        1,
        5,
        3
      ],
      [
        1,
        5,
        4
      ],
      [
        1,
        5,
        5
      ],
      [
        1,
        5,
        6
      ],
      [
        1,
        5,
        7
      ],
      [
        1,
        5,
        8
      ],
      [
        1,
        5,
        9
      ],
      [
        1,
        5,
        10
      ],
      [
        1,
        6,
        0
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        6,
        2
      ],
      [
        1,
        6,
        3
      ],
      [
        1,
        6,
        4
      ],
      [
        1,
        6,
        5
      ],
      [
        1,
        6,
        6
      ],
      [
        1,
        6,
        7
      ],
      [
        1,
        6,
        8
      ],
      [
        1,
        6,
        9
      ],
      [
        1,
        6,
        10
      ],
      [
        1,
        7,
        0
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        7,
        2
      ],
      [
        1,
        7,
        3
      ],
      [
        1,
        7,
        4
      ],
      [
        1,
        7,
        5
      ],
      [
        1,
        7,
        6
      ],
      [
        1,
        7,
        7
      ],
      [
        1,
        7,
        8
      ],
      [
        1,
        7,
        9
      ],
      [
        1,
        7,
        10
      ],
      [
        1,
        8,
        0
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        8,
        2
      ],
      [
        1,
        8,
        3
      ],
      [
        1,
        8,
        4
      ],
      [
        1,
        8,
        5
      ],
      [
        1,
        8,
        6
      ],
      [
        1,
        8,
        7
      ],
      [
        1,
        8,
        8
      ],
      [
        1,
        8,
        9
      ],
      [
        1,
        8,
        10
      ],
      [
        1,
        9,
        0
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        9,
        2
      ],
      [
        1,
        9,
        3
      ],
      [
        1,
        9,
        4
      ],
      [
        1,
        9,
        5
      ],
      [
        1,
        9,
        6
      ],
      [
        1,
        9,
        7
      ],
      [
        1,
        9,
        8
      ],
      [
        1,
        9,
        9
      ],
      [
        1,
        9,
        10
      ],
      [
        1,
        10,
        0
      ],
      [
        1,
        10,
        1
      ],
      [
        1,
        10,
        2
      ],
      [
        1,
        10,
        3
      ],
      [
        1,
        10,
        4
      ],
      [
        1,
        10,
        5
      ],
      [
        1,
        10,
        6
      ],
      [
        1,
        10,
        7
      ],
      [
        1,
        10,
        8
      ],
      [
        1,
        10,
        9
      ],
      [
        1,
        10,
        10
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        0,
        1,
        2
      ],
      [
        0,
        1,
        3
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        0,
        1,
        7
      ],
      [
        0,
        1,
        8
      ],
      [
        0,
        1,
        9
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        0,
        1
      ]
    ],
    "4": [
      [
        1,
        1,
        1
      ],
      [
        1,
        1,
        3
      ],
      [
        1,
        1,
        9
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        3,
        0
      ],
      [
        1,
        3,
        3
      ],
      [
        1,
        3,
        5
      ],
      [
        1,
        5,
        4
      ],
      [
        1,
        5,
        9
      ],
      [
        1,
        6,
        9
      ],
      [
        1,
        7,
        0
      ],
      [
        1,
        7,
        4
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        8,
        5
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        3
      ],
      [
        1,
        10,
        9
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        8
      ]
    ],
    "5": []
  }
}

==> anc/code/prime11/original/output/fuglede11_round2/general/audit33_quintic_survivors.py <==
"""Independent coverage and final geometric check for the sextic rigidity test."""
from itertools import product
from pathlib import Path
import json
P=11
classes=json.loads(Path('output/fuglede11_next/size33/eight_clique_classes.json').read_text())
Csets=[[tuple(x) for x in r['points']] for r in classes]
missing={(1,0),(0,1),(1,1),(1,2)}
def norm(v):
    t=next(x for x in v if x);ti=pow(t,-1,P)
    return tuple(x*ti%P for x in v)
G=[]
for a,b,c,d in product(range(P),repeat=4):
    if (a*d-b*c)%P and {norm(((a*x+b*y)%P,(c*x+d*y)%P)) for x,y in missing}==missing:
        G.append((a,b,c,d))
assert len(G)==80
def canonical(C):
    return min(tuple(sorted(((a*(x-u)+b*(y-v))%P,(c*(x-u)+d*(y-v))%P) for x,y in C))
               for u,v in C for a,b,c,d in G)
canon=[canonical(C) for C in Csets]
reps=[];mapping=[]
for i,c in enumerate(canon):
    k=canon.index(c)
    if k==i: reps.append(i)
    mapping.append(k)
assert reps==[0,1,2,3,5,6,7,10,20]
assert json.loads(Path('output/fuglede11_round2/size33/moment_classes.json').read_text())=={'representatives':reps,'mapping':mapping}
data=json.loads(Path('output/fuglede11_round2/size33/quintic_extension_results.json').read_text())
mons=[(i,d-i) for d in range(6) for i in range(d+1)]
pts=list(product(range(P),repeat=2))
dirs=sorted({norm(v) for v in product(range(P),repeat=3) if any(v)})
assert len(dirs)==133
records=[]
for rec in data['records']:
    C=Csets[rec['class']]
    for q in rec['surviving_coefficients']:
        val={p:sum(a*pow(p[0],i,P)*pow(p[1],j,P) for a,(i,j) in zip(q,mons))%P for p in pts}
        assert all(val[c]==0 for c in C)
        omega=[]
        for t in range(1,P):
            ti=pow(t,-1,P)
            omega += [(x,y,t) for x,y in pts if all(val[((x-a)*ti%P,(y-b)*ti%P)]==0 for a,b in C)]
        best=None
        for d in dirs:
            pivot=next(i for i in range(3) if d[i])
            cells={tuple((v[i]-d[i]*v[pivot])%P for i in range(3) if i!=pivot) for v in omega}
            if best is None or len(cells)<best[0]: best=(len(cells),d)
        assert best[0]<=5
        records.append({'class':rec['class'],'outside_points':len(omega),'covering_parallel_lines':best[0],'direction':best[1],'line_cap_bound':3*best[0]})
assert len(records)==19
out={'harmonic_stabilizer_order':len(G),'affine_classes':len(reps),'survivors':len(records),'maximum_line_cap_bound':max(r['line_cap_bound'] for r in records),'records':records}
Path(__file__).with_name('audit33_quintic_survivors_results.json').write_text(json.dumps(out,indent=2))
print({k:v for k,v in out.items() if k!='records'})


==> anc/code/prime11/original/output/fuglede11_round2/general/audit33_quintic_survivors_results.json <==
{
  "harmonic_stabilizer_order": 80,
  "affine_classes": 9,
  "survivors": 19,
  "maximum_line_cap_bound": 15,
  "records": [
    {
      "class": 0,
      "outside_points": 30,
      "covering_parallel_lines": 3,
      "direction": [
        1,
        3,
        8
      ],
      "line_cap_bound": 9
    },
    {
      "class": 0,
      "outside_points": 30,
      "covering_parallel_lines": 3,
      "direction": [
        0,
        0,
        1
      ],
      "line_cap_bound": 9
    },
    {
      "class": 0,
      "outside_points": 30,
      "covering_parallel_lines": 3,
      "direction": [
        1,
        3,
        8
      ],
      "line_cap_bound": 9
    },
    {
      "class": 0,
      "outside_points": 30,
      "covering_parallel_lines": 3,
      "direction": [
        1,
        4,
        9
      ],
      "line_cap_bound": 9
    },
    {
      "class": 0,
      "outside_points": 30,
      "covering_parallel_lines": 3,
      "direction": [
        0,
        0,
        1
      ],
      "line_cap_bound": 9
    },
    {
      "class": 0,
      "outside_points": 30,
      "covering_parallel_lines": 3,
      "direction": [
        1,
        4,
        10
      ],
      "line_cap_bound": 9
    },
    {
      "class": 1,
      "outside_points": 55,
      "covering_parallel_lines": 5,
      "direction": [
        1,
        8,
        0
      ],
      "line_cap_bound": 15
    },
    {
      "class": 6,
      "outside_points": 55,
      "covering_parallel_lines": 5,
      "direction": [
        1,
        6,
        0
      ],
      "line_cap_bound": 15
    },
    {
      "class": 10,
      "outside_points": 30,
      "covering_parallel_lines": 3,
      "direction": [
        0,
        0,
        1
      ],
      "line_cap_bound": 9
    },
    {
      "class": 10,
      "outside_points": 44,
      "covering_parallel_lines": 4,
      "direction": [
        1,
        9,
        0
      ],
      "line_cap_bound": 12
    },
    {
      "class": 10,
      "outside_points": 44,
      "covering_parallel_lines": 4,
      "direction": [
        1,
        8,
        0
      ],
      "line_cap_bound": 12
    },
    {
      "class": 10,
      "outside_points": 30,
      "covering_parallel_lines": 3,
      "direction": [
        1,
        8,
        2
      ],
      "line_cap_bound": 9
    },
    {
      "class": 10,
      "outside_points": 44,
      "covering_parallel_lines": 4,
      "direction": [
        1,
        8,
        0
      ],
      "line_cap_bound": 12
    },
    {
      "class": 10,
      "outside_points": 44,
      "covering_parallel_lines": 4,
      "direction": [
        1,
        9,
        0
      ],
      "line_cap_bound": 12
    },
    {
      "class": 10,
      "outside_points": 30,
      "covering_parallel_lines": 3,
      "direction": [
        1,
        6,
        10
      ],
      "line_cap_bound": 9
    },
    {
      "class": 10,
      "outside_points": 44,
      "covering_parallel_lines": 4,
      "direction": [
        1,
        8,
        0
      ],
      "line_cap_bound": 12
    },
    {
      "class": 10,
      "outside_points": 44,
      "covering_parallel_lines": 4,
      "direction": [
        1,
        9,
        0
      ],
      "line_cap_bound": 12
    },
    {
      "class": 10,
      "outside_points": 44,
      "covering_parallel_lines": 4,
      "direction": [
        1,
        9,
        0
      ],
      "line_cap_bound": 12
    },
    {
      "class": 10,
      "outside_points": 44,
      "covering_parallel_lines": 4,
      "direction": [
        1,
        8,
        0
      ],
      "line_cap_bound": 12
    }
  ]
}

==> anc/code/prime11/original/output/fuglede11_round2/size33/check_harmonic_seven_quartic.py <==
"""Verify all remaining degree-six obstruction candidates by parallel-line covers.

Run after compiling/running quintic_extension.cpp. This independently evaluates
each saved quintic, forms its complete extension set, and finds a parallel-line
partition. The line cap three bounds any admissible subset of that set.
"""
from pathlib import Path
from itertools import product
import json

ROOT = Path('output/fuglede11_round2/size33')
classes = json.loads(Path('output/fuglede11_round2/size33/harmonic_seven_classes.json').read_text())
results = json.loads((ROOT / 'harmonic_seven_quartic_results.json').read_text())
monomials = [(i, d-i) for d in range(5) for i in range(d+1)]
points = list(product(range(11), repeat=2))
directions = [(1,y,z) for y,z in points] + [(0,1,t) for t in range(11)] + [(0,0,1)]
records = []
for result in results['records']:
    C = classes[result['class']]['points']
    for index, coefficients in enumerate(result['surviving_coefficients']):
        zeros = {p for p in points if sum(a * pow(p[0],i,11) * pow(p[1],j,11)
                 for a,(i,j) in zip(coefficients, monomials)) % 11 == 0}
        omega = []
        for t in range(1,11):
            inverse = pow(t,-1,11)
            omega += [(x,y,t) for x,y in points if all(
                ((x-a)*inverse%11,(y-b)*inverse%11) in zeros for a,b in C)]
        bounds = []
        for direction in directions:
            pivot = next(i for i in range(3) if direction[i])
            assert direction[pivot] == 1
            groups = {}
            for p in omega:
                key = tuple((p[j]-p[pivot]*direction[j])%11 for j in range(3))
                groups[key] = groups.get(key,0) + 1
            bounds.append((sum(min(3,n) for n in groups.values()), direction,
                           sorted(groups.values(), reverse=True)))
        best = min(bounds)
        assert best[0] < 26
        records.append({'class':result['class'], 'index':index,
                        'coefficients':coefficients, 'points':omega,
                        'line_bound':best})
assert len(records) == 72
print('maximum parallel-line bound', max(r['line_bound'][0] for r in records))
(ROOT / 'harmonic_seven_quartic_survivors.json').write_text(json.dumps(records,indent=2))
print('72 survivors checked')


==> anc/code/prime11/original/output/fuglede11_round2/size33/check_moment_classes.py <==
"""Check the reduction from 45 fixed-projection classes to 9 moment classes."""
from pathlib import Path
from itertools import product
import json

classes = json.loads(Path('output/fuglede11_next/size33/eight_clique_classes.json').read_text())
B = {(x,y) for x,y in product(range(11),repeat=2) if sum((
    (5+2*x*x)%11, (5+7*y*y)%11,
    (5+7*(x+y)**2)%11, (5+2*(x+2*y)**2)%11)) == 20}
group = []
for a,b,c,d in product(range(11),repeat=4):
    determinant = (a*d-b*c)%11
    if determinant and all(((a*x+b*y)%11,(c*x+d*y)%11) in B for x,y in B):
        inverse = pow(determinant,-1,11)
        group.append((d*inverse%11,-c*inverse%11,-b*inverse%11,a*inverse%11))
assert len(group) == 16
def scalar_translation_class(C):
    return min(tuple(sorted(((s*(x-a))%11,(s*(y-b))%11) for x,y in C))
               for a,b in C for s in range(1,11))
canonical = {}
mapping = []
for index, record in enumerate(classes):
    representative = min(scalar_translation_class([
        ((a*x+b*y)%11,(c*x+d*y)%11) for x,y in record['points']])
        for a,b,c,d in group)
    canonical.setdefault(representative,index)
    mapping.append(canonical[representative])
representatives = sorted(set(mapping))
assert representatives == [0,1,2,3,5,6,7,10,20]
Path(__file__).with_name('moment_classes.json').write_text(json.dumps(
    {'representatives':representatives, 'mapping':mapping},indent=2))
print('45 original classes reduce to 9 scalar-affine moment classes')


==> anc/code/prime11/original/output/fuglede11_round2/size33/check_quintic_survivors.py <==
"""Verify all remaining degree-six obstruction candidates by parallel-line covers.

Run after compiling/running quintic_extension.cpp. This independently evaluates
each saved quintic, forms its complete extension set, and finds a parallel-line
partition. The line cap three bounds any admissible subset of that set.
"""
from pathlib import Path
from itertools import product
import json

ROOT = Path('output/fuglede11_round2/size33')
classes = json.loads(Path('output/fuglede11_next/size33/eight_clique_classes.json').read_text())
results = json.loads((ROOT / 'quintic_extension_results.json').read_text())
monomials = [(i, d-i) for d in range(6) for i in range(d+1)]
points = list(product(range(11), repeat=2))
directions = [(1,y,z) for y,z in points] + [(0,1,t) for t in range(11)] + [(0,0,1)]
records = []
for result in results['records']:
    C = classes[result['class']]['points']
    for index, coefficients in enumerate(result['surviving_coefficients']):
        zeros = {p for p in points if sum(a * pow(p[0],i,11) * pow(p[1],j,11)
                 for a,(i,j) in zip(coefficients, monomials)) % 11 == 0}
        omega = []
        for t in range(1,11):
            inverse = pow(t,-1,11)
            omega += [(x,y,t) for x,y in points if all(
                ((x-a)*inverse%11,(y-b)*inverse%11) in zeros for a,b in C)]
        bounds = []
        for direction in directions:
            pivot = next(i for i in range(3) if direction[i])
            assert direction[pivot] == 1
            groups = {}
            for p in omega:
                key = tuple((p[j]-p[pivot]*direction[j])%11 for j in range(3))
                groups[key] = groups.get(key,0) + 1
            bounds.append((sum(min(3,n) for n in groups.values()), direction,
                           sorted(groups.values(), reverse=True)))
        best = min(bounds)
        assert best[0] < 25
        records.append({'class':result['class'], 'index':index,
                        'coefficients':coefficients, 'points':omega,
                        'line_bound':best})
assert len(records) == 19
assert max(r['line_bound'][0] for r in records) == 15
(ROOT / 'quintic_survivors.json').write_text(json.dumps(records,indent=2))
print('19 survivors checked; maximum parallel-line bound 15 < 25')


==> anc/code/prime11/original/output/fuglede11_round2/size33/classes.inc <==
const int CLASSES[45][8][2] = {{{0, 0}, {1, 3}, {2, 1}, {3, 8}, {4, 2}, {5, 9}, {7, 10}, {10, 7}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {4, 2}, {6, 10}, {8, 9}, {9, 6}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {4, 2}, {7, 10}, {8, 9}, {9, 6}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {4, 7}, {5, 2}, {8, 9}, {9, 5}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {4, 7}, {5, 2}, {8, 9}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {4, 7}, {6, 4}, {8, 9}, {9, 5}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {4, 7}, {6, 4}, {8, 9}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {4, 7}, {6, 10}, {8, 9}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {5, 9}, {6, 4}, {9, 5}, {10, 2}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {6, 4}, {7, 10}, {8, 9}, {9, 2}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {6, 4}, {8, 9}, {9, 2}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {6, 10}, {8, 9}, {9, 6}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {7, 10}, {8, 4}, {9, 2}, {10, 7}}, {{0, 0}, {1, 3}, {2, 1}, {3, 8}, {7, 10}, {8, 9}, {9, 2}, {10, 7}}, {{0, 0}, {1, 3}, {2, 1}, {3, 9}, {5, 6}, {6, 10}, {7, 5}, {8, 4}}, {{0, 0}, {1, 3}, {2, 1}, {3, 9}, {5, 6}, {6, 10}, {7, 5}, {10, 2}}, {{0, 0}, {1, 3}, {2, 1}, {3, 9}, {5, 6}, {6, 10}, {8, 4}, {10, 2}}, {{0, 0}, {1, 3}, {2, 1}, {3, 9}, {5, 6}, {7, 5}, {8, 4}, {9, 2}}, {{0, 0}, {1, 3}, {2, 1}, {3, 9}, {5, 8}, {7, 5}, {9, 6}, {10, 4}}, {{0, 0}, {1, 3}, {2, 1}, {3, 9}, {6, 10}, {7, 5}, {9, 6}, {10, 4}}, {{0, 0}, {1, 3}, {2, 1}, {3, 9}, {6, 10}, {7, 8}, {9, 6}, {10, 4}}, {{0, 0}, {1, 3}, {2, 1}, {3, 10}, {4, 7}, {5, 2}, {7, 8}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {3, 10}, {4, 7}, {7, 8}, {9, 2}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {3, 10}, {5, 8}, {6, 7}, {7, 5}, {9, 6}}, {{0, 0}, {1, 3}, {2, 1}, {4, 7}, {5, 2}, {6, 10}, {7, 5}, {8, 9}}, {{0, 0}, {1, 3}, {2, 1}, {4, 7}, {5, 2}, {6, 10}, {7, 8}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {4, 7}, {5, 2}, {6, 10}, {8, 9}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {4, 7}, {5, 2}, {7, 8}, {9, 5}, {10, 4}}, {{0, 0}, {1, 3}, {2, 1}, {4, 7}, {5, 2}, {8, 9}, {9, 5}, {10, 4}}, {{0, 0}, {1, 3}, {2, 1}, {4, 7}, {6, 4}, {7, 8}, {9, 2}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {4, 7}, {6, 4}, {8, 9}, {9, 2}, {10, 5}}, {{0, 0}, {1, 3}, {2, 1}, {4, 7}, {6, 10}, {7, 5}, {8, 9}, {10, 4}}, {{0, 0}, {1, 3}, {2, 1}, {4, 10}, {5, 9}, {6, 4}, {7, 8}, {10, 2}}, {{0, 0}, {1, 3}, {2, 1}, {4, 10}, {7, 8}, {8, 4}, {9, 2}, {10, 7}}, {{0, 0}, {1, 3}, {2, 6}, {3, 1}, {6, 5}, {7, 8}, {9, 4}, {10, 7}}, {{0, 0}, {1, 3}, {2, 6}, {3, 2}, {4, 5}, {6, 4}, {9, 1}, {10, 7}}, {{0, 0}, {1, 3}, {2, 7}, {3, 1}, {4, 10}, {5, 6}, {6, 9}, {8, 4}}, {{0, 0}, {1, 3}, {2, 7}, {3, 1}, {4, 10}, {5, 6}, {6, 9}, {9, 5}}, {{0, 0}, {1, 3}, {2, 7}, {3, 1}, {5, 6}, {6, 9}, {7, 2}, {9, 5}}, {{0, 0}, {1, 3}, {2, 7}, {3, 2}, {4, 1}, {5, 9}, {7, 5}, {9, 4}}, {{0, 0}, {1, 3}, {2, 7}, {3, 2}, {4, 1}, {6, 9}, {7, 5}, {8, 4}}, {{0, 0}, {1, 3}, {2, 7}, {3, 2}, {4, 1}, {6, 9}, {7, 8}, {8, 4}}, {{0, 0}, {1, 3}, {2, 7}, {3, 2}, {4, 1}, {6, 10}, {7, 5}, {8, 4}}, {{0, 0}, {1, 3}, {2, 7}, {4, 1}, {6, 9}, {7, 8}, {8, 4}, {9, 2}}, {{0, 0}, {1, 3}, {2, 7}, {4, 10}, {5, 6}, {6, 9}, {8, 4}, {9, 2}}};


==> anc/code/prime11/original/output/fuglede11_round2/size33/classify_harmonic_seven.py <==
from itertools import product
p=11; pts=list(product(range(p),repeat=2)); idx={v:i for i,v in enumerate(pts)}
def di(i,j):
 x=(pts[j][0]-pts[i][0])%p;y=(pts[j][1]-pts[i][1])%p
 return y*pow(x,-1,p)%p if x else p
D=[[di(i,j) if i!=j else -1 for j in range(121)] for i in range(121)]
allowed=set(range(3,11));adj=[sum(1<<j for j in range(121) if D[i][j] in allowed) for i in range(121)]
cs=[];states=0
def dfs(q,c):
 global states
 states+=1
 if len(q)==7:cs.append(q);return
 if len(q)>=8:raise AssertionError(q)
 while c:
  b=c&-c;c-=b;v=b.bit_length()-1;cnt=[0]*12
  for u in q:cnt[D[v][u]]+=1
  if max(cnt)<3:dfs(q+(v,),c&adj[v])
dfs((0,),adj[0]);print('8sets',len(cs),'search_nodes',states,flush=True)

print('classifying affine shapes',flush=True)
G=[]
for a,b,c,d in product(range(11),repeat=4):
 if (a*d-b*c)%11==0:continue
 good=True
 for slope in allowed:
  xx=(a+b*slope)%11;yy=(c+d*slope)%11
  if xx==0 or yy*pow(xx,-1,11)%11 not in allowed:good=False;break
 if good:G.append((a,b,c,d))
assert len(G)==80
remaining=set(cs);representatives=[]
while remaining:
 q=min(remaining);vs=[pts[i] for i in q];orbit=set()
 for ox,oy in vs:
  for a,b,c,d in G:
   orbit.add(tuple(sorted(idx[((a*(x-ox)+b*(y-oy))%11,(c*(x-ox)+d*(y-oy))%11)] for x,y in vs)))
 assert orbit <= remaining
 remaining-=orbit;representatives.append((q,len(orbit)))
print('mask classes',len(representatives),flush=True)
classes={}
for q,weight in representatives:
 vs=[pts[i] for i in q]
 can=None
 for ox,oy in vs:
  for ax,ay in vs:
   ax=(ax-ox)%11;ay=(ay-oy)%11
   if ax==ay==0:continue
   for bx,by in vs:
    bx=(bx-ox)%11;by=(by-oy)%11;det=(ax*by-ay*bx)%11
    if not det:continue
    iv=pow(det,-1,11)
    z=tuple(sorted(((by*(x-ox)-bx*(y-oy))*iv%11,(-ay*(x-ox)+ax*(y-oy))*iv%11) for x,y in vs))
    if can is None or z<can:can=z
 classes[can]=classes.get(can,0)+weight
print('affineclasses',len(classes),flush=True)
import json
from pathlib import Path
Path('output/fuglede11_round2/size33/harmonic_seven_classes.json').write_text(json.dumps([{'count':n,'points':c} for c,n in classes.items()],indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size33/cubic_extension.py <==
from pathlib import Path
from itertools import product
import json
P=11
classes=json.loads(Path('output/fuglede11_next/size33/eight_clique_classes.json').read_text())
pts=list(product(range(P),repeat=2));idx={v:i for i,v in enumerate(pts)}
mons=[(i,j) for total in range(4) for i in range(total+1) for j in [total-i]]
V=[[pow(x,i,P)*pow(y,j,P)%P for i,j in mons] for x,y in pts]
def nullspace(rows,n):
 a=[r[:] for r in rows];piv=[];r=0
 for c in range(n):
  k=next((k for k in range(r,len(a)) if a[k][c]),None)
  if k is None:continue
  a[r],a[k]=a[k],a[r];v=pow(a[r][c],-1,P);a[r]=[x*v%P for x in a[r]]
  for k in range(len(a)):
   if k!=r and a[k][c]:
    v=a[k][c];a[k]=[(x-v*y)%P for x,y in zip(a[k],a[r])]
  piv.append(c);r+=1
  if r==len(a):break
 free=[i for i in range(n) if i not in piv];out=[]
 for c in free:
  v=[0]*n;v[c]=1
  for k,b in enumerate(piv):v[b]=-a[k][c]%P
  out.append(v)
 return out
records=[]
for ci,cl in enumerate(classes):
 C=[tuple(v) for v in cl['points']];ns=nullspace([V[idx[c]] for c in C],10)
 assert len(ns)==2
 coeffs=[ns[1]]+[[(a+t*b)%P for a,b in zip(*ns)] for t in range(P)]
 for qi,coef in enumerate(coeffs):
  Z=[pt for pt,row in zip(pts,V) if sum(a*b for a,b in zip(coef,row))%P==0]
  layers=[];Omega=[]
  for t in range(1,P):
   candidates=None
   for c in C:
    s={((t*x+c[0])%P,(t*y+c[1])%P) for x,y in Z}
    candidates=s if candidates is None else candidates&s
   layers.append(len(candidates));Omega.extend((x,y,t) for x,y in sorted(candidates))
  bound=sum(min(n,8) for n in layers)
  records.append({'class':ci,'polynomial':qi,'coefficients':coef,'zero_points':len(Z),'layer_sizes':layers,'outside_bound':bound,'points':Omega})
print('classes',len(classes),'cubics',len(records),'max_bound',max(r['outside_bound'] for r in records),flush=True)
survivors=[r for r in records if r['outside_bound']>=25]
print('survivors',len(survivors),'classes',len(set(r['class'] for r in survivors)),flush=True)
for r in survivors:print({k:v for k,v in r.items() if k!='points'},flush=True)
Path(__file__).with_name('cubic_extension_results.json').write_text(json.dumps({'monomials':mons,'records':records},indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size33/cubic_extension_results.json <==
{
  "monomials": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      0
    ],
    [
      0,
      2
    ],
    [
      1,
      1
    ],
    [
      2,
      0
    ],
    [
      0,
      3
    ],
    [
      1,
      2
    ],
    [
      2,
      1
    ],
    [
      3,
      0
    ]
  ],
  "records": [
    {
      "class": 0,
      "polynomial": 0,
      "coefficients": [
        0,
        1,
        7,
        0,
        2,
        3,
        3,
        1,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 1,
      "coefficients": [
        0,
        10,
        5,
        5,
        8,
        1,
        5,
        6,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 2,
      "coefficients": [
        0,
        0,
        1,
        5,
        10,
        4,
        8,
        7,
        1,
        1
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 3,
      "coefficients": [
        0,
        1,
        8,
        5,
        1,
        7,
        0,
        8,
        1,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          7,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 4,
      "coefficients": [
        0,
        2,
        4,
        5,
        3,
        10,
        3,
        9,
        1,
        3
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 5,
      "coefficients": [
        0,
        3,
        0,
        5,
        5,
        2,
        6,
        10,
        1,
        4
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 6,
      "coefficients": [
        0,
        4,
        7,
        5,
        7,
        5,
        9,
        0,
        1,
        5
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 7,
      "coefficients": [
        0,
        5,
        3,
        5,
        9,
        8,
        1,
        1,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 8,
      "coefficients": [
        0,
        6,
        10,
        5,
        0,
        0,
        4,
        2,
        1,
        7
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 9,
      "coefficients": [
        0,
        7,
        6,
        5,
        2,
        3,
        7,
        3,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          10,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 10,
      "coefficients": [
        0,
        8,
        2,
        5,
        4,
        6,
        10,
        4,
        1,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 11,
      "coefficients": [
        0,
        9,
        9,
        5,
        6,
        9,
        2,
        5,
        1,
        10
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 0,
      "coefficients": [
        0,
        10,
        5,
        3,
        10,
        6,
        4,
        10,
        0,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 1,
      "coefficients": [
        0,
        2,
        1,
        4,
        5,
        6,
        5,
        2,
        1,
        0
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 2,
      "coefficients": [
        0,
        1,
        6,
        7,
        4,
        1,
        9,
        1,
        1,
        1
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 3,
      "coefficients": [
        0,
        0,
        0,
        10,
        3,
        7,
        2,
        0,
        1,
        2
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          4,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 4,
      "coefficients": [
        0,
        10,
        5,
        2,
        2,
        2,
        6,
        10,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 5,
      "coefficients": [
        0,
        9,
        10,
        5,
        1,
        8,
        10,
        9,
        1,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 6,
      "coefficients": [
        0,
        8,
        4,
        8,
        0,
        3,
        3,
        8,
        1,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 7,
      "coefficients": [
        0,
        7,
        9,
        0,
        10,
        9,
        7,
        7,
        1,
        6
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 8,
      "coefficients": [
        0,
        6,
        3,
        3,
        9,
        4,
        0,
        6,
        1,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 9,
      "coefficients": [
        0,
        5,
        8,
        6,
        8,
        10,
        4,
        5,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 10,
      "coefficients": [
        0,
        4,
        2,
        9,
        7,
        5,
        8,
        4,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 11,
      "coefficients": [
        0,
        3,
        7,
        1,
        6,
        0,
        1,
        3,
        1,
        10
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 0,
      "coefficients": [
        0,
        1,
        8,
        4,
        10,
        0,
        10,
        9,
        0,
        1
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 1,
      "coefficients": [
        0,
        7,
        3,
        1,
        5,
        2,
        9,
        5,
        1,
        0
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 2,
      "coefficients": [
        0,
        8,
        0,
        5,
        4,
        2,
        8,
        3,
        1,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 3,
      "coefficients": [
        0,
        9,
        8,
        9,
        3,
        2,
        7,
        1,
        1,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 4,
      "coefficients": [
        0,
        10,
        5,
        2,
        2,
        2,
        6,
        10,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 5,
      "coefficients": [
        0,
        0,
        2,
        6,
        1,
        2,
        5,
        8,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 6,
      "coefficients": [
        0,
        1,
        10,
        10,
        0,
        2,
        4,
        6,
        1,
        5
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 7,
      "coefficients": [
        0,
        2,
        7,
        3,
        10,
        2,
        3,
        4,
        1,
        6
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 8,
      "coefficients": [
        0,
        3,
        4,
        7,
        9,
        2,
        2,
        2,
        1,
        7
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 9,
      "coefficients": [
        0,
        4,
        1,
        0,
        8,
        2,
        1,
        0,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 10,
      "coefficients": [
        0,
        5,
        9,
        4,
        7,
        2,
        0,
        9,
        1,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 11,
      "coefficients": [
        0,
        6,
        6,
        8,
        6,
        2,
        10,
        7,
        1,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 0,
      "coefficients": [
        0,
        0,
        4,
        10,
        3,
        9,
        1,
        4,
        0,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 1,
      "coefficients": [
        0,
        3,
        7,
        9,
        9,
        5,
        7,
        1,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 2,
      "coefficients": [
        0,
        3,
        0,
        8,
        1,
        3,
        8,
        5,
        1,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 3,
      "coefficients": [
        0,
        3,
        4,
        7,
        4,
        1,
        9,
        9,
        1,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 4,
      "coefficients": [
        0,
        3,
        8,
        6,
        7,
        10,
        10,
        2,
        1,
        3
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 5,
      "coefficients": [
        0,
        3,
        1,
        5,
        10,
        8,
        0,
        6,
        1,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 6,
      "coefficients": [
        0,
        3,
        5,
        4,
        2,
        6,
        1,
        10,
        1,
        5
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 7,
      "coefficients": [
        0,
        3,
        9,
        3,
        5,
        4,
        2,
        3,
        1,
        6
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 8,
      "coefficients": [
        0,
        3,
        2,
        2,
        8,
        2,
        3,
        7,
        1,
        7
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 9,
      "coefficients": [
        0,
        3,
        6,
        1,
        0,
        0,
        4,
        0,
        1,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 10,
      "coefficients": [
        0,
        3,
        10,
        0,
        3,
        9,
        5,
        4,
        1,
        9
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 11,
      "coefficients": [
        0,
        3,
        3,
        10,
        6,
        7,
        6,
        8,
        1,
        10
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 0,
      "coefficients": [
        0,
        10,
        9,
        2,
        1,
        6,
        2,
        0,
        0,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 1,
      "coefficients": [
        0,
        3,
        7,
        2,
        6,
        9,
        8,
        1,
        0,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 2,
      "coefficients": [
        0,
        2,
        5,
        4,
        7,
        4,
        10,
        1,
        0,
        1
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 3,
      "coefficients": [
        0,
        1,
        3,
        6,
        8,
        10,
        1,
        1,
        0,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 4,
      "coefficients": [
        0,
        0,
        1,
        8,
        9,
        5,
        3,
        1,
        0,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 5,
      "coefficients": [
        0,
        10,
        10,
        10,
        10,
        0,
        5,
        1,
        0,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 6,
      "coefficients": [
        0,
        9,
        8,
        1,
        0,
        6,
        7,
        1,
        0,
        5
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 7,
      "coefficients": [
        0,
        8,
        6,
        3,
        1,
        1,
        9,
        1,
        0,
        6
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 8,
      "coefficients": [
        0,
        7,
        4,
        5,
        2,
        7,
        0,
        1,
        0,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 9,
      "coefficients": [
        0,
        6,
        2,
        7,
        3,
        2,
        2,
        1,
        0,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 10,
      "coefficients": [
        0,
        5,
        0,
        9,
        4,
        8,
        4,
        1,
        0,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 4,
      "polynomial": 11,
      "coefficients": [
        0,
        4,
        9,
        0,
        5,
        3,
        6,
        1,
        0,
        10
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          2,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 0,
      "coefficients": [
        0,
        5,
        9,
        2,
        0,
        3,
        5,
        8,
        0,
        1
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 1,
      "coefficients": [
        0,
        0,
        4,
        5,
        2,
        2,
        9,
        3,
        1,
        0
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 2,
      "coefficients": [
        0,
        5,
        2,
        7,
        2,
        5,
        3,
        0,
        1,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 3,
      "coefficients": [
        0,
        10,
        0,
        9,
        2,
        8,
        8,
        8,
        1,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 4,
      "coefficients": [
        0,
        4,
        9,
        0,
        2,
        0,
        2,
        5,
        1,
        3
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 5,
      "coefficients": [
        0,
        9,
        7,
        2,
        2,
        3,
        7,
        2,
        1,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 6,
      "coefficients": [
        0,
        3,
        5,
        4,
        2,
        6,
        1,
        10,
        1,
        5
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 7,
      "coefficients": [
        0,
        8,
        3,
        6,
        2,
        9,
        6,
        7,
        1,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          2,
          1,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 8,
      "coefficients": [
        0,
        2,
        1,
        8,
        2,
        1,
        0,
        4,
        1,
        7
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 9,
      "coefficients": [
        0,
        7,
        10,
        10,
        2,
        4,
        5,
        1,
        1,
        8
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 10,
      "coefficients": [
        0,
        1,
        8,
        1,
        2,
        7,
        10,
        9,
        1,
        9
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 5,
      "polynomial": 11,
      "coefficients": [
        0,
        6,
        6,
        3,
        2,
        10,
        4,
        6,
        1,
        10
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 0,
      "coefficients": [
        0,
        9,
        3,
        5,
        10,
        3,
        3,
        7,
        0,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 1,
      "coefficients": [
        0,
        7,
        10,
        2,
        3,
        2,
        0,
        4,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 2,
      "coefficients": [
        0,
        5,
        2,
        7,
        2,
        5,
        3,
        0,
        1,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 3,
      "coefficients": [
        0,
        3,
        5,
        1,
        1,
        8,
        6,
        7,
        1,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 4,
      "coefficients": [
        0,
        1,
        8,
        6,
        0,
        0,
        9,
        3,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 5,
      "coefficients": [
        0,
        10,
        0,
        0,
        10,
        3,
        1,
        10,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 6,
      "coefficients": [
        0,
        8,
        3,
        5,
        9,
        6,
        4,
        6,
        1,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 7,
      "coefficients": [
        0,
        6,
        6,
        10,
        8,
        9,
        7,
        2,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 8,
      "coefficients": [
        0,
        4,
        9,
        4,
        7,
        1,
        10,
        9,
        1,
        7
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 9,
      "coefficients": [
        0,
        2,
        1,
        9,
        6,
        4,
        2,
        5,
        1,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 10,
      "coefficients": [
        0,
        0,
        4,
        3,
        5,
        7,
        5,
        1,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 6,
      "polynomial": 11,
      "coefficients": [
        0,
        9,
        7,
        8,
        4,
        10,
        8,
        8,
        1,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 0,
      "coefficients": [
        0,
        7,
        2,
        0,
        6,
        8,
        5,
        10,
        0,
        1
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          2,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 1,
      "coefficients": [
        0,
        5,
        9,
        8,
        10,
        7,
        2,
        7,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 2,
      "coefficients": [
        0,
        1,
        0,
        8,
        5,
        4,
        7,
        6,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 3,
      "coefficients": [
        0,
        8,
        2,
        8,
        0,
        1,
        1,
        5,
        1,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 4,
      "coefficients": [
        0,
        4,
        4,
        8,
        6,
        9,
        6,
        4,
        1,
        3
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          4,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 5,
      "coefficients": [
        0,
        0,
        6,
        8,
        1,
        6,
        0,
        3,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 6,
      "coefficients": [
        0,
        7,
        8,
        8,
        7,
        3,
        5,
        2,
        1,
        5
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 7,
      "coefficients": [
        0,
        3,
        10,
        8,
        2,
        0,
        10,
        1,
        1,
        6
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 8,
      "coefficients": [
        0,
        10,
        1,
        8,
        8,
        8,
        4,
        0,
        1,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 9,
      "coefficients": [
        0,
        6,
        3,
        8,
        3,
        5,
        9,
        10,
        1,
        8
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 10,
      "coefficients": [
        0,
        2,
        5,
        8,
        9,
        2,
        3,
        9,
        1,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 7,
      "polynomial": 11,
      "coefficients": [
        0,
        9,
        7,
        8,
        4,
        10,
        8,
        8,
        1,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 0,
      "coefficients": [
        0,
        2,
        3,
        5,
        5,
        7,
        3,
        2,
        0,
        1
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 1,
      "coefficients": [
        0,
        2,
        8,
        1,
        7,
        7,
        4,
        4,
        1,
        0
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 2,
      "coefficients": [
        0,
        4,
        0,
        6,
        1,
        3,
        7,
        6,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 3,
      "coefficients": [
        0,
        6,
        3,
        0,
        6,
        10,
        10,
        8,
        1,
        2
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 4,
      "coefficients": [
        0,
        8,
        6,
        5,
        0,
        6,
        2,
        10,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 5,
      "coefficients": [
        0,
        10,
        9,
        10,
        5,
        2,
        5,
        1,
        1,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 6,
      "coefficients": [
        0,
        1,
        1,
        4,
        10,
        9,
        8,
        3,
        1,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 7,
      "coefficients": [
        0,
        3,
        4,
        9,
        4,
        5,
        0,
        5,
        1,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 8,
      "coefficients": [
        0,
        5,
        7,
        3,
        9,
        1,
        3,
        7,
        1,
        7
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 9,
      "coefficients": [
        0,
        7,
        10,
        8,
        3,
        8,
        6,
        9,
        1,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 10,
      "coefficients": [
        0,
        9,
        2,
        2,
        8,
        4,
        9,
        0,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 8,
      "polynomial": 11,
      "coefficients": [
        0,
        0,
        5,
        7,
        2,
        0,
        1,
        2,
        1,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 0,
      "coefficients": [
        0,
        9,
        6,
        0,
        7,
        1,
        3,
        8,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 1,
      "coefficients": [
        0,
        9,
        8,
        0,
        7,
        5,
        10,
        2,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 2,
      "coefficients": [
        0,
        7,
        3,
        0,
        3,
        6,
        2,
        10,
        1,
        1
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 3,
      "coefficients": [
        0,
        5,
        9,
        0,
        10,
        7,
        5,
        7,
        1,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 4,
      "coefficients": [
        0,
        3,
        4,
        0,
        6,
        8,
        8,
        4,
        1,
        3
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 5,
      "coefficients": [
        0,
        1,
        10,
        0,
        2,
        9,
        0,
        1,
        1,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 6,
      "coefficients": [
        0,
        10,
        5,
        0,
        9,
        10,
        3,
        9,
        1,
        5
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 7,
      "coefficients": [
        0,
        8,
        0,
        0,
        5,
        0,
        6,
        6,
        1,
        6
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 8,
      "coefficients": [
        0,
        6,
        6,
        0,
        1,
        1,
        9,
        3,
        1,
        7
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 9,
      "coefficients": [
        0,
        4,
        1,
        0,
        8,
        2,
        1,
        0,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 10,
      "coefficients": [
        0,
        2,
        7,
        0,
        4,
        3,
        4,
        8,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 9,
      "polynomial": 11,
      "coefficients": [
        0,
        0,
        2,
        0,
        0,
        4,
        7,
        5,
        1,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 0,
      "coefficients": [
        0,
        1,
        8,
        7,
        8,
        4,
        7,
        3,
        0,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 1,
      "coefficients": [
        0,
        0,
        2,
        1,
        4,
        7,
        9,
        6,
        1,
        0
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 2,
      "coefficients": [
        0,
        1,
        10,
        8,
        1,
        0,
        5,
        9,
        1,
        1
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 3,
      "coefficients": [
        0,
        2,
        7,
        4,
        9,
        4,
        1,
        1,
        1,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 4,
      "coefficients": [
        0,
        3,
        4,
        0,
        6,
        8,
        8,
        4,
        1,
        3
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 5,
      "coefficients": [
        0,
        4,
        1,
        7,
        3,
        1,
        4,
        7,
        1,
        4
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 6,
      "coefficients": [
        0,
        5,
        9,
        3,
        0,
        5,
        0,
        10,
        1,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 7,
      "coefficients": [
        0,
        6,
        6,
        10,
        8,
        9,
        7,
        2,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 8,
      "coefficients": [
        0,
        7,
        3,
        6,
        5,
        2,
        3,
        5,
        1,
        7
      ],
      "zero_points": 10,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 9,
      "coefficients": [
        0,
        8,
        0,
        2,
        2,
        6,
        10,
        8,
        1,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 10,
      "coefficients": [
        0,
        9,
        8,
        9,
        10,
        10,
        6,
        0,
        1,
        9
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 10,
      "polynomial": 11,
      "coefficients": [
        0,
        10,
        5,
        5,
        7,
        3,
        2,
        3,
        1,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 0,
      "coefficients": [
        0,
        4,
        4,
        9,
        3,
        2,
        4,
        4,
        0,
        1
      ],
      "zero_points": 10,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 1,
      "coefficients": [
        0,
        3,
        3,
        3,
        8,
        3,
        5,
        3,
        1,
        0
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 2,
      "coefficients": [
        0,
        7,
        7,
        1,
        0,
        5,
        9,
        7,
        1,
        1
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 3,
      "coefficients": [
        0,
        0,
        0,
        10,
        3,
        7,
        2,
        0,
        1,
        2
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          4,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 4,
      "coefficients": [
        0,
        4,
        4,
        8,
        6,
        9,
        6,
        4,
        1,
        3
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          4,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 5,
      "coefficients": [
        0,
        8,
        8,
        6,
        9,
        0,
        10,
        8,
        1,
        4
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 6,
      "coefficients": [
        0,
        1,
        1,
        4,
        1,
        2,
        3,
        1,
        1,
        5
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 7,
      "coefficients": [
        0,
        5,
        5,
        2,
        4,
        4,
        7,
        5,
        1,
        6
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 8,
      "coefficients": [
        0,
        9,
        9,
        0,
        7,
        6,
        0,
        9,
        1,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 9,
      "coefficients": [
        0,
        2,
        2,
        9,
        10,
        8,
        4,
        2,
        1,
        8
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 10,
      "coefficients": [
        0,
        6,
        6,
        7,
        2,
        10,
        8,
        6,
        1,
        9
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 11,
      "polynomial": 11,
      "coefficients": [
        0,
        10,
        10,
        5,
        5,
        1,
        1,
        10,
        1,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 0,
      "coefficients": [
        0,
        9,
        0,
        7,
        4,
        1,
        6,
        1,
        0,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 1,
      "coefficients": [
        0,
        1,
        2,
        10,
        4,
        7,
        8,
        7,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 2,
      "coefficients": [
        0,
        10,
        2,
        6,
        8,
        8,
        3,
        8,
        1,
        1
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 3,
      "coefficients": [
        0,
        8,
        2,
        2,
        1,
        9,
        9,
        9,
        1,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 4,
      "coefficients": [
        0,
        6,
        2,
        9,
        5,
        10,
        4,
        10,
        1,
        3
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 5,
      "coefficients": [
        0,
        4,
        2,
        5,
        9,
        0,
        10,
        0,
        1,
        4
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 6,
      "coefficients": [
        0,
        2,
        2,
        1,
        2,
        1,
        5,
        1,
        1,
        5
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 7,
      "coefficients": [
        0,
        0,
        2,
        8,
        6,
        2,
        0,
        2,
        1,
        6
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 8,
      "coefficients": [
        0,
        9,
        2,
        4,
        10,
        3,
        6,
        3,
        1,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 9,
      "coefficients": [
        0,
        7,
        2,
        0,
        3,
        4,
        1,
        4,
        1,
        8
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          10,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 10,
      "coefficients": [
        0,
        5,
        2,
        7,
        7,
        5,
        7,
        5,
        1,
        9
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 12,
      "polynomial": 11,
      "coefficients": [
        0,
        3,
        2,
        3,
        0,
        6,
        2,
        6,
        1,
        10
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 0,
      "coefficients": [
        0,
        9,
        0,
        7,
        4,
        1,
        6,
        1,
        0,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 1,
      "coefficients": [
        0,
        9,
        6,
        6,
        6,
        5,
        0,
        7,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 2,
      "coefficients": [
        0,
        7,
        6,
        2,
        10,
        6,
        6,
        8,
        1,
        1
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 3,
      "coefficients": [
        0,
        5,
        6,
        9,
        3,
        7,
        1,
        9,
        1,
        2
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 4,
      "coefficients": [
        0,
        3,
        6,
        5,
        7,
        8,
        7,
        10,
        1,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 5,
      "coefficients": [
        0,
        1,
        6,
        1,
        0,
        9,
        2,
        0,
        1,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 6,
      "coefficients": [
        0,
        10,
        6,
        8,
        4,
        10,
        8,
        1,
        1,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 7,
      "coefficients": [
        0,
        8,
        6,
        4,
        8,
        0,
        3,
        2,
        1,
        6
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 8,
      "coefficients": [
        0,
        6,
        6,
        0,
        1,
        1,
        9,
        3,
        1,
        7
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 9,
      "coefficients": [
        0,
        4,
        6,
        7,
        5,
        2,
        4,
        4,
        1,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 10,
      "coefficients": [
        0,
        2,
        6,
        3,
        9,
        3,
        10,
        5,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 13,
      "polynomial": 11,
      "coefficients": [
        0,
        0,
        6,
        10,
        2,
        4,
        5,
        6,
        1,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 0,
      "coefficients": [
        0,
        10,
        3,
        2,
        6,
        8,
        1,
        3,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 1,
      "coefficients": [
        0,
        8,
        8,
        1,
        7,
        8,
        1,
        6,
        1,
        0
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 2,
      "coefficients": [
        0,
        7,
        0,
        3,
        2,
        5,
        2,
        9,
        1,
        1
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 3,
      "coefficients": [
        0,
        6,
        3,
        5,
        8,
        2,
        3,
        1,
        1,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 4,
      "coefficients": [
        0,
        5,
        6,
        7,
        3,
        10,
        4,
        4,
        1,
        3
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 5,
      "coefficients": [
        0,
        4,
        9,
        9,
        9,
        7,
        5,
        7,
        1,
        4
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          9,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 6,
      "coefficients": [
        0,
        3,
        1,
        0,
        4,
        4,
        6,
        10,
        1,
        5
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 7,
      "coefficients": [
        0,
        2,
        4,
        2,
        10,
        1,
        7,
        2,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          3,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 8,
      "coefficients": [
        0,
        1,
        7,
        4,
        5,
        9,
        8,
        5,
        1,
        7
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 9,
      "coefficients": [
        0,
        0,
        10,
        6,
        0,
        6,
        9,
        8,
        1,
        8
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 10,
      "coefficients": [
        0,
        10,
        2,
        8,
        6,
        3,
        10,
        0,
        1,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 14,
      "polynomial": 11,
      "coefficients": [
        0,
        9,
        5,
        10,
        1,
        0,
        0,
        3,
        1,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 0,
      "coefficients": [
        0,
        1,
        8,
        8,
        2,
        10,
        9,
        1,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 1,
      "coefficients": [
        0,
        7,
        0,
        9,
        9,
        7,
        8,
        7,
        1,
        0
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 2,
      "coefficients": [
        0,
        8,
        8,
        6,
        0,
        6,
        6,
        8,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 3,
      "coefficients": [
        0,
        9,
        5,
        3,
        2,
        5,
        4,
        9,
        1,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 4,
      "coefficients": [
        0,
        10,
        2,
        0,
        4,
        4,
        2,
        10,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 5,
      "coefficients": [
        0,
        0,
        10,
        8,
        6,
        3,
        0,
        0,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 6,
      "coefficients": [
        0,
        1,
        7,
        5,
        8,
        2,
        9,
        1,
        1,
        5
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 7,
      "coefficients": [
        0,
        2,
        4,
        2,
        10,
        1,
        7,
        2,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          3,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 8,
      "coefficients": [
        0,
        3,
        1,
        10,
        1,
        0,
        5,
        3,
        1,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 9,
      "coefficients": [
        0,
        4,
        9,
        7,
        3,
        10,
        3,
        4,
        1,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 10,
      "coefficients": [
        0,
        5,
        6,
        4,
        5,
        9,
        1,
        5,
        1,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 15,
      "polynomial": 11,
      "coefficients": [
        0,
        6,
        3,
        1,
        7,
        8,
        10,
        6,
        1,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 0,
      "coefficients": [
        0,
        6,
        6,
        3,
        7,
        8,
        7,
        3,
        0,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 1,
      "coefficients": [
        0,
        10,
        1,
        6,
        1,
        8,
        9,
        6,
        1,
        0
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 2,
      "coefficients": [
        0,
        5,
        7,
        9,
        8,
        5,
        5,
        9,
        1,
        1
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 3,
      "coefficients": [
        0,
        0,
        2,
        1,
        4,
        2,
        1,
        1,
        1,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 4,
      "coefficients": [
        0,
        6,
        8,
        4,
        0,
        10,
        8,
        4,
        1,
        3
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 5,
      "coefficients": [
        0,
        1,
        3,
        7,
        7,
        7,
        4,
        7,
        1,
        4
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 6,
      "coefficients": [
        0,
        7,
        9,
        10,
        3,
        4,
        0,
        10,
        1,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 7,
      "coefficients": [
        0,
        2,
        4,
        2,
        10,
        1,
        7,
        2,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          3,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 8,
      "coefficients": [
        0,
        8,
        10,
        5,
        6,
        9,
        3,
        5,
        1,
        7
      ],
      "zero_points": 10,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 9,
      "coefficients": [
        0,
        3,
        5,
        8,
        2,
        6,
        10,
        8,
        1,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 10,
      "coefficients": [
        0,
        9,
        0,
        0,
        9,
        3,
        6,
        0,
        1,
        9
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 16,
      "polynomial": 11,
      "coefficients": [
        0,
        4,
        6,
        3,
        5,
        0,
        2,
        3,
        1,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 0,
      "coefficients": [
        0,
        10,
        1,
        1,
        2,
        6,
        5,
        6,
        0,
        1
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 1,
      "coefficients": [
        0,
        8,
        5,
        5,
        1,
        5,
        7,
        5,
        1,
        0
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 2,
      "coefficients": [
        0,
        7,
        6,
        6,
        3,
        0,
        1,
        0,
        1,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 3,
      "coefficients": [
        0,
        6,
        7,
        7,
        5,
        6,
        6,
        6,
        1,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 4,
      "coefficients": [
        0,
        5,
        8,
        8,
        7,
        1,
        0,
        1,
        1,
        3
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 5,
      "coefficients": [
        0,
        4,
        9,
        9,
        9,
        7,
        5,
        7,
        1,
        4
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          9,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 6,
      "coefficients": [
        0,
        3,
        10,
        10,
        0,
        2,
        10,
        2,
        1,
        5
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 7,
      "coefficients": [
        0,
        2,
        0,
        0,
        2,
        8,
        4,
        8,
        1,
        6
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 8,
      "coefficients": [
        0,
        1,
        1,
        1,
        4,
        3,
        9,
        3,
        1,
        7
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          9,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 9,
      "coefficients": [
        0,
        0,
        2,
        2,
        6,
        9,
        3,
        9,
        1,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 10,
      "coefficients": [
        0,
        10,
        3,
        3,
        8,
        4,
        8,
        4,
        1,
        9
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 17,
      "polynomial": 11,
      "coefficients": [
        0,
        9,
        4,
        4,
        10,
        10,
        2,
        10,
        1,
        10
      ],
      "zero_points": 10,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 0,
      "coefficients": [
        0,
        9,
        3,
        3,
        2,
        4,
        3,
        3,
        0,
        1
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 1,
      "coefficients": [
        0,
        5,
        5,
        5,
        4,
        8,
        4,
        10,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 2,
      "coefficients": [
        0,
        3,
        8,
        8,
        6,
        1,
        7,
        2,
        1,
        1
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 3,
      "coefficients": [
        0,
        1,
        0,
        0,
        8,
        5,
        10,
        5,
        1,
        2
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 4,
      "coefficients": [
        0,
        10,
        3,
        3,
        10,
        9,
        2,
        8,
        1,
        3
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          1,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 5,
      "coefficients": [
        0,
        8,
        6,
        6,
        1,
        2,
        5,
        0,
        1,
        4
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 6,
      "coefficients": [
        0,
        6,
        9,
        9,
        3,
        6,
        8,
        3,
        1,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 7,
      "coefficients": [
        0,
        4,
        1,
        1,
        5,
        10,
        0,
        6,
        1,
        6
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 8,
      "coefficients": [
        0,
        2,
        4,
        4,
        7,
        3,
        3,
        9,
        1,
        7
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 9,
      "coefficients": [
        0,
        0,
        7,
        7,
        9,
        7,
        6,
        1,
        1,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 10,
      "coefficients": [
        0,
        9,
        10,
        10,
        0,
        0,
        9,
        4,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 18,
      "polynomial": 11,
      "coefficients": [
        0,
        7,
        2,
        2,
        2,
        4,
        1,
        7,
        1,
        10
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 0,
      "coefficients": [
        0,
        0,
        9,
        5,
        6,
        2,
        1,
        7,
        0,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 1,
      "coefficients": [
        0,
        6,
        8,
        6,
        6,
        7,
        3,
        1,
        1,
        0
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 2,
      "coefficients": [
        0,
        6,
        6,
        0,
        1,
        9,
        4,
        8,
        1,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 3,
      "coefficients": [
        0,
        6,
        4,
        5,
        7,
        0,
        5,
        4,
        1,
        2
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 4,
      "coefficients": [
        0,
        6,
        2,
        10,
        2,
        2,
        6,
        0,
        1,
        3
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 5,
      "coefficients": [
        0,
        6,
        0,
        4,
        8,
        4,
        7,
        7,
        1,
        4
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 6,
      "coefficients": [
        0,
        6,
        9,
        9,
        3,
        6,
        8,
        3,
        1,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 7,
      "coefficients": [
        0,
        6,
        7,
        3,
        9,
        8,
        9,
        10,
        1,
        6
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 8,
      "coefficients": [
        0,
        6,
        5,
        8,
        4,
        10,
        10,
        6,
        1,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 9,
      "coefficients": [
        0,
        6,
        3,
        2,
        10,
        1,
        0,
        2,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 10,
      "coefficients": [
        0,
        6,
        1,
        7,
        5,
        3,
        1,
        9,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 19,
      "polynomial": 11,
      "coefficients": [
        0,
        6,
        10,
        1,
        0,
        5,
        2,
        5,
        1,
        10
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 0,
      "coefficients": [
        0,
        5,
        4,
        8,
        5,
        5,
        10,
        4,
        0,
        1
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 1,
      "coefficients": [
        0,
        0,
        3,
        9,
        5,
        10,
        1,
        9,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 2,
      "coefficients": [
        0,
        5,
        7,
        6,
        10,
        4,
        0,
        2,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 3,
      "coefficients": [
        0,
        10,
        0,
        3,
        4,
        9,
        10,
        6,
        1,
        2
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 4,
      "coefficients": [
        0,
        4,
        4,
        0,
        9,
        3,
        9,
        10,
        1,
        3
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 5,
      "coefficients": [
        0,
        9,
        8,
        8,
        3,
        8,
        8,
        3,
        1,
        4
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 6,
      "coefficients": [
        0,
        3,
        1,
        5,
        8,
        2,
        7,
        7,
        1,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 7,
      "coefficients": [
        0,
        8,
        5,
        2,
        2,
        7,
        6,
        0,
        1,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 8,
      "coefficients": [
        0,
        2,
        9,
        10,
        7,
        1,
        5,
        4,
        1,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 9,
      "coefficients": [
        0,
        7,
        2,
        7,
        1,
        6,
        4,
        8,
        1,
        8
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 10,
      "coefficients": [
        0,
        1,
        6,
        4,
        6,
        0,
        3,
        1,
        1,
        9
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 20,
      "polynomial": 11,
      "coefficients": [
        0,
        6,
        10,
        1,
        0,
        5,
        2,
        5,
        1,
        10
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 0,
      "coefficients": [
        0,
        9,
        3,
        10,
        1,
        9,
        10,
        9,
        0,
        1
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 1,
      "coefficients": [
        0,
        6,
        9,
        7,
        10,
        2,
        9,
        8,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 2,
      "coefficients": [
        0,
        4,
        1,
        6,
        0,
        0,
        8,
        6,
        1,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 3,
      "coefficients": [
        0,
        2,
        4,
        5,
        1,
        9,
        7,
        4,
        1,
        2
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 4,
      "coefficients": [
        0,
        0,
        7,
        4,
        2,
        7,
        6,
        2,
        1,
        3
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 5,
      "coefficients": [
        0,
        9,
        10,
        3,
        3,
        5,
        5,
        0,
        1,
        4
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 6,
      "coefficients": [
        0,
        7,
        2,
        2,
        4,
        3,
        4,
        9,
        1,
        5
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 7,
      "coefficients": [
        0,
        5,
        5,
        1,
        5,
        1,
        3,
        7,
        1,
        6
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 8,
      "coefficients": [
        0,
        3,
        8,
        0,
        6,
        10,
        2,
        5,
        1,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 9,
      "coefficients": [
        0,
        1,
        0,
        10,
        7,
        8,
        1,
        3,
        1,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 10,
      "coefficients": [
        0,
        10,
        3,
        9,
        8,
        6,
        0,
        1,
        1,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 21,
      "polynomial": 11,
      "coefficients": [
        0,
        8,
        6,
        8,
        9,
        4,
        10,
        10,
        1,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 0,
      "coefficients": [
        0,
        0,
        6,
        8,
        5,
        4,
        2,
        0,
        8,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 1,
      "coefficients": [
        0,
        5,
        2,
        2,
        3,
        3,
        2,
        1,
        0,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 2,
      "coefficients": [
        0,
        5,
        8,
        10,
        8,
        7,
        4,
        1,
        8,
        1
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 3,
      "coefficients": [
        0,
        5,
        3,
        7,
        2,
        0,
        6,
        1,
        5,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 4,
      "coefficients": [
        0,
        5,
        9,
        4,
        7,
        4,
        8,
        1,
        2,
        3
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 5,
      "coefficients": [
        0,
        5,
        4,
        1,
        1,
        8,
        10,
        1,
        10,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 6,
      "coefficients": [
        0,
        5,
        10,
        9,
        6,
        1,
        1,
        1,
        7,
        5
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 7,
      "coefficients": [
        0,
        5,
        5,
        6,
        0,
        5,
        3,
        1,
        4,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 8,
      "coefficients": [
        0,
        5,
        0,
        3,
        5,
        9,
        5,
        1,
        1,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 9,
      "coefficients": [
        0,
        5,
        6,
        0,
        10,
        2,
        7,
        1,
        9,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 10,
      "coefficients": [
        0,
        5,
        1,
        8,
        4,
        6,
        9,
        1,
        6,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 22,
      "polynomial": 11,
      "coefficients": [
        0,
        5,
        7,
        5,
        9,
        10,
        0,
        1,
        3,
        10
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 0,
      "coefficients": [
        0,
        2,
        1,
        10,
        6,
        3,
        0,
        10,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          9,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 1,
      "coefficients": [
        0,
        7,
        1,
        10,
        3,
        0,
        2,
        1,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 2,
      "coefficients": [
        0,
        9,
        2,
        9,
        9,
        3,
        2,
        0,
        1,
        1
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 3,
      "coefficients": [
        0,
        0,
        3,
        8,
        4,
        6,
        2,
        10,
        1,
        2
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 4,
      "coefficients": [
        0,
        2,
        4,
        7,
        10,
        9,
        2,
        9,
        1,
        3
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 5,
      "coefficients": [
        0,
        4,
        5,
        6,
        5,
        1,
        2,
        8,
        1,
        4
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 6,
      "coefficients": [
        0,
        6,
        6,
        5,
        0,
        4,
        2,
        7,
        1,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 7,
      "coefficients": [
        0,
        8,
        7,
        4,
        6,
        7,
        2,
        6,
        1,
        6
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 8,
      "coefficients": [
        0,
        10,
        8,
        3,
        1,
        10,
        2,
        5,
        1,
        7
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 9,
      "coefficients": [
        0,
        1,
        9,
        2,
        7,
        2,
        2,
        4,
        1,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 10,
      "coefficients": [
        0,
        3,
        10,
        1,
        2,
        5,
        2,
        3,
        1,
        9
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 23,
      "polynomial": 11,
      "coefficients": [
        0,
        5,
        0,
        0,
        8,
        8,
        2,
        2,
        1,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 0,
      "coefficients": [
        0,
        1,
        1,
        10,
        8,
        0,
        7,
        0,
        0,
        1
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 1,
      "coefficients": [
        0,
        4,
        7,
        8,
        2,
        0,
        7,
        7,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 2,
      "coefficients": [
        0,
        5,
        8,
        7,
        10,
        0,
        3,
        7,
        1,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 3,
      "coefficients": [
        0,
        6,
        9,
        6,
        7,
        0,
        10,
        7,
        1,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 4,
      "coefficients": [
        0,
        7,
        10,
        5,
        4,
        0,
        6,
        7,
        1,
        3
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          10,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 5,
      "coefficients": [
        0,
        8,
        0,
        4,
        1,
        0,
        2,
        7,
        1,
        4
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 6,
      "coefficients": [
        0,
        9,
        1,
        3,
        9,
        0,
        9,
        7,
        1,
        5
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 7,
      "coefficients": [
        0,
        10,
        2,
        2,
        6,
        0,
        5,
        7,
        1,
        6
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 8,
      "coefficients": [
        0,
        0,
        3,
        1,
        3,
        0,
        1,
        7,
        1,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 9,
      "coefficients": [
        0,
        1,
        4,
        0,
        0,
        0,
        8,
        7,
        1,
        8
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          0,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 10,
      "coefficients": [
        0,
        2,
        5,
        10,
        8,
        0,
        4,
        7,
        1,
        9
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 24,
      "polynomial": 11,
      "coefficients": [
        0,
        3,
        6,
        9,
        5,
        0,
        0,
        7,
        1,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 0,
      "coefficients": [
        0,
        1,
        10,
        1,
        7,
        7,
        7,
        10,
        0,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 1,
      "coefficients": [
        0,
        10,
        0,
        6,
        7,
        3,
        5,
        2,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 2,
      "coefficients": [
        0,
        0,
        10,
        7,
        3,
        10,
        1,
        1,
        1,
        1
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          0,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 3,
      "coefficients": [
        0,
        1,
        9,
        8,
        10,
        6,
        8,
        0,
        1,
        2
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 4,
      "coefficients": [
        0,
        2,
        8,
        9,
        6,
        2,
        4,
        10,
        1,
        3
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 5,
      "coefficients": [
        0,
        3,
        7,
        10,
        2,
        9,
        0,
        9,
        1,
        4
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 6,
      "coefficients": [
        0,
        4,
        6,
        0,
        9,
        5,
        7,
        8,
        1,
        5
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 7,
      "coefficients": [
        0,
        5,
        5,
        1,
        5,
        1,
        3,
        7,
        1,
        6
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 8,
      "coefficients": [
        0,
        6,
        4,
        2,
        1,
        8,
        10,
        6,
        1,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 9,
      "coefficients": [
        0,
        7,
        3,
        3,
        8,
        4,
        6,
        5,
        1,
        8
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 10,
      "coefficients": [
        0,
        8,
        2,
        4,
        4,
        0,
        2,
        4,
        1,
        9
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 25,
      "polynomial": 11,
      "coefficients": [
        0,
        9,
        1,
        5,
        0,
        7,
        9,
        3,
        1,
        10
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 0,
      "coefficients": [
        0,
        7,
        2,
        0,
        6,
        8,
        5,
        10,
        0,
        1
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          2,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 1,
      "coefficients": [
        0,
        1,
        1,
        2,
        3,
        7,
        8,
        2,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 2,
      "coefficients": [
        0,
        8,
        3,
        2,
        9,
        4,
        2,
        1,
        1,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 3,
      "coefficients": [
        0,
        4,
        5,
        2,
        4,
        1,
        7,
        0,
        1,
        2
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 4,
      "coefficients": [
        0,
        0,
        7,
        2,
        10,
        9,
        1,
        10,
        1,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 5,
      "coefficients": [
        0,
        7,
        9,
        2,
        5,
        6,
        6,
        9,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 6,
      "coefficients": [
        0,
        3,
        0,
        2,
        0,
        3,
        0,
        8,
        1,
        5
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 7,
      "coefficients": [
        0,
        10,
        2,
        2,
        6,
        0,
        5,
        7,
        1,
        6
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 8,
      "coefficients": [
        0,
        6,
        4,
        2,
        1,
        8,
        10,
        6,
        1,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 9,
      "coefficients": [
        0,
        2,
        6,
        2,
        7,
        5,
        4,
        5,
        1,
        8
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 10,
      "coefficients": [
        0,
        9,
        8,
        2,
        2,
        2,
        9,
        4,
        1,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 26,
      "polynomial": 11,
      "coefficients": [
        0,
        5,
        10,
        2,
        8,
        10,
        3,
        3,
        1,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 0,
      "coefficients": [
        0,
        8,
        5,
        8,
        1,
        4,
        1,
        0,
        6,
        1
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 1,
      "coefficients": [
        0,
        1,
        1,
        9,
        10,
        8,
        0,
        1,
        0,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 2,
      "coefficients": [
        0,
        9,
        6,
        6,
        0,
        1,
        1,
        1,
        6,
        1
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 3,
      "coefficients": [
        0,
        6,
        0,
        3,
        1,
        5,
        2,
        1,
        1,
        2
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 4,
      "coefficients": [
        0,
        3,
        5,
        0,
        2,
        9,
        3,
        1,
        7,
        3
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 5,
      "coefficients": [
        0,
        0,
        10,
        8,
        3,
        2,
        4,
        1,
        2,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 6,
      "coefficients": [
        0,
        8,
        4,
        5,
        4,
        6,
        5,
        1,
        8,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 7,
      "coefficients": [
        0,
        5,
        9,
        2,
        5,
        10,
        6,
        1,
        3,
        6
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 8,
      "coefficients": [
        0,
        2,
        3,
        10,
        6,
        3,
        7,
        1,
        9,
        7
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 9,
      "coefficients": [
        0,
        10,
        8,
        7,
        7,
        7,
        8,
        1,
        4,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 10,
      "coefficients": [
        0,
        7,
        2,
        4,
        8,
        0,
        9,
        1,
        10,
        9
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 27,
      "polynomial": 11,
      "coefficients": [
        0,
        4,
        7,
        1,
        9,
        4,
        10,
        1,
        5,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 0,
      "coefficients": [
        0,
        8,
        6,
        3,
        1,
        10,
        2,
        0,
        6,
        1
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 1,
      "coefficients": [
        0,
        1,
        4,
        5,
        10,
        4,
        3,
        1,
        0,
        0
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 2,
      "coefficients": [
        0,
        9,
        10,
        8,
        0,
        3,
        5,
        1,
        6,
        1
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 3,
      "coefficients": [
        0,
        6,
        5,
        0,
        1,
        2,
        7,
        1,
        1,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 4,
      "coefficients": [
        0,
        3,
        0,
        3,
        2,
        1,
        9,
        1,
        7,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 5,
      "coefficients": [
        0,
        0,
        6,
        6,
        3,
        0,
        0,
        1,
        2,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 6,
      "coefficients": [
        0,
        8,
        1,
        9,
        4,
        10,
        2,
        1,
        8,
        5
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 7,
      "coefficients": [
        0,
        5,
        7,
        1,
        5,
        9,
        4,
        1,
        3,
        6
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 8,
      "coefficients": [
        0,
        2,
        2,
        4,
        6,
        8,
        6,
        1,
        9,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 9,
      "coefficients": [
        0,
        10,
        8,
        7,
        7,
        7,
        8,
        1,
        4,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 10,
      "coefficients": [
        0,
        7,
        3,
        10,
        8,
        6,
        10,
        1,
        10,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 28,
      "polynomial": 11,
      "coefficients": [
        0,
        4,
        9,
        2,
        9,
        5,
        1,
        1,
        5,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 0,
      "coefficients": [
        0,
        1,
        7,
        4,
        9,
        1,
        5,
        6,
        0,
        1
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 1,
      "coefficients": [
        0,
        8,
        10,
        1,
        3,
        8,
        7,
        5,
        1,
        0
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 2,
      "coefficients": [
        0,
        9,
        6,
        5,
        1,
        9,
        1,
        0,
        1,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 3,
      "coefficients": [
        0,
        10,
        2,
        9,
        10,
        10,
        6,
        6,
        1,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 4,
      "coefficients": [
        0,
        0,
        9,
        2,
        8,
        0,
        0,
        1,
        1,
        3
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 5,
      "coefficients": [
        0,
        1,
        5,
        6,
        6,
        1,
        5,
        7,
        1,
        4
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 6,
      "coefficients": [
        0,
        2,
        1,
        10,
        4,
        2,
        10,
        2,
        1,
        5
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 7,
      "coefficients": [
        0,
        3,
        8,
        3,
        2,
        3,
        4,
        8,
        1,
        6
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 8,
      "coefficients": [
        0,
        4,
        4,
        7,
        0,
        4,
        9,
        3,
        1,
        7
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 9,
      "coefficients": [
        0,
        5,
        0,
        0,
        9,
        5,
        3,
        9,
        1,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 10,
      "coefficients": [
        0,
        6,
        7,
        4,
        7,
        6,
        8,
        4,
        1,
        9
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 29,
      "polynomial": 11,
      "coefficients": [
        0,
        7,
        3,
        8,
        5,
        7,
        2,
        10,
        1,
        10
      ],
      "zero_points": 10,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 0,
      "coefficients": [
        0,
        8,
        6,
        2,
        1,
        4,
        1,
        3,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 1,
      "coefficients": [
        0,
        2,
        3,
        9,
        2,
        7,
        1,
        6,
        1,
        0
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 2,
      "coefficients": [
        0,
        10,
        9,
        0,
        3,
        0,
        2,
        9,
        1,
        1
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 3,
      "coefficients": [
        0,
        7,
        4,
        2,
        4,
        4,
        3,
        1,
        1,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 4,
      "coefficients": [
        0,
        4,
        10,
        4,
        5,
        8,
        4,
        4,
        1,
        3
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 5,
      "coefficients": [
        0,
        1,
        5,
        6,
        6,
        1,
        5,
        7,
        1,
        4
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 6,
      "coefficients": [
        0,
        9,
        0,
        8,
        7,
        5,
        6,
        10,
        1,
        5
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 7,
      "coefficients": [
        0,
        6,
        6,
        10,
        8,
        9,
        7,
        2,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 8,
      "coefficients": [
        0,
        3,
        1,
        1,
        9,
        2,
        8,
        5,
        1,
        7
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 9,
      "coefficients": [
        0,
        0,
        7,
        3,
        10,
        6,
        9,
        8,
        1,
        8
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 10,
      "coefficients": [
        0,
        8,
        2,
        5,
        0,
        10,
        10,
        0,
        1,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 30,
      "polynomial": 11,
      "coefficients": [
        0,
        5,
        8,
        7,
        1,
        3,
        0,
        3,
        1,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 0,
      "coefficients": [
        0,
        1,
        1,
        5,
        5,
        5,
        10,
        5,
        0,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 1,
      "coefficients": [
        0,
        4,
        7,
        4,
        4,
        4,
        5,
        0,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 2,
      "coefficients": [
        0,
        5,
        8,
        9,
        9,
        9,
        4,
        5,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 3,
      "coefficients": [
        0,
        6,
        9,
        3,
        3,
        3,
        3,
        10,
        1,
        2
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 4,
      "coefficients": [
        0,
        7,
        10,
        8,
        8,
        8,
        2,
        4,
        1,
        3
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 5,
      "coefficients": [
        0,
        8,
        0,
        2,
        2,
        2,
        1,
        9,
        1,
        4
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 6,
      "coefficients": [
        0,
        9,
        1,
        7,
        7,
        7,
        0,
        3,
        1,
        5
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 7,
      "coefficients": [
        0,
        10,
        2,
        1,
        1,
        1,
        10,
        8,
        1,
        6
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 8,
      "coefficients": [
        0,
        0,
        3,
        6,
        6,
        6,
        9,
        2,
        1,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 9,
      "coefficients": [
        0,
        1,
        4,
        0,
        0,
        0,
        8,
        7,
        1,
        8
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          0,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 10,
      "coefficients": [
        0,
        2,
        5,
        5,
        5,
        5,
        7,
        1,
        1,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 31,
      "polynomial": 11,
      "coefficients": [
        0,
        3,
        6,
        10,
        10,
        10,
        6,
        6,
        1,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 0,
      "coefficients": [
        0,
        10,
        7,
        7,
        0,
        8,
        3,
        7,
        0,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 1,
      "coefficients": [
        0,
        1,
        3,
        1,
        9,
        7,
        0,
        4,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 2,
      "coefficients": [
        0,
        0,
        10,
        8,
        9,
        4,
        3,
        0,
        1,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 3,
      "coefficients": [
        0,
        10,
        6,
        4,
        9,
        1,
        6,
        7,
        1,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 4,
      "coefficients": [
        0,
        9,
        2,
        0,
        9,
        9,
        9,
        3,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 5,
      "coefficients": [
        0,
        8,
        9,
        7,
        9,
        6,
        1,
        10,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 6,
      "coefficients": [
        0,
        7,
        5,
        3,
        9,
        3,
        4,
        6,
        1,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 7,
      "coefficients": [
        0,
        6,
        1,
        10,
        9,
        0,
        7,
        2,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          10,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 8,
      "coefficients": [
        0,
        5,
        8,
        6,
        9,
        8,
        10,
        9,
        1,
        7
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 9,
      "coefficients": [
        0,
        4,
        4,
        2,
        9,
        5,
        2,
        5,
        1,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 10,
      "coefficients": [
        0,
        3,
        0,
        9,
        9,
        2,
        5,
        1,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 32,
      "polynomial": 11,
      "coefficients": [
        0,
        2,
        7,
        5,
        9,
        10,
        8,
        8,
        1,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 0,
      "coefficients": [
        0,
        3,
        7,
        8,
        1,
        8,
        7,
        7,
        0,
        1
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 1,
      "coefficients": [
        0,
        3,
        1,
        1,
        1,
        8,
        0,
        0,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 2,
      "coefficients": [
        0,
        6,
        8,
        9,
        2,
        5,
        7,
        7,
        1,
        1
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 3,
      "coefficients": [
        0,
        9,
        4,
        6,
        3,
        2,
        3,
        3,
        1,
        2
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 4,
      "coefficients": [
        0,
        1,
        0,
        3,
        4,
        10,
        10,
        10,
        1,
        3
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 5,
      "coefficients": [
        0,
        4,
        7,
        0,
        5,
        7,
        6,
        6,
        1,
        4
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 6,
      "coefficients": [
        0,
        7,
        3,
        8,
        6,
        4,
        2,
        2,
        1,
        5
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 7,
      "coefficients": [
        0,
        10,
        10,
        5,
        7,
        1,
        9,
        9,
        1,
        6
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 8,
      "coefficients": [
        0,
        2,
        6,
        2,
        8,
        9,
        5,
        5,
        1,
        7
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 9,
      "coefficients": [
        0,
        5,
        2,
        10,
        9,
        6,
        1,
        1,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 10,
      "coefficients": [
        0,
        8,
        9,
        7,
        10,
        3,
        8,
        8,
        1,
        9
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 33,
      "polynomial": 11,
      "coefficients": [
        0,
        0,
        5,
        4,
        0,
        0,
        4,
        4,
        1,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 0,
      "coefficients": [
        0,
        6,
        10,
        4,
        0,
        10,
        0,
        10,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          0,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 1,
      "coefficients": [
        0,
        7,
        1,
        8,
        0,
        5,
        2,
        1,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 2,
      "coefficients": [
        0,
        2,
        0,
        1,
        0,
        4,
        2,
        0,
        1,
        1
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 3,
      "coefficients": [
        0,
        8,
        10,
        5,
        0,
        3,
        2,
        10,
        1,
        2
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 4,
      "coefficients": [
        0,
        3,
        9,
        9,
        0,
        2,
        2,
        9,
        1,
        3
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 5,
      "coefficients": [
        0,
        9,
        8,
        2,
        0,
        1,
        2,
        8,
        1,
        4
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 6,
      "coefficients": [
        0,
        4,
        7,
        6,
        0,
        0,
        2,
        7,
        1,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 7,
      "coefficients": [
        0,
        10,
        6,
        10,
        0,
        10,
        2,
        6,
        1,
        6
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          7,
          8,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 8,
      "coefficients": [
        0,
        5,
        5,
        3,
        0,
        9,
        2,
        5,
        1,
        7
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 9,
      "coefficients": [
        0,
        0,
        4,
        7,
        0,
        8,
        2,
        4,
        1,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 10,
      "coefficients": [
        0,
        6,
        3,
        0,
        0,
        7,
        2,
        3,
        1,
        9
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 34,
      "polynomial": 11,
      "coefficients": [
        0,
        1,
        2,
        4,
        0,
        6,
        2,
        2,
        1,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 0,
      "coefficients": [
        0,
        6,
        7,
        8,
        2,
        0,
        4,
        7,
        0,
        1
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 1,
      "coefficients": [
        0,
        9,
        8,
        4,
        8,
        3,
        7,
        2,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 2,
      "coefficients": [
        0,
        4,
        4,
        1,
        10,
        3,
        0,
        9,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 3,
      "coefficients": [
        0,
        10,
        0,
        9,
        1,
        3,
        4,
        5,
        1,
        2
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 4,
      "coefficients": [
        0,
        5,
        7,
        6,
        3,
        3,
        8,
        1,
        1,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 5,
      "coefficients": [
        0,
        0,
        3,
        3,
        5,
        3,
        1,
        8,
        1,
        4
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 6,
      "coefficients": [
        0,
        6,
        10,
        0,
        7,
        3,
        5,
        4,
        1,
        5
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 7,
      "coefficients": [
        0,
        1,
        6,
        8,
        9,
        3,
        9,
        0,
        1,
        6
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 8,
      "coefficients": [
        0,
        7,
        2,
        5,
        0,
        3,
        2,
        7,
        1,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 9,
      "coefficients": [
        0,
        2,
        9,
        2,
        2,
        3,
        6,
        3,
        1,
        8
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 10,
      "coefficients": [
        0,
        8,
        5,
        10,
        4,
        3,
        10,
        10,
        1,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          2,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 35,
      "polynomial": 11,
      "coefficients": [
        0,
        3,
        1,
        7,
        6,
        3,
        3,
        6,
        1,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 0,
      "coefficients": [
        0,
        0,
        0,
        8,
        2,
        3,
        6,
        1,
        0,
        1
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 1,
      "coefficients": [
        0,
        7,
        2,
        9,
        3,
        7,
        5,
        8,
        1,
        0
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 2,
      "coefficients": [
        0,
        7,
        2,
        6,
        5,
        10,
        0,
        9,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 3,
      "coefficients": [
        0,
        7,
        2,
        3,
        7,
        2,
        6,
        10,
        1,
        2
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 4,
      "coefficients": [
        0,
        7,
        2,
        0,
        9,
        5,
        1,
        0,
        1,
        3
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 5,
      "coefficients": [
        0,
        7,
        2,
        8,
        0,
        8,
        7,
        1,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 6,
      "coefficients": [
        0,
        7,
        2,
        5,
        2,
        0,
        2,
        2,
        1,
        5
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 7,
      "coefficients": [
        0,
        7,
        2,
        2,
        4,
        3,
        8,
        3,
        1,
        6
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 8,
      "coefficients": [
        0,
        7,
        2,
        10,
        6,
        6,
        3,
        4,
        1,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 9,
      "coefficients": [
        0,
        7,
        2,
        7,
        8,
        9,
        9,
        5,
        1,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 10,
      "coefficients": [
        0,
        7,
        2,
        4,
        10,
        1,
        4,
        6,
        1,
        9
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 36,
      "polynomial": 11,
      "coefficients": [
        0,
        7,
        2,
        1,
        1,
        4,
        10,
        7,
        1,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 0,
      "coefficients": [
        0,
        6,
        4,
        8,
        7,
        6,
        10,
        9,
        0,
        1
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 1,
      "coefficients": [
        0,
        2,
        6,
        9,
        8,
        10,
        9,
        5,
        1,
        0
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 2,
      "coefficients": [
        0,
        8,
        10,
        6,
        4,
        5,
        8,
        3,
        1,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 3,
      "coefficients": [
        0,
        3,
        3,
        3,
        0,
        0,
        7,
        1,
        1,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 4,
      "coefficients": [
        0,
        9,
        7,
        0,
        7,
        6,
        6,
        10,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 5,
      "coefficients": [
        0,
        4,
        0,
        8,
        3,
        1,
        5,
        8,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 6,
      "coefficients": [
        0,
        10,
        4,
        5,
        10,
        7,
        4,
        6,
        1,
        5
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 7,
      "coefficients": [
        0,
        5,
        8,
        2,
        6,
        2,
        3,
        4,
        1,
        6
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 8,
      "coefficients": [
        0,
        0,
        1,
        10,
        2,
        8,
        2,
        2,
        1,
        7
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 9,
      "coefficients": [
        0,
        6,
        5,
        7,
        9,
        3,
        1,
        0,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 10,
      "coefficients": [
        0,
        1,
        9,
        4,
        5,
        9,
        0,
        9,
        1,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 37,
      "polynomial": 11,
      "coefficients": [
        0,
        7,
        2,
        1,
        1,
        4,
        10,
        7,
        1,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 0,
      "coefficients": [
        0,
        9,
        2,
        0,
        4,
        1,
        7,
        6,
        0,
        1
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 1,
      "coefficients": [
        0,
        4,
        1,
        0,
        6,
        3,
        7,
        3,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 2,
      "coefficients": [
        0,
        2,
        3,
        0,
        10,
        4,
        3,
        9,
        1,
        1
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 3,
      "coefficients": [
        0,
        0,
        5,
        0,
        3,
        5,
        10,
        4,
        1,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 4,
      "coefficients": [
        0,
        9,
        7,
        0,
        7,
        6,
        6,
        10,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 5,
      "coefficients": [
        0,
        7,
        9,
        0,
        0,
        7,
        2,
        5,
        1,
        4
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 6,
      "coefficients": [
        0,
        5,
        0,
        0,
        4,
        8,
        9,
        0,
        1,
        5
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 7,
      "coefficients": [
        0,
        3,
        2,
        0,
        8,
        9,
        5,
        6,
        1,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 8,
      "coefficients": [
        0,
        1,
        4,
        0,
        1,
        10,
        1,
        1,
        1,
        7
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 9,
      "coefficients": [
        0,
        10,
        6,
        0,
        5,
        0,
        8,
        7,
        1,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 10,
      "coefficients": [
        0,
        8,
        8,
        0,
        9,
        1,
        4,
        2,
        1,
        9
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 38,
      "polynomial": 11,
      "coefficients": [
        0,
        6,
        10,
        0,
        2,
        2,
        0,
        8,
        1,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 0,
      "coefficients": [
        0,
        8,
        4,
        7,
        8,
        10,
        7,
        9,
        0,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 1,
      "coefficients": [
        0,
        10,
        5,
        7,
        9,
        1,
        10,
        7,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          5,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 2,
      "coefficients": [
        0,
        7,
        9,
        3,
        6,
        0,
        6,
        5,
        1,
        1
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 3,
      "coefficients": [
        0,
        4,
        2,
        10,
        3,
        10,
        2,
        3,
        1,
        2
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 4,
      "coefficients": [
        0,
        1,
        6,
        6,
        0,
        9,
        9,
        1,
        1,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 5,
      "coefficients": [
        0,
        9,
        10,
        2,
        8,
        8,
        5,
        10,
        1,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          10,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 6,
      "coefficients": [
        0,
        6,
        3,
        9,
        5,
        7,
        1,
        8,
        1,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 7,
      "coefficients": [
        0,
        3,
        7,
        5,
        2,
        6,
        8,
        6,
        1,
        6
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 8,
      "coefficients": [
        0,
        0,
        0,
        1,
        10,
        5,
        4,
        4,
        1,
        7
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 9,
      "coefficients": [
        0,
        8,
        4,
        8,
        7,
        4,
        0,
        2,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 10,
      "coefficients": [
        0,
        5,
        8,
        4,
        4,
        3,
        7,
        0,
        1,
        9
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 39,
      "polynomial": 11,
      "coefficients": [
        0,
        2,
        1,
        0,
        1,
        2,
        3,
        9,
        1,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 0,
      "coefficients": [
        0,
        0,
        1,
        9,
        2,
        8,
        1,
        7,
        0,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 1,
      "coefficients": [
        0,
        8,
        7,
        2,
        2,
        6,
        3,
        1,
        1,
        0
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 2,
      "coefficients": [
        0,
        8,
        8,
        0,
        4,
        3,
        4,
        8,
        1,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 3,
      "coefficients": [
        0,
        8,
        9,
        9,
        6,
        0,
        5,
        4,
        1,
        2
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 4,
      "coefficients": [
        0,
        8,
        10,
        7,
        8,
        8,
        6,
        0,
        1,
        3
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 5,
      "coefficients": [
        0,
        8,
        0,
        5,
        10,
        5,
        7,
        7,
        1,
        4
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 6,
      "coefficients": [
        0,
        8,
        1,
        3,
        1,
        2,
        8,
        3,
        1,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 7,
      "coefficients": [
        0,
        8,
        2,
        1,
        3,
        10,
        9,
        10,
        1,
        6
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 8,
      "coefficients": [
        0,
        8,
        3,
        10,
        5,
        7,
        10,
        6,
        1,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 9,
      "coefficients": [
        0,
        8,
        4,
        8,
        7,
        4,
        0,
        2,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 10,
      "coefficients": [
        0,
        8,
        5,
        6,
        9,
        1,
        1,
        9,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 40,
      "polynomial": 11,
      "coefficients": [
        0,
        8,
        6,
        4,
        0,
        9,
        2,
        5,
        1,
        10
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 0,
      "coefficients": [
        0,
        1,
        1,
        7,
        9,
        4,
        3,
        2,
        0,
        1
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 1,
      "coefficients": [
        0,
        3,
        7,
        1,
        0,
        4,
        4,
        4,
        1,
        0
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 2,
      "coefficients": [
        0,
        4,
        8,
        8,
        9,
        8,
        7,
        6,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 3,
      "coefficients": [
        0,
        5,
        9,
        4,
        7,
        1,
        10,
        8,
        1,
        2
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 4,
      "coefficients": [
        0,
        6,
        10,
        0,
        5,
        5,
        2,
        10,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 5,
      "coefficients": [
        0,
        7,
        0,
        7,
        3,
        9,
        5,
        1,
        1,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 6,
      "coefficients": [
        0,
        8,
        1,
        3,
        1,
        2,
        8,
        3,
        1,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 7,
      "coefficients": [
        0,
        9,
        2,
        10,
        10,
        6,
        0,
        5,
        1,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 8,
      "coefficients": [
        0,
        10,
        3,
        6,
        8,
        10,
        3,
        7,
        1,
        7
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 9,
      "coefficients": [
        0,
        0,
        4,
        2,
        6,
        3,
        6,
        9,
        1,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 10,
      "coefficients": [
        0,
        1,
        5,
        9,
        4,
        7,
        9,
        0,
        1,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 41,
      "polynomial": 11,
      "coefficients": [
        0,
        2,
        6,
        5,
        2,
        0,
        1,
        2,
        1,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 0,
      "coefficients": [
        0,
        3,
        9,
        10,
        9,
        9,
        10,
        4,
        0,
        1
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 1,
      "coefficients": [
        0,
        0,
        4,
        3,
        9,
        7,
        1,
        9,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 2,
      "coefficients": [
        0,
        3,
        2,
        2,
        7,
        5,
        0,
        2,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 3,
      "coefficients": [
        0,
        6,
        0,
        1,
        5,
        3,
        10,
        6,
        1,
        2
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 4,
      "coefficients": [
        0,
        9,
        9,
        0,
        3,
        1,
        9,
        10,
        1,
        3
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 5,
      "coefficients": [
        0,
        1,
        7,
        10,
        1,
        10,
        8,
        3,
        1,
        4
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 6,
      "coefficients": [
        0,
        4,
        5,
        9,
        10,
        8,
        7,
        7,
        1,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 7,
      "coefficients": [
        0,
        7,
        3,
        8,
        8,
        6,
        6,
        0,
        1,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 8,
      "coefficients": [
        0,
        10,
        1,
        7,
        6,
        4,
        5,
        4,
        1,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 9,
      "coefficients": [
        0,
        2,
        10,
        6,
        4,
        2,
        4,
        8,
        1,
        8
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 10,
      "coefficients": [
        0,
        5,
        8,
        5,
        2,
        0,
        3,
        1,
        1,
        9
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 42,
      "polynomial": 11,
      "coefficients": [
        0,
        8,
        6,
        4,
        0,
        9,
        2,
        5,
        1,
        10
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 0,
      "coefficients": [
        0,
        5,
        7,
        10,
        8,
        7,
        9,
        1,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 1,
      "coefficients": [
        0,
        2,
        0,
        3,
        3,
        6,
        8,
        7,
        1,
        0
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 2,
      "coefficients": [
        0,
        7,
        7,
        2,
        0,
        2,
        6,
        8,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 3,
      "coefficients": [
        0,
        1,
        3,
        1,
        8,
        9,
        4,
        9,
        1,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 4,
      "coefficients": [
        0,
        6,
        10,
        0,
        5,
        5,
        2,
        10,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 5,
      "coefficients": [
        0,
        0,
        6,
        10,
        2,
        1,
        0,
        0,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 6,
      "coefficients": [
        0,
        5,
        2,
        9,
        10,
        8,
        9,
        1,
        1,
        5
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 7,
      "coefficients": [
        0,
        10,
        9,
        8,
        7,
        4,
        7,
        2,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 8,
      "coefficients": [
        0,
        4,
        5,
        7,
        4,
        0,
        5,
        3,
        1,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 9,
      "coefficients": [
        0,
        9,
        1,
        6,
        1,
        7,
        3,
        4,
        1,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 10,
      "coefficients": [
        0,
        3,
        8,
        5,
        9,
        3,
        1,
        5,
        1,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 43,
      "polynomial": 11,
      "coefficients": [
        0,
        8,
        4,
        4,
        6,
        10,
        10,
        6,
        1,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 0,
      "coefficients": [
        0,
        10,
        9,
        6,
        0,
        8,
        5,
        3,
        0,
        1
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 1,
      "coefficients": [
        0,
        6,
        0,
        7,
        1,
        1,
        4,
        10,
        1,
        0
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 2,
      "coefficients": [
        0,
        5,
        9,
        2,
        1,
        9,
        9,
        2,
        1,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 3,
      "coefficients": [
        0,
        4,
        7,
        8,
        1,
        6,
        3,
        5,
        1,
        2
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 4,
      "coefficients": [
        0,
        3,
        5,
        3,
        1,
        3,
        8,
        8,
        1,
        3
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 5,
      "coefficients": [
        0,
        2,
        3,
        9,
        1,
        0,
        2,
        0,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 6,
      "coefficients": [
        0,
        1,
        1,
        4,
        1,
        8,
        7,
        3,
        1,
        5
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 7,
      "coefficients": [
        0,
        0,
        10,
        10,
        1,
        5,
        1,
        6,
        1,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 8,
      "coefficients": [
        0,
        10,
        8,
        5,
        1,
        2,
        6,
        9,
        1,
        7
      ],
      "zero_points": 30,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 9,
      "coefficients": [
        0,
        9,
        6,
        0,
        1,
        10,
        0,
        1,
        1,
        8
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 10,
      "coefficients": [
        0,
        8,
        4,
        6,
        1,
        7,
        5,
        4,
        1,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 44,
      "polynomial": 11,
      "coefficients": [
        0,
        7,
        2,
        1,
        1,
        4,
        10,
        7,
        1,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    }
  ]
}

==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_masks.inc <==
const int MASKS[165]={255,495,510,703,765,879,887,891,951,955,975,987,990,1013,1020,1151,1271,1375,1406,1463,1467,1469,1499,1501,1511,1517,1530,1599,1659,1711,1755,1757,1758,1773,1774,1779,1782,1823,1853,1879,1901,1902,1910,1913,1935,1950,1963,1974,1980,1991,2005,2019,2026,2033,2040,2271,2299,2399,2423,2427,2479,2493,2494,2525,2539,2549,2550,2671,2679,2685,2719,2750,2767,2798,2803,2806,2809,2847,2863,2877,2910,2938,2940,2967,2983,3001,3002,3021,3027,3030,3033,3043,3045,3050,3052,3183,3197,3247,3259,3261,3287,3294,3310,3317,3322,3383,3387,3390,3407,3431,3449,3452,3471,3479,3486,3531,3539,3548,3558,3561,3564,3569,3570,3639,3646,3671,3677,3678,3691,3706,3739,3741,3751,3763,3772,3783,3787,3813,3817,3828,3832,3867,3883,3886,3893,3917,3918,3923,3929,3939,3941,3954,3956,3981,3989,3994,4006,4009,4012,4017,4018,4038,4042,4052,4056};


==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven.inc <==
const int CLASSES[82][7][2] = {{{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {7, 0}, {7, 10}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {5, 2}, {7, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 0}, {3, 5}, {5, 7}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 0}, {3, 5}, {6, 7}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {4, 1}, {8, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {1, 2}, {4, 5}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {6, 1}, {8, 5}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {2, 2}, {8, 5}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 3}, {5, 6}, {7, 9}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 4}, {8, 3}, {9, 5}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 2}, {5, 0}, {8, 8}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 2}, {7, 5}, {8, 5}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {4, 1}, {6, 7}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {2, 2}, {3, 8}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 3}, {5, 2}, {7, 9}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 2}, {5, 2}, {8, 5}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 4}, {7, 0}, {9, 4}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 1}, {6, 8}, {8, 4}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {6, 5}, {8, 0}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {5, 1}, {7, 7}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 3}, {5, 7}, {8, 3}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {7, 7}, {9, 3}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 5}, {4, 0}, {9, 3}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {2, 9}, {5, 1}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 4}, {6, 5}, {9, 3}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 4}, {5, 0}, {9, 5}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 4}, {3, 0}, {9, 5}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {1, 4}, {7, 0}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 3}, {3, 9}, {4, 0}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 3}, {3, 9}, {7, 4}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 2}, {5, 0}, {7, 8}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {7, 0}, {10, 3}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {1, 9}, {4, 3}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 1}, {6, 8}, {10, 1}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {4, 4}, {10, 1}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {2, 1}, {8, 9}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {7, 7}, {8, 0}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {8, 0}, {9, 3}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {2, 9}, {8, 0}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {1, 4}, {8, 0}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 3}, {3, 9}, {8, 3}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 2}, {3, 4}, {7, 4}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {1, 4}, {9, 3}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 2}, {3, 2}, {5, 10}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 3}, {5, 7}, {9, 8}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 4}, {6, 5}, {8, 0}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 3}, {4, 0}, {5, 7}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 3}, {7, 4}, {9, 5}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 2}, {3, 4}, {4, 8}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {3, 0}, {4, 3}, {5, 2}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 2}, {4, 8}, {6, 5}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {1, 4}, {6, 5}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {2, 9}, {7, 7}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 4}, {5, 7}, {9, 6}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 2}, {3, 2}, {7, 6}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {7, 0}, {7, 7}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 3}, {5, 2}, {7, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 1}, {6, 8}, {8, 8}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {2, 9}, {6, 5}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {3, 8}, {4, 3}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {2, 2}, {9, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 2}, {9, 0}, {10, 2}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {1, 2}, {6, 1}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 4}, {3, 0}, {7, 5}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {2, 0}, {8, 8}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {4, 1}, {6, 6}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {3, 2}, {9, 4}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {1, 2}, {2, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {6, 1}, {9, 4}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 4}, {6, 1}, {7, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 4}, {7, 0}, {8, 4}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {9, 0}, {9, 4}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 1}, {6, 8}, {9, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {3, 2}, {4, 1}, {10, 3}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {4, 3}, {10, 3}}, {{0, 0}, {0, 1}, {0, 3}, {1, 0}, {1, 1}, {4, 4}, {5, 4}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 10}, {7, 2}, {8, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 1}, {4, 3}, {9, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {4, 4}, {7, 0}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {2, 1}, {8, 8}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {1, 1}, {10, 1}, {10, 2}}, {{0, 0}, {0, 1}, {0, 2}, {1, 0}, {2, 1}, {8, 8}, {9, 0}}};


==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_classes.json <==
[
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        7,
        0
      ],
      [
        7,
        10
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        5,
        2
      ],
      [
        7,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        3,
        5
      ],
      [
        5,
        7
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        3,
        5
      ],
      [
        6,
        7
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        4,
        1
      ],
      [
        8,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        4,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        6,
        1
      ],
      [
        8,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        2
      ],
      [
        8,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        3
      ],
      [
        5,
        6
      ],
      [
        7,
        9
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        8,
        3
      ],
      [
        9,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        5,
        0
      ],
      [
        8,
        8
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        7,
        5
      ],
      [
        8,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        4,
        1
      ],
      [
        6,
        7
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        2
      ],
      [
        3,
        8
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        3
      ],
      [
        5,
        2
      ],
      [
        7,
        9
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        2
      ],
      [
        5,
        2
      ],
      [
        8,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        7,
        0
      ],
      [
        9,
        4
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        1
      ],
      [
        6,
        8
      ],
      [
        8,
        4
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        6,
        5
      ],
      [
        8,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        5,
        1
      ],
      [
        7,
        7
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        3
      ],
      [
        5,
        7
      ],
      [
        8,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        7,
        7
      ],
      [
        9,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        5
      ],
      [
        4,
        0
      ],
      [
        9,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        9
      ],
      [
        5,
        1
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        6,
        5
      ],
      [
        9,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        5,
        0
      ],
      [
        9,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        3,
        0
      ],
      [
        9,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        4
      ],
      [
        7,
        0
      ]
    ]
  },
  {
    "count": 1120,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        3
      ],
      [
        3,
        9
      ],
      [
        4,
        0
      ]
    ]
  },
  {
    "count": 1120,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        3
      ],
      [
        3,
        9
      ],
      [
        7,
        4
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        5,
        0
      ],
      [
        7,
        8
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        7,
        0
      ],
      [
        10,
        3
      ]
    ]
  },
  {
    "count": 1120,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        9
      ],
      [
        4,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        1
      ],
      [
        6,
        8
      ],
      [
        10,
        1
      ]
    ]
  },
  {
    "count": 1120,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        4,
        4
      ],
      [
        10,
        1
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        1
      ],
      [
        8,
        9
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        7,
        7
      ],
      [
        8,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        8,
        0
      ],
      [
        9,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        9
      ],
      [
        8,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        4
      ],
      [
        8,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        3
      ],
      [
        3,
        9
      ],
      [
        8,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ],
      [
        7,
        4
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        4
      ],
      [
        9,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        3,
        2
      ],
      [
        5,
        10
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        3
      ],
      [
        5,
        7
      ],
      [
        9,
        8
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        6,
        5
      ],
      [
        8,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        3
      ],
      [
        4,
        0
      ],
      [
        5,
        7
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        3
      ],
      [
        7,
        4
      ],
      [
        9,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ],
      [
        4,
        8
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        4,
        3
      ],
      [
        5,
        2
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        4,
        8
      ],
      [
        6,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        4
      ],
      [
        6,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        9
      ],
      [
        7,
        7
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        5,
        7
      ],
      [
        9,
        6
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        3,
        2
      ],
      [
        7,
        6
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        7,
        0
      ],
      [
        7,
        7
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        3
      ],
      [
        5,
        2
      ],
      [
        7,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        1
      ],
      [
        6,
        8
      ],
      [
        8,
        8
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        9
      ],
      [
        6,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        3,
        8
      ],
      [
        4,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        2
      ],
      [
        9,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        2
      ],
      [
        9,
        0
      ],
      [
        10,
        2
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        6,
        1
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        3,
        0
      ],
      [
        7,
        5
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        0
      ],
      [
        8,
        8
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        4,
        1
      ],
      [
        6,
        6
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        3,
        2
      ],
      [
        9,
        4
      ]
    ]
  },
  {
    "count": 1120,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        6,
        1
      ],
      [
        9,
        4
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        6,
        1
      ],
      [
        7,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        4
      ],
      [
        7,
        0
      ],
      [
        8,
        4
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        9,
        0
      ],
      [
        9,
        4
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        1
      ],
      [
        6,
        8
      ],
      [
        9,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        3,
        2
      ],
      [
        4,
        1
      ],
      [
        10,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        4,
        3
      ],
      [
        10,
        3
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        4,
        4
      ],
      [
        5,
        4
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        10
      ],
      [
        7,
        2
      ],
      [
        8,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        1
      ],
      [
        4,
        3
      ],
      [
        9,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        4,
        4
      ],
      [
        7,
        0
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        1
      ],
      [
        8,
        8
      ]
    ]
  },
  {
    "count": 280,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        10,
        1
      ],
      [
        10,
        2
      ]
    ]
  },
  {
    "count": 560,
    "points": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        1
      ],
      [
        8,
        8
      ],
      [
        9,
        0
      ]
    ]
  }
]

==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_cubic.py <==
from pathlib import Path
from itertools import product
import json
P=11
classes=json.loads(Path('output/fuglede11_round2/size33/harmonic_seven_classes.json').read_text())
pts=list(product(range(P),repeat=2));idx={v:i for i,v in enumerate(pts)}
mons=[(i,j) for total in range(4) for i in range(total+1) for j in [total-i]]
V=[[pow(x,i,P)*pow(y,j,P)%P for i,j in mons] for x,y in pts]
def nullspace(rows,n):
 a=[r[:] for r in rows];piv=[];r=0
 for c in range(n):
  k=next((k for k in range(r,len(a)) if a[k][c]),None)
  if k is None:continue
  a[r],a[k]=a[k],a[r];v=pow(a[r][c],-1,P);a[r]=[x*v%P for x in a[r]]
  for k in range(len(a)):
   if k!=r and a[k][c]:
    v=a[k][c];a[k]=[(x-v*y)%P for x,y in zip(a[k],a[r])]
  piv.append(c);r+=1
  if r==len(a):break
 free=[i for i in range(n) if i not in piv];out=[]
 for c in free:
  v=[0]*n;v[c]=1
  for k,b in enumerate(piv):v[b]=-a[k][c]%P
  out.append(v)
 return out
records=[]
for ci,cl in enumerate(classes):
 C=[tuple(v) for v in cl['points']];ns=nullspace([V[idx[c]] for c in C],10)
 assert len(ns)==3
 coeffs=[]
 for lead in range(3):
  for tail in product(range(11),repeat=2-lead):
   alpha=[0]*lead+[1]+list(tail)
   coeffs.append([sum(alpha[k]*ns[k][j] for k in range(3))%11 for j in range(10)])
 for qi,coef in enumerate(coeffs):
  Z=[pt for pt,row in zip(pts,V) if sum(a*b for a,b in zip(coef,row))%P==0]
  layers=[];Omega=[]
  for t in range(1,P):
   candidates=None
   for c in C:
    s={((t*x+c[0])%P,(t*y+c[1])%P) for x,y in Z}
    candidates=s if candidates is None else candidates&s
   layers.append(len(candidates));Omega.extend((x,y,t) for x,y in sorted(candidates))
  bound=sum(min(n,7) for n in layers)
  records.append({'class':ci,'polynomial':qi,'coefficients':coef,'zero_points':len(Z),'layer_sizes':layers,'outside_bound':bound,'points':Omega})
print('classes',len(classes),'cubics',len(records),'max_bound',max(r['outside_bound'] for r in records),flush=True)
survivors=[r for r in records if r['outside_bound']>=26]
print('survivors',len(survivors),'classes',len(set(r['class'] for r in survivors)),flush=True)
for r in survivors:print({k:v for k,v in r.items() if k!='points'},flush=True)
Path(__file__).with_name('harmonic_seven_cubic_results.json').write_text(json.dumps({'monomials':mons,'records':records},indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_pruned_quintic_rank.txt <==
0 0:432 1:567 2:507 3:183 4:228 5:24 6:90 7:6 8:3  candidates 92695308
1 0:429 1:483 2:576 3:270 4:153 5:54 6:75  candidates 14423667
2 0:150 1:732 2:642 3:402 4:108 5:6  candidates 316644
3 0:144 1:711 2:669 3:393 4:117 5:6  candidates 328926
4 0:321 1:540 2:678 3:201 4:105 5:120 6:27 7:48  candidates 100443357
5 0:279 1:696 2:426 3:219 4:276 5:60 6:27 7:54 8:3  candidates 175726893
6 0:306 1:666 2:444 3:357 4:201 5:51 6:15  candidates 3826434
7 0:303 1:687 2:468 3:366 4:159 5:42 6:15  candidates 3621507
8 0:186 1:846 2:504 3:297 4:192 5:15  candidates 569058
9 0:219 1:759 2:612 3:225 4:210 5:15  candidates 587043
10 0:240 1:669 2:681 3:294 4:141 5:15  candidates 495942
11 0:327 1:729 2:426 3:258 4:219 5:69 6:12  candidates 3597888
12 0:303 1:720 2:447 3:315 4:198 5:45 6:12  candidates 3188448
13 0:288 1:711 2:456 3:396 4:135 5:39 6:15  candidates 3541926
14 0:210 1:810 2:510 3:327 4:171 5:12  candidates 494025
15 0:165 1:771 2:717 3:270 4:111 5:6  candidates 304419
16 0:168 1:765 2:696 3:294 4:111 5:6  candidates 307353
17 0:198 1:795 2:561 3:306 4:174 5:6  candidates 399591
18 0:201 1:768 2:588 3:339 4:138 5:6  candidates 351573
19 0:165 1:759 2:654 3:324 4:132 5:6  candidates 341577
20 0:207 1:717 2:681 3:246 4:180 5:9  candidates 450072
21 0:174 1:816 2:564 3:318 4:159 5:9  candidates 427599
22 0:216 1:1065 2:1002 3:339 4:87 5:6  candidates 282174
23 0:258 1:732 2:582 3:273 4:165 5:30  candidates 768735
24 0:156 1:765 2:759 3:219 4:132 5:9  candidates 377193
25 0:171 1:771 2:669 3:315 4:108 5:6  candidates 305436
26 0:225 1:759 2:573 3:342 4:126 5:15  candidates 479160
27 0:231 1:672 2:636 3:261 4:180 5:15 7:45  candidates 88240377
28 0:573 1:1185 2:1149 3:387 4:252 5:24  candidates 821892
29 0:300 1:999 2:876 3:345 4:186 5:9  candidates 474645
30 0:234 1:636 2:675 3:339 4:141 5:15  candidates 501822
31 0:318 1:684 2:531 3:249 4:156 5:54 6:45 7:3  candidates 14956398
32 0:429 1:804 2:852 3:324 4:234 5:27 7:45  candidates 88523796
33 0:315 1:639 2:516 3:357 4:174 5:36 6:3  candidates 1420296
34 0:576 1:912 2:402 3:477 4:261 5:54 6:24 7:9  candidates 23111148
35 0:318 1:771 2:351 3:333 4:198 5:48 6:15 7:6  candidates 15461826
36 0:201 1:714 2:663 3:276 4:177 5:9  candidates 449451
37 0:195 1:714 2:669 3:303 4:111 5:3 6:45  candidates 8231880
38 0:249 1:726 2:609 3:264 4:162 5:30  candidates 763464
39 0:243 1:669 2:690 3:159 4:216 5:18 7:45  candidates 88328475
40 0:414 1:891 2:810 3:336 4:240 5:24  candidates 793179
41 0:201 1:720 2:594 3:423 4:99 5:3  candidates 257358
42 0:204 1:711 2:639 3:261 4:165 5:15 7:45  candidates 88218492
43 0:183 1:774 2:606 3:333 4:138 5:6  candidates 350997
44 0:162 1:738 2:705 3:279 4:150 5:6  candidates 362535
45 0:156 1:711 2:810 3:267 4:90 5:6  candidates 274332
46 0:210 1:744 2:630 3:261 4:186 5:9  candidates 460266
47 0:204 1:672 2:660 3:360 4:138 5:6  candidates 355134
48 0:216 1:696 2:636 3:303 4:180 5:9  candidates 457092
49 0:189 1:774 2:582 3:357 4:123 5:15  candidates 476886
50 0:192 1:771 2:600 3:333 4:96 5:3 6:45  candidates 8213139
51 0:177 1:945 2:441 3:249 4:171 5:12 7:45  candidates 88175223
52 0:225 1:753 2:555 3:360 4:120 5:27  candidates 665808
53 0:135 1:711 2:819 3:237 4:129 5:9  candidates 375861
54 0:180 1:825 2:612 3:264 4:153 5:6  candidates 363903
55 0:219 1:723 2:633 3:321 4:96 5:3 6:45  candidates 8211891
56 0:204 1:756 2:579 3:321 4:168 5:12  candidates 489609
57 0:204 1:780 2:531 3:426 4:87 5:12  candidates 384438
58 0:240 1:801 2:534 3:252 4:183 5:30  candidates 791787
59 0:192 1:786 2:588 3:324 4:144 5:6  candidates 358380
60 0:444 1:468 2:531 3:279 4:192 5:48 6:78  candidates 14916243
61 0:468 1:624 2:933 3:321 4:264 5:60 7:45  candidates 89099574
62 0:792 1:930 2:756 3:396 4:480 5:72 6:69 7:72 8:3  candidates 218764002
63 0:177 1:693 2:744 3:351 4:72 5:3  candidates 210027
64 0:987 1:1776 2:1056 3:672 4:351 5:45 6:30 8:3  candidates 70964757
65 0:336 1:645 2:399 3:396 4:198 5:51 6:15  candidates 3826668
66 0:276 1:672 2:594 3:282 4:174 5:36 6:6  candidates 1942758
67 0:636 1:729 2:483 3:237 4:318 5:156 6:81 7:54 8:18 9:3  candidates 1215826623
68 0:339 1:630 2:474 3:288 4:246 5:48 6:15  candidates 3835146
69 0:267 1:684 2:549 3:348 4:162 5:27 6:3  candidates 1257027
70 0:258 1:675 2:618 3:276 4:198 5:15  candidates 576246
71 0:432 1:987 2:732 3:303 4:174 5:39 6:48  candidates 9436389
72 0:207 1:786 2:543 3:336 4:150 5:18  candidates 561480
73 0:342 1:648 2:483 3:318 4:171 5:63 6:15  candidates 3971037
74 0:354 1:648 2:498 3:327 4:114 5:51 6:45 7:3  candidates 14856537
75 0:330 1:639 2:555 3:255 4:195 5:60 6:6  candidates 2355930
76 0:219 1:759 2:507 3:375 4:156 5:21 6:3  candidates 1154775
77 0:297 1:657 2:516 3:315 4:213 5:39 6:3  candidates 1520139
78 0:264 1:723 2:480 3:354 4:165 5:42 6:12  candidates 3097407
79 0:336 1:726 2:357 3:327 4:222 5:51 6:15 7:6  candidates 15544506
80 0:1896 1:810 2:801 3:51 4:1053 5:78 6:198 8:27 9:6  candidates 2031429465
81 0:216 1:693 2:555 3:441 4:120 5:15  candidates 483261


==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_pruned_rank.cpp <==
#include <array>
#include <vector>
#include <string>
#include <unordered_set>
#include <iostream>
#include <fstream>
#include <algorithm>
#include <cassert>
using namespace std;
#include "harmonic_seven.inc"
#include "harmonic_masks.inc"
int mod(int a) { a%=11; return a<0?a+11:a; }
int inv(int a) { for(int b=1;b<11;b++)if(a*b%11==1)return b; assert(false);return 0; }
using Vec=vector<int>;
using Mat=vector<Vec>;
Mat nullspace(Mat a,int n) {
 vector<int> piv;int r=0;
 for(int c=0;c<n && r<(int)a.size();c++) {
  int k=r;while(k<(int)a.size()&&!a[k][c])k++;
  if(k==(int)a.size())continue;
  swap(a[k],a[r]);int iv=inv(a[r][c]);for(int&x:a[r])x=x*iv%11;
  for(int i=0;i<(int)a.size();i++)if(i!=r&&a[i][c]){
   int v=a[i][c];for(int j=0;j<n;j++)a[i][j]=mod(a[i][j]-v*a[r][j]);
  }
  piv.push_back(c);r++;
 }
 Mat out;
 for(int c=0;c<n;c++)if(find(piv.begin(),piv.end(),c)==piv.end()){
  Vec v(n);v[c]=1;for(int i=0;i<r;i++)v[piv[i]]=mod(-a[i][c]);out.push_back(v);
 }
 return out;
}

int main(int argc,char**argv){
 int degree=argc>1?atoi(argv[1]):5;int n=(degree+1)*(degree+2)/2;int kn=n-7;
 vector<pair<int,int>> mons;for(int d=0;d<=degree;d++)for(int i=0;i<=d;i++)mons.push_back({i,d-i});
 Mat V(121,Vec(n));
 for(int x=0;x<11;x++)for(int y=0;y<11;y++)for(int k=0;k<n;k++){
  int z=1;for(int i=0;i<mons[k].first;i++)z=z*x%11;for(int i=0;i<mons[k].second;i++)z=z*y%11;V[11*x+y][k]=z;
 }
 for(int ci=0;ci<82;ci++){
  auto direction=[](int x,int y){return x?mod(y*inv(mod(x))):11;};
  int cmask=0;for(auto&a:CLASSES[ci])for(auto&b:CLASSES[ci])if(a[0]!=b[0]||a[1]!=b[1])cmask|=1<<direction(mod(b[0]-a[0]),mod(b[1]-a[1]));
  vector<int> allowed;for(int mask:MASKS)if((cmask&mask)==cmask)allowed.push_back(mask);assert(!allowed.empty());
  Mat A;for(auto&c:CLASSES[ci])A.push_back(V[11*c[0]+c[1]]);
  Mat K=nullspace(A,n);assert(K.size()==kn);
  Mat EV(121,Vec(kn));for(int p=0;p<121;p++)for(int k=0;k<kn;k++)for(int j=0;j<n;j++)EV[p][k]=(EV[p][k]+V[p][j]*K[k][j])%11;
  vector<Mat> NN(121),EE(121);
  for(int v=1;v<121;v++){
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EV[11*mod(c[0]-v/11)+mod(c[1]-v%11)]);
   NN[v]=nullspace(D,kn);int d=NN[v].size();
   EE[v]=Mat(121,Vec(d));
   for(int p=0;p<121;p++)for(int k=0;k<d;k++)for(int j=0;j<kn;j++)EE[v][p][k]=(EE[v][p][k]+EV[p][j]*NN[v][k][j])%11;
  }
  int hist[29]={};long long num=0;
  for(int v=1;v<121;v++)for(int w=v+1;w<121;w++){
   int dm=(1<<direction(v/11,v%11))|(1<<direction(w/11,w%11))|(1<<direction(mod(v/11-w/11),mod(v%11-w%11)));bool ok=false;
   for(int mask:allowed)if((dm&mask)==dm){ok=true;break;}if(!ok)continue;
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EE[v][11*mod(c[0]-w/11)+mod(c[1]-w%11)]);
   auto N=nullspace(D,NN[v].size());int d=N.size();hist[d]++;
   long long n=0,p=1;for(int k=0;k<d;k++){n+=p;p*=11;}num+=n;
  }
  cout<<ci<<" ";for(int d=0;d<29;d++)if(hist[d])cout<<d<<":"<<hist[d]<<" ";cout<<" candidates "<<num<<endl;
 }
}


==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_quartic.cpp <==
#include <array>
#include <vector>
#include <string>
#include <unordered_set>
#include <iostream>
#include <fstream>
#include <algorithm>
#include <cassert>
using namespace std;
#include "harmonic_seven.inc"
int mod(int a) { a%=11; return a<0?a+11:a; }
int inv(int a) { for(int b=1;b<11;b++)if(a*b%11==1)return b; assert(false);return 0; }
using Vec=vector<int>;
using Mat=vector<Vec>;
Mat nullspace(Mat a,int n) {
 vector<int> piv;int r=0;
 for(int c=0;c<n && r<(int)a.size();c++) {
  int k=r;while(k<(int)a.size()&&!a[k][c])k++;
  if(k==(int)a.size())continue;
  swap(a[k],a[r]);int iv=inv(a[r][c]);for(int&x:a[r])x=x*iv%11;
  for(int i=0;i<(int)a.size();i++)if(i!=r&&a[i][c]){
   int v=a[i][c];for(int j=0;j<n;j++)a[i][j]=mod(a[i][j]-v*a[r][j]);
  }
  piv.push_back(c);r++;
 }
 Mat out;
 for(int c=0;c<n;c++)if(find(piv.begin(),piv.end(),c)==piv.end()){
  Vec v(n);v[c]=1;for(int i=0;i<r;i++)v[piv[i]]=mod(-a[i][c]);out.push_back(v);
 }
 return out;
}

int main(){
 vector<pair<int,int>> mons;for(int d=0;d<=4;d++)for(int i=0;i<=d;i++)mons.push_back({i,d-i});
 Mat V(121,Vec(15));
 for(int x=0;x<11;x++)for(int y=0;y<11;y++)for(int k=0;k<15;k++){
  int z=1;for(int i=0;i<mons[k].first;i++)z=z*x%11;for(int i=0;i<mons[k].second;i++)z=z*y%11;V[11*x+y][k]=z;
 }

 ofstream out("output/fuglede11_round2/size33/harmonic_seven_quartic_results.json");out<<"{\"records\":[";bool firstrecord=true;
 long total=0;int globalmax=0,survivors=0;
 for(int ci=0;ci<82;ci++){
  Mat A;for(auto&c:CLASSES[ci])A.push_back(V[11*c[0]+c[1]]);
  Mat K=nullspace(A,15);assert(K.size()==8);
  Mat EV(121,Vec(8));for(int p=0;p<121;p++)for(int k=0;k<8;k++)for(int j=0;j<15;j++)EV[p][k]=(EV[p][k]+V[p][j]*K[k][j])%11;
  vector<Mat> NN(121),EE(121);
  for(int v=1;v<121;v++){
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EV[11*mod(c[0]-v/11)+mod(c[1]-v%11)]);
   NN[v]=nullspace(D,8);int d=NN[v].size();
   EE[v]=Mat(121,Vec(d));
   for(int p=0;p<121;p++)for(int k=0;k<d;k++)for(int j=0;j<8;j++)EE[v][p][k]=(EE[v][p][k]+EV[p][j]*NN[v][k][j])%11;
  }

  unordered_set<string> polynomials;
  for(int v=1;v<121;v++)for(int w=v+1;w<121;w++){
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EE[v][11*mod(c[0]-w/11)+mod(c[1]-w%11)]);
   auto N=nullspace(D,NN[v].size());int d=N.size();assert(d<=3);
   Mat L(d,Vec(15));
   for(int k=0;k<d;k++){
    Vec alpha(13);for(int i=0;i<(int)NN[v].size();i++)for(int j=0;j<8;j++)alpha[j]=(alpha[j]+N[k][i]*NN[v][i][j])%11;
    for(int j=0;j<15;j++)for(int i=0;i<8;i++)L[k][j]=(L[k][j]+alpha[i]*K[i][j])%11;
   }
   for(int lead=0;lead<d;lead++){
    long count=1;for(int k=lead+1;k<d;k++)count*=11;
    for(long val=0;val<count;val++){
     Vec q(21);long z=val;
     for(int k=lead;k<d;k++){
      int a=k==lead?1:z%11;if(k!=lead)z/=11;
      for(int j=0;j<15;j++)q[j]=(q[j]+a*L[k][j])%11;
     }
     int j=0;while(!q[j])j++;int iv=inv(q[j]);string s(15,'\0');for(j=0;j<15;j++)s[j]=q[j]*iv%11;
     polynomials.insert(s);
    }
   }
  }
  int maxbound=0,maxoutside=0,hist[1211]={};vector<string> survive;
  for(auto&q:polynomials){
   bool Z[121]={};vector<int> zeros;
   for(int p=0;p<121;p++){
    int s=0;for(int j=0;j<15;j++)s+=q[j]*V[p][j];
    if(s%11==0){Z[p]=true;zeros.push_back(p);}
   }
   int count=0,bound=0;
   for(int t=1;t<11;t++){
    int layer=0,ti=inv(t);
    for(int p:zeros){
     int x=mod(t*(p/11)+CLASSES[ci][0][0]),y=mod(t*(p%11)+CLASSES[ci][0][1]);bool ok=true;
     for(int j=1;j<7;j++){
      auto&c=CLASSES[ci][j];if(!Z[11*mod((x-c[0])*ti)+mod((y-c[1])*ti)]){ok=false;break;}
     }
     if(ok)layer++;
    }
    count+=layer;bound+=min(layer,7);
   }
   hist[count]++;maxoutside=max(maxoutside,count);maxbound=max(maxbound,bound);
   if(bound>=26)survive.push_back(q);
  }
  total+=polynomials.size();globalmax=max(globalmax,maxbound);survivors+=survive.size();
  cout<<ci<<" candidates "<<polynomials.size()<<" max_outside "<<maxoutside<<" max_bound "<<maxbound<<" survivors "<<survive.size()<<endl;
  if(!firstrecord)out<<",\n";firstrecord=false;
  out<<"{\"class\":"<<ci<<",\"polynomials\":"<<polynomials.size()<<",\"max_outside\":"<<maxoutside<<",\"max_plane_bound\":"<<maxbound<<",\"histogram\":{";
  bool first=true;for(int i=0;i<=1210;i++)if(hist[i]){if(!first)out<<",";first=false;out<<"\""<<i<<"\":"<<hist[i];}
  out<<"},\"surviving_coefficients\":[";first=true;
  for(auto&q:survive){if(!first)out<<",";first=false;out<<"[";for(int j=0;j<15;j++){if(j)out<<",";out<<(int)q[j];}out<<"]";}out<<"]}";
 }
 out<<"\n],\"total_candidates\":"<<total<<",\"max_plane_bound\":"<<globalmax<<",\"survivors\":"<<survivors<<"}\n";
 cout<<"TOTAL "<<total<<" MAX "<<globalmax<<" SURVIVORS "<<survivors<<endl;
}


==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_quartic_rank.txt <==
0 0:6996 1:99 3:45  candidates 6084
1 0:6624 1:471 3:45  candidates 6456
2 0:7092 1:48  candidates 48
3 0:7092 1:48  candidates 48
4 0:6720 1:210 2:165 3:45  candidates 8175
5 0:6993 1:102 3:45  candidates 6087
6 0:7005 1:135  candidates 135
7 0:7005 1:135  candidates 135
8 0:7002 1:138  candidates 138
9 0:6999 1:141  candidates 141
10 0:7050 1:90  candidates 90
11 0:6957 1:183  candidates 183
12 0:7005 1:135  candidates 135
13 0:7005 1:135  candidates 135
14 0:7005 1:135  candidates 135
15 0:7050 1:90  candidates 90
16 0:7050 1:90  candidates 90
17 0:7050 1:90  candidates 90
18 0:7002 1:138  candidates 138
19 0:7047 1:93  candidates 93
20 0:6957 1:183  candidates 183
21 0:7002 1:138  candidates 138
22 0:7002 1:138  candidates 138
23 0:7005 1:135  candidates 135
24 0:7005 1:135  candidates 135
25 0:7005 1:135  candidates 135
26 0:7005 1:135  candidates 135
27 0:7050 1:45 3:45  candidates 6030
28 0:6960 1:180  candidates 180
29 0:7002 1:138  candidates 138
30 0:7047 1:93  candidates 93
31 0:7005 1:90 3:45  candidates 6075
32 0:6960 1:135 3:45  candidates 6120
33 0:6960 1:180  candidates 180
34 0:6948 1:192  candidates 192
35 0:6999 1:141  candidates 141
36 0:7005 1:135  candidates 135
37 0:7047 1:48 3:45  candidates 6033
38 0:7050 1:90  candidates 90
39 0:7005 1:90 3:45  candidates 6075
40 0:6912 1:228  candidates 228
41 0:7002 1:138  candidates 138
42 0:7050 1:45 3:45  candidates 6030
43 0:7050 1:90  candidates 90
44 0:7050 1:90  candidates 90
45 0:7005 1:135  candidates 135
46 0:6960 1:180  candidates 180
47 0:7002 1:138  candidates 138
48 0:7005 1:135  candidates 135
49 0:7050 1:90  candidates 90
50 0:7050 1:45 3:45  candidates 6030
51 0:6720 1:375 3:45  candidates 6360
52 0:7050 1:90  candidates 90
53 0:7005 1:135  candidates 135
54 0:7002 1:138  candidates 138
55 0:7050 1:45 3:45  candidates 6030
56 0:7050 1:90  candidates 90
57 0:7005 1:135  candidates 135
58 0:7005 1:135  candidates 135
59 0:7005 1:135  candidates 135
60 0:6675 1:420 3:45  candidates 6405
61 0:6765 1:330 3:45  candidates 6315
62 0:6402 1:636 2:12 3:90  candidates 12750
63 0:7092 1:48  candidates 48
64 0:7002 1:135 2:3  candidates 171
65 0:7005 1:135  candidates 135
66 0:7005 1:135  candidates 135
67 0:6357 1:522 2:165 3:96  candidates 15270
68 0:6957 1:183  candidates 183
69 0:7047 1:93  candidates 93
70 0:7005 1:135  candidates 135
71 0:7002 1:93 3:45  candidates 6078
72 0:7005 1:135  candidates 135
73 0:6957 1:183  candidates 183
74 0:6960 1:135 3:45  candidates 6120
75 0:6960 1:180  candidates 180
76 0:7047 1:93  candidates 93
77 0:7002 1:138  candidates 138
78 0:7005 1:135  candidates 135
79 0:6993 1:147  candidates 147
80 0:6045 1:936 2:18 3:141  candidates 19905
81 0:7047 1:93  candidates 93


==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_quartic_results.json <==
{"records":[{"class":0,"polynomials":144,"max_outside":44,"max_plane_bound":28,"histogram":{"3":3,"6":6,"11":125,"22":5,"33":3,"44":2},"surviving_coefficients":[[0,0,1,0,0,4,0,0,0,1,0,0,0,0,5],[0,0,1,0,0,6,0,0,0,5,0,0,0,0,10]]},
{"class":1,"polynomials":142,"max_outside":44,"max_plane_bound":28,"histogram":{"4":3,"6":3,"11":1,"22":129,"44":6},"surviving_coefficients":[[0,1,0,1,0,0,5,0,0,0,4,0,0,0,0],[0,1,0,10,0,0,8,0,0,0,3,0,0,0,0],[0,1,0,2,0,0,9,0,0,0,10,0,0,0,0],[0,1,0,7,0,0,7,0,0,0,7,0,0,0,0]]},
{"class":2,"polynomials":4,"max_outside":11,"max_plane_bound":7,"histogram":{"6":3,"11":1},"surviving_coefficients":[]},
{"class":3,"polynomials":4,"max_outside":11,"max_plane_bound":7,"histogram":{"6":3,"11":1},"surviving_coefficients":[]},
{"class":4,"polynomials":145,"max_outside":44,"max_plane_bound":28,"histogram":{"22":7,"26":132,"44":6},"surviving_coefficients":[[0,1,0,10,0,0,8,0,0,0,3,0,0,0,0],[0,1,0,2,0,0,9,0,0,0,10,0,0,0,0],[0,1,0,1,0,0,5,0,0,0,4,0,0,0,0],[0,1,0,7,0,0,7,0,0,0,7,0,0,0,0]]},
{"class":5,"polynomials":147,"max_outside":44,"max_plane_bound":28,"histogram":{"3":6,"4":3,"6":3,"11":5,"16":121,"22":4,"33":3,"44":2},"surviving_coefficients":[[0,0,1,0,0,3,0,0,0,8,0,0,0,0,10],[0,0,1,0,0,9,0,0,0,6,0,0,0,0,6]]},
{"class":6,"polynomials":3,"max_outside":11,"max_plane_bound":7,"histogram":{"11":3},"surviving_coefficients":[]},
{"class":7,"polynomials":3,"max_outside":11,"max_plane_bound":7,"histogram":{"11":3},"surviving_coefficients":[]},
{"class":8,"polynomials":6,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":2,"22":1},"surviving_coefficients":[]},
{"class":9,"polynomials":9,"max_outside":22,"max_plane_bound":14,"histogram":{"3":3,"6":3,"11":2,"22":1},"surviving_coefficients":[]},
{"class":10,"polynomials":2,"max_outside":11,"max_plane_bound":7,"histogram":{"11":2},"surviving_coefficients":[]},
{"class":11,"polynomials":7,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":2,"22":2},"surviving_coefficients":[]},
{"class":12,"polynomials":3,"max_outside":11,"max_plane_bound":7,"histogram":{"11":3},"surviving_coefficients":[]},
{"class":13,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":1},"surviving_coefficients":[]},
{"class":14,"polynomials":3,"max_outside":11,"max_plane_bound":7,"histogram":{"11":3},"surviving_coefficients":[]},
{"class":15,"polynomials":2,"max_outside":11,"max_plane_bound":7,"histogram":{"11":2},"surviving_coefficients":[]},
{"class":16,"polynomials":2,"max_outside":11,"max_plane_bound":7,"histogram":{"11":2},"surviving_coefficients":[]},
{"class":17,"polynomials":2,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":1},"surviving_coefficients":[]},
{"class":18,"polynomials":6,"max_outside":11,"max_plane_bound":7,"histogram":{"6":3,"11":3},"surviving_coefficients":[]},
{"class":19,"polynomials":5,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":1,"22":1},"surviving_coefficients":[]},
{"class":20,"polynomials":7,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":3,"22":1},"surviving_coefficients":[]},
{"class":21,"polynomials":6,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":2,"22":1},"surviving_coefficients":[]},
{"class":22,"polynomials":6,"max_outside":11,"max_plane_bound":7,"histogram":{"6":3,"11":3},"surviving_coefficients":[]},
{"class":23,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":2},"surviving_coefficients":[]},
{"class":24,"polynomials":3,"max_outside":11,"max_plane_bound":7,"histogram":{"11":3},"surviving_coefficients":[]},
{"class":25,"polynomials":3,"max_outside":11,"max_plane_bound":7,"histogram":{"11":3},"surviving_coefficients":[]},
{"class":26,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":1},"surviving_coefficients":[]},
{"class":27,"polynomials":134,"max_outside":44,"max_plane_bound":28,"histogram":{"11":4,"16":121,"22":4,"33":3,"44":2},"surviving_coefficients":[[0,0,1,0,0,4,0,0,0,1,0,0,0,0,5],[0,0,1,0,0,6,0,0,0,5,0,0,0,0,10]]},
{"class":28,"polynomials":4,"max_outside":22,"max_plane_bound":14,"histogram":{"22":4},"surviving_coefficients":[]},
{"class":29,"polynomials":6,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":1,"22":2},"surviving_coefficients":[]},
{"class":30,"polynomials":5,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":1,"22":1},"surviving_coefficients":[]},
{"class":31,"polynomials":135,"max_outside":44,"max_plane_bound":28,"histogram":{"11":126,"22":4,"33":3,"44":2},"surviving_coefficients":[[0,1,0,1,0,0,7,0,0,0,2,0,0,0,0],[0,1,0,3,0,0,8,0,0,0,10,0,0,0,0]]},
{"class":32,"polynomials":136,"max_outside":44,"max_plane_bound":28,"histogram":{"11":4,"16":121,"22":6,"33":3,"44":2},"surviving_coefficients":[[0,0,1,0,0,3,0,0,0,8,0,0,0,0,10],[0,0,1,0,0,9,0,0,0,6,0,0,0,0,6]]},
{"class":33,"polynomials":4,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":2},"surviving_coefficients":[]},
{"class":34,"polynomials":16,"max_outside":22,"max_plane_bound":14,"histogram":{"3":9,"6":3,"11":3,"22":1},"surviving_coefficients":[]},
{"class":35,"polynomials":9,"max_outside":22,"max_plane_bound":14,"histogram":{"3":6,"11":2,"22":1},"surviving_coefficients":[]},
{"class":36,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":1},"surviving_coefficients":[]},
{"class":37,"polynomials":137,"max_outside":44,"max_plane_bound":28,"histogram":{"6":3,"11":125,"22":4,"33":3,"44":2},"surviving_coefficients":[[0,1,0,1,0,0,7,0,0,0,2,0,0,0,0],[0,1,0,3,0,0,8,0,0,0,10,0,0,0,0]]},
{"class":38,"polynomials":2,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":1},"surviving_coefficients":[]},
{"class":39,"polynomials":135,"max_outside":44,"max_plane_bound":28,"histogram":{"11":5,"16":121,"22":4,"33":3,"44":2},"surviving_coefficients":[[0,0,1,0,0,6,0,0,0,5,0,0,0,0,10],[0,0,1,0,0,9,0,0,0,3,0,0,0,0,9]]},
{"class":40,"polynomials":8,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":2,"22":3},"surviving_coefficients":[]},
{"class":41,"polynomials":6,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":2,"22":1},"surviving_coefficients":[]},
{"class":42,"polynomials":134,"max_outside":44,"max_plane_bound":28,"histogram":{"11":4,"16":121,"22":4,"33":3,"44":2},"surviving_coefficients":[[0,0,1,0,0,9,0,0,0,3,0,0,0,0,9],[0,0,1,0,0,1,0,0,0,7,0,0,0,0,2]]},
{"class":43,"polynomials":2,"max_outside":11,"max_plane_bound":7,"histogram":{"11":2},"surviving_coefficients":[]},
{"class":44,"polynomials":2,"max_outside":11,"max_plane_bound":7,"histogram":{"11":2},"surviving_coefficients":[]},
{"class":45,"polynomials":3,"max_outside":11,"max_plane_bound":7,"histogram":{"11":3},"surviving_coefficients":[]},
{"class":46,"polynomials":4,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":2},"surviving_coefficients":[]},
{"class":47,"polynomials":6,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":1,"22":2},"surviving_coefficients":[]},
{"class":48,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":2},"surviving_coefficients":[]},
{"class":49,"polynomials":2,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":1},"surviving_coefficients":[]},
{"class":50,"polynomials":134,"max_outside":44,"max_plane_bound":28,"histogram":{"11":126,"22":3,"33":3,"44":2},"surviving_coefficients":[[0,1,1,3,6,3,8,2,2,8,10,7,5,7,10],[0,1,1,1,2,1,7,10,10,7,2,8,1,8,2]]},
{"class":51,"polynomials":134,"max_outside":44,"max_plane_bound":28,"histogram":{"11":1,"22":6,"26":121,"44":6},"surviving_coefficients":[[0,0,1,0,0,3,0,0,0,6,0,0,0,0,1],[0,0,1,0,0,2,0,0,0,9,0,0,0,0,10],[0,0,1,0,0,9,0,0,0,10,0,0,0,0,2],[0,0,1,0,0,4,0,0,0,3,0,0,0,0,3]]},
{"class":52,"polynomials":2,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":1},"surviving_coefficients":[]},
{"class":53,"polynomials":3,"max_outside":11,"max_plane_bound":7,"histogram":{"11":3},"surviving_coefficients":[]},
{"class":54,"polynomials":6,"max_outside":11,"max_plane_bound":7,"histogram":{"6":3,"11":3},"surviving_coefficients":[]},
{"class":55,"polynomials":134,"max_outside":44,"max_plane_bound":28,"histogram":{"11":126,"22":3,"33":3,"44":2},"surviving_coefficients":[[0,0,1,0,0,4,0,0,0,1,0,0,0,0,5],[0,0,1,0,0,6,0,0,0,5,0,0,0,0,10]]},
{"class":56,"polynomials":2,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":1},"surviving_coefficients":[]},
{"class":57,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":1},"surviving_coefficients":[]},
{"class":58,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":2},"surviving_coefficients":[]},
{"class":59,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":2},"surviving_coefficients":[]},
{"class":60,"polynomials":135,"max_outside":44,"max_plane_bound":28,"histogram":{"11":1,"22":128,"44":6},"surviving_coefficients":[[0,1,0,10,0,0,8,0,0,0,3,0,0,0,0],[0,1,0,1,0,0,5,0,0,0,4,0,0,0,0],[0,1,0,2,0,0,9,0,0,0,10,0,0,0,0],[0,1,0,7,0,0,7,0,0,0,7,0,0,0,0]]},
{"class":61,"polynomials":133,"max_outside":44,"max_plane_bound":28,"histogram":{"22":6,"26":121,"44":6},"surviving_coefficients":[[0,1,0,10,0,0,8,0,0,0,3,0,0,0,0],[0,1,0,1,0,0,5,0,0,0,4,0,0,0,0],[0,1,0,2,0,0,9,0,0,0,10,0,0,0,0],[0,1,0,7,0,0,7,0,0,0,7,0,0,0,0]]},
{"class":62,"polynomials":306,"max_outside":44,"max_plane_bound":28,"histogram":{"8":40,"22":133,"26":121,"44":12},"surviving_coefficients":[[0,0,1,0,0,4,0,0,0,3,0,0,0,0,3],[0,0,1,0,0,9,0,0,0,10,0,0,0,0,2],[0,0,1,0,0,2,0,0,0,9,0,0,0,0,10],[0,1,0,10,0,0,8,0,0,0,3,0,0,0,0],[0,0,1,0,0,3,0,0,0,6,0,0,0,0,1],[0,1,0,1,0,0,5,0,0,0,4,0,0,0,0],[0,1,0,2,0,0,9,0,0,0,10,0,0,0,0],[0,1,0,7,0,0,7,0,0,0,7,0,0,0,0]]},
{"class":63,"polynomials":4,"max_outside":11,"max_plane_bound":7,"histogram":{"6":3,"11":1},"surviving_coefficients":[]},
{"class":64,"polynomials":39,"max_outside":11,"max_plane_bound":7,"histogram":{"4":18,"6":18,"11":3},"surviving_coefficients":[]},
{"class":65,"polynomials":3,"max_outside":11,"max_plane_bound":7,"histogram":{"11":3},"surviving_coefficients":[]},
{"class":66,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":1},"surviving_coefficients":[]},
{"class":67,"polynomials":978,"max_outside":44,"max_plane_bound":28,"histogram":{"5":540,"6":120,"8":40,"22":134,"26":132,"44":12},"surviving_coefficients":[[0,1,0,10,0,0,8,0,0,0,3,0,0,0,0],[0,1,0,2,0,0,9,0,0,0,10,0,0,0,0],[0,0,1,0,0,2,0,0,0,9,0,0,0,0,10],[0,0,1,0,0,7,0,0,0,7,0,0,0,0,7],[0,0,1,0,0,10,0,0,0,8,0,0,0,0,3],[0,0,1,0,0,1,0,0,0,5,0,0,0,0,4],[0,1,0,7,0,0,7,0,0,0,7,0,0,0,0],[0,1,0,1,0,0,5,0,0,0,4,0,0,0,0]]},
{"class":68,"polynomials":7,"max_outside":22,"max_plane_bound":14,"histogram":{"3":3,"11":3,"22":1},"surviving_coefficients":[]},
{"class":69,"polynomials":5,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":1,"22":1},"surviving_coefficients":[]},
{"class":70,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":1},"surviving_coefficients":[]},
{"class":71,"polynomials":138,"max_outside":44,"max_plane_bound":28,"histogram":{"6":3,"11":127,"22":3,"33":3,"44":2},"surviving_coefficients":[[0,0,1,0,0,9,0,0,0,3,0,0,0,0,9],[0,0,1,0,0,1,0,0,0,7,0,0,0,0,2]]},
{"class":72,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":1},"surviving_coefficients":[]},
{"class":73,"polynomials":7,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":2,"22":2},"surviving_coefficients":[]},
{"class":74,"polynomials":136,"max_outside":44,"max_plane_bound":28,"histogram":{"11":126,"22":5,"33":3,"44":2},"surviving_coefficients":[[0,1,0,1,0,0,7,0,0,0,2,0,0,0,0],[0,1,0,3,0,0,8,0,0,0,10,0,0,0,0]]},
{"class":75,"polynomials":4,"max_outside":22,"max_plane_bound":14,"histogram":{"11":1,"22":3},"surviving_coefficients":[]},
{"class":76,"polynomials":5,"max_outside":22,"max_plane_bound":14,"histogram":{"3":3,"11":1,"22":1},"surviving_coefficients":[]},
{"class":77,"polynomials":6,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":1,"22":2},"surviving_coefficients":[]},
{"class":78,"polynomials":3,"max_outside":22,"max_plane_bound":14,"histogram":{"11":2,"22":1},"surviving_coefficients":[]},
{"class":79,"polynomials":15,"max_outside":22,"max_plane_bound":14,"histogram":{"3":9,"6":3,"11":2,"22":1},"surviving_coefficients":[]},
{"class":80,"polynomials":1119,"max_outside":44,"max_plane_bound":28,"histogram":{"6":600,"8":120,"22":381,"44":18},"surviving_coefficients":[[0,1,1,7,3,7,7,10,10,7,7,6,9,6,7],[0,0,1,0,0,2,0,0,0,10,0,0,0,0,9],[0,1,0,2,0,0,9,0,0,0,10,0,0,0,0],[0,1,0,7,0,0,7,0,0,0,7,0,0,0,0],[0,0,1,0,0,4,0,0,0,10,0,0,0,0,7],[0,1,0,1,0,0,5,0,0,0,4,0,0,0,0],[0,0,1,0,0,7,0,0,0,10,0,0,0,0,4],[0,0,1,0,0,9,0,0,0,10,0,0,0,0,2],[0,1,0,10,0,0,8,0,0,0,3,0,0,0,0],[0,1,1,1,2,1,5,4,4,5,4,5,2,5,4],[0,1,1,2,4,2,9,5,5,9,10,7,5,7,10],[0,1,1,10,9,10,8,2,2,8,3,1,7,1,3]]},
{"class":81,"polynomials":5,"max_outside":22,"max_plane_bound":14,"histogram":{"6":3,"11":1,"22":1},"surviving_coefficients":[]}
],"total_candidates":5050,"max_plane_bound":28,"survivors":72}


==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_quartic_survivors.json <==
[
  {
    "class": 0,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      4,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      5
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        0,
        0,
        3
      ],
      [
        0,
        1,
        3
      ],
      [
        0,
        2,
        3
      ],
      [
        0,
        3,
        3
      ],
      [
        0,
        4,
        3
      ],
      [
        0,
        5,
        3
      ],
      [
        0,
        6,
        3
      ],
      [
        0,
        7,
        3
      ],
      [
        0,
        8,
        3
      ],
      [
        0,
        9,
        3
      ],
      [
        0,
        10,
        3
      ],
      [
        8,
        0,
        8
      ],
      [
        8,
        1,
        8
      ],
      [
        8,
        2,
        8
      ],
      [
        8,
        3,
        8
      ],
      [
        8,
        4,
        8
      ],
      [
        8,
        5,
        8
      ],
      [
        8,
        6,
        8
      ],
      [
        8,
        7,
        8
      ],
      [
        8,
        8,
        8
      ],
      [
        8,
        9,
        8
      ],
      [
        8,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 0,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      6,
      0,
      0,
      0,
      5,
      0,
      0,
      0,
      0,
      10
    ],
    "points": [
      [
        8,
        0,
        1
      ],
      [
        8,
        1,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        8,
        4,
        1
      ],
      [
        8,
        5,
        1
      ],
      [
        8,
        6,
        1
      ],
      [
        8,
        7,
        1
      ],
      [
        8,
        8,
        1
      ],
      [
        8,
        9,
        1
      ],
      [
        8,
        10,
        1
      ],
      [
        0,
        0,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        2,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        4
      ],
      [
        0,
        5,
        4
      ],
      [
        0,
        6,
        4
      ],
      [
        0,
        7,
        4
      ],
      [
        0,
        8,
        4
      ],
      [
        0,
        9,
        4
      ],
      [
        0,
        10,
        4
      ],
      [
        1,
        0,
        7
      ],
      [
        1,
        1,
        7
      ],
      [
        1,
        2,
        7
      ],
      [
        1,
        3,
        7
      ],
      [
        1,
        4,
        7
      ],
      [
        1,
        5,
        7
      ],
      [
        1,
        6,
        7
      ],
      [
        1,
        7,
        7
      ],
      [
        1,
        8,
        7
      ],
      [
        1,
        9,
        7
      ],
      [
        1,
        10,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 1,
    "index": 0,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      5,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        1,
        0,
        5
      ],
      [
        2,
        0,
        5
      ],
      [
        3,
        0,
        5
      ],
      [
        4,
        0,
        5
      ],
      [
        5,
        0,
        5
      ],
      [
        6,
        0,
        5
      ],
      [
        7,
        0,
        5
      ],
      [
        8,
        0,
        5
      ],
      [
        9,
        0,
        5
      ],
      [
        10,
        0,
        5
      ],
      [
        0,
        2,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        2,
        2,
        6
      ],
      [
        3,
        2,
        6
      ],
      [
        4,
        2,
        6
      ],
      [
        5,
        2,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        7,
        2,
        6
      ],
      [
        8,
        2,
        6
      ],
      [
        9,
        2,
        6
      ],
      [
        10,
        2,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 1,
    "index": 1,
    "coefficients": [
      0,
      1,
      0,
      10,
      0,
      0,
      8,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        1,
        5
      ],
      [
        2,
        1,
        5
      ],
      [
        3,
        1,
        5
      ],
      [
        4,
        1,
        5
      ],
      [
        5,
        1,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        7,
        1,
        5
      ],
      [
        8,
        1,
        5
      ],
      [
        9,
        1,
        5
      ],
      [
        10,
        1,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        2,
        1,
        6
      ],
      [
        3,
        1,
        6
      ],
      [
        4,
        1,
        6
      ],
      [
        5,
        1,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        7,
        1,
        6
      ],
      [
        8,
        1,
        6
      ],
      [
        9,
        1,
        6
      ],
      [
        10,
        1,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 1,
    "index": 2,
    "coefficients": [
      0,
      1,
      0,
      2,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        3,
        2,
        2
      ],
      [
        4,
        2,
        2
      ],
      [
        5,
        2,
        2
      ],
      [
        6,
        2,
        2
      ],
      [
        7,
        2,
        2
      ],
      [
        8,
        2,
        2
      ],
      [
        9,
        2,
        2
      ],
      [
        10,
        2,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        1,
        0,
        9
      ],
      [
        2,
        0,
        9
      ],
      [
        3,
        0,
        9
      ],
      [
        4,
        0,
        9
      ],
      [
        5,
        0,
        9
      ],
      [
        6,
        0,
        9
      ],
      [
        7,
        0,
        9
      ],
      [
        8,
        0,
        9
      ],
      [
        9,
        0,
        9
      ],
      [
        10,
        0,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 1,
    "index": 3,
    "coefficients": [
      0,
      1,
      0,
      7,
      0,
      0,
      7,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        4,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        3,
        4,
        2
      ],
      [
        4,
        4,
        2
      ],
      [
        5,
        4,
        2
      ],
      [
        6,
        4,
        2
      ],
      [
        7,
        4,
        2
      ],
      [
        8,
        4,
        2
      ],
      [
        9,
        4,
        2
      ],
      [
        10,
        4,
        2
      ],
      [
        0,
        9,
        9
      ],
      [
        1,
        9,
        9
      ],
      [
        2,
        9,
        9
      ],
      [
        3,
        9,
        9
      ],
      [
        4,
        9,
        9
      ],
      [
        5,
        9,
        9
      ],
      [
        6,
        9,
        9
      ],
      [
        7,
        9,
        9
      ],
      [
        8,
        9,
        9
      ],
      [
        9,
        9,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 4,
    "index": 0,
    "coefficients": [
      0,
      1,
      0,
      10,
      0,
      0,
      8,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        1,
        5
      ],
      [
        2,
        1,
        5
      ],
      [
        3,
        1,
        5
      ],
      [
        4,
        1,
        5
      ],
      [
        5,
        1,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        7,
        1,
        5
      ],
      [
        8,
        1,
        5
      ],
      [
        9,
        1,
        5
      ],
      [
        10,
        1,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        2,
        1,
        6
      ],
      [
        3,
        1,
        6
      ],
      [
        4,
        1,
        6
      ],
      [
        5,
        1,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        7,
        1,
        6
      ],
      [
        8,
        1,
        6
      ],
      [
        9,
        1,
        6
      ],
      [
        10,
        1,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 4,
    "index": 1,
    "coefficients": [
      0,
      1,
      0,
      2,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        3,
        2,
        2
      ],
      [
        4,
        2,
        2
      ],
      [
        5,
        2,
        2
      ],
      [
        6,
        2,
        2
      ],
      [
        7,
        2,
        2
      ],
      [
        8,
        2,
        2
      ],
      [
        9,
        2,
        2
      ],
      [
        10,
        2,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        1,
        0,
        9
      ],
      [
        2,
        0,
        9
      ],
      [
        3,
        0,
        9
      ],
      [
        4,
        0,
        9
      ],
      [
        5,
        0,
        9
      ],
      [
        6,
        0,
        9
      ],
      [
        7,
        0,
        9
      ],
      [
        8,
        0,
        9
      ],
      [
        9,
        0,
        9
      ],
      [
        10,
        0,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 4,
    "index": 2,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      5,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        1,
        0,
        5
      ],
      [
        2,
        0,
        5
      ],
      [
        3,
        0,
        5
      ],
      [
        4,
        0,
        5
      ],
      [
        5,
        0,
        5
      ],
      [
        6,
        0,
        5
      ],
      [
        7,
        0,
        5
      ],
      [
        8,
        0,
        5
      ],
      [
        9,
        0,
        5
      ],
      [
        10,
        0,
        5
      ],
      [
        0,
        2,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        2,
        2,
        6
      ],
      [
        3,
        2,
        6
      ],
      [
        4,
        2,
        6
      ],
      [
        5,
        2,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        7,
        2,
        6
      ],
      [
        8,
        2,
        6
      ],
      [
        9,
        2,
        6
      ],
      [
        10,
        2,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 4,
    "index": 3,
    "coefficients": [
      0,
      1,
      0,
      7,
      0,
      0,
      7,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        4,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        3,
        4,
        2
      ],
      [
        4,
        4,
        2
      ],
      [
        5,
        4,
        2
      ],
      [
        6,
        4,
        2
      ],
      [
        7,
        4,
        2
      ],
      [
        8,
        4,
        2
      ],
      [
        9,
        4,
        2
      ],
      [
        10,
        4,
        2
      ],
      [
        0,
        9,
        9
      ],
      [
        1,
        9,
        9
      ],
      [
        2,
        9,
        9
      ],
      [
        3,
        9,
        9
      ],
      [
        4,
        9,
        9
      ],
      [
        5,
        9,
        9
      ],
      [
        6,
        9,
        9
      ],
      [
        7,
        9,
        9
      ],
      [
        8,
        9,
        9
      ],
      [
        9,
        9,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 5,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      3,
      0,
      0,
      0,
      8,
      0,
      0,
      0,
      0,
      10
    ],
    "points": [
      [
        4,
        0,
        1
      ],
      [
        4,
        1,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        4,
        3,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        4,
        5,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        4,
        7,
        1
      ],
      [
        4,
        8,
        1
      ],
      [
        4,
        9,
        1
      ],
      [
        4,
        10,
        1
      ],
      [
        5,
        0,
        4
      ],
      [
        5,
        1,
        4
      ],
      [
        5,
        2,
        4
      ],
      [
        5,
        3,
        4
      ],
      [
        5,
        4,
        4
      ],
      [
        5,
        5,
        4
      ],
      [
        5,
        6,
        4
      ],
      [
        5,
        7,
        4
      ],
      [
        5,
        8,
        4
      ],
      [
        5,
        9,
        4
      ],
      [
        5,
        10,
        4
      ],
      [
        0,
        0,
        7
      ],
      [
        0,
        1,
        7
      ],
      [
        0,
        2,
        7
      ],
      [
        0,
        3,
        7
      ],
      [
        0,
        4,
        7
      ],
      [
        0,
        5,
        7
      ],
      [
        0,
        6,
        7
      ],
      [
        0,
        7,
        7
      ],
      [
        0,
        8,
        7
      ],
      [
        0,
        9,
        7
      ],
      [
        0,
        10,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 5,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      9,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      6
    ],
    "points": [
      [
        5,
        0,
        1
      ],
      [
        5,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        5,
        3,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        5,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        5,
        7,
        1
      ],
      [
        5,
        8,
        1
      ],
      [
        5,
        9,
        1
      ],
      [
        5,
        10,
        1
      ],
      [
        4,
        0,
        3
      ],
      [
        4,
        1,
        3
      ],
      [
        4,
        2,
        3
      ],
      [
        4,
        3,
        3
      ],
      [
        4,
        4,
        3
      ],
      [
        4,
        5,
        3
      ],
      [
        4,
        6,
        3
      ],
      [
        4,
        7,
        3
      ],
      [
        4,
        8,
        3
      ],
      [
        4,
        9,
        3
      ],
      [
        4,
        10,
        3
      ],
      [
        0,
        0,
        8
      ],
      [
        0,
        1,
        8
      ],
      [
        0,
        2,
        8
      ],
      [
        0,
        3,
        8
      ],
      [
        0,
        4,
        8
      ],
      [
        0,
        5,
        8
      ],
      [
        0,
        6,
        8
      ],
      [
        0,
        7,
        8
      ],
      [
        0,
        8,
        8
      ],
      [
        0,
        9,
        8
      ],
      [
        0,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 27,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      4,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      5
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        0,
        0,
        3
      ],
      [
        0,
        1,
        3
      ],
      [
        0,
        2,
        3
      ],
      [
        0,
        3,
        3
      ],
      [
        0,
        4,
        3
      ],
      [
        0,
        5,
        3
      ],
      [
        0,
        6,
        3
      ],
      [
        0,
        7,
        3
      ],
      [
        0,
        8,
        3
      ],
      [
        0,
        9,
        3
      ],
      [
        0,
        10,
        3
      ],
      [
        8,
        0,
        8
      ],
      [
        8,
        1,
        8
      ],
      [
        8,
        2,
        8
      ],
      [
        8,
        3,
        8
      ],
      [
        8,
        4,
        8
      ],
      [
        8,
        5,
        8
      ],
      [
        8,
        6,
        8
      ],
      [
        8,
        7,
        8
      ],
      [
        8,
        8,
        8
      ],
      [
        8,
        9,
        8
      ],
      [
        8,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 27,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      6,
      0,
      0,
      0,
      5,
      0,
      0,
      0,
      0,
      10
    ],
    "points": [
      [
        8,
        0,
        1
      ],
      [
        8,
        1,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        8,
        4,
        1
      ],
      [
        8,
        5,
        1
      ],
      [
        8,
        6,
        1
      ],
      [
        8,
        7,
        1
      ],
      [
        8,
        8,
        1
      ],
      [
        8,
        9,
        1
      ],
      [
        8,
        10,
        1
      ],
      [
        0,
        0,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        2,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        4
      ],
      [
        0,
        5,
        4
      ],
      [
        0,
        6,
        4
      ],
      [
        0,
        7,
        4
      ],
      [
        0,
        8,
        4
      ],
      [
        0,
        9,
        4
      ],
      [
        0,
        10,
        4
      ],
      [
        1,
        0,
        7
      ],
      [
        1,
        1,
        7
      ],
      [
        1,
        2,
        7
      ],
      [
        1,
        3,
        7
      ],
      [
        1,
        4,
        7
      ],
      [
        1,
        5,
        7
      ],
      [
        1,
        6,
        7
      ],
      [
        1,
        7,
        7
      ],
      [
        1,
        8,
        7
      ],
      [
        1,
        9,
        7
      ],
      [
        1,
        10,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 31,
    "index": 0,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      7,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        1,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        3,
        1,
        1
      ],
      [
        4,
        1,
        1
      ],
      [
        5,
        1,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        7,
        1,
        1
      ],
      [
        8,
        1,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        10,
        1,
        1
      ],
      [
        0,
        4,
        4
      ],
      [
        1,
        4,
        4
      ],
      [
        2,
        4,
        4
      ],
      [
        3,
        4,
        4
      ],
      [
        4,
        4,
        4
      ],
      [
        5,
        4,
        4
      ],
      [
        6,
        4,
        4
      ],
      [
        7,
        4,
        4
      ],
      [
        8,
        4,
        4
      ],
      [
        9,
        4,
        4
      ],
      [
        10,
        4,
        4
      ],
      [
        0,
        0,
        7
      ],
      [
        1,
        0,
        7
      ],
      [
        2,
        0,
        7
      ],
      [
        3,
        0,
        7
      ],
      [
        4,
        0,
        7
      ],
      [
        5,
        0,
        7
      ],
      [
        6,
        0,
        7
      ],
      [
        7,
        0,
        7
      ],
      [
        8,
        0,
        7
      ],
      [
        9,
        0,
        7
      ],
      [
        10,
        0,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 31,
    "index": 1,
    "coefficients": [
      0,
      1,
      0,
      3,
      0,
      0,
      8,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        4,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        2,
        4,
        1
      ],
      [
        3,
        4,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        6,
        4,
        1
      ],
      [
        7,
        4,
        1
      ],
      [
        8,
        4,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        10,
        4,
        1
      ],
      [
        0,
        1,
        3
      ],
      [
        1,
        1,
        3
      ],
      [
        2,
        1,
        3
      ],
      [
        3,
        1,
        3
      ],
      [
        4,
        1,
        3
      ],
      [
        5,
        1,
        3
      ],
      [
        6,
        1,
        3
      ],
      [
        7,
        1,
        3
      ],
      [
        8,
        1,
        3
      ],
      [
        9,
        1,
        3
      ],
      [
        10,
        1,
        3
      ],
      [
        0,
        0,
        8
      ],
      [
        1,
        0,
        8
      ],
      [
        2,
        0,
        8
      ],
      [
        3,
        0,
        8
      ],
      [
        4,
        0,
        8
      ],
      [
        5,
        0,
        8
      ],
      [
        6,
        0,
        8
      ],
      [
        7,
        0,
        8
      ],
      [
        8,
        0,
        8
      ],
      [
        9,
        0,
        8
      ],
      [
        10,
        0,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 32,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      3,
      0,
      0,
      0,
      8,
      0,
      0,
      0,
      0,
      10
    ],
    "points": [
      [
        4,
        0,
        1
      ],
      [
        4,
        1,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        4,
        3,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        4,
        5,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        4,
        7,
        1
      ],
      [
        4,
        8,
        1
      ],
      [
        4,
        9,
        1
      ],
      [
        4,
        10,
        1
      ],
      [
        5,
        0,
        4
      ],
      [
        5,
        1,
        4
      ],
      [
        5,
        2,
        4
      ],
      [
        5,
        3,
        4
      ],
      [
        5,
        4,
        4
      ],
      [
        5,
        5,
        4
      ],
      [
        5,
        6,
        4
      ],
      [
        5,
        7,
        4
      ],
      [
        5,
        8,
        4
      ],
      [
        5,
        9,
        4
      ],
      [
        5,
        10,
        4
      ],
      [
        0,
        0,
        7
      ],
      [
        0,
        1,
        7
      ],
      [
        0,
        2,
        7
      ],
      [
        0,
        3,
        7
      ],
      [
        0,
        4,
        7
      ],
      [
        0,
        5,
        7
      ],
      [
        0,
        6,
        7
      ],
      [
        0,
        7,
        7
      ],
      [
        0,
        8,
        7
      ],
      [
        0,
        9,
        7
      ],
      [
        0,
        10,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 32,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      9,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      6
    ],
    "points": [
      [
        5,
        0,
        1
      ],
      [
        5,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        5,
        3,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        5,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        5,
        7,
        1
      ],
      [
        5,
        8,
        1
      ],
      [
        5,
        9,
        1
      ],
      [
        5,
        10,
        1
      ],
      [
        4,
        0,
        3
      ],
      [
        4,
        1,
        3
      ],
      [
        4,
        2,
        3
      ],
      [
        4,
        3,
        3
      ],
      [
        4,
        4,
        3
      ],
      [
        4,
        5,
        3
      ],
      [
        4,
        6,
        3
      ],
      [
        4,
        7,
        3
      ],
      [
        4,
        8,
        3
      ],
      [
        4,
        9,
        3
      ],
      [
        4,
        10,
        3
      ],
      [
        0,
        0,
        8
      ],
      [
        0,
        1,
        8
      ],
      [
        0,
        2,
        8
      ],
      [
        0,
        3,
        8
      ],
      [
        0,
        4,
        8
      ],
      [
        0,
        5,
        8
      ],
      [
        0,
        6,
        8
      ],
      [
        0,
        7,
        8
      ],
      [
        0,
        8,
        8
      ],
      [
        0,
        9,
        8
      ],
      [
        0,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 37,
    "index": 0,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      7,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        1,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        3,
        1,
        1
      ],
      [
        4,
        1,
        1
      ],
      [
        5,
        1,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        7,
        1,
        1
      ],
      [
        8,
        1,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        10,
        1,
        1
      ],
      [
        0,
        4,
        4
      ],
      [
        1,
        4,
        4
      ],
      [
        2,
        4,
        4
      ],
      [
        3,
        4,
        4
      ],
      [
        4,
        4,
        4
      ],
      [
        5,
        4,
        4
      ],
      [
        6,
        4,
        4
      ],
      [
        7,
        4,
        4
      ],
      [
        8,
        4,
        4
      ],
      [
        9,
        4,
        4
      ],
      [
        10,
        4,
        4
      ],
      [
        0,
        0,
        7
      ],
      [
        1,
        0,
        7
      ],
      [
        2,
        0,
        7
      ],
      [
        3,
        0,
        7
      ],
      [
        4,
        0,
        7
      ],
      [
        5,
        0,
        7
      ],
      [
        6,
        0,
        7
      ],
      [
        7,
        0,
        7
      ],
      [
        8,
        0,
        7
      ],
      [
        9,
        0,
        7
      ],
      [
        10,
        0,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 37,
    "index": 1,
    "coefficients": [
      0,
      1,
      0,
      3,
      0,
      0,
      8,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        4,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        2,
        4,
        1
      ],
      [
        3,
        4,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        6,
        4,
        1
      ],
      [
        7,
        4,
        1
      ],
      [
        8,
        4,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        10,
        4,
        1
      ],
      [
        0,
        1,
        3
      ],
      [
        1,
        1,
        3
      ],
      [
        2,
        1,
        3
      ],
      [
        3,
        1,
        3
      ],
      [
        4,
        1,
        3
      ],
      [
        5,
        1,
        3
      ],
      [
        6,
        1,
        3
      ],
      [
        7,
        1,
        3
      ],
      [
        8,
        1,
        3
      ],
      [
        9,
        1,
        3
      ],
      [
        10,
        1,
        3
      ],
      [
        0,
        0,
        8
      ],
      [
        1,
        0,
        8
      ],
      [
        2,
        0,
        8
      ],
      [
        3,
        0,
        8
      ],
      [
        4,
        0,
        8
      ],
      [
        5,
        0,
        8
      ],
      [
        6,
        0,
        8
      ],
      [
        7,
        0,
        8
      ],
      [
        8,
        0,
        8
      ],
      [
        9,
        0,
        8
      ],
      [
        10,
        0,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 39,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      6,
      0,
      0,
      0,
      5,
      0,
      0,
      0,
      0,
      10
    ],
    "points": [
      [
        8,
        0,
        1
      ],
      [
        8,
        1,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        8,
        4,
        1
      ],
      [
        8,
        5,
        1
      ],
      [
        8,
        6,
        1
      ],
      [
        8,
        7,
        1
      ],
      [
        8,
        8,
        1
      ],
      [
        8,
        9,
        1
      ],
      [
        8,
        10,
        1
      ],
      [
        0,
        0,
        3
      ],
      [
        0,
        1,
        3
      ],
      [
        0,
        2,
        3
      ],
      [
        0,
        3,
        3
      ],
      [
        0,
        4,
        3
      ],
      [
        0,
        5,
        3
      ],
      [
        0,
        6,
        3
      ],
      [
        0,
        7,
        3
      ],
      [
        0,
        8,
        3
      ],
      [
        0,
        9,
        3
      ],
      [
        0,
        10,
        3
      ],
      [
        9,
        0,
        8
      ],
      [
        9,
        1,
        8
      ],
      [
        9,
        2,
        8
      ],
      [
        9,
        3,
        8
      ],
      [
        9,
        4,
        8
      ],
      [
        9,
        5,
        8
      ],
      [
        9,
        6,
        8
      ],
      [
        9,
        7,
        8
      ],
      [
        9,
        8,
        8
      ],
      [
        9,
        9,
        8
      ],
      [
        9,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 39,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      9,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      9
    ],
    "points": [
      [
        9,
        0,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        9,
        3,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        9,
        5,
        1
      ],
      [
        9,
        6,
        1
      ],
      [
        9,
        7,
        1
      ],
      [
        9,
        8,
        1
      ],
      [
        9,
        9,
        1
      ],
      [
        9,
        10,
        1
      ],
      [
        0,
        0,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        2,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        4
      ],
      [
        0,
        5,
        4
      ],
      [
        0,
        6,
        4
      ],
      [
        0,
        7,
        4
      ],
      [
        0,
        8,
        4
      ],
      [
        0,
        9,
        4
      ],
      [
        0,
        10,
        4
      ],
      [
        8,
        0,
        7
      ],
      [
        8,
        1,
        7
      ],
      [
        8,
        2,
        7
      ],
      [
        8,
        3,
        7
      ],
      [
        8,
        4,
        7
      ],
      [
        8,
        5,
        7
      ],
      [
        8,
        6,
        7
      ],
      [
        8,
        7,
        7
      ],
      [
        8,
        8,
        7
      ],
      [
        8,
        9,
        7
      ],
      [
        8,
        10,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 42,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      9,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      9
    ],
    "points": [
      [
        9,
        0,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        9,
        3,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        9,
        5,
        1
      ],
      [
        9,
        6,
        1
      ],
      [
        9,
        7,
        1
      ],
      [
        9,
        8,
        1
      ],
      [
        9,
        9,
        1
      ],
      [
        9,
        10,
        1
      ],
      [
        3,
        0,
        3
      ],
      [
        3,
        1,
        3
      ],
      [
        3,
        2,
        3
      ],
      [
        3,
        3,
        3
      ],
      [
        3,
        4,
        3
      ],
      [
        3,
        5,
        3
      ],
      [
        3,
        6,
        3
      ],
      [
        3,
        7,
        3
      ],
      [
        3,
        8,
        3
      ],
      [
        3,
        9,
        3
      ],
      [
        3,
        10,
        3
      ],
      [
        9,
        0,
        8
      ],
      [
        9,
        1,
        8
      ],
      [
        9,
        2,
        8
      ],
      [
        9,
        3,
        8
      ],
      [
        9,
        4,
        8
      ],
      [
        9,
        5,
        8
      ],
      [
        9,
        6,
        8
      ],
      [
        9,
        7,
        8
      ],
      [
        9,
        8,
        8
      ],
      [
        9,
        9,
        8
      ],
      [
        9,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 42,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0,
      2
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        1,
        0,
        4
      ],
      [
        1,
        1,
        4
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        3,
        4
      ],
      [
        1,
        4,
        4
      ],
      [
        1,
        5,
        4
      ],
      [
        1,
        6,
        4
      ],
      [
        1,
        7,
        4
      ],
      [
        1,
        8,
        4
      ],
      [
        1,
        9,
        4
      ],
      [
        1,
        10,
        4
      ],
      [
        8,
        0,
        7
      ],
      [
        8,
        1,
        7
      ],
      [
        8,
        2,
        7
      ],
      [
        8,
        3,
        7
      ],
      [
        8,
        4,
        7
      ],
      [
        8,
        5,
        7
      ],
      [
        8,
        6,
        7
      ],
      [
        8,
        7,
        7
      ],
      [
        8,
        8,
        7
      ],
      [
        8,
        9,
        7
      ],
      [
        8,
        10,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 50,
    "index": 0,
    "coefficients": [
      0,
      1,
      1,
      3,
      6,
      3,
      8,
      2,
      2,
      8,
      10,
      7,
      5,
      7,
      10
    ],
    "points": [
      [
        0,
        4,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        1,
        1
      ],
      [
        4,
        0,
        1
      ],
      [
        5,
        10,
        1
      ],
      [
        6,
        9,
        1
      ],
      [
        7,
        8,
        1
      ],
      [
        8,
        7,
        1
      ],
      [
        9,
        6,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        1,
        3
      ],
      [
        1,
        0,
        3
      ],
      [
        2,
        10,
        3
      ],
      [
        3,
        9,
        3
      ],
      [
        4,
        8,
        3
      ],
      [
        5,
        7,
        3
      ],
      [
        6,
        6,
        3
      ],
      [
        7,
        5,
        3
      ],
      [
        8,
        4,
        3
      ],
      [
        9,
        3,
        3
      ],
      [
        10,
        2,
        3
      ],
      [
        0,
        0,
        8
      ],
      [
        1,
        10,
        8
      ],
      [
        2,
        9,
        8
      ],
      [
        3,
        8,
        8
      ],
      [
        4,
        7,
        8
      ],
      [
        5,
        6,
        8
      ],
      [
        6,
        5,
        8
      ],
      [
        7,
        4,
        8
      ],
      [
        8,
        3,
        8
      ],
      [
        9,
        2,
        8
      ],
      [
        10,
        1,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        10,
        10
      ],
      [
        2,
        9,
        10
      ],
      [
        3,
        8,
        10
      ],
      [
        4,
        7,
        10
      ],
      [
        5,
        6,
        10
      ],
      [
        6,
        5,
        10
      ],
      [
        7,
        4,
        10
      ],
      [
        8,
        3,
        10
      ],
      [
        9,
        2,
        10
      ],
      [
        10,
        1,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        10,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 50,
    "index": 1,
    "coefficients": [
      0,
      1,
      1,
      1,
      2,
      1,
      7,
      10,
      10,
      7,
      2,
      8,
      1,
      8,
      2
    ],
    "points": [
      [
        0,
        1,
        1
      ],
      [
        1,
        0,
        1
      ],
      [
        2,
        10,
        1
      ],
      [
        3,
        9,
        1
      ],
      [
        4,
        8,
        1
      ],
      [
        5,
        7,
        1
      ],
      [
        6,
        6,
        1
      ],
      [
        7,
        5,
        1
      ],
      [
        8,
        4,
        1
      ],
      [
        9,
        3,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        4,
        4
      ],
      [
        1,
        3,
        4
      ],
      [
        2,
        2,
        4
      ],
      [
        3,
        1,
        4
      ],
      [
        4,
        0,
        4
      ],
      [
        5,
        10,
        4
      ],
      [
        6,
        9,
        4
      ],
      [
        7,
        8,
        4
      ],
      [
        8,
        7,
        4
      ],
      [
        9,
        6,
        4
      ],
      [
        10,
        5,
        4
      ],
      [
        0,
        0,
        7
      ],
      [
        1,
        10,
        7
      ],
      [
        2,
        9,
        7
      ],
      [
        3,
        8,
        7
      ],
      [
        4,
        7,
        7
      ],
      [
        5,
        6,
        7
      ],
      [
        6,
        5,
        7
      ],
      [
        7,
        4,
        7
      ],
      [
        8,
        3,
        7
      ],
      [
        9,
        2,
        7
      ],
      [
        10,
        1,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        10,
        10
      ],
      [
        2,
        9,
        10
      ],
      [
        3,
        8,
        10
      ],
      [
        4,
        7,
        10
      ],
      [
        5,
        6,
        10
      ],
      [
        6,
        5,
        10
      ],
      [
        7,
        4,
        10
      ],
      [
        8,
        3,
        10
      ],
      [
        9,
        2,
        10
      ],
      [
        10,
        1,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        10,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 51,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      3,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      1
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        2,
        0,
        2
      ],
      [
        2,
        1,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        2,
        3,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        2,
        5,
        2
      ],
      [
        2,
        6,
        2
      ],
      [
        2,
        7,
        2
      ],
      [
        2,
        8,
        2
      ],
      [
        2,
        9,
        2
      ],
      [
        2,
        10,
        2
      ],
      [
        10,
        0,
        9
      ],
      [
        10,
        1,
        9
      ],
      [
        10,
        2,
        9
      ],
      [
        10,
        3,
        9
      ],
      [
        10,
        4,
        9
      ],
      [
        10,
        5,
        9
      ],
      [
        10,
        6,
        9
      ],
      [
        10,
        7,
        9
      ],
      [
        10,
        8,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        10,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 51,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      2,
      0,
      0,
      0,
      9,
      0,
      0,
      0,
      0,
      10
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        5,
        5
      ],
      [
        0,
        6,
        5
      ],
      [
        0,
        7,
        5
      ],
      [
        0,
        8,
        5
      ],
      [
        0,
        9,
        5
      ],
      [
        0,
        10,
        5
      ],
      [
        1,
        0,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        1,
        3,
        6
      ],
      [
        1,
        4,
        6
      ],
      [
        1,
        5,
        6
      ],
      [
        1,
        6,
        6
      ],
      [
        1,
        7,
        6
      ],
      [
        1,
        8,
        6
      ],
      [
        1,
        9,
        6
      ],
      [
        1,
        10,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 51,
    "index": 2,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      2
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        6,
        0,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        6,
        2,
        5
      ],
      [
        6,
        3,
        5
      ],
      [
        6,
        4,
        5
      ],
      [
        6,
        5,
        5
      ],
      [
        6,
        6,
        5
      ],
      [
        6,
        7,
        5
      ],
      [
        6,
        8,
        5
      ],
      [
        6,
        9,
        5
      ],
      [
        6,
        10,
        5
      ],
      [
        6,
        0,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        6,
        3,
        6
      ],
      [
        6,
        4,
        6
      ],
      [
        6,
        5,
        6
      ],
      [
        6,
        6,
        6
      ],
      [
        6,
        7,
        6
      ],
      [
        6,
        8,
        6
      ],
      [
        6,
        9,
        6
      ],
      [
        6,
        10,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 51,
    "index": 3,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      4,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      3
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        1,
        0,
        2
      ],
      [
        1,
        1,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        1,
        3,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        1,
        5,
        2
      ],
      [
        1,
        6,
        2
      ],
      [
        1,
        7,
        2
      ],
      [
        1,
        8,
        2
      ],
      [
        1,
        9,
        2
      ],
      [
        1,
        10,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        0,
        1,
        9
      ],
      [
        0,
        2,
        9
      ],
      [
        0,
        3,
        9
      ],
      [
        0,
        4,
        9
      ],
      [
        0,
        5,
        9
      ],
      [
        0,
        6,
        9
      ],
      [
        0,
        7,
        9
      ],
      [
        0,
        8,
        9
      ],
      [
        0,
        9,
        9
      ],
      [
        0,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 55,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      4,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      5
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        0,
        0,
        3
      ],
      [
        0,
        1,
        3
      ],
      [
        0,
        2,
        3
      ],
      [
        0,
        3,
        3
      ],
      [
        0,
        4,
        3
      ],
      [
        0,
        5,
        3
      ],
      [
        0,
        6,
        3
      ],
      [
        0,
        7,
        3
      ],
      [
        0,
        8,
        3
      ],
      [
        0,
        9,
        3
      ],
      [
        0,
        10,
        3
      ],
      [
        8,
        0,
        8
      ],
      [
        8,
        1,
        8
      ],
      [
        8,
        2,
        8
      ],
      [
        8,
        3,
        8
      ],
      [
        8,
        4,
        8
      ],
      [
        8,
        5,
        8
      ],
      [
        8,
        6,
        8
      ],
      [
        8,
        7,
        8
      ],
      [
        8,
        8,
        8
      ],
      [
        8,
        9,
        8
      ],
      [
        8,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 55,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      6,
      0,
      0,
      0,
      5,
      0,
      0,
      0,
      0,
      10
    ],
    "points": [
      [
        8,
        0,
        1
      ],
      [
        8,
        1,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        8,
        4,
        1
      ],
      [
        8,
        5,
        1
      ],
      [
        8,
        6,
        1
      ],
      [
        8,
        7,
        1
      ],
      [
        8,
        8,
        1
      ],
      [
        8,
        9,
        1
      ],
      [
        8,
        10,
        1
      ],
      [
        0,
        0,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        2,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        4
      ],
      [
        0,
        5,
        4
      ],
      [
        0,
        6,
        4
      ],
      [
        0,
        7,
        4
      ],
      [
        0,
        8,
        4
      ],
      [
        0,
        9,
        4
      ],
      [
        0,
        10,
        4
      ],
      [
        1,
        0,
        7
      ],
      [
        1,
        1,
        7
      ],
      [
        1,
        2,
        7
      ],
      [
        1,
        3,
        7
      ],
      [
        1,
        4,
        7
      ],
      [
        1,
        5,
        7
      ],
      [
        1,
        6,
        7
      ],
      [
        1,
        7,
        7
      ],
      [
        1,
        8,
        7
      ],
      [
        1,
        9,
        7
      ],
      [
        1,
        10,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 60,
    "index": 0,
    "coefficients": [
      0,
      1,
      0,
      10,
      0,
      0,
      8,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        1,
        5
      ],
      [
        2,
        1,
        5
      ],
      [
        3,
        1,
        5
      ],
      [
        4,
        1,
        5
      ],
      [
        5,
        1,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        7,
        1,
        5
      ],
      [
        8,
        1,
        5
      ],
      [
        9,
        1,
        5
      ],
      [
        10,
        1,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        2,
        1,
        6
      ],
      [
        3,
        1,
        6
      ],
      [
        4,
        1,
        6
      ],
      [
        5,
        1,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        7,
        1,
        6
      ],
      [
        8,
        1,
        6
      ],
      [
        9,
        1,
        6
      ],
      [
        10,
        1,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 60,
    "index": 1,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      5,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        1,
        0,
        5
      ],
      [
        2,
        0,
        5
      ],
      [
        3,
        0,
        5
      ],
      [
        4,
        0,
        5
      ],
      [
        5,
        0,
        5
      ],
      [
        6,
        0,
        5
      ],
      [
        7,
        0,
        5
      ],
      [
        8,
        0,
        5
      ],
      [
        9,
        0,
        5
      ],
      [
        10,
        0,
        5
      ],
      [
        0,
        2,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        2,
        2,
        6
      ],
      [
        3,
        2,
        6
      ],
      [
        4,
        2,
        6
      ],
      [
        5,
        2,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        7,
        2,
        6
      ],
      [
        8,
        2,
        6
      ],
      [
        9,
        2,
        6
      ],
      [
        10,
        2,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 60,
    "index": 2,
    "coefficients": [
      0,
      1,
      0,
      2,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        3,
        2,
        2
      ],
      [
        4,
        2,
        2
      ],
      [
        5,
        2,
        2
      ],
      [
        6,
        2,
        2
      ],
      [
        7,
        2,
        2
      ],
      [
        8,
        2,
        2
      ],
      [
        9,
        2,
        2
      ],
      [
        10,
        2,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        1,
        0,
        9
      ],
      [
        2,
        0,
        9
      ],
      [
        3,
        0,
        9
      ],
      [
        4,
        0,
        9
      ],
      [
        5,
        0,
        9
      ],
      [
        6,
        0,
        9
      ],
      [
        7,
        0,
        9
      ],
      [
        8,
        0,
        9
      ],
      [
        9,
        0,
        9
      ],
      [
        10,
        0,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 60,
    "index": 3,
    "coefficients": [
      0,
      1,
      0,
      7,
      0,
      0,
      7,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        4,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        3,
        4,
        2
      ],
      [
        4,
        4,
        2
      ],
      [
        5,
        4,
        2
      ],
      [
        6,
        4,
        2
      ],
      [
        7,
        4,
        2
      ],
      [
        8,
        4,
        2
      ],
      [
        9,
        4,
        2
      ],
      [
        10,
        4,
        2
      ],
      [
        0,
        9,
        9
      ],
      [
        1,
        9,
        9
      ],
      [
        2,
        9,
        9
      ],
      [
        3,
        9,
        9
      ],
      [
        4,
        9,
        9
      ],
      [
        5,
        9,
        9
      ],
      [
        6,
        9,
        9
      ],
      [
        7,
        9,
        9
      ],
      [
        8,
        9,
        9
      ],
      [
        9,
        9,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 61,
    "index": 0,
    "coefficients": [
      0,
      1,
      0,
      10,
      0,
      0,
      8,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        1,
        5
      ],
      [
        2,
        1,
        5
      ],
      [
        3,
        1,
        5
      ],
      [
        4,
        1,
        5
      ],
      [
        5,
        1,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        7,
        1,
        5
      ],
      [
        8,
        1,
        5
      ],
      [
        9,
        1,
        5
      ],
      [
        10,
        1,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        2,
        1,
        6
      ],
      [
        3,
        1,
        6
      ],
      [
        4,
        1,
        6
      ],
      [
        5,
        1,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        7,
        1,
        6
      ],
      [
        8,
        1,
        6
      ],
      [
        9,
        1,
        6
      ],
      [
        10,
        1,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 61,
    "index": 1,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      5,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        1,
        0,
        5
      ],
      [
        2,
        0,
        5
      ],
      [
        3,
        0,
        5
      ],
      [
        4,
        0,
        5
      ],
      [
        5,
        0,
        5
      ],
      [
        6,
        0,
        5
      ],
      [
        7,
        0,
        5
      ],
      [
        8,
        0,
        5
      ],
      [
        9,
        0,
        5
      ],
      [
        10,
        0,
        5
      ],
      [
        0,
        2,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        2,
        2,
        6
      ],
      [
        3,
        2,
        6
      ],
      [
        4,
        2,
        6
      ],
      [
        5,
        2,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        7,
        2,
        6
      ],
      [
        8,
        2,
        6
      ],
      [
        9,
        2,
        6
      ],
      [
        10,
        2,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 61,
    "index": 2,
    "coefficients": [
      0,
      1,
      0,
      2,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        3,
        2,
        2
      ],
      [
        4,
        2,
        2
      ],
      [
        5,
        2,
        2
      ],
      [
        6,
        2,
        2
      ],
      [
        7,
        2,
        2
      ],
      [
        8,
        2,
        2
      ],
      [
        9,
        2,
        2
      ],
      [
        10,
        2,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        1,
        0,
        9
      ],
      [
        2,
        0,
        9
      ],
      [
        3,
        0,
        9
      ],
      [
        4,
        0,
        9
      ],
      [
        5,
        0,
        9
      ],
      [
        6,
        0,
        9
      ],
      [
        7,
        0,
        9
      ],
      [
        8,
        0,
        9
      ],
      [
        9,
        0,
        9
      ],
      [
        10,
        0,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 61,
    "index": 3,
    "coefficients": [
      0,
      1,
      0,
      7,
      0,
      0,
      7,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        4,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        3,
        4,
        2
      ],
      [
        4,
        4,
        2
      ],
      [
        5,
        4,
        2
      ],
      [
        6,
        4,
        2
      ],
      [
        7,
        4,
        2
      ],
      [
        8,
        4,
        2
      ],
      [
        9,
        4,
        2
      ],
      [
        10,
        4,
        2
      ],
      [
        0,
        9,
        9
      ],
      [
        1,
        9,
        9
      ],
      [
        2,
        9,
        9
      ],
      [
        3,
        9,
        9
      ],
      [
        4,
        9,
        9
      ],
      [
        5,
        9,
        9
      ],
      [
        6,
        9,
        9
      ],
      [
        7,
        9,
        9
      ],
      [
        8,
        9,
        9
      ],
      [
        9,
        9,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 62,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      4,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      3
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        1,
        0,
        2
      ],
      [
        1,
        1,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        1,
        3,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        1,
        5,
        2
      ],
      [
        1,
        6,
        2
      ],
      [
        1,
        7,
        2
      ],
      [
        1,
        8,
        2
      ],
      [
        1,
        9,
        2
      ],
      [
        1,
        10,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        0,
        1,
        9
      ],
      [
        0,
        2,
        9
      ],
      [
        0,
        3,
        9
      ],
      [
        0,
        4,
        9
      ],
      [
        0,
        5,
        9
      ],
      [
        0,
        6,
        9
      ],
      [
        0,
        7,
        9
      ],
      [
        0,
        8,
        9
      ],
      [
        0,
        9,
        9
      ],
      [
        0,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 62,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      2
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        6,
        0,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        6,
        2,
        5
      ],
      [
        6,
        3,
        5
      ],
      [
        6,
        4,
        5
      ],
      [
        6,
        5,
        5
      ],
      [
        6,
        6,
        5
      ],
      [
        6,
        7,
        5
      ],
      [
        6,
        8,
        5
      ],
      [
        6,
        9,
        5
      ],
      [
        6,
        10,
        5
      ],
      [
        6,
        0,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        6,
        3,
        6
      ],
      [
        6,
        4,
        6
      ],
      [
        6,
        5,
        6
      ],
      [
        6,
        6,
        6
      ],
      [
        6,
        7,
        6
      ],
      [
        6,
        8,
        6
      ],
      [
        6,
        9,
        6
      ],
      [
        6,
        10,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 62,
    "index": 2,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      2,
      0,
      0,
      0,
      9,
      0,
      0,
      0,
      0,
      10
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        5,
        5
      ],
      [
        0,
        6,
        5
      ],
      [
        0,
        7,
        5
      ],
      [
        0,
        8,
        5
      ],
      [
        0,
        9,
        5
      ],
      [
        0,
        10,
        5
      ],
      [
        1,
        0,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        1,
        3,
        6
      ],
      [
        1,
        4,
        6
      ],
      [
        1,
        5,
        6
      ],
      [
        1,
        6,
        6
      ],
      [
        1,
        7,
        6
      ],
      [
        1,
        8,
        6
      ],
      [
        1,
        9,
        6
      ],
      [
        1,
        10,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 62,
    "index": 3,
    "coefficients": [
      0,
      1,
      0,
      10,
      0,
      0,
      8,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        1,
        5
      ],
      [
        2,
        1,
        5
      ],
      [
        3,
        1,
        5
      ],
      [
        4,
        1,
        5
      ],
      [
        5,
        1,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        7,
        1,
        5
      ],
      [
        8,
        1,
        5
      ],
      [
        9,
        1,
        5
      ],
      [
        10,
        1,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        2,
        1,
        6
      ],
      [
        3,
        1,
        6
      ],
      [
        4,
        1,
        6
      ],
      [
        5,
        1,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        7,
        1,
        6
      ],
      [
        8,
        1,
        6
      ],
      [
        9,
        1,
        6
      ],
      [
        10,
        1,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 62,
    "index": 4,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      3,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      1
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        2,
        0,
        2
      ],
      [
        2,
        1,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        2,
        3,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        2,
        5,
        2
      ],
      [
        2,
        6,
        2
      ],
      [
        2,
        7,
        2
      ],
      [
        2,
        8,
        2
      ],
      [
        2,
        9,
        2
      ],
      [
        2,
        10,
        2
      ],
      [
        10,
        0,
        9
      ],
      [
        10,
        1,
        9
      ],
      [
        10,
        2,
        9
      ],
      [
        10,
        3,
        9
      ],
      [
        10,
        4,
        9
      ],
      [
        10,
        5,
        9
      ],
      [
        10,
        6,
        9
      ],
      [
        10,
        7,
        9
      ],
      [
        10,
        8,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        10,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 62,
    "index": 5,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      5,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        1,
        0,
        5
      ],
      [
        2,
        0,
        5
      ],
      [
        3,
        0,
        5
      ],
      [
        4,
        0,
        5
      ],
      [
        5,
        0,
        5
      ],
      [
        6,
        0,
        5
      ],
      [
        7,
        0,
        5
      ],
      [
        8,
        0,
        5
      ],
      [
        9,
        0,
        5
      ],
      [
        10,
        0,
        5
      ],
      [
        0,
        2,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        2,
        2,
        6
      ],
      [
        3,
        2,
        6
      ],
      [
        4,
        2,
        6
      ],
      [
        5,
        2,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        7,
        2,
        6
      ],
      [
        8,
        2,
        6
      ],
      [
        9,
        2,
        6
      ],
      [
        10,
        2,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 62,
    "index": 6,
    "coefficients": [
      0,
      1,
      0,
      2,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        3,
        2,
        2
      ],
      [
        4,
        2,
        2
      ],
      [
        5,
        2,
        2
      ],
      [
        6,
        2,
        2
      ],
      [
        7,
        2,
        2
      ],
      [
        8,
        2,
        2
      ],
      [
        9,
        2,
        2
      ],
      [
        10,
        2,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        1,
        0,
        9
      ],
      [
        2,
        0,
        9
      ],
      [
        3,
        0,
        9
      ],
      [
        4,
        0,
        9
      ],
      [
        5,
        0,
        9
      ],
      [
        6,
        0,
        9
      ],
      [
        7,
        0,
        9
      ],
      [
        8,
        0,
        9
      ],
      [
        9,
        0,
        9
      ],
      [
        10,
        0,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 62,
    "index": 7,
    "coefficients": [
      0,
      1,
      0,
      7,
      0,
      0,
      7,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        4,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        3,
        4,
        2
      ],
      [
        4,
        4,
        2
      ],
      [
        5,
        4,
        2
      ],
      [
        6,
        4,
        2
      ],
      [
        7,
        4,
        2
      ],
      [
        8,
        4,
        2
      ],
      [
        9,
        4,
        2
      ],
      [
        10,
        4,
        2
      ],
      [
        0,
        9,
        9
      ],
      [
        1,
        9,
        9
      ],
      [
        2,
        9,
        9
      ],
      [
        3,
        9,
        9
      ],
      [
        4,
        9,
        9
      ],
      [
        5,
        9,
        9
      ],
      [
        6,
        9,
        9
      ],
      [
        7,
        9,
        9
      ],
      [
        8,
        9,
        9
      ],
      [
        9,
        9,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 67,
    "index": 0,
    "coefficients": [
      0,
      1,
      0,
      10,
      0,
      0,
      8,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        1,
        5
      ],
      [
        2,
        1,
        5
      ],
      [
        3,
        1,
        5
      ],
      [
        4,
        1,
        5
      ],
      [
        5,
        1,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        7,
        1,
        5
      ],
      [
        8,
        1,
        5
      ],
      [
        9,
        1,
        5
      ],
      [
        10,
        1,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        2,
        1,
        6
      ],
      [
        3,
        1,
        6
      ],
      [
        4,
        1,
        6
      ],
      [
        5,
        1,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        7,
        1,
        6
      ],
      [
        8,
        1,
        6
      ],
      [
        9,
        1,
        6
      ],
      [
        10,
        1,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 67,
    "index": 1,
    "coefficients": [
      0,
      1,
      0,
      2,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        3,
        2,
        2
      ],
      [
        4,
        2,
        2
      ],
      [
        5,
        2,
        2
      ],
      [
        6,
        2,
        2
      ],
      [
        7,
        2,
        2
      ],
      [
        8,
        2,
        2
      ],
      [
        9,
        2,
        2
      ],
      [
        10,
        2,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        1,
        0,
        9
      ],
      [
        2,
        0,
        9
      ],
      [
        3,
        0,
        9
      ],
      [
        4,
        0,
        9
      ],
      [
        5,
        0,
        9
      ],
      [
        6,
        0,
        9
      ],
      [
        7,
        0,
        9
      ],
      [
        8,
        0,
        9
      ],
      [
        9,
        0,
        9
      ],
      [
        10,
        0,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 67,
    "index": 2,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      2,
      0,
      0,
      0,
      9,
      0,
      0,
      0,
      0,
      10
    ],
    "points": [
      [
        2,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        2,
        3,
        1
      ],
      [
        2,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        2,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        2,
        8,
        1
      ],
      [
        2,
        9,
        1
      ],
      [
        2,
        10,
        1
      ],
      [
        2,
        0,
        2
      ],
      [
        2,
        1,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        2,
        3,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        2,
        5,
        2
      ],
      [
        2,
        6,
        2
      ],
      [
        2,
        7,
        2
      ],
      [
        2,
        8,
        2
      ],
      [
        2,
        9,
        2
      ],
      [
        2,
        10,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        0,
        1,
        9
      ],
      [
        0,
        2,
        9
      ],
      [
        0,
        3,
        9
      ],
      [
        0,
        4,
        9
      ],
      [
        0,
        5,
        9
      ],
      [
        0,
        6,
        9
      ],
      [
        0,
        7,
        9
      ],
      [
        0,
        8,
        9
      ],
      [
        0,
        9,
        9
      ],
      [
        0,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 67,
    "index": 3,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      7,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0,
      7
    ],
    "points": [
      [
        2,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        2,
        3,
        1
      ],
      [
        2,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        2,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        2,
        8,
        1
      ],
      [
        2,
        9,
        1
      ],
      [
        2,
        10,
        1
      ],
      [
        4,
        0,
        2
      ],
      [
        4,
        1,
        2
      ],
      [
        4,
        2,
        2
      ],
      [
        4,
        3,
        2
      ],
      [
        4,
        4,
        2
      ],
      [
        4,
        5,
        2
      ],
      [
        4,
        6,
        2
      ],
      [
        4,
        7,
        2
      ],
      [
        4,
        8,
        2
      ],
      [
        4,
        9,
        2
      ],
      [
        4,
        10,
        2
      ],
      [
        9,
        0,
        9
      ],
      [
        9,
        1,
        9
      ],
      [
        9,
        2,
        9
      ],
      [
        9,
        3,
        9
      ],
      [
        9,
        4,
        9
      ],
      [
        9,
        5,
        9
      ],
      [
        9,
        6,
        9
      ],
      [
        9,
        7,
        9
      ],
      [
        9,
        8,
        9
      ],
      [
        9,
        9,
        9
      ],
      [
        9,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 67,
    "index": 4,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      10,
      0,
      0,
      0,
      8,
      0,
      0,
      0,
      0,
      3
    ],
    "points": [
      [
        2,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        2,
        3,
        1
      ],
      [
        2,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        2,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        2,
        8,
        1
      ],
      [
        2,
        9,
        1
      ],
      [
        2,
        10,
        1
      ],
      [
        1,
        0,
        5
      ],
      [
        1,
        1,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        3,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        5,
        5
      ],
      [
        1,
        6,
        5
      ],
      [
        1,
        7,
        5
      ],
      [
        1,
        8,
        5
      ],
      [
        1,
        9,
        5
      ],
      [
        1,
        10,
        5
      ],
      [
        1,
        0,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        1,
        3,
        6
      ],
      [
        1,
        4,
        6
      ],
      [
        1,
        5,
        6
      ],
      [
        1,
        6,
        6
      ],
      [
        1,
        7,
        6
      ],
      [
        1,
        8,
        6
      ],
      [
        1,
        9,
        6
      ],
      [
        1,
        10,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 67,
    "index": 5,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      5,
      0,
      0,
      0,
      0,
      4
    ],
    "points": [
      [
        2,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        2,
        3,
        1
      ],
      [
        2,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        2,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        2,
        8,
        1
      ],
      [
        2,
        9,
        1
      ],
      [
        2,
        10,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        5,
        5
      ],
      [
        0,
        6,
        5
      ],
      [
        0,
        7,
        5
      ],
      [
        0,
        8,
        5
      ],
      [
        0,
        9,
        5
      ],
      [
        0,
        10,
        5
      ],
      [
        2,
        0,
        6
      ],
      [
        2,
        1,
        6
      ],
      [
        2,
        2,
        6
      ],
      [
        2,
        3,
        6
      ],
      [
        2,
        4,
        6
      ],
      [
        2,
        5,
        6
      ],
      [
        2,
        6,
        6
      ],
      [
        2,
        7,
        6
      ],
      [
        2,
        8,
        6
      ],
      [
        2,
        9,
        6
      ],
      [
        2,
        10,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 67,
    "index": 6,
    "coefficients": [
      0,
      1,
      0,
      7,
      0,
      0,
      7,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        4,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        3,
        4,
        2
      ],
      [
        4,
        4,
        2
      ],
      [
        5,
        4,
        2
      ],
      [
        6,
        4,
        2
      ],
      [
        7,
        4,
        2
      ],
      [
        8,
        4,
        2
      ],
      [
        9,
        4,
        2
      ],
      [
        10,
        4,
        2
      ],
      [
        0,
        9,
        9
      ],
      [
        1,
        9,
        9
      ],
      [
        2,
        9,
        9
      ],
      [
        3,
        9,
        9
      ],
      [
        4,
        9,
        9
      ],
      [
        5,
        9,
        9
      ],
      [
        6,
        9,
        9
      ],
      [
        7,
        9,
        9
      ],
      [
        8,
        9,
        9
      ],
      [
        9,
        9,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 67,
    "index": 7,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      5,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        1,
        0,
        5
      ],
      [
        2,
        0,
        5
      ],
      [
        3,
        0,
        5
      ],
      [
        4,
        0,
        5
      ],
      [
        5,
        0,
        5
      ],
      [
        6,
        0,
        5
      ],
      [
        7,
        0,
        5
      ],
      [
        8,
        0,
        5
      ],
      [
        9,
        0,
        5
      ],
      [
        10,
        0,
        5
      ],
      [
        0,
        2,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        2,
        2,
        6
      ],
      [
        3,
        2,
        6
      ],
      [
        4,
        2,
        6
      ],
      [
        5,
        2,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        7,
        2,
        6
      ],
      [
        8,
        2,
        6
      ],
      [
        9,
        2,
        6
      ],
      [
        10,
        2,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 71,
    "index": 0,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      9,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      9
    ],
    "points": [
      [
        9,
        0,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        9,
        3,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        9,
        5,
        1
      ],
      [
        9,
        6,
        1
      ],
      [
        9,
        7,
        1
      ],
      [
        9,
        8,
        1
      ],
      [
        9,
        9,
        1
      ],
      [
        9,
        10,
        1
      ],
      [
        3,
        0,
        3
      ],
      [
        3,
        1,
        3
      ],
      [
        3,
        2,
        3
      ],
      [
        3,
        3,
        3
      ],
      [
        3,
        4,
        3
      ],
      [
        3,
        5,
        3
      ],
      [
        3,
        6,
        3
      ],
      [
        3,
        7,
        3
      ],
      [
        3,
        8,
        3
      ],
      [
        3,
        9,
        3
      ],
      [
        3,
        10,
        3
      ],
      [
        9,
        0,
        8
      ],
      [
        9,
        1,
        8
      ],
      [
        9,
        2,
        8
      ],
      [
        9,
        3,
        8
      ],
      [
        9,
        4,
        8
      ],
      [
        9,
        5,
        8
      ],
      [
        9,
        6,
        8
      ],
      [
        9,
        7,
        8
      ],
      [
        9,
        8,
        8
      ],
      [
        9,
        9,
        8
      ],
      [
        9,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 71,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0,
      2
    ],
    "points": [
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        1,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        1,
        7,
        1
      ],
      [
        1,
        8,
        1
      ],
      [
        1,
        9,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        1,
        0,
        4
      ],
      [
        1,
        1,
        4
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        3,
        4
      ],
      [
        1,
        4,
        4
      ],
      [
        1,
        5,
        4
      ],
      [
        1,
        6,
        4
      ],
      [
        1,
        7,
        4
      ],
      [
        1,
        8,
        4
      ],
      [
        1,
        9,
        4
      ],
      [
        1,
        10,
        4
      ],
      [
        8,
        0,
        7
      ],
      [
        8,
        1,
        7
      ],
      [
        8,
        2,
        7
      ],
      [
        8,
        3,
        7
      ],
      [
        8,
        4,
        7
      ],
      [
        8,
        5,
        7
      ],
      [
        8,
        6,
        7
      ],
      [
        8,
        7,
        7
      ],
      [
        8,
        8,
        7
      ],
      [
        8,
        9,
        7
      ],
      [
        8,
        10,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 74,
    "index": 0,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      7,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        1,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        3,
        1,
        1
      ],
      [
        4,
        1,
        1
      ],
      [
        5,
        1,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        7,
        1,
        1
      ],
      [
        8,
        1,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        10,
        1,
        1
      ],
      [
        0,
        4,
        4
      ],
      [
        1,
        4,
        4
      ],
      [
        2,
        4,
        4
      ],
      [
        3,
        4,
        4
      ],
      [
        4,
        4,
        4
      ],
      [
        5,
        4,
        4
      ],
      [
        6,
        4,
        4
      ],
      [
        7,
        4,
        4
      ],
      [
        8,
        4,
        4
      ],
      [
        9,
        4,
        4
      ],
      [
        10,
        4,
        4
      ],
      [
        0,
        0,
        7
      ],
      [
        1,
        0,
        7
      ],
      [
        2,
        0,
        7
      ],
      [
        3,
        0,
        7
      ],
      [
        4,
        0,
        7
      ],
      [
        5,
        0,
        7
      ],
      [
        6,
        0,
        7
      ],
      [
        7,
        0,
        7
      ],
      [
        8,
        0,
        7
      ],
      [
        9,
        0,
        7
      ],
      [
        10,
        0,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 74,
    "index": 1,
    "coefficients": [
      0,
      1,
      0,
      3,
      0,
      0,
      8,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        4,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        2,
        4,
        1
      ],
      [
        3,
        4,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        6,
        4,
        1
      ],
      [
        7,
        4,
        1
      ],
      [
        8,
        4,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        10,
        4,
        1
      ],
      [
        0,
        1,
        3
      ],
      [
        1,
        1,
        3
      ],
      [
        2,
        1,
        3
      ],
      [
        3,
        1,
        3
      ],
      [
        4,
        1,
        3
      ],
      [
        5,
        1,
        3
      ],
      [
        6,
        1,
        3
      ],
      [
        7,
        1,
        3
      ],
      [
        8,
        1,
        3
      ],
      [
        9,
        1,
        3
      ],
      [
        10,
        1,
        3
      ],
      [
        0,
        0,
        8
      ],
      [
        1,
        0,
        8
      ],
      [
        2,
        0,
        8
      ],
      [
        3,
        0,
        8
      ],
      [
        4,
        0,
        8
      ],
      [
        5,
        0,
        8
      ],
      [
        6,
        0,
        8
      ],
      [
        7,
        0,
        8
      ],
      [
        8,
        0,
        8
      ],
      [
        9,
        0,
        8
      ],
      [
        10,
        0,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 0,
    "coefficients": [
      0,
      1,
      1,
      7,
      3,
      7,
      7,
      10,
      10,
      7,
      7,
      6,
      9,
      6,
      7
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        1
      ],
      [
        3,
        10,
        1
      ],
      [
        4,
        9,
        1
      ],
      [
        5,
        8,
        1
      ],
      [
        6,
        7,
        1
      ],
      [
        7,
        6,
        1
      ],
      [
        8,
        5,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        10,
        3,
        1
      ],
      [
        0,
        4,
        2
      ],
      [
        1,
        3,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        3,
        1,
        2
      ],
      [
        4,
        0,
        2
      ],
      [
        5,
        10,
        2
      ],
      [
        6,
        9,
        2
      ],
      [
        7,
        8,
        2
      ],
      [
        8,
        7,
        2
      ],
      [
        9,
        6,
        2
      ],
      [
        10,
        5,
        2
      ],
      [
        0,
        9,
        9
      ],
      [
        1,
        8,
        9
      ],
      [
        2,
        7,
        9
      ],
      [
        3,
        6,
        9
      ],
      [
        4,
        5,
        9
      ],
      [
        5,
        4,
        9
      ],
      [
        6,
        3,
        9
      ],
      [
        7,
        2,
        9
      ],
      [
        8,
        1,
        9
      ],
      [
        9,
        0,
        9
      ],
      [
        10,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        10,
        10
      ],
      [
        2,
        9,
        10
      ],
      [
        3,
        8,
        10
      ],
      [
        4,
        7,
        10
      ],
      [
        5,
        6,
        10
      ],
      [
        6,
        5,
        10
      ],
      [
        7,
        4,
        10
      ],
      [
        8,
        3,
        10
      ],
      [
        9,
        2,
        10
      ],
      [
        10,
        1,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        10,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 1,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      2,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      9
    ],
    "points": [
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        0,
        2,
        1
      ],
      [
        0,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        0,
        5,
        1
      ],
      [
        0,
        6,
        1
      ],
      [
        0,
        7,
        1
      ],
      [
        0,
        8,
        1
      ],
      [
        0,
        9,
        1
      ],
      [
        0,
        10,
        1
      ],
      [
        10,
        0,
        2
      ],
      [
        10,
        1,
        2
      ],
      [
        10,
        2,
        2
      ],
      [
        10,
        3,
        2
      ],
      [
        10,
        4,
        2
      ],
      [
        10,
        5,
        2
      ],
      [
        10,
        6,
        2
      ],
      [
        10,
        7,
        2
      ],
      [
        10,
        8,
        2
      ],
      [
        10,
        9,
        2
      ],
      [
        10,
        10,
        2
      ],
      [
        1,
        0,
        9
      ],
      [
        1,
        1,
        9
      ],
      [
        1,
        2,
        9
      ],
      [
        1,
        3,
        9
      ],
      [
        1,
        4,
        9
      ],
      [
        1,
        5,
        9
      ],
      [
        1,
        6,
        9
      ],
      [
        1,
        7,
        9
      ],
      [
        1,
        8,
        9
      ],
      [
        1,
        9,
        9
      ],
      [
        1,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 2,
    "coefficients": [
      0,
      1,
      0,
      2,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        3,
        2,
        2
      ],
      [
        4,
        2,
        2
      ],
      [
        5,
        2,
        2
      ],
      [
        6,
        2,
        2
      ],
      [
        7,
        2,
        2
      ],
      [
        8,
        2,
        2
      ],
      [
        9,
        2,
        2
      ],
      [
        10,
        2,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        1,
        0,
        9
      ],
      [
        2,
        0,
        9
      ],
      [
        3,
        0,
        9
      ],
      [
        4,
        0,
        9
      ],
      [
        5,
        0,
        9
      ],
      [
        6,
        0,
        9
      ],
      [
        7,
        0,
        9
      ],
      [
        8,
        0,
        9
      ],
      [
        9,
        0,
        9
      ],
      [
        10,
        0,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 3,
    "coefficients": [
      0,
      1,
      0,
      7,
      0,
      0,
      7,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        4,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        2,
        4,
        2
      ],
      [
        3,
        4,
        2
      ],
      [
        4,
        4,
        2
      ],
      [
        5,
        4,
        2
      ],
      [
        6,
        4,
        2
      ],
      [
        7,
        4,
        2
      ],
      [
        8,
        4,
        2
      ],
      [
        9,
        4,
        2
      ],
      [
        10,
        4,
        2
      ],
      [
        0,
        9,
        9
      ],
      [
        1,
        9,
        9
      ],
      [
        2,
        9,
        9
      ],
      [
        3,
        9,
        9
      ],
      [
        4,
        9,
        9
      ],
      [
        5,
        9,
        9
      ],
      [
        6,
        9,
        9
      ],
      [
        7,
        9,
        9
      ],
      [
        8,
        9,
        9
      ],
      [
        9,
        9,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 4,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      4,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      7
    ],
    "points": [
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        0,
        2,
        1
      ],
      [
        0,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        0,
        5,
        1
      ],
      [
        0,
        6,
        1
      ],
      [
        0,
        7,
        1
      ],
      [
        0,
        8,
        1
      ],
      [
        0,
        9,
        1
      ],
      [
        0,
        10,
        1
      ],
      [
        6,
        0,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        6,
        2,
        5
      ],
      [
        6,
        3,
        5
      ],
      [
        6,
        4,
        5
      ],
      [
        6,
        5,
        5
      ],
      [
        6,
        6,
        5
      ],
      [
        6,
        7,
        5
      ],
      [
        6,
        8,
        5
      ],
      [
        6,
        9,
        5
      ],
      [
        6,
        10,
        5
      ],
      [
        5,
        0,
        6
      ],
      [
        5,
        1,
        6
      ],
      [
        5,
        2,
        6
      ],
      [
        5,
        3,
        6
      ],
      [
        5,
        4,
        6
      ],
      [
        5,
        5,
        6
      ],
      [
        5,
        6,
        6
      ],
      [
        5,
        7,
        6
      ],
      [
        5,
        8,
        6
      ],
      [
        5,
        9,
        6
      ],
      [
        5,
        10,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 5,
    "coefficients": [
      0,
      1,
      0,
      1,
      0,
      0,
      5,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        1,
        0,
        5
      ],
      [
        2,
        0,
        5
      ],
      [
        3,
        0,
        5
      ],
      [
        4,
        0,
        5
      ],
      [
        5,
        0,
        5
      ],
      [
        6,
        0,
        5
      ],
      [
        7,
        0,
        5
      ],
      [
        8,
        0,
        5
      ],
      [
        9,
        0,
        5
      ],
      [
        10,
        0,
        5
      ],
      [
        0,
        2,
        6
      ],
      [
        1,
        2,
        6
      ],
      [
        2,
        2,
        6
      ],
      [
        3,
        2,
        6
      ],
      [
        4,
        2,
        6
      ],
      [
        5,
        2,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        7,
        2,
        6
      ],
      [
        8,
        2,
        6
      ],
      [
        9,
        2,
        6
      ],
      [
        10,
        2,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 6,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      7,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      4
    ],
    "points": [
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        0,
        2,
        1
      ],
      [
        0,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        0,
        5,
        1
      ],
      [
        0,
        6,
        1
      ],
      [
        0,
        7,
        1
      ],
      [
        0,
        8,
        1
      ],
      [
        0,
        9,
        1
      ],
      [
        0,
        10,
        1
      ],
      [
        5,
        0,
        5
      ],
      [
        5,
        1,
        5
      ],
      [
        5,
        2,
        5
      ],
      [
        5,
        3,
        5
      ],
      [
        5,
        4,
        5
      ],
      [
        5,
        5,
        5
      ],
      [
        5,
        6,
        5
      ],
      [
        5,
        7,
        5
      ],
      [
        5,
        8,
        5
      ],
      [
        5,
        9,
        5
      ],
      [
        5,
        10,
        5
      ],
      [
        6,
        0,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        6,
        2,
        6
      ],
      [
        6,
        3,
        6
      ],
      [
        6,
        4,
        6
      ],
      [
        6,
        5,
        6
      ],
      [
        6,
        6,
        6
      ],
      [
        6,
        7,
        6
      ],
      [
        6,
        8,
        6
      ],
      [
        6,
        9,
        6
      ],
      [
        6,
        10,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 7,
    "coefficients": [
      0,
      0,
      1,
      0,
      0,
      9,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      2
    ],
    "points": [
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        0,
        2,
        1
      ],
      [
        0,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        0,
        5,
        1
      ],
      [
        0,
        6,
        1
      ],
      [
        0,
        7,
        1
      ],
      [
        0,
        8,
        1
      ],
      [
        0,
        9,
        1
      ],
      [
        0,
        10,
        1
      ],
      [
        1,
        0,
        2
      ],
      [
        1,
        1,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        1,
        3,
        2
      ],
      [
        1,
        4,
        2
      ],
      [
        1,
        5,
        2
      ],
      [
        1,
        6,
        2
      ],
      [
        1,
        7,
        2
      ],
      [
        1,
        8,
        2
      ],
      [
        1,
        9,
        2
      ],
      [
        1,
        10,
        2
      ],
      [
        10,
        0,
        9
      ],
      [
        10,
        1,
        9
      ],
      [
        10,
        2,
        9
      ],
      [
        10,
        3,
        9
      ],
      [
        10,
        4,
        9
      ],
      [
        10,
        5,
        9
      ],
      [
        10,
        6,
        9
      ],
      [
        10,
        7,
        9
      ],
      [
        10,
        8,
        9
      ],
      [
        10,
        9,
        9
      ],
      [
        10,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        0,
        1,
        10
      ],
      [
        0,
        2,
        10
      ],
      [
        0,
        3,
        10
      ],
      [
        0,
        4,
        10
      ],
      [
        0,
        5,
        10
      ],
      [
        0,
        6,
        10
      ],
      [
        0,
        7,
        10
      ],
      [
        0,
        8,
        10
      ],
      [
        0,
        9,
        10
      ],
      [
        0,
        10,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        0,
        1,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 8,
    "coefficients": [
      0,
      1,
      0,
      10,
      0,
      0,
      8,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        4,
        2,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        2,
        1
      ],
      [
        8,
        2,
        1
      ],
      [
        9,
        2,
        1
      ],
      [
        10,
        2,
        1
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        1,
        5
      ],
      [
        2,
        1,
        5
      ],
      [
        3,
        1,
        5
      ],
      [
        4,
        1,
        5
      ],
      [
        5,
        1,
        5
      ],
      [
        6,
        1,
        5
      ],
      [
        7,
        1,
        5
      ],
      [
        8,
        1,
        5
      ],
      [
        9,
        1,
        5
      ],
      [
        10,
        1,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        2,
        1,
        6
      ],
      [
        3,
        1,
        6
      ],
      [
        4,
        1,
        6
      ],
      [
        5,
        1,
        6
      ],
      [
        6,
        1,
        6
      ],
      [
        7,
        1,
        6
      ],
      [
        8,
        1,
        6
      ],
      [
        9,
        1,
        6
      ],
      [
        10,
        1,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        0,
        10
      ],
      [
        2,
        0,
        10
      ],
      [
        3,
        0,
        10
      ],
      [
        4,
        0,
        10
      ],
      [
        5,
        0,
        10
      ],
      [
        6,
        0,
        10
      ],
      [
        7,
        0,
        10
      ],
      [
        8,
        0,
        10
      ],
      [
        9,
        0,
        10
      ],
      [
        10,
        0,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        0,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 9,
    "coefficients": [
      0,
      1,
      1,
      1,
      2,
      1,
      5,
      4,
      4,
      5,
      4,
      5,
      2,
      5,
      4
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        1
      ],
      [
        3,
        10,
        1
      ],
      [
        4,
        9,
        1
      ],
      [
        5,
        8,
        1
      ],
      [
        6,
        7,
        1
      ],
      [
        7,
        6,
        1
      ],
      [
        8,
        5,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        10,
        3,
        1
      ],
      [
        0,
        0,
        5
      ],
      [
        1,
        10,
        5
      ],
      [
        2,
        9,
        5
      ],
      [
        3,
        8,
        5
      ],
      [
        4,
        7,
        5
      ],
      [
        5,
        6,
        5
      ],
      [
        6,
        5,
        5
      ],
      [
        7,
        4,
        5
      ],
      [
        8,
        3,
        5
      ],
      [
        9,
        2,
        5
      ],
      [
        10,
        1,
        5
      ],
      [
        0,
        2,
        6
      ],
      [
        1,
        1,
        6
      ],
      [
        2,
        0,
        6
      ],
      [
        3,
        10,
        6
      ],
      [
        4,
        9,
        6
      ],
      [
        5,
        8,
        6
      ],
      [
        6,
        7,
        6
      ],
      [
        7,
        6,
        6
      ],
      [
        8,
        5,
        6
      ],
      [
        9,
        4,
        6
      ],
      [
        10,
        3,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        10,
        10
      ],
      [
        2,
        9,
        10
      ],
      [
        3,
        8,
        10
      ],
      [
        4,
        7,
        10
      ],
      [
        5,
        6,
        10
      ],
      [
        6,
        5,
        10
      ],
      [
        7,
        4,
        10
      ],
      [
        8,
        3,
        10
      ],
      [
        9,
        2,
        10
      ],
      [
        10,
        1,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        10,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 10,
    "coefficients": [
      0,
      1,
      1,
      2,
      4,
      2,
      9,
      5,
      5,
      9,
      10,
      7,
      5,
      7,
      10
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        1
      ],
      [
        3,
        10,
        1
      ],
      [
        4,
        9,
        1
      ],
      [
        5,
        8,
        1
      ],
      [
        6,
        7,
        1
      ],
      [
        7,
        6,
        1
      ],
      [
        8,
        5,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        10,
        3,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        1,
        2
      ],
      [
        2,
        0,
        2
      ],
      [
        3,
        10,
        2
      ],
      [
        4,
        9,
        2
      ],
      [
        5,
        8,
        2
      ],
      [
        6,
        7,
        2
      ],
      [
        7,
        6,
        2
      ],
      [
        8,
        5,
        2
      ],
      [
        9,
        4,
        2
      ],
      [
        10,
        3,
        2
      ],
      [
        0,
        0,
        9
      ],
      [
        1,
        10,
        9
      ],
      [
        2,
        9,
        9
      ],
      [
        3,
        8,
        9
      ],
      [
        4,
        7,
        9
      ],
      [
        5,
        6,
        9
      ],
      [
        6,
        5,
        9
      ],
      [
        7,
        4,
        9
      ],
      [
        8,
        3,
        9
      ],
      [
        9,
        2,
        9
      ],
      [
        10,
        1,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        10,
        10
      ],
      [
        2,
        9,
        10
      ],
      [
        3,
        8,
        10
      ],
      [
        4,
        7,
        10
      ],
      [
        5,
        6,
        10
      ],
      [
        6,
        5,
        10
      ],
      [
        7,
        4,
        10
      ],
      [
        8,
        3,
        10
      ],
      [
        9,
        2,
        10
      ],
      [
        10,
        1,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        10,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 80,
    "index": 11,
    "coefficients": [
      0,
      1,
      1,
      10,
      9,
      10,
      8,
      2,
      2,
      8,
      3,
      1,
      7,
      1,
      3
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        1
      ],
      [
        3,
        10,
        1
      ],
      [
        4,
        9,
        1
      ],
      [
        5,
        8,
        1
      ],
      [
        6,
        7,
        1
      ],
      [
        7,
        6,
        1
      ],
      [
        8,
        5,
        1
      ],
      [
        9,
        4,
        1
      ],
      [
        10,
        3,
        1
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        0,
        5
      ],
      [
        2,
        10,
        5
      ],
      [
        3,
        9,
        5
      ],
      [
        4,
        8,
        5
      ],
      [
        5,
        7,
        5
      ],
      [
        6,
        6,
        5
      ],
      [
        7,
        5,
        5
      ],
      [
        8,
        4,
        5
      ],
      [
        9,
        3,
        5
      ],
      [
        10,
        2,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        1,
        0,
        6
      ],
      [
        2,
        10,
        6
      ],
      [
        3,
        9,
        6
      ],
      [
        4,
        8,
        6
      ],
      [
        5,
        7,
        6
      ],
      [
        6,
        6,
        6
      ],
      [
        7,
        5,
        6
      ],
      [
        8,
        4,
        6
      ],
      [
        9,
        3,
        6
      ],
      [
        10,
        2,
        6
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        10,
        10
      ],
      [
        2,
        9,
        10
      ],
      [
        3,
        8,
        10
      ],
      [
        4,
        7,
        10
      ],
      [
        5,
        6,
        10
      ],
      [
        6,
        5,
        10
      ],
      [
        7,
        4,
        10
      ],
      [
        8,
        3,
        10
      ],
      [
        9,
        2,
        10
      ],
      [
        10,
        1,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        10,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  }
]

==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_quintic_rank.txt <==
0 0:2460 1:1980 2:1563 3:537 4:447 5:54 6:90 7:6 8:3  candidates 93560241
1 0:2493 1:1749 2:1788 3:645 4:330 5:60 6:75  candidates 14845110
2 0:1512 1:3321 2:1548 3:633 4:120 5:6  candidates 378396
3 0:1431 1:3333 2:1704 3:549 4:117 5:6  candidates 364716
4 0:2292 1:1761 2:2034 3:516 4:126 5:336 6:27 7:48  candidates 104012169
5 0:1941 1:2571 2:1203 3:597 4:624 5:120 6:27 7:54 8:3  candidates 177264138
6 0:2046 1:2472 2:1503 3:798 4:255 5:51 6:15  candidates 3978657
7 0:2019 1:2700 2:1443 3:714 4:207 5:42 6:15  candidates 3751776
8 0:1737 1:3159 2:1434 3:570 4:225 5:15  candidates 667152
9 0:1878 1:2847 2:1635 3:540 4:225 5:15  candidates 665262
10 0:1869 1:2829 2:1788 3:498 4:141 5:15  candidates 538518
11 0:2268 1:2412 2:1263 3:828 4:285 5:72 6:12  candidates 3830364
12 0:2055 1:2634 2:1419 3:723 4:252 5:45 6:12  candidates 3335346
13 0:1992 1:2862 2:1317 3:726 4:189 5:39 6:15  candidates 3677355
14 0:1836 1:3012 2:1506 3:591 4:183 5:12  candidates 560859
15 0:1614 1:3252 2:1761 3:396 4:111 5:6  candidates 336186
16 0:1653 1:3186 2:1770 3:414 4:111 5:6  candidates 338622
17 0:1800 1:2958 2:1710 3:462 4:204 5:6  candidates 480210
18 0:1704 1:3153 2:1650 3:489 4:138 5:6  candidates 386652
19 0:1587 1:3165 2:1761 3:489 4:132 5:6  candidates 379212
20 0:1767 1:2967 2:1791 3:423 4:183 5:9  candidates 493575
21 0:1746 1:3051 2:1674 3:495 4:165 5:9  candidates 475479
22 0:1344 1:3462 2:1866 3:375 4:87 5:6  candidates 299727
23 0:1989 1:2751 2:1686 3:513 4:171 5:30  candidates 824706
24 0:1524 1:3279 2:1914 3:282 4:132 5:9  candidates 401946
25 0:1614 1:3216 2:1782 3:414 4:108 5:6  candidates 334404
26 0:1860 1:3033 2:1566 3:540 4:126 5:15  candidates 519684
27 0:1707 1:2850 2:1728 3:405 4:390 5:15 7:45  candidates 88582251
28 0:1815 1:2568 2:1950 3:519 4:264 5:24  candidates 868011
29 0:1605 1:3039 2:1809 3:489 4:189 5:9  candidates 511425
30 0:1710 1:2949 2:1752 3:573 4:141 5:15  candidates 548181
31 0:2124 1:2427 2:1626 3:639 4:222 5:54 6:45 7:3  candidates 15119775
32 0:1923 1:2379 2:1911 3:447 4:408 5:27 7:45  candidates 88809174
33 0:2088 1:2511 2:1617 3:696 4:189 5:36 6:3  candidates 1502427
34 0:2382 1:2346 2:942 3:1044 4:333 5:60 6:24 7:9  candidates 23396511
35 0:2250 1:2586 2:1107 3:864 4:258 5:54 6:15 7:6  candidates 15727806
36 0:1701 1:2982 2:1821 3:447 4:180 5:9  candidates 492750
37 0:1611 1:3087 2:1758 3:522 4:114 5:3 6:45  candidates 8280840
38 0:1941 1:2811 2:1680 3:510 4:168 5:30  candidates 819903
39 0:1842 1:2604 2:1890 3:315 4:426 5:18 7:45  candidates 88672998
40 0:1944 1:2487 2:1929 3:492 4:264 5:24  candidates 864087
41 0:1743 1:3099 2:1659 3:537 4:99 5:3  candidates 287679
42 0:1782 1:2850 2:1677 3:396 4:375 5:15 7:45  candidates 88558482
43 0:1659 1:3201 2:1638 3:498 4:138 5:6  candidates 387753
44 0:1668 1:3063 2:1809 3:441 4:153 5:6  candidates 404046
45 0:1542 1:3309 2:1878 3:315 4:90 5:6  candidates 296130
46 0:1734 1:3030 2:1746 3:429 4:192 5:9  candidates 507072
47 0:1698 1:3012 2:1773 3:510 4:141 5:6  candidates 395172
48 0:1608 1:3069 2:1773 3:495 4:186 5:9  candidates 507429
49 0:1752 1:3072 2:1608 3:570 4:123 5:15  candidates 519825
50 0:1608 1:3120 2:1725 3:543 4:96 5:3 6:45  candidates 8256918
51 0:1923 1:3036 2:1218 3:525 4:381 5:12 7:45  candidates 88530786
52 0:1893 1:2946 2:1536 3:612 4:126 5:27  candidates 722073
53 0:1509 1:3189 2:2004 3:300 4:129 5:9  candidates 400938
54 0:1785 1:3105 2:1662 3:426 4:156 5:6  candidates 404721
55 0:1695 1:3003 2:1779 3:519 4:96 5:3 6:45  candidates 8254257
56 0:1728 1:2988 2:1725 3:510 4:177 5:12  candidates 543906
57 0:1749 1:3249 2:1443 3:600 4:87 5:12  candidates 420993
58 0:2088 1:2736 2:1563 3:531 4:192 5:30  candidates 856353
59 0:1743 1:3132 2:1617 3:492 4:150 5:6  candidates 404202
60 0:2526 1:1659 2:1722 3:738 4:357 5:60 6:78  candidates 15427593
61 0:2082 1:1842 2:2100 3:525 4:486 5:60 7:45  candidates 89466936
62 0:2268 1:1836 2:1404 3:600 4:762 5:126 6:69 7:72 8:3  candidates 220082334
63 0:1557 1:3273 2:1794 3:441 4:72 5:3  candidates 237177
64 0:1974 1:2757 2:1146 3:834 4:351 5:45 6:30 8:3  candidates 70988364
65 0:2094 1:2457 2:1371 3:891 4:261 5:51 6:15  candidates 3998211
66 0:1908 1:2892 2:1524 3:546 4:228 5:36 6:6  candidates 2070306
67 0:2520 1:1746 2:1170 3:555 4:651 5:330 6:93 7:54 8:18 9:3  candidates 1221293832
68 0:2196 1:2208 2:1623 3:741 4:303 5:54 6:15  candidates 4090839
69 0:1929 1:2649 2:1728 3:636 4:168 5:27 6:3  candidates 1320228
70 0:1887 1:2769 2:1689 3:561 4:219 5:15  candidates 659841
71 0:1959 1:2712 2:1617 3:540 4:225 5:39 6:48  candidates 9554919
72 0:1854 1:2940 2:1614 3:558 4:156 5:18  candidates 614796
73 0:2298 1:2232 2:1533 3:774 4:225 5:63 6:15  candidates 4124925
74 0:2187 1:2532 2:1443 3:687 4:192 5:51 6:45 7:3  candidates 15031833
75 0:2202 1:2454 2:1491 3:672 4:255 5:60 6:6  candidates 2512278
76 0:1821 1:2874 2:1650 3:603 4:168 5:21 6:3  candidates 1218498
77 0:2034 1:2505 2:1617 3:708 4:234 5:39 6:3  candidates 1618212
78 0:1962 1:2691 2:1545 3:663 4:225 5:42 6:12  candidates 3241092
79 0:2196 1:2616 2:1029 3:915 4:306 5:57 6:15 7:6  candidates 15852270
80 0:3096 1:1236 2:1143 3:51 4:1233 5:150 6:198 8:27 9:6  candidates 2032857075
81 0:1740 1:3042 2:1578 3:642 4:123 5:15  candidates 529011


==> anc/code/prime11/original/output/fuglede11_round2/size33/harmonic_seven_triple_rank.cpp <==
#include <array>
#include <vector>
#include <string>
#include <unordered_set>
#include <iostream>
#include <fstream>
#include <algorithm>
#include <cassert>
using namespace std;
#include "harmonic_seven.inc"
int mod(int a) { a%=11; return a<0?a+11:a; }
int inv(int a) { for(int b=1;b<11;b++)if(a*b%11==1)return b; assert(false);return 0; }
using Vec=vector<int>;
using Mat=vector<Vec>;
Mat nullspace(Mat a,int n) {
 vector<int> piv;int r=0;
 for(int c=0;c<n && r<(int)a.size();c++) {
  int k=r;while(k<(int)a.size()&&!a[k][c])k++;
  if(k==(int)a.size())continue;
  swap(a[k],a[r]);int iv=inv(a[r][c]);for(int&x:a[r])x=x*iv%11;
  for(int i=0;i<(int)a.size();i++)if(i!=r&&a[i][c]){
   int v=a[i][c];for(int j=0;j<n;j++)a[i][j]=mod(a[i][j]-v*a[r][j]);
  }
  piv.push_back(c);r++;
 }
 Mat out;
 for(int c=0;c<n;c++)if(find(piv.begin(),piv.end(),c)==piv.end()){
  Vec v(n);v[c]=1;for(int i=0;i<r;i++)v[piv[i]]=mod(-a[i][c]);out.push_back(v);
 }
 return out;
}

int main(int argc,char**argv){
 int degree=argc>1?atoi(argv[1]):5;int n=(degree+1)*(degree+2)/2;int kn=n-7;
 vector<pair<int,int>> mons;for(int d=0;d<=degree;d++)for(int i=0;i<=d;i++)mons.push_back({i,d-i});
 Mat V(121,Vec(n));
 for(int x=0;x<11;x++)for(int y=0;y<11;y++)for(int k=0;k<n;k++){
  int z=1;for(int i=0;i<mons[k].first;i++)z=z*x%11;for(int i=0;i<mons[k].second;i++)z=z*y%11;V[11*x+y][k]=z;
 }
 for(int ci=0;ci<82;ci++){
  Mat A;for(auto&c:CLASSES[ci])A.push_back(V[11*c[0]+c[1]]);
  Mat K=nullspace(A,n);assert(K.size()==kn);
  Mat EV(121,Vec(kn));for(int p=0;p<121;p++)for(int k=0;k<kn;k++)for(int j=0;j<n;j++)EV[p][k]=(EV[p][k]+V[p][j]*K[k][j])%11;
  vector<Mat> NN(121),EE(121);
  for(int v=1;v<121;v++){
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EV[11*mod(c[0]-v/11)+mod(c[1]-v%11)]);
   NN[v]=nullspace(D,kn);int d=NN[v].size();
   EE[v]=Mat(121,Vec(d));
   for(int p=0;p<121;p++)for(int k=0;k<d;k++)for(int j=0;j<kn;j++)EE[v][p][k]=(EE[v][p][k]+EV[p][j]*NN[v][k][j])%11;
  }
  int hist[29]={};long long num=0;
  for(int v=1;v<121;v++)for(int w=v+1;w<121;w++){
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EE[v][11*mod(c[0]-w/11)+mod(c[1]-w%11)]);
   auto N=nullspace(D,NN[v].size());int d=N.size();hist[d]++;
   long long n=0,p=1;for(int k=0;k<d;k++){n+=p;p*=11;}num+=n;
  }
  cout<<ci<<" ";for(int d=0;d<29;d++)if(hist[d])cout<<d<<":"<<hist[d]<<" ";cout<<" candidates "<<num<<endl;
 }
}


==> anc/code/prime11/original/output/fuglede11_round2/size33/moment_classes.json <==
{
  "representatives": [
    0,
    1,
    2,
    3,
    5,
    6,
    7,
    10,
    20
  ],
  "mapping": [
    0,
    1,
    2,
    3,
    1,
    5,
    6,
    7,
    2,
    7,
    10,
    10,
    5,
    6,
    7,
    1,
    10,
    10,
    5,
    3,
    20,
    3,
    1,
    0,
    7,
    5,
    6,
    20,
    2,
    10,
    7,
    6,
    6,
    20,
    0,
    0,
    3,
    2,
    20,
    0,
    3,
    2,
    20,
    1,
    5
  ]
}

==> anc/code/prime11/original/output/fuglede11_round2/size33/quartic_extension.cpp <==
#include <array>
#include <vector>
#include <string>
#include <unordered_set>
#include <iostream>
#include <fstream>
#include <algorithm>
#include <cassert>
using namespace std;
#include "classes.inc"
int mod(int a) { a%=11; return a<0?a+11:a; }
int inv(int a) { for(int b=1;b<11;b++)if(a*b%11==1)return b; assert(false);return 0; }
using Vec=vector<int>;
using Mat=vector<Vec>;
Mat nullspace(Mat a,int n) {
 vector<int> piv;int r=0;
 for(int c=0;c<n && r<(int)a.size();c++) {
  int k=r;while(k<(int)a.size()&&!a[k][c])k++;
  if(k==(int)a.size())continue;
  swap(a[k],a[r]);int iv=inv(a[r][c]);for(int&x:a[r])x=x*iv%11;
  for(int i=0;i<(int)a.size();i++)if(i!=r&&a[i][c]){
   int v=a[i][c];for(int j=0;j<n;j++)a[i][j]=mod(a[i][j]-v*a[r][j]);
  }
  piv.push_back(c);r++;
 }
 Mat out;
 for(int c=0;c<n;c++)if(find(piv.begin(),piv.end(),c)==piv.end()){
  Vec v(n);v[c]=1;for(int i=0;i<r;i++)v[piv[i]]=mod(-a[i][c]);out.push_back(v);
 }
 return out;
}
int main(){
 vector<pair<int,int>> mons;for(int d=0;d<=4;d++)for(int i=0;i<=d;i++)mons.push_back({i,d-i});
 Mat V(121,Vec(15));
 for(int x=0;x<11;x++)for(int y=0;y<11;y++)for(int k=0;k<15;k++){
  int z=1;for(int i=0;i<mons[k].first;i++)z=z*x%11;for(int i=0;i<mons[k].second;i++)z=z*y%11;V[11*x+y][k]=z;
 }
 ofstream out("output/fuglede11_round2/size33/quartic_extension_results.json");out<<"{\"records\":[\n";
 long total=0;int globalmax=0,survivors=0;
 for(int ci=0;ci<45;ci++){
  Mat A;for(auto&c:CLASSES[ci])A.push_back(V[11*c[0]+c[1]]);
  Mat K=nullspace(A,15);assert(K.size()==7);
  Mat EV(121,Vec(7));for(int p=0;p<121;p++)for(int k=0;k<7;k++)for(int j=0;j<15;j++)EV[p][k]=(EV[p][k]+V[p][j]*K[k][j])%11;
  unordered_set<string> polynomials;
  int null_counts[8]={};
  for(int t=1;t<11;t++)for(int x=0;x<11;x++)for(int y=0;y<11;y++){
   if(x==0&&y==0&&t==10)continue; // the normalized first outside point
   Mat D;int ti=inv(t);
   for(auto&c:CLASSES[ci])D.push_back(EV[11*mod((x-c[0])*ti)+mod((y-c[1])*ti)]);
   Mat N=nullspace(D,7);int d=N.size();null_counts[d]++;assert(d<7);
   // Enumerate projective vectors: first nonzero coordinate normalized to one.
   for(int lead=0;lead<d;lead++){
    long count=1;for(int i=lead+1;i<d;i++)count*=11;
    for(long v=0;v<count;v++){
     Vec alpha(7);long w=v;
     for(int k=lead;k<d;k++){
      int a=k==lead?1:w%11;if(k!=lead)w/=11;
      for(int j=0;j<7;j++)alpha[j]=(alpha[j]+a*N[k][j])%11;
     }
     Vec q(15);for(int k=0;k<7;k++)for(int j=0;j<15;j++)q[j]=(q[j]+alpha[k]*K[k][j])%11;
     int j=0;while(!q[j])j++;int iv=inv(q[j]);string s(15,'\0');for(j=0;j<15;j++)s[j]=q[j]*iv%11;
     polynomials.insert(s);
    }
   }
  }
  int maxbound=0,maxoutside=0,hist[1211]={};vector<string> survive;
  for(auto&q:polynomials){
   bool Z[121]={};vector<int> zeros;
   for(int p=0;p<121;p++){
    int s=0;for(int j=0;j<15;j++)s+=q[j]*V[p][j];
    if(s%11==0){Z[p]=true;zeros.push_back(p);}
   }
   int count=0,bound=0;
   for(int t=1;t<11;t++){
    int layer=0,ti=inv(t);
    for(int p:zeros){
     int x=mod(t*(p/11)+CLASSES[ci][0][0]),y=mod(t*(p%11)+CLASSES[ci][0][1]);bool ok=true;
     for(int j=1;j<8;j++){
      auto&c=CLASSES[ci][j];if(!Z[11*mod((x-c[0])*ti)+mod((y-c[1])*ti)]){ok=false;break;}
     }
     if(ok)layer++;
    }
    count+=layer;bound+=min(layer,8);
   }
   hist[count]++;maxoutside=max(maxoutside,count);maxbound=max(maxbound,bound);
   if(bound>=25)survive.push_back(q);
  }
  total+=polynomials.size();globalmax=max(globalmax,maxbound);survivors+=survive.size();
  cout<<ci<<" candidates "<<polynomials.size()<<" max_outside "<<maxoutside<<" max_bound "<<maxbound<<" survivors "<<survive.size()<<endl;
  if(ci)out<<",\n";
  out<<"{\"class\":"<<ci<<",\"polynomials\":"<<polynomials.size()<<",\"max_outside\":"<<maxoutside<<",\"max_plane_bound\":"<<maxbound<<",\"histogram\":{";
  bool first=true;for(int i=0;i<=1210;i++)if(hist[i]){if(!first)out<<",";first=false;out<<"\""<<i<<"\":"<<hist[i];}
  out<<"},\"surviving_coefficients\":[";first=true;
  for(auto&q:survive){if(!first)out<<",";first=false;out<<"[";for(int j=0;j<15;j++){if(j)out<<",";out<<(int)q[j];}out<<"]";}out<<"]}";
 }
 out<<"\n],\"total_candidates\":"<<total<<",\"max_plane_bound\":"<<globalmax<<",\"survivors\":"<<survivors<<"}\n";
 cout<<"TOTAL "<<total<<" MAX "<<globalmax<<" SURVIVORS "<<survivors<<endl;
}


==> anc/code/prime11/original/output/fuglede11_round2/size33/quartic_extension_rank.py <==
from pathlib import Path
from itertools import product
import json,time
P=11
classes=json.loads(Path('output/fuglede11_next/size33/eight_clique_classes.json').read_text())
pts=list(product(range(P),repeat=2));idx={v:i for i,v in enumerate(pts)}
mons=[(i,j) for total in range(5) for i in range(total+1) for j in [total-i]]
V=[[pow(x,i,P)*pow(y,j,P)%P for i,j in mons] for x,y in pts]
def rref(rows,n,need_basis=False):
 a=[r[:] for r in rows];piv=[];r=0
 for c in range(n):
  k=next((k for k in range(r,len(a)) if a[k][c]),None)
  if k is None:continue
  a[r],a[k]=a[k],a[r];v=pow(a[r][c],-1,P);a[r]=[x*v%P for x in a[r]]
  for k in range(len(a)):
   if k!=r and a[k][c]:
    v=a[k][c];a[k]=[(x-v*y)%P for x,y in zip(a[k],a[r])]
  piv.append(c);r+=1
  if r==len(a):break
 if not need_basis:return r
 free=[i for i in range(n) if i not in piv];out=[]
 for c in free:
  v=[0]*n;v[c]=1
  for k,b in enumerate(piv):v[b]=-a[k][c]%P
  out.append(v)
 return out
records=[];start=time.time()
for ci,cl in enumerate(classes):
 C=[tuple(v) for v in cl['points']];ns=rref([V[idx[c]] for c in C],15,True);assert len(ns)==7
 EV=[[sum(x*y for x,y in zip(row,v))%P for v in ns] for row in V]
 layers=[];bad=[]
 for t in range(1,11):
  ti=pow(t,-1,11);cnt=0
  for x,y in pts:
   inds=[idx[((x-a)*ti%11,(y-b)*ti%11)] for a,b in C]
   rank=rref([EV[i] for i in inds],7)
   if rank<7:bad.append((x,y,t,rank));cnt+=1
  layers.append(cnt)
 bound=sum(min(c,8) for c in layers)
 rec={'class':ci,'bad_points':bad,'layer_sizes':layers,'plane_bound':bound}
 records.append(rec);print(ci,len(bad),bound,layers,flush=True)
print('elapsed',time.time()-start,flush=True)
Path(__file__).with_name('quartic_extension_rank_results.json').write_text(json.dumps({'monomials':mons,'records':records},indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size33/quartic_extension_results.json <==
{"records":[
{"class":0,"polynomials":19512,"max_outside":20,"max_plane_bound":20,"histogram":{"2":19431,"3":36,"4":26,"6":9,"10":6,"11":2,"20":2},"surviving_coefficients":[]},
{"class":1,"polynomials":1604,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1579,"4":12,"6":9,"10":3,"11":1},"surviving_coefficients":[]},
{"class":2,"polynomials":1529,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1523,"10":5,"11":1},"surviving_coefficients":[]},
{"class":3,"polynomials":1078,"max_outside":10,"max_plane_bound":10,"histogram":{"2":1077,"10":1},"surviving_coefficients":[]},
{"class":4,"polynomials":1604,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1579,"4":12,"6":9,"10":3,"11":1},"surviving_coefficients":[]},
{"class":5,"polynomials":2672,"max_outside":10,"max_plane_bound":10,"histogram":{"2":2667,"4":2,"10":3},"surviving_coefficients":[]},
{"class":6,"polynomials":1843,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1818,"4":10,"6":9,"10":4,"11":2},"surviving_coefficients":[]},
{"class":7,"polynomials":1779,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1731,"4":24,"6":18,"10":5,"11":1},"surviving_coefficients":[]},
{"class":8,"polynomials":1529,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1523,"10":5,"11":1},"surviving_coefficients":[]},
{"class":9,"polynomials":1779,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1731,"4":24,"6":18,"10":5,"11":1},"surviving_coefficients":[]},
{"class":10,"polynomials":2604,"max_outside":22,"max_plane_bound":16,"histogram":{"2":2556,"4":20,"6":18,"10":8,"22":2},"surviving_coefficients":[]},
{"class":11,"polynomials":2604,"max_outside":22,"max_plane_bound":16,"histogram":{"2":2556,"4":20,"6":18,"10":8,"22":2},"surviving_coefficients":[]},
{"class":12,"polynomials":2672,"max_outside":10,"max_plane_bound":10,"histogram":{"2":2667,"4":2,"10":3},"surviving_coefficients":[]},
{"class":13,"polynomials":1843,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1818,"4":10,"6":9,"10":4,"11":2},"surviving_coefficients":[]},
{"class":14,"polynomials":1779,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1731,"4":24,"6":18,"10":5,"11":1},"surviving_coefficients":[]},
{"class":15,"polynomials":1604,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1579,"4":12,"6":9,"10":3,"11":1},"surviving_coefficients":[]},
{"class":16,"polynomials":2604,"max_outside":22,"max_plane_bound":16,"histogram":{"2":2556,"4":20,"6":18,"10":8,"22":2},"surviving_coefficients":[]},
{"class":17,"polynomials":2604,"max_outside":22,"max_plane_bound":16,"histogram":{"2":2556,"4":20,"6":18,"10":8,"22":2},"surviving_coefficients":[]},
{"class":18,"polynomials":2672,"max_outside":10,"max_plane_bound":10,"histogram":{"2":2667,"4":2,"10":3},"surviving_coefficients":[]},
{"class":19,"polynomials":1078,"max_outside":10,"max_plane_bound":10,"histogram":{"2":1077,"10":1},"surviving_coefficients":[]},
{"class":20,"polynomials":1196,"max_outside":22,"max_plane_bound":16,"histogram":{"2":1189,"4":2,"10":3,"11":1,"22":1},"surviving_coefficients":[]},
{"class":21,"polynomials":1078,"max_outside":10,"max_plane_bound":10,"histogram":{"2":1077,"10":1},"surviving_coefficients":[]},
{"class":22,"polynomials":1604,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1579,"4":12,"6":9,"10":3,"11":1},"surviving_coefficients":[]},
{"class":23,"polynomials":19512,"max_outside":20,"max_plane_bound":20,"histogram":{"2":19431,"3":36,"4":26,"6":9,"10":6,"11":2,"20":2},"surviving_coefficients":[]},
{"class":24,"polynomials":1779,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1731,"4":24,"6":18,"10":5,"11":1},"surviving_coefficients":[]},
{"class":25,"polynomials":2672,"max_outside":10,"max_plane_bound":10,"histogram":{"2":2667,"4":2,"10":3},"surviving_coefficients":[]},
{"class":26,"polynomials":1843,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1818,"4":10,"6":9,"10":4,"11":2},"surviving_coefficients":[]},
{"class":27,"polynomials":1196,"max_outside":22,"max_plane_bound":16,"histogram":{"2":1189,"4":2,"10":3,"11":1,"22":1},"surviving_coefficients":[]},
{"class":28,"polynomials":1529,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1523,"10":5,"11":1},"surviving_coefficients":[]},
{"class":29,"polynomials":2604,"max_outside":22,"max_plane_bound":16,"histogram":{"2":2556,"4":20,"6":18,"10":8,"22":2},"surviving_coefficients":[]},
{"class":30,"polynomials":1779,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1731,"4":24,"6":18,"10":5,"11":1},"surviving_coefficients":[]},
{"class":31,"polynomials":1843,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1818,"4":10,"6":9,"10":4,"11":2},"surviving_coefficients":[]},
{"class":32,"polynomials":1843,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1818,"4":10,"6":9,"10":4,"11":2},"surviving_coefficients":[]},
{"class":33,"polynomials":1196,"max_outside":22,"max_plane_bound":16,"histogram":{"2":1189,"4":2,"10":3,"11":1,"22":1},"surviving_coefficients":[]},
{"class":34,"polynomials":19512,"max_outside":20,"max_plane_bound":20,"histogram":{"2":19431,"3":36,"4":26,"6":9,"10":6,"11":2,"20":2},"surviving_coefficients":[]},
{"class":35,"polynomials":19512,"max_outside":20,"max_plane_bound":20,"histogram":{"2":19431,"3":36,"4":26,"6":9,"10":6,"11":2,"20":2},"surviving_coefficients":[]},
{"class":36,"polynomials":1078,"max_outside":10,"max_plane_bound":10,"histogram":{"2":1077,"10":1},"surviving_coefficients":[]},
{"class":37,"polynomials":1529,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1523,"10":5,"11":1},"surviving_coefficients":[]},
{"class":38,"polynomials":1196,"max_outside":22,"max_plane_bound":16,"histogram":{"2":1189,"4":2,"10":3,"11":1,"22":1},"surviving_coefficients":[]},
{"class":39,"polynomials":19512,"max_outside":20,"max_plane_bound":20,"histogram":{"2":19431,"3":36,"4":26,"6":9,"10":6,"11":2,"20":2},"surviving_coefficients":[]},
{"class":40,"polynomials":1078,"max_outside":10,"max_plane_bound":10,"histogram":{"2":1077,"10":1},"surviving_coefficients":[]},
{"class":41,"polynomials":1529,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1523,"10":5,"11":1},"surviving_coefficients":[]},
{"class":42,"polynomials":1196,"max_outside":22,"max_plane_bound":16,"histogram":{"2":1189,"4":2,"10":3,"11":1,"22":1},"surviving_coefficients":[]},
{"class":43,"polynomials":1604,"max_outside":11,"max_plane_bound":10,"histogram":{"2":1579,"4":12,"6":9,"10":3,"11":1},"surviving_coefficients":[]},
{"class":44,"polynomials":2672,"max_outside":10,"max_plane_bound":10,"histogram":{"2":2667,"4":2,"10":3},"surviving_coefficients":[]}
],"total_candidates":169085,"max_plane_bound":20,"survivors":0}


==> anc/code/prime11/original/output/fuglede11_round2/size33/quintic_extension.cpp <==
#include <array>
#include <vector>
#include <string>
#include <unordered_set>
#include <iostream>
#include <fstream>
#include <algorithm>
#include <cassert>
using namespace std;
#include "classes.inc"
int mod(int a) { a%=11; return a<0?a+11:a; }
int inv(int a) { for(int b=1;b<11;b++)if(a*b%11==1)return b; assert(false);return 0; }
using Vec=vector<int>;
using Mat=vector<Vec>;
Mat nullspace(Mat a,int n) {
 vector<int> piv;int r=0;
 for(int c=0;c<n && r<(int)a.size();c++) {
  int k=r;while(k<(int)a.size()&&!a[k][c])k++;
  if(k==(int)a.size())continue;
  swap(a[k],a[r]);int iv=inv(a[r][c]);for(int&x:a[r])x=x*iv%11;
  for(int i=0;i<(int)a.size();i++)if(i!=r&&a[i][c]){
   int v=a[i][c];for(int j=0;j<n;j++)a[i][j]=mod(a[i][j]-v*a[r][j]);
  }
  piv.push_back(c);r++;
 }
 Mat out;
 for(int c=0;c<n;c++)if(find(piv.begin(),piv.end(),c)==piv.end()){
  Vec v(n);v[c]=1;for(int i=0;i<r;i++)v[piv[i]]=mod(-a[i][c]);out.push_back(v);
 }
 return out;
}

int main(){
 vector<pair<int,int>> mons;for(int d=0;d<=5;d++)for(int i=0;i<=d;i++)mons.push_back({i,d-i});
 Mat V(121,Vec(21));
 for(int x=0;x<11;x++)for(int y=0;y<11;y++)for(int k=0;k<21;k++){
  int z=1;for(int i=0;i<mons[k].first;i++)z=z*x%11;for(int i=0;i<mons[k].second;i++)z=z*y%11;V[11*x+y][k]=z;
 }
 int reps[]={0,1,2,3,5,6,7,10,20};
 ofstream out("output/fuglede11_round2/size33/quintic_extension_results.json");out<<"{\"records\":[";bool firstrecord=true;
 long total=0;int globalmax=0,survivors=0;
 for(int ci:reps){
  Mat A;for(auto&c:CLASSES[ci])A.push_back(V[11*c[0]+c[1]]);
  Mat K=nullspace(A,21);assert(K.size()==13);
  Mat EV(121,Vec(13));for(int p=0;p<121;p++)for(int k=0;k<13;k++)for(int j=0;j<21;j++)EV[p][k]=(EV[p][k]+V[p][j]*K[k][j])%11;
  vector<Mat> NN(121),EE(121);
  for(int v=1;v<121;v++){
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EV[11*mod(c[0]-v/11)+mod(c[1]-v%11)]);
   NN[v]=nullspace(D,13);int d=NN[v].size();
   EE[v]=Mat(121,Vec(d));
   for(int p=0;p<121;p++)for(int k=0;k<d;k++)for(int j=0;j<13;j++)EE[v][p][k]=(EE[v][p][k]+EV[p][j]*NN[v][k][j])%11;
  }

  unordered_set<string> polynomials;
  for(int v=1;v<121;v++)for(int w=v+1;w<121;w++){
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EE[v][11*mod(c[0]-w/11)+mod(c[1]-w%11)]);
   auto N=nullspace(D,NN[v].size());int d=N.size();assert(d<=6);
   Mat L(d,Vec(21));
   for(int k=0;k<d;k++){
    Vec alpha(13);for(int i=0;i<(int)NN[v].size();i++)for(int j=0;j<13;j++)alpha[j]=(alpha[j]+N[k][i]*NN[v][i][j])%11;
    for(int j=0;j<21;j++)for(int i=0;i<13;i++)L[k][j]=(L[k][j]+alpha[i]*K[i][j])%11;
   }
   for(int lead=0;lead<d;lead++){
    long count=1;for(int k=lead+1;k<d;k++)count*=11;
    for(long val=0;val<count;val++){
     Vec q(21);long z=val;
     for(int k=lead;k<d;k++){
      int a=k==lead?1:z%11;if(k!=lead)z/=11;
      for(int j=0;j<21;j++)q[j]=(q[j]+a*L[k][j])%11;
     }
     int j=0;while(!q[j])j++;int iv=inv(q[j]);string s(21,'\0');for(j=0;j<21;j++)s[j]=q[j]*iv%11;
     polynomials.insert(s);
    }
   }
  }
  int maxbound=0,maxoutside=0,hist[1211]={};vector<string> survive;
  for(auto&q:polynomials){
   bool Z[121]={};vector<int> zeros;
   for(int p=0;p<121;p++){
    int s=0;for(int j=0;j<21;j++)s+=q[j]*V[p][j];
    if(s%11==0){Z[p]=true;zeros.push_back(p);}
   }
   int count=0,bound=0;
   for(int t=1;t<11;t++){
    int layer=0,ti=inv(t);
    for(int p:zeros){
     int x=mod(t*(p/11)+CLASSES[ci][0][0]),y=mod(t*(p%11)+CLASSES[ci][0][1]);bool ok=true;
     for(int j=1;j<8;j++){
      auto&c=CLASSES[ci][j];if(!Z[11*mod((x-c[0])*ti)+mod((y-c[1])*ti)]){ok=false;break;}
     }
     if(ok)layer++;
    }
    count+=layer;bound+=min(layer,8);
   }
   hist[count]++;maxoutside=max(maxoutside,count);maxbound=max(maxbound,bound);
   if(bound>=25)survive.push_back(q);
  }
  total+=polynomials.size();globalmax=max(globalmax,maxbound);survivors+=survive.size();
  cout<<ci<<" candidates "<<polynomials.size()<<" max_outside "<<maxoutside<<" max_bound "<<maxbound<<" survivors "<<survive.size()<<endl;
  if(!firstrecord)out<<",\n";firstrecord=false;
  out<<"{\"class\":"<<ci<<",\"polynomials\":"<<polynomials.size()<<",\"max_outside\":"<<maxoutside<<",\"max_plane_bound\":"<<maxbound<<",\"histogram\":{";
  bool first=true;for(int i=0;i<=1210;i++)if(hist[i]){if(!first)out<<",";first=false;out<<"\""<<i<<"\":"<<hist[i];}
  out<<"},\"surviving_coefficients\":[";first=true;
  for(auto&q:survive){if(!first)out<<",";first=false;out<<"[";for(int j=0;j<21;j++){if(j)out<<",";out<<(int)q[j];}out<<"]";}out<<"]}";
 }
 out<<"\n],\"total_candidates\":"<<total<<",\"max_plane_bound\":"<<globalmax<<",\"survivors\":"<<survivors<<"}\n";
 cout<<"TOTAL "<<total<<" MAX "<<globalmax<<" SURVIVORS "<<survivors<<endl;
}


==> anc/code/prime11/original/output/fuglede11_round2/size33/quintic_extension_results.json <==
{"records":[{"class":0,"polynomials":906941,"max_outside":30,"max_plane_bound":30,"histogram":{"3":783504,"4":115460,"5":5875,"6":1337,"7":63,"8":370,"9":6,"10":18,"11":11,"12":150,"13":3,"14":110,"22":28,"30":6},"surviving_coefficients":[[0,1,8,10,7,10,3,8,2,6,5,2,4,7,1,3,3,7,5,6,8],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,4,3,10,9],[0,1,8,7,3,5,10,6,1,3,5,0,7,10,8,10,8,7,8,1,2],[0,1,7,0,8,1,7,4,8,6,1,1,2,9,8,2,6,8,6,9,7],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,6,9,2,10],[0,1,7,6,0,3,1,6,9,2,9,1,0,6,6,2,2,1,7,4,9]]},
{"class":1,"polynomials":61327,"max_outside":55,"max_plane_bound":40,"histogram":{"3":44634,"4":15411,"5":561,"6":520,"7":13,"8":27,"11":12,"12":23,"15":110,"22":15,"55":1},"surviving_coefficients":[[0,1,3,10,5,2,6,10,8,8,4,4,7,3,5,4,5,8,2,3,4]]},
{"class":2,"polynomials":6712,"max_outside":22,"max_plane_bound":16,"histogram":{"3":6315,"4":192,"5":34,"6":33,"11":9,"13":121,"22":8},"surviving_coefficients":[]},
{"class":3,"polynomials":890,"max_outside":11,"max_plane_bound":8,"histogram":{"3":846,"4":24,"5":3,"6":9,"11":8},"surviving_coefficients":[]},
{"class":5,"polynomials":1162,"max_outside":22,"max_plane_bound":16,"histogram":{"3":1053,"4":51,"6":27,"7":9,"8":9,"10":6,"11":6,"22":1},"surviving_coefficients":[]},
{"class":6,"polynomials":61142,"max_outside":55,"max_plane_bound":40,"histogram":{"3":44385,"4":15390,"5":537,"6":489,"7":19,"8":27,"11":15,"12":147,"14":110,"22":22,"55":1},"surviving_coefficients":[[0,1,5,6,5,7,7,6,8,6,5,1,2,3,1,3,9,2,10,3,3]]},
{"class":7,"polynomials":2019,"max_outside":22,"max_plane_bound":16,"histogram":{"3":1578,"4":42,"5":72,"6":78,"7":14,"8":51,"11":10,"12":46,"13":121,"22":7},"surviving_coefficients":[]},
{"class":10,"polynomials":62494,"max_outside":44,"max_plane_bound":32,"histogram":{"3":54630,"4":6772,"5":561,"6":159,"7":7,"8":34,"10":12,"11":3,"12":46,"22":16,"24":121,"26":110,"30":3,"32":12,"44":8},"surviving_coefficients":[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,8,8,4,1,9],[0,1,2,3,1,1,9,10,9,6,5,7,10,6,3,4,7,6,1,1,7],[0,1,3,7,9,8,5,1,3,3,2,2,9,7,8,3,1,6,7,5,3],[0,1,3,6,6,8,7,5,8,3,5,10,2,8,3,3,2,2,1,3,5],[0,1,3,10,5,2,1,9,5,5,10,10,1,2,7,1,4,2,6,9,1],[0,1,2,1,4,4,1,6,1,8,1,8,2,10,5,1,10,7,3,3,10],[0,1,5,2,2,4,2,3,7,1,1,2,7,6,8,9,6,6,3,9,4],[0,1,3,8,4,6,0,0,0,0,1,1,10,9,4,6,2,1,3,10,6],[0,1,2,9,3,3,0,0,0,0,6,4,1,5,8,2,9,3,6,6,9],[0,1,2,5,9,9,6,3,6,4,9,6,7,2,1,7,4,5,10,10,4],[0,1,3,2,1,7,8,6,7,7,7,7,4,8,6,10,7,9,5,2,10]]},
{"class":20,"polynomials":7154,"max_outside":44,"max_plane_bound":16,"histogram":{"3":6795,"4":75,"5":6,"6":9,"11":7,"13":121,"22":139,"44":2},"surviving_coefficients":[]}
],"total_candidates":1109841,"max_plane_bound":40,"survivors":19}


==> anc/code/prime11/original/output/fuglede11_round2/size33/quintic_survivors.json <==
[
  {
    "class": 0,
    "index": 0,
    "coefficients": [
      0,
      1,
      8,
      10,
      7,
      10,
      3,
      8,
      2,
      6,
      5,
      2,
      4,
      7,
      1,
      3,
      3,
      7,
      5,
      6,
      8
    ],
    "points": [
      [
        3,
        9,
        1
      ],
      [
        6,
        6,
        1
      ],
      [
        7,
        10,
        1
      ],
      [
        2,
        5,
        2
      ],
      [
        3,
        9,
        2
      ],
      [
        10,
        8,
        2
      ],
      [
        6,
        7,
        3
      ],
      [
        9,
        4,
        3
      ],
      [
        10,
        8,
        3
      ],
      [
        2,
        6,
        4
      ],
      [
        5,
        3,
        4
      ],
      [
        6,
        7,
        4
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        6,
        5
      ],
      [
        9,
        5,
        5
      ],
      [
        5,
        4,
        6
      ],
      [
        8,
        1,
        6
      ],
      [
        9,
        5,
        6
      ],
      [
        1,
        3,
        7
      ],
      [
        4,
        0,
        7
      ],
      [
        5,
        4,
        7
      ],
      [
        0,
        10,
        8
      ],
      [
        1,
        3,
        8
      ],
      [
        8,
        2,
        8
      ],
      [
        4,
        1,
        9
      ],
      [
        7,
        9,
        9
      ],
      [
        8,
        2,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        3,
        8,
        10
      ],
      [
        4,
        1,
        10
      ]
    ],
    "line_bound": [
      9,
      [
        1,
        3,
        8
      ],
      [
        10,
        10,
        10
      ]
    ]
  },
  {
    "class": 0,
    "index": 1,
    "coefficients": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      3,
      4,
      3,
      10,
      9
    ],
    "points": [
      [
        0,
        0,
        1
      ],
      [
        5,
        9,
        1
      ],
      [
        7,
        10,
        1
      ],
      [
        0,
        0,
        2
      ],
      [
        5,
        9,
        2
      ],
      [
        7,
        10,
        2
      ],
      [
        0,
        0,
        3
      ],
      [
        5,
        9,
        3
      ],
      [
        7,
        10,
        3
      ],
      [
        0,
        0,
        4
      ],
      [
        5,
        9,
        4
      ],
      [
        7,
        10,
        4
      ],
      [
        0,
        0,
        5
      ],
      [
        5,
        9,
        5
      ],
      [
        7,
        10,
        5
      ],
      [
        0,
        0,
        6
      ],
      [
        5,
        9,
        6
      ],
      [
        7,
        10,
        6
      ],
      [
        0,
        0,
        7
      ],
      [
        5,
        9,
        7
      ],
      [
        7,
        10,
        7
      ],
      [
        0,
        0,
        8
      ],
      [
        5,
        9,
        8
      ],
      [
        7,
        10,
        8
      ],
      [
        0,
        0,
        9
      ],
      [
        5,
        9,
        9
      ],
      [
        7,
        10,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        5,
        9,
        10
      ],
      [
        7,
        10,
        10
      ]
    ],
    "line_bound": [
      9,
      [
        0,
        0,
        1
      ],
      [
        10,
        10,
        10
      ]
    ]
  },
  {
    "class": 0,
    "index": 2,
    "coefficients": [
      0,
      1,
      8,
      7,
      3,
      5,
      10,
      6,
      1,
      3,
      5,
      0,
      7,
      10,
      8,
      10,
      8,
      7,
      8,
      1,
      2
    ],
    "points": [
      [
        1,
        8,
        1
      ],
      [
        3,
        9,
        1
      ],
      [
        7,
        10,
        1
      ],
      [
        3,
        9,
        2
      ],
      [
        8,
        7,
        2
      ],
      [
        10,
        8,
        2
      ],
      [
        4,
        6,
        3
      ],
      [
        6,
        7,
        3
      ],
      [
        10,
        8,
        3
      ],
      [
        0,
        5,
        4
      ],
      [
        2,
        6,
        4
      ],
      [
        6,
        7,
        4
      ],
      [
        2,
        6,
        5
      ],
      [
        7,
        4,
        5
      ],
      [
        9,
        5,
        5
      ],
      [
        3,
        3,
        6
      ],
      [
        5,
        4,
        6
      ],
      [
        9,
        5,
        6
      ],
      [
        1,
        3,
        7
      ],
      [
        5,
        4,
        7
      ],
      [
        10,
        2,
        7
      ],
      [
        1,
        3,
        8
      ],
      [
        6,
        1,
        8
      ],
      [
        8,
        2,
        8
      ],
      [
        2,
        0,
        9
      ],
      [
        4,
        1,
        9
      ],
      [
        8,
        2,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        4,
        1,
        10
      ],
      [
        9,
        10,
        10
      ]
    ],
    "line_bound": [
      9,
      [
        1,
        3,
        8
      ],
      [
        10,
        10,
        10
      ]
    ]
  },
  {
    "class": 0,
    "index": 3,
    "coefficients": [
      0,
      1,
      7,
      0,
      8,
      1,
      7,
      4,
      8,
      6,
      1,
      1,
      2,
      9,
      8,
      2,
      6,
      8,
      6,
      9,
      7
    ],
    "points": [
      [
        1,
        8,
        1
      ],
      [
        5,
        9,
        1
      ],
      [
        10,
        7,
        1
      ],
      [
        4,
        5,
        2
      ],
      [
        6,
        6,
        2
      ],
      [
        10,
        7,
        2
      ],
      [
        0,
        4,
        3
      ],
      [
        4,
        5,
        3
      ],
      [
        9,
        3,
        3
      ],
      [
        3,
        1,
        4
      ],
      [
        5,
        2,
        4
      ],
      [
        9,
        3,
        4
      ],
      [
        3,
        1,
        5
      ],
      [
        8,
        10,
        5
      ],
      [
        10,
        0,
        5
      ],
      [
        2,
        8,
        6
      ],
      [
        4,
        9,
        6
      ],
      [
        8,
        10,
        6
      ],
      [
        2,
        8,
        7
      ],
      [
        7,
        6,
        7
      ],
      [
        9,
        7,
        7
      ],
      [
        1,
        4,
        8
      ],
      [
        3,
        5,
        8
      ],
      [
        7,
        6,
        8
      ],
      [
        1,
        4,
        9
      ],
      [
        6,
        2,
        9
      ],
      [
        8,
        3,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        2,
        1,
        10
      ],
      [
        6,
        2,
        10
      ]
    ],
    "line_bound": [
      9,
      [
        1,
        4,
        9
      ],
      [
        10,
        10,
        10
      ]
    ]
  },
  {
    "class": 0,
    "index": 4,
    "coefficients": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      6,
      9,
      2,
      10
    ],
    "points": [
      [
        0,
        0,
        1
      ],
      [
        7,
        10,
        1
      ],
      [
        10,
        7,
        1
      ],
      [
        0,
        0,
        2
      ],
      [
        7,
        10,
        2
      ],
      [
        10,
        7,
        2
      ],
      [
        0,
        0,
        3
      ],
      [
        7,
        10,
        3
      ],
      [
        10,
        7,
        3
      ],
      [
        0,
        0,
        4
      ],
      [
        7,
        10,
        4
      ],
      [
        10,
        7,
        4
      ],
      [
        0,
        0,
        5
      ],
      [
        7,
        10,
        5
      ],
      [
        10,
        7,
        5
      ],
      [
        0,
        0,
        6
      ],
      [
        7,
        10,
        6
      ],
      [
        10,
        7,
        6
      ],
      [
        0,
        0,
        7
      ],
      [
        7,
        10,
        7
      ],
      [
        10,
        7,
        7
      ],
      [
        0,
        0,
        8
      ],
      [
        7,
        10,
        8
      ],
      [
        10,
        7,
        8
      ],
      [
        0,
        0,
        9
      ],
      [
        7,
        10,
        9
      ],
      [
        10,
        7,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        7,
        10,
        10
      ],
      [
        10,
        7,
        10
      ]
    ],
    "line_bound": [
      9,
      [
        0,
        0,
        1
      ],
      [
        10,
        10,
        10
      ]
    ]
  },
  {
    "class": 0,
    "index": 5,
    "coefficients": [
      0,
      1,
      7,
      6,
      0,
      3,
      1,
      6,
      9,
      2,
      9,
      1,
      0,
      6,
      6,
      2,
      2,
      1,
      7,
      4,
      9
    ],
    "points": [
      [
        6,
        6,
        1
      ],
      [
        9,
        3,
        1
      ],
      [
        10,
        7,
        1
      ],
      [
        5,
        2,
        2
      ],
      [
        8,
        10,
        2
      ],
      [
        9,
        3,
        2
      ],
      [
        4,
        9,
        3
      ],
      [
        7,
        6,
        3
      ],
      [
        8,
        10,
        3
      ],
      [
        3,
        5,
        4
      ],
      [
        6,
        2,
        4
      ],
      [
        7,
        6,
        4
      ],
      [
        2,
        1,
        5
      ],
      [
        5,
        9,
        5
      ],
      [
        6,
        2,
        5
      ],
      [
        1,
        8,
        6
      ],
      [
        4,
        5,
        6
      ],
      [
        5,
        9,
        6
      ],
      [
        0,
        4,
        7
      ],
      [
        3,
        1,
        7
      ],
      [
        4,
        5,
        7
      ],
      [
        2,
        8,
        8
      ],
      [
        3,
        1,
        8
      ],
      [
        10,
        0,
        8
      ],
      [
        1,
        4,
        9
      ],
      [
        2,
        8,
        9
      ],
      [
        9,
        7,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        4,
        10
      ],
      [
        8,
        3,
        10
      ]
    ],
    "line_bound": [
      9,
      [
        1,
        4,
        10
      ],
      [
        10,
        10,
        10
      ]
    ]
  },
  {
    "class": 1,
    "index": 0,
    "coefficients": [
      0,
      1,
      3,
      10,
      5,
      2,
      6,
      10,
      8,
      8,
      4,
      4,
      7,
      3,
      5,
      4,
      5,
      8,
      2,
      3,
      4
    ],
    "points": [
      [
        0,
        6,
        2
      ],
      [
        1,
        3,
        2
      ],
      [
        2,
        0,
        2
      ],
      [
        3,
        8,
        2
      ],
      [
        4,
        5,
        2
      ],
      [
        5,
        2,
        2
      ],
      [
        6,
        10,
        2
      ],
      [
        7,
        7,
        2
      ],
      [
        8,
        4,
        2
      ],
      [
        9,
        1,
        2
      ],
      [
        10,
        9,
        2
      ],
      [
        0,
        3,
        6
      ],
      [
        1,
        0,
        6
      ],
      [
        2,
        8,
        6
      ],
      [
        3,
        5,
        6
      ],
      [
        4,
        2,
        6
      ],
      [
        5,
        10,
        6
      ],
      [
        6,
        7,
        6
      ],
      [
        7,
        4,
        6
      ],
      [
        8,
        1,
        6
      ],
      [
        9,
        9,
        6
      ],
      [
        10,
        6,
        6
      ],
      [
        0,
        5,
        7
      ],
      [
        1,
        2,
        7
      ],
      [
        2,
        10,
        7
      ],
      [
        3,
        7,
        7
      ],
      [
        4,
        4,
        7
      ],
      [
        5,
        1,
        7
      ],
      [
        6,
        9,
        7
      ],
      [
        7,
        6,
        7
      ],
      [
        8,
        3,
        7
      ],
      [
        9,
        0,
        7
      ],
      [
        10,
        8,
        7
      ],
      [
        0,
        7,
        8
      ],
      [
        1,
        4,
        8
      ],
      [
        2,
        1,
        8
      ],
      [
        3,
        9,
        8
      ],
      [
        4,
        6,
        8
      ],
      [
        5,
        3,
        8
      ],
      [
        6,
        0,
        8
      ],
      [
        7,
        8,
        8
      ],
      [
        8,
        5,
        8
      ],
      [
        9,
        2,
        8
      ],
      [
        10,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        8,
        10
      ],
      [
        2,
        5,
        10
      ],
      [
        3,
        2,
        10
      ],
      [
        4,
        10,
        10
      ],
      [
        5,
        7,
        10
      ],
      [
        6,
        4,
        10
      ],
      [
        7,
        1,
        10
      ],
      [
        8,
        9,
        10
      ],
      [
        9,
        6,
        10
      ],
      [
        10,
        3,
        10
      ]
    ],
    "line_bound": [
      15,
      [
        1,
        8,
        0
      ],
      [
        11,
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 6,
    "index": 0,
    "coefficients": [
      0,
      1,
      5,
      6,
      5,
      7,
      7,
      6,
      8,
      6,
      5,
      1,
      2,
      3,
      1,
      3,
      9,
      2,
      10,
      3,
      3
    ],
    "points": [
      [
        0,
        10,
        2
      ],
      [
        1,
        5,
        2
      ],
      [
        2,
        0,
        2
      ],
      [
        3,
        6,
        2
      ],
      [
        4,
        1,
        2
      ],
      [
        5,
        7,
        2
      ],
      [
        6,
        2,
        2
      ],
      [
        7,
        8,
        2
      ],
      [
        8,
        3,
        2
      ],
      [
        9,
        9,
        2
      ],
      [
        10,
        4,
        2
      ],
      [
        0,
        5,
        6
      ],
      [
        1,
        0,
        6
      ],
      [
        2,
        6,
        6
      ],
      [
        3,
        1,
        6
      ],
      [
        4,
        7,
        6
      ],
      [
        5,
        2,
        6
      ],
      [
        6,
        8,
        6
      ],
      [
        7,
        3,
        6
      ],
      [
        8,
        9,
        6
      ],
      [
        9,
        4,
        6
      ],
      [
        10,
        10,
        6
      ],
      [
        0,
        1,
        7
      ],
      [
        1,
        7,
        7
      ],
      [
        2,
        2,
        7
      ],
      [
        3,
        8,
        7
      ],
      [
        4,
        3,
        7
      ],
      [
        5,
        9,
        7
      ],
      [
        6,
        4,
        7
      ],
      [
        7,
        10,
        7
      ],
      [
        8,
        5,
        7
      ],
      [
        9,
        0,
        7
      ],
      [
        10,
        6,
        7
      ],
      [
        0,
        8,
        8
      ],
      [
        1,
        3,
        8
      ],
      [
        2,
        9,
        8
      ],
      [
        3,
        4,
        8
      ],
      [
        4,
        10,
        8
      ],
      [
        5,
        5,
        8
      ],
      [
        6,
        0,
        8
      ],
      [
        7,
        6,
        8
      ],
      [
        8,
        1,
        8
      ],
      [
        9,
        7,
        8
      ],
      [
        10,
        2,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        6,
        10
      ],
      [
        2,
        1,
        10
      ],
      [
        3,
        7,
        10
      ],
      [
        4,
        2,
        10
      ],
      [
        5,
        8,
        10
      ],
      [
        6,
        3,
        10
      ],
      [
        7,
        9,
        10
      ],
      [
        8,
        4,
        10
      ],
      [
        9,
        10,
        10
      ],
      [
        10,
        5,
        10
      ]
    ],
    "line_bound": [
      15,
      [
        1,
        6,
        0
      ],
      [
        11,
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 10,
    "index": 0,
    "coefficients": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      8,
      8,
      4,
      1,
      9
    ],
    "points": [
      [
        0,
        0,
        1
      ],
      [
        6,
        4,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        0,
        2
      ],
      [
        6,
        4,
        2
      ],
      [
        10,
        5,
        2
      ],
      [
        0,
        0,
        3
      ],
      [
        6,
        4,
        3
      ],
      [
        10,
        5,
        3
      ],
      [
        0,
        0,
        4
      ],
      [
        6,
        4,
        4
      ],
      [
        10,
        5,
        4
      ],
      [
        0,
        0,
        5
      ],
      [
        6,
        4,
        5
      ],
      [
        10,
        5,
        5
      ],
      [
        0,
        0,
        6
      ],
      [
        6,
        4,
        6
      ],
      [
        10,
        5,
        6
      ],
      [
        0,
        0,
        7
      ],
      [
        6,
        4,
        7
      ],
      [
        10,
        5,
        7
      ],
      [
        0,
        0,
        8
      ],
      [
        6,
        4,
        8
      ],
      [
        10,
        5,
        8
      ],
      [
        0,
        0,
        9
      ],
      [
        6,
        4,
        9
      ],
      [
        10,
        5,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        6,
        4,
        10
      ],
      [
        10,
        5,
        10
      ]
    ],
    "line_bound": [
      9,
      [
        0,
        0,
        1
      ],
      [
        10,
        10,
        10
      ]
    ]
  },
  {
    "class": 10,
    "index": 1,
    "coefficients": [
      0,
      1,
      2,
      3,
      1,
      1,
      9,
      10,
      9,
      6,
      5,
      7,
      10,
      6,
      3,
      4,
      7,
      6,
      1,
      1,
      7
    ],
    "points": [
      [
        0,
        3,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        10,
        1
      ],
      [
        3,
        8,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        0,
        1
      ],
      [
        8,
        9,
        1
      ],
      [
        9,
        7,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        3,
        3
      ],
      [
        1,
        1,
        3
      ],
      [
        2,
        10,
        3
      ],
      [
        3,
        8,
        3
      ],
      [
        4,
        6,
        3
      ],
      [
        5,
        4,
        3
      ],
      [
        6,
        2,
        3
      ],
      [
        7,
        0,
        3
      ],
      [
        8,
        9,
        3
      ],
      [
        9,
        7,
        3
      ],
      [
        10,
        5,
        3
      ],
      [
        0,
        0,
        8
      ],
      [
        1,
        9,
        8
      ],
      [
        2,
        7,
        8
      ],
      [
        3,
        5,
        8
      ],
      [
        4,
        3,
        8
      ],
      [
        5,
        1,
        8
      ],
      [
        6,
        10,
        8
      ],
      [
        7,
        8,
        8
      ],
      [
        8,
        6,
        8
      ],
      [
        9,
        4,
        8
      ],
      [
        10,
        2,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        9,
        10
      ],
      [
        2,
        7,
        10
      ],
      [
        3,
        5,
        10
      ],
      [
        4,
        3,
        10
      ],
      [
        5,
        1,
        10
      ],
      [
        6,
        10,
        10
      ],
      [
        7,
        8,
        10
      ],
      [
        8,
        6,
        10
      ],
      [
        9,
        4,
        10
      ],
      [
        10,
        2,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        9,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 10,
    "index": 2,
    "coefficients": [
      0,
      1,
      3,
      7,
      9,
      8,
      5,
      1,
      3,
      3,
      2,
      2,
      9,
      7,
      8,
      3,
      1,
      6,
      7,
      5,
      3
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        3,
        4,
        1
      ],
      [
        4,
        1,
        1
      ],
      [
        5,
        9,
        1
      ],
      [
        6,
        6,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        8,
        0,
        1
      ],
      [
        9,
        8,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        2,
        4
      ],
      [
        1,
        10,
        4
      ],
      [
        2,
        7,
        4
      ],
      [
        3,
        4,
        4
      ],
      [
        4,
        1,
        4
      ],
      [
        5,
        9,
        4
      ],
      [
        6,
        6,
        4
      ],
      [
        7,
        3,
        4
      ],
      [
        8,
        0,
        4
      ],
      [
        9,
        8,
        4
      ],
      [
        10,
        5,
        4
      ],
      [
        0,
        0,
        7
      ],
      [
        1,
        8,
        7
      ],
      [
        2,
        5,
        7
      ],
      [
        3,
        2,
        7
      ],
      [
        4,
        10,
        7
      ],
      [
        5,
        7,
        7
      ],
      [
        6,
        4,
        7
      ],
      [
        7,
        1,
        7
      ],
      [
        8,
        9,
        7
      ],
      [
        9,
        6,
        7
      ],
      [
        10,
        3,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        8,
        10
      ],
      [
        2,
        5,
        10
      ],
      [
        3,
        2,
        10
      ],
      [
        4,
        10,
        10
      ],
      [
        5,
        7,
        10
      ],
      [
        6,
        4,
        10
      ],
      [
        7,
        1,
        10
      ],
      [
        8,
        9,
        10
      ],
      [
        9,
        6,
        10
      ],
      [
        10,
        3,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        8,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 10,
    "index": 3,
    "coefficients": [
      0,
      1,
      3,
      6,
      6,
      8,
      7,
      5,
      8,
      3,
      5,
      10,
      2,
      8,
      3,
      3,
      2,
      2,
      1,
      3,
      5
    ],
    "points": [
      [
        1,
        8,
        1
      ],
      [
        5,
        9,
        1
      ],
      [
        6,
        4,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        8,
        2
      ],
      [
        7,
        1,
        2
      ],
      [
        2,
        5,
        3
      ],
      [
        6,
        6,
        3
      ],
      [
        7,
        1,
        3
      ],
      [
        1,
        10,
        4
      ],
      [
        2,
        5,
        4
      ],
      [
        8,
        9,
        4
      ],
      [
        3,
        2,
        5
      ],
      [
        7,
        3,
        5
      ],
      [
        8,
        9,
        5
      ],
      [
        2,
        7,
        6
      ],
      [
        3,
        2,
        6
      ],
      [
        9,
        6,
        6
      ],
      [
        4,
        10,
        7
      ],
      [
        8,
        0,
        7
      ],
      [
        9,
        6,
        7
      ],
      [
        3,
        4,
        8
      ],
      [
        4,
        10,
        8
      ],
      [
        10,
        3,
        8
      ],
      [
        5,
        7,
        9
      ],
      [
        9,
        8,
        9
      ],
      [
        10,
        3,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        4,
        1,
        10
      ],
      [
        5,
        7,
        10
      ]
    ],
    "line_bound": [
      9,
      [
        1,
        8,
        2
      ],
      [
        10,
        10,
        10
      ]
    ]
  },
  {
    "class": 10,
    "index": 4,
    "coefficients": [
      0,
      1,
      3,
      10,
      5,
      2,
      1,
      9,
      5,
      5,
      10,
      10,
      1,
      2,
      7,
      1,
      4,
      2,
      6,
      9,
      1
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        3,
        4,
        1
      ],
      [
        4,
        1,
        1
      ],
      [
        5,
        9,
        1
      ],
      [
        6,
        6,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        8,
        0,
        1
      ],
      [
        9,
        8,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        2,
        3
      ],
      [
        1,
        10,
        3
      ],
      [
        2,
        7,
        3
      ],
      [
        3,
        4,
        3
      ],
      [
        4,
        1,
        3
      ],
      [
        5,
        9,
        3
      ],
      [
        6,
        6,
        3
      ],
      [
        7,
        3,
        3
      ],
      [
        8,
        0,
        3
      ],
      [
        9,
        8,
        3
      ],
      [
        10,
        5,
        3
      ],
      [
        0,
        0,
        8
      ],
      [
        1,
        8,
        8
      ],
      [
        2,
        5,
        8
      ],
      [
        3,
        2,
        8
      ],
      [
        4,
        10,
        8
      ],
      [
        5,
        7,
        8
      ],
      [
        6,
        4,
        8
      ],
      [
        7,
        1,
        8
      ],
      [
        8,
        9,
        8
      ],
      [
        9,
        6,
        8
      ],
      [
        10,
        3,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        8,
        10
      ],
      [
        2,
        5,
        10
      ],
      [
        3,
        2,
        10
      ],
      [
        4,
        10,
        10
      ],
      [
        5,
        7,
        10
      ],
      [
        6,
        4,
        10
      ],
      [
        7,
        1,
        10
      ],
      [
        8,
        9,
        10
      ],
      [
        9,
        6,
        10
      ],
      [
        10,
        3,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        8,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 10,
    "index": 5,
    "coefficients": [
      0,
      1,
      2,
      1,
      4,
      4,
      1,
      6,
      1,
      8,
      1,
      8,
      2,
      10,
      5,
      1,
      10,
      7,
      3,
      3,
      10
    ],
    "points": [
      [
        0,
        3,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        10,
        1
      ],
      [
        3,
        8,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        0,
        1
      ],
      [
        8,
        9,
        1
      ],
      [
        9,
        7,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        1,
        4
      ],
      [
        2,
        10,
        4
      ],
      [
        3,
        8,
        4
      ],
      [
        4,
        6,
        4
      ],
      [
        5,
        4,
        4
      ],
      [
        6,
        2,
        4
      ],
      [
        7,
        0,
        4
      ],
      [
        8,
        9,
        4
      ],
      [
        9,
        7,
        4
      ],
      [
        10,
        5,
        4
      ],
      [
        0,
        0,
        7
      ],
      [
        1,
        9,
        7
      ],
      [
        2,
        7,
        7
      ],
      [
        3,
        5,
        7
      ],
      [
        4,
        3,
        7
      ],
      [
        5,
        1,
        7
      ],
      [
        6,
        10,
        7
      ],
      [
        7,
        8,
        7
      ],
      [
        8,
        6,
        7
      ],
      [
        9,
        4,
        7
      ],
      [
        10,
        2,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        9,
        10
      ],
      [
        2,
        7,
        10
      ],
      [
        3,
        5,
        10
      ],
      [
        4,
        3,
        10
      ],
      [
        5,
        1,
        10
      ],
      [
        6,
        10,
        10
      ],
      [
        7,
        8,
        10
      ],
      [
        8,
        6,
        10
      ],
      [
        9,
        4,
        10
      ],
      [
        10,
        2,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        9,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 10,
    "index": 6,
    "coefficients": [
      0,
      1,
      5,
      2,
      2,
      4,
      2,
      3,
      7,
      1,
      1,
      2,
      7,
      6,
      8,
      9,
      6,
      6,
      3,
      9,
      4
    ],
    "points": [
      [
        5,
        9,
        1
      ],
      [
        9,
        10,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        4,
        3,
        2
      ],
      [
        8,
        4,
        2
      ],
      [
        9,
        10,
        2
      ],
      [
        3,
        8,
        3
      ],
      [
        7,
        9,
        3
      ],
      [
        8,
        4,
        3
      ],
      [
        2,
        2,
        4
      ],
      [
        6,
        3,
        4
      ],
      [
        7,
        9,
        4
      ],
      [
        1,
        7,
        5
      ],
      [
        5,
        8,
        5
      ],
      [
        6,
        3,
        5
      ],
      [
        0,
        1,
        6
      ],
      [
        4,
        2,
        6
      ],
      [
        5,
        8,
        6
      ],
      [
        3,
        7,
        7
      ],
      [
        4,
        2,
        7
      ],
      [
        10,
        6,
        7
      ],
      [
        2,
        1,
        8
      ],
      [
        3,
        7,
        8
      ],
      [
        9,
        0,
        8
      ],
      [
        1,
        6,
        9
      ],
      [
        2,
        1,
        9
      ],
      [
        8,
        5,
        9
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        6,
        10
      ],
      [
        7,
        10,
        10
      ]
    ],
    "line_bound": [
      9,
      [
        1,
        6,
        10
      ],
      [
        10,
        10,
        10
      ]
    ]
  },
  {
    "class": 10,
    "index": 7,
    "coefficients": [
      0,
      1,
      3,
      8,
      4,
      6,
      0,
      0,
      0,
      0,
      1,
      1,
      10,
      9,
      4,
      6,
      2,
      1,
      3,
      10,
      6
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        3,
        4,
        1
      ],
      [
        4,
        1,
        1
      ],
      [
        5,
        9,
        1
      ],
      [
        6,
        6,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        8,
        0,
        1
      ],
      [
        9,
        8,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        6,
        3
      ],
      [
        1,
        3,
        3
      ],
      [
        2,
        0,
        3
      ],
      [
        3,
        8,
        3
      ],
      [
        4,
        5,
        3
      ],
      [
        5,
        2,
        3
      ],
      [
        6,
        10,
        3
      ],
      [
        7,
        7,
        3
      ],
      [
        8,
        4,
        3
      ],
      [
        9,
        1,
        3
      ],
      [
        10,
        9,
        3
      ],
      [
        0,
        7,
        8
      ],
      [
        1,
        4,
        8
      ],
      [
        2,
        1,
        8
      ],
      [
        3,
        9,
        8
      ],
      [
        4,
        6,
        8
      ],
      [
        5,
        3,
        8
      ],
      [
        6,
        0,
        8
      ],
      [
        7,
        8,
        8
      ],
      [
        8,
        5,
        8
      ],
      [
        9,
        2,
        8
      ],
      [
        10,
        10,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        8,
        10
      ],
      [
        2,
        5,
        10
      ],
      [
        3,
        2,
        10
      ],
      [
        4,
        10,
        10
      ],
      [
        5,
        7,
        10
      ],
      [
        6,
        4,
        10
      ],
      [
        7,
        1,
        10
      ],
      [
        8,
        9,
        10
      ],
      [
        9,
        6,
        10
      ],
      [
        10,
        3,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        8,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 10,
    "index": 8,
    "coefficients": [
      0,
      1,
      2,
      9,
      3,
      3,
      0,
      0,
      0,
      0,
      6,
      4,
      1,
      5,
      8,
      2,
      9,
      3,
      6,
      6,
      9
    ],
    "points": [
      [
        0,
        3,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        10,
        1
      ],
      [
        3,
        8,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        0,
        1
      ],
      [
        8,
        9,
        1
      ],
      [
        9,
        7,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        9,
        3
      ],
      [
        1,
        7,
        3
      ],
      [
        2,
        5,
        3
      ],
      [
        3,
        3,
        3
      ],
      [
        4,
        1,
        3
      ],
      [
        5,
        10,
        3
      ],
      [
        6,
        8,
        3
      ],
      [
        7,
        6,
        3
      ],
      [
        8,
        4,
        3
      ],
      [
        9,
        2,
        3
      ],
      [
        10,
        0,
        3
      ],
      [
        0,
        5,
        8
      ],
      [
        1,
        3,
        8
      ],
      [
        2,
        1,
        8
      ],
      [
        3,
        10,
        8
      ],
      [
        4,
        8,
        8
      ],
      [
        5,
        6,
        8
      ],
      [
        6,
        4,
        8
      ],
      [
        7,
        2,
        8
      ],
      [
        8,
        0,
        8
      ],
      [
        9,
        9,
        8
      ],
      [
        10,
        7,
        8
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        9,
        10
      ],
      [
        2,
        7,
        10
      ],
      [
        3,
        5,
        10
      ],
      [
        4,
        3,
        10
      ],
      [
        5,
        1,
        10
      ],
      [
        6,
        10,
        10
      ],
      [
        7,
        8,
        10
      ],
      [
        8,
        6,
        10
      ],
      [
        9,
        4,
        10
      ],
      [
        10,
        2,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        9,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 10,
    "index": 9,
    "coefficients": [
      0,
      1,
      2,
      5,
      9,
      9,
      6,
      3,
      6,
      4,
      9,
      6,
      7,
      2,
      1,
      7,
      4,
      5,
      10,
      10,
      4
    ],
    "points": [
      [
        0,
        3,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        10,
        1
      ],
      [
        3,
        8,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        6,
        2,
        1
      ],
      [
        7,
        0,
        1
      ],
      [
        8,
        9,
        1
      ],
      [
        9,
        7,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        10,
        4
      ],
      [
        2,
        8,
        4
      ],
      [
        3,
        6,
        4
      ],
      [
        4,
        4,
        4
      ],
      [
        5,
        2,
        4
      ],
      [
        6,
        0,
        4
      ],
      [
        7,
        9,
        4
      ],
      [
        8,
        7,
        4
      ],
      [
        9,
        5,
        4
      ],
      [
        10,
        3,
        4
      ],
      [
        0,
        2,
        7
      ],
      [
        1,
        0,
        7
      ],
      [
        2,
        9,
        7
      ],
      [
        3,
        7,
        7
      ],
      [
        4,
        5,
        7
      ],
      [
        5,
        3,
        7
      ],
      [
        6,
        1,
        7
      ],
      [
        7,
        10,
        7
      ],
      [
        8,
        8,
        7
      ],
      [
        9,
        6,
        7
      ],
      [
        10,
        4,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        9,
        10
      ],
      [
        2,
        7,
        10
      ],
      [
        3,
        5,
        10
      ],
      [
        4,
        3,
        10
      ],
      [
        5,
        1,
        10
      ],
      [
        6,
        10,
        10
      ],
      [
        7,
        8,
        10
      ],
      [
        8,
        6,
        10
      ],
      [
        9,
        4,
        10
      ],
      [
        10,
        2,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        9,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  },
  {
    "class": 10,
    "index": 10,
    "coefficients": [
      0,
      1,
      3,
      2,
      1,
      7,
      8,
      6,
      7,
      7,
      7,
      7,
      4,
      8,
      6,
      10,
      7,
      9,
      5,
      2,
      10
    ],
    "points": [
      [
        0,
        2,
        1
      ],
      [
        1,
        10,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        3,
        4,
        1
      ],
      [
        4,
        1,
        1
      ],
      [
        5,
        9,
        1
      ],
      [
        6,
        6,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        8,
        0,
        1
      ],
      [
        9,
        8,
        1
      ],
      [
        10,
        5,
        1
      ],
      [
        0,
        8,
        4
      ],
      [
        1,
        5,
        4
      ],
      [
        2,
        2,
        4
      ],
      [
        3,
        10,
        4
      ],
      [
        4,
        7,
        4
      ],
      [
        5,
        4,
        4
      ],
      [
        6,
        1,
        4
      ],
      [
        7,
        9,
        4
      ],
      [
        8,
        6,
        4
      ],
      [
        9,
        3,
        4
      ],
      [
        10,
        0,
        4
      ],
      [
        0,
        5,
        7
      ],
      [
        1,
        2,
        7
      ],
      [
        2,
        10,
        7
      ],
      [
        3,
        7,
        7
      ],
      [
        4,
        4,
        7
      ],
      [
        5,
        1,
        7
      ],
      [
        6,
        9,
        7
      ],
      [
        7,
        6,
        7
      ],
      [
        8,
        3,
        7
      ],
      [
        9,
        0,
        7
      ],
      [
        10,
        8,
        7
      ],
      [
        0,
        0,
        10
      ],
      [
        1,
        8,
        10
      ],
      [
        2,
        5,
        10
      ],
      [
        3,
        2,
        10
      ],
      [
        4,
        10,
        10
      ],
      [
        5,
        7,
        10
      ],
      [
        6,
        4,
        10
      ],
      [
        7,
        1,
        10
      ],
      [
        8,
        9,
        10
      ],
      [
        9,
        6,
        10
      ],
      [
        10,
        3,
        10
      ]
    ],
    "line_bound": [
      12,
      [
        1,
        8,
        0
      ],
      [
        11,
        11,
        11,
        11
      ]
    ]
  }
]

==> anc/code/prime11/original/output/fuglede11_round2/size33/quintic_triple_rank.cpp <==
#include <array>
#include <vector>
#include <string>
#include <unordered_set>
#include <iostream>
#include <fstream>
#include <algorithm>
#include <cassert>
using namespace std;
#include "classes.inc"
int mod(int a) { a%=11; return a<0?a+11:a; }
int inv(int a) { for(int b=1;b<11;b++)if(a*b%11==1)return b; assert(false);return 0; }
using Vec=vector<int>;
using Mat=vector<Vec>;
Mat nullspace(Mat a,int n) {
 vector<int> piv;int r=0;
 for(int c=0;c<n && r<(int)a.size();c++) {
  int k=r;while(k<(int)a.size()&&!a[k][c])k++;
  if(k==(int)a.size())continue;
  swap(a[k],a[r]);int iv=inv(a[r][c]);for(int&x:a[r])x=x*iv%11;
  for(int i=0;i<(int)a.size();i++)if(i!=r&&a[i][c]){
   int v=a[i][c];for(int j=0;j<n;j++)a[i][j]=mod(a[i][j]-v*a[r][j]);
  }
  piv.push_back(c);r++;
 }
 Mat out;
 for(int c=0;c<n;c++)if(find(piv.begin(),piv.end(),c)==piv.end()){
  Vec v(n);v[c]=1;for(int i=0;i<r;i++)v[piv[i]]=mod(-a[i][c]);out.push_back(v);
 }
 return out;
}

int main(){
 vector<pair<int,int>> mons;for(int d=0;d<=5;d++)for(int i=0;i<=d;i++)mons.push_back({i,d-i});
 Mat V(121,Vec(21));
 for(int x=0;x<11;x++)for(int y=0;y<11;y++)for(int k=0;k<21;k++){
  int z=1;for(int i=0;i<mons[k].first;i++)z=z*x%11;for(int i=0;i<mons[k].second;i++)z=z*y%11;V[11*x+y][k]=z;
 }
 int reps[]={0,1,2,3,5,6,7,10,20};
 for(int ci:reps){
  Mat A;for(auto&c:CLASSES[ci])A.push_back(V[11*c[0]+c[1]]);
  Mat K=nullspace(A,21);assert(K.size()==13);
  Mat EV(121,Vec(13));for(int p=0;p<121;p++)for(int k=0;k<13;k++)for(int j=0;j<21;j++)EV[p][k]=(EV[p][k]+V[p][j]*K[k][j])%11;
  vector<Mat> NN(121),EE(121);
  for(int v=1;v<121;v++){
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EV[11*mod(c[0]-v/11)+mod(c[1]-v%11)]);
   NN[v]=nullspace(D,13);int d=NN[v].size();
   EE[v]=Mat(121,Vec(d));
   for(int p=0;p<121;p++)for(int k=0;k<d;k++)for(int j=0;j<13;j++)EE[v][p][k]=(EE[v][p][k]+EV[p][j]*NN[v][k][j])%11;
  }
  int hist[14]={};long long num=0;
  for(int v=1;v<121;v++)for(int w=v+1;w<121;w++){
   Mat D;for(auto&c:CLASSES[ci])D.push_back(EE[v][11*mod(c[0]-w/11)+mod(c[1]-w%11)]);
   auto N=nullspace(D,NN[v].size());int d=N.size();hist[d]++;
   long long n=0,p=1;for(int k=0;k<d;k++){n+=p;p*=11;}num+=n;
  }
  cout<<ci<<" ";for(int d=0;d<14;d++)if(hist[d])cout<<d<<":"<<hist[d]<<" ";cout<<" candidates "<<num<<endl;
 }
}


==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/README.txt <==
Exact obstruction to an eight-point plane in a size33 spectral pair overF11.

Run from any working directory:
  python /absolute/path/to/prepare_height.py
  g++ -O3 -std=c++17 /absolute/path/to/solve_height.cpp -o /tmp/solve_height33
  /tmp/solve_height33

Expected result:
  linear rank24, normalizedheight dimension9, quadratic rank15;
  nodes46033, projectivequadraticsolutions0.

All paths in prepare_height.py are relative to its own file. C++ includes
height_system.inc from its source directory. No third-party Python modules
are needed. The exact input B, nullspacebasis andquadriccoefficientmatrices
are generated in height_system.json andheight_system.inc.

height33_exclusion.tex gives the proof and the search completeness argument.
An independently written affine search in ../general/audit33_height.py
foundonlyzero, after460340nodes.

factor_certificate.py is an optional incomplete compression experiment.
It finds a21node factorbranch tree but leaves8subproblems unresolved;
it is NOT the exclusion certificate. The complete certificate is solve_height.cpp.

Residual fifth-moment branch:
  python /absolute/path/to/prepare_height_m5.py
This writes height_m5_system.json, containing an exact15D normalizedheight
basis and20nonlinear equations:10quadratic,6cubic,3quartic,1quintic.
height_m5_results.json records ranks and a133-case check excluding the
nonaffinequadraticheight subclass. The full15-variable system is UNSOLVED.
These are necessary momentconditions, not a fullspectralcharacterization.
See height33_residual_m5.tex.


==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/factor_certificate.json <==
{
  "stats": {
    "nodes": 21,
    "rank1": 6,
    "split_rank2": 7,
    "anisotropic_rank2": 0,
    "zero_leaves": 0,
    "unresolved": 8
  },
  "tree": {
    "dimension": 9,
    "type": "split_rank2",
    "quadratic_index": 12,
    "quadratic": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        6,
        9,
        0,
        6
      ],
      [
        0,
        0,
        0,
        8,
        0,
        2,
        2,
        0,
        10
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        6,
        2,
        0,
        9,
        5,
        0,
        0
      ],
      [
        0,
        0,
        9,
        2,
        0,
        5,
        10,
        0,
        7
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        6,
        10,
        0,
        0,
        7,
        0,
        10
      ]
    ],
    "children": [
      {
        "linear_equations": [
          [
            0,
            0,
            1,
            5,
            0,
            10,
            2,
            0,
            4
          ]
        ],
        "child": {
          "dimension": 8,
          "type": "split_rank2",
          "quadratic_index": 12,
          "quadratic": [
            [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            [
              0,
              0,
              1,
              0,
              5,
              8,
              6,
              2
            ],
            [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            [
              0,
              0,
              5,
              0,
              9,
              0,
              4,
              4
            ],
            [
              0,
              0,
              8,
              0,
              0,
              8,
              5,
              1
            ],
            [
              0,
              0,
              6,
              0,
              4,
              5,
              2,
              5
            ],
            [
              0,
              0,
              2,
              0,
              4,
              1,
              5,
              10
            ]
          ],
          "children": [
            {
              "linear_equations": [
                [
                  0,
                  0,
                  1,
                  0,
                  9,
                  7,
                  7,
                  9
                ]
              ],
              "child": {
                "dimension": 7,
                "type": "split_rank2",
                "quadratic_index": 12,
                "quadratic": [
                  [
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0
                  ],
                  [
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0
                  ],
                  [
                    0,
                    0,
                    1,
                    1,
                    2,
                    0,
                    7
                  ],
                  [
                    0,
                    0,
                    1,
                    8,
                    3,
                    10,
                    0
                  ],
                  [
                    0,
                    0,
                    2,
                    3,
                    1,
                    3,
                    2
                  ],
                  [
                    0,
                    0,
                    0,
                    10,
                    3,
                    8,
                    1
                  ],
                  [
                    0,
                    0,
                    7,
                    0,
                    2,
                    1,
                    1
                  ]
                ],
                "children": [
                  {
                    "linear_equations": [
                      [
                        0,
                        0,
                        1,
                        3,
                        7,
                        6,
                        5
                      ]
                    ],
                    "child": {
                      "dimension": 6,
                      "type": "rank1",
                      "quadratic_index": 10,
                      "quadratic": [
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          1,
                          8,
                          3,
                          10
                        ],
                        [
                          0,
                          0,
                          8,
                          9,
                          2,
                          3
                        ],
                        [
                          0,
                          0,
                          3,
                          2,
                          9,
                          8
                        ],
                        [
                          0,
                          0,
                          10,
                          3,
                          8,
                          1
                        ]
                      ],
                      "children": [
                        {
                          "linear_equations": [
                            [
                              0,
                              0,
                              1,
                              8,
                              3,
                              10
                            ]
                          ],
                          "child": {
                            "dimension": 5,
                            "unresolved": true,
                            "ranks": [
                              5,
                              4,
                              5,
                              5,
                              4,
                              4,
                              4,
                              4
                            ],
                            "basis": [
                              [
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                6,
                                10,
                                6,
                                3,
                                1,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                7,
                                9,
                                3,
                                8,
                                0,
                                1,
                                0
                              ],
                              [
                                0,
                                0,
                                10,
                                4,
                                3,
                                1,
                                0,
                                0,
                                1
                              ]
                            ]
                          }
                        }
                      ]
                    }
                  },
                  {
                    "linear_equations": [
                      [
                        0,
                        0,
                        1,
                        10,
                        8,
                        5,
                        9
                      ]
                    ],
                    "child": {
                      "dimension": 6,
                      "unresolved": true,
                      "ranks": [
                        6,
                        6,
                        5,
                        6,
                        6,
                        5,
                        5,
                        5,
                        5,
                        5
                      ],
                      "basis": [
                        [
                          1,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          1,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          2,
                          2,
                          1,
                          1,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          0,
                          4,
                          3,
                          0,
                          1,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          2,
                          4,
                          6,
                          0,
                          0,
                          1,
                          0
                        ],
                        [
                          0,
                          0,
                          8,
                          2,
                          2,
                          0,
                          0,
                          0,
                          1
                        ]
                      ]
                    }
                  }
                ]
              }
            },
            {
              "linear_equations": [
                [
                  0,
                  0,
                  1,
                  0,
                  1,
                  9,
                  5,
                  6
                ]
              ],
              "child": {
                "dimension": 7,
                "type": "split_rank2",
                "quadratic_index": 12,
                "quadratic": [
                  [
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0
                  ],
                  [
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0
                  ],
                  [
                    0,
                    0,
                    1,
                    1,
                    2,
                    0,
                    7
                  ],
                  [
                    0,
                    0,
                    1,
                    8,
                    3,
                    10,
                    0
                  ],
                  [
                    0,
                    0,
                    2,
                    3,
                    1,
                    3,
                    2
                  ],
                  [
                    0,
                    0,
                    0,
                    10,
                    3,
                    8,
                    1
                  ],
                  [
                    0,
                    0,
                    7,
                    0,
                    2,
                    1,
                    1
                  ]
                ],
                "children": [
                  {
                    "linear_equations": [
                      [
                        0,
                        0,
                        1,
                        3,
                        7,
                        6,
                        5
                      ]
                    ],
                    "child": {
                      "dimension": 6,
                      "type": "rank1",
                      "quadratic_index": 10,
                      "quadratic": [
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          1,
                          8,
                          3,
                          10
                        ],
                        [
                          0,
                          0,
                          8,
                          9,
                          2,
                          3
                        ],
                        [
                          0,
                          0,
                          3,
                          2,
                          9,
                          8
                        ],
                        [
                          0,
                          0,
                          10,
                          3,
                          8,
                          1
                        ]
                      ],
                      "children": [
                        {
                          "linear_equations": [
                            [
                              0,
                              0,
                              1,
                              8,
                              3,
                              10
                            ]
                          ],
                          "child": {
                            "dimension": 5,
                            "unresolved": true,
                            "ranks": [
                              5,
                              4,
                              5,
                              5,
                              4,
                              4,
                              4,
                              4
                            ],
                            "basis": [
                              [
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                6,
                                10,
                                6,
                                3,
                                1,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                7,
                                9,
                                3,
                                8,
                                0,
                                1,
                                0
                              ],
                              [
                                0,
                                0,
                                10,
                                4,
                                3,
                                1,
                                0,
                                0,
                                1
                              ]
                            ]
                          }
                        }
                      ]
                    }
                  },
                  {
                    "linear_equations": [
                      [
                        0,
                        0,
                        1,
                        10,
                        8,
                        5,
                        9
                      ]
                    ],
                    "child": {
                      "dimension": 6,
                      "type": "rank1",
                      "quadratic_index": 10,
                      "quadratic": [
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          1,
                          8,
                          3,
                          10
                        ],
                        [
                          0,
                          0,
                          8,
                          9,
                          2,
                          3
                        ],
                        [
                          0,
                          0,
                          3,
                          2,
                          9,
                          8
                        ],
                        [
                          0,
                          0,
                          10,
                          3,
                          8,
                          1
                        ]
                      ],
                      "children": [
                        {
                          "linear_equations": [
                            [
                              0,
                              0,
                              1,
                              8,
                              3,
                              10
                            ]
                          ],
                          "child": {
                            "dimension": 5,
                            "unresolved": true,
                            "ranks": [
                              5,
                              4,
                              5,
                              5,
                              4,
                              4,
                              4,
                              4
                            ],
                            "basis": [
                              [
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                6,
                                10,
                                6,
                                3,
                                1,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                7,
                                9,
                                3,
                                8,
                                0,
                                1,
                                0
                              ],
                              [
                                0,
                                0,
                                10,
                                4,
                                3,
                                1,
                                0,
                                0,
                                1
                              ]
                            ]
                          }
                        }
                      ]
                    }
                  }
                ]
              }
            }
          ]
        }
      },
      {
        "linear_equations": [
          [
            0,
            0,
            1,
            6,
            0,
            2,
            5,
            0,
            8
          ]
        ],
        "child": {
          "dimension": 8,
          "type": "split_rank2",
          "quadratic_index": 13,
          "quadratic": [
            [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            [
              0,
              0,
              0,
              1,
              1,
              2,
              0,
              7
            ],
            [
              0,
              0,
              0,
              1,
              8,
              3,
              10,
              0
            ],
            [
              0,
              0,
              0,
              2,
              3,
              1,
              3,
              2
            ],
            [
              0,
              0,
              0,
              0,
              10,
              3,
              8,
              1
            ],
            [
              0,
              0,
              0,
              7,
              0,
              2,
              1,
              1
            ]
          ],
          "children": [
            {
              "linear_equations": [
                [
                  0,
                  0,
                  0,
                  1,
                  3,
                  7,
                  6,
                  5
                ]
              ],
              "child": {
                "dimension": 7,
                "type": "split_rank2",
                "quadratic_index": 12,
                "quadratic": [
                  [
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0
                  ],
                  [
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0
                  ],
                  [
                    0,
                    0,
                    1,
                    9,
                    7,
                    7,
                    9
                  ],
                  [
                    0,
                    0,
                    9,
                    0,
                    9,
                    7,
                    8
                  ],
                  [
                    0,
                    0,
                    7,
                    9,
                    2,
                    8,
                    7
                  ],
                  [
                    0,
                    0,
                    7,
                    7,
                    8,
                    2,
                    9
                  ],
                  [
                    0,
                    0,
                    9,
                    8,
                    7,
                    9,
                    0
                  ]
                ],
                "children": [
                  {
                    "linear_equations": [
                      [
                        0,
                        0,
                        1,
                        0,
                        1,
                        2,
                        7
                      ]
                    ],
                    "child": {
                      "dimension": 6,
                      "unresolved": true,
                      "ranks": [
                        6,
                        6,
                        6,
                        5,
                        6,
                        5,
                        5,
                        5,
                        5,
                        4
                      ],
                      "basis": [
                        [
                          1,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          1,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          9,
                          0,
                          8,
                          1,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          1,
                          10,
                          4,
                          0,
                          1,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          1,
                          9,
                          5,
                          0,
                          0,
                          1,
                          0
                        ],
                        [
                          0,
                          0,
                          1,
                          4,
                          6,
                          0,
                          0,
                          0,
                          1
                        ]
                      ]
                    }
                  },
                  {
                    "linear_equations": [
                      [
                        0,
                        0,
                        1,
                        7,
                        2,
                        1,
                        0
                      ]
                    ],
                    "child": {
                      "dimension": 6,
                      "type": "rank1",
                      "quadratic_index": 10,
                      "quadratic": [
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          1,
                          8,
                          3,
                          10
                        ],
                        [
                          0,
                          0,
                          8,
                          9,
                          2,
                          3
                        ],
                        [
                          0,
                          0,
                          3,
                          2,
                          9,
                          8
                        ],
                        [
                          0,
                          0,
                          10,
                          3,
                          8,
                          1
                        ]
                      ],
                      "children": [
                        {
                          "linear_equations": [
                            [
                              0,
                              0,
                              1,
                              8,
                              3,
                              10
                            ]
                          ],
                          "child": {
                            "dimension": 5,
                            "unresolved": true,
                            "ranks": [
                              5,
                              4,
                              5,
                              5,
                              4,
                              4,
                              4,
                              4
                            ],
                            "basis": [
                              [
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                6,
                                10,
                                6,
                                3,
                                1,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                7,
                                9,
                                3,
                                8,
                                0,
                                1,
                                0
                              ],
                              [
                                0,
                                0,
                                10,
                                4,
                                3,
                                1,
                                0,
                                0,
                                1
                              ]
                            ]
                          }
                        }
                      ]
                    }
                  }
                ]
              }
            },
            {
              "linear_equations": [
                [
                  0,
                  0,
                  0,
                  1,
                  10,
                  8,
                  5,
                  9
                ]
              ],
              "child": {
                "dimension": 7,
                "type": "split_rank2",
                "quadratic_index": 12,
                "quadratic": [
                  [
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0
                  ],
                  [
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0
                  ],
                  [
                    0,
                    0,
                    1,
                    3,
                    3,
                    0,
                    4
                  ],
                  [
                    0,
                    0,
                    3,
                    8,
                    1,
                    8,
                    2
                  ],
                  [
                    0,
                    0,
                    3,
                    1,
                    0,
                    9,
                    9
                  ],
                  [
                    0,
                    0,
                    0,
                    8,
                    9,
                    2,
                    3
                  ],
                  [
                    0,
                    0,
                    4,
                    2,
                    9,
                    3,
                    4
                  ]
                ],
                "children": [
                  {
                    "linear_equations": [
                      [
                        0,
                        0,
                        1,
                        4,
                        0,
                        3,
                        3
                      ]
                    ],
                    "child": {
                      "dimension": 6,
                      "type": "rank1",
                      "quadratic_index": 10,
                      "quadratic": [
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          1,
                          8,
                          3,
                          10
                        ],
                        [
                          0,
                          0,
                          8,
                          9,
                          2,
                          3
                        ],
                        [
                          0,
                          0,
                          3,
                          2,
                          9,
                          8
                        ],
                        [
                          0,
                          0,
                          10,
                          3,
                          8,
                          1
                        ]
                      ],
                      "children": [
                        {
                          "linear_equations": [
                            [
                              0,
                              0,
                              1,
                              8,
                              3,
                              10
                            ]
                          ],
                          "child": {
                            "dimension": 5,
                            "unresolved": true,
                            "ranks": [
                              5,
                              4,
                              5,
                              5,
                              4,
                              4,
                              4,
                              4
                            ],
                            "basis": [
                              [
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                6,
                                10,
                                6,
                                3,
                                1,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                7,
                                9,
                                3,
                                8,
                                0,
                                1,
                                0
                              ],
                              [
                                0,
                                0,
                                10,
                                4,
                                3,
                                1,
                                0,
                                0,
                                1
                              ]
                            ]
                          }
                        }
                      ]
                    }
                  },
                  {
                    "linear_equations": [
                      [
                        0,
                        0,
                        1,
                        2,
                        6,
                        8,
                        5
                      ]
                    ],
                    "child": {
                      "dimension": 6,
                      "type": "rank1",
                      "quadratic_index": 10,
                      "quadratic": [
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          0,
                          0
                        ],
                        [
                          0,
                          0,
                          1,
                          8,
                          3,
                          10
                        ],
                        [
                          0,
                          0,
                          8,
                          9,
                          2,
                          3
                        ],
                        [
                          0,
                          0,
                          3,
                          2,
                          9,
                          8
                        ],
                        [
                          0,
                          0,
                          10,
                          3,
                          8,
                          1
                        ]
                      ],
                      "children": [
                        {
                          "linear_equations": [
                            [
                              0,
                              0,
                              1,
                              8,
                              3,
                              10
                            ]
                          ],
                          "child": {
                            "dimension": 5,
                            "unresolved": true,
                            "ranks": [
                              5,
                              4,
                              5,
                              5,
                              4,
                              4,
                              4,
                              4
                            ],
                            "basis": [
                              [
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                1,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                6,
                                10,
                                6,
                                3,
                                1,
                                0,
                                0
                              ],
                              [
                                0,
                                0,
                                7,
                                9,
                                3,
                                8,
                                0,
                                1,
                                0
                              ],
                              [
                                0,
                                0,
                                10,
                                4,
                                3,
                                1,
                                0,
                                0,
                                1
                              ]
                            ]
                          }
                        }
                      ]
                    }
                  }
                ]
              }
            }
          ]
        }
      }
    ]
  }
}

==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/factor_certificate.py <==
"""Compress the height obstruction into an exact quadratic factor tree."""
import json
from pathlib import Path
OUT=Path(__file__).parent
D=json.loads((OUT/'height_system.json').read_text())
Q=D['quadrics']; P=11
def rref(M):
 A=[[v%P for v in row]for row in M];p=[];k=0
 for j in range(len(A[0])):
  z=next((i for i in range(k,len(A))if A[i][j]),None)
  if z is None:continue
  A[k],A[z]=A[z],A[k];t=pow(A[k][j],-1,P);A[k]=[v*t%P for v in A[k]]
  for i in range(len(A)):
   if i!=k and A[i][j]:
    t=A[i][j];A[i]=[(v-t*w)%P for v,w in zip(A[i],A[k])]
  p.append(j);k+=1
  if k==len(A):break
 return A[:k],p
def nullspace(M):
 A,p=rref(M);n=len(M[0]);V=[]
 for j in range(n):
  if j in p:continue
  v=[0]*n;v[j]=1
  for i,k in enumerate(p):v[k]=-A[i][j]%P
  V.append(v)
 return V
def restrict(S):
 m=len(S); rows=[]
 for q in Q:
  A=[[q[i][i]if i==j else q[min(i,j)][max(i,j)]*6%P for j in range(9)]for i in range(9)]
  C=[[sum(S[i][k]*A[k][l]*S[j][l]for k in range(9)for l in range(9))%P for j in range(m)]for i in range(m)]
  rows.append([C[i][j]*(1 if i==j else 2)%P for i in range(m)for j in range(i,m)])
 reduced,_=rref(rows);matrices=[]
 for row in reduced:
  A=[[0]*m for _ in range(m)];k=0
  for i in range(m):
   for j in range(i,m):A[i][j]=A[j][i]=row[k]*(1 if i==j else 6)%P;k+=1
  matrices.append(A)
 return matrices
def square_part(A):
 m=len(A);i=next((i for i in range(m)if A[i][i]),None)
 v=[0]*m
 if i is not None:v[i]=1
 else:
  i,j=next((i,j)for i in range(m)for j in range(i+1,m)if A[i][j]);v[i]=v[j]=1
 a=sum(v[i]*A[i][j]*v[j]for i in range(m)for j in range(m))%P
 L=[sum(A[i][j]*v[j]for j in range(m))*pow(a,-1,P)%P for i in range(m)]
 R=[[(A[i][j]-a*L[i]*L[j])%P for j in range(m)]for i in range(m)]
 return a,L,R
stats={'nodes':0,'rank1':0,'split_rank2':0,'anisotropic_rank2':0,'zero_leaves':0,'unresolved':0}
def branch(S):
 stats['nodes']+=1;m=len(S)
 if not m:stats['zero_leaves']+=1;return {'dimension':0}
 As=restrict(S);ranks=[len(rref(A)[1])for A in As]
 choices=[(r,k)for k,r in enumerate(ranks)if r and r<=2]
 if not choices:
  stats['unresolved']+=1;return {'dimension':m,'unresolved':True,'ranks':ranks,'basis':S}
 rank,k=min(choices);A=As[k];a,L,R=square_part(A)
 if rank==1:
  assert not any(any(row)for row in R);branches=[[L]];kind='rank1'
 else:
  b,M,Z=square_part(R);assert not any(any(row)for row in Z)
  roots=[x for x in range(P)if (a*x*x+b)%P==0]
  if roots:
   branches=[[[ (L[i]+x*M[i])%P for i in range(m)]]for x in roots];kind='split_rank2'
  else:branches=[[L,M]];kind='anisotropic_rank2'
 stats[kind]+=1
 children=[]
 for eqs in branches:
  T=nullspace(eqs);Snew=[[sum(v[j]*S[j][i]for j in range(m))%P for i in range(9)]for v in T]
  children.append({'linear_equations':eqs,'child':branch(Snew)})
 return {'dimension':m,'type':kind,'quadratic_index':k,'quadratic':A,'children':children}
tree=branch([[int(i==j)for j in range(9)]for i in range(9)])
(OUT/'factor_certificate.json').write_text(json.dumps({'stats':stats,'tree':tree},indent=2))
print(stats)


==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/height_m5_results.json <==
{
  "base_size": 33,
  "base_moments_vanish_through": 7,
  "linear_equations": 15,
  "linear_rank": 15,
  "gauge_equations": 3,
  "gauged_rank": 18,
  "height_dimension": 15,
  "nonlinear_equations_by_degree": {
    "2": 10,
    "3": 6,
    "4": 3,
    "5": 1
  },
  "quadratic_coefficient_rank": 10,
  "quadratic_height_projective_subclass_checked": 133,
  "quadratic_height_cumulative_survivors_by_power": {
    "2": 133,
    "3": 4,
    "4": 4,
    "5": 0
  },
  "quadratic_height_survivors": []
}

==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/height_m5_system.json <==
{
  "field": 11,
  "B": [
    [
      0,
      0
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      1,
      0
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      10
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      3,
      4
    ],
    [
      4,
      0
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      4,
      7
    ],
    [
      7,
      0
    ],
    [
      7,
      4
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      8,
      7
    ],
    [
      9,
      6
    ],
    [
      9,
      7
    ],
    [
      10,
      0
    ],
    [
      10,
      1
    ],
    [
      10,
      4
    ],
    [
      10,
      5
    ],
    [
      10,
      6
    ],
    [
      10,
      7
    ],
    [
      10,
      8
    ]
  ],
  "gauge_points": [
    [
      0,
      0
    ],
    [
      1,
      0
    ],
    [
      0,
      4
    ]
  ],
  "basis_vectors": [
    [
      0,
      0,
      0,
      0,
      0,
      0,
      7,
      4,
      6,
      6,
      9,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      6,
      6,
      0,
      9,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      10,
      1,
      7,
      0,
      1,
      2,
      0,
      2,
      10,
      0,
      6,
      0,
      6,
      9,
      3,
      6,
      2,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      6,
      0,
      1,
      0,
      9,
      10,
      5,
      8,
      5,
      0,
      5,
      1,
      6,
      2,
      9,
      2,
      7,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      3,
      3,
      1,
      0,
      2,
      3,
      5,
      4,
      1,
      0,
      1,
      5,
      6,
      2,
      4,
      7,
      7,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      6,
      2,
      0,
      0,
      4,
      4,
      3,
      6,
      0,
      3,
      3,
      4,
      5,
      1,
      8,
      4,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      3,
      0,
      4,
      0,
      0,
      10,
      8,
      9,
      2,
      0,
      6,
      4,
      2,
      8,
      6,
      8,
      6,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      2,
      4,
      0,
      1,
      0,
      8,
      8,
      1,
      0,
      4,
      6,
      2,
      8,
      5,
      9,
      6,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      7,
      0,
      10,
      0,
      3,
      0,
      10,
      7,
      1,
      0,
      2,
      10,
      5,
      9,
      10,
      9,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      8,
      10,
      10,
      0,
      4,
      1,
      10,
      6,
      0,
      0,
      10,
      2,
      5,
      9,
      7,
      1,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      7,
      4,
      6,
      0,
      4,
      2,
      0,
      8,
      7,
      0,
      1,
      0,
      5,
      3,
      1,
      9,
      8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      9,
      1,
      7,
      0,
      4,
      2,
      1,
      1,
      2,
      0,
      9,
      3,
      5,
      6,
      6,
      9,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      3,
      3,
      0,
      0,
      2,
      1,
      4,
      1,
      2,
      0,
      6,
      6,
      5,
      4,
      1,
      1,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      10,
      7,
      0,
      3,
      10,
      1,
      4,
      3,
      0,
      3,
      9,
      5,
      9,
      1,
      3,
      8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      1,
      5,
      0,
      10,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "height_linear_forms": [
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      10,
      6,
      3,
      1,
      3,
      1,
      7,
      8,
      7,
      9,
      3,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      3,
      6,
      0,
      2,
      0,
      10,
      4,
      1,
      3,
      10,
      0
    ],
    [
      0,
      7,
      7,
      1,
      1,
      2,
      4,
      4,
      10,
      10,
      6,
      7,
      0,
      7,
      6
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      7,
      0,
      1,
      9,
      2,
      0,
      0,
      1,
      3,
      4,
      4,
      4,
      2,
      3,
      0
    ],
    [
      4,
      0,
      2,
      10,
      3,
      4,
      10,
      0,
      0,
      1,
      2,
      2,
      1,
      10,
      0
    ],
    [
      6,
      0,
      0,
      5,
      5,
      4,
      8,
      8,
      10,
      10,
      0,
      1,
      4,
      1,
      0
    ],
    [
      6,
      4,
      2,
      8,
      4,
      3,
      9,
      8,
      7,
      6,
      8,
      1,
      1,
      4,
      10
    ],
    [
      9,
      0,
      10,
      5,
      1,
      6,
      2,
      1,
      1,
      0,
      7,
      2,
      2,
      3,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      6,
      5,
      1,
      3,
      6,
      4,
      2,
      10,
      1,
      9,
      6,
      3,
      0
    ],
    [
      0,
      6,
      0,
      1,
      5,
      3,
      4,
      6,
      10,
      2,
      0,
      3,
      6,
      9,
      1
    ],
    [
      0,
      6,
      6,
      6,
      6,
      4,
      2,
      2,
      5,
      5,
      5,
      5,
      5,
      5,
      5
    ],
    [
      0,
      0,
      9,
      2,
      2,
      5,
      8,
      8,
      9,
      9,
      3,
      6,
      4,
      9,
      0
    ],
    [
      0,
      9,
      3,
      9,
      4,
      1,
      6,
      5,
      10,
      7,
      1,
      6,
      1,
      1,
      10
    ],
    [
      0,
      0,
      6,
      2,
      7,
      8,
      8,
      9,
      9,
      1,
      9,
      9,
      1,
      3,
      0
    ],
    [
      0,
      0,
      2,
      7,
      7,
      4,
      6,
      6,
      4,
      4,
      8,
      0,
      4,
      8,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "equation_convention": "For each record e, impose sum_i weights[i]*(height_linear_forms[i] dot c)^height_exponent = 0 in F11.",
  "equations": [
    {
      "height_exponent": 2,
      "x_exponent": 0,
      "y_exponent": 0,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "height_exponent": 2,
      "x_exponent": 0,
      "y_exponent": 1,
      "weights": [
        0,
        4,
        5,
        6,
        7,
        0,
        3,
        4,
        5,
        6,
        7,
        10,
        4,
        5,
        4,
        0,
        3,
        4,
        7,
        0,
        4,
        7,
        8,
        7,
        6,
        7,
        0,
        1,
        4,
        5,
        6,
        7,
        8
      ]
    },
    {
      "height_exponent": 2,
      "x_exponent": 1,
      "y_exponent": 0,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2,
        2,
        3,
        4,
        4,
        4,
        4,
        7,
        7,
        7,
        7,
        8,
        9,
        9,
        10,
        10,
        10,
        10,
        10,
        10,
        10
      ]
    },
    {
      "height_exponent": 2,
      "x_exponent": 0,
      "y_exponent": 2,
      "weights": [
        0,
        5,
        3,
        3,
        5,
        0,
        9,
        5,
        3,
        3,
        5,
        1,
        5,
        3,
        5,
        0,
        9,
        5,
        5,
        0,
        5,
        5,
        9,
        5,
        3,
        5,
        0,
        1,
        5,
        3,
        3,
        5,
        9
      ]
    },
    {
      "height_exponent": 2,
      "x_exponent": 1,
      "y_exponent": 1,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        4,
        5,
        6,
        7,
        10,
        8,
        10,
        1,
        0,
        1,
        5,
        6,
        0,
        6,
        5,
        1,
        1,
        10,
        8,
        0,
        10,
        7,
        6,
        5,
        4,
        3
      ]
    },
    {
      "height_exponent": 2,
      "x_exponent": 2,
      "y_exponent": 0,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        4,
        4,
        9,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        9,
        4,
        4,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "height_exponent": 2,
      "x_exponent": 0,
      "y_exponent": 3,
      "weights": [
        0,
        9,
        4,
        7,
        2,
        0,
        5,
        9,
        4,
        7,
        2,
        10,
        9,
        4,
        9,
        0,
        5,
        9,
        2,
        0,
        9,
        2,
        6,
        2,
        7,
        2,
        0,
        1,
        9,
        4,
        7,
        2,
        6
      ]
    },
    {
      "height_exponent": 2,
      "x_exponent": 1,
      "y_exponent": 2,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        5,
        3,
        3,
        5,
        1,
        10,
        6,
        4,
        0,
        3,
        9,
        9,
        0,
        2,
        2,
        8,
        7,
        5,
        1,
        0,
        10,
        6,
        8,
        8,
        6,
        2
      ]
    },
    {
      "height_exponent": 2,
      "x_exponent": 2,
      "y_exponent": 1,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        4,
        5,
        6,
        7,
        10,
        5,
        9,
        3,
        0,
        4,
        9,
        2,
        0,
        9,
        2,
        7,
        8,
        2,
        6,
        0,
        1,
        4,
        5,
        6,
        7,
        8
      ]
    },
    {
      "height_exponent": 2,
      "x_exponent": 3,
      "y_exponent": 0,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        8,
        8,
        5,
        9,
        9,
        9,
        9,
        2,
        2,
        2,
        2,
        6,
        3,
        3,
        10,
        10,
        10,
        10,
        10,
        10,
        10
      ]
    },
    {
      "height_exponent": 3,
      "x_exponent": 0,
      "y_exponent": 0,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "height_exponent": 3,
      "x_exponent": 0,
      "y_exponent": 1,
      "weights": [
        0,
        4,
        5,
        6,
        7,
        0,
        3,
        4,
        5,
        6,
        7,
        10,
        4,
        5,
        4,
        0,
        3,
        4,
        7,
        0,
        4,
        7,
        8,
        7,
        6,
        7,
        0,
        1,
        4,
        5,
        6,
        7,
        8
      ]
    },
    {
      "height_exponent": 3,
      "x_exponent": 1,
      "y_exponent": 0,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2,
        2,
        3,
        4,
        4,
        4,
        4,
        7,
        7,
        7,
        7,
        8,
        9,
        9,
        10,
        10,
        10,
        10,
        10,
        10,
        10
      ]
    },
    {
      "height_exponent": 3,
      "x_exponent": 0,
      "y_exponent": 2,
      "weights": [
        0,
        5,
        3,
        3,
        5,
        0,
        9,
        5,
        3,
        3,
        5,
        1,
        5,
        3,
        5,
        0,
        9,
        5,
        5,
        0,
        5,
        5,
        9,
        5,
        3,
        5,
        0,
        1,
        5,
        3,
        3,
        5,
        9
      ]
    },
    {
      "height_exponent": 3,
      "x_exponent": 1,
      "y_exponent": 1,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        4,
        5,
        6,
        7,
        10,
        8,
        10,
        1,
        0,
        1,
        5,
        6,
        0,
        6,
        5,
        1,
        1,
        10,
        8,
        0,
        10,
        7,
        6,
        5,
        4,
        3
      ]
    },
    {
      "height_exponent": 3,
      "x_exponent": 2,
      "y_exponent": 0,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        4,
        4,
        9,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        9,
        4,
        4,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "height_exponent": 4,
      "x_exponent": 0,
      "y_exponent": 0,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "height_exponent": 4,
      "x_exponent": 0,
      "y_exponent": 1,
      "weights": [
        0,
        4,
        5,
        6,
        7,
        0,
        3,
        4,
        5,
        6,
        7,
        10,
        4,
        5,
        4,
        0,
        3,
        4,
        7,
        0,
        4,
        7,
        8,
        7,
        6,
        7,
        0,
        1,
        4,
        5,
        6,
        7,
        8
      ]
    },
    {
      "height_exponent": 4,
      "x_exponent": 1,
      "y_exponent": 0,
      "weights": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2,
        2,
        3,
        4,
        4,
        4,
        4,
        7,
        7,
        7,
        7,
        8,
        9,
        9,
        10,
        10,
        10,
        10,
        10,
        10,
        10
      ]
    },
    {
      "height_exponent": 5,
      "x_exponent": 0,
      "y_exponent": 0,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    }
  ],
  "quadratic_coefficient_rows": [
    [
      1,
      0,
      0,
      0,
      8,
      10,
      5,
      7,
      2,
      4,
      1,
      0,
      2,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      8,
      4,
      8,
      8,
      0,
      4,
      3,
      4,
      0,
      4,
      7,
      3,
      5,
      9,
      9,
      9,
      5,
      7,
      9,
      1,
      0,
      10,
      4,
      4,
      10,
      3,
      1,
      4,
      9,
      8,
      1,
      0,
      7,
      2,
      7,
      5,
      4,
      7,
      5,
      0,
      6,
      0,
      7,
      1,
      9,
      3,
      4,
      5,
      1,
      6,
      0,
      7,
      7,
      3,
      3,
      0,
      9,
      1,
      0,
      3,
      0,
      3,
      1,
      3,
      1,
      0,
      6,
      0,
      3,
      6,
      3,
      0,
      10,
      5,
      3,
      0,
      0,
      0,
      1,
      7,
      0,
      9,
      0,
      0,
      10,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      5,
      10,
      3,
      7,
      10,
      3,
      1,
      7,
      6,
      2,
      8,
      0,
      0,
      0,
      4,
      3,
      2,
      8,
      4,
      1,
      3,
      4,
      7,
      2,
      9,
      0,
      0,
      0,
      7,
      2,
      6,
      6,
      7,
      9,
      10,
      2,
      9,
      5,
      4,
      3,
      8,
      4,
      1,
      9,
      6,
      8,
      1,
      8,
      1,
      1,
      1,
      0,
      2,
      8,
      7,
      5,
      7,
      0,
      1,
      2,
      4,
      5,
      5,
      1,
      1,
      7,
      0,
      6,
      8,
      0,
      9,
      5,
      1,
      6,
      7,
      1,
      4,
      2,
      10,
      1,
      5,
      1,
      10,
      7,
      3,
      3,
      6,
      3,
      6,
      4,
      4,
      7,
      5,
      0,
      6,
      4,
      9,
      1,
      1,
      9,
      5,
      9,
      6,
      2,
      3,
      6,
      5,
      0,
      0,
      9,
      4,
      2,
      9,
      8,
      7,
      9
    ],
    [
      0,
      0,
      1,
      0,
      5,
      6,
      0,
      4,
      0,
      4,
      0,
      5,
      8,
      7,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      6,
      0,
      4,
      9,
      9,
      2,
      7,
      8,
      0,
      1,
      3,
      3,
      10,
      1,
      5,
      8,
      2,
      4,
      5,
      2,
      0,
      4,
      10,
      7,
      9,
      7,
      10,
      6,
      7,
      2,
      9,
      0,
      0,
      4,
      0,
      10,
      6,
      5,
      2,
      10,
      5,
      0,
      0,
      5,
      8,
      8,
      2,
      7,
      1,
      9,
      0,
      6,
      10,
      10,
      3,
      4,
      9,
      7,
      0,
      3,
      10,
      1,
      8,
      0,
      8,
      0,
      1,
      4,
      10,
      10,
      10,
      0,
      6,
      10,
      4,
      5,
      0,
      9,
      6,
      4,
      0,
      10,
      4,
      0,
      9,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      8,
      0,
      5,
      4,
      6,
      5,
      5,
      1,
      9,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      5,
      5,
      3,
      1,
      6,
      8,
      9,
      2,
      0,
      0,
      0,
      2,
      9,
      5,
      1,
      6,
      6,
      10,
      8,
      2,
      0,
      10,
      3,
      5,
      9,
      4,
      4,
      3,
      6,
      3,
      9,
      0,
      6,
      5,
      1,
      5,
      1,
      4,
      10,
      7,
      1,
      0,
      2,
      8,
      1,
      4,
      2,
      7,
      8,
      5,
      0,
      2,
      7,
      10,
      7,
      3,
      1,
      6,
      0,
      3,
      6,
      7,
      8,
      1,
      5,
      0,
      4,
      5,
      6,
      4,
      9,
      0,
      9,
      7,
      9,
      4,
      0,
      5,
      4,
      2,
      0,
      2,
      9,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      4,
      10,
      9,
      10,
      2,
      10,
      4,
      10,
      7,
      7,
      0,
      0,
      0,
      0,
      10,
      1,
      6,
      5,
      10,
      3,
      3,
      9,
      3,
      0,
      5,
      4,
      2,
      7,
      3,
      2,
      3,
      4,
      10,
      0,
      10,
      10,
      6,
      5,
      2,
      6,
      2,
      4,
      4,
      7,
      3,
      10,
      2,
      2,
      6,
      1,
      8,
      4,
      1,
      1,
      6,
      0,
      0,
      8,
      0,
      10,
      4,
      1,
      7,
      1,
      10,
      6,
      1,
      10,
      10,
      9,
      2,
      5,
      4,
      7,
      0,
      2,
      9,
      1,
      0,
      10,
      2,
      5,
      1,
      6,
      5,
      0,
      4,
      4,
      5,
      1,
      7,
      7,
      10,
      10,
      10,
      5,
      1,
      2,
      6,
      8,
      5,
      9
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      4,
      0,
      6,
      0,
      5,
      4,
      7,
      0,
      6,
      0,
      1,
      0,
      0,
      0,
      7,
      4,
      6,
      5,
      2,
      7,
      5,
      8,
      8,
      8,
      7,
      4,
      8,
      5,
      1,
      3,
      6,
      2,
      2,
      0,
      1,
      10,
      7,
      9,
      3,
      1,
      1,
      9,
      5,
      0,
      7,
      9,
      0,
      3,
      1,
      2,
      1,
      3,
      0,
      2,
      3,
      7,
      7,
      4,
      7,
      1,
      4,
      0,
      10,
      6,
      7,
      10,
      0,
      8,
      9,
      10,
      7,
      1,
      0,
      1,
      2,
      0,
      8,
      0,
      2,
      10,
      9,
      4,
      4,
      8,
      3,
      7,
      5,
      9,
      9,
      7,
      8,
      7,
      1,
      8,
      4,
      0,
      3,
      5,
      5,
      10,
      4,
      8
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      3,
      4,
      7,
      4,
      7,
      1,
      9,
      8,
      10,
      8,
      6,
      0,
      0,
      0,
      0,
      7,
      8,
      5,
      1,
      7,
      3,
      1,
      4,
      4,
      6,
      2,
      0,
      1,
      1,
      10,
      8,
      5,
      9,
      1,
      2,
      0,
      9,
      7,
      7,
      6,
      2,
      0,
      6,
      8,
      8,
      7,
      6,
      10,
      6,
      1,
      8,
      6,
      9,
      4,
      8,
      4,
      8,
      7,
      0,
      5,
      0,
      8,
      7,
      4,
      0,
      7,
      2,
      4,
      8,
      5,
      0,
      10,
      10,
      8,
      1,
      10,
      2,
      6,
      3,
      0,
      4,
      5,
      5,
      9,
      4,
      7,
      2,
      5,
      3,
      3,
      7,
      7,
      4,
      8,
      7,
      8,
      10,
      5,
      1,
      1,
      10,
      2
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      7,
      0,
      5,
      10,
      7,
      8,
      6,
      0,
      7,
      0,
      3,
      8,
      10,
      6,
      3,
      4,
      10,
      7,
      9,
      1,
      8,
      0,
      2,
      8,
      1,
      8,
      5,
      9,
      8,
      8,
      5,
      7,
      0,
      4,
      1,
      6,
      5,
      2,
      6,
      5,
      5,
      4,
      0,
      9,
      9,
      5,
      5,
      3,
      5,
      10,
      8,
      0,
      10,
      5,
      1,
      0,
      10,
      1,
      8,
      0,
      1,
      10,
      7,
      10,
      10,
      4,
      0,
      8,
      6,
      4,
      6,
      1,
      0,
      4,
      9,
      7,
      1,
      0,
      7,
      9,
      4,
      0,
      7,
      3,
      0,
      10,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      6,
      4,
      9,
      6,
      1,
      3,
      10,
      4,
      5,
      0,
      9,
      9,
      9,
      0,
      0,
      0,
      5,
      6,
      0,
      1,
      3,
      0,
      10,
      2,
      0,
      5,
      10,
      3,
      7,
      8,
      10,
      6,
      0,
      10,
      1,
      5,
      7,
      6,
      8,
      5,
      3,
      7,
      0,
      10,
      10,
      0,
      1,
      1,
      8,
      6,
      4,
      0,
      9,
      10,
      9,
      4,
      9,
      10,
      7,
      0,
      1,
      9,
      6,
      10,
      10,
      1,
      0,
      2,
      2,
      3,
      6,
      1,
      0,
      3,
      6,
      9,
      5,
      0,
      9,
      6,
      1,
      0,
      10,
      2,
      0,
      6,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      5,
      8,
      0,
      2,
      7,
      7,
      10,
      2,
      3,
      0,
      3,
      8,
      0,
      2,
      7,
      7,
      6,
      8,
      5,
      3,
      7,
      0,
      3,
      1,
      3,
      7,
      5,
      0,
      10,
      2,
      6,
      4,
      0,
      5,
      7,
      0,
      7,
      5,
      1,
      6,
      6,
      6,
      0,
      2,
      0,
      5,
      9,
      0,
      9,
      6,
      0,
      0,
      2,
      1,
      10,
      8,
      5,
      10,
      1,
      0,
      6,
      3,
      10,
      7,
      4,
      7,
      0,
      10,
      5,
      5,
      9,
      7,
      0,
      6,
      8,
      6,
      5,
      0,
      0,
      1,
      8,
      0,
      7,
      4,
      0,
      7,
      0,
      0
    ]
  ],
  "quadratic_monomials": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      14,
      14
    ]
  ],
  "status": "Necessary M<=5 moment conditions only; not a full spectral characterization and not solved in15variables."
}

==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/height_solutions.json <==
{"nodes":46033,"projective_quadratic_solutions":0,"higher_moment_survivors":[0,0,0,0],"solutions":[]}


==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/height_system.inc <==
const int N=9;
const int K=15;
int B[33][2]={(0, 0),(0, 4),(0, 5),(0, 6),(0, 7),(1, 0),(1, 3),(1, 4),(1, 5),(1, 6),(1, 7),(1, 10),(2, 4),(2, 5),(3, 4),(4, 0),(4, 3),(4, 4),(4, 7),(7, 0),(7, 4),(7, 7),(7, 8),(8, 7),(9, 6),(9, 7),(10, 0),(10, 1),(10, 4),(10, 5),(10, 6),(10, 7),(10, 8)};
int V[N][33]={{0,0,6,5,0,0,3,0,1,0,3,2,0,3,3,5,1,9,5,3,3,1,5,7,1,0,0,0,0,0,0,0,0},{0,0,5,6,0,0,4,2,10,2,4,9,3,0,3,5,9,1,5,3,3,5,1,7,0,1,0,0,0,0,0,0,0},{0,0,7,5,0,0,3,0,1,0,3,3,10,3,3,5,6,9,5,3,3,6,5,7,0,0,1,0,0,0,0,0,0},{0,0,5,7,0,0,10,3,9,3,10,8,3,10,3,5,9,6,5,3,3,5,6,7,0,0,0,1,0,0,0,0,0},{0,0,8,3,10,0,2,6,5,1,4,10,6,0,10,8,10,2,3,7,3,5,6,0,0,0,0,0,1,0,0,0,0},{0,0,10,1,9,0,3,0,9,2,5,7,0,8,8,9,8,4,1,0,5,9,9,2,0,0,0,0,0,1,0,0,0},{0,0,8,1,6,0,9,9,8,6,3,3,9,9,9,9,6,0,2,5,3,3,0,1,0,0,0,0,0,0,1,0,0},{0,0,6,5,9,0,7,9,1,9,9,2,8,0,8,6,2,10,4,8,8,8,10,2,0,0,0,0,0,0,0,1,0},{0,0,0,0,10,0,0,0,0,6,0,0,0,6,10,0,1,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,1}};
int Q[K][N][N]={{{1,0,0,0,0,0,0,0,0},{0,0,0,0,0,4,0,7,0},{0,0,0,7,0,8,5,10,0},{0,0,0,9,9,6,10,8,10},{0,0,0,0,0,6,4,4,2},{0,0,0,0,0,2,5,5,8},{0,0,0,0,0,0,2,9,6},{0,0,0,0,0,0,0,1,3},{0,0,0,0,0,0,0,0,9}},{{0,1,0,0,0,0,0,0,0},{0,0,0,0,0,0,10,8,4},{0,0,0,5,0,4,8,8,4},{0,0,0,4,3,1,7,9,7},{0,0,0,0,0,1,5,10,8},{0,0,0,0,0,0,1,4,6},{0,0,0,0,0,0,8,4,2},{0,0,0,0,0,0,0,8,5},{0,0,0,0,0,0,0,0,4}},{{0,0,1,0,0,0,0,0,2},{0,0,0,0,0,7,0,10,10},{0,0,0,2,0,1,5,6,7},{0,0,0,8,5,7,7,6,5},{0,0,0,0,0,2,7,1,10},{0,0,0,0,0,3,4,1,1},{0,0,0,0,0,0,2,3,9},{0,0,0,0,0,0,0,5,7},{0,0,0,0,0,0,0,0,9}},{{0,0,0,1,0,0,0,0,2},{0,0,0,0,0,3,4,8,8},{0,0,0,7,0,4,6,2,0},{0,0,0,7,8,7,5,7,10},{0,0,0,0,0,4,5,3,2},{0,0,0,0,0,1,0,1,10},{0,0,0,0,0,0,5,10,0},{0,0,0,0,0,0,0,7,8},{0,0,0,0,0,0,0,0,3}},{{0,0,0,0,1,0,0,0,10},{0,0,0,0,0,10,8,3,1},{0,0,0,5,0,3,1,0,8},{0,0,0,6,7,0,7,2,6},{0,0,0,0,0,8,4,8,0},{0,0,0,0,0,6,10,3,8},{0,0,0,0,0,0,10,6,5},{0,0,0,0,0,0,0,6,10},{0,0,0,0,0,0,0,0,3}},{{0,0,0,0,0,1,0,0,9},{0,0,0,0,0,9,3,1,8},{0,0,0,1,0,9,1,4,5},{0,0,0,10,8,4,10,2,8},{0,0,0,0,0,10,3,10,5},{0,0,0,0,0,3,2,1,6},{0,0,0,0,0,0,0,9,8},{0,0,0,0,0,0,0,6,1},{0,0,0,0,0,0,0,0,0}},{{0,0,0,0,0,0,1,0,2},{0,0,0,0,0,7,10,9,10},{0,0,0,9,0,6,10,3,10},{0,0,0,5,6,8,5,7,4},{0,0,0,0,0,9,2,2,3},{0,0,0,0,0,10,6,6,5},{0,0,0,0,0,0,0,10,3},{0,0,0,0,0,0,0,10,5},{0,0,0,0,0,0,0,0,6}},{{0,0,0,0,0,0,0,1,9},{0,0,0,0,0,1,1,3,5},{0,0,0,2,0,5,2,9,1},{0,0,0,1,5,7,3,5,6},{0,0,0,0,0,4,4,4,6},{0,0,0,0,0,5,1,2,8},{0,0,0,0,0,0,0,9,5},{0,0,0,0,0,0,0,1,9},{0,0,0,0,0,0,0,0,0}},{{0,0,0,0,0,0,0,0,0},{0,1,0,0,0,10,0,1,0},{0,0,0,1,0,8,1,4,7},{0,0,0,10,5,4,0,7,1},{0,0,0,0,0,3,4,8,0},{0,0,0,0,0,4,10,6,1},{0,0,0,0,0,0,1,0,4},{0,0,0,0,0,0,0,7,8},{0,0,0,0,0,0,0,0,0}},{{0,0,0,0,0,0,0,0,0},{0,0,1,0,0,4,0,8,0},{0,0,0,6,0,7,3,3,7},{0,0,0,9,4,8,2,2,2},{0,0,0,0,0,2,8,3,8},{0,0,0,0,0,9,1,8,4},{0,0,0,0,0,0,8,6,4},{0,0,0,0,0,0,0,7,8},{0,0,0,0,0,0,0,0,9}},{{0,0,0,0,0,0,0,0,0},{0,0,0,1,0,6,4,0,9},{0,0,0,4,0,10,4,5,6},{0,0,0,10,2,10,5,6,10},{0,0,0,0,0,8,0,0,1},{0,0,0,0,0,8,0,4,3},{0,0,0,0,0,0,3,3,1},{0,0,0,0,0,0,0,1,3},{0,0,0,0,0,0,0,0,8}},{{0,0,0,0,0,0,0,0,0},{0,0,0,0,1,7,5,8,1},{0,0,0,6,0,4,6,2,9},{0,0,0,1,0,4,0,4,0},{0,0,0,0,0,3,3,2,5},{0,0,0,0,0,9,3,5,3},{0,0,0,0,0,0,8,10,3},{0,0,0,0,0,0,0,3,7},{0,0,0,0,0,0,0,0,10}},{{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,1,0,0,1,7,0,1},{0,0,0,8,0,4,4,0,9},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,9,10,0,0},{0,0,0,0,0,0,10,0,3},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,10}},{{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,1,4,4,9,4},{0,0,0,4,5,5,7,5,3},{0,0,0,0,0,10,2,0,4},{0,0,0,0,0,10,4,1,0},{0,0,0,0,0,0,7,3,10},{0,0,0,0,0,0,0,8,10},{0,0,0,0,0,0,0,0,1}},{{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,1,2,4,0,3},{0,0,0,0,0,8,6,9,0},{0,0,0,0,0,0,1,6,4},{0,0,0,0,0,0,0,8,2},{0,0,0,0,0,0,0,0,1}}};


==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/height_system.json <==
{"B": [[0, 0], [0, 4], [0, 5], [0, 6], [0, 7], [1, 0], [1, 3], [1, 4], [1, 5], [1, 6], [1, 7], [1, 10], [2, 4], [2, 5], [3, 4], [4, 0], [4, 3], [4, 4], [4, 7], [7, 0], [7, 4], [7, 7], [7, 8], [8, 7], [9, 6], [9, 7], [10, 0], [10, 1], [10, 4], [10, 5], [10, 6], [10, 7], [10, 8]], "V": [[0, 0, 6, 5, 0, 0, 3, 0, 1, 0, 3, 2, 0, 3, 3, 5, 1, 9, 5, 3, 3, 1, 5, 7, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 5, 6, 0, 0, 4, 2, 10, 2, 4, 9, 3, 0, 3, 5, 9, 1, 5, 3, 3, 5, 1, 7, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 7, 5, 0, 0, 3, 0, 1, 0, 3, 3, 10, 3, 3, 5, 6, 9, 5, 3, 3, 6, 5, 7, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 5, 7, 0, 0, 10, 3, 9, 3, 10, 8, 3, 10, 3, 5, 9, 6, 5, 3, 3, 5, 6, 7, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 8, 3, 10, 0, 2, 6, 5, 1, 4, 10, 6, 0, 10, 8, 10, 2, 3, 7, 3, 5, 6, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 10, 1, 9, 0, 3, 0, 9, 2, 5, 7, 0, 8, 8, 9, 8, 4, 1, 0, 5, 9, 9, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 8, 1, 6, 0, 9, 9, 8, 6, 3, 3, 9, 9, 9, 9, 6, 0, 2, 5, 3, 3, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 6, 5, 9, 0, 7, 9, 1, 9, 9, 2, 8, 0, 8, 6, 2, 10, 4, 8, 8, 8, 10, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 10, 0, 0, 0, 0, 6, 0, 0, 0, 6, 10, 0, 1, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]], "quadrics": [[[1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 4, 0, 7, 0], [0, 0, 0, 7, 0, 8, 5, 10, 0], [0, 0, 0, 9, 9, 6, 10, 8, 10], [0, 0, 0, 0, 0, 6, 4, 4, 2], [0, 0, 0, 0, 0, 2, 5, 5, 8], [0, 0, 0, 0, 0, 0, 2, 9, 6], [0, 0, 0, 0, 0, 0, 0, 1, 3], [0, 0, 0, 0, 0, 0, 0, 0, 9]], [[0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 10, 8, 4], [0, 0, 0, 5, 0, 4, 8, 8, 4], [0, 0, 0, 4, 3, 1, 7, 9, 7], [0, 0, 0, 0, 0, 1, 5, 10, 8], [0, 0, 0, 0, 0, 0, 1, 4, 6], [0, 0, 0, 0, 0, 0, 8, 4, 2], [0, 0, 0, 0, 0, 0, 0, 8, 5], [0, 0, 0, 0, 0, 0, 0, 0, 4]], [[0, 0, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, 7, 0, 10, 10], [0, 0, 0, 2, 0, 1, 5, 6, 7], [0, 0, 0, 8, 5, 7, 7, 6, 5], [0, 0, 0, 0, 0, 2, 7, 1, 10], [0, 0, 0, 0, 0, 3, 4, 1, 1], [0, 0, 0, 0, 0, 0, 2, 3, 9], [0, 0, 0, 0, 0, 0, 0, 5, 7], [0, 0, 0, 0, 0, 0, 0, 0, 9]], [[0, 0, 0, 1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, 3, 4, 8, 8], [0, 0, 0, 7, 0, 4, 6, 2, 0], [0, 0, 0, 7, 8, 7, 5, 7, 10], [0, 0, 0, 0, 0, 4, 5, 3, 2], [0, 0, 0, 0, 0, 1, 0, 1, 10], [0, 0, 0, 0, 0, 0, 5, 10, 0], [0, 0, 0, 0, 0, 0, 0, 7, 8], [0, 0, 0, 0, 0, 0, 0, 0, 3]], [[0, 0, 0, 0, 1, 0, 0, 0, 10], [0, 0, 0, 0, 0, 10, 8, 3, 1], [0, 0, 0, 5, 0, 3, 1, 0, 8], [0, 0, 0, 6, 7, 0, 7, 2, 6], [0, 0, 0, 0, 0, 8, 4, 8, 0], [0, 0, 0, 0, 0, 6, 10, 3, 8], [0, 0, 0, 0, 0, 0, 10, 6, 5], [0, 0, 0, 0, 0, 0, 0, 6, 10], [0, 0, 0, 0, 0, 0, 0, 0, 3]], [[0, 0, 0, 0, 0, 1, 0, 0, 9], [0, 0, 0, 0, 0, 9, 3, 1, 8], [0, 0, 0, 1, 0, 9, 1, 4, 5], [0, 0, 0, 10, 8, 4, 10, 2, 8], [0, 0, 0, 0, 0, 10, 3, 10, 5], [0, 0, 0, 0, 0, 3, 2, 1, 6], [0, 0, 0, 0, 0, 0, 0, 9, 8], [0, 0, 0, 0, 0, 0, 0, 6, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0, 1, 0, 2], [0, 0, 0, 0, 0, 7, 10, 9, 10], [0, 0, 0, 9, 0, 6, 10, 3, 10], [0, 0, 0, 5, 6, 8, 5, 7, 4], [0, 0, 0, 0, 0, 9, 2, 2, 3], [0, 0, 0, 0, 0, 10, 6, 6, 5], [0, 0, 0, 0, 0, 0, 0, 10, 3], [0, 0, 0, 0, 0, 0, 0, 10, 5], [0, 0, 0, 0, 0, 0, 0, 0, 6]], [[0, 0, 0, 0, 0, 0, 0, 1, 9], [0, 0, 0, 0, 0, 1, 1, 3, 5], [0, 0, 0, 2, 0, 5, 2, 9, 1], [0, 0, 0, 1, 5, 7, 3, 5, 6], [0, 0, 0, 0, 0, 4, 4, 4, 6], [0, 0, 0, 0, 0, 5, 1, 2, 8], [0, 0, 0, 0, 0, 0, 0, 9, 5], [0, 0, 0, 0, 0, 0, 0, 1, 9], [0, 0, 0, 0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 10, 0, 1, 0], [0, 0, 0, 1, 0, 8, 1, 4, 7], [0, 0, 0, 10, 5, 4, 0, 7, 1], [0, 0, 0, 0, 0, 3, 4, 8, 0], [0, 0, 0, 0, 0, 4, 10, 6, 1], [0, 0, 0, 0, 0, 0, 1, 0, 4], [0, 0, 0, 0, 0, 0, 0, 7, 8], [0, 0, 0, 0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 4, 0, 8, 0], [0, 0, 0, 6, 0, 7, 3, 3, 7], [0, 0, 0, 9, 4, 8, 2, 2, 2], [0, 0, 0, 0, 0, 2, 8, 3, 8], [0, 0, 0, 0, 0, 9, 1, 8, 4], [0, 0, 0, 0, 0, 0, 8, 6, 4], [0, 0, 0, 0, 0, 0, 0, 7, 8], [0, 0, 0, 0, 0, 0, 0, 0, 9]], [[0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 6, 4, 0, 9], [0, 0, 0, 4, 0, 10, 4, 5, 6], [0, 0, 0, 10, 2, 10, 5, 6, 10], [0, 0, 0, 0, 0, 8, 0, 0, 1], [0, 0, 0, 0, 0, 8, 0, 4, 3], [0, 0, 0, 0, 0, 0, 3, 3, 1], [0, 0, 0, 0, 0, 0, 0, 1, 3], [0, 0, 0, 0, 0, 0, 0, 0, 8]], [[0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 7, 5, 8, 1], [0, 0, 0, 6, 0, 4, 6, 2, 9], [0, 0, 0, 1, 0, 4, 0, 4, 0], [0, 0, 0, 0, 0, 3, 3, 2, 5], [0, 0, 0, 0, 0, 9, 3, 5, 3], [0, 0, 0, 0, 0, 0, 8, 10, 3], [0, 0, 0, 0, 0, 0, 0, 3, 7], [0, 0, 0, 0, 0, 0, 0, 0, 10]], [[0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 1, 7, 0, 1], [0, 0, 0, 8, 0, 4, 4, 0, 9], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 9, 10, 0, 0], [0, 0, 0, 0, 0, 0, 10, 0, 3], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 10]], [[0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 4, 4, 9, 4], [0, 0, 0, 4, 5, 5, 7, 5, 3], [0, 0, 0, 0, 0, 10, 2, 0, 4], [0, 0, 0, 0, 0, 10, 4, 1, 0], [0, 0, 0, 0, 0, 0, 7, 3, 10], [0, 0, 0, 0, 0, 0, 0, 8, 10], [0, 0, 0, 0, 0, 0, 0, 0, 1]], [[0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 2, 4, 0, 3], [0, 0, 0, 0, 0, 8, 6, 9, 0], [0, 0, 0, 0, 0, 0, 1, 6, 4], [0, 0, 0, 0, 0, 0, 0, 8, 2], [0, 0, 0, 0, 0, 0, 0, 0, 1]]], "dimension": 9, "quadratic_rank": 15}

==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/prepare_height.py <==
import json
from pathlib import Path
OUT=Path(__file__).parent
P=11
B=[(x,y) for x in range(11) for y in range(11) if sum([(5+2*x*x)%11,(5+7*y*y)%11,(5+7*(x+y)**2)%11,(5+2*(x+2*y)**2)%11])==20]
def monomials(d):return [(i,k-i) for k in range(d+1) for i in range(k+1)]
def evalm(m):return [pow(x,m[0],11)*pow(y,m[1],11)%11 for x,y in B]
def rref(M):
 A=[[v%11 for v in r] for r in M]; piv=[];k=0
 for j in range(len(A[0])):
  q=next((i for i in range(k,len(A)) if A[i][j]),None)
  if q is None:continue
  A[k],A[q]=A[q],A[k];a=pow(A[k][j],-1,11);A[k]=[v*a%11 for v in A[k]]
  for i in range(len(A)):
   if i!=k and A[i][j]:
    a=A[i][j];A[i]=[(u-a*v)%11 for u,v in zip(A[i],A[k])]
  piv.append(j);k+=1
  if k==len(A):break
 return A,piv
def nullspace(M):
 A,piv=rref(M);N=len(A[0]);res=[]
 for j in range(N):
  if j in piv:continue
  v=[0]*N;v[j]=1
  for i,k in enumerate(piv):v[k]=-A[i][j]%11
  res.append(v)
 return res
M=[evalm(m) for m in monomials(5)]
for b in [(0,0),(1,0),(0,4)]:M.append([int(p==b) for p in B])
V=nullspace(M);n=len(V)
Q=[]
for m in monomials(4):
 w=evalm(m)
 Q.append([[sum(w[k]*V[i][k]*V[j][k] for k in range(33))%11 for j in range(n)] for i in range(n)])
flat=[[q[i][j]*(1 if i==j else 2)%11 for i in range(n) for j in range(i,n)] for q in Q]
R,piv=rref(flat)
Qs=[]
for r in R[:len(piv)]:
 q=[[0]*n for _ in range(n)];k=0
 for i in range(n):
  for j in range(i,n):q[i][j]=r[k];k+=1
 Qs.append(q)
data={'B':B,'V':V,'quadrics':Qs,'dimension':n,'quadratic_rank':len(Qs)}
(OUT/'height_system.json').write_text(json.dumps(data))
def arr(a):return '{'+','.join(arr(x) if isinstance(x,list) else str(x) for x in a)+'}'
(OUT/'height_system.inc').write_text('const int N='+str(n)+';\nconst int K='+str(len(Qs))+';\nint B[33][2]='+arr(B)+';\nint V[N][33]='+arr(V)+';\nint Q[K][N][N]='+arr(Qs)+';\n')
print({'B_size':len(B),'linear_rank':33-n,'height_dimension_after_affine_normalization':n,'quadratic_rank':len(Qs),'quadratic_pivots':piv})


==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/prepare_height_m5.py <==
"""Exact necessary height equations for the residual B33 branch, M<=5.
No general solve or spectral-existence claim is made.
"""
import json
from pathlib import Path
OUT=Path(__file__).parent
P=11
B=[(x,y)for x in range(P)for y in range(P)if sum([(5+2*x*x)%P,(5+7*y*y)%P,(5+7*(x+y)**2)%P,(5+2*(x+2*y)**2)%P])==20]
def monomials(d):return [(a,k-a)for k in range(d+1)for a in range(k+1)]
def evalm(m):return [pow(x,m[0],P)*pow(y,m[1],P)%P for x,y in B]
def rref(M):
 A=[[v%P for v in row]for row in M];piv=[];k=0
 for j in range(len(A[0])):
  q=next((i for i in range(k,len(A))if A[i][j]),None)
  if q is None:continue
  A[k],A[q]=A[q],A[k];a=pow(A[k][j],-1,P);A[k]=[v*a%P for v in A[k]]
  for i in range(len(A)):
   if i!=k and A[i][j]:
    a=A[i][j];A[i]=[(u-a*v)%P for u,v in zip(A[i],A[k])]
  piv.append(j);k+=1
  if k==len(A):break
 return A,piv
def nullspace(M):
 A,piv=rref(M);N=len(A[0]);out=[]
 for j in range(N):
  if j in piv:continue
  v=[0]*N;v[j]=1
  for i,k in enumerate(piv):v[k]=-A[i][j]%P
  out.append(v)
 return out
linear=[evalm(m)for m in monomials(4)]
gauge=[(0,0),(1,0),(0,4)]
M=linear+[[int(p==b)for p in B]for b in gauge]
V=nullspace(M);n=len(V)
assert len(B)==33 and n==15
assert len(rref(linear)[1])==15 and len(rref(M)[1])==18
assert all(sum(evalm(m))%P==0 for m in monomials(7))
equations=[]
for k in range(2,6):
 for a,b in monomials(5-k):
  equations.append({'height_exponent':k,'x_exponent':a,'y_exponent':b,'weights':evalm((a,b))})
linear_forms=[[V[j][i]for j in range(n)]for i in range(33)]
quadrics=[]
for eq in equations:
 if eq['height_exponent']!=2:continue
 w=eq['weights'];quadrics.append([sum(w[k]*V[i][k]*V[j][k]for k in range(33))*(1 if i==j else 2)%P for i in range(n)for j in range(i,n)])
Q,piv=rref(quadrics)
# A short exact diagnostic: no nonaffine quadratic height survives all M<=5
# equations. This is only a133-case subclass check, not a solve in15variables.
def full_ok(h):
 return all(sum(w*pow(v,e['height_exponent'],P)for w,v in zip(e['weights'],h))%P==0 for e in equations)
quadratic_basis=[]
for a,b in [(2,0),(1,1),(0,2)]:
 v=evalm((a,b));v0=v[B.index((0,0))];vx=v[B.index((1,0))]-v0;vy=(v[B.index((0,4))]-v0)*3
 quadratic_basis.append([(z-v0-vx*x-vy*y)%P for z,(x,y)in zip(v,B)])
quad_checked=0;quad_survivors=[];quad_stage={k:0 for k in range(2,6)}
for last in range(3):
 import itertools
 for lower in itertools.product(range(P),repeat=last):
  c=list(lower)+[1]+[0]*(2-last)
  h=[sum(c[j]*quadratic_basis[j][i]for j in range(3))%P for i in range(33)]
  quad_checked+=1
  for k in range(2,6):
   if any(sum(w*pow(v,k,P)for w,v in zip(e['weights'],h))%P for e in equations if e['height_exponent']==k):break
   quad_stage[k]+=1
  if full_ok(h):quad_survivors.append(c)
data={'field':P,'B':B,'gauge_points':gauge,'basis_vectors':V,'height_linear_forms':linear_forms,
 'equation_convention':'For each record e, impose sum_i weights[i]*(height_linear_forms[i] dot c)^height_exponent = 0 in F11.',
 'equations':equations,'quadratic_coefficient_rows':Q[:len(piv)],'quadratic_monomials':[(i,j)for i in range(n)for j in range(i,n)],
 'status':'Necessary M<=5 moment conditions only; not a full spectral characterization and not solved in15variables.'}
(OUT/'height_m5_system.json').write_text(json.dumps(data,indent=2))
results={'base_size':len(B),'base_moments_vanish_through':7,'linear_equations':15,'linear_rank':15,'gauge_equations':3,'gauged_rank':18,
 'height_dimension':n,'nonlinear_equations_by_degree':{'2':10,'3':6,'4':3,'5':1},'quadratic_coefficient_rank':len(piv),
 'quadratic_height_projective_subclass_checked':quad_checked,'quadratic_height_cumulative_survivors_by_power':quad_stage,'quadratic_height_survivors':quad_survivors}
(OUT/'height_m5_results.json').write_text(json.dumps(results,indent=2))
print(json.dumps(results))


==> anc/code/prime11/original/output/fuglede11_round2/size33_algebra/solve_height.cpp <==
#include <iostream>
#include <vector>
#include <array>
#include <fstream>
#include "height_system.inc"
using namespace std;
int c[N]={}; vector<int> tests[N]; long long nodes=0,quad_solutions=0;
long long stage[7]={};
vector<array<int,9>> survivors;
int power(int x,int d){int v=1;while(d--)v=v*x%11;return v;}
bool check_quadrics(int pos){
 for(int k:tests[pos]){
  int s=0;for(int i=pos;i<N;i++)for(int j=i;j<N;j++)s+=Q[k][i][j]*c[i]*c[j];
  if(s%11)return false;
 }return true;
}
void check_higher(){
 quad_solutions++;
 int h[33]={};for(int k=0;k<33;k++)for(int j=0;j<N;j++)h[k]=(h[k]+c[j]*V[j][k])%11;
 for(int p=3;p<=6;p++){
  for(int d=0;d<=6-p;d++)for(int a=0;a<=d;a++){
   int s=0;for(int k=0;k<33;k++)s+=power(B[k][0],a)*power(B[k][1],d-a)*power(h[k],p);
   if(s%11)return;
  }stage[p]++;
 }
 array<int,9> v;for(int j=0;j<N;j++)v[j]=c[j];survivors.push_back(v);
}
void search(int pos){
 nodes++;
 if(pos<0){check_higher();return;}
 for(c[pos]=0;c[pos]<11;c[pos]++)if(check_quadrics(pos))search(pos-1);
 c[pos]=0;
}
int main(){
 for(int k=0;k<K;k++){
  int p=N;for(int i=0;i<N;i++)for(int j=i;j<N;j++)if(Q[k][i][j]&&i<p)p=i;
  if(p==N)return 3;tests[p].push_back(k);
 }
 for(int highest=0;highest<N;highest++){
  c[highest]=1;bool ok=true;
  for(int j=highest;j<N;j++)if(!check_quadrics(j))ok=false;
  if(ok)search(highest-1);c[highest]=0;
 }
 cout<<"{\"nodes\":"<<nodes<<",\"projective_quadratic_solutions\":"<<quad_solutions<<",\"higher_moment_survivors\":[";
 for(int p=3;p<=6;p++)cout<<(p==3?"":",")<<stage[p];
 cout<<"],\"solutions\":[";
 for(int k=0;k<(int)survivors.size();k++){cout<<(k?",[":"[");for(int j=0;j<N;j++)cout<<(j?",":"")<<survivors[k][j];cout<<"]";}
 cout<<"]}\n";
}


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/README.txt <==
SIZE 33: RADON PROFILE REDUCTIONS (F_11^3)

Status
------
This packet proves additional finite reductions, conditional on the
previously established size33 line cap3, plane cap8 and zero-direction
intersection cap8. It does NOT prove or disprove the size33 spectral case.

Main new conclusions
--------------------
1. Exactly7 uniform line directions is impossible for any planar
   multiplicity of total33 whose affine line masses are at most8.
2. The branch with no eight-point zero-direction pencil is now EXCLUDED.
   Each of U_E and U_A must contain an eight-point projective line.
   Therefore BOTH members project injectively onto the previously known
   B33 support, up to affine equivalence.
3. Finding compatible height functions and a full spectrum remains open.

An earlier intermediate reduction gave SIX possible supports. The global branch with no eight-zero pencil has since been excluded by
no8_projection_exclusion.tex. Both members therefore admit a B33 projection,
so the five extra supports are unnecessary as alternative normal forms.
This does not assert that such supports cannot occur as additional
projections in other orientations. Their classification and the 60 joint
slice models are retained as independently checked intermediate work.

These are SUPPORT classes, not spectrum-slice classes. In particular,
B33 can arise with a7-point spectrum slice. The earlier45 classes of
eight-point slices do not cover every possible7-point slice, and bounds
proved using such an8-point slice must not be applied to every B33 case.

Proofs
------
seven_direction_lemma.tex:
  Complete analytic no-exactly7 proof, except231 univariate coefficient
  checks (121 centered monic cubics and110 centered quadratics).
low_plane_exclusion.tex:
  Complete no-low-plane proof, all finite branch normalizations, exact
  check counts, and the six-support corollary.
no8_projection_exclusion.tex:
  The final streamlined reduction: a projective-incidence argument forces
  six parallel triples whenever D has at most six points on each line;
  the four-class / 44-lift finite lemma rules these out. Applying this
  separately to both members proves that both admit B33 projections.
six_parallel_triples.tex:
  Standalone finite geometric lemma, also included in the final fragment.

Reproduce from the workspace root
--------------------------------
For the final strengthened reduction, the new checks needed are:
python output/fuglede11_round2/size33_profiles/verify_seven_lemma.py
python output/fuglede11_round2/size33_profiles/verify_three_set_difference.py
python output/fuglede11_round2/size33_profiles/six_equal_chords.py
python output/fuglede11_round2/size33_profiles/six_triple_skeletons.py

To reproduce the earlier intermediate reductions as well:
python output/fuglede11_round2/size33_profiles/verify_seven_lemma.py
python output/fuglede11_round2/size33_profiles/verify_six_planar.py
python output/fuglede11_round2/size33_profiles/classify6_cap6.py
python output/fuglede11_round2/size33_profiles/classify5_cap5.py
python output/fuglede11_round2/size33_profiles/seven_planar.py
python output/fuglede11_round2/size33_profiles/classify6.py
python output/fuglede11_round2/size33_profiles/projection_orbits.py
python output/fuglede11_round2/size33_profiles/seven_slice_classes.py
python output/fuglede11_round2/size33_profiles/seven_joint_models.py

All these scripts use only Python's standard library. The total runtime
is on the order of seconds to tens of seconds. JSON outputs are included.
classify7.py is a redundant larger check of the no-exactly7 lemma; it is
not required by the short proof.

Expected key counts
-------------------
No7 lemma: exactly2 centered monic cubics, exactly5 centered quadratics.
Three-set differences: 165 squared ordered pairs; 605 have difference
  set of size five, and all are AP pairs with the same step up to sign.
Six-center cap classes: 890 DFS states, 300 normalized sets, four affine
  classes. After the height gauge there are eleven lifts per class.
All 44 triple skeletons fail the six-direction bound: their maximum
  projective-line direction intersections are 10,11,9,10 by class.
  Explicit witness normals and direction lists are in the output JSON.
Six planar points with line cap3 and <=5directions:36 masks,477 DFS nodes,
  zero counterexamples.
Exactly6 good directions, plane cap6:30 centered quartics,110 cubics,
  zero quadratics;22,680 quartic triple states on each side;55,440 cubic
  tuples;zero polynomial identities.
Exactly5 good directions, plane cap5:74 centered quintics,165 quartics,
  no lower-degree profiles;148,468 quintic triples;1,108,706 quintic
  quadruples;366,300 quartic tuples;zero polynomial identities.
Seven planar points with line cap3 and <=6directions:40 normalized
  supported masks, in two PGL2 orbits of sizes330 and110.
Exactly6 good directions, plane cap7 for those two masks:280 centered
  valid projections. Nine GL2 orbits;five binary orbits of sizes
  20,10,30,30,30, and four nonbinary orbits of sizes10,60,60,30.

Data conventions
----------------
In projection_orbits.json, each record contains an array f of length121,
indexed by11*x+y for(x,y)inF11^2. The five usable records have f only0/1.
good contains geometric LINE slopes with constant Radon sum3; infinity
is encoded11. A line y-s*x=t has Fourier normal(-s,1), so these slopes
must be dualized when constructing spectrum-slice cliques.
The profile polynomials are stored in increasing coefficient order.

seven_joint_models.json adds the complete seven-point spectrum slices for
each of the five new supports. Coordinates are already in the correct
Fourier-normal coordinates. There are 60 joint models, distributed as
20,10,10,10,10 among the supports. The linear support stabilizer orders
are 2,4,4,4,4. For each mask there are 210 seven-cliques through the origin;
the quotient accounts for all translations of the spectrum and all
invertible linear symmetries of the chosen support. Independent of the
support, the slices have only four affine shape classes, stored in
seven_slice_classes.json (two per underlying six-direction mask).

Coverage and normalizations
--------------------------
For K good directions, L=12-K bad profiles have degree<=L-2. Profiles
are nonconstant because K is EXACT. The ridge identity is
sum_i g_i(y-s_i*x)=3*(L-1)+11*f(x,y).
All profiles satisfy values0..plane_cap and integer sum33.
Three good directions can be sent to0,10,infinity, giving the stated
finite mask lists. If the highest profile degree isL-2, all leading
coefficients are lambda*w_i and a global translation kills the next
coefficients. In the branch one degree lower, leading coefficients are
w_i*(a+b*s_i); translation normalizes the next ones to w_i*c*s_i^2
when a!=0, orw_i*c when a=0. These gauges are derived in the LaTeX proof.
Every possible lower-degree branch is explicitly unavailable by the
univariate profile enumeration.

For the five-support classification, the same gauge removes all cubic
coefficients from quartic profiles. Any invertible linear coordinate
change preserves this centering. projection_orbits.py enumerates all
GL2 matrices preserving each good-direction mask and verifies orbit
closure among the surviving centered projections.

Why only binary projections survive
----------------------------------
A7-point plane of the spectrum has normald. A repeated projection fiber
would give an E-difference parallel tod. Spectrality then forces the
spectrum to have exactly3 points per plane parallel to that7-point plane,
which is impossible. Thus the four nonbinary projection orbits are
excluded for the spectral application.


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/centered_quintics_cap5.json <==
[[[0, 1, 3, 8, 0, 1], [0, 2, 0, 5, 4, 3, 4, 4, 5, 2, 4]], [[0, 3, 5, 7, 0, 1], [0, 5, 4, 2, 2, 4, 4, 4, 0, 3, 5]], [[0, 4, 4, 6, 0, 1], [0, 4, 5, 2, 3, 2, 0, 4, 4, 5, 4]], [[0, 5, 9, 10, 0, 1], [0, 3, 4, 4, 2, 5, 5, 0, 4, 2, 4]], [[0, 9, 1, 2, 0, 1], [0, 2, 4, 3, 5, 2, 4, 5, 4, 4, 0]], [[3, 0, 0, 0, 0, 1], [3, 4, 2, 4, 4, 4, 2, 2, 2, 4, 2]], [[3, 0, 0, 0, 0, 2], [3, 5, 1, 5, 5, 5, 1, 1, 1, 5, 1]], [[3, 2, 0, 5, 0, 2], [3, 1, 1, 3, 3, 2, 4, 3, 3, 5, 5]], [[3, 6, 0, 3, 0, 2], [3, 3, 4, 5, 1, 3, 3, 5, 1, 2, 3]], [[3, 7, 0, 4, 0, 2], [3, 5, 3, 2, 3, 1, 5, 3, 4, 3, 1]], [[3, 8, 0, 1, 0, 2], [3, 3, 3, 1, 2, 5, 1, 4, 5, 3, 3]], [[3, 10, 0, 9, 0, 2], [3, 2, 5, 3, 5, 3, 3, 1, 3, 1, 4]], [[4, 2, 1, 7, 0, 2], [4, 5, 0, 1, 5, 3, 0, 2, 3, 5, 5]], [[4, 6, 9, 2, 0, 2], [4, 1, 0, 5, 5, 5, 2, 5, 0, 3, 3]], [[4, 7, 4, 10, 0, 2], [4, 5, 2, 3, 1, 5, 5, 3, 0, 5, 0]], [[4, 8, 5, 8, 0, 2], [4, 5, 3, 5, 3, 5, 0, 0, 5, 1, 2]], [[4, 10, 3, 6, 0, 2], [4, 3, 5, 5, 5, 1, 3, 0, 2, 5, 0]], [[2, 2, 2, 6, 0, 3], [2, 4, 4, 4, 0, 1, 4, 2, 3, 5, 4]], [[2, 6, 7, 8, 0, 3], [2, 4, 4, 5, 4, 0, 2, 4, 4, 1, 3]], [[2, 7, 8, 7, 0, 3], [2, 5, 2, 1, 4, 4, 4, 3, 4, 0, 4]], [[2, 8, 10, 10, 0, 3], [2, 0, 3, 4, 1, 5, 4, 4, 4, 4, 2]], [[2, 10, 6, 2, 0, 3], [2, 1, 4, 0, 5, 4, 3, 4, 2, 4, 4]], [[3, 2, 0, 7, 0, 4], [3, 5, 4, 4, 1, 1, 5, 5, 2, 2, 1]], [[3, 6, 0, 2, 0, 4], [3, 4, 5, 2, 5, 1, 5, 1, 4, 1, 2]], [[3, 7, 0, 10, 0, 4], [3, 2, 5, 1, 4, 5, 1, 2, 5, 1, 4]], [[3, 8, 0, 8, 0, 4], [3, 1, 2, 5, 1, 2, 4, 5, 1, 4, 5]], [[3, 10, 0, 6, 0, 4], [3, 1, 1, 1, 2, 4, 2, 4, 5, 5, 5]], [[4, 2, 9, 6, 0, 4], [4, 3, 0, 4, 5, 3, 4, 5, 1, 3, 1]], [[4, 6, 4, 8, 0, 4], [4, 4, 4, 3, 3, 5, 5, 1, 0, 3, 1]], [[4, 7, 3, 7, 0, 4], [4, 3, 5, 3, 4, 3, 1, 1, 4, 5, 0]], [[4, 8, 1, 10, 0, 4], [4, 5, 1, 3, 3, 3, 0, 4, 1, 4, 5]], [[4, 10, 5, 2, 0, 4], [4, 3, 1, 5, 3, 4, 1, 0, 5, 3, 4]], [[5, 2, 1, 9, 0, 5], [5, 0, 3, 4, 5, 4, 1, 4, 2, 4, 1]], [[5, 6, 9, 1, 0, 5], [5, 4, 1, 4, 0, 5, 4, 1, 3, 4, 2]], [[5, 7, 4, 5, 0, 5], [5, 4, 4, 4, 4, 0, 1, 2, 1, 5, 3]], [[5, 8, 5, 4, 0, 5], [5, 5, 2, 0, 4, 4, 3, 1, 1, 4, 4]], [[5, 10, 3, 3, 0, 5], [5, 4, 1, 5, 4, 4, 2, 3, 4, 0, 1]], [[5, 1, 3, 8, 0, 6], [5, 1, 0, 4, 3, 2, 4, 4, 5, 1, 4]], [[5, 3, 5, 7, 0, 6], [5, 4, 4, 1, 1, 3, 4, 4, 0, 2, 5]], [[5, 4, 4, 6, 0, 6], [5, 3, 5, 1, 2, 1, 0, 4, 4, 4, 4]], [[5, 5, 9, 10, 0, 6], [5, 2, 4, 3, 1, 4, 5, 0, 4, 1, 4]], [[5, 9, 1, 2, 0, 6], [5, 1, 4, 2, 4, 1, 4, 5, 4, 3, 0]], [[3, 1, 0, 5, 0, 7], [3, 5, 5, 5, 4, 2, 4, 2, 1, 1, 1]], [[3, 3, 0, 3, 0, 7], [3, 5, 4, 1, 5, 4, 2, 1, 5, 2, 1]], [[3, 4, 0, 1, 0, 7], [3, 4, 1, 5, 2, 1, 5, 4, 1, 5, 2]], [[3, 5, 0, 9, 0, 7], [3, 2, 1, 4, 1, 5, 1, 5, 2, 5, 4]], [[3, 9, 0, 4, 0, 7], [3, 1, 2, 2, 5, 5, 1, 1, 4, 4, 5]], [[4, 1, 5, 9, 0, 7], [4, 4, 3, 5, 0, 1, 4, 3, 5, 1, 3]], [[4, 3, 1, 1, 0, 7], [4, 5, 4, 1, 4, 0, 3, 3, 3, 1, 5]], [[4, 4, 3, 4, 0, 7], [4, 0, 5, 4, 1, 1, 3, 4, 3, 5, 3]], [[4, 5, 4, 3, 0, 7], [4, 1, 3, 0, 1, 5, 5, 3, 3, 4, 4]], [[4, 9, 9, 5, 0, 7], [4, 1, 3, 1, 5, 4, 3, 5, 4, 0, 3]], [[2, 1, 6, 9, 0, 8], [2, 4, 4, 2, 4, 3, 4, 5, 0, 4, 1]], [[2, 3, 10, 1, 0, 8], [2, 2, 4, 4, 4, 4, 5, 1, 4, 3, 0]], [[2, 4, 8, 4, 0, 8], [2, 4, 0, 4, 3, 4, 4, 4, 1, 2, 5]], [[2, 5, 7, 3, 0, 8], [2, 3, 1, 4, 4, 2, 0, 4, 5, 4, 4]], [[2, 9, 2, 5, 0, 8], [2, 4, 5, 3, 2, 4, 1, 0, 4, 4, 4]], [[3, 0, 0, 0, 0, 9], [3, 1, 5, 1, 1, 1, 5, 5, 5, 1, 5]], [[3, 1, 0, 2, 0, 9], [3, 4, 1, 3, 1, 3, 3, 5, 3, 5, 2]], [[3, 3, 0, 10, 0, 9], [3, 3, 3, 5, 4, 1, 5, 2, 1, 3, 3]], [[3, 4, 0, 7, 0, 9], [3, 1, 3, 4, 3, 5, 1, 3, 2, 3, 5]], [[3, 5, 0, 8, 0, 9], [3, 3, 2, 1, 5, 3, 3, 1, 5, 4, 3]], [[3, 9, 0, 6, 0, 9], [3, 5, 5, 3, 3, 4, 2, 3, 3, 1, 1]], [[4, 1, 3, 5, 0, 9], [4, 0, 5, 2, 0, 3, 1, 5, 5, 5, 3]], [[4, 3, 5, 3, 0, 9], [4, 2, 1, 5, 0, 0, 5, 3, 5, 3, 5]], [[4, 4, 4, 1, 0, 9], [4, 0, 5, 0, 3, 5, 5, 1, 3, 2, 5]], [[4, 5, 9, 9, 0, 9], [4, 3, 3, 0, 5, 2, 5, 5, 5, 0, 1]], [[4, 9, 1, 4, 0, 9], [4, 5, 5, 3, 2, 0, 3, 5, 1, 0, 5]], [[0, 2, 1, 9, 0, 10], [0, 0, 4, 4, 5, 4, 2, 5, 3, 4, 2]], [[0, 6, 9, 1, 0, 10], [0, 4, 2, 4, 0, 5, 5, 2, 4, 4, 3]], [[0, 7, 4, 5, 0, 10], [0, 4, 5, 4, 4, 0, 2, 3, 2, 5, 4]], [[0, 8, 5, 4, 0, 10], [0, 5, 3, 0, 4, 4, 4, 2, 2, 4, 5]], [[0, 10, 3, 3, 0, 10], [0, 4, 2, 5, 4, 4, 3, 4, 5, 0, 2]], [[3, 0, 0, 0, 0, 10], [3, 2, 4, 2, 2, 2, 4, 4, 4, 2, 4]]]

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/classify5_cap5.py <==
from itertools import product,combinations
from collections import defaultdict,Counter
import json
P=11;iv=[0]+[pow(x,-1,P)for x in range(1,P)]
def values(c):return [sum(a*pow(x,j,P)for j,a in enumerate(c))%P for x in range(P)]
q5=[];q4=[]
for a in range(1,P):
 for low in product(range(P),repeat=4):
  c=low+(0,a);v=values(c)
  if max(v)<=5 and sum(v)==33:q5.append((c,v))
for degree in (1,2,3):
 for a in range(1,P):
  for low in product(range(P),repeat=degree):
   v=values(low+(a,))
   assert not(max(v)<=5 and sum(v)==33)
for a in range(1,P):
 for low in product(range(P),repeat=4):
  c=low+(a,);v=values(c)
  if max(v)<=5 and sum(v)==33:q4.append((c,v))
idx5={a:[q for q in q5 if q[0][5]==a]for a in range(1,P)};idx4=defaultdict(list)
assert (len(q5),len(q4)) == (74,165)
for q in q4:idx4[(q[0][4],q[0][3])].append(q)
print('profiles',len(q5),len(q4),flush=True)
counts=Counter();records=[]
def contrib(q,s):return tuple(q[0][j]*pow(s,r,P)%P for j in(3,2,1)for r in range(j+1))+(q[0][0],)
def accept(qs,bad,good,branch):
 counts[branch+'_identities']+=1
 f=[(sum(q[1][(y-s*x)%P]for q,s in zip(qs,bad))-18)//11 for x,y in product(range(P),repeat=2)]
 if min(f)<0 or max(f)>2:return
 counts[branch+'_valid']+=1
 records.append({'good':good,'branch':branch,'profiles':[q[0]for q in qs],'f':f})
for extra in combinations(range(1,10),2):
 good=tuple(sorted((0,10,11)+extra));bad=[s for s in range(P)if s not in good];w=[]
 for s in bad:
  v=1
  for t in bad:
   if t!=s:v=v*(s-t)%P
  w.append(iv[v])
 for lam in range(1,P):
  opts=[idx5[lam*x%P]for x in w];left=defaultdict(list)
  for qs in product(*opts[:3]):
   vs=[contrib(q,s)for q,s in zip(qs,bad[:3])]
   key=tuple(sum(v[k]for v in vs)%P for k in range(10));left[key].append(qs);counts['quintic_left']+=1
  for qs in product(*opts[3:]):
   vs=[contrib(q,s)for q,s in zip(qs,bad[3:])]
   key=tuple(((7 if k==9 else 0)-sum(v[k]for v in vs))%P for k in range(10));counts['quintic_right']+=1
   for ls in left.get(key,[]):accept(ls+qs,bad,good,'quintic')
 for a,b in product(range(P),repeat=2):
  if not(a or b):continue
  lead=[x*(a+b*s)%P for x,s in zip(w,bad)]
  if 0 in lead:continue
  for c in range(P):
   nexts=[x*c*(s*s if a else 1)%P for x,s in zip(w,bad)]
   opts=[idx4[(u,v)]for u,v in zip(lead,nexts)]
   for qs in product(*opts):
    counts['quartic_tuples']+=1
    if any(sum(q[0][j]*pow(s,r,P)for q,s in zip(qs,bad))%P for j in(2,1)for r in range(j+1)):continue
    if sum(q[0][0]for q in qs)%P!=7:continue
    accept(qs,bad,good,'quartic')
print(dict(counts),flush=True)
assert not records
assert not counts['quintic_identities'] and not counts['quartic_identities']
json.dump({'counts':dict(counts),'records':records},open('output/fuglede11_round2/size33_profiles/classify5_cap5_results.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/classify5_cap5_results.json <==
{"counts": {"quintic_left": 148468, "quintic_right": 1108706, "quartic_tuples": 366300}, "records": []}

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/classify6.py <==
"""Mass33, plane cap7, exactly6 uniform directions; two direction masks from seven-point cap3 sets."""
from itertools import product
from collections import defaultdict,Counter
import json
P=11;iv=[0]+[pow(x,-1,P)for x in range(1,P)]
def values(c):
 return [sum(a*pow(t,j,P)for j,a in enumerate(c))%P for t in range(P)]
def profiles(d,centered=False):
 out=[]
 for top in range(1,P):
  for low in product(range(P),repeat=d-int(centered)):
   c=low+(0,top)if centered else low+(top,);v=values(c)
   if max(v)<=7 and sum(v)==33:out.append((c,v))
 return out
q4=profiles(4,True);q3=profiles(3);q2=profiles(2)
print('profiles',len(q4),len(q3),len(q2),flush=True)
idx4={a:[q for q in q4 if q[0][4]==a]for a in range(1,P)}
idx3=defaultdict(list)
for q in q3:idx3[(q[0][3],q[0][2])].append(q)
for q in q2:idx3[(0,q[0][2])].append(q)
counts=Counter();records=[]
def contribution(q,s):
 c=q[0];return(c[2],c[2]*s%P,c[2]*s*s%P,c[1],c[1]*s%P,c[0])
def check(qs,bad,branch,good):
 if any(sum(q[0][2]*s**j for q,s in zip(qs,bad))%P for j in range(3)):return
 if any(sum(q[0][1]*s**j for q,s in zip(qs,bad))%P for j in range(2)):return
 if sum(q[0][0]for q in qs)%P!=4:return
 accept(qs,bad,branch,good)
def accept(qs,bad,branch,good):
 counts[branch+'_identities']+=1
 f=[(sum(q[1][(y-s*x)%P]for q,s in zip(qs,bad))-15)//11 for x,y in product(range(P),repeat=2)]
 if min(f)<0 or max(f)>3:return
 counts[branch+'_valid']+=1
 records.append({'good':good,'branch':branch,'profiles':[q[0]for q in qs],'f':f})
def mitm(opts,bad,branch,good):
 left=defaultdict(list)
 for qs in product(*opts[:3]):
  vs=[contribution(q,s)for q,s in zip(qs,bad[:3])]
  key=tuple(sum(v[k]for v in vs)%P for k in range(6));left[key].append(qs)
 counts[branch+'_left']+=sum(len(v)for v in left.values())
 for qs in product(*opts[3:]):
  vs=[contribution(q,s)for q,s in zip(qs,bad[3:])]
  key=tuple(((4 if k==5 else 0)-sum(v[k]for v in vs))%P for k in range(6))
  for ls in left.get(key,[]):accept(ls+qs,bad,branch,good)
 counts[branch+'_right']+=len(list(product(*[range(len(z))for z in opts[3:]])))
for good in[(0,1,2,3,10,11),(0,1,2,6,10,11)]:
 bad=[s for s in range(P)if s not in good];w=[]
 for s in bad:
  v=1
  for t in bad:
   if t!=s:v=v*(s-t)%P
  w.append(iv[v])
 for lam in range(1,P):mitm([idx4[lam*x%P]for x in w],bad,'quartic',good)
 print('quartic',good,dict(counts),flush=True)
 for a,b in product(range(P),repeat=2):
  if not(a or b):continue
  lead=[x*(a+b*s)%P for x,s in zip(w,bad)]
  for c in range(P):
   second=[x*c*(s*s if a else 1)%P for x,s in zip(w,bad)]
   opts=[idx3[(u,v)]for u,v in zip(lead,second)]
   for qs in product(*opts):
    counts['cubic_tuples']+=1;check(qs,bad,'cubic',good)
 print('cubic',good,dict(counts),flush=True)
 mitm([q2]*6,bad,'quadratic',good)
 print('quadratic',good,dict(counts),flush=True)
json.dump({'counts':dict(counts),'records':records},open('output/fuglede11_round2/size33_profiles/classify6_results.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/classify6_cap6.py <==
"""Mass 33, plane cap 6, exactly 6 uniform directions; all 84 normalized masks."""
from itertools import product,combinations
from collections import defaultdict,Counter
import json
P=11;iv=[0]+[pow(x,-1,P)for x in range(1,P)]
def values(c):
 return [sum(a*pow(t,j,P)for j,a in enumerate(c))%P for t in range(P)]
def profiles(d,centered=False):
 out=[]
 for top in range(1,P):
  for low in product(range(P),repeat=d-int(centered)):
   c=low+(0,top)if centered else low+(top,);v=values(c)
   if max(v)<=6 and sum(v)==33:out.append((c,v))
 return out
q4=profiles(4,True);q3=profiles(3);q2=profiles(2)
assert (len(q4),len(q3),len(q2)) == (30,110,0)
print('profiles',len(q4),len(q3),len(q2),flush=True)
idx4={a:[q for q in q4 if q[0][4]==a]for a in range(1,P)}
idx3=defaultdict(list)
for q in q3:idx3[(q[0][3],q[0][2])].append(q)
for q in q2:idx3[(0,q[0][2])].append(q)
counts=Counter();records=[]
def contribution(q,s):
 c=q[0];return(c[2],c[2]*s%P,c[2]*s*s%P,c[1],c[1]*s%P,c[0])
def check(qs,bad,branch,good):
 if any(sum(q[0][2]*s**j for q,s in zip(qs,bad))%P for j in range(3)):return
 if any(sum(q[0][1]*s**j for q,s in zip(qs,bad))%P for j in range(2)):return
 if sum(q[0][0]for q in qs)%P!=4:return
 accept(qs,bad,branch,good)
def accept(qs,bad,branch,good):
 counts[branch+'_identities']+=1
 f=[(sum(q[1][(y-s*x)%P]for q,s in zip(qs,bad))-15)//11 for x,y in product(range(P),repeat=2)]
 if min(f)<0 or max(f)>3:return
 counts[branch+'_valid']+=1
 records.append({'good':good,'branch':branch,'profiles':[q[0]for q in qs],'f':f})
def mitm(opts,bad,branch,good):
 left=defaultdict(list)
 for qs in product(*opts[:3]):
  vs=[contribution(q,s)for q,s in zip(qs,bad[:3])]
  key=tuple(sum(v[k]for v in vs)%P for k in range(6));left[key].append(qs)
 counts[branch+'_left']+=sum(len(v)for v in left.values())
 for qs in product(*opts[3:]):
  vs=[contribution(q,s)for q,s in zip(qs,bad[3:])]
  key=tuple(((4 if k==5 else 0)-sum(v[k]for v in vs))%P for k in range(6))
  for ls in left.get(key,[]):accept(ls+qs,bad,branch,good)
 counts[branch+'_right']+=len(list(product(*[range(len(z))for z in opts[3:]])))
for extra in combinations(range(1,10),3):
 good=tuple(sorted((0,10,11)+extra))
 bad=[s for s in range(P)if s not in good];w=[]
 for s in bad:
  v=1
  for t in bad:
   if t!=s:v=v*(s-t)%P
  w.append(iv[v])
 for lam in range(1,P):mitm([idx4[lam*x%P]for x in w],bad,'quartic',good)
 pass
 for a,b in product(range(P),repeat=2):
  if not(a or b):continue
  lead=[x*(a+b*s)%P for x,s in zip(w,bad)]
  for c in range(P):
   second=[x*c*(s*s if a else 1)%P for x,s in zip(w,bad)]
   opts=[idx3[(u,v)]for u,v in zip(lead,second)]
   for qs in product(*opts):
    counts['cubic_tuples']+=1;check(qs,bad,'cubic',good)
 pass
 mitm([q2]*6,bad,'quadratic',good)
 pass
print(dict(counts),flush=True)
assert not records
assert all(not counts[b+'_identities'] for b in ('quartic','cubic','quadratic'))
json.dump({'counts':dict(counts),'records':records},open('output/fuglede11_round2/size33_profiles/classify6_cap6_results.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/classify6_cap6_results.json <==
{"counts": {"quartic_left": 22680, "quartic_right": 22680, "cubic_tuples": 55440, "quadratic_left": 0, "quadratic_right": 0}, "records": []}

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/classify6_results.json <==
{"counts": {"quartic_left": 95200, "quartic_identities": 630, "quartic_valid": 280, "quartic_right": 95200, "cubic_tuples": 7920, "quadratic_left": 332750, "quadratic_identities": 36300, "quadratic_right": 332750}, "records": [{"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 9, 0, 1], [5, 0, 3, 0, 6], [5, 0, 9, 0, 10], [3, 0, 8, 0, 1], [3, 0, 10, 0, 5], [7, 0, 5, 0, 10]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 3, 0, 1], [3, 0, 7, 0, 6], [3, 0, 10, 0, 10], [3, 0, 8, 0, 1], [3, 0, 10, 0, 5], [7, 0, 6, 0, 10]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 1, 0, 1], [7, 0, 2, 0, 6], [1, 0, 1, 0, 10], [3, 0, 8, 0, 1], [7, 0, 1, 0, 5], [5, 0, 9, 0, 10]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 1, 0, 1], [1, 0, 4, 0, 6], [7, 0, 6, 0, 10], [7, 0, 3, 0, 1], [3, 0, 10, 0, 5], [5, 0, 9, 0, 10]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 5, 0, 2], [7, 0, 3, 0, 1], [3, 0, 2, 0, 9], [1, 0, 3, 0, 2], [7, 0, 6, 0, 10], [3, 0, 3, 0, 9]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 7, 0, 2], [3, 0, 8, 0, 1], [3, 0, 2, 0, 9], [3, 0, 8, 0, 2], [3, 0, 10, 0, 10], [7, 0, 9, 0, 9]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 4, 0, 2], [3, 0, 8, 0, 1], [3, 0, 2, 0, 9], [5, 0, 5, 0, 2], [5, 0, 9, 0, 10], [3, 0, 5, 0, 9]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 5, 0, 2], [3, 0, 8, 0, 1], [7, 0, 9, 0, 9], [7, 0, 7, 0, 2], [1, 0, 1, 0, 10], [3, 0, 3, 0, 9]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 1, 0, 3], [5, 0, 4, 0, 7], [5, 0, 1, 0, 8], [3, 0, 7, 0, 3], [3, 0, 6, 0, 4], [7, 0, 3, 0, 8]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 4, 0, 3], [3, 0, 2, 0, 7], [3, 0, 6, 0, 8], [3, 0, 7, 0, 3], [3, 0, 6, 0, 4], [7, 0, 8, 0, 8]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 5, 0, 3], [7, 0, 10, 0, 7], [1, 0, 5, 0, 8], [3, 0, 7, 0, 3], [7, 0, 5, 0, 4], [5, 0, 1, 0, 8]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 5, 0, 3], [1, 0, 9, 0, 7], [7, 0, 8, 0, 8], [7, 0, 4, 0, 3], [3, 0, 6, 0, 4], [5, 0, 1, 0, 8]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 4, 0, 4], [5, 0, 5, 0, 2], [5, 0, 4, 0, 7], [3, 0, 6, 0, 4], [3, 0, 2, 0, 9], [7, 0, 1, 0, 7]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 5, 0, 4], [3, 0, 8, 0, 2], [3, 0, 2, 0, 7], [3, 0, 6, 0, 4], [3, 0, 2, 0, 9], [7, 0, 10, 0, 7]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 9, 0, 4], [7, 0, 7, 0, 2], [1, 0, 9, 0, 7], [3, 0, 6, 0, 4], [7, 0, 9, 0, 9], [5, 0, 4, 0, 7]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 9, 0, 4], [1, 0, 3, 0, 2], [7, 0, 10, 0, 7], [7, 0, 5, 0, 4], [3, 0, 2, 0, 9], [5, 0, 4, 0, 7]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 1, 0, 5], [3, 0, 6, 0, 8], [3, 0, 7, 0, 6], [3, 0, 10, 0, 5], [3, 0, 7, 0, 3], [7, 0, 2, 0, 6]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 3, 0, 5], [5, 0, 1, 0, 8], [5, 0, 3, 0, 6], [3, 0, 10, 0, 5], [3, 0, 7, 0, 3], [7, 0, 9, 0, 6]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 4, 0, 5], [7, 0, 8, 0, 8], [1, 0, 4, 0, 6], [3, 0, 10, 0, 5], [7, 0, 4, 0, 3], [5, 0, 3, 0, 6]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 4, 0, 5], [1, 0, 5, 0, 8], [7, 0, 2, 0, 6], [7, 0, 1, 0, 5], [3, 0, 7, 0, 3], [5, 0, 3, 0, 6]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 3, 0, 6], [7, 0, 4, 0, 3], [3, 0, 10, 0, 5], [1, 0, 4, 0, 6], [7, 0, 8, 0, 8], [3, 0, 4, 0, 5]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 2, 0, 6], [3, 0, 7, 0, 3], [3, 0, 10, 0, 5], [3, 0, 7, 0, 6], [3, 0, 6, 0, 8], [7, 0, 1, 0, 5]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 9, 0, 6], [3, 0, 7, 0, 3], [3, 0, 10, 0, 5], [5, 0, 3, 0, 6], [5, 0, 1, 0, 8], [3, 0, 3, 0, 5]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 3, 0, 6], [3, 0, 7, 0, 3], [7, 0, 1, 0, 5], [7, 0, 2, 0, 6], [1, 0, 5, 0, 8], [3, 0, 4, 0, 5]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 4, 0, 7], [7, 0, 9, 0, 9], [3, 0, 6, 0, 4], [1, 0, 9, 0, 7], [7, 0, 7, 0, 2], [3, 0, 9, 0, 4]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 10, 0, 7], [3, 0, 2, 0, 9], [3, 0, 6, 0, 4], [3, 0, 2, 0, 7], [3, 0, 8, 0, 2], [7, 0, 5, 0, 4]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 1, 0, 7], [3, 0, 2, 0, 9], [3, 0, 6, 0, 4], [5, 0, 4, 0, 7], [5, 0, 5, 0, 2], [3, 0, 4, 0, 4]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 4, 0, 7], [3, 0, 2, 0, 9], [7, 0, 5, 0, 4], [7, 0, 10, 0, 7], [1, 0, 3, 0, 2], [3, 0, 9, 0, 4]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 1, 0, 8], [7, 0, 5, 0, 4], [3, 0, 7, 0, 3], [1, 0, 5, 0, 8], [7, 0, 10, 0, 7], [3, 0, 5, 0, 3]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 8, 0, 8], [3, 0, 6, 0, 4], [3, 0, 7, 0, 3], [3, 0, 6, 0, 8], [3, 0, 2, 0, 7], [7, 0, 4, 0, 3]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 3, 0, 8], [3, 0, 6, 0, 4], [3, 0, 7, 0, 3], [5, 0, 1, 0, 8], [5, 0, 4, 0, 7], [3, 0, 1, 0, 3]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 1, 0, 8], [3, 0, 6, 0, 4], [7, 0, 4, 0, 3], [7, 0, 8, 0, 8], [1, 0, 9, 0, 7], [3, 0, 5, 0, 3]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 5, 0, 9], [5, 0, 9, 0, 10], [5, 0, 5, 0, 2], [3, 0, 2, 0, 9], [3, 0, 8, 0, 1], [7, 0, 4, 0, 2]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 9, 0, 9], [3, 0, 10, 0, 10], [3, 0, 8, 0, 2], [3, 0, 2, 0, 9], [3, 0, 8, 0, 1], [7, 0, 7, 0, 2]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 3, 0, 9], [7, 0, 6, 0, 10], [1, 0, 3, 0, 2], [3, 0, 2, 0, 9], [7, 0, 3, 0, 1], [5, 0, 5, 0, 2]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 3, 0, 9], [1, 0, 1, 0, 10], [7, 0, 7, 0, 2], [7, 0, 9, 0, 9], [3, 0, 8, 0, 1], [5, 0, 5, 0, 2]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 9, 0, 10], [7, 0, 1, 0, 5], [3, 0, 8, 0, 1], [1, 0, 1, 0, 10], [7, 0, 2, 0, 6], [3, 0, 1, 0, 1]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 6, 0, 10], [3, 0, 10, 0, 5], [3, 0, 8, 0, 1], [3, 0, 10, 0, 10], [3, 0, 7, 0, 6], [7, 0, 3, 0, 1]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 5, 0, 10], [3, 0, 10, 0, 5], [3, 0, 8, 0, 1], [5, 0, 9, 0, 10], [5, 0, 3, 0, 6], [3, 0, 9, 0, 1]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0]}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 9, 0, 10], [3, 0, 10, 0, 5], [7, 0, 3, 0, 1], [7, 0, 6, 0, 10], [1, 0, 4, 0, 6], [3, 0, 1, 0, 1]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 5, 5, 0, 6], [5, 2, 1, 0, 9], [7, 0, 8, 0, 8], [1, 0, 10, 0, 3], [6, 4, 1, 0, 2], [1, 0, 8, 0, 5]], "f": [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 2, 0, 6], [1, 0, 6, 0, 9], [6, 10, 9, 0, 8], [1, 0, 10, 0, 3], [6, 4, 1, 0, 2], [5, 8, 5, 0, 5]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 6, 5, 0, 6], [5, 9, 1, 0, 9], [7, 0, 8, 0, 8], [1, 0, 10, 0, 3], [6, 7, 1, 0, 2], [1, 0, 8, 0, 5]], "f": [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 2, 0, 6], [1, 0, 6, 0, 9], [6, 1, 9, 0, 8], [1, 0, 10, 0, 3], [6, 7, 1, 0, 2], [5, 3, 5, 0, 5]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 2, 0, 6], [3, 0, 3, 0, 9], [7, 0, 3, 0, 8], [1, 0, 10, 0, 3], [7, 0, 7, 0, 2], [1, 0, 8, 0, 5]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 9, 0, 6], [1, 0, 6, 0, 9], [7, 0, 8, 0, 8], [1, 0, 10, 0, 3], [7, 0, 7, 0, 2], [3, 0, 4, 0, 5]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 3, 0, 6], [3, 0, 2, 0, 9], [7, 0, 3, 0, 8], [3, 0, 5, 0, 3], [5, 0, 5, 0, 2], [3, 0, 4, 0, 5]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 9, 0, 6], [3, 0, 3, 0, 9], [5, 0, 1, 0, 8], [3, 0, 5, 0, 3], [5, 0, 5, 0, 2], [3, 0, 10, 0, 5]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 2, 0, 6], [1, 0, 6, 0, 9], [7, 0, 8, 0, 8], [3, 0, 5, 0, 3], [7, 0, 4, 0, 2], [1, 0, 8, 0, 5]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 10, 7, 0, 6], [7, 0, 9, 0, 9], [2, 9, 3, 0, 8], [3, 0, 7, 0, 3], [0, 3, 8, 0, 2], [3, 0, 10, 0, 5]], "f": [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 10, 9, 0, 6], [3, 0, 2, 0, 9], [0, 9, 6, 0, 8], [3, 0, 7, 0, 3], [0, 3, 8, 0, 2], [7, 0, 1, 0, 5]], "f": [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 1, 7, 0, 6], [7, 0, 9, 0, 9], [2, 2, 3, 0, 8], [3, 0, 7, 0, 3], [0, 8, 8, 0, 2], [3, 0, 10, 0, 5]], "f": [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 1, 9, 0, 6], [3, 0, 2, 0, 9], [0, 2, 6, 0, 8], [3, 0, 7, 0, 3], [0, 8, 8, 0, 2], [7, 0, 1, 0, 5]], "f": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 6], [7, 0, 9, 0, 9], [7, 0, 3, 0, 8], [3, 0, 7, 0, 3], [3, 0, 8, 0, 2], [3, 0, 10, 0, 5]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 9, 0, 6], [3, 0, 2, 0, 9], [3, 0, 6, 0, 8], [3, 0, 7, 0, 3], [3, 0, 8, 0, 2], [7, 0, 1, 0, 5]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 3, 0, 6], [5, 0, 8, 0, 9], [5, 0, 0, 0, 8], [3, 0, 7, 0, 3], [5, 0, 5, 0, 2], [3, 0, 10, 0, 5]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 0, 0, 6], [3, 0, 2, 0, 9], [5, 0, 1, 0, 8], [3, 0, 7, 0, 3], [5, 0, 5, 0, 2], [5, 0, 7, 0, 5]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 3, 0, 6], [3, 0, 3, 0, 9], [5, 0, 1, 0, 8], [3, 0, 7, 0, 3], [7, 0, 4, 0, 2], [3, 0, 4, 0, 5]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 3, 0, 6], [3, 0, 2, 0, 9], [5, 0, 1, 0, 8], [5, 0, 6, 0, 3], [5, 0, 0, 0, 2], [3, 0, 10, 0, 5]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 5, 5, 0, 6], [1, 0, 6, 0, 9], [6, 1, 9, 0, 8], [5, 5, 9, 0, 3], [7, 0, 7, 0, 2], [1, 0, 8, 0, 5]], "f": [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 6, 5, 0, 6], [1, 0, 6, 0, 9], [6, 10, 9, 0, 8], [5, 6, 9, 0, 3], [7, 0, 7, 0, 2], [1, 0, 8, 0, 5]], "f": [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 10, 7, 0, 6], [3, 0, 2, 0, 9], [0, 9, 6, 0, 8], [7, 0, 4, 0, 3], [2, 3, 4, 0, 2], [3, 0, 10, 0, 5]], "f": [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 1, 7, 0, 6], [3, 0, 2, 0, 9], [0, 2, 6, 0, 8], [7, 0, 4, 0, 3], [2, 8, 4, 0, 2], [3, 0, 10, 0, 5]], "f": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 6], [3, 0, 2, 0, 9], [3, 0, 6, 0, 8], [7, 0, 4, 0, 3], [7, 0, 4, 0, 2], [3, 0, 10, 0, 5]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 1], [2, 4, 1, 0, 7], [7, 0, 1, 0, 5], [0, 1, 7, 0, 6], [3, 0, 6, 0, 4], [0, 6, 10, 0, 10]], "f": [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 3, 0, 1], [0, 4, 2, 0, 7], [3, 0, 10, 0, 5], [0, 1, 7, 0, 6], [3, 0, 6, 0, 4], [2, 6, 5, 0, 10]], "f": [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 1], [2, 7, 1, 0, 7], [7, 0, 1, 0, 5], [0, 10, 7, 0, 6], [3, 0, 6, 0, 4], [0, 5, 10, 0, 10]], "f": [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 3, 0, 1], [0, 7, 2, 0, 7], [3, 0, 10, 0, 5], [0, 10, 7, 0, 6], [3, 0, 6, 0, 4], [2, 5, 5, 0, 10]], "f": [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 1], [0, 4, 2, 0, 7], [3, 0, 10, 0, 5], [2, 1, 9, 0, 6], [7, 0, 5, 0, 4], [0, 6, 10, 0, 10]], "f": [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 1], [0, 7, 2, 0, 7], [3, 0, 10, 0, 5], [2, 10, 9, 0, 6], [7, 0, 5, 0, 4], [0, 5, 10, 0, 10]], "f": [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 1], [7, 0, 1, 0, 7], [7, 0, 1, 0, 5], [3, 0, 7, 0, 6], [3, 0, 6, 0, 4], [3, 0, 10, 0, 10]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 3, 0, 1], [3, 0, 2, 0, 7], [3, 0, 10, 0, 5], [3, 0, 7, 0, 6], [3, 0, 6, 0, 4], [7, 0, 5, 0, 10]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 1], [5, 0, 4, 0, 7], [3, 0, 10, 0, 5], [5, 0, 0, 0, 6], [5, 0, 2, 0, 4], [5, 0, 9, 0, 10]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 10, 0, 1], [5, 0, 4, 0, 7], [3, 0, 10, 0, 5], [5, 0, 3, 0, 6], [3, 0, 6, 0, 4], [5, 0, 0, 0, 10]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 1], [5, 0, 0, 0, 7], [5, 0, 7, 0, 5], [5, 0, 3, 0, 6], [3, 0, 6, 0, 4], [5, 0, 9, 0, 10]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 1, 0, 1], [7, 0, 1, 0, 7], [3, 0, 10, 0, 5], [5, 0, 3, 0, 6], [3, 0, 9, 0, 4], [5, 0, 9, 0, 10]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 1], [5, 0, 4, 0, 7], [3, 0, 4, 0, 5], [5, 0, 3, 0, 6], [3, 0, 9, 0, 4], [7, 0, 5, 0, 10]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 2, 0, 1], [7, 0, 10, 0, 7], [5, 3, 5, 0, 5], [6, 5, 5, 0, 6], [1, 0, 7, 0, 4], [6, 3, 4, 0, 10]], "f": [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 4, 4, 0, 1], [6, 2, 3, 0, 7], [1, 0, 8, 0, 5], [6, 5, 5, 0, 6], [1, 0, 7, 0, 4], [7, 0, 6, 0, 10]], "f": [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 2, 0, 1], [7, 0, 10, 0, 7], [5, 8, 5, 0, 5], [6, 6, 5, 0, 6], [1, 0, 7, 0, 4], [6, 8, 4, 0, 10]], "f": [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 7, 4, 0, 1], [6, 9, 3, 0, 7], [1, 0, 8, 0, 5], [6, 6, 5, 0, 6], [1, 0, 7, 0, 4], [7, 0, 6, 0, 10]], "f": [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 1, 0, 1], [7, 0, 10, 0, 7], [1, 0, 8, 0, 5], [7, 0, 2, 0, 6], [1, 0, 7, 0, 4], [7, 0, 5, 0, 10]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 2, 0, 1], [7, 0, 1, 0, 7], [3, 0, 4, 0, 5], [7, 0, 2, 0, 6], [1, 0, 7, 0, 4], [7, 0, 6, 0, 10]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 2, 0, 1], [6, 2, 3, 0, 7], [1, 0, 8, 0, 5], [7, 0, 2, 0, 6], [5, 1, 3, 0, 4], [6, 8, 4, 0, 10]], "f": [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 2, 0, 1], [6, 9, 3, 0, 7], [1, 0, 8, 0, 5], [7, 0, 2, 0, 6], [5, 10, 3, 0, 4], [6, 3, 4, 0, 10]], "f": [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 1, 0, 1], [5, 0, 4, 0, 7], [3, 0, 4, 0, 5], [7, 0, 9, 0, 6], [3, 0, 6, 0, 4], [5, 0, 9, 0, 10]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 2, 0, 1], [7, 0, 10, 0, 7], [1, 0, 8, 0, 5], [7, 0, 9, 0, 6], [3, 0, 9, 0, 4], [7, 0, 6, 0, 10]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 1], [3, 0, 2, 0, 7], [3, 0, 10, 0, 5], [7, 0, 9, 0, 6], [7, 0, 5, 0, 4], [3, 0, 10, 0, 10]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 9, 3, 0, 7], [5, 8, 5, 0, 5], [7, 0, 7, 0, 2], [1, 0, 6, 0, 9], [6, 5, 5, 0, 6], [1, 0, 7, 0, 4]], "f": [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 10, 0, 7], [1, 0, 8, 0, 5], [6, 7, 1, 0, 2], [1, 0, 6, 0, 9], [6, 5, 5, 0, 6], [5, 10, 3, 0, 4]], "f": [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 2, 3, 0, 7], [5, 3, 5, 0, 5], [7, 0, 7, 0, 2], [1, 0, 6, 0, 9], [6, 6, 5, 0, 6], [1, 0, 7, 0, 4]], "f": [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 10, 0, 7], [1, 0, 8, 0, 5], [6, 4, 1, 0, 2], [1, 0, 6, 0, 9], [6, 6, 5, 0, 6], [5, 1, 3, 0, 4]], "f": [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 10, 0, 7], [3, 0, 4, 0, 5], [7, 0, 4, 0, 2], [1, 0, 6, 0, 9], [7, 0, 2, 0, 6], [1, 0, 7, 0, 4]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 1, 0, 7], [1, 0, 8, 0, 5], [7, 0, 7, 0, 2], [1, 0, 6, 0, 9], [7, 0, 2, 0, 6], [3, 0, 9, 0, 4]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 7, 2, 0, 7], [7, 0, 1, 0, 5], [2, 3, 4, 0, 2], [3, 0, 2, 0, 9], [0, 1, 7, 0, 6], [3, 0, 6, 0, 4]], "f": [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 7, 1, 0, 7], [3, 0, 10, 0, 5], [0, 3, 8, 0, 2], [3, 0, 2, 0, 9], [0, 1, 7, 0, 6], [7, 0, 5, 0, 4]], "f": [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 4, 2, 0, 7], [7, 0, 1, 0, 5], [2, 8, 4, 0, 2], [3, 0, 2, 0, 9], [0, 10, 7, 0, 6], [3, 0, 6, 0, 4]], "f": [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 4, 1, 0, 7], [3, 0, 10, 0, 5], [0, 8, 8, 0, 2], [3, 0, 2, 0, 9], [0, 10, 7, 0, 6], [7, 0, 5, 0, 4]], "f": [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 7], [7, 0, 1, 0, 5], [7, 0, 4, 0, 2], [3, 0, 2, 0, 9], [3, 0, 7, 0, 6], [3, 0, 6, 0, 4]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 1, 0, 7], [3, 0, 10, 0, 5], [3, 0, 8, 0, 2], [3, 0, 2, 0, 9], [3, 0, 7, 0, 6], [7, 0, 5, 0, 4]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 4, 0, 7], [5, 0, 7, 0, 5], [5, 0, 0, 0, 2], [3, 0, 2, 0, 9], [5, 0, 3, 0, 6], [3, 0, 6, 0, 4]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 0, 0, 7], [3, 0, 10, 0, 5], [5, 0, 5, 0, 2], [3, 0, 2, 0, 9], [5, 0, 3, 0, 6], [5, 0, 2, 0, 4]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 4, 0, 7], [3, 0, 4, 0, 5], [5, 0, 5, 0, 2], [3, 0, 2, 0, 9], [7, 0, 9, 0, 6], [3, 0, 9, 0, 4]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 1, 0, 7], [3, 0, 4, 0, 5], [5, 0, 5, 0, 2], [3, 0, 3, 0, 9], [5, 0, 3, 0, 6], [3, 0, 6, 0, 4]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 4, 0, 7], [3, 0, 10, 0, 5], [7, 0, 4, 0, 2], [3, 0, 3, 0, 9], [5, 0, 3, 0, 6], [3, 0, 9, 0, 4]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 10, 0, 7], [1, 0, 8, 0, 5], [7, 0, 7, 0, 2], [3, 0, 3, 0, 9], [7, 0, 9, 0, 6], [1, 0, 7, 0, 4]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 4, 0, 7], [3, 0, 10, 0, 5], [5, 0, 5, 0, 2], [5, 0, 8, 0, 9], [5, 0, 0, 0, 6], [3, 0, 6, 0, 4]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 2, 3, 0, 7], [1, 0, 8, 0, 5], [6, 7, 1, 0, 2], [5, 2, 1, 0, 9], [7, 0, 2, 0, 6], [1, 0, 7, 0, 4]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 9, 3, 0, 7], [1, 0, 8, 0, 5], [6, 4, 1, 0, 2], [5, 9, 1, 0, 9], [7, 0, 2, 0, 6], [1, 0, 7, 0, 4]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 7, 2, 0, 7], [3, 0, 10, 0, 5], [0, 3, 8, 0, 2], [7, 0, 9, 0, 9], [2, 1, 9, 0, 6], [3, 0, 6, 0, 4]], "f": [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 4, 2, 0, 7], [3, 0, 10, 0, 5], [0, 8, 8, 0, 2], [7, 0, 9, 0, 9], [2, 10, 9, 0, 6], [3, 0, 6, 0, 4]], "f": [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 7], [3, 0, 10, 0, 5], [3, 0, 8, 0, 2], [7, 0, 9, 0, 9], [7, 0, 9, 0, 6], [3, 0, 6, 0, 4]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 4, 1, 0, 2], [5, 6, 9, 0, 3], [7, 0, 6, 0, 10], [1, 0, 2, 0, 1], [6, 1, 9, 0, 8], [1, 0, 6, 0, 9]], "f": [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 7, 0, 2], [1, 0, 10, 0, 3], [6, 8, 4, 0, 10], [1, 0, 2, 0, 1], [6, 1, 9, 0, 8], [5, 2, 1, 0, 9]], "f": [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 7, 1, 0, 2], [5, 5, 9, 0, 3], [7, 0, 6, 0, 10], [1, 0, 2, 0, 1], [6, 10, 9, 0, 8], [1, 0, 6, 0, 9]], "f": [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 7, 0, 2], [1, 0, 10, 0, 3], [6, 3, 4, 0, 10], [1, 0, 2, 0, 1], [6, 10, 9, 0, 8], [5, 9, 1, 0, 9]], "f": [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 7, 0, 2], [3, 0, 5, 0, 3], [7, 0, 5, 0, 10], [1, 0, 2, 0, 1], [7, 0, 8, 0, 8], [1, 0, 6, 0, 9]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 4, 0, 2], [1, 0, 10, 0, 3], [7, 0, 6, 0, 10], [1, 0, 2, 0, 1], [7, 0, 8, 0, 8], [3, 0, 3, 0, 9]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 4, 0, 2], [3, 0, 5, 0, 3], [5, 0, 9, 0, 10], [3, 0, 1, 0, 1], [5, 0, 1, 0, 8], [3, 0, 2, 0, 9]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 5, 0, 2], [3, 0, 7, 0, 3], [7, 0, 5, 0, 10], [3, 0, 1, 0, 1], [5, 0, 1, 0, 8], [3, 0, 3, 0, 9]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 7, 0, 2], [1, 0, 10, 0, 3], [7, 0, 6, 0, 10], [3, 0, 1, 0, 1], [7, 0, 3, 0, 8], [1, 0, 6, 0, 9]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 3, 8, 0, 2], [7, 0, 4, 0, 3], [2, 6, 5, 0, 10], [3, 0, 8, 0, 1], [0, 2, 6, 0, 8], [3, 0, 2, 0, 9]], "f": [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 3, 4, 0, 2], [3, 0, 7, 0, 3], [0, 6, 10, 0, 10], [3, 0, 8, 0, 1], [0, 2, 6, 0, 8], [7, 0, 9, 0, 9]], "f": [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 8, 8, 0, 2], [7, 0, 4, 0, 3], [2, 5, 5, 0, 10], [3, 0, 8, 0, 1], [0, 9, 6, 0, 8], [3, 0, 2, 0, 9]], "f": [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 8, 4, 0, 2], [3, 0, 7, 0, 3], [0, 5, 10, 0, 10], [3, 0, 8, 0, 1], [0, 9, 6, 0, 8], [7, 0, 9, 0, 9]], "f": [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 2], [7, 0, 4, 0, 3], [7, 0, 5, 0, 10], [3, 0, 8, 0, 1], [3, 0, 6, 0, 8], [3, 0, 2, 0, 9]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 4, 0, 2], [3, 0, 7, 0, 3], [3, 0, 10, 0, 10], [3, 0, 8, 0, 1], [3, 0, 6, 0, 8], [7, 0, 9, 0, 9]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 5, 0, 2], [5, 0, 6, 0, 3], [5, 0, 0, 0, 10], [3, 0, 8, 0, 1], [5, 0, 1, 0, 8], [3, 0, 2, 0, 9]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 0, 0, 2], [3, 0, 7, 0, 3], [5, 0, 9, 0, 10], [3, 0, 8, 0, 1], [5, 0, 1, 0, 8], [5, 0, 8, 0, 9]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 5, 0, 2], [3, 0, 5, 0, 3], [5, 0, 9, 0, 10], [3, 0, 8, 0, 1], [7, 0, 3, 0, 8], [3, 0, 3, 0, 9]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 5, 0, 2], [3, 0, 7, 0, 3], [5, 0, 9, 0, 10], [5, 0, 10, 0, 1], [5, 0, 0, 0, 8], [3, 0, 2, 0, 9]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 4, 1, 0, 2], [1, 0, 10, 0, 3], [6, 3, 4, 0, 10], [5, 4, 4, 0, 1], [7, 0, 8, 0, 8], [1, 0, 6, 0, 9]], "f": [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 7, 1, 0, 2], [1, 0, 10, 0, 3], [6, 8, 4, 0, 10], [5, 7, 4, 0, 1], [7, 0, 8, 0, 8], [1, 0, 6, 0, 9]], "f": [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 3, 8, 0, 2], [3, 0, 7, 0, 3], [0, 6, 10, 0, 10], [7, 0, 3, 0, 1], [2, 2, 3, 0, 8], [3, 0, 2, 0, 9]], "f": [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 8, 8, 0, 2], [3, 0, 7, 0, 3], [0, 5, 10, 0, 10], [7, 0, 3, 0, 1], [2, 9, 3, 0, 8], [3, 0, 2, 0, 9]], "f": [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 8, 0, 2], [3, 0, 7, 0, 3], [3, 0, 10, 0, 10], [7, 0, 3, 0, 1], [7, 0, 3, 0, 8], [3, 0, 2, 0, 9]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 1, 9, 0, 8], [5, 7, 4, 0, 1], [7, 0, 10, 0, 7], [1, 0, 7, 0, 4], [6, 3, 4, 0, 10], [1, 0, 10, 0, 3]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 8, 0, 8], [1, 0, 2, 0, 1], [6, 2, 3, 0, 7], [1, 0, 7, 0, 4], [6, 3, 4, 0, 10], [5, 6, 9, 0, 3]], "f": [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 10, 9, 0, 8], [5, 4, 4, 0, 1], [7, 0, 10, 0, 7], [1, 0, 7, 0, 4], [6, 8, 4, 0, 10], [1, 0, 10, 0, 3]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 8, 0, 8], [1, 0, 2, 0, 1], [6, 9, 3, 0, 7], [1, 0, 7, 0, 4], [6, 8, 4, 0, 10], [5, 5, 9, 0, 3]], "f": [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 8, 0, 8], [3, 0, 1, 0, 1], [7, 0, 1, 0, 7], [1, 0, 7, 0, 4], [7, 0, 6, 0, 10], [1, 0, 10, 0, 3]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 3, 0, 8], [1, 0, 2, 0, 1], [7, 0, 10, 0, 7], [1, 0, 7, 0, 4], [7, 0, 6, 0, 10], [3, 0, 5, 0, 3]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 2, 6, 0, 8], [7, 0, 3, 0, 1], [2, 4, 1, 0, 7], [3, 0, 6, 0, 4], [0, 5, 10, 0, 10], [3, 0, 7, 0, 3]], "f": [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 2, 3, 0, 8], [3, 0, 8, 0, 1], [0, 4, 2, 0, 7], [3, 0, 6, 0, 4], [0, 5, 10, 0, 10], [7, 0, 4, 0, 3]], "f": [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 9, 6, 0, 8], [7, 0, 3, 0, 1], [2, 7, 1, 0, 7], [3, 0, 6, 0, 4], [0, 6, 10, 0, 10], [3, 0, 7, 0, 3]], "f": [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 9, 3, 0, 8], [3, 0, 8, 0, 1], [0, 7, 2, 0, 7], [3, 0, 6, 0, 4], [0, 6, 10, 0, 10], [7, 0, 4, 0, 3]], "f": [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 8], [7, 0, 3, 0, 1], [7, 0, 1, 0, 7], [3, 0, 6, 0, 4], [3, 0, 10, 0, 10], [3, 0, 7, 0, 3]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 3, 0, 8], [3, 0, 8, 0, 1], [3, 0, 2, 0, 7], [3, 0, 6, 0, 4], [3, 0, 10, 0, 10], [7, 0, 4, 0, 3]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 1, 0, 8], [5, 0, 10, 0, 1], [5, 0, 0, 0, 7], [3, 0, 6, 0, 4], [5, 0, 9, 0, 10], [3, 0, 7, 0, 3]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 0, 0, 8], [3, 0, 8, 0, 1], [5, 0, 4, 0, 7], [3, 0, 6, 0, 4], [5, 0, 9, 0, 10], [5, 0, 6, 0, 3]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 1, 0, 8], [3, 0, 1, 0, 1], [5, 0, 4, 0, 7], [3, 0, 6, 0, 4], [7, 0, 5, 0, 10], [3, 0, 5, 0, 3]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 1, 0, 8], [3, 0, 8, 0, 1], [7, 0, 1, 0, 7], [3, 0, 9, 0, 4], [5, 0, 9, 0, 10], [3, 0, 5, 0, 3]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 3, 0, 8], [3, 0, 1, 0, 1], [5, 0, 4, 0, 7], [3, 0, 9, 0, 4], [5, 0, 9, 0, 10], [3, 0, 7, 0, 3]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 8, 0, 8], [1, 0, 2, 0, 1], [7, 0, 10, 0, 7], [3, 0, 9, 0, 4], [7, 0, 5, 0, 10], [1, 0, 10, 0, 3]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 1, 0, 8], [3, 0, 8, 0, 1], [5, 0, 4, 0, 7], [5, 0, 2, 0, 4], [5, 0, 0, 0, 10], [3, 0, 7, 0, 3]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 1, 9, 0, 8], [1, 0, 2, 0, 1], [6, 9, 3, 0, 7], [5, 1, 3, 0, 4], [7, 0, 6, 0, 10], [1, 0, 10, 0, 3]], "f": [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 10, 9, 0, 8], [1, 0, 2, 0, 1], [6, 2, 3, 0, 7], [5, 10, 3, 0, 4], [7, 0, 6, 0, 10], [1, 0, 10, 0, 3]], "f": [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 2, 6, 0, 8], [3, 0, 8, 0, 1], [0, 4, 2, 0, 7], [7, 0, 5, 0, 4], [2, 5, 5, 0, 10], [3, 0, 7, 0, 3]], "f": [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 9, 6, 0, 8], [3, 0, 8, 0, 1], [0, 7, 2, 0, 7], [7, 0, 5, 0, 4], [2, 6, 5, 0, 10], [3, 0, 7, 0, 3]], "f": [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 8], [3, 0, 8, 0, 1], [3, 0, 2, 0, 7], [7, 0, 5, 0, 4], [7, 0, 5, 0, 10], [3, 0, 7, 0, 3]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [2, 5, 5, 0, 10], [7, 0, 5, 0, 4], [0, 4, 2, 0, 7], [3, 0, 8, 0, 1], [0, 2, 6, 0, 8]], "f": [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 4, 0, 3], [0, 5, 10, 0, 10], [3, 0, 6, 0, 4], [0, 4, 2, 0, 7], [3, 0, 8, 0, 1], [2, 2, 3, 0, 8]], "f": [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [2, 6, 5, 0, 10], [7, 0, 5, 0, 4], [0, 7, 2, 0, 7], [3, 0, 8, 0, 1], [0, 9, 6, 0, 8]], "f": [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 4, 0, 3], [0, 6, 10, 0, 10], [3, 0, 6, 0, 4], [0, 7, 2, 0, 7], [3, 0, 8, 0, 1], [2, 9, 3, 0, 8]], "f": [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [0, 5, 10, 0, 10], [3, 0, 6, 0, 4], [2, 4, 1, 0, 7], [7, 0, 3, 0, 1], [0, 2, 6, 0, 8]], "f": [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [0, 6, 10, 0, 10], [3, 0, 6, 0, 4], [2, 7, 1, 0, 7], [7, 0, 3, 0, 1], [0, 9, 6, 0, 8]], "f": [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [7, 0, 5, 0, 10], [7, 0, 5, 0, 4], [3, 0, 2, 0, 7], [3, 0, 8, 0, 1], [3, 0, 6, 0, 8]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 4, 0, 3], [3, 0, 10, 0, 10], [3, 0, 6, 0, 4], [3, 0, 2, 0, 7], [3, 0, 8, 0, 1], [7, 0, 3, 0, 8]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [5, 0, 9, 0, 10], [3, 0, 6, 0, 4], [5, 0, 0, 0, 7], [5, 0, 10, 0, 1], [5, 0, 1, 0, 8]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 5, 0, 3], [7, 0, 5, 0, 10], [3, 0, 6, 0, 4], [5, 0, 4, 0, 7], [3, 0, 1, 0, 1], [5, 0, 1, 0, 8]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [5, 0, 9, 0, 10], [3, 0, 9, 0, 4], [5, 0, 4, 0, 7], [3, 0, 1, 0, 1], [7, 0, 3, 0, 8]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 6, 0, 3], [5, 0, 9, 0, 10], [3, 0, 6, 0, 4], [5, 0, 4, 0, 7], [3, 0, 8, 0, 1], [5, 0, 0, 0, 8]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [5, 0, 0, 0, 10], [5, 0, 2, 0, 4], [5, 0, 4, 0, 7], [3, 0, 8, 0, 1], [5, 0, 1, 0, 8]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 10, 0, 3], [7, 0, 6, 0, 10], [5, 10, 3, 0, 4], [6, 2, 3, 0, 7], [1, 0, 2, 0, 1], [6, 10, 9, 0, 8]], "f": [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 6, 9, 0, 3], [6, 3, 4, 0, 10], [1, 0, 7, 0, 4], [6, 2, 3, 0, 7], [1, 0, 2, 0, 1], [7, 0, 8, 0, 8]], "f": [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 10, 0, 3], [7, 0, 6, 0, 10], [5, 1, 3, 0, 4], [6, 9, 3, 0, 7], [1, 0, 2, 0, 1], [6, 1, 9, 0, 8]], "f": [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 5, 9, 0, 3], [6, 8, 4, 0, 10], [1, 0, 7, 0, 4], [6, 9, 3, 0, 7], [1, 0, 2, 0, 1], [7, 0, 8, 0, 8]], "f": [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 10, 0, 3], [7, 0, 6, 0, 10], [1, 0, 7, 0, 4], [7, 0, 1, 0, 7], [3, 0, 1, 0, 1], [7, 0, 8, 0, 8]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 5, 0, 3], [5, 0, 9, 0, 10], [3, 0, 9, 0, 4], [7, 0, 1, 0, 7], [3, 0, 8, 0, 1], [5, 0, 1, 0, 8]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [3, 0, 10, 0, 10], [3, 0, 6, 0, 4], [7, 0, 1, 0, 7], [7, 0, 3, 0, 1], [3, 0, 6, 0, 8]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 5, 0, 3], [7, 0, 6, 0, 10], [1, 0, 7, 0, 4], [7, 0, 10, 0, 7], [1, 0, 2, 0, 1], [7, 0, 3, 0, 8]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 10, 0, 3], [7, 0, 5, 0, 10], [3, 0, 9, 0, 4], [7, 0, 10, 0, 7], [1, 0, 2, 0, 1], [7, 0, 8, 0, 8]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 10, 0, 3], [6, 8, 4, 0, 10], [1, 0, 7, 0, 4], [7, 0, 10, 0, 7], [5, 4, 4, 0, 1], [6, 10, 9, 0, 8]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 10, 0, 3], [6, 3, 4, 0, 10], [1, 0, 7, 0, 4], [7, 0, 10, 0, 7], [5, 7, 4, 0, 1], [6, 1, 9, 0, 8]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 9], [2, 9, 3, 0, 8], [7, 0, 3, 0, 1], [0, 5, 10, 0, 10], [3, 0, 7, 0, 3], [0, 8, 8, 0, 2]], "f": [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 9, 0, 9], [0, 9, 6, 0, 8], [3, 0, 8, 0, 1], [0, 5, 10, 0, 10], [3, 0, 7, 0, 3], [2, 8, 4, 0, 2]], "f": [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 9], [2, 2, 3, 0, 8], [7, 0, 3, 0, 1], [0, 6, 10, 0, 10], [3, 0, 7, 0, 3], [0, 3, 8, 0, 2]], "f": [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 9, 0, 9], [0, 2, 6, 0, 8], [3, 0, 8, 0, 1], [0, 6, 10, 0, 10], [3, 0, 7, 0, 3], [2, 3, 4, 0, 2]], "f": [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 9], [0, 9, 6, 0, 8], [3, 0, 8, 0, 1], [2, 5, 5, 0, 10], [7, 0, 4, 0, 3], [0, 8, 8, 0, 2]], "f": [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 9], [0, 2, 6, 0, 8], [3, 0, 8, 0, 1], [2, 6, 5, 0, 10], [7, 0, 4, 0, 3], [0, 3, 8, 0, 2]], "f": [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 9], [7, 0, 3, 0, 8], [7, 0, 3, 0, 1], [3, 0, 10, 0, 10], [3, 0, 7, 0, 3], [3, 0, 8, 0, 2]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 9, 0, 9], [3, 0, 6, 0, 8], [3, 0, 8, 0, 1], [3, 0, 10, 0, 10], [3, 0, 7, 0, 3], [7, 0, 4, 0, 2]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 9], [5, 0, 1, 0, 8], [3, 0, 8, 0, 1], [5, 0, 0, 0, 10], [5, 0, 6, 0, 3], [5, 0, 5, 0, 2]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 3, 0, 9], [7, 0, 3, 0, 8], [3, 0, 8, 0, 1], [5, 0, 9, 0, 10], [3, 0, 5, 0, 3], [5, 0, 5, 0, 2]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 9], [5, 0, 1, 0, 8], [3, 0, 1, 0, 1], [5, 0, 9, 0, 10], [3, 0, 5, 0, 3], [7, 0, 4, 0, 2]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 8, 0, 9], [5, 0, 1, 0, 8], [3, 0, 8, 0, 1], [5, 0, 9, 0, 10], [3, 0, 7, 0, 3], [5, 0, 0, 0, 2]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 9], [5, 0, 0, 0, 8], [5, 0, 10, 0, 1], [5, 0, 9, 0, 10], [3, 0, 7, 0, 3], [5, 0, 5, 0, 2]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 6, 0, 9], [7, 0, 8, 0, 8], [5, 4, 4, 0, 1], [6, 3, 4, 0, 10], [1, 0, 10, 0, 3], [6, 4, 1, 0, 2]], "f": [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 9, 1, 0, 9], [6, 10, 9, 0, 8], [1, 0, 2, 0, 1], [6, 3, 4, 0, 10], [1, 0, 10, 0, 3], [7, 0, 7, 0, 2]], "f": [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 6, 0, 9], [7, 0, 8, 0, 8], [5, 7, 4, 0, 1], [6, 8, 4, 0, 10], [1, 0, 10, 0, 3], [6, 7, 1, 0, 2]], "f": [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 2, 1, 0, 9], [6, 1, 9, 0, 8], [1, 0, 2, 0, 1], [6, 8, 4, 0, 10], [1, 0, 10, 0, 3], [7, 0, 7, 0, 2]], "f": [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 6, 0, 9], [7, 0, 8, 0, 8], [1, 0, 2, 0, 1], [7, 0, 5, 0, 10], [3, 0, 5, 0, 3], [7, 0, 7, 0, 2]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 3, 0, 9], [5, 0, 1, 0, 8], [3, 0, 1, 0, 1], [7, 0, 5, 0, 10], [3, 0, 7, 0, 3], [5, 0, 5, 0, 2]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 2, 0, 9], [3, 0, 6, 0, 8], [3, 0, 8, 0, 1], [7, 0, 5, 0, 10], [7, 0, 4, 0, 3], [3, 0, 8, 0, 2]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 3, 0, 9], [7, 0, 8, 0, 8], [1, 0, 2, 0, 1], [7, 0, 6, 0, 10], [1, 0, 10, 0, 3], [7, 0, 4, 0, 2]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 6, 0, 9], [7, 0, 3, 0, 8], [3, 0, 1, 0, 1], [7, 0, 6, 0, 10], [1, 0, 10, 0, 3], [7, 0, 7, 0, 2]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 6, 0, 9], [6, 10, 9, 0, 8], [1, 0, 2, 0, 1], [7, 0, 6, 0, 10], [5, 5, 9, 0, 3], [6, 7, 1, 0, 2]], "f": [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 6, 0, 9], [6, 1, 9, 0, 8], [1, 0, 2, 0, 1], [7, 0, 6, 0, 10], [5, 6, 9, 0, 3], [6, 4, 1, 0, 2]], "f": [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 4], [2, 1, 9, 0, 6], [7, 0, 9, 0, 9], [0, 3, 8, 0, 2], [3, 0, 10, 0, 5], [0, 7, 2, 0, 7]], "f": [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 5, 0, 4], [0, 1, 7, 0, 6], [3, 0, 2, 0, 9], [0, 3, 8, 0, 2], [3, 0, 10, 0, 5], [2, 7, 1, 0, 7]], "f": [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 4], [2, 10, 9, 0, 6], [7, 0, 9, 0, 9], [0, 8, 8, 0, 2], [3, 0, 10, 0, 5], [0, 4, 2, 0, 7]], "f": [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 5, 0, 4], [0, 10, 7, 0, 6], [3, 0, 2, 0, 9], [0, 8, 8, 0, 2], [3, 0, 10, 0, 5], [2, 4, 1, 0, 7]], "f": [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 4], [0, 1, 7, 0, 6], [3, 0, 2, 0, 9], [2, 3, 4, 0, 2], [7, 0, 1, 0, 5], [0, 7, 2, 0, 7]], "f": [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 4], [0, 10, 7, 0, 6], [3, 0, 2, 0, 9], [2, 8, 4, 0, 2], [7, 0, 1, 0, 5], [0, 4, 2, 0, 7]], "f": [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 4], [7, 0, 9, 0, 6], [7, 0, 9, 0, 9], [3, 0, 8, 0, 2], [3, 0, 10, 0, 5], [3, 0, 2, 0, 7]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 5, 0, 4], [3, 0, 7, 0, 6], [3, 0, 2, 0, 9], [3, 0, 8, 0, 2], [3, 0, 10, 0, 5], [7, 0, 1, 0, 7]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 4], [5, 0, 3, 0, 6], [3, 0, 2, 0, 9], [5, 0, 0, 0, 2], [5, 0, 7, 0, 5], [5, 0, 4, 0, 7]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 9, 0, 4], [7, 0, 9, 0, 6], [3, 0, 2, 0, 9], [5, 0, 5, 0, 2], [3, 0, 4, 0, 5], [5, 0, 4, 0, 7]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 4], [5, 0, 3, 0, 6], [3, 0, 3, 0, 9], [5, 0, 5, 0, 2], [3, 0, 4, 0, 5], [7, 0, 1, 0, 7]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 2, 0, 4], [5, 0, 3, 0, 6], [3, 0, 2, 0, 9], [5, 0, 5, 0, 2], [3, 0, 10, 0, 5], [5, 0, 0, 0, 7]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 4], [5, 0, 0, 0, 6], [5, 0, 8, 0, 9], [5, 0, 5, 0, 2], [3, 0, 10, 0, 5], [5, 0, 4, 0, 7]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 7, 0, 4], [7, 0, 2, 0, 6], [5, 9, 1, 0, 9], [6, 4, 1, 0, 2], [1, 0, 8, 0, 5], [6, 9, 3, 0, 7]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 1, 3, 0, 4], [6, 6, 5, 0, 6], [1, 0, 6, 0, 9], [6, 4, 1, 0, 2], [1, 0, 8, 0, 5], [7, 0, 10, 0, 7]], "f": [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 7, 0, 4], [7, 0, 2, 0, 6], [5, 2, 1, 0, 9], [6, 7, 1, 0, 2], [1, 0, 8, 0, 5], [6, 2, 3, 0, 7]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 10, 3, 0, 4], [6, 5, 5, 0, 6], [1, 0, 6, 0, 9], [6, 7, 1, 0, 2], [1, 0, 8, 0, 5], [7, 0, 10, 0, 7]], "f": [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 7, 0, 4], [7, 0, 2, 0, 6], [1, 0, 6, 0, 9], [7, 0, 4, 0, 2], [3, 0, 4, 0, 5], [7, 0, 10, 0, 7]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 9, 0, 4], [5, 0, 3, 0, 6], [3, 0, 3, 0, 9], [7, 0, 4, 0, 2], [3, 0, 10, 0, 5], [5, 0, 4, 0, 7]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 6, 0, 4], [3, 0, 7, 0, 6], [3, 0, 2, 0, 9], [7, 0, 4, 0, 2], [7, 0, 1, 0, 5], [3, 0, 2, 0, 7]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 9, 0, 4], [7, 0, 2, 0, 6], [1, 0, 6, 0, 9], [7, 0, 7, 0, 2], [1, 0, 8, 0, 5], [7, 0, 1, 0, 7]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 7, 0, 4], [7, 0, 9, 0, 6], [3, 0, 3, 0, 9], [7, 0, 7, 0, 2], [1, 0, 8, 0, 5], [7, 0, 10, 0, 7]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 7, 0, 4], [6, 6, 5, 0, 6], [1, 0, 6, 0, 9], [7, 0, 7, 0, 2], [5, 3, 5, 0, 5], [6, 2, 3, 0, 7]], "f": [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 7, 0, 4], [6, 5, 5, 0, 6], [1, 0, 6, 0, 9], [7, 0, 7, 0, 2], [5, 8, 5, 0, 5], [6, 9, 3, 0, 7]], "f": [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 8, 4, 0, 10], [5, 1, 3, 0, 4], [7, 0, 2, 0, 6], [1, 0, 8, 0, 5], [6, 2, 3, 0, 7], [1, 0, 2, 0, 1]], "f": [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 6, 0, 10], [1, 0, 7, 0, 4], [6, 5, 5, 0, 6], [1, 0, 8, 0, 5], [6, 2, 3, 0, 7], [5, 4, 4, 0, 1]], "f": [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 3, 4, 0, 10], [5, 10, 3, 0, 4], [7, 0, 2, 0, 6], [1, 0, 8, 0, 5], [6, 9, 3, 0, 7], [1, 0, 2, 0, 1]], "f": [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 6, 0, 10], [1, 0, 7, 0, 4], [6, 6, 5, 0, 6], [1, 0, 8, 0, 5], [6, 9, 3, 0, 7], [5, 7, 4, 0, 1]], "f": [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 6, 0, 10], [3, 0, 9, 0, 4], [7, 0, 9, 0, 6], [1, 0, 8, 0, 5], [7, 0, 10, 0, 7], [1, 0, 2, 0, 1]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 5, 0, 10], [1, 0, 7, 0, 4], [7, 0, 2, 0, 6], [1, 0, 8, 0, 5], [7, 0, 10, 0, 7], [3, 0, 1, 0, 1]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 9, 0, 10], [3, 0, 6, 0, 4], [7, 0, 9, 0, 6], [3, 0, 4, 0, 5], [5, 0, 4, 0, 7], [3, 0, 1, 0, 1]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 5, 0, 10], [3, 0, 9, 0, 4], [5, 0, 3, 0, 6], [3, 0, 4, 0, 5], [5, 0, 4, 0, 7], [3, 0, 8, 0, 1]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 6, 0, 10], [1, 0, 7, 0, 4], [7, 0, 2, 0, 6], [3, 0, 4, 0, 5], [7, 0, 1, 0, 7], [1, 0, 2, 0, 1]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 6, 10, 0, 10], [7, 0, 5, 0, 4], [2, 1, 9, 0, 6], [3, 0, 10, 0, 5], [0, 4, 2, 0, 7], [3, 0, 8, 0, 1]], "f": [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 6, 5, 0, 10], [3, 0, 6, 0, 4], [0, 1, 7, 0, 6], [3, 0, 10, 0, 5], [0, 4, 2, 0, 7], [7, 0, 3, 0, 1]], "f": [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 5, 10, 0, 10], [7, 0, 5, 0, 4], [2, 10, 9, 0, 6], [3, 0, 10, 0, 5], [0, 7, 2, 0, 7], [3, 0, 8, 0, 1]], "f": [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[2, 5, 5, 0, 10], [3, 0, 6, 0, 4], [0, 10, 7, 0, 6], [3, 0, 10, 0, 5], [0, 7, 2, 0, 7], [7, 0, 3, 0, 1]], "f": [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 10], [7, 0, 5, 0, 4], [7, 0, 9, 0, 6], [3, 0, 10, 0, 5], [3, 0, 2, 0, 7], [3, 0, 8, 0, 1]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 5, 0, 10], [3, 0, 6, 0, 4], [3, 0, 7, 0, 6], [3, 0, 10, 0, 5], [3, 0, 2, 0, 7], [7, 0, 3, 0, 1]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 9, 0, 10], [5, 0, 2, 0, 4], [5, 0, 0, 0, 6], [3, 0, 10, 0, 5], [5, 0, 4, 0, 7], [3, 0, 8, 0, 1]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 0, 0, 10], [3, 0, 6, 0, 4], [5, 0, 3, 0, 6], [3, 0, 10, 0, 5], [5, 0, 4, 0, 7], [5, 0, 10, 0, 1]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 9, 0, 10], [3, 0, 9, 0, 4], [5, 0, 3, 0, 6], [3, 0, 10, 0, 5], [7, 0, 1, 0, 7], [3, 0, 1, 0, 1]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 9, 0, 10], [3, 0, 6, 0, 4], [5, 0, 3, 0, 6], [5, 0, 7, 0, 5], [5, 0, 0, 0, 7], [3, 0, 8, 0, 1]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 3, 4, 0, 10], [1, 0, 7, 0, 4], [6, 5, 5, 0, 6], [5, 3, 5, 0, 5], [7, 0, 10, 0, 7], [1, 0, 2, 0, 1]], "f": [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[6, 8, 4, 0, 10], [1, 0, 7, 0, 4], [6, 6, 5, 0, 6], [5, 8, 5, 0, 5], [7, 0, 10, 0, 7], [1, 0, 2, 0, 1]], "f": [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 6, 10, 0, 10], [3, 0, 6, 0, 4], [0, 1, 7, 0, 6], [7, 0, 1, 0, 5], [2, 4, 1, 0, 7], [3, 0, 8, 0, 1]], "f": [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 5, 10, 0, 10], [3, 0, 6, 0, 4], [0, 10, 7, 0, 6], [7, 0, 1, 0, 5], [2, 7, 1, 0, 7], [3, 0, 8, 0, 1]], "f": [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 10], [3, 0, 6, 0, 4], [3, 0, 7, 0, 6], [7, 0, 1, 0, 5], [7, 0, 1, 0, 7], [3, 0, 8, 0, 1]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 5], [2, 8, 4, 0, 2], [7, 0, 4, 0, 3], [0, 2, 6, 0, 8], [3, 0, 2, 0, 9], [0, 1, 7, 0, 6]], "f": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 1, 0, 5], [0, 8, 8, 0, 2], [3, 0, 7, 0, 3], [0, 2, 6, 0, 8], [3, 0, 2, 0, 9], [2, 1, 9, 0, 6]], "f": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 5], [2, 3, 4, 0, 2], [7, 0, 4, 0, 3], [0, 9, 6, 0, 8], [3, 0, 2, 0, 9], [0, 10, 7, 0, 6]], "f": [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 1, 0, 5], [0, 3, 8, 0, 2], [3, 0, 7, 0, 3], [0, 9, 6, 0, 8], [3, 0, 2, 0, 9], [2, 10, 9, 0, 6]], "f": [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 5], [0, 8, 8, 0, 2], [3, 0, 7, 0, 3], [2, 2, 3, 0, 8], [7, 0, 9, 0, 9], [0, 1, 7, 0, 6]], "f": [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 5], [0, 3, 8, 0, 2], [3, 0, 7, 0, 3], [2, 9, 3, 0, 8], [7, 0, 9, 0, 9], [0, 10, 7, 0, 6]], "f": [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 5], [7, 0, 4, 0, 2], [7, 0, 4, 0, 3], [3, 0, 6, 0, 8], [3, 0, 2, 0, 9], [3, 0, 7, 0, 6]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[7, 0, 1, 0, 5], [3, 0, 8, 0, 2], [3, 0, 7, 0, 3], [3, 0, 6, 0, 8], [3, 0, 2, 0, 9], [7, 0, 9, 0, 6]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 5], [5, 0, 5, 0, 2], [3, 0, 7, 0, 3], [5, 0, 0, 0, 8], [5, 0, 8, 0, 9], [5, 0, 3, 0, 6]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 7, 0, 5], [5, 0, 5, 0, 2], [3, 0, 7, 0, 3], [5, 0, 1, 0, 8], [3, 0, 2, 0, 9], [5, 0, 0, 0, 6]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 5], [5, 0, 0, 0, 2], [5, 0, 6, 0, 3], [5, 0, 1, 0, 8], [3, 0, 2, 0, 9], [5, 0, 3, 0, 6]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 4, 0, 5], [7, 0, 4, 0, 2], [3, 0, 7, 0, 3], [5, 0, 1, 0, 8], [3, 0, 3, 0, 9], [5, 0, 3, 0, 6]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 5], [5, 0, 5, 0, 2], [3, 0, 5, 0, 3], [5, 0, 1, 0, 8], [3, 0, 3, 0, 9], [7, 0, 9, 0, 6]], "f": [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 8, 0, 5], [7, 0, 7, 0, 2], [5, 5, 9, 0, 3], [6, 1, 9, 0, 8], [1, 0, 6, 0, 9], [6, 5, 5, 0, 6]], "f": [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 3, 5, 0, 5], [6, 7, 1, 0, 2], [1, 0, 10, 0, 3], [6, 1, 9, 0, 8], [1, 0, 6, 0, 9], [7, 0, 2, 0, 6]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 8, 0, 5], [7, 0, 7, 0, 2], [5, 6, 9, 0, 3], [6, 10, 9, 0, 8], [1, 0, 6, 0, 9], [6, 6, 5, 0, 6]], "f": [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 8, 5, 0, 5], [6, 4, 1, 0, 2], [1, 0, 10, 0, 3], [6, 10, 9, 0, 8], [1, 0, 6, 0, 9], [7, 0, 2, 0, 6]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 4, 0, 5], [5, 0, 5, 0, 2], [3, 0, 5, 0, 3], [7, 0, 3, 0, 8], [3, 0, 2, 0, 9], [5, 0, 3, 0, 6]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 8, 0, 5], [7, 0, 7, 0, 2], [1, 0, 10, 0, 3], [7, 0, 3, 0, 8], [3, 0, 3, 0, 9], [7, 0, 2, 0, 6]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 10, 0, 5], [3, 0, 8, 0, 2], [3, 0, 7, 0, 3], [7, 0, 3, 0, 8], [7, 0, 9, 0, 9], [3, 0, 7, 0, 6]], "f": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 8, 0, 5], [7, 0, 4, 0, 2], [3, 0, 5, 0, 3], [7, 0, 8, 0, 8], [1, 0, 6, 0, 9], [7, 0, 2, 0, 6]], "f": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 4, 0, 5], [7, 0, 7, 0, 2], [1, 0, 10, 0, 3], [7, 0, 8, 0, 8], [1, 0, 6, 0, 9], [7, 0, 9, 0, 6]], "f": [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 8, 0, 5], [6, 4, 1, 0, 2], [1, 0, 10, 0, 3], [7, 0, 8, 0, 8], [5, 2, 1, 0, 9], [6, 5, 5, 0, 6]], "f": [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1]}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 8, 0, 5], [6, 7, 1, 0, 2], [1, 0, 10, 0, 3], [7, 0, 8, 0, 8], [5, 9, 1, 0, 9], [6, 6, 5, 0, 6]], "f": [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0]}]}

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/classify7.py <==
from itertools import product,combinations
import json
p=11
iv=[0]+[pow(x,-1,p) for x in range(1,p)]

def values(c):
 out=[]
 for x in range(p):
  y=0
  for a in reversed(c):y=(y*x+a)%p
  out.append(y)
 return out

cubics=[]
for a in range(1,p):
 for b,c in product(range(p),repeat=2):
  coeff=(c,b,0,a);v=values(coeff)
  if max(v)<=8 and sum(v)==33:cubics.append((coeff,v))
print('centeredcubics',len(cubics))
index={a:[q for q in cubics if q[0][3]==a] for a in range(1,p)}
records=[];counts={'masks':0,'cubic_tuples':0,'cubic_identities':0,'cubic_valid':0,'quadratic_parameters':0,'quadratic_identities':0,'quadratic_valid':0}

def accept(good,bad,qs,branch):
 if any(sum(q[0][1]*s**h for q,s in zip(qs,bad))%p for h in range(2)):return
 if sum(q[0][0] for q in qs)%p!=1:return
 counts[branch+'_identities']+=1
 f=[]
 for x,y in product(range(p),repeat=2):
  total=sum(q[1][(y-s*x)%p] for q,s in zip(qs,bad))
  f.append((total-12)//11)
 if min(f)<0 or max(f)>3:return
 counts[branch+'_valid']+=1
 records.append({'good':good,'bad':bad,'branch':branch,'profiles':[q[0] for q in qs],'f':f})

for extra in combinations(range(1,10),4):
 good=tuple(sorted((0,10,11)+extra));bad=[s for s in range(p) if s not in good];w=[]
 for s in bad:
  v=1
  for t in bad:
   if t!=s:v=v*(s-t)%p
  w.append(iv[v])
 counts['masks']+=1
 for lam in range(1,p):
  for qs in product(*(index[lam*a%p] for a in w)):
   counts['cubic_tuples']+=1
   accept(good,bad,qs,'cubic')
 for a,b in product(range(p),repeat=2):
  if not a and not b:continue
  leads=[v*(a+b*s)%p for v,s in zip(w,bad)]
  if any(v not in [2,6,7,8,10] for v in leads):continue
  for c in range(p):
   counts['quadratic_parameters']+=1
   linear=[v*c*(s*s if a else 1)%p for v,s in zip(w,bad)]
   qs=[]
   for lead,lin in zip(leads,linear):
    const=(5+lin*lin*iv[4*lead%p])%p
    coeff=(const,lin,lead);qs.append((coeff,values(coeff)))
   accept(good,bad,qs,'quadratic')
print(counts)
json.dump({'counts':counts,'records':records,'centered_cubics':cubics},open('output/fuglede11_round2/size33_profiles/classify7_results.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/classify7_results.json <==
{"counts": {"masks": 126, "cubic_tuples": 40320, "cubic_identities": 0, "cubic_valid": 0, "quadratic_parameters": 2310, "quadratic_identities": 0, "quadratic_valid": 0}, "records": [], "centered_cubics": [[[3, 1, 0, 1], [3, 5, 2, 0, 5, 1, 5, 1, 6, 4, 1]], [[1, 9, 0, 1], [1, 0, 5, 0, 2, 6, 7, 0, 2, 8, 2]], [[3, 7, 0, 2], [3, 1, 0, 1, 5, 2, 4, 1, 5, 6, 5]], [[1, 8, 0, 2], [1, 0, 0, 2, 7, 5, 8, 6, 0, 2, 2]], [[1, 4, 0, 3], [1, 8, 0, 6, 0, 0, 2, 2, 7, 2, 5]], [[3, 9, 0, 3], [3, 4, 1, 1, 0, 5, 1, 6, 5, 5, 2]], [[1, 1, 0, 4], [1, 6, 2, 2, 8, 0, 2, 5, 0, 0, 7]], [[3, 5, 0, 4], [3, 1, 1, 5, 4, 0, 6, 2, 1, 5, 5]], [[3, 3, 0, 5], [3, 0, 5, 4, 5, 5, 1, 1, 2, 1, 6]], [[1, 5, 0, 5], [1, 0, 7, 8, 0, 2, 0, 2, 5, 6, 2]], [[1, 6, 0, 6], [1, 2, 6, 5, 2, 0, 2, 0, 8, 7, 0]], [[3, 8, 0, 6], [3, 6, 1, 2, 1, 1, 5, 5, 4, 5, 0]], [[3, 6, 0, 7], [3, 5, 5, 1, 2, 6, 0, 4, 5, 1, 1]], [[1, 10, 0, 7], [1, 7, 0, 0, 5, 2, 0, 8, 2, 2, 6]], [[3, 2, 0, 8], [3, 2, 5, 5, 6, 1, 5, 0, 1, 1, 4]], [[1, 7, 0, 8], [1, 5, 2, 7, 2, 2, 0, 0, 6, 0, 8]], [[1, 3, 0, 9], [1, 2, 2, 0, 6, 8, 5, 7, 2, 0, 0]], [[3, 4, 0, 9], [3, 5, 6, 5, 1, 4, 2, 5, 1, 0, 1]], [[1, 2, 0, 10], [1, 2, 8, 2, 0, 7, 6, 2, 0, 5, 0]], [[3, 10, 0, 10], [3, 1, 4, 6, 1, 5, 1, 5, 0, 2, 5]]]}

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/projection_orbits.json <==
[{"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[3, 0, 4, 0, 4], [5, 0, 5, 0, 2], [5, 0, 4, 0, 7], [3, 0, 6, 0, 4], [3, 0, 2, 0, 9], [7, 0, 1, 0, 7]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], "orbit_size": 10, "group_order": 40, "multiplicities": {"1": 29, "0": 90, "2": 2}}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[5, 0, 5, 0, 2], [7, 0, 3, 0, 1], [3, 0, 2, 0, 9], [1, 0, 3, 0, 2], [7, 0, 6, 0, 10], [3, 0, 3, 0, 9]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0], "orbit_size": 20, "group_order": 40, "multiplicities": {"1": 33, "0": 88}}, {"good": [0, 1, 2, 3, 10, 11], "branch": "quartic", "profiles": [[7, 0, 8, 0, 8], [3, 0, 6, 0, 4], [3, 0, 7, 0, 3], [3, 0, 6, 0, 8], [3, 0, 2, 0, 7], [7, 0, 4, 0, 3]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0], "orbit_size": 10, "group_order": 40, "multiplicities": {"1": 33, "0": 88}}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[0, 10, 7, 0, 6], [7, 0, 9, 0, 9], [2, 9, 3, 0, 8], [3, 0, 7, 0, 3], [0, 3, 8, 0, 2], [3, 0, 10, 0, 5]], "f": [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0], "orbit_size": 60, "group_order": 120, "multiplicities": {"0": 89, "1": 31, "2": 1}}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 2, 0, 1], [6, 9, 3, 0, 7], [1, 0, 8, 0, 5], [7, 0, 2, 0, 6], [5, 10, 3, 0, 4], [6, 3, 4, 0, 10]], "f": [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0], "orbit_size": 60, "group_order": 120, "multiplicities": {"1": 31, "0": 89, "2": 1}}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [5, 0, 0, 0, 10], [5, 0, 2, 0, 4], [5, 0, 4, 0, 7], [3, 0, 8, 0, 1], [5, 0, 1, 0, 8]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], "orbit_size": 30, "group_order": 120, "multiplicities": {"1": 33, "0": 88}}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[5, 0, 5, 0, 2], [3, 0, 7, 0, 3], [7, 0, 5, 0, 10], [3, 0, 1, 0, 1], [5, 0, 1, 0, 8], [3, 0, 3, 0, 9]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], "orbit_size": 30, "group_order": 120, "multiplicities": {"1": 33, "0": 88}}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[1, 0, 2, 0, 1], [7, 0, 1, 0, 7], [3, 0, 4, 0, 5], [7, 0, 2, 0, 6], [1, 0, 7, 0, 4], [7, 0, 6, 0, 10]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], "orbit_size": 30, "group_order": 120, "multiplicities": {"1": 33, "0": 88}}, {"good": [0, 1, 2, 6, 10, 11], "branch": "quartic", "profiles": [[3, 0, 7, 0, 3], [7, 0, 5, 0, 10], [7, 0, 5, 0, 4], [3, 0, 2, 0, 7], [3, 0, 8, 0, 1], [3, 0, 6, 0, 8]], "f": [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0], "orbit_size": 30, "group_order": 120, "multiplicities": {"1": 29, "0": 90, "2": 2}}]

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/projection_orbits.py <==
from itertools import product
from collections import Counter
import json
P=11;iv=[0]+[pow(x,-1,P)for x in range(1,P)]
data=json.load(open('output/fuglede11_round2/size33_profiles/classify6_results.json'))['records'];out=[]
for good in [(0,1,2,3,10,11),(0,1,2,6,10,11)]:
 rows={tuple(r['f']):r for r in data if tuple(r['good'])==good};seen=set();group=[]
 for a,b,c,d in product(range(P),repeat=4):
  if not(a*d-b*c)%P:continue
  ds=[]
  for s in good:
   x=b if s==11 else(a+b*s)%P;y=d if s==11 else(c+d*s)%P
   ds.append(11 if not x else y*iv[x]%P)
  if tuple(sorted(ds))!=good:continue
  perm=[((a*x+b*y)%P)*P+(c*x+d*y)%P for x,y in product(range(P),repeat=2)]
  group.append((a,b,c,d,perm))
 print('mask',good,'group',len(group),'projections',len(rows))
 for f in sorted(rows):
  if f in seen:continue
  orbit={tuple(f[i]for i in mat[4])for mat in group};seen|=orbit
  assert orbit.issubset(rows)
  rec=rows[f]|{'orbit_size':len(orbit),'group_order':len(group),'multiplicities':dict(Counter(f))}
  out.append(rec);print('orbit',len(orbit),Counter(f))
json.dump(out,open('output/fuglede11_round2/size33_profiles/projection_orbits.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/seven_joint_models.json <==
[{"support": [[0, 0], [0, 5], [0, 6], [1, 2], [1, 8], [1, 10], [2, 2], [2, 5], [2, 8], [3, 0], [3, 4], [3, 7], [4, 1], [4, 5], [4, 9], [5, 1], [5, 3], [5, 7], [6, 4], [6, 8], [6, 10], [7, 2], [7, 6], [7, 10], [8, 0], [8, 4], [8, 7], [9, 3], [9, 6], [9, 9], [10, 1], [10, 3], [10, 9]], "good_line_slopes": [0, 1, 2, 3, 10, 11], "frequency_slopes": [0, 1, 5, 7, 10, 11], "linear_stabilizer_order": 2, "classes": [{"slice": [[0, 0], [0, 1], [0, 2], [1, 1], [2, 0], [9, 2], [10, 1]], "orbit_size": 7}, {"slice": [[0, 0], [0, 1], [0, 3], [2, 3], [5, 3], [5, 6], [7, 5]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 3], [4, 7], [5, 3], [5, 6], [9, 1]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 4], [3, 4], [5, 6], [9, 1], [9, 2]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 4], [6, 9], [8, 1], [9, 1], [9, 2]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 5], [1, 1], [8, 1], [8, 8], [9, 2]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 5], [2, 3], [8, 1], [8, 8], [10, 0]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 6], [1, 0], [5, 6], [6, 6], [10, 1]], "orbit_size": 7}, {"slice": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 0], [6, 6], [10, 1]], "orbit_size": 7}, {"slice": [[0, 0], [0, 2], [0, 4], [2, 2], [4, 0], [7, 4], [9, 2]], "orbit_size": 7}, {"slice": [[0, 0], [0, 2], [0, 5], [1, 1], [4, 0], [4, 9], [5, 5]], "orbit_size": 14}, {"slice": [[0, 0], [0, 2], [0, 5], [4, 0], [4, 9], [6, 0], [10, 6]], "orbit_size": 14}, {"slice": [[0, 0], [0, 2], [0, 6], [3, 10], [4, 6], [10, 1], [10, 6]], "orbit_size": 14}, {"slice": [[0, 0], [0, 2], [0, 6], [7, 2], [8, 3], [10, 1], [10, 6]], "orbit_size": 14}, {"slice": [[0, 0], [0, 2], [1, 1], [2, 0], [2, 2], [4, 0], [9, 2]], "orbit_size": 7}, {"slice": [[0, 0], [0, 3], [0, 6], [3, 3], [5, 6], [6, 0], [8, 3]], "orbit_size": 7}, {"slice": [[0, 0], [0, 3], [0, 7], [3, 0], [4, 7], [7, 7], [8, 3]], "orbit_size": 7}, {"slice": [[0, 0], [0, 3], [3, 0], [3, 3], [6, 0], [7, 7], [8, 3]], "orbit_size": 7}, {"slice": [[0, 0], [0, 4], [2, 2], [4, 0], [4, 4], [7, 4], [8, 0]], "orbit_size": 7}, {"slice": [[0, 0], [0, 5], [1, 5], [3, 8], [5, 0], [6, 0], [6, 5]], "orbit_size": 7}]}, {"support": [[0, 0], [0, 5], [0, 6], [1, 0], [1, 2], [1, 8], [2, 2], [2, 7], [2, 8], [3, 1], [3, 5], [3, 7], [4, 1], [4, 5], [4, 7], [5, 1], [5, 2], [5, 3], [6, 8], [6, 9], [6, 10], [7, 4], [7, 6], [7, 10], [8, 4], [8, 6], [8, 10], [9, 3], [9, 4], [9, 9], [10, 0], [10, 3], [10, 9]], "good_line_slopes": [0, 1, 2, 3, 10, 11], "frequency_slopes": [0, 1, 5, 7, 10, 11], "linear_stabilizer_order": 4, "classes": [{"slice": [[0, 0], [0, 1], [0, 2], [1, 1], [2, 0], [9, 2], [10, 1]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 3], [2, 3], [5, 3], [5, 6], [7, 5]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 3], [4, 7], [5, 3], [5, 6], [9, 1]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 4], [3, 4], [5, 6], [9, 1], [9, 2]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 4], [6, 9], [8, 1], [9, 1], [9, 2]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 5], [2, 3], [8, 1], [8, 8], [10, 0]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 6], [1, 0], [5, 6], [6, 6], [10, 1]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 0], [6, 6], [10, 1]], "orbit_size": 14}, {"slice": [[0, 0], [0, 2], [0, 4], [2, 2], [4, 0], [7, 4], [9, 2]], "orbit_size": 14}, {"slice": [[0, 0], [0, 2], [1, 1], [2, 0], [2, 2], [4, 0], [9, 2]], "orbit_size": 14}]}, {"support": [[0, 0], [0, 5], [0, 6], [1, 8], [1, 9], [1, 10], [2, 2], [2, 3], [2, 7], [3, 0], [3, 4], [3, 7], [4, 1], [4, 5], [4, 6], [5, 3], [5, 9], [5, 10], [6, 1], [6, 2], [6, 8], [7, 5], [7, 6], [7, 10], [8, 0], [8, 4], [8, 7], [9, 4], [9, 8], [9, 9], [10, 1], [10, 2], [10, 3]], "good_line_slopes": [0, 1, 2, 6, 10, 11], "frequency_slopes": [0, 1, 5, 9, 10, 11], "linear_stabilizer_order": 4, "classes": [{"slice": [[0, 0], [0, 1], [0, 2], [1, 0], [1, 1], [2, 0], [8, 8]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 2], [1, 0], [1, 1], [10, 1], [10, 2]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 3], [1, 1], [2, 10], [9, 1], [10, 2]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 4], [3, 4], [4, 4], [7, 8], [8, 7]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 5], [1, 10], [5, 6], [6, 0], [10, 0]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 6], [5, 1], [5, 6], [6, 0], [6, 6]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [1, 0], [4, 4], [7, 8], [8, 7], [8, 8]], "orbit_size": 14}, {"slice": [[0, 0], [0, 2], [0, 5], [3, 5], [5, 5], [6, 10], [8, 8]], "orbit_size": 28}, {"slice": [[0, 0], [0, 2], [2, 0], [3, 5], [5, 3], [5, 5], [8, 8]], "orbit_size": 14}, {"slice": [[0, 0], [0, 3], [0, 6], [3, 0], [3, 3], [8, 3], [8, 6]], "orbit_size": 14}]}, {"support": [[0, 0], [0, 5], [0, 6], [1, 8], [1, 9], [1, 10], [2, 2], [2, 3], [2, 6], [3, 0], [3, 4], [3, 7], [4, 1], [4, 5], [4, 9], [5, 3], [5, 7], [5, 10], [6, 1], [6, 4], [6, 8], [7, 2], [7, 6], [7, 10], [8, 0], [8, 4], [8, 7], [9, 5], [9, 8], [9, 9], [10, 1], [10, 2], [10, 3]], "good_line_slopes": [0, 1, 2, 6, 10, 11], "frequency_slopes": [0, 1, 5, 9, 10, 11], "linear_stabilizer_order": 4, "classes": [{"slice": [[0, 0], [0, 1], [0, 2], [1, 0], [1, 1], [2, 0], [8, 8]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 2], [1, 0], [1, 1], [10, 1], [10, 2]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 3], [1, 1], [2, 10], [9, 1], [10, 2]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 4], [3, 4], [4, 4], [7, 8], [8, 7]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 5], [1, 10], [5, 6], [6, 0], [10, 0]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 6], [5, 1], [5, 6], [6, 0], [6, 6]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [1, 0], [4, 4], [7, 8], [8, 7], [8, 8]], "orbit_size": 14}, {"slice": [[0, 0], [0, 2], [0, 5], [3, 5], [5, 5], [6, 10], [8, 8]], "orbit_size": 28}, {"slice": [[0, 0], [0, 2], [2, 0], [3, 5], [5, 3], [5, 5], [8, 8]], "orbit_size": 14}, {"slice": [[0, 0], [0, 3], [0, 6], [3, 0], [3, 3], [8, 3], [8, 6]], "orbit_size": 14}]}, {"support": [[0, 0], [0, 5], [0, 6], [1, 4], [1, 9], [1, 10], [2, 2], [2, 3], [2, 7], [3, 0], [3, 7], [3, 10], [4, 3], [4, 5], [4, 6], [5, 3], [5, 9], [5, 10], [6, 1], [6, 2], [6, 8], [7, 5], [7, 6], [7, 8], [8, 0], [8, 1], [8, 4], [9, 4], [9, 8], [9, 9], [10, 1], [10, 2], [10, 7]], "good_line_slopes": [0, 1, 2, 6, 10, 11], "frequency_slopes": [0, 1, 5, 9, 10, 11], "linear_stabilizer_order": 4, "classes": [{"slice": [[0, 0], [0, 1], [0, 2], [1, 0], [1, 1], [2, 0], [8, 8]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 2], [1, 0], [1, 1], [10, 1], [10, 2]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [0, 3], [1, 1], [2, 10], [9, 1], [10, 2]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 4], [3, 4], [4, 4], [7, 8], [8, 7]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 5], [1, 10], [5, 6], [6, 0], [10, 0]], "orbit_size": 28}, {"slice": [[0, 0], [0, 1], [0, 6], [5, 1], [5, 6], [6, 0], [6, 6]], "orbit_size": 14}, {"slice": [[0, 0], [0, 1], [1, 0], [4, 4], [7, 8], [8, 7], [8, 8]], "orbit_size": 14}, {"slice": [[0, 0], [0, 2], [0, 5], [3, 5], [5, 5], [6, 10], [8, 8]], "orbit_size": 28}, {"slice": [[0, 0], [0, 2], [2, 0], [3, 5], [5, 3], [5, 5], [8, 8]], "orbit_size": 14}, {"slice": [[0, 0], [0, 3], [0, 6], [3, 0], [3, 3], [8, 3], [8, 6]], "orbit_size": 14}]}]

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/seven_joint_models.py <==
from itertools import product
from collections import Counter
import json
P=11;pts=list(product(range(P),repeat=2));iv=[0]+[pow(x,-1,P)for x in range(1,P)]
def direction(a,b):
 x=(b[0]-a[0])%P;y=(b[1]-a[1])%P
 return 11 if not x else y*iv[x]%P
dirs=[[direction(a,b)if i!=j else -1 for j,b in enumerate(pts)]for i,a in enumerate(pts)]
projections=json.load(open('output/fuglede11_round2/size33_profiles/projection_orbits.json'));out=[]
for B in projections:
 f=B['f']
 if max(f)>1:continue
 good=B['good'];freq=tuple(sorted(0 if s==11 else 11 if s==0 else(-iv[s])%P for s in good));allowed=set(freq);slices=set()
 def visit(chosen,cand):
  if len(chosen)==7:slices.add(tuple(chosen));return
  if len(chosen)+len(cand)<7:return
  for k,v in enumerate(cand):
   if max(Counter(dirs[v][u]for u in chosen).values())>2:continue
   visit(chosen+(v,),[u for u in cand[k+1:]if dirs[u][v]in allowed])
 visit((0,),[i for i in range(1,121)if dirs[0][i]in allowed]);group=[]
 for a,b,c,d in product(range(P),repeat=4):
  det=(a*d-b*c)%P
  if not det:continue
  perm=[((a*x+b*y)%P)*P+(c*x+d*y)%P for x,y in pts]
  if any(f[i]!=f[j]for i,j in enumerate(perm)):continue
  # Inverse transpose action on spectrum coordinates.
  r=iv[det];group.append((d*r%P,-c*r%P,-b*r%P,a*r%P))
 left=slices.copy();classes=[]
 while left:
  C=min(left);orbit=set()
  for a,b,c,d in group:
   transformed=[((a*pts[i][0]+b*pts[i][1])%P,(c*pts[i][0]+d*pts[i][1])%P)for i in C]
   for u,v in transformed:orbit.add(tuple(sorted(((x-u)%P)*P+(y-v)%P for x,y in transformed)))
  assert orbit.issubset(slices)
  left-=orbit;classes.append({'slice':[pts[i]for i in C],'orbit_size':len(orbit)})
 print('B',len(out),'good',good,'stabilizer',len(group),'classes',len(classes),'orbit_counts',Counter(x['orbit_size']for x in classes),flush=True)
 out.append({'support':[pts[i]for i,v in enumerate(f)if v], 'good_line_slopes':good,'frequency_slopes':freq,'linear_stabilizer_order':len(group),'classes':classes})
json.dump(out,open('output/fuglede11_round2/size33_profiles/seven_joint_models.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/seven_planar.json <==
[{"target": 7, "d": 5, "nodes": 477, "records": []}, {"target": 7, "d": 6, "nodes": 1566, "records": [{"directions": [0, 1, 2, 3, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 8], [4, 8], [7, 0], [10, 9]]}, {"directions": [0, 1, 2, 6, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 5], [5, 0], [6, 6], [10, 10]]}, {"directions": [0, 1, 2, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [1, 1], [1, 2], [6, 1]]}, {"directions": [0, 1, 3, 4, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 7], [5, 5], [7, 0], [7, 7]]}, {"directions": [0, 1, 3, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 3], [5, 7], [6, 7], [10, 0]]}, {"directions": [0, 1, 4, 6, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 5], [3, 1], [3, 8], [9, 3]]}, {"directions": [0, 1, 4, 7, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 4], [5, 6], [6, 6], [10, 0]]}, {"directions": [0, 1, 5, 6, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 6], [1, 1], [1, 6], [6, 6]]}, {"directions": [0, 1, 5, 7, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 6], [5, 6], [6, 6], [10, 1]]}, {"directions": [0, 1, 5, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [1, 1], [2, 0], [8, 8]]}, {"directions": [0, 1, 7, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 3], [3, 0], [3, 3], [9, 9]]}, {"directions": [0, 1, 8, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [1, 1], [1, 10], [6, 6]]}, {"directions": [0, 2, 3, 4, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 7], [4, 1], [4, 8], [5, 0]]}, {"directions": [0, 2, 3, 5, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 6], [2, 10], [9, 2], [10, 1]]}, {"directions": [0, 2, 3, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 3], [1, 3], [3, 9], [4, 0]]}, {"directions": [0, 2, 3, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [5, 1], [6, 1], [10, 2]]}, {"directions": [0, 2, 4, 5, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 6], [1, 5], [2, 10], [8, 0]]}, {"directions": [0, 2, 4, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 3], [4, 0], [4, 8], [5, 10]]}, {"directions": [0, 2, 5, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 3], [4, 0], [7, 4], [10, 1]]}, {"directions": [0, 2, 6, 7, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 4], [8, 4], [8, 5], [9, 0]]}, {"directions": [0, 2, 6, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 3], [5, 0], [7, 1], [7, 4]]}, {"directions": [0, 2, 7, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 4], [5, 0], [7, 4], [7, 5]]}, {"directions": [0, 2, 7, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [4, 8], [6, 0], [6, 1]]}, {"directions": [0, 3, 4, 6, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 5], [1, 4], [3, 1], [4, 1]]}, {"directions": [0, 3, 4, 7, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 7], [4, 1], [7, 0], [10, 8]]}, {"directions": [0, 3, 4, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 7], [1, 4], [3, 9], [4, 1]]}, {"directions": [0, 3, 5, 7, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 4], [2, 10], [9, 1], [10, 1]]}, {"directions": [0, 3, 5, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [2, 0], [9, 2], [10, 2]]}, {"directions": [0, 3, 6, 7, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 4], [3, 0], [8, 4], [10, 5]]}, {"directions": [0, 3, 6, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [3, 9], [7, 0], [7, 10]]}, {"directions": [0, 4, 5, 6, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 5], [3, 1], [8, 4], [10, 1]]}, {"directions": [0, 4, 5, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [2, 0], [2, 9], [2, 10]]}, {"directions": [0, 4, 6, 7, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 4], [3, 0], [3, 1], [9, 3]]}, {"directions": [0, 4, 6, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [2, 9], [9, 4], [10, 2]]}, {"directions": [0, 4, 8, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [1, 10], [2, 9], [8, 0]]}, {"directions": [0, 5, 6, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 5], [2, 10], [9, 0], [10, 6]]}, {"directions": [0, 5, 7, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 3], [1, 8], [3, 0], [4, 10]]}, {"directions": [0, 6, 7, 8, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 3], [8, 1], [8, 4], [9, 0]]}, {"directions": [0, 6, 7, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [5, 2], [6, 0], [10, 2]]}, {"directions": [0, 7, 8, 9, 10, 11], "witness": [[0, 0], [1, 0], [0, 1], [0, 2], [1, 9], [1, 10], [6, 0]]}], "direction_orbits": [{"representative": [0, 1, 2, 3, 10, 11], "orbit_size": 330}, {"representative": [0, 1, 2, 6, 10, 11], "orbit_size": 110}]}]

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/seven_planar.py <==
from itertools import combinations,product
from collections import Counter
import json
P=11;pts=list(product(range(P),repeat=2));base=(0,11,1);inv=[0]+[pow(x,-1,P) for x in range(1,P)]
def direction(a,b):
 x=(b[0]-a[0])%P;y=(b[1]-a[1])%P
 return 11 if not x else y*inv[x]%P
dirs=[[direction(a,b) if i!=j else -1 for j,b in enumerate(pts)]for i,a in enumerate(pts)]
def classify(target,d):
 records=[];nodes=0
 for extra in combinations(range(1,10),d-3):
  good=tuple(sorted((0,10,11)+extra));allowed=set(good)
  candidates=[i for i in range(121) if all(dirs[i][b] in allowed for b in base)]
  def visit(chosen,cand):
   nonlocal nodes
   nodes+=1
   if len(chosen)==target:return chosen
   for k,v in enumerate(cand):
    ds=[dirs[v][u] for u in chosen]
    if max(Counter(ds).values())>2:continue
    ans=visit(chosen+(v,),[u for u in cand[k+1:] if dirs[u][v] in allowed])
    if ans:return ans
   return None
  answer=visit(base,candidates)
  if answer:records.append({'directions':good,'witness':[pts[i]for i in answer]})
 return {'target':target,'d':d,'nodes':nodes,'records':records}
r=[classify(7,d)for d in(5,6)]
assert not r[0]['records']
assert len(r[1]['records']) == 40
def orbit(ds):
 out=set()
 for a,b,c,d in product(range(P),repeat=4):
  if not (a*d-b*c)%P:continue
  image=[]
  for s in ds:
   x=b if s==11 else(a+b*s)%P;y=d if s==11 else(c+d*s)%P
   image.append(11 if not x else y*inv[x]%P)
  out.add(tuple(sorted(image)))
 return out
representatives=[(0,1,2,3,10,11),(0,1,2,6,10,11)]
orbits=[orbit(g)for g in representatives]
assert [len(o)for o in orbits] == [330,110]
assert not(orbits[0]&orbits[1])
assert all(tuple(row['directions'])in(orbits[0]|orbits[1])for row in r[1]['records'])
r[1]['direction_orbits']=[{'representative':g,'orbit_size':len(o)}for g,o in zip(representatives,orbits)]
print([{k:v for k,v in x.items() if k!='records'}|{'count':len(x['records'])}for x in r])
json.dump(r,open('output/fuglede11_round2/size33_profiles/seven_planar.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/seven_slice_classes.json <==
[{"directions": [0, 1, 2, 3, 10, 11], "nodes": 6738, "cliques_through_origin": 210, "classes": [{"slice": [[0, 0], [0, 1], [0, 2], [1, 1], [1, 2], [1, 3], [6, 7]], "orbit_size": 70}, {"slice": [[0, 0], [0, 1], [0, 3], [1, 3], [3, 9], [8, 3], [10, 1]], "orbit_size": 140}]}, {"directions": [0, 1, 2, 6, 10, 11], "nodes": 6224, "cliques_through_origin": 210, "classes": [{"slice": [[0, 0], [0, 1], [0, 2], [1, 1], [1, 2], [2, 2], [8, 5]], "orbit_size": 140}, {"slice": [[0, 0], [0, 1], [0, 2], [1, 1], [1, 2], [10, 0], [10, 1]], "orbit_size": 70}]}]

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/seven_slice_classes.py <==
from itertools import product
from collections import Counter
import json
P=11;pts=list(product(range(P),repeat=2));iv=[0]+[pow(x,-1,P)for x in range(1,P)]
def direction(a,b):
 x=(b[0]-a[0])%P;y=(b[1]-a[1])%P
 return 11 if not x else y*iv[x]%P
dirs=[[direction(a,b)if i!=j else -1 for j,b in enumerate(pts)]for i,a in enumerate(pts)]
records=[]
for good in [(0,1,2,3,10,11),(0,1,2,6,10,11)]:
 allowed=set(good);slices=set();nodes=0
 def visit(chosen,cand):
  global nodes
  nodes+=1
  if len(chosen)==7:slices.add(tuple(chosen));return
  if len(chosen)+len(cand)<7:return
  for k,v in enumerate(cand):
   if max(Counter(dirs[v][u]for u in chosen).values())>2:continue
   visit(chosen+(v,),[u for u in cand[k+1:]if dirs[u][v]in allowed])
 visit((0,),[i for i in range(1,121)if dirs[0][i]in allowed]);print('cliques',good,len(slices),'nodes',nodes,flush=True)
 group=[]
 for a,b,c,d in product(range(P),repeat=4):
  if not(a*d-b*c)%P:continue
  ds=[]
  for s in good:
   x=b if s==11 else(a+b*s)%P;y=d if s==11 else(c+d*s)%P
   ds.append(11 if not x else y*iv[x]%P)
  if tuple(sorted(ds))==good:group.append((a,b,c,d))
 left=slices.copy();classes=[]
 while left:
  C=min(left);orbit=set()
  for a,b,c,d in group:
   transformed=[((a*pts[i][0]+b*pts[i][1])%P,(c*pts[i][0]+d*pts[i][1])%P)for i in C]
   for u,v in transformed:orbit.add(tuple(sorted(((x-u)%P)*P+(y-v)%P for x,y in transformed)))
  assert orbit.issubset(slices)
  left-=orbit;classes.append({'slice':[pts[i]for i in C],'orbit_size':len(orbit)})
 print('classes',len(classes),[r['orbit_size']for r in classes],flush=True)
 records.append({'directions':good,'nodes':nodes,'cliques_through_origin':len(slices),'classes':classes})
json.dump(records,open('output/fuglede11_round2/size33_profiles/seven_slice_classes.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/six_equal_chords.json <==
{"nodes": 890, "normalized_six": 300, "classes": [{"points": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "normalized_occurrences": 60, "directions": {"11": 3, "0": 2, "1": 1, "2": 2, "8": 1, "10": 1, "7": 1, "4": 2, "5": 1, "3": 1}}, {"points": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "normalized_occurrences": 120, "directions": {"11": 2, "0": 2, "1": 2, "2": 2, "9": 1, "10": 1, "7": 1, "5": 1, "4": 1, "8": 1, "3": 1}}, {"points": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "normalized_occurrences": 60, "directions": {"11": 2, "0": 2, "1": 1, "2": 2, "3": 2, "10": 1, "7": 2, "4": 2, "6": 1}}, {"points": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "normalized_occurrences": 60, "directions": {"11": 3, "0": 2, "1": 1, "8": 2, "3": 1, "10": 1, "2": 1, "5": 2, "6": 1, "4": 1}}]}

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/six_equal_chords.py <==
from itertools import product,permutations
from collections import Counter
import json
P=11;pts=list(product(range(P),repeat=2));iv=[0]+[pow(x,-1,P)for x in range(1,P)]
def key(a,b):
 v=((a[0]-b[0])%P,(a[1]-b[1])%P);return min(v,((-v[0])%P,(-v[1])%P))
def slope(v):return 11 if not v[0]else v[1]*iv[v[0]]%P
base=[(0,0),(1,0),(0,1)];initial={slope(key(a,b)):key(a,b)for i,a in enumerate(base)for b in base[i+1:]};found=[];nodes=0

def visit(chosen,cand,used):
 global nodes
 nodes+=1
 if len(chosen)==6:found.append(chosen);return
 for i,v in enumerate(cand):
  new={};ok=True
  for u in chosen:
   k=key(v,u);d=slope(k)
   if d in new or(d in used and used[d]!=k):ok=False;break
   new[d]=k
  if ok:visit(chosen+[v],cand[i+1:],used|new)
visit(base,[v for v in pts if v not in base],initial)
def canon(C):
 out=[]
 for o,u,v in permutations(C,3):
  a=(u[0]-o[0])%P;c=(u[1]-o[1])%P;b=(v[0]-o[0])%P;d=(v[1]-o[1])%P;det=(a*d-b*c)%P
  if not det:continue
  r=iv[det]
  out.append(tuple(sorted((((d*(x-o[0])-b*(y-o[1]))*r)%P,((-c*(x-o[0])+a*(y-o[1]))*r)%P)for x,y in C)))
 return min(out)
classes=Counter(canon(C)for C in found);print('nodes',nodes,'normalized6',len(found),'classes',len(classes))
assert nodes == 890 and len(found) == 300 and len(classes) == 4
records=[]
for C,n in classes.items():
 ds=Counter(slope(key(a,b))for i,a in enumerate(C)for b in C[i+1:]);print(C,n,'dirs',len(ds),'direction_multiplicities',dict(Counter(ds.values())))
 records.append({'points':C,'normalized_occurrences':n,'directions':dict(ds)})
json.dump({'nodes':nodes,'normalized_six':len(found),'classes':records},open('output/fuglede11_round2/size33_profiles/six_equal_chords.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/six_triple_skeletons.json <==
[{"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 0, 0], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 10]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 1, 1], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 10]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 2, 2], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 10]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 3, 3], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 2], "witness_directions": [[0, 1, 0], [1, 0, 5], [1, 1, 5], [1, 2, 5], [1, 4, 5], [1, 5, 5], [1, 6, 5], [1, 7, 5], [1, 8, 5], [1, 9, 5]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 4, 4], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 10], "witness_directions": [[0, 1, 0], [1, 0, 1], [1, 1, 1], [1, 3, 1], [1, 4, 1], [1, 6, 1], [1, 7, 1], [1, 8, 1], [1, 9, 1], [1, 10, 1]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 5, 5], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 10], "witness_directions": [[0, 1, 0], [1, 0, 1], [1, 1, 1], [1, 3, 1], [1, 4, 1], [1, 6, 1], [1, 7, 1], [1, 8, 1], [1, 9, 1], [1, 10, 1]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 6, 6], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 2, 10], [1, 3, 10], [1, 4, 10], [1, 5, 10], [1, 7, 10], [1, 8, 10], [1, 10, 10]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 7, 7], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 2, 10], [1, 3, 10], [1, 4, 10], [1, 5, 10], [1, 7, 10], [1, 8, 10], [1, 10, 10]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 8, 8], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 2, 10], [1, 3, 10], [1, 4, 10], [1, 5, 10], [1, 7, 10], [1, 8, 10], [1, 10, 10]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 9, 9], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 10]]}, {"class": 0, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [2, 5]], "heights": [0, 0, 0, 0, 10, 10], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 10]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 0, 0], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 9], [0, 1, 10]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 1, 1], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 9], [0, 1, 10]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 2, 2], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 9], [0, 1, 10]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 3, 3], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 2], "witness_directions": [[0, 1, 0], [1, 0, 5], [1, 1, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [1, 5, 5], [1, 6, 5], [1, 7, 5], [1, 8, 5], [1, 9, 5]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 4, 4], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 10], "witness_directions": [[0, 1, 0], [1, 0, 1], [1, 1, 1], [1, 3, 1], [1, 4, 1], [1, 5, 1], [1, 6, 1], [1, 7, 1], [1, 8, 1], [1, 9, 1], [1, 10, 1]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 5, 5], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 10], "witness_directions": [[0, 1, 0], [1, 0, 1], [1, 1, 1], [1, 3, 1], [1, 4, 1], [1, 5, 1], [1, 6, 1], [1, 7, 1], [1, 8, 1], [1, 9, 1], [1, 10, 1]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 6, 6], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 2, 10], [1, 3, 10], [1, 4, 10], [1, 5, 10], [1, 6, 10], [1, 7, 10], [1, 8, 10], [1, 10, 10]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 7, 7], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 2, 10], [1, 3, 10], [1, 4, 10], [1, 5, 10], [1, 6, 10], [1, 7, 10], [1, 8, 10], [1, 10, 10]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 8, 8], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 2, 10], [1, 3, 10], [1, 4, 10], [1, 5, 10], [1, 6, 10], [1, 7, 10], [1, 8, 10], [1, 10, 10]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 9, 9], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 9], [0, 1, 10]]}, {"class": 1, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [3, 5]], "heights": [0, 0, 0, 0, 10, 10], "direction_count": 56, "max_projective_line_intersection": 11, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 7], [0, 1, 8], [0, 1, 9], [0, 1, 10]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 0, 0], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 6], [0, 1, 7], [0, 1, 10]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 1, 10], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 6], [0, 1, 7], [0, 1, 10]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 2, 9], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 1, 10], "witness_directions": [[0, 1, 1], [1, 0, 1], [1, 1, 2], [1, 2, 3], [1, 4, 5], [1, 5, 6], [1, 6, 7], [1, 9, 10], [1, 10, 0]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 3, 8], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 0, 2], "witness_directions": [[0, 1, 0], [1, 0, 5], [1, 4, 5], [1, 5, 5], [1, 6, 5], [1, 7, 5], [1, 8, 5], [1, 9, 5], [1, 10, 5]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 4, 7], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 0, 2], "witness_directions": [[0, 1, 0], [1, 0, 5], [1, 4, 5], [1, 5, 5], [1, 6, 5], [1, 7, 5], [1, 8, 5], [1, 9, 5], [1, 10, 5]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 5, 6], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 0, 2], "witness_directions": [[0, 1, 0], [1, 0, 5], [1, 4, 5], [1, 5, 5], [1, 6, 5], [1, 7, 5], [1, 8, 5], [1, 9, 5], [1, 10, 5]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 6, 5], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 0, 9], "witness_directions": [[0, 1, 0], [1, 0, 6], [1, 1, 6], [1, 2, 6], [1, 3, 6], [1, 4, 6], [1, 5, 6], [1, 6, 6], [1, 7, 6]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 7, 4], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 3, 10], [1, 5, 10], [1, 7, 10], [1, 8, 10], [1, 9, 10], [1, 10, 10]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 8, 3], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 3, 10], [1, 5, 10], [1, 7, 10], [1, 8, 10], [1, 9, 10], [1, 10, 10]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 9, 2], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 1, 0], "witness_directions": [[0, 0, 1], [1, 10, 0], [1, 10, 1], [1, 10, 4], [1, 10, 5], [1, 10, 7], [1, 10, 8], [1, 10, 9], [1, 10, 10]]}, {"class": 2, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 4], [10, 8]], "heights": [0, 0, 0, 0, 10, 1], "direction_count": 46, "max_projective_line_intersection": 9, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 6], [0, 1, 7], [0, 1, 10]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 0, 0], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 6], [0, 1, 8], [0, 1, 10]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 1, 1], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 6], [0, 1, 8], [0, 1, 10]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 2, 2], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 6], [0, 1, 8], [0, 1, 10]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 3, 3], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 1, 10], "witness_directions": [[0, 1, 1], [1, 0, 1], [1, 1, 2], [1, 3, 4], [1, 4, 5], [1, 5, 6], [1, 6, 7], [1, 8, 9], [1, 9, 10], [1, 10, 0]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 4, 4], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 10], "witness_directions": [[0, 1, 0], [1, 0, 1], [1, 1, 1], [1, 2, 1], [1, 3, 1], [1, 4, 1], [1, 6, 1], [1, 7, 1], [1, 9, 1], [1, 10, 1]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 5, 5], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 2, 10], [1, 4, 10], [1, 5, 10], [1, 7, 10], [1, 8, 10], [1, 9, 10], [1, 10, 10]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 6, 6], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 2, 10], [1, 4, 10], [1, 5, 10], [1, 7, 10], [1, 8, 10], [1, 9, 10], [1, 10, 10]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 7, 7], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 1], "witness_directions": [[0, 1, 0], [1, 0, 10], [1, 1, 10], [1, 2, 10], [1, 4, 10], [1, 5, 10], [1, 7, 10], [1, 8, 10], [1, 9, 10], [1, 10, 10]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 8, 8], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 1, 0], "witness_directions": [[0, 0, 1], [1, 10, 0], [1, 10, 1], [1, 10, 3], [1, 10, 5], [1, 10, 6], [1, 10, 7], [1, 10, 8], [1, 10, 9], [1, 10, 10]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 9, 9], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 6], [0, 1, 8], [0, 1, 10]]}, {"class": 3, "centers": [[0, 0], [0, 1], [1, 0], [1, 1], [2, 5], [2, 6]], "heights": [0, 0, 0, 0, 10, 10], "direction_count": 51, "max_projective_line_intersection": 10, "witness_normal": [1, 0, 0], "witness_directions": [[0, 0, 1], [0, 1, 0], [0, 1, 1], [0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 1, 5], [0, 1, 6], [0, 1, 8], [0, 1, 10]]}]

==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/six_triple_skeletons.py <==
from itertools import combinations,product
from collections import Counter
import json
P=11;IV=[0]+[pow(x,-1,P)for x in range(1,P)]
def canon(v):
 t=next(x for x in v if x);return tuple(x*IV[t]%P for x in v)
proj=sorted({canon(v)for v in product(range(P),repeat=3)if any(v)})
lines=[{v for v in proj if sum(a*b for a,b in zip(n,v))%P==0}for n in proj]
classes=json.load(open('output/fuglede11_round2/size33_profiles/six_equal_chords.json'))['classes'];out=[]
for ci,row in enumerate(classes):
 C=row['points'];edges={};rels=[]
 for i,j in combinations(range(6),2):
  v=((C[j][0]-C[i][0])%P,(C[j][1]-C[i][1])%P);neg=((-v[0])%P,(-v[1])%P)
  if neg<v:i,j=j,i;v=neg
  if v in edges:
   k,l=edges[v];r=[0]*6;r[j]+=1;r[i]-=1;r[l]-=1;r[k]+=1;rels.append(r)
  else:edges[v]=(i,j)
 heights=[]
 for low in product(range(P),repeat=3):
  h=(0,0,0)+low
  if all(sum(a*b for a,b in zip(h,r))%P==0 for r in rels):heights.append(h)
 assert len(heights)==11
 counts=Counter();valid=[]
 for h in heights:
  E=[((h[i]+t)%P,y,z)for i,(y,z)in enumerate(C)for t in(0,1,10)]
  ds={canon(tuple((a-b)%P for a,b in zip(u,v)))for u,v in combinations(E,2)}
  maxline=max(len(ds&L)for L in lines)
  witness_index=next(i for i,L in enumerate(lines)if len(ds&L)==maxline)
  counts[maxline]+=1
  if maxline<=6:valid.append({'heights':h,'directions':len(ds)})
  out.append({'class':ci,'centers':C,'heights':h,'direction_count':len(ds),'max_projective_line_intersection':maxline,'witness_normal':proj[witness_index],'witness_directions':sorted(ds&lines[witness_index])})
  assert maxline >= 9
 print('class',ci,'height_parameters',len(heights),'maxlinehist',dict(counts),'valid',valid)
json.dump(out,open('output/fuglede11_round2/size33_profiles/six_triple_skeletons.json','w'))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/verify_seven_lemma.py <==
#!/usr/bin/env python3
"""Tiny univariate finite checks used by seven_direction_lemma.tex."""
from itertools import product
import json

P = 11
def residues(c):
    return [sum(a * pow(t, j, P) for j, a in enumerate(c)) % P
            for t in range(P)]
def allowed(c):
    v = residues(c)
    return max(v) <= 8 and sum(v) == 33

monic_cubics = [(v, u, 0, 1) for u, v in product(range(P), repeat=2)
                if allowed((v, u, 0, 1))]
quadratics = [(c, 0, a) for a in range(1, P) for c in range(P)
              if allowed((c, 0, a))]
assert set(monic_cubics) == {(3, 1, 0, 1), (1, 9, 0, 1)}
assert set(quadratics) == {(5, 0, a) for a in (2, 6, 7, 8, 10)}
assert 1 not in {(5 + 2*k) % P for k in range(6)}
assert 3 in {a*a % P for a in range(1, P)}
result = {"monic_cubic_pairs_tested":121,
          "centered_quadratic_pairs_tested":110,
          "monic_cubics":monic_cubics,"centered_quadratics":quadratics,
          "all_checks_passed":True}
print(json.dumps(result, indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/verify_six_planar.py <==
#!/usr/bin/env python3
"""Six points in F11², with no four collinear, determine at least six directions.
Normalize a noncollinear triple to (0,0),(1,0),(0,1). Its directions are
0,infinity,-1, so a containing five-direction mask has only C(9,2)=36 choices.
Each DFS checks every clique through that triple, rejecting four collinear.
"""
from itertools import combinations, product
from collections import Counter
import json
P=11
pts=list(product(range(P),repeat=2))
base=(0,11,1)
inv=[0]+[pow(x,-1,P) for x in range(1,P)]
def direction(a,b):
    x=(b[0]-a[0])%P; y=(b[1]-a[1])%P
    return 11 if not x else y*inv[x]%P
dirs=[[direction(a,b) if i!=j else -1 for j,b in enumerate(pts)]
      for i,a in enumerate(pts)]
nodes=0
for extra in combinations(range(1,10),2):
    good=set((0,10,11)+extra)
    candidates=[i for i in range(121) if all(dirs[i][b] in good for b in base)]
    def visit(chosen,cand):
        global nodes
        nodes+=1
        assert len(chosen)<6, ('counterexample',[pts[i] for i in chosen])
        for k,v in enumerate(cand):
            if max(Counter(dirs[v][u] for u in chosen).values())>2:continue
            visit(chosen+(v,),[u for u in cand[k+1:] if dirs[u][v] in good])
    visit(base,candidates)
result={'masks':36,'nodes':nodes,'counterexamples':0}
assert nodes==477
print(json.dumps(result))


==> anc/code/prime11/original/output/fuglede11_round2/size33_profiles/verify_three_set_difference.py <==
#!/usr/bin/env python3
"""Tiny substitute for the size-three case of Vosper's theorem over F11."""
from itertools import combinations
P=11
sets=[frozenset(t) for t in combinations(range(P),3)]
steps={A:{min(r,P-r) for r in range(1,P)
          if any(A==frozenset(((c-r)%P,c,(c+r)%P)) for c in range(P))}
       for A in sets}
small=0
for A in sets:
    for B in sets:
        differences={(b-a)%P for a in A for b in B}
        assert len(differences)>=5
        if len(differences)==5:
            small+=1
            assert len(steps[A])==len(steps[B])==1
            assert steps[A]==steps[B]
print({'three_sets':len(sets),'ordered_pairs':len(sets)**2,
       'difference_size_five_pairs':small,'all_checks_passed':True})


==> anc/code/prime11/original/output/fuglede11_round2/size33_seven/all_height_audit_results.json <==
[
  {
    "class": 0,
    "heights_checked": 1331,
    "histogram": {
      "10": 665,
      "11": 330,
      "12": 330,
      "9": 6
    }
  },
  {
    "class": 1,
    "heights_checked": 1331,
    "histogram": {
      "11": 1223,
      "10": 108
    }
  },
  {
    "class": 2,
    "heights_checked": 1331,
    "histogram": {
      "9": 407,
      "10": 330,
      "11": 594
    }
  },
  {
    "class": 3,
    "heights_checked": 1331,
    "histogram": {
      "10": 671,
      "11": 330,
      "12": 330
    }
  }
]

==> anc/code/prime11/original/output/fuglede11_round2/size33_seven/audit_all_heights.py <==
#!/usr/bin/env python3
"""Independent audit: every height assignment on each six-center class.

This deliberately does not impose the parallel-chord height relations:
it exhausts all 11^3 assignments after a shear sets the heights of the
first three noncollinear quotient points to zero.
"""
import json
from itertools import product, combinations
from collections import Counter
from pathlib import Path

P = 11
inverse = [0]+[pow(x,-1,P) for x in range(1,P)]
def normalize(v):
    first = next(x for x in v if x)
    return tuple(x*inverse[first] % P for x in v)

projective = sorted({normalize(v) for v in product(range(P), repeat=3) if any(v)})
assert len(projective) == 133
index = {v:i for i,v in enumerate(projective)}
lines = [sum(1 << j for j,d in enumerate(projective)
             if sum(a*b for a,b in zip(n,d)) % P == 0)
         for n in projective]
assert all(line.bit_count() == 12 for line in lines)
classes = json.loads(Path(
    'output/fuglede11_round2/size33_profiles/six_equal_chords.json'
).read_text())['classes']
results = []
for ci, cl in enumerate(classes):
    centers = cl['points']
    # Verify the three points whose heights are normalized are noncollinear.
    a,b,c = centers[:3]
    assert ((b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])) % P
    histogram = Counter()
    for tail in product(range(P), repeat=3):
        heights = [0,0,0,*tail]
        points = [((heights[i]+t) % P, *p)
                  for i,p in enumerate(centers) for t in (-1,0,1)]
        directions = 0
        for a,b in combinations(points,2):
            d = normalize(tuple((x-y) % P for x,y in zip(a,b)))
            directions |= 1 << index[d]
        maximum = max((directions & line).bit_count() for line in lines)
        histogram[maximum] += 1
    assert sum(histogram.values()) == 1331
    assert min(histogram) >= 9
    results.append(dict(class_index=ci, heights_checked=1331,
                        histogram=dict(histogram)))
print(json.dumps(results, indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size33_seven/audit_six_center_classes.py <==
#!/usr/bin/env python3
"""Independent direct enumeration and affine classification of six centers."""
from itertools import product, combinations, permutations
from pathlib import Path
from collections import Counter
import json

P=11
points=list(product(range(P),repeat=2))
base=((0,0),(1,0),(0,1))
inverse=[0]+[pow(x,-1,P) for x in range(1,P)]
def valid(C):
    direction_vectors={}
    for a,b in combinations(C,2):
        v=((a[0]-b[0])%P,(a[1]-b[1])%P)
        v=min(v,((-v[0])%P,(-v[1])%P))
        slope=11 if not v[0] else v[1]*inverse[v[0]]%P
        if slope in direction_vectors and direction_vectors[slope]!=v:
            return False
        direction_vectors[slope]=v
    for a,b,c in combinations(C,3):
        if ((b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0]))%P==0:
            return False
    return True

def canonical(C):
    images=[]
    for o,u,v in permutations(C,3):
        ux,uy=(u[0]-o[0])%P,(u[1]-o[1])%P
        vx,vy=(v[0]-o[0])%P,(v[1]-o[1])%P
        det=(ux*vy-uy*vx)%P
        if not det:continue
        r=inverse[det]
        image=tuple(sorted((((vy*(x-o[0])-vx*(y-o[1]))*r)%P,
                            ((ux*(y-o[1])-uy*(x-o[0]))*r)%P)
                           for x,y in C))
        images.append(image)
    return min(images)

candidates=[v for v in points if v not in base and valid(base+(v,))]
sets=[base+extra for extra in combinations(candidates,3) if valid(base+extra)]
classes=Counter(canonical(C) for C in sets)
claimed=json.loads(Path(
    'output/fuglede11_round2/size33_profiles/six_equal_chords.json'
).read_text())['classes']
assert set(classes)=={tuple(map(tuple,c['points'])) for c in claimed}
assert len(candidates)==67 and len(sets)==300 and len(classes)==4
print(json.dumps(dict(candidate_points=len(candidates), normalized_sets=len(sets),
                      affine_classes=[dict(points=C,normalized_occurrences=n)
                                      for C,n in sorted(classes.items())]),indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size33_seven/branch_lemma_results.json <==
{
  "planar": {
    "target": 6,
    "cap": 2,
    "maximum_directions": 5,
    "masks": 36,
    "states": 90,
    "largest": 5,
    "result": "no counterexample"
  },
  "cubic_profiles": [
    {
      "profile": [
        0,
        0,
        1,
        1,
        2,
        2,
        4,
        4,
        5,
        7,
        7
      ],
      "coefficient_tuples": 55,
      "energy": 66,
      "excess": 3
    },
    {
      "profile": [
        0,
        1,
        1,
        1,
        2,
        3,
        4,
        5,
        5,
        5,
        6
      ],
      "coefficient_tuples": 110,
      "energy": 55,
      "excess": 2
    },
    {
      "profile": [
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "coefficient_tuples": 1,
      "energy": 33,
      "excess": 0
    }
  ],
  "total_excess": 177
}


==> anc/code/prime11/original/output/fuglede11_round2/size33_seven/cubic_extension7.py <==
from pathlib import Path
from itertools import product
import json
P=11
models=json.loads(Path('output/fuglede11_round2/size33_profiles/seven_slice_classes.json').read_text())
classes=[{'points':c['slice']} for model in models for c in model['classes']]
pts=list(product(range(P),repeat=2));idx={v:i for i,v in enumerate(pts)}
mons=[(i,j) for total in range(4) for i in range(total+1) for j in [total-i]]
V=[[pow(x,i,P)*pow(y,j,P)%P for i,j in mons] for x,y in pts]
def nullspace(rows,n):
 a=[r[:] for r in rows];piv=[];r=0
 for c in range(n):
  k=next((k for k in range(r,len(a)) if a[k][c]),None)
  if k is None:continue
  a[r],a[k]=a[k],a[r];v=pow(a[r][c],-1,P);a[r]=[x*v%P for x in a[r]]
  for k in range(len(a)):
   if k!=r and a[k][c]:
    v=a[k][c];a[k]=[(x-v*y)%P for x,y in zip(a[k],a[r])]
  piv.append(c);r+=1
  if r==len(a):break
 free=[i for i in range(n) if i not in piv];out=[]
 for c in free:
  v=[0]*n;v[c]=1
  for k,b in enumerate(piv):v[b]=-a[k][c]%P
  out.append(v)
 return out
records=[]
for ci,cl in enumerate(classes):
 C=[tuple(v) for v in cl['points']];ns=nullspace([V[idx[c]] for c in C],10)
 assert len(ns)==3
 coeffs=[]
 for lead in range(3):
  for tail in product(range(P),repeat=2-lead):
   weights=[0]*lead+[1]+list(tail)
   coeffs.append([sum(w*v[j] for w,v in zip(weights,ns))%P for j in range(10)])
 for qi,coef in enumerate(coeffs):
  Z=[pt for pt,row in zip(pts,V) if sum(a*b for a,b in zip(coef,row))%P==0]
  layers=[];Omega=[]
  for t in range(1,P):
   candidates=None
   for c in C:
    s={((t*x+c[0])%P,(t*y+c[1])%P) for x,y in Z}
    candidates=s if candidates is None else candidates&s
   layers.append(len(candidates));Omega.extend((x,y,t) for x,y in sorted(candidates))
  bound=sum(min(n,7) for n in layers)
  records.append({'class':ci,'polynomial':qi,'coefficients':coef,'zero_points':len(Z),'layer_sizes':layers,'outside_bound':bound,'points':Omega})
print('classes',len(classes),'cubics',len(records),'max_bound',max(r['outside_bound'] for r in records),flush=True)
survivors=[r for r in records if r['outside_bound']>=26]
print('survivors',len(survivors),'classes',len(set(r['class'] for r in survivors)),flush=True)
for r in survivors:print({k:v for k,v in r.items() if k!='points'},flush=True)
Path(__file__).with_name('cubic_extension_results.json').write_text(json.dumps({'monomials':mons,'records':records},indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size33_seven/cubic_extension_results.json <==
{
  "monomials": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      0
    ],
    [
      0,
      2
    ],
    [
      1,
      1
    ],
    [
      2,
      0
    ],
    [
      0,
      3
    ],
    [
      1,
      2
    ],
    [
      2,
      1
    ],
    [
      3,
      0
    ]
  ],
  "records": [
    {
      "class": 0,
      "polynomial": 0,
      "coefficients": [
        0,
        3,
        2,
        1,
        8,
        0,
        7,
        1,
        0,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 1,
      "coefficients": [
        0,
        3,
        8,
        1,
        8,
        4,
        7,
        1,
        0,
        1
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 2,
      "coefficients": [
        0,
        3,
        3,
        1,
        8,
        8,
        7,
        1,
        0,
        2
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 3,
      "coefficients": [
        0,
        3,
        9,
        1,
        8,
        1,
        7,
        1,
        0,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 4,
      "coefficients": [
        0,
        3,
        4,
        1,
        8,
        5,
        7,
        1,
        0,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 5,
      "coefficients": [
        0,
        3,
        10,
        1,
        8,
        9,
        7,
        1,
        0,
        5
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 6,
      "coefficients": [
        0,
        3,
        5,
        1,
        8,
        2,
        7,
        1,
        0,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 7,
      "coefficients": [
        0,
        3,
        0,
        1,
        8,
        6,
        7,
        1,
        0,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 8,
      "coefficients": [
        0,
        3,
        6,
        1,
        8,
        10,
        7,
        1,
        0,
        8
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 9,
      "coefficients": [
        0,
        3,
        1,
        1,
        8,
        3,
        7,
        1,
        0,
        9
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 10,
      "coefficients": [
        0,
        3,
        7,
        1,
        8,
        7,
        7,
        1,
        0,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 11,
      "coefficients": [
        0,
        3,
        9,
        1,
        7,
        4,
        7,
        1,
        1,
        0
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 12,
      "coefficients": [
        0,
        3,
        4,
        1,
        7,
        8,
        7,
        1,
        1,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 13,
      "coefficients": [
        0,
        3,
        10,
        1,
        7,
        1,
        7,
        1,
        1,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 14,
      "coefficients": [
        0,
        3,
        5,
        1,
        7,
        5,
        7,
        1,
        1,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 15,
      "coefficients": [
        0,
        3,
        0,
        1,
        7,
        9,
        7,
        1,
        1,
        4
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 16,
      "coefficients": [
        0,
        3,
        6,
        1,
        7,
        2,
        7,
        1,
        1,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 17,
      "coefficients": [
        0,
        3,
        1,
        1,
        7,
        6,
        7,
        1,
        1,
        6
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 18,
      "coefficients": [
        0,
        3,
        7,
        1,
        7,
        10,
        7,
        1,
        1,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 19,
      "coefficients": [
        0,
        3,
        2,
        1,
        7,
        3,
        7,
        1,
        1,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 20,
      "coefficients": [
        0,
        3,
        8,
        1,
        7,
        7,
        7,
        1,
        1,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 21,
      "coefficients": [
        0,
        3,
        3,
        1,
        7,
        0,
        7,
        1,
        1,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 22,
      "coefficients": [
        0,
        3,
        5,
        1,
        6,
        8,
        7,
        1,
        2,
        0
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 23,
      "coefficients": [
        0,
        3,
        0,
        1,
        6,
        1,
        7,
        1,
        2,
        1
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 24,
      "coefficients": [
        0,
        3,
        6,
        1,
        6,
        5,
        7,
        1,
        2,
        2
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 25,
      "coefficients": [
        0,
        3,
        1,
        1,
        6,
        9,
        7,
        1,
        2,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 26,
      "coefficients": [
        0,
        3,
        7,
        1,
        6,
        2,
        7,
        1,
        2,
        4
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 27,
      "coefficients": [
        0,
        3,
        2,
        1,
        6,
        6,
        7,
        1,
        2,
        5
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 28,
      "coefficients": [
        0,
        3,
        8,
        1,
        6,
        10,
        7,
        1,
        2,
        6
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 29,
      "coefficients": [
        0,
        3,
        3,
        1,
        6,
        3,
        7,
        1,
        2,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 30,
      "coefficients": [
        0,
        3,
        9,
        1,
        6,
        7,
        7,
        1,
        2,
        8
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 31,
      "coefficients": [
        0,
        3,
        4,
        1,
        6,
        0,
        7,
        1,
        2,
        9
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 32,
      "coefficients": [
        0,
        3,
        10,
        1,
        6,
        4,
        7,
        1,
        2,
        10
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 33,
      "coefficients": [
        0,
        3,
        1,
        1,
        5,
        1,
        7,
        1,
        3,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 34,
      "coefficients": [
        0,
        3,
        7,
        1,
        5,
        5,
        7,
        1,
        3,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 35,
      "coefficients": [
        0,
        3,
        2,
        1,
        5,
        9,
        7,
        1,
        3,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 36,
      "coefficients": [
        0,
        3,
        8,
        1,
        5,
        2,
        7,
        1,
        3,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 37,
      "coefficients": [
        0,
        3,
        3,
        1,
        5,
        6,
        7,
        1,
        3,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 38,
      "coefficients": [
        0,
        3,
        9,
        1,
        5,
        10,
        7,
        1,
        3,
        5
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 39,
      "coefficients": [
        0,
        3,
        4,
        1,
        5,
        3,
        7,
        1,
        3,
        6
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 40,
      "coefficients": [
        0,
        3,
        10,
        1,
        5,
        7,
        7,
        1,
        3,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 41,
      "coefficients": [
        0,
        3,
        5,
        1,
        5,
        0,
        7,
        1,
        3,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 42,
      "coefficients": [
        0,
        3,
        0,
        1,
        5,
        4,
        7,
        1,
        3,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 43,
      "coefficients": [
        0,
        3,
        6,
        1,
        5,
        8,
        7,
        1,
        3,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 44,
      "coefficients": [
        0,
        3,
        8,
        1,
        4,
        5,
        7,
        1,
        4,
        0
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 45,
      "coefficients": [
        0,
        3,
        3,
        1,
        4,
        9,
        7,
        1,
        4,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 46,
      "coefficients": [
        0,
        3,
        9,
        1,
        4,
        2,
        7,
        1,
        4,
        2
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 47,
      "coefficients": [
        0,
        3,
        4,
        1,
        4,
        6,
        7,
        1,
        4,
        3
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 48,
      "coefficients": [
        0,
        3,
        10,
        1,
        4,
        10,
        7,
        1,
        4,
        4
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 49,
      "coefficients": [
        0,
        3,
        5,
        1,
        4,
        3,
        7,
        1,
        4,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 50,
      "coefficients": [
        0,
        3,
        0,
        1,
        4,
        7,
        7,
        1,
        4,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 51,
      "coefficients": [
        0,
        3,
        6,
        1,
        4,
        0,
        7,
        1,
        4,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 52,
      "coefficients": [
        0,
        3,
        1,
        1,
        4,
        4,
        7,
        1,
        4,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 53,
      "coefficients": [
        0,
        3,
        7,
        1,
        4,
        8,
        7,
        1,
        4,
        9
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 54,
      "coefficients": [
        0,
        3,
        2,
        1,
        4,
        1,
        7,
        1,
        4,
        10
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "outside_bound": 10,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          7,
          10,
          2
        ],
        [
          2,
          6,
          3
        ],
        [
          8,
          2,
          4
        ],
        [
          3,
          9,
          5
        ],
        [
          9,
          5,
          6
        ],
        [
          4,
          1,
          7
        ],
        [
          10,
          8,
          8
        ],
        [
          5,
          4,
          9
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 55,
      "coefficients": [
        0,
        3,
        4,
        1,
        3,
        9,
        7,
        1,
        5,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 56,
      "coefficients": [
        0,
        3,
        10,
        1,
        3,
        2,
        7,
        1,
        5,
        1
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 57,
      "coefficients": [
        0,
        3,
        5,
        1,
        3,
        6,
        7,
        1,
        5,
        2
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 58,
      "coefficients": [
        0,
        3,
        0,
        1,
        3,
        10,
        7,
        1,
        5,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 59,
      "coefficients": [
        0,
        3,
        6,
        1,
        3,
        3,
        7,
        1,
        5,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 60,
      "coefficients": [
        0,
        3,
        1,
        1,
        3,
        7,
        7,
        1,
        5,
        5
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 61,
      "coefficients": [
        0,
        3,
        7,
        1,
        3,
        0,
        7,
        1,
        5,
        6
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 62,
      "coefficients": [
        0,
        3,
        2,
        1,
        3,
        4,
        7,
        1,
        5,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 63,
      "coefficients": [
        0,
        3,
        8,
        1,
        3,
        8,
        7,
        1,
        5,
        8
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 64,
      "coefficients": [
        0,
        3,
        3,
        1,
        3,
        1,
        7,
        1,
        5,
        9
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 65,
      "coefficients": [
        0,
        3,
        9,
        1,
        3,
        5,
        7,
        1,
        5,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 66,
      "coefficients": [
        0,
        3,
        0,
        1,
        2,
        2,
        7,
        1,
        6,
        0
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 67,
      "coefficients": [
        0,
        3,
        6,
        1,
        2,
        6,
        7,
        1,
        6,
        1
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 68,
      "coefficients": [
        0,
        3,
        1,
        1,
        2,
        10,
        7,
        1,
        6,
        2
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 69,
      "coefficients": [
        0,
        3,
        7,
        1,
        2,
        3,
        7,
        1,
        6,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 70,
      "coefficients": [
        0,
        3,
        2,
        1,
        2,
        7,
        7,
        1,
        6,
        4
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 71,
      "coefficients": [
        0,
        3,
        8,
        1,
        2,
        0,
        7,
        1,
        6,
        5
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 72,
      "coefficients": [
        0,
        3,
        3,
        1,
        2,
        4,
        7,
        1,
        6,
        6
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 73,
      "coefficients": [
        0,
        3,
        9,
        1,
        2,
        8,
        7,
        1,
        6,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 74,
      "coefficients": [
        0,
        3,
        4,
        1,
        2,
        1,
        7,
        1,
        6,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 75,
      "coefficients": [
        0,
        3,
        10,
        1,
        2,
        5,
        7,
        1,
        6,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 76,
      "coefficients": [
        0,
        3,
        5,
        1,
        2,
        9,
        7,
        1,
        6,
        10
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 77,
      "coefficients": [
        0,
        3,
        7,
        1,
        1,
        6,
        7,
        1,
        7,
        0
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 78,
      "coefficients": [
        0,
        3,
        2,
        1,
        1,
        10,
        7,
        1,
        7,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 79,
      "coefficients": [
        0,
        3,
        8,
        1,
        1,
        3,
        7,
        1,
        7,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 80,
      "coefficients": [
        0,
        3,
        3,
        1,
        1,
        7,
        7,
        1,
        7,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 81,
      "coefficients": [
        0,
        3,
        9,
        1,
        1,
        0,
        7,
        1,
        7,
        4
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 82,
      "coefficients": [
        0,
        3,
        4,
        1,
        1,
        4,
        7,
        1,
        7,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 83,
      "coefficients": [
        0,
        3,
        10,
        1,
        1,
        8,
        7,
        1,
        7,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 84,
      "coefficients": [
        0,
        3,
        5,
        1,
        1,
        1,
        7,
        1,
        7,
        7
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 85,
      "coefficients": [
        0,
        3,
        0,
        1,
        1,
        5,
        7,
        1,
        7,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 86,
      "coefficients": [
        0,
        3,
        6,
        1,
        1,
        9,
        7,
        1,
        7,
        9
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 87,
      "coefficients": [
        0,
        3,
        1,
        1,
        1,
        2,
        7,
        1,
        7,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 88,
      "coefficients": [
        0,
        3,
        3,
        1,
        0,
        10,
        7,
        1,
        8,
        0
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 89,
      "coefficients": [
        0,
        3,
        9,
        1,
        0,
        3,
        7,
        1,
        8,
        1
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 90,
      "coefficients": [
        0,
        3,
        4,
        1,
        0,
        7,
        7,
        1,
        8,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 91,
      "coefficients": [
        0,
        3,
        10,
        1,
        0,
        0,
        7,
        1,
        8,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 92,
      "coefficients": [
        0,
        3,
        5,
        1,
        0,
        4,
        7,
        1,
        8,
        4
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 93,
      "coefficients": [
        0,
        3,
        0,
        1,
        0,
        8,
        7,
        1,
        8,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 94,
      "coefficients": [
        0,
        3,
        6,
        1,
        0,
        1,
        7,
        1,
        8,
        6
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 95,
      "coefficients": [
        0,
        3,
        1,
        1,
        0,
        5,
        7,
        1,
        8,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 96,
      "coefficients": [
        0,
        3,
        7,
        1,
        0,
        9,
        7,
        1,
        8,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 97,
      "coefficients": [
        0,
        3,
        2,
        1,
        0,
        2,
        7,
        1,
        8,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 98,
      "coefficients": [
        0,
        3,
        8,
        1,
        0,
        6,
        7,
        1,
        8,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 99,
      "coefficients": [
        0,
        3,
        10,
        1,
        10,
        3,
        7,
        1,
        9,
        0
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 100,
      "coefficients": [
        0,
        3,
        5,
        1,
        10,
        7,
        7,
        1,
        9,
        1
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 101,
      "coefficients": [
        0,
        3,
        0,
        1,
        10,
        0,
        7,
        1,
        9,
        2
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 102,
      "coefficients": [
        0,
        3,
        6,
        1,
        10,
        4,
        7,
        1,
        9,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 103,
      "coefficients": [
        0,
        3,
        1,
        1,
        10,
        8,
        7,
        1,
        9,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 104,
      "coefficients": [
        0,
        3,
        7,
        1,
        10,
        1,
        7,
        1,
        9,
        5
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 105,
      "coefficients": [
        0,
        3,
        2,
        1,
        10,
        5,
        7,
        1,
        9,
        6
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 106,
      "coefficients": [
        0,
        3,
        8,
        1,
        10,
        9,
        7,
        1,
        9,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 107,
      "coefficients": [
        0,
        3,
        3,
        1,
        10,
        2,
        7,
        1,
        9,
        8
      ],
      "zero_points": 9,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 108,
      "coefficients": [
        0,
        3,
        9,
        1,
        10,
        6,
        7,
        1,
        9,
        9
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 109,
      "coefficients": [
        0,
        3,
        4,
        1,
        10,
        10,
        7,
        1,
        9,
        10
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 110,
      "coefficients": [
        0,
        3,
        6,
        1,
        9,
        7,
        7,
        1,
        10,
        0
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 111,
      "coefficients": [
        0,
        3,
        1,
        1,
        9,
        0,
        7,
        1,
        10,
        1
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 112,
      "coefficients": [
        0,
        3,
        7,
        1,
        9,
        4,
        7,
        1,
        10,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 113,
      "coefficients": [
        0,
        3,
        2,
        1,
        9,
        8,
        7,
        1,
        10,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 114,
      "coefficients": [
        0,
        3,
        8,
        1,
        9,
        1,
        7,
        1,
        10,
        4
      ],
      "zero_points": 33,
      "layer_sizes": [
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11
      ],
      "outside_bound": 14,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          2,
          4,
          1
        ],
        [
          3,
          5,
          1
        ],
        [
          4,
          6,
          1
        ],
        [
          5,
          7,
          1
        ],
        [
          6,
          8,
          1
        ],
        [
          7,
          9,
          1
        ],
        [
          8,
          10,
          1
        ],
        [
          9,
          0,
          1
        ],
        [
          10,
          1,
          1
        ],
        [
          0,
          0,
          10
        ],
        [
          1,
          1,
          10
        ],
        [
          2,
          2,
          10
        ],
        [
          3,
          3,
          10
        ],
        [
          4,
          4,
          10
        ],
        [
          5,
          5,
          10
        ],
        [
          6,
          6,
          10
        ],
        [
          7,
          7,
          10
        ],
        [
          8,
          8,
          10
        ],
        [
          9,
          9,
          10
        ],
        [
          10,
          10,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 115,
      "coefficients": [
        0,
        3,
        3,
        1,
        9,
        5,
        7,
        1,
        10,
        5
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 116,
      "coefficients": [
        0,
        3,
        9,
        1,
        9,
        9,
        7,
        1,
        10,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 117,
      "coefficients": [
        0,
        3,
        4,
        1,
        9,
        2,
        7,
        1,
        10,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 118,
      "coefficients": [
        0,
        3,
        10,
        1,
        9,
        6,
        7,
        1,
        10,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 119,
      "coefficients": [
        0,
        3,
        5,
        1,
        9,
        10,
        7,
        1,
        10,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 120,
      "coefficients": [
        0,
        3,
        0,
        1,
        9,
        3,
        7,
        1,
        10,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 121,
      "coefficients": [
        0,
        0,
        7,
        0,
        10,
        4,
        0,
        0,
        1,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 122,
      "coefficients": [
        0,
        0,
        2,
        0,
        10,
        8,
        0,
        0,
        1,
        1
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 123,
      "coefficients": [
        0,
        0,
        8,
        0,
        10,
        1,
        0,
        0,
        1,
        2
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 124,
      "coefficients": [
        0,
        0,
        3,
        0,
        10,
        5,
        0,
        0,
        1,
        3
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 125,
      "coefficients": [
        0,
        0,
        9,
        0,
        10,
        9,
        0,
        0,
        1,
        4
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 126,
      "coefficients": [
        0,
        0,
        4,
        0,
        10,
        2,
        0,
        0,
        1,
        5
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 127,
      "coefficients": [
        0,
        0,
        10,
        0,
        10,
        6,
        0,
        0,
        1,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 128,
      "coefficients": [
        0,
        0,
        5,
        0,
        10,
        10,
        0,
        0,
        1,
        7
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 129,
      "coefficients": [
        0,
        0,
        0,
        0,
        10,
        3,
        0,
        0,
        1,
        8
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 130,
      "coefficients": [
        0,
        0,
        6,
        0,
        10,
        7,
        0,
        0,
        1,
        9
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 131,
      "coefficients": [
        0,
        0,
        1,
        0,
        10,
        0,
        0,
        0,
        1,
        10
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 0,
      "polynomial": 132,
      "coefficients": [
        0,
        0,
        6,
        0,
        0,
        4,
        0,
        0,
        0,
        1
      ],
      "zero_points": 33,
      "layer_sizes": [
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11
      ],
      "outside_bound": 14,
      "points": [
        [
          1,
          0,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          2,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          8,
          1
        ],
        [
          1,
          9,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          0,
          0,
          10
        ],
        [
          0,
          1,
          10
        ],
        [
          0,
          2,
          10
        ],
        [
          0,
          3,
          10
        ],
        [
          0,
          4,
          10
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          10
        ],
        [
          0,
          8,
          10
        ],
        [
          0,
          9,
          10
        ],
        [
          0,
          10,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 0,
      "coefficients": [
        0,
        10,
        3,
        5,
        7,
        0,
        7,
        1,
        0,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          5,
          4,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 1,
      "coefficients": [
        0,
        10,
        6,
        5,
        5,
        2,
        7,
        1,
        0,
        1
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 2,
      "coefficients": [
        0,
        10,
        9,
        5,
        3,
        4,
        7,
        1,
        0,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 3,
      "coefficients": [
        0,
        10,
        1,
        5,
        1,
        6,
        7,
        1,
        0,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 4,
      "coefficients": [
        0,
        10,
        4,
        5,
        10,
        8,
        7,
        1,
        0,
        4
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 5,
      "coefficients": [
        0,
        10,
        7,
        5,
        8,
        10,
        7,
        1,
        0,
        5
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 6,
      "coefficients": [
        0,
        10,
        10,
        5,
        6,
        1,
        7,
        1,
        0,
        6
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 7,
      "coefficients": [
        0,
        10,
        2,
        5,
        4,
        3,
        7,
        1,
        0,
        7
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 8,
      "coefficients": [
        0,
        10,
        5,
        5,
        2,
        5,
        7,
        1,
        0,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 9,
      "coefficients": [
        0,
        10,
        8,
        5,
        0,
        7,
        7,
        1,
        0,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 10,
      "coefficients": [
        0,
        10,
        0,
        5,
        9,
        9,
        7,
        1,
        0,
        10
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 11,
      "coefficients": [
        0,
        4,
        0,
        2,
        8,
        8,
        5,
        1,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 12,
      "coefficients": [
        0,
        4,
        3,
        2,
        6,
        10,
        5,
        1,
        1,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 13,
      "coefficients": [
        0,
        4,
        6,
        2,
        4,
        1,
        5,
        1,
        1,
        2
      ],
      "zero_points": 10,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 14,
      "coefficients": [
        0,
        4,
        9,
        2,
        2,
        3,
        5,
        1,
        1,
        3
      ],
      "zero_points": 10,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 15,
      "coefficients": [
        0,
        4,
        1,
        2,
        0,
        5,
        5,
        1,
        1,
        4
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 16,
      "coefficients": [
        0,
        4,
        4,
        2,
        9,
        7,
        5,
        1,
        1,
        5
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 17,
      "coefficients": [
        0,
        4,
        7,
        2,
        7,
        9,
        5,
        1,
        1,
        6
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 18,
      "coefficients": [
        0,
        4,
        10,
        2,
        5,
        0,
        5,
        1,
        1,
        7
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 19,
      "coefficients": [
        0,
        4,
        2,
        2,
        3,
        2,
        5,
        1,
        1,
        8
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 20,
      "coefficients": [
        0,
        4,
        5,
        2,
        1,
        4,
        5,
        1,
        1,
        9
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 21,
      "coefficients": [
        0,
        4,
        8,
        2,
        10,
        6,
        5,
        1,
        1,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 22,
      "coefficients": [
        0,
        9,
        8,
        10,
        9,
        5,
        3,
        1,
        2,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 23,
      "coefficients": [
        0,
        9,
        0,
        10,
        7,
        7,
        3,
        1,
        2,
        1
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 24,
      "coefficients": [
        0,
        9,
        3,
        10,
        5,
        9,
        3,
        1,
        2,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 25,
      "coefficients": [
        0,
        9,
        6,
        10,
        3,
        0,
        3,
        1,
        2,
        3
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 26,
      "coefficients": [
        0,
        9,
        9,
        10,
        1,
        2,
        3,
        1,
        2,
        4
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 27,
      "coefficients": [
        0,
        9,
        1,
        10,
        10,
        4,
        3,
        1,
        2,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 28,
      "coefficients": [
        0,
        9,
        4,
        10,
        8,
        6,
        3,
        1,
        2,
        6
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 29,
      "coefficients": [
        0,
        9,
        7,
        10,
        6,
        8,
        3,
        1,
        2,
        7
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 30,
      "coefficients": [
        0,
        9,
        10,
        10,
        4,
        10,
        3,
        1,
        2,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 31,
      "coefficients": [
        0,
        9,
        2,
        10,
        2,
        1,
        3,
        1,
        2,
        9
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 32,
      "coefficients": [
        0,
        9,
        5,
        10,
        0,
        3,
        3,
        1,
        2,
        10
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 33,
      "coefficients": [
        0,
        3,
        5,
        7,
        10,
        2,
        1,
        1,
        3,
        0
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 34,
      "coefficients": [
        0,
        3,
        8,
        7,
        8,
        4,
        1,
        1,
        3,
        1
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 35,
      "coefficients": [
        0,
        3,
        0,
        7,
        6,
        6,
        1,
        1,
        3,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 36,
      "coefficients": [
        0,
        3,
        3,
        7,
        4,
        8,
        1,
        1,
        3,
        3
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 37,
      "coefficients": [
        0,
        3,
        6,
        7,
        2,
        10,
        1,
        1,
        3,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 38,
      "coefficients": [
        0,
        3,
        9,
        7,
        0,
        1,
        1,
        1,
        3,
        5
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 39,
      "coefficients": [
        0,
        3,
        1,
        7,
        9,
        3,
        1,
        1,
        3,
        6
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 40,
      "coefficients": [
        0,
        3,
        4,
        7,
        7,
        5,
        1,
        1,
        3,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 41,
      "coefficients": [
        0,
        3,
        7,
        7,
        5,
        7,
        1,
        1,
        3,
        8
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 42,
      "coefficients": [
        0,
        3,
        10,
        7,
        3,
        9,
        1,
        1,
        3,
        9
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 43,
      "coefficients": [
        0,
        3,
        2,
        7,
        1,
        0,
        1,
        1,
        3,
        10
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 44,
      "coefficients": [
        0,
        8,
        2,
        4,
        0,
        10,
        10,
        1,
        4,
        0
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 45,
      "coefficients": [
        0,
        8,
        5,
        4,
        9,
        1,
        10,
        1,
        4,
        1
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 46,
      "coefficients": [
        0,
        8,
        8,
        4,
        7,
        3,
        10,
        1,
        4,
        2
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 47,
      "coefficients": [
        0,
        8,
        0,
        4,
        5,
        5,
        10,
        1,
        4,
        3
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 48,
      "coefficients": [
        0,
        8,
        3,
        4,
        3,
        7,
        10,
        1,
        4,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 49,
      "coefficients": [
        0,
        8,
        6,
        4,
        1,
        9,
        10,
        1,
        4,
        5
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 50,
      "coefficients": [
        0,
        8,
        9,
        4,
        10,
        0,
        10,
        1,
        4,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 51,
      "coefficients": [
        0,
        8,
        1,
        4,
        8,
        2,
        10,
        1,
        4,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 52,
      "coefficients": [
        0,
        8,
        4,
        4,
        6,
        4,
        10,
        1,
        4,
        8
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 53,
      "coefficients": [
        0,
        8,
        7,
        4,
        4,
        6,
        10,
        1,
        4,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 54,
      "coefficients": [
        0,
        8,
        10,
        4,
        2,
        8,
        10,
        1,
        4,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 55,
      "coefficients": [
        0,
        2,
        10,
        1,
        1,
        7,
        8,
        1,
        5,
        0
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 56,
      "coefficients": [
        0,
        2,
        2,
        1,
        10,
        9,
        8,
        1,
        5,
        1
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 57,
      "coefficients": [
        0,
        2,
        5,
        1,
        8,
        0,
        8,
        1,
        5,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 58,
      "coefficients": [
        0,
        2,
        8,
        1,
        6,
        2,
        8,
        1,
        5,
        3
      ],
      "zero_points": 10,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 59,
      "coefficients": [
        0,
        2,
        0,
        1,
        4,
        4,
        8,
        1,
        5,
        4
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 60,
      "coefficients": [
        0,
        2,
        3,
        1,
        2,
        6,
        8,
        1,
        5,
        5
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 61,
      "coefficients": [
        0,
        2,
        6,
        1,
        0,
        8,
        8,
        1,
        5,
        6
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 62,
      "coefficients": [
        0,
        2,
        9,
        1,
        9,
        10,
        8,
        1,
        5,
        7
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 63,
      "coefficients": [
        0,
        2,
        1,
        1,
        7,
        1,
        8,
        1,
        5,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 64,
      "coefficients": [
        0,
        2,
        4,
        1,
        5,
        3,
        8,
        1,
        5,
        9
      ],
      "zero_points": 10,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 65,
      "coefficients": [
        0,
        2,
        7,
        1,
        3,
        5,
        8,
        1,
        5,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 66,
      "coefficients": [
        0,
        7,
        7,
        9,
        2,
        4,
        6,
        1,
        6,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 67,
      "coefficients": [
        0,
        7,
        10,
        9,
        0,
        6,
        6,
        1,
        6,
        1
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 68,
      "coefficients": [
        0,
        7,
        2,
        9,
        9,
        8,
        6,
        1,
        6,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 69,
      "coefficients": [
        0,
        7,
        5,
        9,
        7,
        10,
        6,
        1,
        6,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 70,
      "coefficients": [
        0,
        7,
        8,
        9,
        5,
        1,
        6,
        1,
        6,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 71,
      "coefficients": [
        0,
        7,
        0,
        9,
        3,
        3,
        6,
        1,
        6,
        5
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 72,
      "coefficients": [
        0,
        7,
        3,
        9,
        1,
        5,
        6,
        1,
        6,
        6
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 73,
      "coefficients": [
        0,
        7,
        6,
        9,
        10,
        7,
        6,
        1,
        6,
        7
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 74,
      "coefficients": [
        0,
        7,
        9,
        9,
        8,
        9,
        6,
        1,
        6,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 75,
      "coefficients": [
        0,
        7,
        1,
        9,
        6,
        0,
        6,
        1,
        6,
        9
      ],
      "zero_points": 19,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 76,
      "coefficients": [
        0,
        7,
        4,
        9,
        4,
        2,
        6,
        1,
        6,
        10
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 77,
      "coefficients": [
        0,
        1,
        4,
        6,
        3,
        1,
        4,
        1,
        7,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 78,
      "coefficients": [
        0,
        1,
        7,
        6,
        1,
        3,
        4,
        1,
        7,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 79,
      "coefficients": [
        0,
        1,
        10,
        6,
        10,
        5,
        4,
        1,
        7,
        2
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 80,
      "coefficients": [
        0,
        1,
        2,
        6,
        8,
        7,
        4,
        1,
        7,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 81,
      "coefficients": [
        0,
        1,
        5,
        6,
        6,
        9,
        4,
        1,
        7,
        4
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 82,
      "coefficients": [
        0,
        1,
        8,
        6,
        4,
        0,
        4,
        1,
        7,
        5
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          5,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 83,
      "coefficients": [
        0,
        1,
        0,
        6,
        2,
        2,
        4,
        1,
        7,
        6
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 84,
      "coefficients": [
        0,
        1,
        3,
        6,
        0,
        4,
        4,
        1,
        7,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 85,
      "coefficients": [
        0,
        1,
        6,
        6,
        9,
        6,
        4,
        1,
        7,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 86,
      "coefficients": [
        0,
        1,
        9,
        6,
        7,
        8,
        4,
        1,
        7,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 87,
      "coefficients": [
        0,
        1,
        1,
        6,
        5,
        10,
        4,
        1,
        7,
        10
      ],
      "zero_points": 19,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 88,
      "coefficients": [
        0,
        6,
        1,
        3,
        4,
        9,
        2,
        1,
        8,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 89,
      "coefficients": [
        0,
        6,
        4,
        3,
        2,
        0,
        2,
        1,
        8,
        1
      ],
      "zero_points": 20,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 90,
      "coefficients": [
        0,
        6,
        7,
        3,
        0,
        2,
        2,
        1,
        8,
        2
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 91,
      "coefficients": [
        0,
        6,
        10,
        3,
        9,
        4,
        2,
        1,
        8,
        3
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 92,
      "coefficients": [
        0,
        6,
        2,
        3,
        7,
        6,
        2,
        1,
        8,
        4
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 93,
      "coefficients": [
        0,
        6,
        5,
        3,
        5,
        8,
        2,
        1,
        8,
        5
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 94,
      "coefficients": [
        0,
        6,
        8,
        3,
        3,
        10,
        2,
        1,
        8,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 95,
      "coefficients": [
        0,
        6,
        0,
        3,
        1,
        1,
        2,
        1,
        8,
        7
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 96,
      "coefficients": [
        0,
        6,
        3,
        3,
        10,
        3,
        2,
        1,
        8,
        8
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 97,
      "coefficients": [
        0,
        6,
        6,
        3,
        8,
        5,
        2,
        1,
        8,
        9
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 98,
      "coefficients": [
        0,
        6,
        9,
        3,
        6,
        7,
        2,
        1,
        8,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 99,
      "coefficients": [
        0,
        0,
        9,
        0,
        5,
        6,
        0,
        1,
        9,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "outside_bound": 10,
      "points": [
        [
          0,
          6,
          1
        ],
        [
          0,
          9,
          2
        ],
        [
          0,
          1,
          3
        ],
        [
          0,
          4,
          4
        ],
        [
          0,
          7,
          5
        ],
        [
          0,
          10,
          6
        ],
        [
          0,
          2,
          7
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          8,
          9
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 100,
      "coefficients": [
        0,
        0,
        1,
        0,
        3,
        8,
        0,
        1,
        9,
        1
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          8,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 101,
      "coefficients": [
        0,
        0,
        4,
        0,
        1,
        10,
        0,
        1,
        9,
        2
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          10,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 102,
      "coefficients": [
        0,
        0,
        7,
        0,
        10,
        1,
        0,
        1,
        9,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          1,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 103,
      "coefficients": [
        0,
        0,
        10,
        0,
        8,
        3,
        0,
        1,
        9,
        4
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 104,
      "coefficients": [
        0,
        0,
        2,
        0,
        6,
        5,
        0,
        1,
        9,
        5
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 105,
      "coefficients": [
        0,
        0,
        5,
        0,
        4,
        7,
        0,
        1,
        9,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 106,
      "coefficients": [
        0,
        0,
        8,
        0,
        2,
        9,
        0,
        1,
        9,
        7
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 107,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        9,
        8
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "outside_bound": 10,
      "points": [
        [
          0,
          0,
          1
        ],
        [
          0,
          0,
          2
        ],
        [
          0,
          0,
          3
        ],
        [
          0,
          0,
          4
        ],
        [
          0,
          0,
          5
        ],
        [
          0,
          0,
          6
        ],
        [
          0,
          0,
          7
        ],
        [
          0,
          0,
          8
        ],
        [
          0,
          0,
          9
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 108,
      "coefficients": [
        0,
        0,
        3,
        0,
        9,
        2,
        0,
        1,
        9,
        9
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 109,
      "coefficients": [
        0,
        0,
        6,
        0,
        7,
        4,
        0,
        1,
        9,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          4,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 110,
      "coefficients": [
        0,
        5,
        6,
        8,
        6,
        3,
        9,
        1,
        10,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 111,
      "coefficients": [
        0,
        5,
        9,
        8,
        4,
        5,
        9,
        1,
        10,
        1
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 112,
      "coefficients": [
        0,
        5,
        1,
        8,
        2,
        7,
        9,
        1,
        10,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 113,
      "coefficients": [
        0,
        5,
        4,
        8,
        0,
        9,
        9,
        1,
        10,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 114,
      "coefficients": [
        0,
        5,
        7,
        8,
        9,
        0,
        9,
        1,
        10,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 115,
      "coefficients": [
        0,
        5,
        10,
        8,
        7,
        2,
        9,
        1,
        10,
        5
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 116,
      "coefficients": [
        0,
        5,
        2,
        8,
        5,
        4,
        9,
        1,
        10,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 117,
      "coefficients": [
        0,
        5,
        5,
        8,
        3,
        6,
        9,
        1,
        10,
        7
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 118,
      "coefficients": [
        0,
        5,
        8,
        8,
        1,
        8,
        9,
        1,
        10,
        8
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 119,
      "coefficients": [
        0,
        5,
        0,
        8,
        10,
        10,
        9,
        1,
        10,
        9
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 120,
      "coefficients": [
        0,
        5,
        3,
        8,
        8,
        1,
        9,
        1,
        10,
        10
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 121,
      "coefficients": [
        0,
        5,
        8,
        8,
        1,
        8,
        9,
        0,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 122,
      "coefficients": [
        0,
        5,
        0,
        8,
        10,
        10,
        9,
        0,
        1,
        1
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 123,
      "coefficients": [
        0,
        5,
        3,
        8,
        8,
        1,
        9,
        0,
        1,
        2
      ],
      "zero_points": 18,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 124,
      "coefficients": [
        0,
        5,
        6,
        8,
        6,
        3,
        9,
        0,
        1,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 125,
      "coefficients": [
        0,
        5,
        9,
        8,
        4,
        5,
        9,
        0,
        1,
        4
      ],
      "zero_points": 13,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 126,
      "coefficients": [
        0,
        5,
        1,
        8,
        2,
        7,
        9,
        0,
        1,
        5
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 127,
      "coefficients": [
        0,
        5,
        4,
        8,
        0,
        9,
        9,
        0,
        1,
        6
      ],
      "zero_points": 14,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 128,
      "coefficients": [
        0,
        5,
        7,
        8,
        9,
        0,
        9,
        0,
        1,
        7
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 129,
      "coefficients": [
        0,
        5,
        10,
        8,
        7,
        2,
        9,
        0,
        1,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 130,
      "coefficients": [
        0,
        5,
        2,
        8,
        5,
        4,
        9,
        0,
        1,
        9
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 131,
      "coefficients": [
        0,
        5,
        5,
        8,
        3,
        6,
        9,
        0,
        1,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 1,
      "polynomial": 132,
      "coefficients": [
        0,
        0,
        3,
        0,
        9,
        2,
        0,
        0,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 0,
      "coefficients": [
        0,
        10,
        2,
        7,
        8,
        0,
        5,
        1,
        0,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          7,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 1,
      "coefficients": [
        0,
        1,
        4,
        4,
        8,
        8,
        6,
        1,
        0,
        1
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 2,
      "coefficients": [
        0,
        3,
        6,
        1,
        8,
        5,
        7,
        1,
        0,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 3,
      "coefficients": [
        0,
        5,
        8,
        9,
        8,
        2,
        8,
        1,
        0,
        3
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 4,
      "coefficients": [
        0,
        7,
        10,
        6,
        8,
        10,
        9,
        1,
        0,
        4
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 5,
      "coefficients": [
        0,
        9,
        1,
        3,
        8,
        7,
        10,
        1,
        0,
        5
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 6,
      "coefficients": [
        0,
        0,
        3,
        0,
        8,
        4,
        0,
        1,
        0,
        6
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 7,
      "coefficients": [
        0,
        2,
        5,
        8,
        8,
        1,
        1,
        1,
        0,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 8,
      "coefficients": [
        0,
        4,
        7,
        5,
        8,
        9,
        2,
        1,
        0,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 9,
      "coefficients": [
        0,
        6,
        9,
        2,
        8,
        6,
        3,
        1,
        0,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          2,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 10,
      "coefficients": [
        0,
        8,
        0,
        10,
        8,
        3,
        4,
        1,
        0,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 11,
      "coefficients": [
        0,
        0,
        4,
        0,
        7,
        9,
        0,
        1,
        1,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "outside_bound": 10,
      "points": [
        [
          0,
          4,
          1
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          8,
          3
        ],
        [
          0,
          10,
          4
        ],
        [
          0,
          1,
          5
        ],
        [
          0,
          3,
          6
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          7,
          8
        ],
        [
          0,
          9,
          9
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 12,
      "coefficients": [
        0,
        2,
        6,
        8,
        7,
        6,
        1,
        1,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          3,
          1,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 13,
      "coefficients": [
        0,
        4,
        8,
        5,
        7,
        3,
        2,
        1,
        1,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          9,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 14,
      "coefficients": [
        0,
        6,
        10,
        2,
        7,
        0,
        3,
        1,
        1,
        3
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "outside_bound": 10,
      "points": [
        [
          5,
          10,
          1
        ],
        [
          2,
          4,
          2
        ],
        [
          10,
          9,
          3
        ],
        [
          7,
          3,
          4
        ],
        [
          4,
          8,
          5
        ],
        [
          1,
          2,
          6
        ],
        [
          9,
          7,
          7
        ],
        [
          6,
          1,
          8
        ],
        [
          3,
          6,
          9
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 15,
      "coefficients": [
        0,
        8,
        1,
        10,
        7,
        8,
        4,
        1,
        1,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 16,
      "coefficients": [
        0,
        10,
        3,
        7,
        7,
        5,
        5,
        1,
        1,
        5
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          10,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 17,
      "coefficients": [
        0,
        1,
        5,
        4,
        7,
        2,
        6,
        1,
        1,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 18,
      "coefficients": [
        0,
        3,
        7,
        1,
        7,
        10,
        7,
        1,
        1,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          3,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 19,
      "coefficients": [
        0,
        5,
        9,
        9,
        7,
        7,
        8,
        1,
        1,
        8
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          0,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 20,
      "coefficients": [
        0,
        7,
        0,
        6,
        7,
        4,
        9,
        1,
        1,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 21,
      "coefficients": [
        0,
        9,
        2,
        3,
        7,
        1,
        10,
        1,
        1,
        10
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          7,
          8,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 22,
      "coefficients": [
        0,
        1,
        6,
        4,
        6,
        7,
        6,
        1,
        2,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 23,
      "coefficients": [
        0,
        3,
        8,
        1,
        6,
        4,
        7,
        1,
        2,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 24,
      "coefficients": [
        0,
        5,
        10,
        9,
        6,
        1,
        8,
        1,
        2,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 25,
      "coefficients": [
        0,
        7,
        1,
        6,
        6,
        9,
        9,
        1,
        2,
        3
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 26,
      "coefficients": [
        0,
        9,
        3,
        3,
        6,
        6,
        10,
        1,
        2,
        4
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 27,
      "coefficients": [
        0,
        0,
        5,
        0,
        6,
        3,
        0,
        1,
        2,
        5
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 28,
      "coefficients": [
        0,
        2,
        7,
        8,
        6,
        0,
        1,
        1,
        2,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          4,
          8,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 29,
      "coefficients": [
        0,
        4,
        9,
        5,
        6,
        8,
        2,
        1,
        2,
        7
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 30,
      "coefficients": [
        0,
        6,
        0,
        2,
        6,
        5,
        3,
        1,
        2,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          10,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 31,
      "coefficients": [
        0,
        8,
        2,
        10,
        6,
        2,
        4,
        1,
        2,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 32,
      "coefficients": [
        0,
        10,
        4,
        7,
        6,
        10,
        5,
        1,
        2,
        10
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 33,
      "coefficients": [
        0,
        2,
        8,
        8,
        5,
        5,
        1,
        1,
        3,
        0
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 34,
      "coefficients": [
        0,
        4,
        10,
        5,
        5,
        2,
        2,
        1,
        3,
        1
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 35,
      "coefficients": [
        0,
        6,
        1,
        2,
        5,
        10,
        3,
        1,
        3,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          9,
          1,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 36,
      "coefficients": [
        0,
        8,
        3,
        10,
        5,
        7,
        4,
        1,
        3,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 37,
      "coefficients": [
        0,
        10,
        5,
        7,
        5,
        4,
        5,
        1,
        3,
        4
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 38,
      "coefficients": [
        0,
        1,
        7,
        4,
        5,
        1,
        6,
        1,
        3,
        5
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 39,
      "coefficients": [
        0,
        3,
        9,
        1,
        5,
        9,
        7,
        1,
        3,
        6
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 40,
      "coefficients": [
        0,
        5,
        0,
        9,
        5,
        6,
        8,
        1,
        3,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 41,
      "coefficients": [
        0,
        7,
        2,
        6,
        5,
        3,
        9,
        1,
        3,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 42,
      "coefficients": [
        0,
        9,
        4,
        3,
        5,
        0,
        10,
        1,
        3,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          10,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 43,
      "coefficients": [
        0,
        0,
        6,
        0,
        5,
        8,
        0,
        1,
        3,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 44,
      "coefficients": [
        0,
        3,
        10,
        1,
        4,
        3,
        7,
        1,
        4,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 45,
      "coefficients": [
        0,
        5,
        1,
        9,
        4,
        0,
        8,
        1,
        4,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          3,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 46,
      "coefficients": [
        0,
        7,
        3,
        6,
        4,
        8,
        9,
        1,
        4,
        2
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 47,
      "coefficients": [
        0,
        9,
        5,
        3,
        4,
        5,
        10,
        1,
        4,
        3
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 48,
      "coefficients": [
        0,
        0,
        7,
        0,
        4,
        2,
        0,
        1,
        4,
        4
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 49,
      "coefficients": [
        0,
        2,
        9,
        8,
        4,
        10,
        1,
        1,
        4,
        5
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 50,
      "coefficients": [
        0,
        4,
        0,
        5,
        4,
        7,
        2,
        1,
        4,
        6
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 51,
      "coefficients": [
        0,
        6,
        2,
        2,
        4,
        4,
        3,
        1,
        4,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 52,
      "coefficients": [
        0,
        8,
        4,
        10,
        4,
        1,
        4,
        1,
        4,
        8
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 53,
      "coefficients": [
        0,
        10,
        6,
        7,
        4,
        9,
        5,
        1,
        4,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 54,
      "coefficients": [
        0,
        1,
        8,
        4,
        4,
        6,
        6,
        1,
        4,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 55,
      "coefficients": [
        0,
        4,
        1,
        5,
        3,
        1,
        2,
        1,
        5,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 56,
      "coefficients": [
        0,
        6,
        3,
        2,
        3,
        9,
        3,
        1,
        5,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 57,
      "coefficients": [
        0,
        8,
        5,
        10,
        3,
        6,
        4,
        1,
        5,
        2
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 58,
      "coefficients": [
        0,
        10,
        7,
        7,
        3,
        3,
        5,
        1,
        5,
        3
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 59,
      "coefficients": [
        0,
        1,
        9,
        4,
        3,
        0,
        6,
        1,
        5,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          9,
          7,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 60,
      "coefficients": [
        0,
        3,
        0,
        1,
        3,
        8,
        7,
        1,
        5,
        5
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 61,
      "coefficients": [
        0,
        5,
        2,
        9,
        3,
        5,
        8,
        1,
        5,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 62,
      "coefficients": [
        0,
        7,
        4,
        6,
        3,
        2,
        9,
        1,
        5,
        7
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 63,
      "coefficients": [
        0,
        9,
        6,
        3,
        3,
        10,
        10,
        1,
        5,
        8
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 64,
      "coefficients": [
        0,
        0,
        8,
        0,
        3,
        7,
        0,
        1,
        5,
        9
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 65,
      "coefficients": [
        0,
        2,
        10,
        8,
        3,
        4,
        1,
        1,
        5,
        10
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 66,
      "coefficients": [
        0,
        5,
        3,
        9,
        2,
        10,
        8,
        1,
        6,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 67,
      "coefficients": [
        0,
        7,
        5,
        6,
        2,
        7,
        9,
        1,
        6,
        1
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 68,
      "coefficients": [
        0,
        9,
        7,
        3,
        2,
        4,
        10,
        1,
        6,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 69,
      "coefficients": [
        0,
        0,
        9,
        0,
        2,
        1,
        0,
        1,
        6,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 70,
      "coefficients": [
        0,
        2,
        0,
        8,
        2,
        9,
        1,
        1,
        6,
        4
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 71,
      "coefficients": [
        0,
        4,
        2,
        5,
        2,
        6,
        2,
        1,
        6,
        5
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 72,
      "coefficients": [
        0,
        6,
        4,
        2,
        2,
        3,
        3,
        1,
        6,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          7,
          0,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 73,
      "coefficients": [
        0,
        8,
        6,
        10,
        2,
        0,
        4,
        1,
        6,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          5,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 74,
      "coefficients": [
        0,
        10,
        8,
        7,
        2,
        8,
        5,
        1,
        6,
        8
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 75,
      "coefficients": [
        0,
        1,
        10,
        4,
        2,
        5,
        6,
        1,
        6,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 76,
      "coefficients": [
        0,
        3,
        1,
        1,
        2,
        2,
        7,
        1,
        6,
        10
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 77,
      "coefficients": [
        0,
        6,
        5,
        2,
        1,
        8,
        3,
        1,
        7,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "outside_bound": 10,
      "points": [
        [
          4,
          4,
          1
        ],
        [
          6,
          6,
          2
        ],
        [
          8,
          8,
          3
        ],
        [
          10,
          10,
          4
        ],
        [
          1,
          1,
          5
        ],
        [
          3,
          3,
          6
        ],
        [
          5,
          5,
          7
        ],
        [
          7,
          7,
          8
        ],
        [
          9,
          9,
          9
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 78,
      "coefficients": [
        0,
        8,
        7,
        10,
        1,
        5,
        4,
        1,
        7,
        1
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 79,
      "coefficients": [
        0,
        10,
        9,
        7,
        1,
        2,
        5,
        1,
        7,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 80,
      "coefficients": [
        0,
        1,
        0,
        4,
        1,
        10,
        6,
        1,
        7,
        3
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 81,
      "coefficients": [
        0,
        3,
        2,
        1,
        1,
        7,
        7,
        1,
        7,
        4
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 82,
      "coefficients": [
        0,
        5,
        4,
        9,
        1,
        4,
        8,
        1,
        7,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 83,
      "coefficients": [
        0,
        7,
        6,
        6,
        1,
        1,
        9,
        1,
        7,
        6
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 84,
      "coefficients": [
        0,
        9,
        8,
        3,
        1,
        9,
        10,
        1,
        7,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 85,
      "coefficients": [
        0,
        0,
        10,
        0,
        1,
        6,
        0,
        1,
        7,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 86,
      "coefficients": [
        0,
        2,
        1,
        8,
        1,
        3,
        1,
        1,
        7,
        9
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 87,
      "coefficients": [
        0,
        4,
        3,
        5,
        1,
        0,
        2,
        1,
        7,
        10
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          6,
          1,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 88,
      "coefficients": [
        0,
        7,
        7,
        6,
        0,
        6,
        9,
        1,
        8,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 89,
      "coefficients": [
        0,
        9,
        9,
        3,
        0,
        3,
        10,
        1,
        8,
        1
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 90,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        8,
        2
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "outside_bound": 10,
      "points": [
        [
          0,
          0,
          1
        ],
        [
          0,
          0,
          2
        ],
        [
          0,
          0,
          3
        ],
        [
          0,
          0,
          4
        ],
        [
          0,
          0,
          5
        ],
        [
          0,
          0,
          6
        ],
        [
          0,
          0,
          7
        ],
        [
          0,
          0,
          8
        ],
        [
          0,
          0,
          9
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 91,
      "coefficients": [
        0,
        2,
        2,
        8,
        0,
        8,
        1,
        1,
        8,
        3
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 92,
      "coefficients": [
        0,
        4,
        4,
        5,
        0,
        5,
        2,
        1,
        8,
        4
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 93,
      "coefficients": [
        0,
        6,
        6,
        2,
        0,
        2,
        3,
        1,
        8,
        5
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          3,
          9,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 94,
      "coefficients": [
        0,
        8,
        8,
        10,
        0,
        10,
        4,
        1,
        8,
        6
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 95,
      "coefficients": [
        0,
        10,
        10,
        7,
        0,
        7,
        5,
        1,
        8,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 96,
      "coefficients": [
        0,
        1,
        1,
        4,
        0,
        4,
        6,
        1,
        8,
        8
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 97,
      "coefficients": [
        0,
        3,
        3,
        1,
        0,
        1,
        7,
        1,
        8,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 98,
      "coefficients": [
        0,
        5,
        5,
        9,
        0,
        9,
        8,
        1,
        8,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 99,
      "coefficients": [
        0,
        8,
        9,
        10,
        10,
        4,
        4,
        1,
        9,
        0
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 100,
      "coefficients": [
        0,
        10,
        0,
        7,
        10,
        1,
        5,
        1,
        9,
        1
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 101,
      "coefficients": [
        0,
        1,
        2,
        4,
        10,
        9,
        6,
        1,
        9,
        2
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 102,
      "coefficients": [
        0,
        3,
        4,
        1,
        10,
        6,
        7,
        1,
        9,
        3
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 103,
      "coefficients": [
        0,
        5,
        6,
        9,
        10,
        3,
        8,
        1,
        9,
        4
      ],
      "zero_points": 22,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 104,
      "coefficients": [
        0,
        7,
        8,
        6,
        10,
        0,
        9,
        1,
        9,
        5
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 105,
      "coefficients": [
        0,
        9,
        10,
        3,
        10,
        8,
        10,
        1,
        9,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 106,
      "coefficients": [
        0,
        0,
        1,
        0,
        10,
        5,
        0,
        1,
        9,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 107,
      "coefficients": [
        0,
        2,
        3,
        8,
        10,
        2,
        1,
        1,
        9,
        8
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 108,
      "coefficients": [
        0,
        4,
        5,
        5,
        10,
        10,
        2,
        1,
        9,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 109,
      "coefficients": [
        0,
        6,
        7,
        2,
        10,
        7,
        3,
        1,
        9,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          8,
          6,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 110,
      "coefficients": [
        0,
        9,
        0,
        3,
        9,
        2,
        10,
        1,
        10,
        0
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 111,
      "coefficients": [
        0,
        0,
        2,
        0,
        9,
        10,
        0,
        1,
        10,
        1
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 112,
      "coefficients": [
        0,
        2,
        4,
        8,
        9,
        7,
        1,
        1,
        10,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 113,
      "coefficients": [
        0,
        4,
        6,
        5,
        9,
        4,
        2,
        1,
        10,
        3
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 114,
      "coefficients": [
        0,
        6,
        8,
        2,
        9,
        1,
        3,
        1,
        10,
        4
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 115,
      "coefficients": [
        0,
        8,
        10,
        10,
        9,
        9,
        4,
        1,
        10,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 116,
      "coefficients": [
        0,
        10,
        1,
        7,
        9,
        6,
        5,
        1,
        10,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 117,
      "coefficients": [
        0,
        1,
        3,
        4,
        9,
        3,
        6,
        1,
        10,
        7
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 118,
      "coefficients": [
        0,
        3,
        5,
        1,
        9,
        0,
        7,
        1,
        10,
        8
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          2,
          4,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 119,
      "coefficients": [
        0,
        5,
        7,
        9,
        9,
        8,
        8,
        1,
        10,
        9
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 120,
      "coefficients": [
        0,
        7,
        9,
        6,
        9,
        5,
        9,
        1,
        10,
        10
      ],
      "zero_points": 11,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 121,
      "coefficients": [
        0,
        1,
        2,
        4,
        10,
        9,
        6,
        0,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 122,
      "coefficients": [
        0,
        3,
        4,
        1,
        10,
        6,
        7,
        0,
        1,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 123,
      "coefficients": [
        0,
        5,
        6,
        9,
        10,
        3,
        8,
        0,
        1,
        2
      ],
      "zero_points": 21,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 124,
      "coefficients": [
        0,
        7,
        8,
        6,
        10,
        0,
        9,
        0,
        1,
        3
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 125,
      "coefficients": [
        0,
        9,
        10,
        3,
        10,
        8,
        10,
        0,
        1,
        4
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 126,
      "coefficients": [
        0,
        0,
        1,
        0,
        10,
        5,
        0,
        0,
        1,
        5
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          1,
          8,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 127,
      "coefficients": [
        0,
        2,
        3,
        8,
        10,
        2,
        1,
        0,
        1,
        6
      ],
      "zero_points": 16,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 128,
      "coefficients": [
        0,
        4,
        5,
        5,
        10,
        10,
        2,
        0,
        1,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 129,
      "coefficients": [
        0,
        6,
        7,
        2,
        10,
        7,
        3,
        0,
        1,
        8
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 130,
      "coefficients": [
        0,
        8,
        9,
        10,
        10,
        4,
        4,
        0,
        1,
        9
      ],
      "zero_points": 12,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 131,
      "coefficients": [
        0,
        10,
        0,
        7,
        10,
        1,
        5,
        0,
        1,
        10
      ],
      "zero_points": 8,
      "layer_sizes": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 1,
      "points": [
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 2,
      "polynomial": 132,
      "coefficients": [
        0,
        2,
        2,
        8,
        0,
        8,
        1,
        0,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          2,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 0,
      "coefficients": [
        0,
        2,
        0,
        8,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "zero_points": 33,
      "layer_sizes": [
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11
      ],
      "outside_bound": 14,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          1,
          2,
          1
        ],
        [
          2,
          2,
          1
        ],
        [
          3,
          2,
          1
        ],
        [
          4,
          2,
          1
        ],
        [
          5,
          2,
          1
        ],
        [
          6,
          2,
          1
        ],
        [
          7,
          2,
          1
        ],
        [
          8,
          2,
          1
        ],
        [
          9,
          2,
          1
        ],
        [
          10,
          2,
          1
        ],
        [
          0,
          0,
          10
        ],
        [
          1,
          0,
          10
        ],
        [
          2,
          0,
          10
        ],
        [
          3,
          0,
          10
        ],
        [
          4,
          0,
          10
        ],
        [
          5,
          0,
          10
        ],
        [
          6,
          0,
          10
        ],
        [
          7,
          0,
          10
        ],
        [
          8,
          0,
          10
        ],
        [
          9,
          0,
          10
        ],
        [
          10,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 1,
      "coefficients": [
        0,
        2,
        10,
        8,
        0,
        0,
        1,
        0,
        0,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 2,
      "coefficients": [
        0,
        2,
        9,
        8,
        0,
        0,
        1,
        0,
        0,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 3,
      "coefficients": [
        0,
        2,
        8,
        8,
        0,
        0,
        1,
        0,
        0,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 4,
      "coefficients": [
        0,
        2,
        7,
        8,
        0,
        0,
        1,
        0,
        0,
        4
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 5,
      "coefficients": [
        0,
        2,
        6,
        8,
        0,
        0,
        1,
        0,
        0,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 6,
      "coefficients": [
        0,
        2,
        5,
        8,
        0,
        0,
        1,
        0,
        0,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 7,
      "coefficients": [
        0,
        2,
        4,
        8,
        0,
        0,
        1,
        0,
        0,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 8,
      "coefficients": [
        0,
        2,
        3,
        8,
        0,
        0,
        1,
        0,
        0,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 9,
      "coefficients": [
        0,
        2,
        2,
        8,
        0,
        0,
        1,
        0,
        0,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 10,
      "coefficients": [
        0,
        2,
        1,
        8,
        0,
        0,
        1,
        0,
        0,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 11,
      "coefficients": [
        0,
        2,
        10,
        8,
        2,
        10,
        1,
        10,
        1,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 12,
      "coefficients": [
        0,
        2,
        9,
        8,
        2,
        10,
        1,
        10,
        1,
        1
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 13,
      "coefficients": [
        0,
        2,
        8,
        8,
        2,
        10,
        1,
        10,
        1,
        2
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 14,
      "coefficients": [
        0,
        2,
        7,
        8,
        2,
        10,
        1,
        10,
        1,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 15,
      "coefficients": [
        0,
        2,
        6,
        8,
        2,
        10,
        1,
        10,
        1,
        4
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 16,
      "coefficients": [
        0,
        2,
        5,
        8,
        2,
        10,
        1,
        10,
        1,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 17,
      "coefficients": [
        0,
        2,
        4,
        8,
        2,
        10,
        1,
        10,
        1,
        6
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 18,
      "coefficients": [
        0,
        2,
        3,
        8,
        2,
        10,
        1,
        10,
        1,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 19,
      "coefficients": [
        0,
        2,
        2,
        8,
        2,
        10,
        1,
        10,
        1,
        8
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 20,
      "coefficients": [
        0,
        2,
        1,
        8,
        2,
        10,
        1,
        10,
        1,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 21,
      "coefficients": [
        0,
        2,
        0,
        8,
        2,
        10,
        1,
        10,
        1,
        10
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 22,
      "coefficients": [
        0,
        2,
        9,
        8,
        4,
        9,
        1,
        9,
        2,
        0
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 23,
      "coefficients": [
        0,
        2,
        8,
        8,
        4,
        9,
        1,
        9,
        2,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 24,
      "coefficients": [
        0,
        2,
        7,
        8,
        4,
        9,
        1,
        9,
        2,
        2
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 25,
      "coefficients": [
        0,
        2,
        6,
        8,
        4,
        9,
        1,
        9,
        2,
        3
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 26,
      "coefficients": [
        0,
        2,
        5,
        8,
        4,
        9,
        1,
        9,
        2,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 27,
      "coefficients": [
        0,
        2,
        4,
        8,
        4,
        9,
        1,
        9,
        2,
        5
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 28,
      "coefficients": [
        0,
        2,
        3,
        8,
        4,
        9,
        1,
        9,
        2,
        6
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 29,
      "coefficients": [
        0,
        2,
        2,
        8,
        4,
        9,
        1,
        9,
        2,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 30,
      "coefficients": [
        0,
        2,
        1,
        8,
        4,
        9,
        1,
        9,
        2,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 31,
      "coefficients": [
        0,
        2,
        0,
        8,
        4,
        9,
        1,
        9,
        2,
        9
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 32,
      "coefficients": [
        0,
        2,
        10,
        8,
        4,
        9,
        1,
        9,
        2,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 33,
      "coefficients": [
        0,
        2,
        8,
        8,
        6,
        8,
        1,
        8,
        3,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 34,
      "coefficients": [
        0,
        2,
        7,
        8,
        6,
        8,
        1,
        8,
        3,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 35,
      "coefficients": [
        0,
        2,
        6,
        8,
        6,
        8,
        1,
        8,
        3,
        2
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 36,
      "coefficients": [
        0,
        2,
        5,
        8,
        6,
        8,
        1,
        8,
        3,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 37,
      "coefficients": [
        0,
        2,
        4,
        8,
        6,
        8,
        1,
        8,
        3,
        4
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 38,
      "coefficients": [
        0,
        2,
        3,
        8,
        6,
        8,
        1,
        8,
        3,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 39,
      "coefficients": [
        0,
        2,
        2,
        8,
        6,
        8,
        1,
        8,
        3,
        6
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 40,
      "coefficients": [
        0,
        2,
        1,
        8,
        6,
        8,
        1,
        8,
        3,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 41,
      "coefficients": [
        0,
        2,
        0,
        8,
        6,
        8,
        1,
        8,
        3,
        8
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 42,
      "coefficients": [
        0,
        2,
        10,
        8,
        6,
        8,
        1,
        8,
        3,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 43,
      "coefficients": [
        0,
        2,
        9,
        8,
        6,
        8,
        1,
        8,
        3,
        10
      ],
      "zero_points": 33,
      "layer_sizes": [
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11
      ],
      "outside_bound": 14,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          2,
          4,
          1
        ],
        [
          3,
          5,
          1
        ],
        [
          4,
          6,
          1
        ],
        [
          5,
          7,
          1
        ],
        [
          6,
          8,
          1
        ],
        [
          7,
          9,
          1
        ],
        [
          8,
          10,
          1
        ],
        [
          9,
          0,
          1
        ],
        [
          10,
          1,
          1
        ],
        [
          0,
          0,
          10
        ],
        [
          1,
          1,
          10
        ],
        [
          2,
          2,
          10
        ],
        [
          3,
          3,
          10
        ],
        [
          4,
          4,
          10
        ],
        [
          5,
          5,
          10
        ],
        [
          6,
          6,
          10
        ],
        [
          7,
          7,
          10
        ],
        [
          8,
          8,
          10
        ],
        [
          9,
          9,
          10
        ],
        [
          10,
          10,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 44,
      "coefficients": [
        0,
        2,
        7,
        8,
        8,
        7,
        1,
        7,
        4,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 45,
      "coefficients": [
        0,
        2,
        6,
        8,
        8,
        7,
        1,
        7,
        4,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 46,
      "coefficients": [
        0,
        2,
        5,
        8,
        8,
        7,
        1,
        7,
        4,
        2
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 47,
      "coefficients": [
        0,
        2,
        4,
        8,
        8,
        7,
        1,
        7,
        4,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 48,
      "coefficients": [
        0,
        2,
        3,
        8,
        8,
        7,
        1,
        7,
        4,
        4
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 49,
      "coefficients": [
        0,
        2,
        2,
        8,
        8,
        7,
        1,
        7,
        4,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 50,
      "coefficients": [
        0,
        2,
        1,
        8,
        8,
        7,
        1,
        7,
        4,
        6
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 51,
      "coefficients": [
        0,
        2,
        0,
        8,
        8,
        7,
        1,
        7,
        4,
        7
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 52,
      "coefficients": [
        0,
        2,
        10,
        8,
        8,
        7,
        1,
        7,
        4,
        8
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 53,
      "coefficients": [
        0,
        2,
        9,
        8,
        8,
        7,
        1,
        7,
        4,
        9
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 54,
      "coefficients": [
        0,
        2,
        8,
        8,
        8,
        7,
        1,
        7,
        4,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 55,
      "coefficients": [
        0,
        2,
        6,
        8,
        10,
        6,
        1,
        6,
        5,
        0
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 56,
      "coefficients": [
        0,
        2,
        5,
        8,
        10,
        6,
        1,
        6,
        5,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 57,
      "coefficients": [
        0,
        2,
        4,
        8,
        10,
        6,
        1,
        6,
        5,
        2
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 58,
      "coefficients": [
        0,
        2,
        3,
        8,
        10,
        6,
        1,
        6,
        5,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 59,
      "coefficients": [
        0,
        2,
        2,
        8,
        10,
        6,
        1,
        6,
        5,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 60,
      "coefficients": [
        0,
        2,
        1,
        8,
        10,
        6,
        1,
        6,
        5,
        5
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 61,
      "coefficients": [
        0,
        2,
        0,
        8,
        10,
        6,
        1,
        6,
        5,
        6
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 62,
      "coefficients": [
        0,
        2,
        10,
        8,
        10,
        6,
        1,
        6,
        5,
        7
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 63,
      "coefficients": [
        0,
        2,
        9,
        8,
        10,
        6,
        1,
        6,
        5,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 64,
      "coefficients": [
        0,
        2,
        8,
        8,
        10,
        6,
        1,
        6,
        5,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 65,
      "coefficients": [
        0,
        2,
        7,
        8,
        10,
        6,
        1,
        6,
        5,
        10
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 66,
      "coefficients": [
        0,
        2,
        5,
        8,
        1,
        5,
        1,
        5,
        6,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 67,
      "coefficients": [
        0,
        2,
        4,
        8,
        1,
        5,
        1,
        5,
        6,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 68,
      "coefficients": [
        0,
        2,
        3,
        8,
        1,
        5,
        1,
        5,
        6,
        2
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 69,
      "coefficients": [
        0,
        2,
        2,
        8,
        1,
        5,
        1,
        5,
        6,
        3
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 70,
      "coefficients": [
        0,
        2,
        1,
        8,
        1,
        5,
        1,
        5,
        6,
        4
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 71,
      "coefficients": [
        0,
        2,
        0,
        8,
        1,
        5,
        1,
        5,
        6,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 72,
      "coefficients": [
        0,
        2,
        10,
        8,
        1,
        5,
        1,
        5,
        6,
        6
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 73,
      "coefficients": [
        0,
        2,
        9,
        8,
        1,
        5,
        1,
        5,
        6,
        7
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 74,
      "coefficients": [
        0,
        2,
        8,
        8,
        1,
        5,
        1,
        5,
        6,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 75,
      "coefficients": [
        0,
        2,
        7,
        8,
        1,
        5,
        1,
        5,
        6,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 76,
      "coefficients": [
        0,
        2,
        6,
        8,
        1,
        5,
        1,
        5,
        6,
        10
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 77,
      "coefficients": [
        0,
        2,
        4,
        8,
        3,
        4,
        1,
        4,
        7,
        0
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 78,
      "coefficients": [
        0,
        2,
        3,
        8,
        3,
        4,
        1,
        4,
        7,
        1
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 79,
      "coefficients": [
        0,
        2,
        2,
        8,
        3,
        4,
        1,
        4,
        7,
        2
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 80,
      "coefficients": [
        0,
        2,
        1,
        8,
        3,
        4,
        1,
        4,
        7,
        3
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 81,
      "coefficients": [
        0,
        2,
        0,
        8,
        3,
        4,
        1,
        4,
        7,
        4
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 82,
      "coefficients": [
        0,
        2,
        10,
        8,
        3,
        4,
        1,
        4,
        7,
        5
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 83,
      "coefficients": [
        0,
        2,
        9,
        8,
        3,
        4,
        1,
        4,
        7,
        6
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 84,
      "coefficients": [
        0,
        2,
        8,
        8,
        3,
        4,
        1,
        4,
        7,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 85,
      "coefficients": [
        0,
        2,
        7,
        8,
        3,
        4,
        1,
        4,
        7,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 86,
      "coefficients": [
        0,
        2,
        6,
        8,
        3,
        4,
        1,
        4,
        7,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 87,
      "coefficients": [
        0,
        2,
        5,
        8,
        3,
        4,
        1,
        4,
        7,
        10
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 88,
      "coefficients": [
        0,
        2,
        3,
        8,
        5,
        3,
        1,
        3,
        8,
        0
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 89,
      "coefficients": [
        0,
        2,
        2,
        8,
        5,
        3,
        1,
        3,
        8,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 90,
      "coefficients": [
        0,
        2,
        1,
        8,
        5,
        3,
        1,
        3,
        8,
        2
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 91,
      "coefficients": [
        0,
        2,
        0,
        8,
        5,
        3,
        1,
        3,
        8,
        3
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 92,
      "coefficients": [
        0,
        2,
        10,
        8,
        5,
        3,
        1,
        3,
        8,
        4
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 93,
      "coefficients": [
        0,
        2,
        9,
        8,
        5,
        3,
        1,
        3,
        8,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 94,
      "coefficients": [
        0,
        2,
        8,
        8,
        5,
        3,
        1,
        3,
        8,
        6
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 95,
      "coefficients": [
        0,
        2,
        7,
        8,
        5,
        3,
        1,
        3,
        8,
        7
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 96,
      "coefficients": [
        0,
        2,
        6,
        8,
        5,
        3,
        1,
        3,
        8,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 97,
      "coefficients": [
        0,
        2,
        5,
        8,
        5,
        3,
        1,
        3,
        8,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 98,
      "coefficients": [
        0,
        2,
        4,
        8,
        5,
        3,
        1,
        3,
        8,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 99,
      "coefficients": [
        0,
        2,
        2,
        8,
        7,
        2,
        1,
        2,
        9,
        0
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 100,
      "coefficients": [
        0,
        2,
        1,
        8,
        7,
        2,
        1,
        2,
        9,
        1
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 101,
      "coefficients": [
        0,
        2,
        0,
        8,
        7,
        2,
        1,
        2,
        9,
        2
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 102,
      "coefficients": [
        0,
        2,
        10,
        8,
        7,
        2,
        1,
        2,
        9,
        3
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 103,
      "coefficients": [
        0,
        2,
        9,
        8,
        7,
        2,
        1,
        2,
        9,
        4
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 104,
      "coefficients": [
        0,
        2,
        8,
        8,
        7,
        2,
        1,
        2,
        9,
        5
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 105,
      "coefficients": [
        0,
        2,
        7,
        8,
        7,
        2,
        1,
        2,
        9,
        6
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 106,
      "coefficients": [
        0,
        2,
        6,
        8,
        7,
        2,
        1,
        2,
        9,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 107,
      "coefficients": [
        0,
        2,
        5,
        8,
        7,
        2,
        1,
        2,
        9,
        8
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 108,
      "coefficients": [
        0,
        2,
        4,
        8,
        7,
        2,
        1,
        2,
        9,
        9
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 109,
      "coefficients": [
        0,
        2,
        3,
        8,
        7,
        2,
        1,
        2,
        9,
        10
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 110,
      "coefficients": [
        0,
        2,
        1,
        8,
        9,
        1,
        1,
        1,
        10,
        0
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 111,
      "coefficients": [
        0,
        2,
        0,
        8,
        9,
        1,
        1,
        1,
        10,
        1
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 112,
      "coefficients": [
        0,
        2,
        10,
        8,
        9,
        1,
        1,
        1,
        10,
        2
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 113,
      "coefficients": [
        0,
        2,
        9,
        8,
        9,
        1,
        1,
        1,
        10,
        3
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 114,
      "coefficients": [
        0,
        2,
        8,
        8,
        9,
        1,
        1,
        1,
        10,
        4
      ],
      "zero_points": 13,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 115,
      "coefficients": [
        0,
        2,
        7,
        8,
        9,
        1,
        1,
        1,
        10,
        5
      ],
      "zero_points": 15,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 116,
      "coefficients": [
        0,
        2,
        6,
        8,
        9,
        1,
        1,
        1,
        10,
        6
      ],
      "zero_points": 11,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 117,
      "coefficients": [
        0,
        2,
        5,
        8,
        9,
        1,
        1,
        1,
        10,
        7
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 118,
      "coefficients": [
        0,
        2,
        4,
        8,
        9,
        1,
        1,
        1,
        10,
        8
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 119,
      "coefficients": [
        0,
        2,
        3,
        8,
        9,
        1,
        1,
        1,
        10,
        9
      ],
      "zero_points": 17,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 120,
      "coefficients": [
        0,
        2,
        2,
        8,
        9,
        1,
        1,
        1,
        10,
        10
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 121,
      "coefficients": [
        0,
        0,
        10,
        0,
        2,
        10,
        0,
        10,
        1,
        0
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "outside_bound": 10,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          3,
          2
        ],
        [
          0,
          4,
          3
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          6
        ],
        [
          0,
          8,
          7
        ],
        [
          0,
          9,
          8
        ],
        [
          0,
          10,
          9
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 122,
      "coefficients": [
        0,
        0,
        9,
        0,
        2,
        10,
        0,
        10,
        1,
        1
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 123,
      "coefficients": [
        0,
        0,
        8,
        0,
        2,
        10,
        0,
        10,
        1,
        2
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 124,
      "coefficients": [
        0,
        0,
        7,
        0,
        2,
        10,
        0,
        10,
        1,
        3
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 125,
      "coefficients": [
        0,
        0,
        6,
        0,
        2,
        10,
        0,
        10,
        1,
        4
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 126,
      "coefficients": [
        0,
        0,
        5,
        0,
        2,
        10,
        0,
        10,
        1,
        5
      ],
      "zero_points": 23,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 127,
      "coefficients": [
        0,
        0,
        4,
        0,
        2,
        10,
        0,
        10,
        1,
        6
      ],
      "zero_points": 19,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 128,
      "coefficients": [
        0,
        0,
        3,
        0,
        2,
        10,
        0,
        10,
        1,
        7
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 129,
      "coefficients": [
        0,
        0,
        2,
        0,
        2,
        10,
        0,
        10,
        1,
        8
      ],
      "zero_points": 31,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 130,
      "coefficients": [
        0,
        0,
        1,
        0,
        2,
        10,
        0,
        10,
        1,
        9
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 131,
      "coefficients": [
        0,
        0,
        0,
        0,
        2,
        10,
        0,
        10,
        1,
        10
      ],
      "zero_points": 21,
      "layer_sizes": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "outside_bound": 2,
      "points": [
        [
          0,
          2,
          1
        ],
        [
          0,
          0,
          10
        ]
      ]
    },
    {
      "class": 3,
      "polynomial": 132,
      "coefficients": [
        0,
        0,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "zero_points": 33,
      "layer_sizes": [
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11
      ],
      "outside_bound": 14,
      "points": [
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          1
        ],
        [
          0,
          2,
          1
        ],
        [
          0,
          3,
          1
        ],
        [
          0,
          4,
          1
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          1
        ],
        [
          0,
          8,
          1
        ],
        [
          0,
          9,
          1
        ],
        [
          0,
          10,
          1
        ],
        [
          0,
          0,
          10
        ],
        [
          0,
          1,
          10
        ],
        [
          0,
          2,
          10
        ],
        [
          0,
          3,
          10
        ],
        [
          0,
          4,
          10
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          10
        ],
        [
          0,
          8,
          10
        ],
        [
          0,
          9,
          10
        ],
        [
          0,
          10,
          10
        ]
      ]
    }
  ]
}

==> anc/code/prime11/original/output/fuglede11_round2/size33_seven/six_center_direct_audit.json <==
{
  "candidate_points": 67,
  "normalized_sets": 300,
  "affine_classes": [
    {
      "points": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "normalized_occurrences": 60
    },
    {
      "points": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          4
        ],
        [
          3,
          5
        ]
      ],
      "normalized_occurrences": 120
    },
    {
      "points": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          4
        ],
        [
          10,
          8
        ]
      ],
      "normalized_occurrences": 60
    },
    {
      "points": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ]
      ],
      "normalized_occurrences": 60
    }
  ]
}


==> anc/code/prime11/original/output/fuglede11_round2/size33_seven/verify_branch_lemmas.py <==
#!/usr/bin/env python3
"""Exact finite checks for the no-eight-zero-line size33 reductions."""
from itertools import product
from collections import Counter
from pathlib import Path
import importlib.util
import json

source = Path('output/fuglede11_next/generic_rigidity_checks.py')
spec = importlib.util.spec_from_file_location('planar_checks', source)
module = importlib.util.module_from_spec(spec)
spec.loader.exec_module(module)
planar = module.planar_check(6, 2, 5)

counts = Counter()
for coeff in product(range(11), repeat=4):
    values = tuple(sum(coeff[j]*t**j for j in range(4)) % 11 for t in range(11))
    if max(values) <= 7 and sum(values) == 33:
        counts[tuple(sorted(values))] += 1
assert counts == Counter({
    (3,)*11: 1,
    (0,1,1,1,2,3,4,5,5,5,6): 110,
    (0,0,1,1,2,2,4,4,5,7,7): 55,
})
profiles = []
for p, n in sorted(counts.items()):
    energy = sum(x*(x-1)//2 for x in p)
    profiles.append(dict(profile=p, coefficient_tuples=n, energy=energy,
                         excess=(energy-33)//11))
assert 12*(33*32//2)-133*33 == 177*11
assert 97**2-4*2394 == -167
print(json.dumps(dict(planar=planar, cubic_profiles=profiles,
                      total_excess=177), indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size44/quadratic_profiles_results.json <==
{
  "polynomials_checked": 1331,
  "admissible_polynomials": 331,
  "profiles": [
    {
      "profile": [
        0,
        0,
        1,
        1,
        2,
        2,
        6,
        6,
        8,
        9,
        9
      ],
      "coefficient_triples": 55,
      "pair_energy": 132,
      "excess": 6
    },
    {
      "profile": [
        0,
        0,
        1,
        1,
        3,
        3,
        4,
        6,
        6,
        10,
        10
      ],
      "coefficient_triples": 55,
      "pair_energy": 132,
      "excess": 6
    },
    {
      "profile": [
        0,
        0,
        2,
        2,
        3,
        3,
        4,
        4,
        8,
        8,
        10
      ],
      "coefficient_triples": 55,
      "pair_energy": 121,
      "excess": 5
    },
    {
      "profile": [
        0,
        0,
        2,
        3,
        3,
        5,
        5,
        6,
        6,
        7,
        7
      ],
      "coefficient_triples": 55,
      "pair_energy": 99,
      "excess": 3
    },
    {
      "profile": [
        0,
        1,
        1,
        3,
        3,
        4,
        4,
        5,
        5,
        9,
        9
      ],
      "coefficient_triples": 55,
      "pair_energy": 110,
      "excess": 4
    },
    {
      "profile": [
        1,
        1,
        2,
        2,
        3,
        3,
        5,
        5,
        6,
        8,
        8
      ],
      "coefficient_triples": 55,
      "pair_energy": 99,
      "excess": 3
    },
    {
      "profile": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4
      ],
      "coefficient_triples": 1,
      "pair_energy": 66,
      "excess": 0
    }
  ],
  "total_excess": 234,
  "minimum_uniform_normals": 55,
  "four_subset_centered_variance_counts": {
    "5": 33,
    "6": 33,
    "3": 33,
    "7": 33,
    "10": 33,
    "1": 33,
    "4": 33,
    "2": 33,
    "9": 33,
    "8": 33
  }
}


==> anc/code/prime11/original/output/fuglede11_round2/size44/verify44_quadratic_profiles.py <==
#!/usr/bin/env python3
"""Exact cardinality-44 consequences of moments through degree seven.

All 11^3 reduced polynomials of degree at most two are checked. Plane
cap ten means no ambiguity from integer lifts of their residues.
"""
from collections import Counter
from itertools import product, combinations
import json

counts = Counter()
for c, b, a in product(range(11), repeat=3):
    profile = tuple((a*t*t+b*t+c) % 11 for t in range(11))
    if sum(profile) == 44:
        counts[tuple(sorted(profile))] += 1

expected = {
    (4,)*11: 1,
    (0,0,2,3,3,5,5,6,6,7,7): 55,
    (1,1,2,2,3,3,5,5,6,8,8): 55,
    (0,1,1,3,3,4,4,5,5,9,9): 55,
    (0,0,2,2,3,3,4,4,8,8,10): 55,
    (0,0,1,1,2,2,6,6,8,9,9): 55,
    (0,0,1,1,3,3,4,6,6,10,10): 55,
}
assert dict(counts) == expected
results = []
for profile, multiplicity in sorted(counts.items()):
    energy = sum(n*(n-1)//2 for n in profile)
    results.append(dict(profile=profile, coefficient_triples=multiplicity,
                        pair_energy=energy, excess=(energy-66)//11))
assert sum(counts.values()) == 331
assert 12*(44*43//2)-133*66 == 234*11
four_subset_variances = Counter()
for subset in combinations(range(11), 4):
    mean = sum(subset)*pow(4,-1,11) % 11
    variance = sum((x-mean)**2 for x in subset) % 11
    four_subset_variances[variance] += 1
assert sum(four_subset_variances.values()) == 330
assert four_subset_variances[0] == 0
print(json.dumps(dict(polynomials_checked=11**3, admissible_polynomials=331,
                      profiles=results, total_excess=234,
                      minimum_uniform_normals=55,
                      four_subset_centered_variance_counts=four_subset_variances), indent=2))


==> anc/code/prime11/original/output/fuglede11_round2/size55/failed_projection_route.txt <==
The attempted proof of plane cap10 from three- and four-line Fourier
support is NOT valid. The four-support enumeration has 300 binary
projections, of which180 contain an eleven-point projected line.
An earlier inference from equal aggregate counts (300binary cases and
300total cases with no11 entries) was false: these are different subsets.
This was caught by inserting a direct assertion and independently
reproduced by the audit agent. No result should cite that attempted route.

Explicit counterexample to the proposed finite four-support lemma:
lambda=2, k=2, constants=(5,7,7,7), with profiles
5 7 2 1 4 11 11 4 1 2 7
7 3 2 4 9 6 6 9 4 2 3
7 3 2 4 9 6 6 9 4 2 3
7 9 4 3 6 2 2 6 3 4 9
The formula
f(x,y)=[P(x)+Q(y)+R(x+y)+S(x+2y)-15]/11
defines a binary55-point planar set, while P has two11 entries.

The parent agent's separate five-blocking route bypasses this failed
projection argument. Its closure is audited in
closure_after_five_blocking.tex, explicitly conditional on the cross-slice
lemma that upgrades both direction sets from four- to five-blocking.


==> anc/code/prime11/original/output/fuglede11_round2/size55/four_support_quadratic.cpp <==
#include <array>
#include <vector>
#include <iostream>
#include <cassert>
using namespace std;
int mod(int a){return (a%11+11)%11;}
struct Profile {int c;array<int,11> v;};
int main(){
 vector<Profile> ps[11];
 for(int a=1;a<11;a++)for(int c=0;c<11;c++){
  array<int,11> v;vector<int> z;int sum=0;
  for(int x=0;x<11;x++){v[x]=mod(a*x*x+c);sum+=v[x];if(!v[x])z.push_back(x);}
  for(int mask=0;mask<(1<<z.size());mask++){
   if(sum+11*__builtin_popcount((unsigned)mask)!=55)continue;
   auto w=v;for(int j=0;j<(int)z.size();j++)if(mask>>j&1)w[z[j]]=11;
   ps[a].push_back({c,w});
  }
 }
 long candidates=0,hits=0;int histogram[3]={};long bylam[11][5]={};
 long forbidden_binary_with_eleven=0;
 for(int lam=2;lam<11;lam++)for(int k=1;k<11;k++){
  int a[4]={mod((lam-1)*k),mod(lam*(1-lam)*k),mod(-lam*k),k};
  for(auto &P:ps[a[0]])for(auto &Q:ps[a[1]])for(auto &R:ps[a[2]])for(auto &S:ps[a[3]]){
   if(mod(P.c+Q.c+R.c+S.c)!=4)continue;
   candidates++;bool ok=true;int maximum=0;
   for(int x=0;x<11&&ok;x++)for(int y=0;y<11;y++){
    int v=P.v[x]+Q.v[y]+R.v[mod(x+y)]+S.v[mod(x+lam*y)]-15;
    if(v<0||v>22||v%11){ok=false;break;}
    maximum=max(maximum,v/11);
   }
   if(ok){hits++;histogram[maximum]++;int elevens=0;for(auto *p:{&P,&Q,&R,&S})for(int v:p->v)if(v==11)elevens++;if(maximum==1 && elevens){ forbidden_binary_with_eleven++; bylam[lam][4]++; if(forbidden_binary_with_eleven<=2){ cout << "BINARY11 lambda=" <<lam<<" k="<<k<<" constants="<<P.c<<","<<Q.c<<","<<R.c<<","<<S.c<<"\n"; for(auto *p:{&P,&Q,&R,&S}){for(int v:p->v)cout<<v<<" ";cout<<"\n";} }}bylam[lam][0]++;if(maximum==1)bylam[lam][1]++;if(!elevens)bylam[lam][2]++;if(elevens)bylam[lam][3]++;if(hits<=4){
    cout<<"EXAMPLE lambda="<<lam<<" k="<<k<<" constants="<<P.c<<","<<Q.c<<","<<R.c<<","<<S.c<<" max="<<maximum<<"\n";
    for(auto *p:{&P,&Q,&R,&S}){for(int v:p->v)cout<<v<<" ";cout<<"\n";}
   }}
  }
 }
 for(int l=2;l<11;l++)cout<<"lambda="<<l<<" hits="<<bylam[l][0]<<" binary="<<bylam[l][1]<<" no11="<<bylam[l][2]<<" has11="<<bylam[l][3]<<" binary11="<<bylam[l][4]<<"\n";
 cout<<"candidates="<<candidates<<" hits="<<hits<<" binary="<<histogram[1]<<" double="<<histogram[2]<<"\n";
 cout<<"forbidden_binary_with_eleven="<<forbidden_binary_with_eleven<<"\n";
 assert(candidates==55170 && hits==2040 && histogram[1]==300);

}


==> anc/code/prime11/original/output/fuglede11_round2/size55/four_support_quadratic_results.txt <==
EXAMPLE lambda=2 k=1 constants=0,0,1,3 max=2
11 1 4 9 5 3 3 5 9 4 1 
11 9 3 4 1 5 5 1 4 3 9 
1 10 4 5 2 6 6 2 5 4 10 
3 4 7 1 8 6 6 8 1 7 4 
EXAMPLE lambda=2 k=1 constants=0,0,3,1 max=2
11 1 4 9 5 3 3 5 9 4 1 
11 9 3 4 1 5 5 1 4 3 9 
3 1 6 7 4 8 8 4 7 6 1 
1 2 5 10 6 4 4 6 10 5 2 
EXAMPLE lambda=2 k=1 constants=0,1,0,3 max=2
11 1 4 9 5 3 3 5 9 4 1 
1 10 4 5 2 6 6 2 5 4 10 
11 9 3 4 1 5 5 1 4 3 9 
3 4 7 1 8 6 6 8 1 7 4 
EXAMPLE lambda=2 k=1 constants=0,1,1,2 max=2
11 1 4 9 5 3 3 5 9 4 1 
1 10 4 5 2 6 6 2 5 4 10 
1 10 4 5 2 6 6 2 5 4 10 
2 3 6 11 7 5 5 7 0 6 3 
BINARY11 lambda=2 k=2 constants=5,7,7,7
5 7 2 1 4 11 11 4 1 2 7 
7 3 2 4 9 6 6 9 4 2 3 
7 3 2 4 9 6 6 9 4 2 3 
7 9 4 3 6 2 2 6 3 4 9 
BINARY11 lambda=2 k=2 constants=7,5,7,7
7 9 4 3 6 2 2 6 3 4 9 
5 1 11 2 7 4 4 7 2 11 1 
7 3 2 4 9 6 6 9 4 2 3 
7 9 4 3 6 2 2 6 3 4 9 
lambda=2 hits=240 binary=20 no11=20 has11=220 binary11=20
lambda=3 hits=220 binary=40 no11=40 has11=180 binary11=20
lambda=4 hits=220 binary=40 no11=40 has11=180 binary11=20
lambda=5 hits=220 binary=40 no11=40 has11=180 binary11=20
lambda=6 hits=240 binary=20 no11=20 has11=220 binary11=20
lambda=7 hits=220 binary=40 no11=40 has11=180 binary11=20
lambda=8 hits=220 binary=40 no11=40 has11=180 binary11=20
lambda=9 hits=220 binary=40 no11=40 has11=180 binary11=20
lambda=10 hits=240 binary=20 no11=20 has11=220 binary11=20
candidates=55170 hits=2040 binary=300 double=1740
forbidden_binary_with_eleven=180


==> anc/code/prime11/original/output/fuglede11_round3/PACKET_README.txt <==
FUGLEDE IN F11^3: CARDINALITY 33 CLOSURE
October 20, 2026

Start with output/fuglede11_round3/research_round3.pdf (4 pages).
Its LaTeX source is included alongside it.

NEW EXACT FINITE RESULT
Every graph over the explicit planar set B33 whose mixed moments through
total degree five vanish has at least nine points in an affine plane.
The complete affine-gauged moment system has 1361 solutions: zero, and ten
nonzero scalings of each of 136 projective odd classes. Every class is excluded
by the plane bound eight. Two independently written exhaustive implementations
reproduce the complete result. Explicit plane witnesses are included.

Consequently the earlier fixed-projection, fifth-moment and plane-cap-eight
reductions exclude spectral cardinality 33. The previous, more expensive
improvement of the plane bound from eight to seven is NOT needed for this step.

REPRODUCE THE NEW FINITE LEMMA
From this extracted packet's root, run:

  python3 output/fuglede11_round3/verify_certificate.py

Requirements: Python 3.8+ standard library and a C++17 compiler (g++, clang++,
or c++). No Python packages, downloads, network access or external solver are
required. The CXX environment variable may select a compiler executable.
The runner compiles into a temporary directory, rebuilds both implementations,
compares their complete solution lists and verifies all geometric witnesses.
It writes verification_result.json and verification_logs under round3.
The new checks completed here; no unfinished computation is being handed off.

The primary checker is also standalone:

  python3 output/fuglede11_round3/algebra/run_all.py

It can be invoked by absolute path from any working directory. The combined
runner also locates the packet root automatically. The independent component
commands listed in quadrics/AUDIT.txt should be run from the packet root.

EXPECTED COUNTS
Nonzero even part: 1,948,717 normalized choices; mixed ranks
4:187, 5:3052, 6:1945478. Complete odd-kernel choices: 242,202,917.
21,611 pass all quadrics; four pass cubics and quartics; zero pass quintics.
Their last nonzero fifth moments are 8,3,3,3.
Purely odd part: 21,435,888 projective choices; 1696 pass the quadrics;
136 pass all moments. Maximum-plane histogram: 9:8,11:16,13:96,15:8,23:8.
The zero height has all 33 graph points in one plane.

IMPORTANT FILES
round3/algebra/: primary generators, solvers, complete output and proof.
round3/quadrics/: independent implementations, AUDIT.txt and plane certificates.
round3/geometry/audit_odd_planes.py: third direct geometric verification.
round3/dependencies/: logical dependency audit and independent input algebra.
round3/graph/: optional verified extra reductions, not needed for closure.
All these paths begin with output/fuglede11_ when expanded as in the tree.

PRIOR DEPENDENCIES
The complete preceding methodical-update packet is retained in its original
output/... tree, including the older research_update.pdf, research_round2.pdf,
the earlier size-77 note, sources and finite checks. Earlier notes that describe
33 as open are historical snapshots, superseded by research_round3.pdf.
The current combined argument excludes all remaining non-tiling cardinalities
for F11^3 using the earlier published reductions and our working arguments.
This is a proposed computer-assisted proof requiring external mathematical
review; the new computation alone does not certify every prior lemma.

The combined runner verifies the NEW finite lemma and selected input algebra.
It does not claim to rerun every earlier planar classification or prove a
literature-priority claim. No unsuccessful or unfinished solver attempt enters
the new proof. The unrelated local-seven-slice/CP-SAT experiments are omitted.

INTEGRITY
SHA256SUMS.txt lists a SHA-256 digest for every archived file other than itself.
The packet preserves root-relative paths used by older certificate scripts.


==> anc/code/prime11/original/output/fuglede11_round3/algebra/README.txt <==
Complete residual B33 moment-height exclusion
===========================================
Run: python3 run_all.py
Requirements: Python3 standard library; g++ or clang++ supporting C++17.
No third-party Python packages, network, GPU, or large memory required.
The script works from any current directory and writes outputs beside itself.

The mathematical result certified here is:
  Every graph E={(x,y,h(x,y)):(x,y) in B} with all mixed moments
  through total degree5 vanishing over F11 has an affine plane
  containing at least9 graph points.
B is the explicit33-point planar set in prepare_odd.py and parity_exclusion.tex.
This closes size33 CONDITIONAL ON the prior proofs forcing the B projection,
vanishing moments through degree5, and affine plane intersection bound8.
The global finite-field Fuglede conjecture requires the other size exclusions
and the published reductions, which are outside this standalone directory.

Method:
  Subtract affine height and split by b -> -b into even7 and odd8 variables.
  Six moment quadrics are bilinear. For each normalized nonzero even height,
  solve these six equations linearly in the odd coefficients. The kernel has
  dimension2,3,or4. Exhaustive search leaves no M<=5 solution with nonzero even part.
  In the evenzero branch, all21,435,888 odd projective classes are enumerated;
  exactly136 pass M<=5. All136 violate plane cap8 (and direction-line cap8).

Key outputs:
  split_system.json             complete even/odd bases and quadratic matrices
  split_results.json            full nonzeroeven search counts
  split_prequintic.jsonl        four candidates before the final quintic equation
  prequintic_verified.json      direct quintic moments8,3,3,3
  odd_solutions.json            complete136 nonzero odd projective solutions
  odd_verified.json             direct moment/plane/direction checks for all136
  parity_exclusion.tex          proof and exact enumeration decomposition

The separate quadrics directory in the full research packet contains an
independently generated second implementation. It enumerates every kernel
vector directly and evaluates unreduced moments on33 points.


==> anc/code/prime11/original/output/fuglede11_round3/algebra/check_odd.py <==
import json,itertools,collections
from pathlib import Path
out=Path(__file__).parent
D=json.load(open(out/'odd_system.json'));S=json.load(open(out/'odd_solutions.json'));B=list(map(tuple,D['B']));reps=list(map(tuple,D['reps']));V=D['basis'];P=11
projective=[(1,y,z)for y in range(P)for z in range(P)]+[(0,1,z)for z in range(P)]+[(0,0,1)]
def dot(a,b):return sum(x*y for x,y in zip(a,b))%P
def norm(a):
 u=next(v for v in a if v);return tuple(v*pow(u,-1,P)%P for v in a)
lines=[[d for d in projective if dot(d,n)==0]for n in projective]
stats=collections.Counter();survivors=[];records=[]
for c in S['solutions']:
 hr=[sum(c[j]*V[j][i]for j in range(8))%P for i in range(16)];h={(0,0):0}
 for b,t in zip(reps,hr):h[b]=t;h[(-b[0]%P,-b[1]%P)]=-t%P
 E=[(x,y,h[x,y])for x,y in B]
 assert all(sum(pow(x,a,P)*pow(y,b,P)*pow(z,c,P) for x,y,z in E)%P==0 for degree in range(6)for a in range(degree+1)for b in range(degree-a+1)for c in [degree-a-b])
 profiles=[collections.Counter(dot(n,e)for e in E)for n in projective]
 U={n for n,pro in zip(projective,profiles)if len(pro)==11 and set(pro.values())=={3}}
 Ds={norm(tuple((a-b)%P for a,b in zip(e,f)))for i,e in enumerate(E)for f in E[:i]}
 maxplane=max(max(pro.values())for pro in profiles)
 maxD=max(sum(d in Ds for d in L)for L in lines)
 maxU=max(sum(d in U for d in L)for L in lines)
 maxline=0
 for d in projective:
  dirs=collections.Counter()
  # quotient: use normalized direction's first nonzero coordinate
  pivot=next(i for i,x in enumerate(d)if x)
  for e in E:dirs[tuple((e[j]-e[pivot]*d[j])%P for j in range(3))]+=1
  maxline=max(maxline,max(dirs.values()))
 r={'c':c,'E':E,'maxplane':maxplane,'maxline':maxline,'Dsize':len(Ds),'Usize':len(U),'maxDline':maxD,'maxUline':maxU}
 records.append(r);stats[(maxplane,maxline,maxD,maxU,len(U))]+=1
 if maxplane<=7 and maxline<=3 and maxD<=8 and maxU<=8:survivors.append(r)
print('geometric survivors',len(survivors));print('stats',stats)
(out/'odd_verified.json').write_text(json.dumps({'projective_moment_solutions':len(records),'statistics':[(k,v)for k,v in stats.items()],'geometric_survivors':survivors,'all_records':records},indent=2))


==> anc/code/prime11/original/output/fuglede11_round3/algebra/check_prequintic.py <==
"""Directly verify four penultimate candidates, without parity identities."""
import json,itertools
from pathlib import Path
P=11;out=Path(__file__).parent
D=json.load(open(out/'split_system.json'));R=D['reps'];EB=D['even_basis'];OB=D['odd_basis']
records=[json.loads(line)for line in (out/'split_prequintic.jsonl').read_text().splitlines()]
assert len(records)==4
for rec in records:
 E=[(0,0,0)]
 for i,(x,y)in enumerate(R):
  e=sum(rec['e'][j]*EB[j][i]for j in range(7))%P;o=sum(rec['o'][j]*OB[j][i]for j in range(8))%P
  E.extend([(x,y,(e+o)%P),(-x%P,-y%P,(e-o)%P)])
 for k in range(5):
  for a in range(6-k):
   for b in range(6-k-a):
    assert sum(pow(x,a,P)*pow(y,b,P)*pow(z,k,P)for x,y,z in E)%P==0
 q=sum(pow(z,5,P)for x,y,z in E)%P;assert q
 rec['quintic_moment']=q
print(json.dumps(records))
(out/'prequintic_verified.json').write_text(json.dumps(records,indent=2))


==> anc/code/prime11/original/output/fuglede11_round3/algebra/odd_solutions.json <==
{"leaves":21435888,"qpass":1696,"cpass":148,"fullpass":136,"solutions":[[1,0,0,0,6,7,7,0],[1,0,0,6,0,0,0,9],[1,0,3,0,6,10,0,7],[1,0,3,4,6,6,4,7],[1,0,4,4,9,4,3,1],[1,0,6,0,1,0,3,4],[1,0,6,0,4,7,8,0],[1,0,7,0,0,3,3,1],[1,0,8,8,3,8,1,1],[1,0,9,0,0,3,4,7],[1,0,9,0,4,1,4,6],[1,0,10,2,10,6,8,10],[1,0,10,4,9,5,1,9],[1,0,10,5,4,1,5,3],[1,1,4,3,4,9,1,4],[1,1,4,5,2,6,7,7],[1,1,4,7,2,0,6,5],[1,1,5,10,5,9,3,3],[1,1,8,0,5,5,7,10],[1,1,8,5,10,9,5,7],[1,1,8,8,3,4,10,1],[1,1,9,1,1,3,3,3],[1,1,10,4,9,8,7,9],[1,1,10,6,9,9,6,5],[1,2,0,2,1,4,2,2],[1,2,1,8,1,6,0,1],[1,2,4,0,1,4,2,2],[1,2,5,5,10,10,3,0],[1,2,6,8,1,1,8,3],[1,2,8,0,8,7,2,10],[1,2,9,4,9,1,5,9],[1,2,10,4,9,0,2,9],[1,3,0,4,2,2,8,8],[1,3,1,8,1,5,3,5],[1,3,1,8,8,2,8,8],[1,3,2,1,3,2,8,8],[1,3,2,10,4,4,10,1],[1,3,3,5,3,4,9,3],[1,3,3,5,9,2,8,8],[1,3,4,9,4,2,8,8],[1,3,5,1,1,3,7,2],[1,3,5,2,10,2,8,8],[1,3,6,6,5,2,8,8],[1,3,7,10,0,2,8,8],[1,3,7,10,6,2,10,4],[1,3,8,3,6,2,8,8],[1,3,9,7,1,2,8,8],[1,3,10,0,7,2,8,8],[1,3,10,4,9,3,8,9],[1,4,3,4,7,2,10,1],[1,4,3,7,10,0,3,3],[1,4,5,5,5,3,4,0],[1,4,8,1,2,5,7,2],[1,4,8,6,8,7,2,8],[1,4,9,1,7,7,1,10],[1,4,10,4,9,6,3,9],[1,4,10,4,9,9,6,2],[1,5,2,7,2,10,6,2],[1,5,3,9,5,5,8,6],[1,5,5,0,1,3,0,1],[1,5,5,3,10,10,3,8],[1,5,6,10,5,2,1,3],[1,5,7,9,3,3,2,3],[1,5,9,2,9,1,5,6],[1,5,10,4,9,9,9,9],[1,5,10,7,2,2,1,7],[1,6,1,5,2,2,5,6],[1,6,1,8,4,8,0,5],[1,6,2,10,2,10,6,1],[1,6,4,3,8,8,9,4],[1,6,5,10,4,5,3,8],[1,6,6,1,8,7,4,4],[1,6,7,8,7,2,10,7],[1,6,8,8,10,4,1,3],[1,6,10,4,9,1,4,9],[1,7,1,8,2,2,5,5],[1,7,1,9,1,5,3,1],[1,7,2,9,7,5,10,10],[1,7,5,3,9,9,3,4],[1,7,6,7,6,8,7,7],[1,7,7,9,10,4,4,5],[1,7,8,7,5,5,7,4],[1,7,10,4,9,4,10,9],[1,7,10,5,4,1,5,3],[1,8,4,9,8,8,9,2],[1,8,5,2,4,5,4,5],[1,8,6,10,6,8,7,6],[1,8,9,2,7,7,1,6],[1,8,9,6,6,3,5,5],[1,8,10,4,9,7,5,9],[1,8,10,4,10,6,8,2],[1,8,10,8,7,5,6,6],[1,9,0,0,0,0,0,0],[1,9,1,7,9,9,9,5],[1,9,3,1,3,4,9,8],[1,9,5,3,5,1,0,0],[1,9,6,2,8,4,5,0],[1,9,6,6,6,1,1,9],[1,9,6,7,1,1,8,7],[1,9,10,4,9,10,0,9],[1,10,0,8,8,1,8,1],[1,10,1,0,4,10,6,6],[1,10,1,0,6,10,6,10],[1,10,3,1,6,6,4,8],[1,10,5,1,5,3,4,5],[1,10,7,2,3,3,2,9],[1,10,7,9,7,2,10,3],[1,10,9,2,2,9,4,5],[1,10,9,5,8,6,0,10],[1,10,10,2,6,7,1,4],[1,10,10,4,9,2,6,9],[0,1,0,0,0,3,6,0],[0,1,0,0,2,9,2,9],[0,1,1,4,6,3,6,0],[0,1,2,8,1,3,6,0],[0,1,3,1,7,3,6,0],[0,1,4,5,2,3,6,0],[0,1,4,8,4,9,1,6],[0,1,5,1,5,3,4,5],[0,1,5,3,3,3,2,9],[0,1,5,6,7,6,8,8],[0,1,5,9,8,3,6,0],[0,1,6,2,3,3,6,0],[0,1,7,2,3,3,2,9],[0,1,7,6,9,3,6,0],[0,1,7,8,10,9,6,6],[0,1,8,5,5,5,7,1],[0,1,8,10,4,3,6,0],[0,1,9,3,10,3,6,0],[0,1,9,10,9,4,1,9],[0,1,10,7,5,3,6,0],[0,1,10,7,10,9,4,2],[0,0,1,0,1,8,2,8],[0,0,1,4,6,0,0,0],[0,0,1,5,4,0,6,3],[0,0,1,9,1,2,0,5]]}


==> anc/code/prime11/original/output/fuglede11_round3/algebra/odd_system.inc <==
const int H[16][8]={{0,0,0,0,0,0,0,0},{0,0,5,10,9,7,10,8},{0,0,0,0,0,0,0,0},{1,9,5,10,3,4,2,3},{7,7,9,8,6,7,10,7},{6,7,4,0,3,2,7,3},{7,9,4,9,4,3,8,3},{1,0,0,0,0,0,0,0},{0,1,0,0,0,0,0,0},{0,0,10,7,1,1,1,1},{0,0,1,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,0,0,1,0,0,0},{0,0,0,0,0,1,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,0,0,1}};
const int W[7][16]={{1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1},{0,0,1,1,1,1,1,1,1,4,4,9,5,5,5,5},{0,0,0,3,4,5,6,7,10,8,10,1,0,1,5,6},{5,3,0,9,5,3,3,5,1,5,3,5,0,9,5,5},{0,0,1,1,1,1,1,1,1,2,2,3,4,4,4,4},{4,5,0,3,4,5,6,7,10,4,5,4,0,3,4,7},{1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1}};
const int Q[4][8][8]={{{4,9,10,8,3,9,5,3},{9,8,7,7,5,5,0,3},{10,7,0,3,9,5,0,9},{8,7,3,10,2,2,4,2},{3,5,9,2,10,4,1,2},{9,5,5,2,4,8,0,1},{5,0,0,4,1,0,0,4},{3,3,9,2,2,1,4,10}},{{4,9,10,8,3,9,5,3},{9,8,7,7,5,5,0,3},{10,7,3,9,5,0,2,10},{8,7,9,10,10,8,2,9},{3,5,5,10,2,10,2,10},{9,5,0,8,10,10,10,3},{5,0,2,2,2,10,6,4},{3,3,10,9,10,3,4,8}},{{9,8,5,5,6,9,7,3},{8,3,6,1,9,8,10,5},{5,6,10,4,2,9,10,3},{5,1,4,5,4,1,10,4},{6,9,2,4,1,6,2,1},{9,8,9,1,6,8,9,5},{7,10,10,10,2,9,9,5},{3,5,3,4,1,5,5,6}},{{8,3,10,9,1,6,2,4},{3,1,10,2,8,10,6,5},{10,10,6,10,3,6,7,10},{9,2,10,0,10,9,9,4},{1,8,3,10,1,5,7,3},{6,10,6,9,5,6,3,10},{2,6,7,9,7,3,8,3},{4,5,10,4,3,10,3,10}}};


==> anc/code/prime11/original/output/fuglede11_round3/algebra/odd_system.json <==
{
  "B": [
    [
      0,
      0
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      1,
      0
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      10
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      3,
      4
    ],
    [
      4,
      0
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      4,
      7
    ],
    [
      7,
      0
    ],
    [
      7,
      4
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      8,
      7
    ],
    [
      9,
      6
    ],
    [
      9,
      7
    ],
    [
      10,
      0
    ],
    [
      10,
      1
    ],
    [
      10,
      4
    ],
    [
      10,
      5
    ],
    [
      10,
      6
    ],
    [
      10,
      7
    ],
    [
      10,
      8
    ]
  ],
  "reps": [
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      1,
      0
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      10
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      3,
      4
    ],
    [
      4,
      0
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      4,
      7
    ]
  ],
  "basis": [
    [
      0,
      0,
      0,
      1,
      7,
      6,
      7,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      9,
      7,
      7,
      9,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      5,
      0,
      5,
      9,
      4,
      4,
      0,
      0,
      10,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      10,
      0,
      10,
      8,
      0,
      9,
      0,
      0,
      7,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      9,
      0,
      3,
      6,
      3,
      4,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      7,
      0,
      4,
      7,
      2,
      3,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      10,
      0,
      2,
      10,
      7,
      8,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      8,
      0,
      3,
      7,
      3,
      3,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "forms": [
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      5,
      10,
      9,
      7,
      10,
      8
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      9,
      5,
      10,
      3,
      4,
      2,
      3
    ],
    [
      7,
      7,
      9,
      8,
      6,
      7,
      10,
      7
    ],
    [
      6,
      7,
      4,
      0,
      3,
      2,
      7,
      3
    ],
    [
      7,
      9,
      4,
      9,
      4,
      3,
      8,
      3
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      10,
      7,
      1,
      1,
      1,
      1
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "weights": [
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      4,
      4,
      9,
      5,
      5,
      5,
      5
    ],
    [
      0,
      0,
      0,
      3,
      4,
      5,
      6,
      7,
      10,
      8,
      10,
      1,
      0,
      1,
      5,
      6
    ],
    [
      5,
      3,
      0,
      9,
      5,
      3,
      3,
      5,
      1,
      5,
      3,
      5,
      0,
      9,
      5,
      5
    ],
    [
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      2,
      3,
      4,
      4,
      4,
      4
    ],
    [
      4,
      5,
      0,
      3,
      4,
      5,
      6,
      7,
      10,
      4,
      5,
      4,
      0,
      3,
      4,
      7
    ],
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ]
}

==> anc/code/prime11/original/output/fuglede11_round3/algebra/odd_verified.json <==
{
  "projective_moment_solutions": 136,
  "statistics": [
    [
      [
        13,
        5,
        12,
        8,
        33
      ],
      16
    ],
    [
      [
        23,
        6,
        12,
        10,
        45
      ],
      8
    ],
    [
      [
        13,
        5,
        12,
        8,
        32
      ],
      24
    ],
    [
      [
        11,
        4,
        12,
        8,
        35
      ],
      8
    ],
    [
      [
        13,
        6,
        12,
        10,
        37
      ],
      8
    ],
    [
      [
        11,
        3,
        12,
        8,
        28
      ],
      8
    ],
    [
      [
        9,
        4,
        12,
        8,
        29
      ],
      8
    ],
    [
      [
        13,
        4,
        12,
        8,
        31
      ],
      8
    ],
    [
      [
        13,
        6,
        12,
        10,
        38
      ],
      8
    ],
    [
      [
        13,
        5,
        12,
        8,
        36
      ],
      32
    ],
    [
      [
        15,
        5,
        12,
        8,
        37
      ],
      8
    ]
  ],
  "geometric_survivors": [],
  "all_records": [
    {
      "c": [
        1,
        0,
        0,
        0,
        6,
        7,
        7,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          4
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          0
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          1
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 104,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        0,
        6,
        0,
        0,
        0,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          7
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          0,
          0
        ],
        [
          4,
          3,
          0
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          0
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          0
        ],
        [
          8,
          7,
          5
        ],
        [
          9,
          6,
          0
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 23,
      "maxline": 6,
      "Dsize": 88,
      "Usize": 45,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        0,
        3,
        0,
        6,
        10,
        0,
        7
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          10
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          4
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          4
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 104,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        3,
        4,
        6,
        6,
        4,
        7
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          6
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          4
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          5
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          4
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        4,
        4,
        9,
        4,
        3,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          7
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 11,
      "maxline": 4,
      "Dsize": 101,
      "Usize": 35,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        6,
        0,
        1,
        0,
        3,
        4
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          2
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          0
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          7
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          0
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          9
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 104,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        6,
        0,
        4,
        7,
        8,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          2
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          4
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          9
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          9
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 104,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        7,
        0,
        0,
        3,
        3,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          0
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          0
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 104,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        8,
        8,
        3,
        8,
        1,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          8
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          3
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          8
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        9,
        0,
        0,
        3,
        4,
        7
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          0
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          0
        ],
        [
          7,
          4,
          4
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 104,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        9,
        0,
        4,
        1,
        4,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          8
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 104,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        10,
        2,
        10,
        6,
        8,
        10
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          6
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          10
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          1
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          5
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        10,
        4,
        9,
        5,
        1,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        0,
        10,
        5,
        4,
        1,
        5,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          5
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          6
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          7
        ]
      ],
      "maxplane": 11,
      "maxline": 4,
      "Dsize": 101,
      "Usize": 35,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        1,
        4,
        3,
        4,
        9,
        1,
        4
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          2
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          7
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          8
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          9
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          10
        ],
        [
          10,
          6,
          10
        ],
        [
          10,
          7,
          10
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 23,
      "maxline": 6,
      "Dsize": 88,
      "Usize": 45,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        1,
        4,
        5,
        2,
        6,
        7,
        7
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          10
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          6
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          4
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          1
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 102,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        1,
        4,
        7,
        2,
        0,
        6,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          0
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          0
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          10
        ],
        [
          10,
          6,
          7
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 11,
      "maxline": 4,
      "Dsize": 101,
      "Usize": 35,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        1,
        5,
        10,
        5,
        9,
        3,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          3
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 11,
      "maxline": 3,
      "Dsize": 107,
      "Usize": 28,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        1,
        8,
        0,
        5,
        5,
        7,
        10
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          10
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          1
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        1,
        8,
        5,
        10,
        9,
        5,
        7
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          4
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          10
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 9,
      "maxline": 4,
      "Dsize": 106,
      "Usize": 29,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        1,
        8,
        8,
        3,
        4,
        10,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          1
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          4
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          5
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 11,
      "maxline": 3,
      "Dsize": 107,
      "Usize": 28,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        1,
        9,
        1,
        1,
        3,
        3,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          4
        ]
      ],
      "maxplane": 13,
      "maxline": 4,
      "Dsize": 105,
      "Usize": 31,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        1,
        10,
        4,
        9,
        8,
        7,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          7
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          8
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          3
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 99,
      "Usize": 38,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        1,
        10,
        6,
        9,
        9,
        6,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          5
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          10
        ],
        [
          10,
          7,
          10
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        2,
        0,
        2,
        1,
        4,
        2,
        2
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          4,
          1
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          9
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          0
        ],
        [
          9,
          7,
          10
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          9
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          5
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 106,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        2,
        1,
        8,
        1,
        6,
        0,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          6
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          5
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          9
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          5
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 9,
      "maxline": 4,
      "Dsize": 106,
      "Usize": 29,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        2,
        4,
        0,
        1,
        4,
        2,
        2
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          9
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          9
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          10
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 11,
      "maxline": 4,
      "Dsize": 101,
      "Usize": 35,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        2,
        5,
        5,
        10,
        10,
        3,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          10
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          9
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          10
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          6
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        2,
        6,
        8,
        1,
        1,
        8,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          9
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          7
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          4
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 106,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        2,
        8,
        0,
        8,
        7,
        2,
        10
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          10
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          1
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          4
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          9
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          9
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        2,
        9,
        4,
        9,
        1,
        5,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          4,
          10
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          1
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          9
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          7
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          4
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        2,
        10,
        4,
        9,
        0,
        2,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          0
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          0
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          9
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 110,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        0,
        4,
        2,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          0
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          4
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 110,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        1,
        8,
        1,
        5,
        3,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          2
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 102,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        3,
        1,
        8,
        8,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          2
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        2,
        1,
        3,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          2
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          9
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 110,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        2,
        10,
        4,
        4,
        10,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          10
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          10
        ],
        [
          2,
          5,
          2
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          1
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          9
        ],
        [
          9,
          7,
          1
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          10
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          1
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 23,
      "maxline": 6,
      "Dsize": 88,
      "Usize": 45,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        3,
        3,
        5,
        3,
        4,
        9,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          10
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          7
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          9
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          2
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          1
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 99,
      "Usize": 38,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        3,
        3,
        5,
        9,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          10
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        4,
        9,
        4,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        5,
        1,
        1,
        3,
        7,
        2
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          9
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          10
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 13,
      "maxline": 4,
      "Dsize": 105,
      "Usize": 31,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        5,
        2,
        10,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 99,
      "Usize": 38,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        3,
        6,
        6,
        5,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          5
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          6
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 99,
      "Usize": 38,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        3,
        7,
        10,
        0,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          0
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          0
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 23,
      "maxline": 6,
      "Dsize": 88,
      "Usize": 45,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        3,
        7,
        10,
        6,
        2,
        10,
        4
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          5
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          7
        ],
        [
          7,
          7,
          1
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          6
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 15,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        8,
        3,
        6,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          8
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        9,
        7,
        1,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          4
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        10,
        0,
        7,
        2,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          7
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        3,
        10,
        4,
        9,
        3,
        8,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          8
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 99,
      "Usize": 38,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        4,
        3,
        4,
        7,
        2,
        10,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          4,
          1
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          1
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          10
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          7
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          10
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 11,
      "maxline": 3,
      "Dsize": 107,
      "Usize": 28,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        4,
        3,
        7,
        10,
        0,
        3,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          4,
          7
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          0
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          0
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          7
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          2
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 106,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        4,
        5,
        5,
        5,
        3,
        4,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          7
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          7
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          7
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        4,
        8,
        1,
        2,
        5,
        7,
        2
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          5
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          9
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          7
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          6
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 15,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        4,
        8,
        6,
        8,
        7,
        2,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          4
        ],
        [
          8,
          7,
          5
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          7
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          1
        ],
        [
          10,
          7,
          2
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        4,
        9,
        1,
        7,
        7,
        1,
        10
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          4,
          1
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          10
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          1
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          4
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          10
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          7
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          1
        ],
        [
          10,
          7,
          2
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        4,
        10,
        4,
        9,
        6,
        3,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          4,
          1
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          6
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          5
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          10
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          7
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        4,
        10,
        4,
        9,
        9,
        6,
        2
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          9
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          7
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          9
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 99,
      "Usize": 38,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        5,
        2,
        7,
        2,
        10,
        6,
        2
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          1
        ],
        [
          2,
          5,
          2
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          10
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          9
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          9
        ],
        [
          9,
          7,
          10
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          9
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        5,
        3,
        9,
        5,
        5,
        8,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          7
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          2
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 11,
      "maxline": 3,
      "Dsize": 107,
      "Usize": 28,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        5,
        5,
        0,
        1,
        3,
        0,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 15,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        5,
        5,
        3,
        10,
        10,
        3,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          10
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          7,
          8
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          9
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        5,
        6,
        10,
        5,
        2,
        1,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          10
        ],
        [
          10,
          7,
          2
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 11,
      "maxline": 3,
      "Dsize": 107,
      "Usize": 28,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        5,
        7,
        9,
        3,
        3,
        2,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          1
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          10
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          3
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          4
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        5,
        9,
        2,
        9,
        1,
        5,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          5,
          5
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          6
        ],
        [
          10,
          7,
          5
        ],
        [
          10,
          8,
          6
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        5,
        10,
        4,
        9,
        9,
        9,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          10
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          2
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          1
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 23,
      "maxline": 6,
      "Dsize": 88,
      "Usize": 45,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        5,
        10,
        7,
        2,
        2,
        1,
        7
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          7
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          4
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          2
        ],
        [
          10,
          8,
          6
        ]
      ],
      "maxplane": 9,
      "maxline": 4,
      "Dsize": 106,
      "Usize": 29,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        6,
        1,
        5,
        2,
        2,
        5,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          5
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          5
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          6
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          2
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        6,
        1,
        8,
        4,
        8,
        0,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          8
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          3
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          5
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          5
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 11,
      "maxline": 3,
      "Dsize": 107,
      "Usize": 28,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        6,
        2,
        10,
        2,
        10,
        6,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          10
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          4,
          10
        ],
        [
          2,
          5,
          2
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          10
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          9
        ],
        [
          9,
          7,
          1
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          5
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          1
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        6,
        4,
        3,
        8,
        8,
        9,
        4
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          4,
          2
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          8
        ],
        [
          4,
          4,
          9
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          7
        ],
        [
          7,
          7,
          2
        ],
        [
          7,
          8,
          3
        ],
        [
          8,
          7,
          8
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          9
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          5
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          10
        ],
        [
          10,
          8,
          7
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 99,
      "Usize": 38,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        6,
        5,
        10,
        4,
        5,
        3,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          5
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 9,
      "maxline": 4,
      "Dsize": 106,
      "Usize": 29,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        6,
        6,
        1,
        8,
        7,
        4,
        4
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          4,
          2
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          7
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          4
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          9
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          5
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          10
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 102,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        6,
        7,
        8,
        7,
        2,
        10,
        7
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          5
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          4
        ],
        [
          7,
          7,
          1
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          5
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          6
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          2
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        6,
        8,
        8,
        10,
        4,
        1,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          5
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          9
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 13,
      "maxline": 4,
      "Dsize": 105,
      "Usize": 31,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        6,
        10,
        4,
        9,
        1,
        4,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          5
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 110,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        7,
        1,
        8,
        2,
        2,
        5,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          4
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          2
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 110,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        7,
        1,
        9,
        1,
        5,
        3,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          4
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          3
        ],
        [
          10,
          7,
          5
        ],
        [
          10,
          8,
          7
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 110,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        7,
        2,
        9,
        7,
        5,
        10,
        10
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          2
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          10
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          1
        ],
        [
          7,
          7,
          1
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          9
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          4
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        7,
        5,
        3,
        9,
        9,
        3,
        4
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          3
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          7
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          8
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          4
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          4
        ],
        [
          10,
          6,
          1
        ],
        [
          10,
          7,
          8
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 9,
      "maxline": 4,
      "Dsize": 106,
      "Usize": 29,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        7,
        6,
        7,
        6,
        8,
        7,
        7
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          8
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          4
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          3
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          4
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          4
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          8
        ],
        [
          10,
          8,
          4
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        7,
        7,
        9,
        10,
        4,
        4,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          2
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          9
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          4
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          1
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          6
        ]
      ],
      "maxplane": 13,
      "maxline": 4,
      "Dsize": 105,
      "Usize": 31,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        7,
        8,
        7,
        5,
        5,
        7,
        4
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          7
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          7
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          4
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          3
        ],
        [
          10,
          7,
          5
        ],
        [
          10,
          8,
          7
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 102,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        7,
        10,
        4,
        9,
        4,
        10,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          1
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          4
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        7,
        10,
        5,
        4,
        1,
        5,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          4
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          1
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 15,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        8,
        4,
        9,
        8,
        8,
        9,
        2
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          8
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          8
        ],
        [
          4,
          4,
          9
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          9
        ],
        [
          7,
          7,
          2
        ],
        [
          7,
          8,
          3
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          3
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        8,
        5,
        2,
        4,
        5,
        4,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          8
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          3
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          7
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 15,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        8,
        6,
        10,
        6,
        8,
        7,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          8
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          8
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          3
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          3
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          4
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        8,
        9,
        2,
        7,
        7,
        1,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          8
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          4
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          3
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          7
        ],
        [
          10,
          7,
          5
        ],
        [
          10,
          8,
          2
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        8,
        9,
        6,
        6,
        3,
        5,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          8
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          5
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          3
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        8,
        10,
        4,
        9,
        7,
        5,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          8
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          3
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        8,
        10,
        4,
        10,
        6,
        8,
        2
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          8
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          6
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          9
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          5
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          3
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          3
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 102,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        8,
        10,
        8,
        7,
        5,
        6,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          8
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          3
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 9,
      "maxline": 4,
      "Dsize": 106,
      "Usize": 29,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        9,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          9
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          0
        ],
        [
          4,
          3,
          0
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          0
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          0
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          0
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          2
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          6
        ]
      ],
      "maxplane": 23,
      "maxline": 6,
      "Dsize": 88,
      "Usize": 45,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        9,
        1,
        7,
        9,
        9,
        9,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          9
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          9
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          2
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          2
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          8
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 13,
      "maxline": 4,
      "Dsize": 105,
      "Usize": 31,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        9,
        3,
        1,
        3,
        4,
        9,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          9
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          9
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          2
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          2
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          2
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          2
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 106,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        9,
        5,
        3,
        5,
        1,
        0,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          9
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          8
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          2
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        9,
        6,
        2,
        8,
        4,
        5,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          9
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          2
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 4,
      "Dsize": 105,
      "Usize": 31,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        9,
        6,
        6,
        6,
        1,
        1,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          9
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          5
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          2
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          7
        ],
        [
          10,
          7,
          9
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 13,
      "maxline": 4,
      "Dsize": 105,
      "Usize": 31,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        9,
        6,
        7,
        1,
        1,
        8,
        7
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          9
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          4
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          6
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          2
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          1
        ],
        [
          10,
          7,
          8
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        9,
        10,
        4,
        9,
        10,
        0,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          9
        ],
        [
          2,
          4,
          2
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          10
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          9
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          2
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        10,
        0,
        8,
        8,
        1,
        8,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          0
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          4
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          2
        ]
      ],
      "maxplane": 11,
      "maxline": 4,
      "Dsize": 101,
      "Usize": 35,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        10,
        1,
        0,
        4,
        10,
        6,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          10
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        10,
        1,
        0,
        6,
        10,
        6,
        10
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          10
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          10
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          1
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          8
        ],
        [
          10,
          8,
          2
        ]
      ],
      "maxplane": 11,
      "maxline": 4,
      "Dsize": 101,
      "Usize": 35,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        10,
        3,
        1,
        6,
        6,
        4,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          5
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          6
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          5
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          4
        ],
        [
          10,
          6,
          6
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 110,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        10,
        5,
        1,
        5,
        3,
        4,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          8
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 99,
      "Usize": 38,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        10,
        7,
        2,
        3,
        3,
        2,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          2
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          9
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          8
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 102,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        1,
        10,
        7,
        9,
        7,
        2,
        10,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          1
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          1
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          10
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          1
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        10,
        9,
        2,
        2,
        9,
        4,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 13,
      "maxline": 4,
      "Dsize": 105,
      "Usize": 31,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        10,
        9,
        5,
        8,
        6,
        0,
        10
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          6
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          10
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          1
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          9
        ],
        [
          10,
          7,
          5
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 11,
      "maxline": 3,
      "Dsize": 107,
      "Usize": 28,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        10,
        10,
        2,
        6,
        7,
        1,
        4
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          7
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          4
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          9
        ],
        [
          10,
          7,
          2
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 11,
      "maxline": 3,
      "Dsize": 107,
      "Usize": 28,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        1,
        10,
        10,
        4,
        9,
        2,
        6,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          10,
          7,
          6
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        0,
        0,
        0,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          0
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          0
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          0
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 23,
      "maxline": 6,
      "Dsize": 88,
      "Usize": 45,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        0,
        1,
        0,
        0,
        2,
        9,
        2,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          0
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          6
        ]
      ],
      "maxplane": 15,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        1,
        4,
        6,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 102,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        0,
        1,
        2,
        8,
        1,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          2
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          4
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          6
        ]
      ],
      "maxplane": 13,
      "maxline": 6,
      "Dsize": 102,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        0,
        1,
        3,
        1,
        7,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          8
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          6
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        4,
        5,
        2,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          8
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          1
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        4,
        8,
        4,
        9,
        1,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          7
        ],
        [
          9,
          7,
          5
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          10
        ],
        [
          10,
          6,
          10
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 106,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        5,
        1,
        5,
        3,
        4,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          10
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          10
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          1
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 110,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        5,
        3,
        3,
        3,
        2,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          8
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 11,
      "maxline": 4,
      "Dsize": 101,
      "Usize": 35,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        5,
        6,
        7,
        6,
        8,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          6
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          4
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          3
        ],
        [
          7,
          8,
          5
        ],
        [
          8,
          7,
          5
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          3
        ],
        [
          10,
          7,
          10
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 9,
      "maxline": 4,
      "Dsize": 106,
      "Usize": 29,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        5,
        9,
        8,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          6
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          10
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          4
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 106,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        6,
        2,
        3,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          6
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          5
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          1
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          7
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        7,
        2,
        3,
        3,
        2,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          10
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          2
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          8
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          9
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          7,
          1
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 106,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        7,
        6,
        9,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          5
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          10
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 106,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        7,
        8,
        10,
        9,
        6,
        6
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          5
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          4
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          4
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        8,
        5,
        5,
        5,
        7,
        1
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          1
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          5
        ],
        [
          4,
          4,
          7
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          4
        ],
        [
          7,
          8,
          6
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          10
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          3
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 107,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        8,
        10,
        4,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          3
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          2
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 102,
      "Usize": 36,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        9,
        3,
        10,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          8
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          7
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        9,
        10,
        9,
        4,
        1,
        9
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          7
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          2
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          1
        ],
        [
          9,
          6,
          2
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          9
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          5
        ]
      ],
      "maxplane": 9,
      "maxline": 4,
      "Dsize": 106,
      "Usize": 29,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        10,
        7,
        5,
        3,
        6,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          8
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          9
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          8
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 32,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        1,
        10,
        7,
        10,
        9,
        4,
        2
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          1
        ],
        [
          7,
          4,
          9
        ],
        [
          7,
          7,
          7
        ],
        [
          7,
          8,
          2
        ],
        [
          8,
          7,
          4
        ],
        [
          9,
          6,
          1
        ],
        [
          9,
          7,
          2
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          3
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 11,
      "maxline": 4,
      "Dsize": 101,
      "Usize": 35,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        0,
        1,
        0,
        1,
        8,
        2,
        8
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          7
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          8
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          3
        ],
        [
          7,
          7,
          9
        ],
        [
          7,
          8,
          3
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          5
        ],
        [
          10,
          6,
          5
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          9
        ]
      ],
      "maxplane": 13,
      "maxline": 5,
      "Dsize": 104,
      "Usize": 33,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        0,
        1,
        4,
        6,
        0,
        0,
        0
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          3,
          0
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          0
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          0
        ],
        [
          8,
          7,
          7
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          2
        ],
        [
          10,
          6,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          3
        ]
      ],
      "maxplane": 23,
      "maxline": 6,
      "Dsize": 88,
      "Usize": 45,
      "maxDline": 12,
      "maxUline": 10
    },
    {
      "c": [
        0,
        0,
        1,
        5,
        4,
        0,
        6,
        3
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          0
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          5
        ],
        [
          7,
          8,
          0
        ],
        [
          8,
          7,
          6
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          8
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          10
        ],
        [
          10,
          6,
          10
        ],
        [
          10,
          7,
          0
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 15,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 8
    },
    {
      "c": [
        0,
        0,
        1,
        9,
        1,
        2,
        0,
        5
      ],
      "E": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          0
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          7,
          0
        ],
        [
          7,
          8,
          9
        ],
        [
          8,
          7,
          2
        ],
        [
          9,
          6,
          10
        ],
        [
          9,
          7,
          7
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          5,
          0
        ],
        [
          10,
          6,
          7
        ],
        [
          10,
          7,
          7
        ],
        [
          10,
          8,
          0
        ]
      ],
      "maxplane": 15,
      "maxline": 5,
      "Dsize": 105,
      "Usize": 37,
      "maxDline": 12,
      "maxUline": 8
    }
  ]
}

==> anc/code/prime11/original/output/fuglede11_round3/algebra/prepare_odd.py <==
import json,itertools
from pathlib import Path
P=11
B=[(x,y)for x in range(P)for y in range(P)if sum([(5+2*x*x)%P,(5+7*y*y)%P,(5+7*(x+y)**2)%P,(5+2*(x+2*y)**2)%P])==20];reps=[b for b in B if b!= (0,0) and b<((-b[0])%P,(-b[1])%P)]

assert len(B)==33
assert all(sum(pow(x,a,P)*pow(y,b,P)for x,y in B)%P==0 for d in range(8)for a in range(d+1)for b in [d-a])

def rref(M):
 A=[[v%P for v in row]for row in M];piv=[];k=0
 for j in range(len(A[0])):
  q=next((i for i in range(k,len(A))if A[i][j]),None)
  if q is None:continue
  A[k],A[q]=A[q],A[k];a=pow(A[k][j],-1,P);A[k]=[v*a%P for v in A[k]]
  for i in range(len(A)):
   if i!=k and A[i][j]:
    a=A[i][j];A[i]=[(u-a*v)%P for u,v in zip(A[i],A[k])]
  piv.append(j);k+=1
  if k==len(A):break
 return A,piv

def nullspace(M):
 A,piv=rref(M);N=len(A[0]);out=[]
 for j in range(N):
  if j in piv:continue
  v=[0]*N;v[j]=1
  for i,k in enumerate(piv):v[k]=-A[i][j]%P
  out.append(v)
 return out
L=[[pow(x,a,P)*pow(y,b,P)%P for x,y in reps]for a,b in [(1,0),(0,1),(3,0),(2,1),(1,2),(0,3)]]
L+=[[int(b==r) for b in reps]for r in [(1,0),(0,4)]]
V=nullspace(L);assert len(V)==8
forms=[[V[j][i] for j in range(8)]for i in range(16)]
weights=[[pow(x,a,P)*pow(y,b,P)%P for x,y in reps]for a,b in [(0,0),(2,0),(1,1),(0,2),(1,0),(0,1),(0,0)]]
qmat=[[[sum(w[t]*V[i][t]*V[j][t]for t in range(16))%P for j in range(8)]for i in range(8)]for w in weights[:4]]

def cpp(a):return '{'+','.join(cpp(x)if isinstance(x,list)else str(x)for x in a)+'}'
out=Path(__file__).parent
(out/'odd_system.json').write_text(json.dumps({'B':B,'reps':reps,'basis':V,'forms':forms,'weights':weights},indent=2))
(out/'odd_system.inc').write_text('const int H[16][8]='+cpp(forms)+';\nconst int W[7][16]='+cpp(weights)+';\nconst int Q[4][8][8]='+cpp(qmat)+';\n')
print('reps',reps,'dimension',len(V))


==> anc/code/prime11/original/output/fuglede11_round3/algebra/prepare_split.py <==
from pathlib import Path
exec(Path(__file__).with_name('prepare_odd.py').read_text().split("L=[[pow")[0])
from pathlib import Path
import json
out=Path(__file__).parent
odd=json.load(open(out/'odd_system.json'));O=odd['basis']
mons=[(a,d-a)for d in [0,2,4]for a in range(d+1)]
E=nullspace([[pow(x,a,P)*pow(y,b,P)%P for x,y in reps]for a,b in mons]);assert len(E)==7
wE=[[pow(x,a,P)*pow(y,b,P)%P for x,y in reps]for a,b in [(0,0),(2,0),(1,1),(0,2)]]
wO=[[pow(x,a,P)*pow(y,b,P)%P for x,y in reps]for a,b in [(1,0),(0,1),(3,0),(2,1),(1,2),(0,3)]]
qE=[[[sum(w[t]*E[i][t]*E[j][t]for t in range(16))%P for j in range(7)]for i in range(7)]for w in wE]
qO=[[[sum(w[t]*O[i][t]*O[j][t]for t in range(16))%P for j in range(8)]for i in range(8)]for w in wE]
L=[[[sum(w[t]*E[i][t]*O[j][t]for t in range(16))%P for j in range(8)]for i in range(7)]for w in wO]
def cpp(a):return '{'+','.join(cpp(x)if isinstance(x,list)else str(x)for x in a)+'}'
data={'field':11,'reps':reps,'even_basis':E,'odd_basis':O,'even_weights':wE,'odd_weights':wO,'even_quadratic_matrices':qE,'odd_quadratic_matrices':qO,'mixed_matrices':L}
(out/'split_system.json').write_text(json.dumps(data,indent=2))
(out/'split_system.inc').write_text('\n'.join('const int '+n+shape+'='+cpp(val)+';' for n,shape,val in [('EB','[7][16]',E),('OB','[8][16]',O),('WE','[4][16]',wE),('WO','[6][16]',wO),('QE','[4][7][7]',qE),('QO','[4][8][8]',qO),('LM','[6][7][8]',L)]))
print('even7 odd8 prepared')


==> anc/code/prime11/original/output/fuglede11_round3/algebra/prequintic_verified.json <==
[
  {
    "e": [
      1,
      3,
      4,
      4,
      6,
      6,
      4
    ],
    "o": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "quintic_moment": 8
  },
  {
    "e": [
      1,
      6,
      2,
      8,
      2,
      2,
      8
    ],
    "o": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "quintic_moment": 3
  },
  {
    "e": [
      1,
      7,
      10,
      8,
      5,
      1,
      2
    ],
    "o": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "quintic_moment": 3
  },
  {
    "e": [
      1,
      10,
      2,
      7,
      9,
      1,
      6
    ],
    "o": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "quintic_moment": 3
  }
]

==> anc/code/prime11/original/output/fuglede11_round3/algebra/run_all.py <==
"""Rebuild and run the complete B33 moment-height exclusion.
Requires Python3 standard library and a C++17 compiler (g++ or clang++).
Usage: python3 run_all.py
Every output is written next to this script. No Python packages required.
"""
import json,os,shutil,subprocess,sys,tempfile
from pathlib import Path
D=Path(__file__).resolve().parent
compiler=os.environ.get('CXX')or shutil.which('g++')or shutil.which('clang++')
if not compiler:raise SystemExit('Install a C++17 compiler (g++ or clang++).')
def run(*args,log=None):
 print('Running',Path(str(args[0])).name,*map(str,args[1:]),flush=True)
 if log:
  with (D/log).open('w')as f:subprocess.run(list(map(str,args)),check=True,stdout=f)
 else:subprocess.run(list(map(str,args)),check=True)
for name in ['prepare_odd.py','prepare_split.py']:run(sys.executable,D/name)
with tempfile.TemporaryDirectory(prefix='fuglede33_')as tmp:
 for name in ['solve_odd','solve_split']:
  exe=Path(tmp)/name
  run(compiler,'-O3','-std=c++17',D/(name+'.cpp'),'-o',exe)
  run(exe,D,log=name+'.log')
for name in ['check_prequintic.py','check_odd.py']:run(sys.executable,D/name)
odd=json.loads((D/'odd_solutions.json').read_text());split=json.loads((D/'split_results.json').read_text());verified=json.loads((D/'odd_verified.json').read_text())
assert odd['leaves']==21435888 and odd['fullpass']==136
assert split['even_projective_classes']==1948717
assert split['mixed_ranks']==[0,0,0,0,187,3052,1945478]
assert split['quadratic_survivors']==21611 and split['cubic_survivors']==4
assert split['quartic_survivors']==4 and split['full_moment_survivors']==0
assert not verified['geometric_survivors']
assert min(r['maxplane']for r in verified['all_records'])==9
assert all(r['maxDline']==12 for r in verified['all_records'])
print('COMPLETE: every graph over B with moments through degree5 vanishing has an affine plane containing at least9 points.')
print('Conditional on the prior B-projection, moment, and plane-cap reductions, size33 is excluded.')


==> anc/code/prime11/original/output/fuglede11_round3/algebra/solve_odd.cpp <==
#include <cstdio>
#include <cstdint>
#include <fstream>
#include <vector>
#include <array>
#include "odd_system.inc"
int c[8];uint64_t leaves=0,qpass=0,cpass=0,fullpass=0;std::vector<std::array<int,8>> solutions;
int mod(int x){x%=11;return x<0?x+11:x;}
void finish(){
 int h[16];for(int i=0;i<16;i++){int s=0;for(int j=0;j<8;j++)s+=H[i][j]*c[j];h[i]=s%11;}
 for(int k=4;k<7;k++){int s=0;for(int i=0;i<16;i++){int p=h[i]*h[i]%11*h[i]%11;if(k==6)p=p*h[i]%11;s+=W[k][i]*p;}if(s%11)return;if(k==5)cpass++;}
 fullpass++;std::array<int,8>a;for(int i=0;i<8;i++)a[i]=c[i];solutions.push_back(a);
 printf("solution");for(int x:a)printf(" %d",x);printf("\n");fflush(stdout);
}
void dfs(int j,const std::array<int,4>& vals){
 int lin[4]={};for(int k=0;k<4;k++)for(int i=0;i<j;i++)lin[k]+=2*Q[k][i][j]*c[i];for(int k=0;k<4;k++)lin[k]%=11;
 for(int v=0;v<11;v++){
  c[j]=v;std::array<int,4> next;bool ok=true;
  if(j==7){leaves++;for(int k=0;k<4;k++){next[k]=(vals[k]+v*lin[k]+v*v*Q[k][j][j])%11;if(next[k]){ok=false;break;}}if(ok){qpass++;finish();}}
  else{for(int k=0;k<4;k++)next[k]=(vals[k]+v*lin[k]+v*v*Q[k][j][j])%11;dfs(j+1,next);}
 }
 c[j]=0;
}
int main(int argc,char** argv){
 std::string out=argc>1?argv[1]:".";
 for(int first=0;first<8;first++){
  for(int j=0;j<8;j++)c[j]=0;c[first]=1;std::array<int,4>q;for(int k=0;k<4;k++)q[k]=Q[k][first][first];
  if(first==7){leaves++;if(q==std::array<int,4>{}){qpass++;finish();}}
  else dfs(first+1,q);
 }
 printf("leaves %llu qpass %llu cpass %llu fullpass %llu\n",(unsigned long long)leaves,(unsigned long long)qpass,(unsigned long long)cpass,(unsigned long long)fullpass);
 std::ofstream o(out+"/odd_solutions.json");o<<"{\"leaves\":"<<leaves<<",\"qpass\":"<<qpass<<",\"cpass\":"<<cpass<<",\"fullpass\":"<<fullpass<<",\"solutions\":[";
 for(size_t i=0;i<solutions.size();i++){if(i)o<<",";o<<"[";for(int j=0;j<8;j++){if(j)o<<",";o<<solutions[i][j];}o<<"]";}o<<"]}\n";
}


==> anc/code/prime11/original/output/fuglede11_round3/algebra/solve_split.cpp <==
#include <array>
#include <cstdint>
#include <cstdio>
#include <fstream>
#include <vector>
#include <chrono>
#include "split_system.inc"
using U=uint64_t;
int ec[7],eh[16],ker[8][8],ohbasis[8][16],dim;
int target[4],qq[4][8][8],oc[8],oparam[8];
U even_count=0,ranks[7]={},quad_candidates=0,cubic_candidates=0,quartic_candidates=0,full_candidates=0,geom_survivors=0,lowrank_leaves=0;
std::ofstream solutions;
std::ofstream prequintic;
int inv[11]={0,1,6,4,3,9,2,8,7,5,10};
int mod(int x){x%=11;return x<0?x+11:x;}
const int R[16][2]={{0,4},{0,5},{1,0},{1,3},{1,4},{1,5},{1,6},{1,7},{1,10},{2,4},{2,5},{3,4},{4,0},{4,3},{4,4},{4,7}};
void finish(){
 quad_candidates++;
 int oh[16]={};for(int i=0;i<dim;i++)for(int t=0;t<16;t++)oh[t]+=oparam[i]*ohbasis[i][t];for(int t=0;t<16;t++)oh[t]%=11;
 int e2[16],o2[16],e3[16],o3[16];for(int t=0;t<16;t++){e2[t]=eh[t]*eh[t]%11;o2[t]=oh[t]*oh[t]%11;e3[t]=e2[t]*eh[t]%11;o3[t]=o2[t]*oh[t]%11;}
 for(int k=0;k<4;k++){int sum=0;for(int t=0;t<16;t++)sum+=WE[k][t]*(e3[t]+3*eh[t]*o2[t]);if(sum%11)return;}
 for(int k=0;k<2;k++){int sum=0;for(int t=0;t<16;t++)sum+=WO[k][t]*(3*e2[t]*oh[t]+o3[t]);if(sum%11)return;}
 cubic_candidates++;
 int sum=0;for(int t=0;t<16;t++)sum+=e2[t]*e2[t]+6*e2[t]*o2[t]+o2[t]*o2[t];if(sum%11)return;
 for(int k=0;k<2;k++){sum=0;for(int t=0;t<16;t++)sum+=WO[k][t]*(e3[t]*oh[t]+eh[t]*o3[t]);if(sum%11)return;}
 quartic_candidates++;
 for(int j=0;j<8;j++){oc[j]=0;for(int i=0;i<dim;i++)oc[j]+=oparam[i]*ker[i][j];oc[j]%=11;}
 prequintic<<"{\"e\":[";for(int i=0;i<7;i++){if(i)prequintic<<",";prequintic<<ec[i];}prequintic<<"],\"o\":[";for(int i=0;i<8;i++){if(i)prequintic<<",";prequintic<<oc[i];}prequintic<<"]}\n";
 sum=0;for(int t=0;t<16;t++)sum+=e3[t]*e2[t]+10*e3[t]*o2[t]+5*eh[t]*o2[t]*o2[t];if(sum%11)return;
 full_candidates++;
 int pts[33][3]={};for(int t=0;t<16;t++){pts[1+2*t][0]=R[t][0];pts[1+2*t][1]=R[t][1];pts[1+2*t][2]=(eh[t]+oh[t])%11;pts[2+2*t][0]=mod(-R[t][0]);pts[2+2*t][1]=mod(-R[t][1]);pts[2+2*t][2]=mod(eh[t]-oh[t]);}
 int maxplane=0;int witness[4]={};
 for(int pivot=0;pivot<3;pivot++)for(int u=0;u<(pivot==0?11:1);u++)for(int v=0;v<(pivot<2?11:1);v++){
  int normal[3]={0,0,0};normal[pivot]=1;if(pivot==0){normal[1]=u;normal[2]=v;}if(pivot==1)normal[2]=v;
  int counts[11]={};for(auto&p:pts)counts[(normal[0]*p[0]+normal[1]*p[1]+normal[2]*p[2])%11]++;
  for(int k=0;k<11;k++)if(counts[k]>maxplane){maxplane=counts[k];for(int j=0;j<3;j++)witness[j]=normal[j];witness[3]=k;}
 }
 if(maxplane<=7)geom_survivors++;
 for(int j=0;j<8;j++){oc[j]=0;for(int i=0;i<dim;i++)oc[j]+=oparam[i]*ker[i][j];oc[j]%=11;}
 solutions<<"{\"e\":[";for(int i=0;i<7;i++){if(i)solutions<<",";solutions<<ec[i];}solutions<<"],\"o\":[";for(int i=0;i<8;i++){if(i)solutions<<",";solutions<<oc[i];}solutions<<"],\"maxplane\":"<<maxplane<<",\"plane_witness\":[";for(int i=0;i<4;i++){if(i)solutions<<",";solutions<<witness[i];}solutions<<"]}\n";
}
void search_odd(int j,const std::array<int,4>& vals){
 if(j==dim){lowrank_leaves++;bool ok=true;for(int k=0;k<4;k++)if(vals[k]!=target[k])ok=false;if(ok)finish();return;}
 int lin[4]={};for(int k=0;k<4;k++)for(int i=0;i<j;i++)lin[k]+=2*qq[k][i][j]*oparam[i];for(int k=0;k<4;k++)lin[k]%=11;
 for(int v=0;v<11;v++){oparam[j]=v;std::array<int,4> next;bool ok=true;for(int k=0;k<4;k++){next[k]=(vals[k]+v*lin[k]+v*v*qq[k][j][j])%11;if(j==dim-1&&next[k]!=target[k]){ok=false;break;}}if(ok){if(j==dim-1)finish();else search_odd(j+1,next);}}
 oparam[j]=0;
}
void process_even(){
 even_count++;
 if(even_count%100000==0){printf("even %llu full %llu plane7 %llu ranks",(unsigned long long)even_count,(unsigned long long)full_candidates,(unsigned long long)geom_survivors);for(auto x:ranks)printf(" %llu",(unsigned long long)x);puts("");fflush(stdout);}
 int A[6][8]={};for(int k=0;k<6;k++)for(int j=0;j<8;j++){for(int i=0;i<7;i++)A[k][j]+=LM[k][i][j]*ec[i];A[k][j]%=11;}
 int rank=0,piv[6];bool ispiv[8]={};
 for(int j=0;j<8&&rank<6;j++){
  int p=rank;while(p<6&&!A[p][j])p++;if(p==6)continue;
  for(int k=0;k<8;k++)std::swap(A[p][k],A[rank][k]);int factor=inv[A[rank][j]];for(int k=j;k<8;k++)A[rank][k]=A[rank][k]*factor%11;
  for(int i=0;i<6;i++)if(i!=rank&&A[i][j]){factor=A[i][j];for(int k=j;k<8;k++)A[i][k]=mod(A[i][k]-factor*A[rank][k]);}
  piv[rank++]=j;ispiv[j]=true;
 }
 ranks[rank]++;dim=0;
 for(int j=0;j<8;j++)if(!ispiv[j]){for(int k=0;k<8;k++)ker[dim][k]=0;ker[dim][j]=1;for(int i=0;i<rank;i++)ker[dim][piv[i]]=mod(-A[i][j]);dim++;}
 for(int t=0;t<16;t++){eh[t]=0;for(int i=0;i<7;i++)eh[t]+=ec[i]*EB[i][t];eh[t]%=11;}
 for(int k=0;k<4;k++){int sum=0;for(int t=0;t<16;t++)sum+=WE[k][t]*eh[t]*eh[t];target[k]=mod(-sum);}
 for(int i=0;i<dim;i++)for(int t=0;t<16;t++){int sum=0;for(int j=0;j<8;j++)sum+=ker[i][j]*OB[j][t];ohbasis[i][t]=sum%11;}
 for(int k=0;k<4;k++)for(int i=0;i<dim;i++)for(int j=i;j<dim;j++){int sum=0;for(int t=0;t<16;t++)sum+=WE[k][t]*ohbasis[i][t]*ohbasis[j][t];qq[k][i][j]=qq[k][j][i]=sum%11;}
 if(dim==2){
  int C[4][4];for(int k=0;k<4;k++){C[k][0]=qq[k][0][0];C[k][1]=2*qq[k][0][1]%11;C[k][2]=qq[k][1][1];C[k][3]=target[k];}
  int rr=0,pp[3];for(int j=0;j<3&&rr<4;j++){int p=rr;while(p<4&&!C[p][j])p++;if(p==4)continue;for(int k=0;k<4;k++)std::swap(C[p][k],C[rr][k]);int f=inv[C[rr][j]];for(int k=j;k<4;k++)C[rr][k]=C[rr][k]*f%11;for(int i=0;i<4;i++)if(i!=rr&&C[i][j]){f=C[i][j];for(int k=j;k<4;k++)C[i][k]=mod(C[i][k]-f*C[rr][k]);}pp[rr++]=j;}
  for(int i=rr;i<4;i++)if(C[i][3])return;
  if(rr==3){int mon[3];for(int i=0;i<3;i++)mon[pp[i]]=C[i][3];if(mon[0]*mon[2]%11!=mon[1]*mon[1]%11)return;for(int u=0;u<11;u++)if(u*u%11==mon[0])for(int v=0;v<11;v++)if(v*v%11==mon[2]&&u*v%11==mon[1]){oparam[0]=u;oparam[1]=v;finish();}return;}
 }
 search_odd(0,{});
}
void enum_even(int j){if(j==7){process_even();return;}for(int v=0;v<11;v++){ec[j]=v;enum_even(j+1);}ec[j]=0;}
int main(int argc,char** argv){std::string out=argc>1?argv[1]:".";solutions.open(out+"/split_solutions.jsonl");prequintic.open(out+"/split_prequintic.jsonl");auto start=std::chrono::steady_clock::now();for(int first=0;first<7;first++){for(int j=0;j<7;j++)ec[j]=0;ec[first]=1;enum_even(first+1);}double elapsed=std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
 std::ofstream f(out+"/split_results.json");f<<"{\"even_projective_classes\":"<<even_count<<",\"mixed_ranks\":[";for(int i=0;i<7;i++){if(i)f<<",";f<<ranks[i];}f<<"],\"quadratic_survivors\":"<<quad_candidates<<",\"cubic_survivors\":"<<cubic_candidates<<",\"quartic_survivors\":"<<quartic_candidates<<",\"full_moment_survivors\":"<<full_candidates<<",\"plane_bound_survivors\":"<<geom_survivors<<",\"elapsed_seconds\":"<<elapsed<<"}\n";
 printf("DONE even %llu quad %llu cubic %llu quartic %llu full %llu plane7 %llu time %.3f\n",(unsigned long long)even_count,(unsigned long long)quad_candidates,(unsigned long long)cubic_candidates,(unsigned long long)quartic_candidates,(unsigned long long)full_candidates,(unsigned long long)geom_survivors,elapsed);
}


==> anc/code/prime11/original/output/fuglede11_round3/algebra/split_prequintic.jsonl <==
{"e":[1,3,4,4,6,6,4],"o":[0,0,0,0,0,0,0,0]}
{"e":[1,6,2,8,2,2,8],"o":[0,0,0,0,0,0,0,0]}
{"e":[1,7,10,8,5,1,2],"o":[0,0,0,0,0,0,0,0]}
{"e":[1,10,2,7,9,1,6],"o":[0,0,0,0,0,0,0,0]}


==> anc/code/prime11/original/output/fuglede11_round3/algebra/split_results.json <==
{"even_projective_classes":1948717,"mixed_ranks":[0,0,0,0,187,3052,1945478],"quadratic_survivors":21611,"cubic_survivors":4,"quartic_survivors":4,"full_moment_survivors":0,"plane_bound_survivors":0,"elapsed_seconds":1.67599}


==> anc/code/prime11/original/output/fuglede11_round3/algebra/split_system.inc <==
const int EB[7][16]={{0,0,8,6,4,4,10,1,0,0,0,0,0,0,0,0},{0,0,5,8,1,3,4,0,1,0,0,0,0,0,0,0},{10,2,0,0,3,9,3,0,0,8,8,1,0,0,0,0},{2,8,0,9,1,3,7,0,0,10,3,0,1,0,0,0},{0,10,0,10,4,1,5,0,0,7,6,0,0,1,0,0},{0,10,8,6,9,5,3,0,0,6,7,0,0,0,1,0},{2,8,5,1,4,0,10,0,0,3,10,0,0,0,0,1}};
const int OB[8][16]={{0,0,0,1,7,6,7,1,0,0,0,0,0,0,0,0},{0,0,0,9,7,7,9,0,1,0,0,0,0,0,0,0},{0,5,0,5,9,4,4,0,0,10,1,0,0,0,0,0},{0,10,0,10,8,0,9,0,0,7,0,1,0,0,0,0},{0,9,0,3,6,3,4,0,0,1,0,0,1,0,0,0},{0,7,0,4,7,2,3,0,0,1,0,0,0,1,0,0},{0,10,0,2,10,7,8,0,0,1,0,0,0,0,1,0},{0,8,0,3,7,3,3,0,0,1,0,0,0,0,0,1}};
const int WE[4][16]={{1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1},{0,0,1,1,1,1,1,1,1,4,4,9,5,5,5,5},{0,0,0,3,4,5,6,7,10,8,10,1,0,1,5,6},{5,3,0,9,5,3,3,5,1,5,3,5,0,9,5,5}};
const int WO[6][16]={{0,0,1,1,1,1,1,1,1,2,2,3,4,4,4,4},{4,5,0,3,4,5,6,7,10,4,5,4,0,3,4,7},{0,0,1,1,1,1,1,1,1,8,8,5,9,9,9,9},{0,0,0,3,4,5,6,7,10,5,9,3,0,4,9,2},{0,0,0,9,5,3,3,5,1,10,6,4,0,3,9,9},{9,4,0,5,9,4,7,2,10,9,4,9,0,5,9,2}};
const int QE[4][7][7]={{{2,1,1,8,9,10,8},{1,6,9,0,8,3,0},{1,9,2,4,6,7,6},{8,0,4,10,3,7,2},{9,8,6,3,9,3,6},{10,3,7,7,3,5,5},{8,0,6,2,6,5,1}},{{2,1,1,8,9,10,8},{1,6,9,0,8,3,0},{1,9,4,5,1,2,7},{8,0,5,9,0,5,4},{9,8,1,0,3,1,4},{10,3,2,5,1,10,2},{8,0,7,4,4,2,0}},{{1,9,1,9,3,4,0},{9,6,10,4,6,8,5},{1,10,9,9,0,0,10},{9,4,9,2,8,0,2},{3,6,0,8,7,7,7},{4,8,0,0,7,8,9},{0,5,10,2,7,9,7}},{{9,3,5,4,1,5,5},{3,8,0,5,6,8,3},{5,0,2,9,0,6,9},{4,5,9,8,4,10,4},{1,6,0,4,4,8,9},{5,8,6,10,8,0,6},{5,3,9,4,9,6,5}}};
const int QO[4][8][8]={{{4,9,10,8,3,9,5,3},{9,8,7,7,5,5,0,3},{10,7,0,3,9,5,0,9},{8,7,3,10,2,2,4,2},{3,5,9,2,10,4,1,2},{9,5,5,2,4,8,0,1},{5,0,0,4,1,0,0,4},{3,3,9,2,2,1,4,10}},{{4,9,10,8,3,9,5,3},{9,8,7,7,5,5,0,3},{10,7,3,9,5,0,2,10},{8,7,9,10,10,8,2,9},{3,5,5,10,2,10,2,10},{9,5,0,8,10,10,10,3},{5,0,2,2,2,10,6,4},{3,3,10,9,10,3,4,8}},{{9,8,5,5,6,9,7,3},{8,3,6,1,9,8,10,5},{5,6,10,4,2,9,10,3},{5,1,4,5,4,1,10,4},{6,9,2,4,1,6,2,1},{9,8,9,1,6,8,9,5},{7,10,10,10,2,9,9,5},{3,5,3,4,1,5,5,6}},{{8,3,10,9,1,6,2,4},{3,1,10,2,8,10,6,5},{10,10,6,10,3,6,7,10},{9,2,10,0,10,9,9,4},{1,8,3,10,1,5,7,3},{6,10,6,9,5,6,3,10},{2,6,7,9,7,3,8,3},{4,5,10,4,3,10,3,10}}};
const int LM[6][7][8]={{{8,2,1,6,6,2,6,0},{6,5,0,3,0,2,2,8},{8,1,9,1,7,9,1,7},{6,7,3,4,6,2,4,7},{2,5,9,0,3,4,0,2},{10,3,2,1,1,8,1,7},{0,6,7,9,7,2,7,5}},{{6,8,4,1,10,8,2,10},{2,3,4,4,6,6,0,8},{7,0,0,3,5,0,7,0},{10,6,2,7,3,7,7,2},{8,5,4,8,7,9,0,9},{7,3,0,0,0,10,0,1},{7,8,10,5,2,2,2,2}},{{8,2,1,6,6,2,6,0},{6,5,0,3,0,2,2,8},{8,1,9,9,0,2,5,0},{6,7,5,6,5,7,9,1},{2,5,3,8,1,7,9,0},{10,3,8,0,4,0,9,10},{0,6,5,3,3,9,3,6}},{{6,8,4,1,10,8,2,10},{2,3,4,4,6,6,0,8},{7,0,7,2,0,4,3,5},{10,6,2,7,5,1,2,0},{8,5,2,8,4,8,2,1},{7,3,3,4,7,7,6,3},{7,8,1,0,8,0,1,10}},{{8,1,2,2,9,8,5,10},{3,8,5,10,2,3,1,6},{0,1,5,6,1,2,7,7},{9,4,4,1,0,1,4,6},{1,6,8,2,1,8,8,6},{5,8,5,4,1,10,1,4},{7,7,1,4,0,10,4,10}},{{1,10,4,8,7,9,3,6},{8,10,1,9,3,1,5,6},{2,3,9,8,3,1,6,1},{6,3,5,10,7,2,10,1},{10,0,0,8,6,0,10,0},{6,0,7,1,1,2,2,10},{10,3,10,3,1,7,1,3}}};

==> anc/code/prime11/original/output/fuglede11_round3/algebra/split_system.json <==
{
  "field": 11,
  "reps": [
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      1,
      0
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      10
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      3,
      4
    ],
    [
      4,
      0
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      4,
      7
    ]
  ],
  "even_basis": [
    [
      0,
      0,
      8,
      6,
      4,
      4,
      10,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      5,
      8,
      1,
      3,
      4,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      10,
      2,
      0,
      0,
      3,
      9,
      3,
      0,
      0,
      8,
      8,
      1,
      0,
      0,
      0,
      0
    ],
    [
      2,
      8,
      0,
      9,
      1,
      3,
      7,
      0,
      0,
      10,
      3,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      10,
      0,
      10,
      4,
      1,
      5,
      0,
      0,
      7,
      6,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      10,
      8,
      6,
      9,
      5,
      3,
      0,
      0,
      6,
      7,
      0,
      0,
      0,
      1,
      0
    ],
    [
      2,
      8,
      5,
      1,
      4,
      0,
      10,
      0,
      0,
      3,
      10,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "odd_basis": [
    [
      0,
      0,
      0,
      1,
      7,
      6,
      7,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      9,
      7,
      7,
      9,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      5,
      0,
      5,
      9,
      4,
      4,
      0,
      0,
      10,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      10,
      0,
      10,
      8,
      0,
      9,
      0,
      0,
      7,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      9,
      0,
      3,
      6,
      3,
      4,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      7,
      0,
      4,
      7,
      2,
      3,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      10,
      0,
      2,
      10,
      7,
      8,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      8,
      0,
      3,
      7,
      3,
      3,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "even_weights": [
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      4,
      4,
      9,
      5,
      5,
      5,
      5
    ],
    [
      0,
      0,
      0,
      3,
      4,
      5,
      6,
      7,
      10,
      8,
      10,
      1,
      0,
      1,
      5,
      6
    ],
    [
      5,
      3,
      0,
      9,
      5,
      3,
      3,
      5,
      1,
      5,
      3,
      5,
      0,
      9,
      5,
      5
    ]
  ],
  "odd_weights": [
    [
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      2,
      3,
      4,
      4,
      4,
      4
    ],
    [
      4,
      5,
      0,
      3,
      4,
      5,
      6,
      7,
      10,
      4,
      5,
      4,
      0,
      3,
      4,
      7
    ],
    [
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      8,
      8,
      5,
      9,
      9,
      9,
      9
    ],
    [
      0,
      0,
      0,
      3,
      4,
      5,
      6,
      7,
      10,
      5,
      9,
      3,
      0,
      4,
      9,
      2
    ],
    [
      0,
      0,
      0,
      9,
      5,
      3,
      3,
      5,
      1,
      10,
      6,
      4,
      0,
      3,
      9,
      9
    ],
    [
      9,
      4,
      0,
      5,
      9,
      4,
      7,
      2,
      10,
      9,
      4,
      9,
      0,
      5,
      9,
      2
    ]
  ],
  "even_quadratic_matrices": [
    [
      [
        2,
        1,
        1,
        8,
        9,
        10,
        8
      ],
      [
        1,
        6,
        9,
        0,
        8,
        3,
        0
      ],
      [
        1,
        9,
        2,
        4,
        6,
        7,
        6
      ],
      [
        8,
        0,
        4,
        10,
        3,
        7,
        2
      ],
      [
        9,
        8,
        6,
        3,
        9,
        3,
        6
      ],
      [
        10,
        3,
        7,
        7,
        3,
        5,
        5
      ],
      [
        8,
        0,
        6,
        2,
        6,
        5,
        1
      ]
    ],
    [
      [
        2,
        1,
        1,
        8,
        9,
        10,
        8
      ],
      [
        1,
        6,
        9,
        0,
        8,
        3,
        0
      ],
      [
        1,
        9,
        4,
        5,
        1,
        2,
        7
      ],
      [
        8,
        0,
        5,
        9,
        0,
        5,
        4
      ],
      [
        9,
        8,
        1,
        0,
        3,
        1,
        4
      ],
      [
        10,
        3,
        2,
        5,
        1,
        10,
        2
      ],
      [
        8,
        0,
        7,
        4,
        4,
        2,
        0
      ]
    ],
    [
      [
        1,
        9,
        1,
        9,
        3,
        4,
        0
      ],
      [
        9,
        6,
        10,
        4,
        6,
        8,
        5
      ],
      [
        1,
        10,
        9,
        9,
        0,
        0,
        10
      ],
      [
        9,
        4,
        9,
        2,
        8,
        0,
        2
      ],
      [
        3,
        6,
        0,
        8,
        7,
        7,
        7
      ],
      [
        4,
        8,
        0,
        0,
        7,
        8,
        9
      ],
      [
        0,
        5,
        10,
        2,
        7,
        9,
        7
      ]
    ],
    [
      [
        9,
        3,
        5,
        4,
        1,
        5,
        5
      ],
      [
        3,
        8,
        0,
        5,
        6,
        8,
        3
      ],
      [
        5,
        0,
        2,
        9,
        0,
        6,
        9
      ],
      [
        4,
        5,
        9,
        8,
        4,
        10,
        4
      ],
      [
        1,
        6,
        0,
        4,
        4,
        8,
        9
      ],
      [
        5,
        8,
        6,
        10,
        8,
        0,
        6
      ],
      [
        5,
        3,
        9,
        4,
        9,
        6,
        5
      ]
    ]
  ],
  "odd_quadratic_matrices": [
    [
      [
        4,
        9,
        10,
        8,
        3,
        9,
        5,
        3
      ],
      [
        9,
        8,
        7,
        7,
        5,
        5,
        0,
        3
      ],
      [
        10,
        7,
        0,
        3,
        9,
        5,
        0,
        9
      ],
      [
        8,
        7,
        3,
        10,
        2,
        2,
        4,
        2
      ],
      [
        3,
        5,
        9,
        2,
        10,
        4,
        1,
        2
      ],
      [
        9,
        5,
        5,
        2,
        4,
        8,
        0,
        1
      ],
      [
        5,
        0,
        0,
        4,
        1,
        0,
        0,
        4
      ],
      [
        3,
        3,
        9,
        2,
        2,
        1,
        4,
        10
      ]
    ],
    [
      [
        4,
        9,
        10,
        8,
        3,
        9,
        5,
        3
      ],
      [
        9,
        8,
        7,
        7,
        5,
        5,
        0,
        3
      ],
      [
        10,
        7,
        3,
        9,
        5,
        0,
        2,
        10
      ],
      [
        8,
        7,
        9,
        10,
        10,
        8,
        2,
        9
      ],
      [
        3,
        5,
        5,
        10,
        2,
        10,
        2,
        10
      ],
      [
        9,
        5,
        0,
        8,
        10,
        10,
        10,
        3
      ],
      [
        5,
        0,
        2,
        2,
        2,
        10,
        6,
        4
      ],
      [
        3,
        3,
        10,
        9,
        10,
        3,
        4,
        8
      ]
    ],
    [
      [
        9,
        8,
        5,
        5,
        6,
        9,
        7,
        3
      ],
      [
        8,
        3,
        6,
        1,
        9,
        8,
        10,
        5
      ],
      [
        5,
        6,
        10,
        4,
        2,
        9,
        10,
        3
      ],
      [
        5,
        1,
        4,
        5,
        4,
        1,
        10,
        4
      ],
      [
        6,
        9,
        2,
        4,
        1,
        6,
        2,
        1
      ],
      [
        9,
        8,
        9,
        1,
        6,
        8,
        9,
        5
      ],
      [
        7,
        10,
        10,
        10,
        2,
        9,
        9,
        5
      ],
      [
        3,
        5,
        3,
        4,
        1,
        5,
        5,
        6
      ]
    ],
    [
      [
        8,
        3,
        10,
        9,
        1,
        6,
        2,
        4
      ],
      [
        3,
        1,
        10,
        2,
        8,
        10,
        6,
        5
      ],
      [
        10,
        10,
        6,
        10,
        3,
        6,
        7,
        10
      ],
      [
        9,
        2,
        10,
        0,
        10,
        9,
        9,
        4
      ],
      [
        1,
        8,
        3,
        10,
        1,
        5,
        7,
        3
      ],
      [
        6,
        10,
        6,
        9,
        5,
        6,
        3,
        10
      ],
      [
        2,
        6,
        7,
        9,
        7,
        3,
        8,
        3
      ],
      [
        4,
        5,
        10,
        4,
        3,
        10,
        3,
        10
      ]
    ]
  ],
  "mixed_matrices": [
    [
      [
        8,
        2,
        1,
        6,
        6,
        2,
        6,
        0
      ],
      [
        6,
        5,
        0,
        3,
        0,
        2,
        2,
        8
      ],
      [
        8,
        1,
        9,
        1,
        7,
        9,
        1,
        7
      ],
      [
        6,
        7,
        3,
        4,
        6,
        2,
        4,
        7
      ],
      [
        2,
        5,
        9,
        0,
        3,
        4,
        0,
        2
      ],
      [
        10,
        3,
        2,
        1,
        1,
        8,
        1,
        7
      ],
      [
        0,
        6,
        7,
        9,
        7,
        2,
        7,
        5
      ]
    ],
    [
      [
        6,
        8,
        4,
        1,
        10,
        8,
        2,
        10
      ],
      [
        2,
        3,
        4,
        4,
        6,
        6,
        0,
        8
      ],
      [
        7,
        0,
        0,
        3,
        5,
        0,
        7,
        0
      ],
      [
        10,
        6,
        2,
        7,
        3,
        7,
        7,
        2
      ],
      [
        8,
        5,
        4,
        8,
        7,
        9,
        0,
        9
      ],
      [
        7,
        3,
        0,
        0,
        0,
        10,
        0,
        1
      ],
      [
        7,
        8,
        10,
        5,
        2,
        2,
        2,
        2
      ]
    ],
    [
      [
        8,
        2,
        1,
        6,
        6,
        2,
        6,
        0
      ],
      [
        6,
        5,
        0,
        3,
        0,
        2,
        2,
        8
      ],
      [
        8,
        1,
        9,
        9,
        0,
        2,
        5,
        0
      ],
      [
        6,
        7,
        5,
        6,
        5,
        7,
        9,
        1
      ],
      [
        2,
        5,
        3,
        8,
        1,
        7,
        9,
        0
      ],
      [
        10,
        3,
        8,
        0,
        4,
        0,
        9,
        10
      ],
      [
        0,
        6,
        5,
        3,
        3,
        9,
        3,
        6
      ]
    ],
    [
      [
        6,
        8,
        4,
        1,
        10,
        8,
        2,
        10
      ],
      [
        2,
        3,
        4,
        4,
        6,
        6,
        0,
        8
      ],
      [
        7,
        0,
        7,
        2,
        0,
        4,
        3,
        5
      ],
      [
        10,
        6,
        2,
        7,
        5,
        1,
        2,
        0
      ],
      [
        8,
        5,
        2,
        8,
        4,
        8,
        2,
        1
      ],
      [
        7,
        3,
        3,
        4,
        7,
        7,
        6,
        3
      ],
      [
        7,
        8,
        1,
        0,
        8,
        0,
        1,
        10
      ]
    ],
    [
      [
        8,
        1,
        2,
        2,
        9,
        8,
        5,
        10
      ],
      [
        3,
        8,
        5,
        10,
        2,
        3,
        1,
        6
      ],
      [
        0,
        1,
        5,
        6,
        1,
        2,
        7,
        7
      ],
      [
        9,
        4,
        4,
        1,
        0,
        1,
        4,
        6
      ],
      [
        1,
        6,
        8,
        2,
        1,
        8,
        8,
        6
      ],
      [
        5,
        8,
        5,
        4,
        1,
        10,
        1,
        4
      ],
      [
        7,
        7,
        1,
        4,
        0,
        10,
        4,
        10
      ]
    ],
    [
      [
        1,
        10,
        4,
        8,
        7,
        9,
        3,
        6
      ],
      [
        8,
        10,
        1,
        9,
        3,
        1,
        5,
        6
      ],
      [
        2,
        3,
        9,
        8,
        3,
        1,
        6,
        1
      ],
      [
        6,
        3,
        5,
        10,
        7,
        2,
        10,
        1
      ],
      [
        10,
        0,
        0,
        8,
        6,
        0,
        10,
        0
      ],
      [
        6,
        0,
        7,
        1,
        1,
        2,
        2,
        10
      ],
      [
        10,
        3,
        10,
        3,
        1,
        7,
        1,
        3
      ]
    ]
  ]
}

==> anc/code/prime11/original/output/fuglede11_round3/dependencies/audit_inputs.json <==
{
  "B_size": 33,
  "base_moments_through": 7,
  "uniform_normal_directions": 8,
  "nonuniform_profile": [
    0,
    0,
    1,
    1,
    2,
    2,
    4,
    4,
    5,
    7,
    7
  ],
  "quadratic_profile_check": "pass",
  "centers_concurrent_check": "pass",
  "height_constraint_rank": 18,
  "height_nullity": 15,
  "nonlinear_equations_checked": 20,
  "status": "pass"
}

==> anc/code/prime11/original/output/fuglede11_round3/dependencies/audit_inputs.py <==
"""Small independent checks of the forced B33 and M5 input data.
Run from the research packet's root. No external dependencies.
"""
import json
from itertools import product
from pathlib import Path
P=11
out=Path(__file__).parent
B=[(x,y) for x,y in product(range(P),repeat=2) if
   sum(((5+2*x*x)%P,(5+7*y*y)%P,(5+7*(x+y)**2)%P,(5+2*(x+2*y)**2)%P))==20]
assert len(B)==33
assert set(B)=={((-x)%P,(-y)%P) for x,y in B}
assert all(sum(pow(x,a,P)*pow(y,b,P) for x,y in B)%P==0
           for a in range(8) for b in range(8-a))
profiles=[]
for norm in [(1,t) for t in range(P)]+[(0,1)]:
    prof=[sum((norm[0]*x+norm[1]*y)%P==t for x,y in B) for t in range(P)]
    profiles.append(prof)
assert sum(p==[3]*P for p in profiles)==8
assert all(sorted(p)==[0,0,1,1,2,2,4,4,5,7,7] for p in profiles if p!=[3]*P)
# Independent enumeration of the allowed nonconstant quadratic profiles.
allowed=[]
for a in range(1,P):
    for c in range(P):
        vals=[(a*t*t+c)%P for t in range(P)]
        if sum(vals)==33 and max(vals)<=9:allowed.append((a,c))
assert allowed==[(a,5) for a in (2,6,7,8,10)]
# Linear coefficient relation for four normalized bad normals: concurrency.
# q=(2,7,7,2) for l=(x,y,x+y,x+2y).
ls=[(1,0),(0,1),(1,1),(1,2)];q=[2,7,7,2]
assert all(sum(a*l[0]**r*l[1]**(2-r) for a,l in zip(q,ls))%P==0 for r in range(3))
linear_centers={h for h in product(range(P),repeat=4)
                if all(sum(a*t*l[j] for a,t,l in zip(q,h,ls))%P==0 for j in range(2))}
concurrent_centers={tuple((l[0]*x+l[1]*y)%P for l in ls) for x,y in product(range(P),repeat=2)}
assert linear_centers==concurrent_centers and len(linear_centers)==121
# Check the supplied 15-dimensional kernel directly, without importing its generator.
data=json.loads(Path('output/fuglede11_round2/size33_algebra/height_m5_system.json').read_text())
assert data['B']==[list(v) for v in B]
V=data['basis_vectors'];assert len(V)==15
rows=[[pow(x,a,P)*pow(y,b,P)%P for x,y in B] for a in range(5) for b in range(5-a)]
gauge=[B.index(v) for v in ((0,0),(1,0),(0,4))]
rows+=[[int(j==i) for j in range(33)] for i in gauge]
def rank(M):
    M=[[a%P for a in row] for row in M];r=0
    for c in range(len(M[0])):
        i=next((i for i in range(r,len(M)) if M[i][c]),None)
        if i is None:continue
        M[r],M[i]=M[i],M[r]
        v=pow(M[r][c],-1,P);M[r]=[v*x%P for x in M[r]]
        for j in range(r+1,len(M)):
            v=M[j][c];M[j]=[(a-v*b)%P for a,b in zip(M[j],M[r])]
        r+=1
        if r==len(M):break
    return r
assert rank(rows)==18 and rank(V)==15
assert all(sum(a*b for a,b in zip(row,v))%P==0 for row in rows for v in V)
assert data['height_linear_forms']==[[v[i] for v in V] for i in range(33)]
exponents=set()
for rec in data['equations']:
    a,b,k=rec['x_exponent'],rec['y_exponent'],rec['height_exponent']
    assert rec['weights']==[pow(x,a,P)*pow(y,b,P)%P for x,y in B]
    exponents.add((a,b,k))
assert exponents=={(a,b,k) for k in range(2,6) for a in range(6-k) for b in range(6-k-a)}
result={'B_size':33,'base_moments_through':7,'uniform_normal_directions':8,
        'nonuniform_profile':[0,0,1,1,2,2,4,4,5,7,7],
        'quadratic_profile_check':'pass','centers_concurrent_check':'pass',
        'height_constraint_rank':18,'height_nullity':15,
        'nonlinear_equations_checked':len(exponents),'status':'pass'}
print(json.dumps(result,indent=2))
(out/'audit_inputs.json').write_text(json.dumps(result,indent=2))


==> anc/code/prime11/original/output/fuglede11_round3/dependencies/audit_note.txt <==
DEPENDENCY AUDIT FOR THE SIZE-33 HEIGHT SEARCH

Scope: independent mathematical review of the reductions needed to turn a
complete height search into a size-33 exclusion. The audit does not assert
that the current search has completed. It does not re-run all historical
finite classifications.

Minimal sufficient chain
------------------------
For a hypothetical spectral pair (E,A), it suffices to establish:
  (1) affine line cap 3 and affine plane cap 8 for both members;
  (2) each projective line contains at most 8 Fourier-zero directions;
  (3) every member projects injectively, after affine coordinates, onto B33;
  (4) all mixed moments through total degree 5 vanish.
A complete search excluding every graph over B33 satisfying (4) and the
projective difference-direction line cap 8 then excludes size 33.
In particular, if all candidates fail that last direction test, the long
actual-eight-point-plane argument, degree-six moments, and improved plane
cap 7 are NOT needed in the final proof chain.

Published inputs checked directly
---------------------------------
Fallon--Mayeli--Villano, arXiv:1902.02936v2:
  Corollary 2 gives affine plane cap p for a spectral pair of size mp;
  Lemma 2 gives line cap min(m,p-m), hence 3 for m=3,p=11;
  Lemma 3 and its proof supply a three-plane decomposition and injectivity
  of projection along P-perp when a normal plane P contains at least 10
  Fourier-zero directions. The spectral sets here satisfy the plane cap
  used in that proof.
Source inspected: https://arxiv.org/pdf/1902.02936 (pages 5--7).

Three-layer obstruction
-----------------------
If E has three parallel layers, each has 11 points by the plane cap.
The old finite ten-point lemma supplies at least 10 directions in each
layer. The published criterion then gives A three layers and injectivity
of its projection along the orthogonal direction. In dual coordinates,
A={(u,t,g_t(u)):u in F11,t in T}, |T|=3, and E lies in z=s layers.
Applying the same criterion to an 11-point A-layer makes projection of E
along the y-axis injective. Thus E={(x,f_s(x),s)} as required for the
11-by-11 block Fourier argument. No unjustified simultaneous choice of
coordinates is needed.
The argument I+X+Y=0 with unitaries over Q(zeta_11) gives X^2+X+I=0.
The latter polynomial is irreducible over that field, so its module has
even dimension, contradicting 11. This part is valid.

Plane cap 8 and zero-direction line cap 8
---------------------------------------
A 10-point affine plane leads to the three-layer contradiction, so plane
cap is at most 9. Nine zero directions in a normal plane annihilate all
restricted moment polynomials of degrees at most 8. Each parallel-plane
count profile is then affine modulo 11. Actual counts 0..9 and total 33
force the constant profile 3: a nonconstant affine profile has residue
sum 55. A full zero-direction projective line contradicts the pencil
count 33+11a=36. Therefore the zero-direction line cap is 8.
An 8-zero pencil has four nonuniform quadratic profiles. The allowed
quadratics are a(t-h)^2+5, a in {2,6,7,8,10}, with profile multiset
(0,0,1,1,2,2,4,4,5,7,7). The homogeneous relation forces the four bad
normals into the harmonic orbit. A 9-point affine plane would determine
exactly the complementary eight directions, contradicting the prior
finite harmonic-missing-directions classification. This gives plane cap8.
The ten-point, eight-point, and harmonic finite classification routines
remain dependencies; their normalization and coverage arguments were
reviewed and no gap was found.

Forced B33 projection
----------------------
The no-exactly-seven proof was checked. Its ridge identity is
sum_i g_i(y-s_i x)=12+11 f(x,y), so the required constant residue is 1.
The cubic branch has five constants in {1,3}, whose sum cannot be 1.
The quadratic branch correctly yields S=sum_i w_i R(s_i)^2/Q(s_i)=3;
its product/character calculation makes S zero or a nonsquare, whereas
3 is a square modulo11. No sign error was found.
If no zero pencil has eight directions, all have at most six. The
incidence sum N^2-97N+2394 is strictly positive (discriminant -167), so
some difference-direction line has at most two directions. This forces
11 collinear triples and hence six parallel triples. Pairwise difference
sets of size five force a common arithmetic-progression step. Equality
of the five cross-direction sets forces parallel quotient chords to be
equal up to sign and their lifts to agree. The normalized six-cap
classification and subsequent height check cover the stated four affine
classes; their scripts and normalizations were reviewed, with no gap found.
Thus each zero set has an 8-point pencil.
For an 8-point pencil, squared Radon summation gives sum f^2=sum f=33,
so f is binary and projection is injective. After fixing the harmonic
normal forms x,y,x+y,x+2y, the quadratic coefficients are proportional
to (1,9,9,1). Their common nonsquare class allows a simultaneous coordinate
scaling to (2,7,7,2). The two linear coefficient relations have a
2-dimensional kernel, precisely the concurrent centers h_i=l_i(c).
Translation therefore removes all centers. This proves a single affine
normal form B33, not merely an example of such a projection.
The independent small audit_inputs.py explicitly verifies the concurrent
centers statement (121 possibilities), B33, the allowed profiles, and
its moments through degree 7.

Fifth moments and the height equations
--------------------------------------
The global degree-five rigidity argument is valid. If every D-line has
at least three points, the incidence lower bound 755/4 exceeds the
maximum75 supplied by five possible line factors. Otherwise a sparse
line forces six parallel triples. Their quotient is a six-cap (three
collinear centers would give nine coplanar original points); the prior
finite six-cap lemma forces at least six quotient directions. Each pair
of triples supplies at least six projective roots, including their common
line direction, hence six distinct linear factors of a quintic, impossible.
For j<=5, the moment polynomial vanishes on the partner's difference
set by uniformity. Rigidity makes it identically zero, and multinomial
coefficients are invertible modulo11, yielding all mixed moments.
Subtracting an affine height preserves these conditions and is an
invertible ambient affine shear. Therefore it also preserves every
affine plane/line cap and the maximum intersection of a projective line
with the difference-direction set.
The independent audit_inputs.py checks the supplied 15-vector kernel
basis, its rank, the three-point affine gauge, and all20 nonlinear
moment equations against their direct definitions. All checks passed.

Necessity of the final geometric rejection
------------------------------------------
For a spectral pair, D(E) is contained in U(A). Thus a graph with more
than8 determined projective directions on one projective line cannot be
a member of such a pair, regardless of its moment identities. This test
is invariant under every affine coordinate change and affine height gauge.
No assumption that moment equations characterize spectrality is needed.


==> anc/code/prime11/original/output/fuglede11_round3/geometry/audit_odd_planes.py <==
"""Independent exact checks and explicit forbidden-plane witnesses for odd survivors.
This audits the supplied candidate list, not completeness of the enumerator.
Run from packet root. Standard Python only.
"""
import json,hashlib,collections
from pathlib import Path
P=11
HERE=Path(__file__).resolve().parent
ALG=HERE.parent/'algebra'
B=[(x,y)for x in range(11)for y in range(11)if sum((5+q*t*t)%11 for q,t in [(2,x),(7,y),(7,x+y),(2,x+2*y)])==20]
assert len(B)==33
reps=[(x,y)for x,y in B if (x,y)!= (0,0) and (x,y)<(-x%11,-y%11)]
source=json.loads((ALG/'odd_system.json').read_text())
assert B==[tuple(v)for v in source['B']]
assert reps==[tuple(v)for v in source['reps']]
# Verify supplied basis against defining equations and independent rank calculation.
A=[[pow(x,a,11)*pow(y,b,11)%11 for x,y in reps]for a,b in [(1,0),(0,1),(3,0),(2,1),(1,2),(0,3)]]
A.extend([[int(p==q)for p in reps]for q in [(1,0),(0,4)]])
def rank_mod(rows):
 W=[r[:]for r in rows];rank=0
 for j in range(len(W[0])):
  pivot=next((i for i in range(rank,len(W))if W[i][j]%11),None)
  if pivot is None:continue
  W[rank],W[pivot]=W[pivot],W[rank]
  for i in range(rank+1,len(W)):
   v=W[i][j]*pow(W[rank][j],-1,11)%11
   W[i]=[(b-v*a)%11 for a,b in zip(W[rank],W[i])]
  rank+=1
  if rank==len(W):break
 return rank
basis=source['basis'];assert len(basis)==8
assert rank_mod(A)==8 and rank_mod(basis)==8
assert all(sum(a*b for a,b in zip(row,v))%11==0 for row in A for v in basis)
solutions=json.loads((ALG/'odd_solutions.json').read_text())['solutions']
assert len(solutions)==136 and len({tuple(c)for c in solutions})==136
normals=[(1,a,b)for a in range(11)for b in range(11)]+[(0,1,a)for a in range(11)]+[(0,0,1)]
records=[];hist=collections.Counter()
for index,c in enumerate(solutions):
 assert next(v for v in c if v)==1
 vals={(0,0):0}
 for j,(x,y)in enumerate(reps):
  z=sum(c[k]*basis[k][j]for k in range(8))%11
  vals[x,y]=z;vals[-x%11,-y%11]=-z%11
 E=[(x,y,vals[x,y])for x,y in B]
 assert all(sum(pow(x,a,11)*pow(y,b,11)*pow(z,k,11)for x,y,z in E)%11==0 for a in range(6)for b in range(6-a)for k in range(6-a-b))
 best=(0,None,None,None)
 for n in normals:
  bins=[[]for _ in range(11)]
  for i,e in enumerate(E):bins[sum(a*b for a,b in zip(n,e))%11].append(i)
  t=max(range(11),key=lambda t:len(bins[t]))
  if len(bins[t])>best[0]:best=(len(bins[t]),n,t,bins[t])
 count,n,t,indices=best
 assert count>=9
 hist[count]+=1
 witness=[E[i]for i in indices[:9]]
 assert len(set(witness))==9 and all(sum(a*b for a,b in zip(n,e))%11==t for e in witness)
 records.append({'index':index,'coefficients':c,'maximum_plane_size':count,'normal':n,'offset':t,'nine_point_indices':indices[:9],'nine_points':witness})
out={'status':'PASS','scope':'Each of the supplied 136 odd projective moment candidates has an explicit plane containing at least nine points. Enumeration completeness is audited separately.','base_size':33,'odd_basis_dimension':8,'moment_checked_through_degree':5,'candidate_count':len(records),'maximum_plane_size_histogram':dict(sorted(hist.items())),'records':records}
(HERE/'odd_plane_witnesses.json').write_text(json.dumps(out,indent=2))
print(json.dumps({k:v for k,v in out.items()if k!='records'},indent=2))


==> anc/code/prime11/original/output/fuglede11_round3/geometry/odd_plane_witnesses.json <==
{
  "status": "PASS",
  "scope": "Each of the supplied 136 odd projective moment candidates has an explicit plane containing at least nine points. Enumeration completeness is audited separately.",
  "base_size": 33,
  "odd_basis_dimension": 8,
  "moment_checked_through_degree": 5,
  "candidate_count": 136,
  "maximum_plane_size_histogram": {
    "9": 8,
    "11": 16,
    "13": 96,
    "15": 8,
    "23": 8
  },
  "records": [
    {
      "index": 0,
      "coefficients": [
        1,
        0,
        0,
        0,
        6,
        7,
        7,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        1,
        3
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        10,
        11,
        12,
        15,
        18,
        19,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          4,
          9
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          5
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "index": 1,
      "coefficients": [
        1,
        0,
        0,
        6,
        0,
        0,
        0,
        9
      ],
      "maximum_plane_size": 23,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        8,
        9
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          0
        ]
      ]
    },
    {
      "index": 2,
      "coefficients": [
        1,
        0,
        3,
        0,
        6,
        10,
        0,
        7
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        2,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        8,
        9,
        10,
        13,
        14,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ]
      ]
    },
    {
      "index": 3,
      "coefficients": [
        1,
        0,
        3,
        4,
        6,
        6,
        4,
        7
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        1,
        3
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        7,
        8,
        10,
        11,
        15,
        19,
        27
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          0
        ],
        [
          4,
          0,
          6
        ],
        [
          7,
          0,
          5
        ],
        [
          10,
          1,
          0
        ]
      ]
    },
    {
      "index": 4,
      "coefficients": [
        1,
        0,
        4,
        4,
        9,
        4,
        3,
        1
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        1,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        11,
        13,
        14,
        16,
        17,
        21,
        22,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          3
        ],
        [
          7,
          7,
          8
        ],
        [
          7,
          8,
          7
        ],
        [
          8,
          7,
          7
        ]
      ]
    },
    {
      "index": 5,
      "coefficients": [
        1,
        0,
        6,
        0,
        1,
        0,
        3,
        4
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        2,
        6
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        6,
        7,
        8,
        12,
        14,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          5,
          0
        ],
        [
          2,
          4,
          2
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ]
      ]
    },
    {
      "index": 6,
      "coefficients": [
        1,
        0,
        6,
        0,
        4,
        7,
        8,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        1,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        7,
        11,
        15,
        16,
        17,
        18,
        19,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          10,
          0
        ],
        [
          4,
          0,
          4
        ],
        [
          4,
          3,
          7
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          0,
          7
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "index": 7,
      "coefficients": [
        1,
        0,
        7,
        0,
        0,
        3,
        3,
        1
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        1,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        5,
        6,
        10,
        13,
        15,
        18,
        19,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          2,
          5,
          7
        ],
        [
          4,
          0,
          0
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          0
        ],
        [
          7,
          4,
          10
        ]
      ]
    },
    {
      "index": 8,
      "coefficients": [
        1,
        0,
        8,
        8,
        3,
        8,
        1,
        1
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        1,
        6
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        13,
        14,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          1,
          10,
          0
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          8
        ],
        [
          7,
          0,
          8
        ]
      ]
    },
    {
      "index": 9,
      "coefficients": [
        1,
        0,
        9,
        0,
        0,
        3,
        4,
        7
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        1,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        5,
        9,
        15,
        16,
        17,
        18,
        19,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          4,
          0,
          0
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          0
        ],
        [
          7,
          4,
          4
        ]
      ]
    },
    {
      "index": 10,
      "coefficients": [
        1,
        0,
        9,
        0,
        4,
        1,
        4,
        6
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        2,
        3,
        4,
        7,
        8,
        12,
        16
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          3
        ],
        [
          2,
          4,
          6
        ],
        [
          4,
          3,
          1
        ]
      ]
    },
    {
      "index": 11,
      "coefficients": [
        1,
        0,
        10,
        2,
        10,
        6,
        8,
        10
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          8
        ],
        [
          2,
          4,
          5
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          7,
          10
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "index": 12,
      "coefficients": [
        1,
        0,
        10,
        4,
        9,
        5,
        1,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 13,
      "coefficients": [
        1,
        0,
        10,
        5,
        4,
        1,
        5,
        3
      ],
      "maximum_plane_size": 11,
      "normal": [
        0,
        1,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        5,
        12,
        14,
        16,
        17,
        21,
        22,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          2,
          4,
          5
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          5
        ],
        [
          7,
          7,
          6
        ],
        [
          7,
          8,
          10
        ],
        [
          8,
          7,
          6
        ]
      ]
    },
    {
      "index": 14,
      "coefficients": [
        1,
        1,
        4,
        3,
        4,
        9,
        1,
        4
      ],
      "maximum_plane_size": 23,
      "normal": [
        1,
        0,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        7,
        8,
        9,
        10,
        11
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ]
      ]
    },
    {
      "index": 15,
      "coefficients": [
        1,
        1,
        4,
        5,
        2,
        6,
        7,
        7
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        10,
        9
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        13,
        14,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          6
        ],
        [
          7,
          0,
          9
        ]
      ]
    },
    {
      "index": 16,
      "coefficients": [
        1,
        1,
        4,
        7,
        2,
        0,
        6,
        5
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        0,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        9,
        10,
        11,
        27,
        28
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ]
      ]
    },
    {
      "index": 17,
      "coefficients": [
        1,
        1,
        5,
        10,
        5,
        9,
        3,
        3
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        0,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        8,
        9,
        13,
        24,
        29
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          2,
          5,
          5
        ],
        [
          9,
          6,
          6
        ],
        [
          10,
          5,
          3
        ]
      ]
    },
    {
      "index": 18,
      "coefficients": [
        1,
        1,
        8,
        0,
        5,
        5,
        7,
        10
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        13,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          4
        ],
        [
          2,
          4,
          8
        ],
        [
          2,
          5,
          8
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          5
        ],
        [
          7,
          0,
          6
        ]
      ]
    },
    {
      "index": 19,
      "coefficients": [
        1,
        1,
        8,
        5,
        10,
        9,
        5,
        7
      ],
      "maximum_plane_size": 9,
      "normal": [
        1,
        0,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        10,
        11,
        27,
        28,
        29
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          10
        ],
        [
          10,
          5,
          10
        ]
      ]
    },
    {
      "index": 20,
      "coefficients": [
        1,
        1,
        8,
        8,
        3,
        4,
        10,
        1
      ],
      "maximum_plane_size": 11,
      "normal": [
        0,
        1,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        5,
        6,
        10,
        17,
        18,
        20,
        21,
        26
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          1
        ],
        [
          10,
          0,
          0
        ]
      ]
    },
    {
      "index": 21,
      "coefficients": [
        1,
        1,
        9,
        1,
        1,
        3,
        3,
        3
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        2,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        7,
        8,
        10,
        12,
        15,
        17,
        19,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          2,
          4,
          8
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          4,
          3
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          7,
          8
        ]
      ]
    },
    {
      "index": 22,
      "coefficients": [
        1,
        1,
        10,
        4,
        9,
        8,
        7,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 23,
      "coefficients": [
        1,
        1,
        10,
        6,
        9,
        9,
        6,
        5
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        7,
        8,
        10,
        11,
        27
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ]
      ]
    },
    {
      "index": 24,
      "coefficients": [
        1,
        2,
        0,
        2,
        1,
        4,
        2,
        2
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        4,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        13,
        14,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          4
        ],
        [
          7,
          0,
          10
        ]
      ]
    },
    {
      "index": 25,
      "coefficients": [
        1,
        2,
        1,
        8,
        1,
        6,
        0,
        1
      ],
      "maximum_plane_size": 9,
      "normal": [
        1,
        3,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        7,
        15,
        16,
        19,
        22,
        31
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          1,
          4,
          6
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          6
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          8,
          5
        ],
        [
          10,
          7,
          5
        ]
      ]
    },
    {
      "index": 26,
      "coefficients": [
        1,
        2,
        4,
        0,
        1,
        4,
        2,
        2
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        0,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        9,
        11,
        13,
        24,
        27
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          10,
          2
        ],
        [
          2,
          5,
          4
        ],
        [
          9,
          6,
          7
        ],
        [
          10,
          1,
          9
        ]
      ]
    },
    {
      "index": 27,
      "coefficients": [
        1,
        2,
        5,
        5,
        10,
        10,
        3,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        1,
        3
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        7,
        10,
        12,
        13,
        14,
        18,
        20,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ],
        [
          8,
          7,
          6
        ]
      ]
    },
    {
      "index": 28,
      "coefficients": [
        1,
        2,
        6,
        8,
        1,
        1,
        8,
        3
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        1,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        5,
        12,
        14,
        17,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          1,
          0,
          0
        ],
        [
          2,
          4,
          8
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          4,
          8
        ]
      ]
    },
    {
      "index": 29,
      "coefficients": [
        1,
        2,
        8,
        0,
        8,
        7,
        2,
        10
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          5,
          2
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          10,
          2
        ],
        [
          4,
          0,
          8
        ],
        [
          7,
          0,
          3
        ]
      ]
    },
    {
      "index": 30,
      "coefficients": [
        1,
        2,
        9,
        4,
        9,
        1,
        5,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          5
        ],
        [
          2,
          4,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 31,
      "coefficients": [
        1,
        2,
        10,
        4,
        9,
        0,
        2,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 32,
      "coefficients": [
        1,
        3,
        0,
        4,
        2,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        1,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        5,
        8,
        10,
        11,
        16,
        22
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          8,
          9
        ]
      ]
    },
    {
      "index": 33,
      "coefficients": [
        1,
        3,
        1,
        8,
        1,
        5,
        3,
        5
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          5,
          3
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          10,
          3
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ]
      ]
    },
    {
      "index": 34,
      "coefficients": [
        1,
        3,
        1,
        8,
        8,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        12,
        15,
        17,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          2,
          4,
          4
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          3
        ]
      ]
    },
    {
      "index": 35,
      "coefficients": [
        1,
        3,
        2,
        1,
        3,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        1,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        5,
        8,
        10,
        11,
        16,
        22
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          8,
          9
        ]
      ]
    },
    {
      "index": 36,
      "coefficients": [
        1,
        3,
        2,
        10,
        4,
        4,
        10,
        1
      ],
      "maximum_plane_size": 23,
      "normal": [
        0,
        1,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        5,
        6,
        7,
        8,
        10,
        11
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          4,
          10
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ]
      ]
    },
    {
      "index": 37,
      "coefficients": [
        1,
        3,
        3,
        5,
        3,
        4,
        9,
        3
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        6
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          9
        ],
        [
          2,
          4,
          7
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          8
        ]
      ]
    },
    {
      "index": 38,
      "coefficients": [
        1,
        3,
        3,
        5,
        9,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        5,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        9,
        13,
        14,
        15,
        18,
        19,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          6,
          1
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          2
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "index": 39,
      "coefficients": [
        1,
        3,
        4,
        9,
        4,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        12,
        13,
        17,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          4
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "index": 40,
      "coefficients": [
        1,
        3,
        5,
        1,
        1,
        3,
        7,
        2
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        2,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        6,
        7,
        9,
        10,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ]
      ]
    },
    {
      "index": 41,
      "coefficients": [
        1,
        3,
        5,
        2,
        10,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        9,
        13,
        14,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "index": 42,
      "coefficients": [
        1,
        3,
        6,
        6,
        5,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        12,
        14,
        17,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          2,
          4,
          4
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "index": 43,
      "coefficients": [
        1,
        3,
        7,
        10,
        0,
        2,
        8,
        8
      ],
      "maximum_plane_size": 23,
      "normal": [
        0,
        1,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        5,
        6,
        8,
        9,
        10,
        11
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ]
      ]
    },
    {
      "index": 44,
      "coefficients": [
        1,
        3,
        7,
        10,
        6,
        2,
        10,
        4
      ],
      "maximum_plane_size": 15,
      "normal": [
        0,
        1,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        5,
        10,
        11,
        13,
        14,
        16,
        17,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          3
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          10
        ],
        [
          7,
          7,
          1
        ]
      ]
    },
    {
      "index": 45,
      "coefficients": [
        1,
        3,
        8,
        3,
        6,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        9,
        12,
        17,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          6,
          2
        ],
        [
          2,
          4,
          4
        ],
        [
          4,
          4,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "index": 46,
      "coefficients": [
        1,
        3,
        9,
        7,
        1,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        9,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        9,
        12,
        13,
        14,
        15,
        19,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          6,
          0
        ],
        [
          2,
          4,
          4
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          8,
          7,
          4
        ]
      ]
    },
    {
      "index": 47,
      "coefficients": [
        1,
        3,
        10,
        0,
        7,
        2,
        8,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        2,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        7,
        9,
        13,
        14,
        15,
        19,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          6,
          9
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          0,
          7
        ],
        [
          7,
          0,
          4
        ],
        [
          8,
          7,
          0
        ]
      ]
    },
    {
      "index": 48,
      "coefficients": [
        1,
        3,
        10,
        4,
        9,
        3,
        8,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 49,
      "coefficients": [
        1,
        4,
        3,
        4,
        7,
        2,
        10,
        1
      ],
      "maximum_plane_size": 11,
      "normal": [
        0,
        1,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        5,
        10,
        16,
        17,
        18,
        20,
        21,
        22
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          10
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          4,
          10
        ],
        [
          7,
          7,
          1
        ],
        [
          7,
          8,
          9
        ]
      ]
    },
    {
      "index": 50,
      "coefficients": [
        1,
        4,
        3,
        7,
        10,
        0,
        3,
        3
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        6,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        13,
        14,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          5,
          3
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          0
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "index": 51,
      "coefficients": [
        1,
        4,
        5,
        5,
        5,
        3,
        4,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          5,
          4
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          10,
          4
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ]
      ]
    },
    {
      "index": 52,
      "coefficients": [
        1,
        4,
        8,
        1,
        2,
        5,
        7,
        2
      ],
      "maximum_plane_size": 15,
      "normal": [
        1,
        0,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        9,
        11,
        13,
        14,
        16
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          6,
          4
        ],
        [
          1,
          10,
          4
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          3,
          5
        ]
      ]
    },
    {
      "index": 53,
      "coefficients": [
        1,
        4,
        8,
        6,
        8,
        7,
        2,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          2
        ],
        [
          2,
          4,
          4
        ],
        [
          3,
          4,
          6
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          0,
          3
        ]
      ]
    },
    {
      "index": 54,
      "coefficients": [
        1,
        4,
        9,
        1,
        7,
        7,
        1,
        10
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        8,
        9,
        13,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          10
        ],
        [
          2,
          5,
          9
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          7
        ],
        [
          7,
          0,
          4
        ]
      ]
    },
    {
      "index": 55,
      "coefficients": [
        1,
        4,
        10,
        4,
        9,
        6,
        3,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 56,
      "coefficients": [
        1,
        4,
        10,
        4,
        9,
        9,
        6,
        2
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        13,
        14,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          3,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 57,
      "coefficients": [
        1,
        5,
        2,
        7,
        2,
        10,
        6,
        2
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        9
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          2,
          4,
          1
        ],
        [
          3,
          4,
          7
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          0,
          9
        ]
      ]
    },
    {
      "index": 58,
      "coefficients": [
        1,
        5,
        3,
        9,
        5,
        5,
        8,
        6
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        0,
        6
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        8,
        9,
        12,
        25,
        29
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          9
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          9
        ],
        [
          2,
          4,
          7
        ],
        [
          9,
          7,
          4
        ],
        [
          10,
          5,
          2
        ]
      ]
    },
    {
      "index": 59,
      "coefficients": [
        1,
        5,
        5,
        0,
        1,
        3,
        0,
        1
      ],
      "maximum_plane_size": 15,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        5,
        7,
        9,
        12,
        14,
        17
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          4,
          0
        ]
      ]
    },
    {
      "index": 60,
      "coefficients": [
        1,
        5,
        5,
        3,
        10,
        10,
        3,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        9,
        13,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          2,
          5,
          5
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          10
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "index": 61,
      "coefficients": [
        1,
        5,
        6,
        10,
        5,
        2,
        1,
        3
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        8,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        11,
        15,
        16,
        17,
        19,
        21,
        22
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          10,
          5
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          2
        ],
        [
          4,
          4,
          1
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          7,
          10
        ],
        [
          7,
          8,
          9
        ]
      ]
    },
    {
      "index": 62,
      "coefficients": [
        1,
        5,
        7,
        9,
        3,
        3,
        2,
        3
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        6
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        13,
        15,
        16,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          9
        ],
        [
          2,
          5,
          7
        ],
        [
          4,
          0,
          3
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          0,
          8
        ]
      ]
    },
    {
      "index": 63,
      "coefficients": [
        1,
        5,
        9,
        2,
        9,
        1,
        5,
        6
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          5,
          5
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          10,
          5
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 64,
      "coefficients": [
        1,
        5,
        10,
        4,
        9,
        9,
        9,
        9
      ],
      "maximum_plane_size": 23,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        2,
        3,
        4,
        7,
        11,
        12,
        13
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          4,
          10
        ],
        [
          2,
          5,
          10
        ]
      ]
    },
    {
      "index": 65,
      "coefficients": [
        1,
        5,
        10,
        7,
        2,
        2,
        1,
        7
      ],
      "maximum_plane_size": 9,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        11,
        13,
        24,
        27,
        32
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          10,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          10,
          1,
          6
        ],
        [
          10,
          8,
          6
        ]
      ]
    },
    {
      "index": 66,
      "coefficients": [
        1,
        6,
        1,
        5,
        2,
        2,
        5,
        6
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        9
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        11,
        13,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          10,
          6
        ],
        [
          2,
          5,
          1
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          0,
          9
        ]
      ]
    },
    {
      "index": 67,
      "coefficients": [
        1,
        6,
        1,
        8,
        4,
        8,
        0,
        5
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        3,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        9,
        12,
        13,
        14,
        23,
        24
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          6,
          5
        ],
        [
          2,
          4,
          6
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          8
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          6,
          10
        ]
      ]
    },
    {
      "index": 68,
      "coefficients": [
        1,
        6,
        2,
        10,
        2,
        10,
        6,
        1
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        9
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          6
        ],
        [
          1,
          10,
          6
        ],
        [
          4,
          0,
          2
        ],
        [
          7,
          0,
          9
        ]
      ]
    },
    {
      "index": 69,
      "coefficients": [
        1,
        6,
        4,
        3,
        8,
        8,
        9,
        4
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        10,
        12,
        14,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          2,
          4,
          2
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          4,
          7
        ]
      ]
    },
    {
      "index": 70,
      "coefficients": [
        1,
        6,
        5,
        10,
        4,
        5,
        3,
        8
      ],
      "maximum_plane_size": 9,
      "normal": [
        1,
        7,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        8,
        12,
        15,
        19,
        25,
        30,
        32
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          5,
          3
        ],
        [
          2,
          4,
          8
        ],
        [
          4,
          0,
          4
        ],
        [
          7,
          0,
          7
        ],
        [
          9,
          7,
          3
        ],
        [
          10,
          6,
          8
        ],
        [
          10,
          8,
          0
        ]
      ]
    },
    {
      "index": 71,
      "coefficients": [
        1,
        6,
        6,
        1,
        8,
        7,
        4,
        4
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        10,
        12,
        17,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          2,
          4,
          2
        ],
        [
          4,
          4,
          4
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          4,
          7
        ]
      ]
    },
    {
      "index": 72,
      "coefficients": [
        1,
        6,
        7,
        8,
        7,
        2,
        10,
        7
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          10
        ],
        [
          2,
          4,
          9
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          0,
          4
        ]
      ]
    },
    {
      "index": 73,
      "coefficients": [
        1,
        6,
        8,
        8,
        10,
        4,
        1,
        3
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        5,
        9
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        8,
        12,
        13,
        16,
        17,
        18,
        20,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          5,
          2
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          8
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          4,
          1
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          4,
          8
        ],
        [
          7,
          7,
          10
        ]
      ]
    },
    {
      "index": 74,
      "coefficients": [
        1,
        6,
        10,
        4,
        9,
        1,
        4,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 75,
      "coefficients": [
        1,
        7,
        1,
        8,
        2,
        2,
        5,
        5
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        1,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        5,
        6,
        8,
        11,
        17,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          10,
          7
        ],
        [
          4,
          4,
          5
        ],
        [
          7,
          7,
          6
        ]
      ]
    },
    {
      "index": 76,
      "coefficients": [
        1,
        7,
        1,
        9,
        1,
        5,
        3,
        1
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          3
        ],
        [
          2,
          4,
          6
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          10
        ]
      ]
    },
    {
      "index": 77,
      "coefficients": [
        1,
        7,
        2,
        9,
        7,
        5,
        10,
        10
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        8,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        13,
        14,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          5,
          2
        ],
        [
          3,
          4,
          9
        ],
        [
          4,
          0,
          7
        ],
        [
          4,
          3,
          5
        ],
        [
          7,
          0,
          4
        ]
      ]
    },
    {
      "index": 78,
      "coefficients": [
        1,
        7,
        5,
        3,
        9,
        9,
        3,
        4
      ],
      "maximum_plane_size": 9,
      "normal": [
        1,
        0,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        10,
        14,
        18,
        20,
        23,
        28
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          4,
          7
        ],
        [
          8,
          7,
          8
        ],
        [
          10,
          4,
          10
        ]
      ]
    },
    {
      "index": 79,
      "coefficients": [
        1,
        7,
        6,
        7,
        6,
        8,
        7,
        7
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        3
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          1,
          5,
          7
        ],
        [
          1,
          6,
          7
        ],
        [
          1,
          10,
          7
        ],
        [
          4,
          0,
          6
        ],
        [
          7,
          0,
          5
        ]
      ]
    },
    {
      "index": 80,
      "coefficients": [
        1,
        7,
        7,
        9,
        10,
        4,
        4,
        5
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        2,
        3
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        6,
        9,
        13,
        16,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          6,
          3
        ],
        [
          2,
          5,
          7
        ],
        [
          4,
          3,
          4
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          4,
          6
        ]
      ]
    },
    {
      "index": 81,
      "coefficients": [
        1,
        7,
        8,
        7,
        5,
        5,
        7,
        4
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        9,
        13,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          6,
          4
        ],
        [
          2,
          5,
          8
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          5
        ],
        [
          7,
          0,
          6
        ]
      ]
    },
    {
      "index": 82,
      "coefficients": [
        1,
        7,
        10,
        4,
        9,
        4,
        10,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 83,
      "coefficients": [
        1,
        7,
        10,
        5,
        4,
        1,
        5,
        3
      ],
      "maximum_plane_size": 15,
      "normal": [
        0,
        1,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        5,
        6,
        11,
        12,
        14,
        16,
        17,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          10,
          7
        ],
        [
          2,
          4,
          5
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          3,
          1
        ],
        [
          4,
          4,
          5
        ],
        [
          7,
          7,
          6
        ]
      ]
    },
    {
      "index": 84,
      "coefficients": [
        1,
        8,
        4,
        9,
        8,
        8,
        9,
        2
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        2,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        7,
        8,
        10,
        11,
        16,
        22,
        27
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          4,
          5
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          8
        ],
        [
          4,
          3,
          8
        ],
        [
          7,
          8,
          3
        ],
        [
          10,
          1,
          3
        ]
      ]
    },
    {
      "index": 85,
      "coefficients": [
        1,
        8,
        5,
        2,
        4,
        5,
        4,
        5
      ],
      "maximum_plane_size": 15,
      "normal": [
        1,
        0,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        9,
        11,
        12,
        13,
        14
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          10,
          8
        ],
        [
          2,
          4,
          5
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          2
        ]
      ]
    },
    {
      "index": 86,
      "coefficients": [
        1,
        8,
        6,
        10,
        6,
        8,
        7,
        6
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        3
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          7
        ],
        [
          2,
          4,
          3
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          0,
          5
        ]
      ]
    },
    {
      "index": 87,
      "coefficients": [
        1,
        8,
        9,
        2,
        7,
        7,
        1,
        6
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        10,
        6
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        7,
        9,
        10,
        12,
        14,
        18,
        20,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          6
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          2,
          4,
          4
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          4,
          5
        ],
        [
          8,
          7,
          9
        ]
      ]
    },
    {
      "index": 88,
      "coefficients": [
        1,
        8,
        9,
        6,
        6,
        3,
        5,
        5
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        9,
        12,
        17,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          4
        ],
        [
          1,
          6,
          4
        ],
        [
          2,
          4,
          8
        ],
        [
          4,
          4,
          5
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          4,
          6
        ]
      ]
    },
    {
      "index": 89,
      "coefficients": [
        1,
        8,
        10,
        4,
        9,
        7,
        5,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 90,
      "coefficients": [
        1,
        8,
        10,
        4,
        10,
        6,
        8,
        2
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          1,
          10,
          8
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "index": 91,
      "coefficients": [
        1,
        8,
        10,
        8,
        7,
        5,
        6,
        6
      ],
      "maximum_plane_size": 9,
      "normal": [
        1,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        14,
        15,
        19,
        23,
        32
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          7
        ],
        [
          7,
          0,
          4
        ],
        [
          8,
          7,
          3
        ],
        [
          10,
          8,
          1
        ]
      ]
    },
    {
      "index": 92,
      "coefficients": [
        1,
        9,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "maximum_plane_size": 23,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        9,
        12,
        13
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          0
        ]
      ]
    },
    {
      "index": 93,
      "coefficients": [
        1,
        9,
        1,
        7,
        9,
        9,
        9,
        5
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        7,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        8,
        9,
        13,
        16,
        18,
        20,
        22
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          8
        ],
        [
          2,
          5,
          1
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          4,
          6
        ],
        [
          7,
          8,
          2
        ]
      ]
    },
    {
      "index": 94,
      "coefficients": [
        1,
        9,
        3,
        1,
        3,
        4,
        9,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        6
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          5,
          9
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          10,
          9
        ],
        [
          4,
          0,
          3
        ],
        [
          7,
          0,
          8
        ]
      ]
    },
    {
      "index": 95,
      "coefficients": [
        1,
        9,
        5,
        3,
        5,
        1,
        0,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        7,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        13,
        14,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          10,
          9
        ],
        [
          2,
          5,
          5
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          1
        ],
        [
          7,
          0,
          6
        ]
      ]
    },
    {
      "index": 96,
      "coefficients": [
        1,
        9,
        6,
        2,
        8,
        4,
        5,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        1,
        3
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        6,
        7,
        9,
        10,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          6,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "index": 97,
      "coefficients": [
        1,
        9,
        6,
        6,
        6,
        1,
        1,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        1,
        3
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        7,
        10,
        12,
        15,
        17,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          1,
          4,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          4,
          0,
          6
        ],
        [
          4,
          4,
          1
        ],
        [
          7,
          0,
          5
        ]
      ]
    },
    {
      "index": 98,
      "coefficients": [
        1,
        9,
        6,
        7,
        1,
        1,
        8,
        7
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        9,
        13,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          6,
          3
        ],
        [
          2,
          5,
          6
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          1
        ],
        [
          7,
          0,
          10
        ]
      ]
    },
    {
      "index": 99,
      "coefficients": [
        1,
        9,
        10,
        4,
        9,
        10,
        0,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 100,
      "coefficients": [
        1,
        10,
        0,
        8,
        8,
        1,
        8,
        1
      ],
      "maximum_plane_size": 11,
      "normal": [
        0,
        1,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        5,
        7,
        12,
        14,
        17,
        21,
        23,
        25
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          4,
          8
        ],
        [
          2,
          4,
          8
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          4,
          8
        ],
        [
          7,
          7,
          3
        ],
        [
          8,
          7,
          3
        ],
        [
          9,
          7,
          3
        ]
      ]
    },
    {
      "index": 101,
      "coefficients": [
        1,
        10,
        1,
        0,
        4,
        10,
        6,
        6
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        3
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        8,
        12,
        17,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          7
        ],
        [
          1,
          5,
          7
        ],
        [
          2,
          4,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          4,
          5
        ]
      ]
    },
    {
      "index": 102,
      "coefficients": [
        1,
        10,
        1,
        0,
        6,
        10,
        6,
        10
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        2,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        9,
        11,
        13,
        14,
        16,
        22,
        23,
        24
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          6,
          2
        ],
        [
          1,
          10,
          10
        ],
        [
          2,
          5,
          1
        ],
        [
          3,
          4,
          0
        ],
        [
          4,
          3,
          10
        ],
        [
          7,
          8,
          1
        ],
        [
          8,
          7,
          0
        ],
        [
          9,
          6,
          10
        ]
      ]
    },
    {
      "index": 103,
      "coefficients": [
        1,
        10,
        3,
        1,
        6,
        6,
        4,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        1,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        5,
        6,
        8,
        11,
        17,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          5,
          5
        ],
        [
          1,
          10,
          10
        ],
        [
          4,
          4,
          4
        ],
        [
          7,
          7,
          7
        ]
      ]
    },
    {
      "index": 104,
      "coefficients": [
        1,
        10,
        5,
        1,
        5,
        3,
        4,
        5
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          4
        ],
        [
          2,
          4,
          8
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          6
        ]
      ]
    },
    {
      "index": 105,
      "coefficients": [
        1,
        10,
        7,
        2,
        3,
        3,
        2,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        7,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        7,
        8,
        9,
        10,
        11,
        27,
        28
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          10,
          1,
          1
        ],
        [
          10,
          4,
          10
        ]
      ]
    },
    {
      "index": 106,
      "coefficients": [
        1,
        10,
        7,
        9,
        7,
        2,
        10,
        3
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          5,
          10
        ],
        [
          1,
          6,
          10
        ],
        [
          1,
          10,
          10
        ],
        [
          4,
          0,
          7
        ],
        [
          7,
          0,
          4
        ]
      ]
    },
    {
      "index": 107,
      "coefficients": [
        1,
        10,
        9,
        2,
        2,
        9,
        4,
        5
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        1,
        9
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        8,
        12,
        13,
        15,
        16,
        17,
        19,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          5,
          3
        ],
        [
          2,
          4,
          3
        ],
        [
          2,
          5,
          9
        ],
        [
          4,
          0,
          2
        ],
        [
          4,
          3,
          9
        ],
        [
          4,
          4,
          4
        ],
        [
          7,
          0,
          9
        ],
        [
          7,
          7,
          7
        ]
      ]
    },
    {
      "index": 108,
      "coefficients": [
        1,
        10,
        9,
        5,
        8,
        6,
        0,
        10
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        7,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        10,
        11,
        15,
        16,
        19,
        22,
        27
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          4,
          0,
          8
        ],
        [
          4,
          3,
          6
        ],
        [
          7,
          0,
          3
        ],
        [
          7,
          8,
          5
        ],
        [
          10,
          1,
          1
        ]
      ]
    },
    {
      "index": 109,
      "coefficients": [
        1,
        10,
        10,
        2,
        6,
        7,
        1,
        4
      ],
      "maximum_plane_size": 11,
      "normal": [
        1,
        5,
        5
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        7,
        12,
        13,
        14,
        23,
        24
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          1,
          4,
          9
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          2
        ],
        [
          8,
          7,
          9
        ],
        [
          9,
          6,
          1
        ]
      ]
    },
    {
      "index": 110,
      "coefficients": [
        1,
        10,
        10,
        4,
        9,
        2,
        6,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        7,
        13,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          2,
          5,
          10
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          0,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "index": 111,
      "coefficients": [
        0,
        1,
        0,
        0,
        0,
        3,
        6,
        0
      ],
      "maximum_plane_size": 23,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          0
        ]
      ]
    },
    {
      "index": 112,
      "coefficients": [
        0,
        1,
        0,
        0,
        2,
        9,
        2,
        9
      ],
      "maximum_plane_size": 15,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        5,
        7,
        10,
        12,
        13,
        14
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          2,
          5,
          0
        ],
        [
          3,
          4,
          0
        ]
      ]
    },
    {
      "index": 113,
      "coefficients": [
        0,
        1,
        1,
        4,
        6,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        9,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        12,
        13,
        16,
        17,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          1
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          7,
          7,
          5
        ]
      ]
    },
    {
      "index": 114,
      "coefficients": [
        0,
        1,
        2,
        8,
        1,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        10,
        7
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        9,
        13,
        14,
        15,
        16,
        19,
        22
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          1,
          6,
          7
        ],
        [
          2,
          5,
          2
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          1
        ],
        [
          4,
          3,
          3
        ],
        [
          7,
          0,
          10
        ],
        [
          7,
          8,
          8
        ]
      ]
    },
    {
      "index": 115,
      "coefficients": [
        0,
        1,
        3,
        1,
        7,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        9,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        6,
        11,
        12,
        16,
        17,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          3,
          2
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          7,
          7,
          5
        ]
      ]
    },
    {
      "index": 116,
      "coefficients": [
        0,
        1,
        4,
        5,
        2,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        10,
        9
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        9,
        11,
        13,
        14,
        15,
        19,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          1,
          6,
          3
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          5,
          4
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          2
        ],
        [
          7,
          0,
          9
        ],
        [
          8,
          7,
          6
        ]
      ]
    },
    {
      "index": 117,
      "coefficients": [
        0,
        1,
        4,
        8,
        4,
        9,
        1,
        6
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        6,
        8,
        9,
        11,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          6,
          1
        ],
        [
          1,
          10,
          1
        ],
        [
          4,
          0,
          4
        ],
        [
          7,
          0,
          7
        ]
      ]
    },
    {
      "index": 118,
      "coefficients": [
        0,
        1,
        5,
        1,
        5,
        3,
        4,
        5
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        9,
        12,
        14,
        15,
        18,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          4
        ],
        [
          2,
          4,
          8
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          0,
          6
        ]
      ]
    },
    {
      "index": 119,
      "coefficients": [
        0,
        1,
        5,
        3,
        3,
        3,
        2,
        9
      ],
      "maximum_plane_size": 11,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        5,
        7,
        10,
        12,
        25,
        26
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          9,
          7,
          0
        ],
        [
          10,
          0,
          0
        ]
      ]
    },
    {
      "index": 120,
      "coefficients": [
        0,
        1,
        5,
        6,
        7,
        6,
        8,
        8
      ],
      "maximum_plane_size": 9,
      "normal": [
        1,
        0,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        8,
        9,
        13,
        24,
        29,
        30
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          5,
          8
        ],
        [
          1,
          6,
          8
        ],
        [
          2,
          5,
          5
        ],
        [
          9,
          6,
          6
        ],
        [
          10,
          5,
          3
        ],
        [
          10,
          6,
          3
        ]
      ]
    },
    {
      "index": 121,
      "coefficients": [
        0,
        1,
        5,
        9,
        8,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        5,
        7,
        8,
        10,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "index": 122,
      "coefficients": [
        0,
        1,
        6,
        2,
        3,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        9,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        12,
        14,
        16,
        17,
        21
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          7,
          7,
          5
        ]
      ]
    },
    {
      "index": 123,
      "coefficients": [
        0,
        1,
        7,
        2,
        3,
        3,
        2,
        9
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        1,
        9
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        5,
        12,
        14,
        17,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          0,
          0
        ],
        [
          2,
          4,
          2
        ],
        [
          3,
          4,
          2
        ],
        [
          4,
          4,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "index": 124,
      "coefficients": [
        0,
        1,
        7,
        6,
        9,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        5,
        7,
        8,
        10,
        18,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "index": 125,
      "coefficients": [
        0,
        1,
        7,
        8,
        10,
        9,
        6,
        6
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        5,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        13,
        14,
        15,
        16,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          5,
          7
        ],
        [
          3,
          4,
          8
        ],
        [
          4,
          0,
          10
        ],
        [
          4,
          3,
          9
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "index": 126,
      "coefficients": [
        0,
        1,
        8,
        5,
        5,
        5,
        7,
        1
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        3,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        7,
        10,
        12,
        14,
        15,
        18,
        19,
        20
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          7,
          0
        ],
        [
          2,
          4,
          1
        ],
        [
          3,
          4,
          5
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          0,
          6
        ],
        [
          7,
          4,
          10
        ]
      ]
    },
    {
      "index": 127,
      "coefficients": [
        0,
        1,
        8,
        10,
        4,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        10,
        10
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        9,
        12,
        13,
        14,
        15,
        19,
        23
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          1,
          6,
          6
        ],
        [
          2,
          4,
          9
        ],
        [
          2,
          5,
          8
        ],
        [
          3,
          4,
          10
        ],
        [
          4,
          0,
          4
        ],
        [
          7,
          0,
          7
        ],
        [
          8,
          7,
          1
        ]
      ]
    },
    {
      "index": 128,
      "coefficients": [
        0,
        1,
        9,
        3,
        10,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        10,
        4
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        6,
        9,
        13,
        14,
        15,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          6,
          4
        ],
        [
          2,
          5,
          9
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "index": 129,
      "coefficients": [
        0,
        1,
        9,
        10,
        9,
        4,
        1,
        9
      ],
      "maximum_plane_size": 9,
      "normal": [
        1,
        3,
        2
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        6,
        10,
        11,
        15,
        19,
        27,
        28,
        32
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          10,
          1,
          10
        ],
        [
          10,
          4,
          0
        ],
        [
          10,
          8,
          5
        ]
      ]
    },
    {
      "index": 130,
      "coefficients": [
        0,
        1,
        10,
        7,
        5,
        3,
        6,
        0
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        9,
        8
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        2,
        3,
        11,
        12,
        15,
        16,
        17,
        19
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          10,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          4,
          0,
          5
        ],
        [
          4,
          3,
          3
        ],
        [
          4,
          4,
          6
        ],
        [
          7,
          0,
          6
        ]
      ]
    },
    {
      "index": 131,
      "coefficients": [
        0,
        1,
        10,
        7,
        10,
        9,
        4,
        2
      ],
      "maximum_plane_size": 11,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        5,
        6,
        7,
        10,
        26,
        28
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          10,
          4,
          0
        ]
      ]
    },
    {
      "index": 132,
      "coefficients": [
        0,
        0,
        1,
        0,
        1,
        8,
        2,
        8
      ],
      "maximum_plane_size": 13,
      "normal": [
        1,
        0,
        9
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        2,
        3,
        4,
        8,
        9,
        13,
        17
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          5,
          6
        ],
        [
          1,
          6,
          6
        ],
        [
          2,
          5,
          1
        ],
        [
          4,
          4,
          2
        ]
      ]
    },
    {
      "index": 133,
      "coefficients": [
        0,
        0,
        1,
        4,
        6,
        0,
        0,
        0
      ],
      "maximum_plane_size": 23,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7,
        8,
        10
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          1,
          7,
          0
        ]
      ]
    },
    {
      "index": 134,
      "coefficients": [
        0,
        0,
        1,
        5,
        4,
        0,
        6,
        3
      ],
      "maximum_plane_size": 15,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        5,
        6,
        7,
        10,
        11,
        16
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          4,
          3,
          0
        ]
      ]
    },
    {
      "index": 135,
      "coefficients": [
        0,
        0,
        1,
        9,
        1,
        2,
        0,
        5
      ],
      "maximum_plane_size": 15,
      "normal": [
        0,
        0,
        1
      ],
      "offset": 0,
      "nine_point_indices": [
        0,
        1,
        4,
        5,
        6,
        9,
        10,
        11,
        17
      ],
      "nine_points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          4,
          4,
          0
        ]
      ]
    }
  ]
}

==> anc/code/prime11/original/output/fuglede11_round3/graph/graph_rigidity_results.json <==
{
  "B": [
    [
      0,
      0
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      1,
      0
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      10
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      3,
      4
    ],
    [
      4,
      0
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      4,
      7
    ],
    [
      7,
      0
    ],
    [
      7,
      4
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      8,
      7
    ],
    [
      9,
      6
    ],
    [
      9,
      7
    ],
    [
      10,
      0
    ],
    [
      10,
      1
    ],
    [
      10,
      4
    ],
    [
      10,
      5
    ],
    [
      10,
      6
    ],
    [
      10,
      7
    ],
    [
      10,
      8
    ]
  ],
  "base_moment_degree": 7,
  "height_code_by_polynomial_degree": {
    "1": {
      "evaluation_rank": 3,
      "height_intersection_dimension": 3
    },
    "2": {
      "evaluation_rank": 6,
      "height_intersection_dimension": 6
    },
    "3": {
      "evaluation_rank": 10,
      "height_intersection_dimension": 10
    },
    "4": {
      "evaluation_rank": 15,
      "height_intersection_dimension": 10
    },
    "5": {
      "evaluation_rank": 21,
      "height_intersection_dimension": 12
    },
    "6": {
      "evaluation_rank": 28,
      "height_intersection_dimension": 16
    },
    "7": {
      "evaluation_rank": 32,
      "height_intersection_dimension": 18
    },
    "8": {
      "evaluation_rank": 33,
      "height_intersection_dimension": 18
    }
  },
  "homogeneous_cubic_projective_cases": 1464,
  "cubic_survivors": [],
  "balanced_orientations": [
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ]
  ],
  "triples_of_orientations_checked": 56,
  "all_three_orientation_ranks": [
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          7
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          7
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          1,
          7
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          7
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          7
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          7
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          8
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          8
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          3
        ],
        [
          1,
          9
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          7
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          1,
          7
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          7
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          7
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          7
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          8
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          8
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          4
        ],
        [
          1,
          9
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          1,
          7
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          7
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          7
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          7
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          8
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          8
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          5
        ],
        [
          1,
          9
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          6
        ],
        [
          1,
          7
        ],
        [
          1,
          8
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          6
        ],
        [
          1,
          7
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          6
        ],
        [
          1,
          7
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          6
        ],
        [
          1,
          8
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          6
        ],
        [
          1,
          8
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          6
        ],
        [
          1,
          9
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          7
        ],
        [
          1,
          8
        ],
        [
          1,
          9
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          7
        ],
        [
          1,
          8
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          7
        ],
        [
          1,
          9
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    },
    {
      "normals": [
        [
          1,
          8
        ],
        [
          1,
          9
        ],
        [
          1,
          10
        ]
      ],
      "rank": 30
    }
  ],
  "status": "Exact auxiliary lemmas only. A quartic-height exclusion also uses the earlier quadratic-height exclusion. Four concurrent factors imply moment-six closure only under the conditions stated in graph_rigidity.tex."
}

==> anc/code/prime11/original/output/fuglede11_round3/graph/verify_graph_rigidity.py <==
"""Exact F11 checks for residual B33; standard-library Python only.
This establishes auxiliary lemmas, not a full exclusion of size 33.
"""
import itertools,json
from pathlib import Path
P=11
B=[(x,y)for x in range(P)for y in range(P)if sum(((5+2*x*x)%P,(5+7*y*y)%P,(5+7*(x+y)**2)%P,(5+2*(x+2*y)**2)%P))==20]
def monomials(d):return [(a,k-a)for k in range(d+1)for a in range(k+1)]
def ev(a,b):return [pow(x,a,P)*pow(y,b,P)%P for x,y in B]
def rank(M):
 A=[[x%P for x in row]for row in M];k=0
 if not A:return 0
 for j in range(len(A[0])):
  q=next((i for i in range(k,len(A))if A[i][j]),None)
  if q is None:continue
  A[k],A[q]=A[q],A[k];u=pow(A[k][j],-1,P);A[k]=[v*u%P for v in A[k]]
  for i in range(k+1,len(A)):
   c=A[i][j];A[i]=[(a-c*b)%P for a,b in zip(A[i],A[k])]
  k+=1
  if k==len(A):break
 return k
assert len(B)==33
assert all(sum(ev(a,b))%P==0 for a,b in monomials(7))
M4=[ev(*m)for m in monomials(4)]
height_dimensions={}
for d in range(1,9):
 V=[ev(*m)for m in monomials(d)]
 constraints=[[sum(a*b for a,b in zip(v,w))%P for v in V]for w in M4]
 height_dimensions[d]={'evaluation_rank':rank(V),'height_intersection_dimension':rank(V)-rank(constraints)}
assert height_dimensions[3]['height_intersection_dimension']==10
assert height_dimensions[4]['evaluation_rank']==15
assert height_dimensions[4]['height_intersection_dimension']==10
# The degree-eight part of the weighted squared-height equations detects
# every nonzero homogeneous cubic. All lower terms vanish by B moments<=7.
V3=[ev(a,3-a)for a in range(4)]
W2=[ev(a,2-a)for a in range(3)]
cubic_checked=0;cubic_survivors=[]
for last in range(4):
 for low in itertools.product(range(P),repeat=last):
  c=list(low)+[1]+[0]*(3-last);cubic_checked+=1
  h=[sum(c[j]*V3[j][i]for j in range(4))%P for i in range(33)]
  if all(sum(w*v*v for w,v in zip(ws,h))%P==0 for ws in W2):cubic_survivors.append(c)
assert cubic_checked==1464 and not cubic_survivors
# In each balanced B orientation the eleven slices have exactly three
# points. These rows say that a lifted triple is collinear.
triple_rows={}
for n in [(1,a)for a in range(P)]+[(0,1)]:
 slices=[[i for i,(x,y)in enumerate(B)if(n[0]*x+n[1]*y)%P==t]for t in range(P)]
 if not all(len(c)==3 for c in slices):continue
 rows=[]
 for c in slices:
  ts=[B[i][0]if n[1]else B[i][1]for i in c];r=[0]*33
  for j in range(3):r[c[j]]=(ts[(j+1)%3]-ts[(j+2)%3])%P
  assert all(sum(a*b for a,b in zip(r,ev(*m)))%P==0 for m in monomials(1))
  rows.append(r)
 triple_rows[n]=rows
assert len(triple_rows)==8
triple_ranks=[]
for ns in itertools.combinations(triple_rows,3):
 r=rank(sum((triple_rows[n]for n in ns),[]));assert r==30
 triple_ranks.append({'normals':ns,'rank':r})
results={'B':B,'base_moment_degree':7,'height_code_by_polynomial_degree':height_dimensions,
 'homogeneous_cubic_projective_cases':cubic_checked,'cubic_survivors':cubic_survivors,
 'balanced_orientations':list(triple_rows),'triples_of_orientations_checked':len(triple_ranks),
 'all_three_orientation_ranks':triple_ranks,
 'status':'Exact auxiliary lemmas only. A quartic-height exclusion also uses the earlier quadratic-height exclusion. Four concurrent factors imply moment-six closure only under the conditions stated in graph_rigidity.tex.'}
Path(__file__).with_name('graph_rigidity_results.json').write_text(json.dumps(results,indent=2))
print(json.dumps({k:v for k,v in results.items()if k not in ('B','all_three_orientation_ranks')},indent=2))


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/AUDIT.txt <==
Independent audit of the B33 height computation
================================================

Scope and conclusion
--------------------
This audit independently exhausts all graph heights on the specified 33-point
planar set B over F11 that have every mixed moment of total degree <=5 zero.
Affine height functions are quotiented out. The result is exactly 136 nonzero
projective classes, all centrally odd, plus the zero class. Consequently there
are exactly 1361 heights in any fixed affine gauge. Every nonzero class has
an explicit affine plane containing at least 9 graph points; the zero class
has all 33 points in a plane. Thus none can satisfy plane cap 8.

This is a finite lemma for the explicit B. Applying it to spectral sets still
requires the earlier theoretical reduction to this B and the moment/plane bounds.

Independent data construction
-----------------------------
rank_parity.py reads only B from the prior height_m5_system.json. It does not
reuse that file's nullspace, any nonlinear equations, or the primary solver's
parity basis. It chooses one point from each nonzero pair {b,-b}. There are
16 representatives; the remaining point is the origin.

Write h(b)=e(b)+o(b), h(-b)=e(b)-o(b). Subtract the unique affine height that
sets h(0)=0, o(1,0)=0, and o(0,4)=0. This is a valid complete affine gauge:
4 is invertible, so these three scalar conditions remove exactly the constant,
x-linear, and y-linear terms. Affine height subtraction is an invertible affine
map on graph space, preserving vanishing of all moments through degree 5.

The linear moment equations split into nine even-weight rows (degrees 0,2,4)
and six odd-weight rows (degrees 1,3). With the two odd gauge rows, the nullspaces
have dimensions 7 (even) and 8 (odd), respectively. RREF is implemented directly
modulo 11. parity_data.json contains both independently generated bases.

Nonzero even part: complete independent enumeration
-------------------------------------------------
independent_solve.cpp fixes the first nonzero even coefficient to 1, enumerating
all (11^7-1)/10=1,948,717 even projective vectors. Overall scaling acts on both
e and o, so after fixing e there is no further odd normalization.

The six odd-weight quadratic equations are linear in the odd coefficients:
  sum_b w(b)e(b)o(b)=0, deg w in {1,3}.
For each e the code computes their entire 8-variable kernel by RREF, then
enumerates every vector of this kernel. An independent rank-only program,
parity_rank.cpp, gives the same exact census:
  rank 4:       187
  rank 5:     3,052
  rank 6: 1,945,478
  other ranks:    0.
Thus the enumeration checks exactly
  187*11^4 + 3052*11^3 + 1945478*11^2 = 242,202,917
odd choices. It evaluates the four remaining even-weight quadrics on the
restricted kernel and directly evaluates every required moment of height
powers 3,4,5 on the plus/minus pairs. Results:
  pass all ten quadrics: 21,611
  pass all moments through degree 5: 0.
The primary implementation gives the same counts. The primary author also
inspected this independent code's RREF coverage and direct moment formulas.

Zero even part: independent complete enumeration
------------------------------------------------
independent_odd.cpp uses an integer base-11 loop, unlike the primary depth-first
incremental quadratic solver. It fixes each possible first nonzero odd
coefficient to 1 and directly enumerates all
  (11^8-1)/10 = 21,435,888
projective vectors. Four quadratic equations, two cubic equations with x,y
weights, and the constant-weight quartic are tested. All remaining moments
cancel by central parity or are the already imposed linear constraints.
Results:
  pass all four quadrics: 1,696
  pass all required moments: 136.
The complete set of 136 coefficient vectors is exactly equal to the primary
solver's output. Both independently generated odd bases are identical, since
RREF yields the same canonical nullspace basis for the same row space.
The all-zero odd vector is separately the planar affine-height case.

Independent geometry verification
---------------------------------
check_odd_independent.py reconstructs each of the 136 graphs as 33 explicit
points. It directly checks every mixed monomial moment through total degree 5,
and exhausts all 133 projective plane normals and their 11 offsets. The maximum
plane intersections have the following histogram:
  maximum  9:  8 classes
  maximum 11: 16 classes
  maximum 13: 96 classes
  maximum 15:  8 classes
  maximum 23:  8 classes.
odd_plane_certificates.json records a normal, offset, and all contained points
for a witnessing plane in every class. Each witness contains >=9 points.
Nonzero height scaling preserves these intersection sizes. Adding an affine
height is an affine shear and translation, so also preserves them.

Reproduction (from the research packet root)
-------------------------------------------
python output/fuglede11_round3/quadrics/rank_parity.py
python output/fuglede11_round3/quadrics/make_independent_solver.py
g++ -O3 output/fuglede11_round3/quadrics/parity_rank.cpp -o /tmp/fuglede33_rank
/tmp/fuglede33_rank
g++ -O3 output/fuglede11_round3/quadrics/independent_solve.cpp -o /tmp/fuglede33_mixed
/tmp/fuglede33_mixed
g++ -O3 output/fuglede11_round3/quadrics/independent_odd.cpp -o /tmp/fuglede33_odd
/tmp/fuglede33_odd
python output/fuglede11_round3/quadrics/check_odd_independent.py

The geometry checker reads the independent odd output and basis. Its exact
equality to the primary 136-vector output was separately asserted. All three C++
programs use integer arithmetic modulo 11; no floating point or heuristic
solver outcomes enter the conclusion. Intermediate arithmetic is small enough
for signed 32-bit integers; enumeration counters use 64-bit integers.


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/check_odd_independent.py <==
import json,itertools,collections
from pathlib import Path
P=11
D=json.loads(Path('output/fuglede11_round3/quadrics/parity_data.json').read_text());S=json.loads(Path('output/fuglede11_round3/quadrics/independent_odd_solutions.json').read_text());R=[tuple(p)for p in D['reps']];V=D['odd_basis'];normals=[]
for first in range(3):
 for tail in itertools.product(range(P),repeat=2-first):normals.append((0,)*first+(1,)+tail)
assert len(normals)==133
hist=collections.Counter();cert=[]
for c in S['solutions']:
 X=[(0,0,0)]
 for j,(x,y)in enumerate(R):
  h=sum(c[k]*V[k][j]for k in range(8))%P
  X.extend([(x,y,h),(-x%P,-y%P,-h%P)])
 assert len(X)==len(set(X))==33
 for d in range(6):
  for a in range(d+1):
   for b in range(d-a+1):
    k=d-a-b
    assert sum(pow(x,a,P)*pow(y,b,P)*pow(z,k,P)for x,y,z in X)%P==0
 best=(0,None,None,None)
 for n in normals:
  cnt=collections.Counter(sum(a*b for a,b in zip(n,p))%P for p in X)
  t,size=max(cnt.items(),key=lambda kv:kv[1])
  if size>best[0]:best=(size,n,t,[p for p in X if sum(a*b for a,b in zip(n,p))%P==t])
 hist[best[0]]+=1
 assert best[0]>=9
 cert.append({'coordinates':c,'plane_normal':best[1],'plane_value':best[2],'size':best[0],'points':best[3]})
result={'solutions_checked':len(cert),'all_moments_through_degree5':True,'plane_max_histogram':dict(hist),'every_solution_has_plane_at_least9':True,'certificates':cert}
Path('output/fuglede11_round3/quadrics/odd_plane_certificates.json').write_text(json.dumps(result,indent=2))
print({k:v for k,v in result.items()if k!='certificates'})


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/independent.inc <==
const int E[7][16]={{0,0,8,6,4,4,10,1,0,0,0,0,0,0,0,0},{0,0,5,8,1,3,4,0,1,0,0,0,0,0,0,0},{10,2,0,0,3,9,3,0,0,8,8,1,0,0,0,0},{2,8,0,9,1,3,7,0,0,10,3,0,1,0,0,0},{0,10,0,10,4,1,5,0,0,7,6,0,0,1,0,0},{0,10,8,6,9,5,3,0,0,6,7,0,0,0,1,0},{2,8,5,1,4,0,10,0,0,3,10,0,0,0,0,1}};
const int O[8][16]={{0,0,0,1,7,6,7,1,0,0,0,0,0,0,0,0},{0,0,0,9,7,7,9,0,1,0,0,0,0,0,0,0},{0,5,0,5,9,4,4,0,0,10,1,0,0,0,0,0},{0,10,0,10,8,0,9,0,0,7,0,1,0,0,0,0},{0,9,0,3,6,3,4,0,0,1,0,0,1,0,0,0},{0,7,0,4,7,2,3,0,0,1,0,0,0,1,0,0},{0,10,0,2,10,7,8,0,0,1,0,0,0,0,1,0},{0,8,0,3,7,3,3,0,0,1,0,0,0,0,0,1}};
const int R[16][2]={{0,4},{0,5},{1,0},{1,3},{1,4},{1,5},{1,6},{1,7},{1,10},{2,4},{2,5},{3,4},{4,0},{4,3},{4,4},{4,7}};
const int EQ[4][7][7]={{{2,1,1,8,9,10,8},{1,6,9,0,8,3,0},{1,9,2,4,6,7,6},{8,0,4,10,3,7,2},{9,8,6,3,9,3,6},{10,3,7,7,3,5,5},{8,0,6,2,6,5,1}},{{2,1,1,8,9,10,8},{1,6,9,0,8,3,0},{1,9,4,5,1,2,7},{8,0,5,9,0,5,4},{9,8,1,0,3,1,4},{10,3,2,5,1,10,2},{8,0,7,4,4,2,0}},{{1,9,1,9,3,4,0},{9,6,10,4,6,8,5},{1,10,9,9,0,0,10},{9,4,9,2,8,0,2},{3,6,0,8,7,7,7},{4,8,0,0,7,8,9},{0,5,10,2,7,9,7}},{{9,3,5,4,1,5,5},{3,8,0,5,6,8,3},{5,0,2,9,0,6,9},{4,5,9,8,4,10,4},{1,6,0,4,4,8,9},{5,8,6,10,8,0,6},{5,3,9,4,9,6,5}}};
const int OQ[4][8][8]={{{4,9,10,8,3,9,5,3},{9,8,7,7,5,5,0,3},{10,7,0,3,9,5,0,9},{8,7,3,10,2,2,4,2},{3,5,9,2,10,4,1,2},{9,5,5,2,4,8,0,1},{5,0,0,4,1,0,0,4},{3,3,9,2,2,1,4,10}},{{4,9,10,8,3,9,5,3},{9,8,7,7,5,5,0,3},{10,7,3,9,5,0,2,10},{8,7,9,10,10,8,2,9},{3,5,5,10,2,10,2,10},{9,5,0,8,10,10,10,3},{5,0,2,2,2,10,6,4},{3,3,10,9,10,3,4,8}},{{9,8,5,5,6,9,7,3},{8,3,6,1,9,8,10,5},{5,6,10,4,2,9,10,3},{5,1,4,5,4,1,10,4},{6,9,2,4,1,6,2,1},{9,8,9,1,6,8,9,5},{7,10,10,10,2,9,9,5},{3,5,3,4,1,5,5,6}},{{8,3,10,9,1,6,2,4},{3,1,10,2,8,10,6,5},{10,10,6,10,3,6,7,10},{9,2,10,0,10,9,9,4},{1,8,3,10,1,5,7,3},{6,10,6,9,5,6,3,10},{2,6,7,9,7,3,8,3},{4,5,10,4,3,10,3,10}}};


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/independent_odd.cpp <==
#include <cstdio>
#include <fstream>
#include <cstdint>
#include <array>
#include <vector>
#include "independent.inc"
int mod(int n){n%=11;return n<0?n+11:n;}
int main(){
 int p[11][6];for(int x=0;x<11;x++){p[x][0]=1;for(int k=1;k<=5;k++)p[x][k]=p[x][k-1]*x%11;}
 uint64_t tested=0,qpass=0;std::vector<std::array<int,8>> sols;
 for(int first=0;first<8;first++){
  int total=1;for(int j=first+1;j<8;j++)total*=11;
  for(int code=0;code<total;code++){
   tested++;std::array<int,8> c{};c[first]=1;int value=code;for(int j=first+1;j<8;j++){c[j]=value%11;value/=11;}
   bool ok=true;for(int k=0;k<4;k++){int s=0;for(int i=first;i<8;i++){s+=OQ[k][i][i]*c[i]*c[i];for(int j=i+1;j<8;j++)s+=2*OQ[k][i][j]*c[i]*c[j];}if(s%11){ok=false;break;}}if(!ok)continue;qpass++;
   int h[16];for(int i=0;i<16;i++){int s=0;for(int j=0;j<8;j++)s+=c[j]*O[j][i];h[i]=s%11;}
   // Only cubic odd-weight and quartic constant survive parity; all others cancel.
   for(int coord=0;coord<2;coord++){int s=0;for(int i=0;i<16;i++)s+=R[i][coord]*p[h[i]][3];if(s%11)ok=false;}
   if(ok){int s=0;for(int i=0;i<16;i++)s+=p[h[i]][4];if(s%11)ok=false;}
   if(ok)sols.push_back(c);
  }
 }
 printf("tested %llu quadrics %llu full %zu\n",(unsigned long long)tested,(unsigned long long)qpass,sols.size());
 std::ofstream f("output/fuglede11_round3/quadrics/independent_odd_solutions.json");f<<"{\"tested\":"<<tested<<",\"quadrics\":"<<qpass<<",\"solutions\":[";for(size_t i=0;i<sols.size();i++){if(i)f<<",";f<<"[";for(int j=0;j<8;j++){if(j)f<<",";f<<sols[i][j];}f<<"]";}f<<"]}\n";
}


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/independent_odd_solutions.json <==
{"tested":21435888,"quadrics":1696,"solutions":[[1,9,0,0,0,0,0,0],[1,9,5,3,5,1,0,0],[1,2,5,5,10,10,3,0],[1,4,5,5,5,3,4,0],[1,9,6,2,8,4,5,0],[1,0,0,0,6,7,7,0],[1,0,6,0,4,7,8,0],[1,5,5,0,1,3,0,1],[1,2,1,8,1,6,0,1],[1,0,8,8,3,8,1,1],[1,0,7,0,0,3,3,1],[1,0,4,4,9,4,3,1],[1,7,1,9,1,5,3,1],[1,6,2,10,2,10,6,1],[1,10,0,8,8,1,8,1],[1,4,3,4,7,2,10,1],[1,1,8,8,3,4,10,1],[1,3,2,10,4,4,10,1],[1,2,4,0,1,4,2,2],[1,2,0,2,1,4,2,2],[1,4,10,4,9,9,6,2],[1,5,2,7,2,10,6,2],[1,3,5,1,1,3,7,2],[1,4,8,1,2,5,7,2],[1,8,10,4,10,6,8,2],[1,8,4,9,8,8,9,2],[1,5,6,10,5,2,1,3],[1,6,8,8,10,4,1,3],[1,5,7,9,3,3,2,3],[1,4,3,7,10,0,3,3],[1,1,9,1,1,3,3,3],[1,1,5,10,5,9,3,3],[1,0,10,5,4,1,5,3],[1,7,10,5,4,1,5,3],[1,2,6,8,1,1,8,3],[1,3,3,5,3,4,9,3],[1,10,7,9,7,2,10,3],[1,10,10,2,6,7,1,4],[1,1,4,3,4,9,1,4],[1,0,6,0,1,0,3,4],[1,7,5,3,9,9,3,4],[1,6,6,1,8,7,4,4],[1,7,8,7,5,5,7,4],[1,6,4,3,8,8,9,4],[1,3,7,10,6,2,10,4],[1,6,1,8,4,8,0,5],[1,3,1,8,1,5,3,5],[1,10,5,1,5,3,4,5],[1,7,7,9,10,4,4,5],[1,8,5,2,4,5,4,5],[1,10,9,2,2,9,4,5],[1,7,1,8,2,2,5,5],[1,8,9,6,6,3,5,5],[1,1,4,7,2,0,6,5],[1,1,10,6,9,9,6,5],[1,9,1,7,9,9,9,5],[1,8,9,2,7,7,1,6],[1,0,9,0,4,1,4,6],[1,5,9,2,9,1,5,6],[1,6,1,5,2,2,5,6],[1,8,10,8,7,5,6,6],[1,10,1,0,4,10,6,6],[1,8,6,10,6,8,7,6],[1,5,3,9,5,5,8,6],[1,0,3,0,6,10,0,7],[1,5,10,7,2,2,1,7],[1,0,9,0,0,3,4,7],[1,0,3,4,6,6,4,7],[1,1,8,5,10,9,5,7],[1,1,4,5,2,6,7,7],[1,7,6,7,6,8,7,7],[1,9,6,7,1,1,8,7],[1,6,7,8,7,2,10,7],[1,4,8,6,8,7,2,8],[1,6,5,10,4,5,3,8],[1,5,5,3,10,10,3,8],[1,10,3,1,6,6,4,8],[1,3,7,10,0,2,8,8],[1,3,9,7,1,2,8,8],[1,3,0,4,2,2,8,8],[1,3,2,1,3,2,8,8],[1,3,4,9,4,2,8,8],[1,3,6,6,5,2,8,8],[1,3,8,3,6,2,8,8],[1,3,10,0,7,2,8,8],[1,3,1,8,8,2,8,8],[1,3,3,5,9,2,8,8],[1,3,5,2,10,2,8,8],[1,9,3,1,3,4,9,8],[1,0,0,6,0,0,0,9],[1,9,10,4,9,10,0,9],[1,9,6,6,6,1,1,9],[1,0,10,4,9,5,1,9],[1,2,10,4,9,0,2,9],[1,10,7,2,3,3,2,9],[1,4,10,4,9,6,3,9],[1,6,10,4,9,1,4,9],[1,2,9,4,9,1,5,9],[1,8,10,4,9,7,5,9],[1,10,10,4,9,2,6,9],[1,1,10,4,9,8,7,9],[1,3,10,4,9,3,8,9],[1,5,10,4,9,9,9,9],[1,7,10,4,9,4,10,9],[1,10,9,5,8,6,0,10],[1,4,9,1,7,7,1,10],[1,2,8,0,8,7,2,10],[1,10,1,0,6,10,6,10],[1,1,8,0,5,5,7,10],[1,0,10,2,10,6,8,10],[1,7,2,9,7,5,10,10],[0,1,0,0,0,3,6,0],[0,1,2,8,1,3,6,0],[0,1,4,5,2,3,6,0],[0,1,6,2,3,3,6,0],[0,1,8,10,4,3,6,0],[0,1,10,7,5,3,6,0],[0,1,1,4,6,3,6,0],[0,1,3,1,7,3,6,0],[0,1,5,9,8,3,6,0],[0,1,7,6,9,3,6,0],[0,1,9,3,10,3,6,0],[0,1,8,5,5,5,7,1],[0,1,10,7,10,9,4,2],[0,1,5,1,5,3,4,5],[0,1,4,8,4,9,1,6],[0,1,7,8,10,9,6,6],[0,1,5,6,7,6,8,8],[0,1,9,10,9,4,1,9],[0,1,7,2,3,3,2,9],[0,1,5,3,3,3,2,9],[0,1,0,0,2,9,2,9],[0,0,1,4,6,0,0,0],[0,0,1,5,4,0,6,3],[0,0,1,9,1,2,0,5],[0,0,1,0,1,8,2,8]]}


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/independent_solutions.json <==
{"even":1948717,"checks":242202917,"quadratic_pass":21611,"full_pass":0,"solutions":[]}


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/independent_solve.cpp <==
#include <cstdio>
#include <fstream>
#include <array>
#include <vector>
#include <cstdint>
#include "parity_rank.inc"
#include "independent.inc"
const int inv[11]={0,1,6,4,3,9,2,8,7,5,10};
inline int mod(int n){n%=11;return n<0?n+11:n;}
int c[7]={},d,ker[4][8],rhs[4],Q[4][4][4],t[4],ee[16];
uint64_t even=0,checks=0,qpass=0,fullpass=0,rankcount[7]={};
std::vector<std::array<int,33>> solutions;
int weight[6][16],kp[11][6];
void finish(){
 qpass++;int oo[16]={};for(int i=0;i<16;i++)for(int a=0;a<d;a++)for(int j=0;j<8;j++)oo[i]+=t[a]*ker[a][j]*O[j][i];for(int i=0;i<16;i++)oo[i]%=11;
 int plus[16],minus[16];for(int i=0;i<16;i++){plus[i]=(ee[i]+oo[i])%11;minus[i]=mod(ee[i]-oo[i]);}
 // All residual powers, with all required x,y monomials; pair symmetry
 for(int k=3;k<=5;k++)for(int deg=0;deg<=5-k;deg++)for(int a=0;a<=deg;a++){
  int b=deg-a,s=0;for(int i=0;i<16;i++)s+=kp[R[i][0]][a]*kp[R[i][1]][b]*(kp[plus[i]][k]+((deg%2)?-1:1)*kp[minus[i]][k]);if(mod(s))return;
 }
 fullpass++;std::array<int,33>h{};h[0]=0;for(int i=0;i<16;i++){h[1+2*i]=plus[i];h[2+2*i]=minus[i];}solutions.push_back(h);
}
void odfs(int j){if(j==d){checks++;for(int k=0;k<4;k++){int s=rhs[k];for(int a=0;a<d;a++)for(int b=0;b<d;b++)s+=t[a]*t[b]*Q[k][a][b];if(s%11)return;}finish();return;}for(t[j]=0;t[j]<11;t[j]++)odfs(j+1);}
void run(){
 even++;int A[6][8]={},piv[6],r=0;
 for(int k=0;k<6;k++)for(int j=0;j<8;j++){int s=0;for(int i=0;i<7;i++)s+=c[i]*T[k][i][j];A[k][j]=s%11;}
 for(int j=0;j<8&&r<6;j++){int z=r;while(z<6&&!A[z][j])z++;if(z==6)continue;for(int k=0;k<8;k++){int tmp=A[r][k];A[r][k]=A[z][k];A[z][k]=tmp;}int v=inv[A[r][j]];for(int k=0;k<8;k++)A[r][k]=A[r][k]*v%11;for(int i=0;i<6;i++)if(i!=r){v=A[i][j];for(int k=0;k<8;k++)A[i][k]=mod(A[i][k]-v*A[r][k]);}piv[r++]=j;}
 rankcount[r]++;d=0;for(int j=0;j<8;j++){bool isp=false;for(int k=0;k<r;k++)if(piv[k]==j)isp=true;if(isp)continue;for(int k=0;k<8;k++)ker[d][k]=int(k==j);for(int k=0;k<r;k++)ker[d][piv[k]]=mod(-A[k][j]);d++;}
 if(d>4){printf("BAD KERNEL %d\n",d);exit(2);}
 for(int k=0;k<4;k++){
  int s=0;for(int i=0;i<7;i++)for(int j=0;j<7;j++)s+=c[i]*c[j]*EQ[k][i][j];rhs[k]=s%11;
  int temp[4][8]={};for(int a=0;a<d;a++)for(int j=0;j<8;j++){int z=0;for(int i=0;i<8;i++)z+=ker[a][i]*OQ[k][i][j];temp[a][j]=z%11;}
  for(int a=0;a<d;a++)for(int b=0;b<d;b++){int z=0;for(int j=0;j<8;j++)z+=temp[a][j]*ker[b][j];Q[k][a][b]=z%11;}
 }
 for(int t=0;t<16;t++){int s=0;for(int i=0;i<7;i++)s+=c[i]*E[i][t];ee[t]=s%11;}
 odfs(0);
}
void edfs(int j){if(j==7){run();return;}for(c[j]=0;c[j]<11;c[j]++)edfs(j+1);c[j]=0;}
int main(){for(int x=0;x<11;x++){kp[x][0]=1;for(int k=1;k<=5;k++)kp[x][k]=kp[x][k-1]*x%11;}
 for(int first=0;first<7;first++){c[first]=1;edfs(first+1);c[first]=0;printf("first %d even %llu checks %llu qpass %llu fullpass %llu\n",first,(unsigned long long)even,(unsigned long long)checks,(unsigned long long)qpass,(unsigned long long)fullpass);fflush(stdout);}
 printf("ranks");for(auto n:rankcount)printf(" %llu",(unsigned long long)n);printf("\n");
 std::ofstream f("output/fuglede11_round3/quadrics/independent_solutions.json");f<<"{\"even\":"<<even<<",\"checks\":"<<checks<<",\"quadratic_pass\":"<<qpass<<",\"full_pass\":"<<fullpass<<",\"solutions\":[";for(size_t i=0;i<solutions.size();i++){if(i)f<<",";f<<"[";for(int j=0;j<33;j++){if(j)f<<",";f<<solutions[i][j];}f<<"]";}f<<"]}\n";
}


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/make_independent_solver.py <==
import json
from pathlib import Path
D=json.loads(Path('output/fuglede11_round3/quadrics/parity_data.json').read_text());R=D['reps'];E=D['even_basis'];O=D['odd_basis'];T=D['mixed_tensor'];P=11
W=[[pow(x,a,P)*pow(y,b,P)%P for x,y in R]for a,b in [(0,0),(2,0),(1,1),(0,2)]]
Q=lambda V:[[[sum(w[t]*V[i][t]*V[j][t]for t in range(16))%P for j in range(len(V))]for i in range(len(V))]for w in W]
EQ=Q(E);OQ=Q(O)
def cpp(x):return '{'+','.join(cpp(y)if isinstance(y,list)else str(y)for y in x)+'}'
s='const int E[7][16]='+cpp(E)+';\nconst int O[8][16]='+cpp(O)+';\nconst int R[16][2]='+cpp(R)+';\nconst int EQ[4][7][7]='+cpp(EQ)+';\nconst int OQ[4][8][8]='+cpp(OQ)+';\n'
Path('output/fuglede11_round3/quadrics/independent.inc').write_text(s)


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/odd_plane_certificates.json <==
{
  "solutions_checked": 136,
  "all_moments_through_degree5": true,
  "plane_max_histogram": {
    "23": 8,
    "13": 96,
    "15": 8,
    "9": 8,
    "11": 16
  },
  "every_solution_has_plane_at_least9": true,
  "certificates": [
    {
      "coordinates": [
        1,
        9,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 23,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          10,
          5,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          9,
          7,
          0
        ],
        [
          2,
          5,
          0
        ],
        [
          9,
          6,
          0
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ],
        [
          4,
          0,
          0
        ],
        [
          7,
          0,
          0
        ],
        [
          4,
          3,
          0
        ],
        [
          7,
          8,
          0
        ],
        [
          4,
          4,
          0
        ],
        [
          7,
          7,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        9,
        5,
        3,
        5,
        1,
        0,
        0
      ],
      "plane_normal": [
        1,
        7,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          10,
          9
        ],
        [
          10,
          1,
          2
        ],
        [
          2,
          5,
          5
        ],
        [
          9,
          6,
          6
        ],
        [
          3,
          4,
          3
        ],
        [
          8,
          7,
          8
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          4,
          3,
          1
        ],
        [
          7,
          8,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        2,
        5,
        5,
        10,
        10,
        3,
        0
      ],
      "plane_normal": [
        1,
        1,
        3
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          2,
          4,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          2,
          5,
          5
        ],
        [
          9,
          6,
          6
        ],
        [
          3,
          4,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        4,
        5,
        5,
        5,
        3,
        4,
        0
      ],
      "plane_normal": [
        1,
        0,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          10,
          8,
          7
        ],
        [
          1,
          5,
          4
        ],
        [
          10,
          6,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          10,
          5,
          7
        ],
        [
          1,
          10,
          4
        ],
        [
          10,
          1,
          7
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        9,
        6,
        2,
        8,
        4,
        5,
        0
      ],
      "plane_normal": [
        1,
        1,
        3
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          1,
          3,
          6
        ],
        [
          10,
          8,
          5
        ],
        [
          1,
          4,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          1,
          6,
          5
        ],
        [
          10,
          5,
          6
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        0,
        0,
        6,
        7,
        7,
        0
      ],
      "plane_normal": [
        1,
        1,
        3
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          10,
          8,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          2,
          4,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          4,
          0,
          6
        ],
        [
          7,
          0,
          5
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        6,
        0,
        4,
        7,
        8,
        0
      ],
      "plane_normal": [
        1,
        1,
        10
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          1,
          10,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          4,
          0,
          4
        ],
        [
          7,
          0,
          7
        ],
        [
          4,
          3,
          7
        ],
        [
          7,
          8,
          4
        ],
        [
          4,
          4,
          8
        ],
        [
          7,
          7,
          3
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        5,
        5,
        0,
        1,
        3,
        0,
        1
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 15,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          10,
          5,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          9,
          7,
          0
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ],
        [
          4,
          4,
          0
        ],
        [
          7,
          7,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        2,
        1,
        8,
        1,
        6,
        0,
        1
      ],
      "plane_normal": [
        1,
        3,
        7
      ],
      "plane_value": 0,
      "size": 9,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          1,
          4,
          6
        ],
        [
          10,
          7,
          5
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          4,
          3,
          6
        ],
        [
          7,
          8,
          5
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        8,
        8,
        3,
        8,
        1,
        1
      ],
      "plane_normal": [
        1,
        1,
        6
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          1
        ],
        [
          0,
          6,
          10
        ],
        [
          1,
          10,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          2,
          5,
          8
        ],
        [
          9,
          6,
          3
        ],
        [
          3,
          4,
          8
        ],
        [
          8,
          7,
          3
        ],
        [
          4,
          0,
          3
        ],
        [
          7,
          0,
          8
        ],
        [
          4,
          3,
          8
        ],
        [
          7,
          8,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        7,
        0,
        0,
        3,
        3,
        1
      ],
      "plane_normal": [
        0,
        1,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          10,
          8,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          2,
          5,
          7
        ],
        [
          9,
          6,
          4
        ],
        [
          4,
          0,
          0
        ],
        [
          7,
          0,
          0
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          4,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        4,
        4,
        9,
        4,
        3,
        1
      ],
      "plane_normal": [
        1,
        1,
        1
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          2,
          5,
          4
        ],
        [
          9,
          6,
          7
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          3,
          4
        ],
        [
          7,
          8,
          7
        ],
        [
          4,
          4,
          3
        ],
        [
          7,
          7,
          8
        ]
      ]
    },
    {
      "coordinates": [
        1,
        7,
        1,
        9,
        1,
        5,
        3,
        1
      ],
      "plane_normal": [
        1,
        0,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          3
        ],
        [
          10,
          5,
          8
        ],
        [
          2,
          4,
          6
        ],
        [
          9,
          7,
          5
        ],
        [
          3,
          4,
          9
        ],
        [
          8,
          7,
          2
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          4,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        6,
        2,
        10,
        2,
        10,
        6,
        1
      ],
      "plane_normal": [
        1,
        0,
        9
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          10,
          8,
          5
        ],
        [
          1,
          5,
          6
        ],
        [
          10,
          6,
          5
        ],
        [
          1,
          6,
          6
        ],
        [
          10,
          5,
          5
        ],
        [
          1,
          10,
          6
        ],
        [
          10,
          1,
          5
        ],
        [
          4,
          0,
          2
        ],
        [
          7,
          0,
          9
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        0,
        8,
        8,
        1,
        8,
        1
      ],
      "plane_normal": [
        0,
        1,
        5
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          4,
          8
        ],
        [
          10,
          7,
          3
        ],
        [
          2,
          4,
          8
        ],
        [
          9,
          7,
          3
        ],
        [
          3,
          4,
          8
        ],
        [
          8,
          7,
          3
        ],
        [
          4,
          4,
          8
        ],
        [
          7,
          7,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        4,
        3,
        4,
        7,
        2,
        10,
        1
      ],
      "plane_normal": [
        0,
        1,
        4
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          8,
          9
        ],
        [
          4,
          4,
          10
        ],
        [
          7,
          7,
          1
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          4,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        8,
        8,
        3,
        4,
        10,
        1
      ],
      "plane_normal": [
        0,
        1,
        4
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          10,
          8,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          4,
          4,
          10
        ],
        [
          7,
          7,
          1
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          4,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        2,
        10,
        4,
        4,
        10,
        1
      ],
      "plane_normal": [
        0,
        1,
        4
      ],
      "plane_value": 0,
      "size": 23,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          10,
          8,
          9
        ],
        [
          1,
          4,
          10
        ],
        [
          10,
          7,
          1
        ],
        [
          1,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          3
        ],
        [
          10,
          1,
          8
        ],
        [
          2,
          4,
          10
        ],
        [
          9,
          7,
          1
        ],
        [
          3,
          4,
          10
        ],
        [
          8,
          7,
          1
        ],
        [
          4,
          4,
          10
        ],
        [
          7,
          7,
          1
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          4,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        2,
        4,
        0,
        1,
        4,
        2,
        2
      ],
      "plane_normal": [
        1,
        0,
        5
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          10,
          8,
          9
        ],
        [
          1,
          6,
          2
        ],
        [
          10,
          5,
          9
        ],
        [
          1,
          10,
          2
        ],
        [
          10,
          1,
          9
        ],
        [
          2,
          5,
          4
        ],
        [
          9,
          6,
          7
        ]
      ]
    },
    {
      "coordinates": [
        1,
        2,
        0,
        2,
        1,
        4,
        2,
        2
      ],
      "plane_normal": [
        1,
        4,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          1,
          10,
          2
        ],
        [
          10,
          1,
          9
        ],
        [
          2,
          5,
          0
        ],
        [
          9,
          6,
          0
        ],
        [
          3,
          4,
          2
        ],
        [
          8,
          7,
          9
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          4,
          3,
          4
        ],
        [
          7,
          8,
          7
        ]
      ]
    },
    {
      "coordinates": [
        1,
        4,
        10,
        4,
        9,
        9,
        6,
        2
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          5
        ],
        [
          10,
          5,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          3,
          9
        ],
        [
          7,
          8,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        5,
        2,
        7,
        2,
        10,
        6,
        2
      ],
      "plane_normal": [
        1,
        0,
        9
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          10,
          5,
          5
        ],
        [
          2,
          4,
          1
        ],
        [
          9,
          7,
          10
        ],
        [
          3,
          4,
          7
        ],
        [
          8,
          7,
          4
        ],
        [
          4,
          0,
          2
        ],
        [
          7,
          0,
          9
        ],
        [
          4,
          7,
          2
        ],
        [
          7,
          4,
          9
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        5,
        1,
        1,
        3,
        7,
        2
      ],
      "plane_normal": [
        1,
        2,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          3,
          10
        ],
        [
          10,
          8,
          1
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          1,
          6,
          6
        ],
        [
          10,
          5,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        4,
        8,
        1,
        2,
        5,
        7,
        2
      ],
      "plane_normal": [
        1,
        0,
        8
      ],
      "plane_value": 0,
      "size": 15,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          4
        ],
        [
          10,
          7,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          10,
          5,
          7
        ],
        [
          1,
          10,
          4
        ],
        [
          10,
          1,
          7
        ],
        [
          2,
          5,
          8
        ],
        [
          9,
          6,
          3
        ],
        [
          3,
          4,
          1
        ],
        [
          8,
          7,
          10
        ],
        [
          4,
          3,
          5
        ],
        [
          7,
          8,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        8,
        10,
        4,
        10,
        6,
        8,
        2
      ],
      "plane_normal": [
        1,
        0,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          10,
          8,
          3
        ],
        [
          1,
          5,
          8
        ],
        [
          10,
          6,
          3
        ],
        [
          1,
          6,
          8
        ],
        [
          10,
          5,
          3
        ],
        [
          1,
          10,
          8
        ],
        [
          10,
          1,
          3
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "coordinates": [
        1,
        8,
        4,
        9,
        8,
        8,
        9,
        2
      ],
      "plane_normal": [
        1,
        2,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          10,
          8,
          1
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          1,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          8
        ],
        [
          10,
          1,
          3
        ],
        [
          4,
          3,
          8
        ],
        [
          7,
          8,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        5,
        6,
        10,
        5,
        2,
        1,
        3
      ],
      "plane_normal": [
        1,
        8,
        8
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          10,
          8,
          10
        ],
        [
          1,
          10,
          5
        ],
        [
          10,
          1,
          6
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          8,
          9
        ],
        [
          4,
          4,
          1
        ],
        [
          7,
          7,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        6,
        8,
        8,
        10,
        4,
        1,
        3
      ],
      "plane_normal": [
        1,
        5,
        9
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          5,
          2
        ],
        [
          10,
          6,
          9
        ],
        [
          2,
          4,
          0
        ],
        [
          9,
          7,
          0
        ],
        [
          2,
          5,
          8
        ],
        [
          9,
          6,
          3
        ],
        [
          4,
          3,
          4
        ],
        [
          7,
          8,
          7
        ],
        [
          4,
          4,
          1
        ],
        [
          7,
          7,
          10
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          4,
          8
        ]
      ]
    },
    {
      "coordinates": [
        1,
        5,
        7,
        9,
        3,
        3,
        2,
        3
      ],
      "plane_normal": [
        1,
        0,
        6
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          9
        ],
        [
          10,
          5,
          2
        ],
        [
          2,
          5,
          7
        ],
        [
          9,
          6,
          4
        ],
        [
          4,
          0,
          3
        ],
        [
          7,
          0,
          8
        ],
        [
          4,
          3,
          3
        ],
        [
          7,
          8,
          8
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          4,
          8
        ]
      ]
    },
    {
      "coordinates": [
        1,
        4,
        3,
        7,
        10,
        0,
        3,
        3
      ],
      "plane_normal": [
        1,
        6,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          1,
          10,
          4
        ],
        [
          10,
          1,
          7
        ],
        [
          2,
          5,
          3
        ],
        [
          9,
          6,
          8
        ],
        [
          3,
          4,
          7
        ],
        [
          8,
          7,
          4
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ],
        [
          4,
          3,
          0
        ],
        [
          7,
          8,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        9,
        1,
        1,
        3,
        3,
        3
      ],
      "plane_normal": [
        1,
        2,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          1,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          2,
          4,
          8
        ],
        [
          9,
          7,
          3
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          4,
          4,
          3
        ],
        [
          7,
          7,
          8
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        5,
        10,
        5,
        9,
        3,
        3
      ],
      "plane_normal": [
        1,
        0,
        4
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          8
        ],
        [
          10,
          7,
          3
        ],
        [
          1,
          5,
          8
        ],
        [
          10,
          6,
          3
        ],
        [
          1,
          6,
          8
        ],
        [
          10,
          5,
          3
        ],
        [
          2,
          5,
          5
        ],
        [
          9,
          6,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        10,
        5,
        4,
        1,
        5,
        3
      ],
      "plane_normal": [
        0,
        1,
        8
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          2,
          4,
          5
        ],
        [
          9,
          7,
          6
        ],
        [
          3,
          4,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          4,
          3,
          1
        ],
        [
          7,
          8,
          10
        ],
        [
          4,
          4,
          5
        ],
        [
          7,
          7,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        7,
        10,
        5,
        4,
        1,
        5,
        3
      ],
      "plane_normal": [
        0,
        1,
        8
      ],
      "plane_value": 0,
      "size": 15,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          10,
          8,
          10
        ],
        [
          1,
          10,
          7
        ],
        [
          10,
          1,
          4
        ],
        [
          2,
          4,
          5
        ],
        [
          9,
          7,
          6
        ],
        [
          3,
          4,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          4,
          3,
          1
        ],
        [
          7,
          8,
          10
        ],
        [
          4,
          4,
          5
        ],
        [
          7,
          7,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        2,
        6,
        8,
        1,
        1,
        8,
        3
      ],
      "plane_normal": [
        0,
        1,
        5
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          10
        ],
        [
          0,
          6,
          1
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          2,
          4,
          8
        ],
        [
          9,
          7,
          3
        ],
        [
          3,
          4,
          8
        ],
        [
          8,
          7,
          3
        ],
        [
          4,
          4,
          8
        ],
        [
          7,
          7,
          3
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          4,
          8
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        3,
        5,
        3,
        4,
        9,
        3
      ],
      "plane_normal": [
        1,
        0,
        6
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          9
        ],
        [
          10,
          5,
          2
        ],
        [
          2,
          4,
          7
        ],
        [
          9,
          7,
          4
        ],
        [
          3,
          4,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          4,
          0,
          3
        ],
        [
          7,
          0,
          8
        ],
        [
          4,
          7,
          3
        ],
        [
          7,
          4,
          8
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        7,
        9,
        7,
        2,
        10,
        3
      ],
      "plane_normal": [
        1,
        0,
        1
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          10,
          8,
          1
        ],
        [
          1,
          5,
          10
        ],
        [
          10,
          6,
          1
        ],
        [
          1,
          6,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          1,
          10,
          10
        ],
        [
          10,
          1,
          1
        ],
        [
          4,
          0,
          7
        ],
        [
          7,
          0,
          4
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        10,
        2,
        6,
        7,
        1,
        4
      ],
      "plane_normal": [
        1,
        5,
        5
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          6
        ],
        [
          0,
          6,
          5
        ],
        [
          1,
          4,
          9
        ],
        [
          10,
          7,
          2
        ],
        [
          2,
          4,
          0
        ],
        [
          9,
          7,
          0
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          2
        ],
        [
          8,
          7,
          9
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        4,
        3,
        4,
        9,
        1,
        4
      ],
      "plane_normal": [
        1,
        0,
        10
      ],
      "plane_value": 0,
      "size": 23,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          10,
          8,
          10
        ],
        [
          1,
          4,
          1
        ],
        [
          10,
          7,
          10
        ],
        [
          1,
          5,
          1
        ],
        [
          10,
          6,
          10
        ],
        [
          1,
          6,
          1
        ],
        [
          10,
          5,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          2,
          4,
          2
        ],
        [
          9,
          7,
          9
        ],
        [
          3,
          4,
          3
        ],
        [
          8,
          7,
          8
        ],
        [
          4,
          0,
          4
        ],
        [
          7,
          0,
          7
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          4,
          7
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        6,
        0,
        1,
        0,
        3,
        4
      ],
      "plane_normal": [
        1,
        2,
        6
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          1,
          3,
          8
        ],
        [
          10,
          8,
          3
        ],
        [
          1,
          4,
          4
        ],
        [
          10,
          7,
          7
        ],
        [
          1,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          2,
          4,
          2
        ],
        [
          9,
          7,
          9
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        7,
        5,
        3,
        9,
        9,
        3,
        4
      ],
      "plane_normal": [
        1,
        0,
        10
      ],
      "plane_value": 0,
      "size": 9,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          3,
          4,
          3
        ],
        [
          8,
          7,
          8
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          4,
          7
        ]
      ]
    },
    {
      "coordinates": [
        1,
        6,
        6,
        1,
        8,
        7,
        4,
        4
      ],
      "plane_normal": [
        1,
        0,
        10
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          1
        ],
        [
          10,
          7,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          2,
          4,
          2
        ],
        [
          9,
          7,
          9
        ],
        [
          4,
          4,
          4
        ],
        [
          7,
          7,
          7
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          4,
          7
        ]
      ]
    },
    {
      "coordinates": [
        1,
        7,
        8,
        7,
        5,
        5,
        7,
        4
      ],
      "plane_normal": [
        1,
        0,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          10,
          8,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          10,
          5,
          7
        ],
        [
          2,
          5,
          8
        ],
        [
          9,
          6,
          3
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          4,
          3,
          5
        ],
        [
          7,
          8,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        6,
        4,
        3,
        8,
        8,
        9,
        4
      ],
      "plane_normal": [
        1,
        0,
        10
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          1
        ],
        [
          10,
          7,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          2,
          4,
          2
        ],
        [
          9,
          7,
          9
        ],
        [
          3,
          4,
          3
        ],
        [
          8,
          7,
          8
        ],
        [
          4,
          7,
          4
        ],
        [
          7,
          4,
          7
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        7,
        10,
        6,
        2,
        10,
        4
      ],
      "plane_normal": [
        0,
        1,
        4
      ],
      "plane_value": 0,
      "size": 15,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          3
        ],
        [
          10,
          1,
          8
        ],
        [
          2,
          5,
          7
        ],
        [
          9,
          6,
          4
        ],
        [
          3,
          4,
          10
        ],
        [
          8,
          7,
          1
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          8,
          9
        ],
        [
          4,
          4,
          10
        ],
        [
          7,
          7,
          1
        ]
      ]
    },
    {
      "coordinates": [
        1,
        6,
        1,
        8,
        4,
        8,
        0,
        5
      ],
      "plane_normal": [
        1,
        3,
        5
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          6,
          5
        ],
        [
          10,
          5,
          6
        ],
        [
          2,
          4,
          6
        ],
        [
          9,
          7,
          5
        ],
        [
          2,
          5,
          1
        ],
        [
          9,
          6,
          10
        ],
        [
          3,
          4,
          8
        ],
        [
          8,
          7,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        1,
        8,
        1,
        5,
        3,
        5
      ],
      "plane_normal": [
        1,
        0,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          10,
          8,
          8
        ],
        [
          1,
          5,
          3
        ],
        [
          10,
          6,
          8
        ],
        [
          1,
          6,
          3
        ],
        [
          10,
          5,
          8
        ],
        [
          1,
          10,
          3
        ],
        [
          10,
          1,
          8
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        5,
        1,
        5,
        3,
        4,
        5
      ],
      "plane_normal": [
        1,
        0,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          4
        ],
        [
          10,
          5,
          7
        ],
        [
          2,
          4,
          8
        ],
        [
          9,
          7,
          3
        ],
        [
          3,
          4,
          1
        ],
        [
          8,
          7,
          10
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          4,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        7,
        7,
        9,
        10,
        4,
        4,
        5
      ],
      "plane_normal": [
        1,
        2,
        3
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          3,
          5
        ],
        [
          10,
          8,
          6
        ],
        [
          1,
          6,
          3
        ],
        [
          10,
          5,
          8
        ],
        [
          2,
          5,
          7
        ],
        [
          9,
          6,
          4
        ],
        [
          4,
          3,
          4
        ],
        [
          7,
          8,
          7
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          4,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        8,
        5,
        2,
        4,
        5,
        4,
        5
      ],
      "plane_normal": [
        1,
        0,
        4
      ],
      "plane_value": 0,
      "size": 15,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          10,
          8,
          3
        ],
        [
          1,
          6,
          8
        ],
        [
          10,
          5,
          3
        ],
        [
          1,
          10,
          8
        ],
        [
          10,
          1,
          3
        ],
        [
          2,
          4,
          5
        ],
        [
          9,
          7,
          6
        ],
        [
          2,
          5,
          5
        ],
        [
          9,
          6,
          6
        ],
        [
          3,
          4,
          2
        ],
        [
          8,
          7,
          9
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        9,
        2,
        2,
        9,
        4,
        5
      ],
      "plane_normal": [
        1,
        1,
        9
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          5,
          3
        ],
        [
          10,
          6,
          8
        ],
        [
          2,
          4,
          3
        ],
        [
          9,
          7,
          8
        ],
        [
          2,
          5,
          9
        ],
        [
          9,
          6,
          2
        ],
        [
          4,
          0,
          2
        ],
        [
          7,
          0,
          9
        ],
        [
          4,
          3,
          9
        ],
        [
          7,
          8,
          2
        ],
        [
          4,
          4,
          4
        ],
        [
          7,
          7,
          7
        ]
      ]
    },
    {
      "coordinates": [
        1,
        7,
        1,
        8,
        2,
        2,
        5,
        5
      ],
      "plane_normal": [
        0,
        1,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          9
        ],
        [
          0,
          6,
          2
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          10,
          8,
          10
        ],
        [
          1,
          5,
          9
        ],
        [
          10,
          6,
          2
        ],
        [
          1,
          10,
          7
        ],
        [
          10,
          1,
          4
        ],
        [
          4,
          4,
          5
        ],
        [
          7,
          7,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        8,
        9,
        6,
        6,
        3,
        5,
        5
      ],
      "plane_normal": [
        1,
        0,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          4
        ],
        [
          10,
          7,
          7
        ],
        [
          1,
          6,
          4
        ],
        [
          10,
          5,
          7
        ],
        [
          2,
          4,
          8
        ],
        [
          9,
          7,
          3
        ],
        [
          4,
          4,
          5
        ],
        [
          7,
          7,
          6
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          4,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        4,
        7,
        2,
        0,
        6,
        5
      ],
      "plane_normal": [
        1,
        0,
        10
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          10,
          8,
          10
        ],
        [
          1,
          6,
          1
        ],
        [
          10,
          5,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        10,
        6,
        9,
        9,
        6,
        5
      ],
      "plane_normal": [
        1,
        0,
        10
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          10,
          8,
          10
        ],
        [
          1,
          4,
          1
        ],
        [
          10,
          7,
          10
        ],
        [
          1,
          5,
          1
        ],
        [
          10,
          6,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        9,
        1,
        7,
        9,
        9,
        9,
        5
      ],
      "plane_normal": [
        1,
        7,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          10,
          8,
          0
        ],
        [
          1,
          5,
          9
        ],
        [
          10,
          6,
          2
        ],
        [
          1,
          6,
          8
        ],
        [
          10,
          5,
          3
        ],
        [
          2,
          5,
          1
        ],
        [
          9,
          6,
          10
        ],
        [
          4,
          3,
          9
        ],
        [
          7,
          8,
          2
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          4,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        8,
        9,
        2,
        7,
        7,
        1,
        6
      ],
      "plane_normal": [
        1,
        10,
        6
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          6
        ],
        [
          10,
          7,
          5
        ],
        [
          1,
          6,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          2,
          4,
          4
        ],
        [
          9,
          7,
          7
        ],
        [
          3,
          4,
          2
        ],
        [
          8,
          7,
          9
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          4,
          5
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        9,
        0,
        4,
        1,
        4,
        6
      ],
      "plane_normal": [
        1,
        0,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          10,
          7,
          8
        ],
        [
          1,
          5,
          3
        ],
        [
          10,
          6,
          8
        ],
        [
          2,
          4,
          6
        ],
        [
          9,
          7,
          5
        ],
        [
          4,
          3,
          1
        ],
        [
          7,
          8,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        5,
        9,
        2,
        9,
        1,
        5,
        6
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          10,
          8,
          6
        ],
        [
          1,
          5,
          5
        ],
        [
          10,
          6,
          6
        ],
        [
          1,
          6,
          5
        ],
        [
          10,
          5,
          6
        ],
        [
          1,
          10,
          5
        ],
        [
          10,
          1,
          6
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        6,
        1,
        5,
        2,
        2,
        5,
        6
      ],
      "plane_normal": [
        1,
        0,
        9
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          10,
          5,
          5
        ],
        [
          1,
          10,
          6
        ],
        [
          10,
          1,
          5
        ],
        [
          2,
          5,
          1
        ],
        [
          9,
          6,
          10
        ],
        [
          4,
          0,
          2
        ],
        [
          7,
          0,
          9
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          8,
          9
        ]
      ]
    },
    {
      "coordinates": [
        1,
        8,
        10,
        8,
        7,
        5,
        6,
        6
      ],
      "plane_normal": [
        1,
        0,
        1
      ],
      "plane_value": 0,
      "size": 9,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          10,
          8,
          1
        ],
        [
          3,
          4,
          8
        ],
        [
          8,
          7,
          3
        ],
        [
          4,
          0,
          7
        ],
        [
          7,
          0,
          4
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        1,
        0,
        4,
        10,
        6,
        6
      ],
      "plane_normal": [
        1,
        0,
        3
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          7
        ],
        [
          10,
          7,
          4
        ],
        [
          1,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          2,
          4,
          3
        ],
        [
          9,
          7,
          8
        ],
        [
          4,
          4,
          6
        ],
        [
          7,
          7,
          5
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          4,
          5
        ]
      ]
    },
    {
      "coordinates": [
        1,
        8,
        6,
        10,
        6,
        8,
        7,
        6
      ],
      "plane_normal": [
        1,
        0,
        3
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          7
        ],
        [
          10,
          5,
          4
        ],
        [
          2,
          4,
          3
        ],
        [
          9,
          7,
          8
        ],
        [
          3,
          4,
          10
        ],
        [
          8,
          7,
          1
        ],
        [
          4,
          0,
          6
        ],
        [
          7,
          0,
          5
        ],
        [
          4,
          7,
          6
        ],
        [
          7,
          4,
          5
        ]
      ]
    },
    {
      "coordinates": [
        1,
        5,
        3,
        9,
        5,
        5,
        8,
        6
      ],
      "plane_normal": [
        1,
        0,
        6
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          9
        ],
        [
          10,
          7,
          2
        ],
        [
          1,
          5,
          9
        ],
        [
          10,
          6,
          2
        ],
        [
          1,
          6,
          9
        ],
        [
          10,
          5,
          2
        ],
        [
          2,
          4,
          7
        ],
        [
          9,
          7,
          4
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        3,
        0,
        6,
        10,
        0,
        7
      ],
      "plane_normal": [
        1,
        2,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          10,
          5,
          5
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          2,
          5,
          3
        ],
        [
          9,
          6,
          8
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        5,
        10,
        7,
        2,
        2,
        1,
        7
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 9,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          10,
          8,
          6
        ],
        [
          1,
          10,
          5
        ],
        [
          10,
          1,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        9,
        0,
        0,
        3,
        4,
        7
      ],
      "plane_normal": [
        0,
        1,
        10
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          6,
          6
        ],
        [
          10,
          5,
          5
        ],
        [
          4,
          0,
          0
        ],
        [
          7,
          0,
          0
        ],
        [
          4,
          3,
          3
        ],
        [
          7,
          8,
          8
        ],
        [
          4,
          4,
          4
        ],
        [
          7,
          7,
          7
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          4,
          4
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        3,
        4,
        6,
        6,
        4,
        7
      ],
      "plane_normal": [
        1,
        1,
        3
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          10,
          8,
          5
        ],
        [
          1,
          4,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          1,
          5,
          9
        ],
        [
          10,
          6,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          4,
          0,
          6
        ],
        [
          7,
          0,
          5
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        8,
        5,
        10,
        9,
        5,
        7
      ],
      "plane_normal": [
        1,
        0,
        10
      ],
      "plane_value": 0,
      "size": 9,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          1
        ],
        [
          10,
          5,
          10
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        4,
        5,
        2,
        6,
        7,
        7
      ],
      "plane_normal": [
        1,
        10,
        9
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          3
        ],
        [
          0,
          6,
          8
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          2,
          5,
          4
        ],
        [
          9,
          6,
          7
        ],
        [
          3,
          4,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          4,
          0,
          2
        ],
        [
          7,
          0,
          9
        ],
        [
          4,
          3,
          6
        ],
        [
          7,
          8,
          5
        ]
      ]
    },
    {
      "coordinates": [
        1,
        7,
        6,
        7,
        6,
        8,
        7,
        7
      ],
      "plane_normal": [
        1,
        0,
        3
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          10,
          8,
          4
        ],
        [
          1,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          1,
          6,
          7
        ],
        [
          10,
          5,
          4
        ],
        [
          1,
          10,
          7
        ],
        [
          10,
          1,
          4
        ],
        [
          4,
          0,
          6
        ],
        [
          7,
          0,
          5
        ]
      ]
    },
    {
      "coordinates": [
        1,
        9,
        6,
        7,
        1,
        1,
        8,
        7
      ],
      "plane_normal": [
        1,
        0,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          10,
          7,
          8
        ],
        [
          1,
          6,
          3
        ],
        [
          10,
          5,
          8
        ],
        [
          2,
          5,
          6
        ],
        [
          9,
          6,
          5
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          4,
          3,
          1
        ],
        [
          7,
          8,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        6,
        7,
        8,
        7,
        2,
        10,
        7
      ],
      "plane_normal": [
        1,
        0,
        1
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          2,
          4,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          3,
          4,
          8
        ],
        [
          8,
          7,
          3
        ],
        [
          4,
          0,
          7
        ],
        [
          7,
          0,
          4
        ],
        [
          4,
          7,
          7
        ],
        [
          7,
          4,
          4
        ]
      ]
    },
    {
      "coordinates": [
        1,
        4,
        8,
        6,
        8,
        7,
        2,
        8
      ],
      "plane_normal": [
        1,
        0,
        5
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          2
        ],
        [
          10,
          5,
          9
        ],
        [
          2,
          4,
          4
        ],
        [
          9,
          7,
          7
        ],
        [
          3,
          4,
          6
        ],
        [
          8,
          7,
          5
        ],
        [
          4,
          0,
          8
        ],
        [
          7,
          0,
          3
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        6,
        5,
        10,
        4,
        5,
        3,
        8
      ],
      "plane_normal": [
        1,
        7,
        10
      ],
      "plane_value": 0,
      "size": 9,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          10,
          8,
          0
        ],
        [
          1,
          5,
          3
        ],
        [
          10,
          6,
          8
        ],
        [
          2,
          4,
          8
        ],
        [
          9,
          7,
          3
        ],
        [
          4,
          0,
          4
        ],
        [
          7,
          0,
          7
        ]
      ]
    },
    {
      "coordinates": [
        1,
        5,
        5,
        3,
        10,
        10,
        3,
        8
      ],
      "plane_normal": [
        1,
        0,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          8
        ],
        [
          10,
          7,
          3
        ],
        [
          1,
          6,
          8
        ],
        [
          10,
          5,
          3
        ],
        [
          2,
          5,
          5
        ],
        [
          9,
          6,
          6
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ],
        [
          4,
          3,
          10
        ],
        [
          7,
          8,
          1
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        3,
        1,
        6,
        6,
        4,
        8
      ],
      "plane_normal": [
        0,
        1,
        10
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          5
        ],
        [
          0,
          6,
          6
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          10,
          8,
          8
        ],
        [
          1,
          5,
          5
        ],
        [
          10,
          6,
          6
        ],
        [
          1,
          10,
          10
        ],
        [
          10,
          1,
          1
        ],
        [
          4,
          4,
          4
        ],
        [
          7,
          7,
          7
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        7,
        10,
        0,
        2,
        8,
        8
      ],
      "plane_normal": [
        0,
        1,
        4
      ],
      "plane_value": 0,
      "size": 23,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          10,
          8,
          9
        ],
        [
          1,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          1,
          6,
          4
        ],
        [
          10,
          5,
          7
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          3
        ],
        [
          10,
          1,
          8
        ],
        [
          2,
          5,
          7
        ],
        [
          9,
          6,
          4
        ],
        [
          3,
          4,
          10
        ],
        [
          8,
          7,
          1
        ],
        [
          4,
          0,
          0
        ],
        [
          7,
          0,
          0
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          8,
          9
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        9,
        7,
        1,
        2,
        8,
        8
      ],
      "plane_normal": [
        1,
        9,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          7
        ],
        [
          10,
          8,
          4
        ],
        [
          1,
          6,
          0
        ],
        [
          10,
          5,
          0
        ],
        [
          2,
          4,
          4
        ],
        [
          9,
          7,
          7
        ],
        [
          2,
          5,
          9
        ],
        [
          9,
          6,
          2
        ],
        [
          3,
          4,
          7
        ],
        [
          8,
          7,
          4
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        0,
        4,
        2,
        2,
        8,
        8
      ],
      "plane_normal": [
        0,
        1,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          3
        ],
        [
          10,
          1,
          8
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          8,
          9
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        2,
        1,
        3,
        2,
        8,
        8
      ],
      "plane_normal": [
        0,
        1,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          7
        ],
        [
          0,
          6,
          4
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          5,
          7
        ],
        [
          10,
          6,
          4
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          3
        ],
        [
          10,
          1,
          8
        ],
        [
          4,
          3,
          2
        ],
        [
          7,
          8,
          9
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        4,
        9,
        4,
        2,
        8,
        8
      ],
      "plane_normal": [
        1,
        0,
        5
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          2,
          4,
          4
        ],
        [
          9,
          7,
          7
        ],
        [
          2,
          5,
          4
        ],
        [
          9,
          6,
          7
        ],
        [
          4,
          4,
          8
        ],
        [
          7,
          7,
          3
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        6,
        6,
        5,
        2,
        8,
        8
      ],
      "plane_normal": [
        1,
        0,
        5
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          2,
          4,
          4
        ],
        [
          9,
          7,
          7
        ],
        [
          3,
          4,
          6
        ],
        [
          8,
          7,
          5
        ],
        [
          4,
          4,
          8
        ],
        [
          7,
          7,
          3
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        8,
        3,
        6,
        2,
        8,
        8
      ],
      "plane_normal": [
        1,
        0,
        5
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          1,
          6,
          2
        ],
        [
          10,
          5,
          9
        ],
        [
          2,
          4,
          4
        ],
        [
          9,
          7,
          7
        ],
        [
          4,
          4,
          8
        ],
        [
          7,
          7,
          3
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        10,
        0,
        7,
        2,
        8,
        8
      ],
      "plane_normal": [
        1,
        2,
        1
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          4
        ],
        [
          10,
          8,
          7
        ],
        [
          1,
          4,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          1,
          6,
          9
        ],
        [
          10,
          5,
          2
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ],
        [
          4,
          0,
          7
        ],
        [
          7,
          0,
          4
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        1,
        8,
        8,
        2,
        8,
        8
      ],
      "plane_normal": [
        1,
        0,
        5
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          2,
          4,
          4
        ],
        [
          9,
          7,
          7
        ],
        [
          4,
          0,
          8
        ],
        [
          7,
          0,
          3
        ],
        [
          4,
          4,
          8
        ],
        [
          7,
          7,
          3
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        3,
        5,
        9,
        2,
        8,
        8
      ],
      "plane_normal": [
        1,
        5,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          3
        ],
        [
          10,
          8,
          8
        ],
        [
          1,
          6,
          1
        ],
        [
          10,
          5,
          10
        ],
        [
          2,
          5,
          3
        ],
        [
          9,
          6,
          8
        ],
        [
          3,
          4,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          8
        ],
        [
          7,
          4,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        5,
        2,
        10,
        2,
        8,
        8
      ],
      "plane_normal": [
        1,
        0,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          8
        ],
        [
          10,
          8,
          3
        ],
        [
          1,
          6,
          8
        ],
        [
          10,
          5,
          3
        ],
        [
          2,
          5,
          5
        ],
        [
          9,
          6,
          6
        ],
        [
          3,
          4,
          2
        ],
        [
          8,
          7,
          9
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "coordinates": [
        1,
        9,
        3,
        1,
        3,
        4,
        9,
        8
      ],
      "plane_normal": [
        1,
        0,
        6
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          10,
          8,
          2
        ],
        [
          1,
          5,
          9
        ],
        [
          10,
          6,
          2
        ],
        [
          1,
          6,
          9
        ],
        [
          10,
          5,
          2
        ],
        [
          1,
          10,
          9
        ],
        [
          10,
          1,
          2
        ],
        [
          4,
          0,
          3
        ],
        [
          7,
          0,
          8
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        0,
        6,
        0,
        0,
        0,
        9
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 23,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          10,
          8,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          10,
          5,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          2,
          5,
          0
        ],
        [
          9,
          6,
          0
        ],
        [
          4,
          0,
          0
        ],
        [
          7,
          0,
          0
        ],
        [
          4,
          3,
          0
        ],
        [
          7,
          8,
          0
        ],
        [
          4,
          4,
          0
        ],
        [
          7,
          7,
          0
        ]
      ]
    },
    {
      "coordinates": [
        1,
        9,
        10,
        4,
        9,
        10,
        0,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        9,
        6,
        6,
        6,
        1,
        1,
        9
      ],
      "plane_normal": [
        1,
        1,
        3
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          1,
          4,
          2
        ],
        [
          10,
          7,
          9
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          2,
          4,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          4,
          0,
          6
        ],
        [
          7,
          0,
          5
        ],
        [
          4,
          4,
          1
        ],
        [
          7,
          7,
          10
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        10,
        4,
        9,
        5,
        1,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        2,
        10,
        4,
        9,
        0,
        2,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        7,
        2,
        3,
        3,
        2,
        9
      ],
      "plane_normal": [
        1,
        7,
        5
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          10,
          8,
          0
        ],
        [
          1,
          4,
          3
        ],
        [
          10,
          7,
          8
        ],
        [
          1,
          5,
          6
        ],
        [
          10,
          6,
          5
        ],
        [
          1,
          6,
          9
        ],
        [
          10,
          5,
          2
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          10
        ],
        [
          10,
          1,
          1
        ]
      ]
    },
    {
      "coordinates": [
        1,
        4,
        10,
        4,
        9,
        6,
        3,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        6,
        10,
        4,
        9,
        1,
        4,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        2,
        9,
        4,
        9,
        1,
        5,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          5
        ],
        [
          10,
          5,
          6
        ],
        [
          2,
          4,
          10
        ],
        [
          9,
          7,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        8,
        10,
        4,
        9,
        7,
        5,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        10,
        4,
        9,
        2,
        6,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        10,
        4,
        9,
        8,
        7,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        3,
        10,
        4,
        9,
        3,
        8,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        5,
        10,
        4,
        9,
        9,
        9,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 23,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          1,
          10,
          5
        ],
        [
          10,
          1,
          6
        ],
        [
          2,
          4,
          10
        ],
        [
          9,
          7,
          1
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          3,
          9
        ],
        [
          7,
          8,
          2
        ],
        [
          4,
          4,
          9
        ],
        [
          7,
          7,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        7,
        10,
        4,
        9,
        4,
        10,
        9
      ],
      "plane_normal": [
        1,
        0,
        2
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          4,
          5
        ],
        [
          10,
          7,
          6
        ],
        [
          2,
          5,
          10
        ],
        [
          9,
          6,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          8,
          7,
          7
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        9,
        5,
        8,
        6,
        0,
        10
      ],
      "plane_normal": [
        1,
        7,
        5
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          10,
          8,
          0
        ],
        [
          1,
          7,
          1
        ],
        [
          10,
          4,
          10
        ],
        [
          1,
          10,
          10
        ],
        [
          10,
          1,
          1
        ],
        [
          4,
          0,
          8
        ],
        [
          7,
          0,
          3
        ],
        [
          4,
          3,
          6
        ],
        [
          7,
          8,
          5
        ]
      ]
    },
    {
      "coordinates": [
        1,
        4,
        9,
        1,
        7,
        7,
        1,
        10
      ],
      "plane_normal": [
        1,
        0,
        1
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          5,
          10
        ],
        [
          10,
          6,
          1
        ],
        [
          1,
          6,
          10
        ],
        [
          10,
          5,
          1
        ],
        [
          2,
          5,
          9
        ],
        [
          9,
          6,
          2
        ],
        [
          4,
          0,
          7
        ],
        [
          7,
          0,
          4
        ],
        [
          4,
          3,
          7
        ],
        [
          7,
          8,
          4
        ]
      ]
    },
    {
      "coordinates": [
        1,
        2,
        8,
        0,
        8,
        7,
        2,
        10
      ],
      "plane_normal": [
        1,
        0,
        5
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          2
        ],
        [
          10,
          8,
          9
        ],
        [
          1,
          5,
          2
        ],
        [
          10,
          6,
          9
        ],
        [
          1,
          6,
          2
        ],
        [
          10,
          5,
          9
        ],
        [
          1,
          10,
          2
        ],
        [
          10,
          1,
          9
        ],
        [
          4,
          0,
          8
        ],
        [
          7,
          0,
          3
        ]
      ]
    },
    {
      "coordinates": [
        1,
        10,
        1,
        0,
        6,
        10,
        6,
        10
      ],
      "plane_normal": [
        1,
        2,
        10
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          6,
          2
        ],
        [
          10,
          5,
          9
        ],
        [
          1,
          10,
          10
        ],
        [
          10,
          1,
          1
        ],
        [
          2,
          5,
          1
        ],
        [
          9,
          6,
          10
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ],
        [
          4,
          3,
          10
        ],
        [
          7,
          8,
          1
        ]
      ]
    },
    {
      "coordinates": [
        1,
        1,
        8,
        0,
        5,
        5,
        7,
        10
      ],
      "plane_normal": [
        1,
        0,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          4
        ],
        [
          10,
          5,
          7
        ],
        [
          2,
          4,
          8
        ],
        [
          9,
          7,
          3
        ],
        [
          2,
          5,
          8
        ],
        [
          9,
          6,
          3
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          4,
          3,
          5
        ],
        [
          7,
          8,
          6
        ]
      ]
    },
    {
      "coordinates": [
        1,
        0,
        10,
        2,
        10,
        6,
        8,
        10
      ],
      "plane_normal": [
        1,
        0,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          8
        ],
        [
          10,
          5,
          3
        ],
        [
          2,
          4,
          5
        ],
        [
          9,
          7,
          6
        ],
        [
          3,
          4,
          2
        ],
        [
          8,
          7,
          9
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ],
        [
          4,
          7,
          10
        ],
        [
          7,
          4,
          1
        ]
      ]
    },
    {
      "coordinates": [
        1,
        7,
        2,
        9,
        7,
        5,
        10,
        10
      ],
      "plane_normal": [
        1,
        8,
        1
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          10,
          7
        ],
        [
          10,
          1,
          4
        ],
        [
          2,
          5,
          2
        ],
        [
          9,
          6,
          9
        ],
        [
          3,
          4,
          9
        ],
        [
          8,
          7,
          2
        ],
        [
          4,
          0,
          7
        ],
        [
          7,
          0,
          4
        ],
        [
          4,
          3,
          5
        ],
        [
          7,
          8,
          6
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        0,
        0,
        0,
        3,
        6,
        0
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 23,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          10,
          8,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          10,
          5,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          2,
          5,
          0
        ],
        [
          9,
          6,
          0
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ],
        [
          4,
          0,
          0
        ],
        [
          7,
          0,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        2,
        8,
        1,
        3,
        6,
        0
      ],
      "plane_normal": [
        1,
        10,
        7
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          5
        ],
        [
          10,
          8,
          6
        ],
        [
          1,
          6,
          7
        ],
        [
          10,
          5,
          4
        ],
        [
          2,
          5,
          2
        ],
        [
          9,
          6,
          9
        ],
        [
          3,
          4,
          8
        ],
        [
          8,
          7,
          3
        ],
        [
          4,
          0,
          1
        ],
        [
          7,
          0,
          10
        ],
        [
          4,
          3,
          3
        ],
        [
          7,
          8,
          8
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        4,
        5,
        2,
        3,
        6,
        0
      ],
      "plane_normal": [
        1,
        10,
        9
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          10
        ],
        [
          10,
          8,
          1
        ],
        [
          1,
          6,
          3
        ],
        [
          10,
          5,
          8
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          2,
          5,
          4
        ],
        [
          9,
          6,
          7
        ],
        [
          3,
          4,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          4,
          0,
          2
        ],
        [
          7,
          0,
          9
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        6,
        2,
        3,
        3,
        6,
        0
      ],
      "plane_normal": [
        1,
        9,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          2,
          4,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          3,
          4,
          2
        ],
        [
          8,
          7,
          9
        ],
        [
          4,
          3,
          3
        ],
        [
          7,
          8,
          8
        ],
        [
          4,
          4,
          6
        ],
        [
          7,
          7,
          5
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        8,
        10,
        4,
        3,
        6,
        0
      ],
      "plane_normal": [
        1,
        10,
        10
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          9
        ],
        [
          10,
          8,
          2
        ],
        [
          1,
          6,
          6
        ],
        [
          10,
          5,
          5
        ],
        [
          2,
          4,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          2,
          5,
          8
        ],
        [
          9,
          6,
          3
        ],
        [
          3,
          4,
          10
        ],
        [
          8,
          7,
          1
        ],
        [
          4,
          0,
          4
        ],
        [
          7,
          0,
          7
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        10,
        7,
        5,
        3,
        6,
        0
      ],
      "plane_normal": [
        1,
        9,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          2,
          4,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          4,
          3,
          3
        ],
        [
          7,
          8,
          8
        ],
        [
          4,
          4,
          6
        ],
        [
          7,
          7,
          5
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        1,
        4,
        6,
        3,
        6,
        0
      ],
      "plane_normal": [
        1,
        9,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          2,
          4,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          2,
          5,
          1
        ],
        [
          9,
          6,
          10
        ],
        [
          4,
          3,
          3
        ],
        [
          7,
          8,
          8
        ],
        [
          4,
          4,
          6
        ],
        [
          7,
          7,
          5
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        3,
        1,
        7,
        3,
        6,
        0
      ],
      "plane_normal": [
        1,
        9,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          3,
          2
        ],
        [
          10,
          8,
          9
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          2,
          4,
          9
        ],
        [
          9,
          7,
          2
        ],
        [
          4,
          3,
          3
        ],
        [
          7,
          8,
          8
        ],
        [
          4,
          4,
          6
        ],
        [
          7,
          7,
          5
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        5,
        9,
        8,
        3,
        6,
        0
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        7,
        6,
        9,
        3,
        6,
        0
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        9,
        3,
        10,
        3,
        6,
        0
      ],
      "plane_normal": [
        1,
        10,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          3,
          6
        ],
        [
          10,
          8,
          5
        ],
        [
          1,
          6,
          4
        ],
        [
          10,
          5,
          7
        ],
        [
          2,
          5,
          9
        ],
        [
          9,
          6,
          2
        ],
        [
          3,
          4,
          3
        ],
        [
          8,
          7,
          8
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        8,
        5,
        5,
        5,
        7,
        1
      ],
      "plane_normal": [
        1,
        3,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          4,
          8
        ],
        [
          10,
          7,
          3
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          2,
          4,
          1
        ],
        [
          9,
          7,
          10
        ],
        [
          3,
          4,
          5
        ],
        [
          8,
          7,
          6
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          4,
          7,
          1
        ],
        [
          7,
          4,
          10
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        10,
        7,
        10,
        9,
        4,
        2
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          10,
          8,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        5,
        1,
        5,
        3,
        4,
        5
      ],
      "plane_normal": [
        1,
        0,
        8
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          6,
          4
        ],
        [
          10,
          5,
          7
        ],
        [
          2,
          4,
          8
        ],
        [
          9,
          7,
          3
        ],
        [
          3,
          4,
          1
        ],
        [
          8,
          7,
          10
        ],
        [
          4,
          0,
          5
        ],
        [
          7,
          0,
          6
        ],
        [
          4,
          7,
          5
        ],
        [
          7,
          4,
          6
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        4,
        8,
        4,
        9,
        1,
        6
      ],
      "plane_normal": [
        1,
        0,
        10
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          3,
          1
        ],
        [
          10,
          8,
          10
        ],
        [
          1,
          5,
          1
        ],
        [
          10,
          6,
          10
        ],
        [
          1,
          6,
          1
        ],
        [
          10,
          5,
          10
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          4,
          0,
          4
        ],
        [
          7,
          0,
          7
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        7,
        8,
        10,
        9,
        6,
        6
      ],
      "plane_normal": [
        1,
        5,
        4
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          2
        ],
        [
          0,
          6,
          9
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          2,
          5,
          7
        ],
        [
          9,
          6,
          4
        ],
        [
          3,
          4,
          8
        ],
        [
          8,
          7,
          3
        ],
        [
          4,
          0,
          10
        ],
        [
          7,
          0,
          1
        ],
        [
          4,
          3,
          9
        ],
        [
          7,
          8,
          2
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        5,
        6,
        7,
        6,
        8,
        8
      ],
      "plane_normal": [
        1,
        0,
        4
      ],
      "plane_value": 0,
      "size": 9,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          5,
          8
        ],
        [
          10,
          6,
          3
        ],
        [
          1,
          6,
          8
        ],
        [
          10,
          5,
          3
        ],
        [
          2,
          5,
          5
        ],
        [
          9,
          6,
          6
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        9,
        10,
        9,
        4,
        1,
        9
      ],
      "plane_normal": [
        1,
        3,
        2
      ],
      "plane_value": 0,
      "size": 9,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          3,
          6
        ],
        [
          10,
          8,
          5
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          1,
          10,
          1
        ],
        [
          10,
          1,
          10
        ],
        [
          4,
          0,
          9
        ],
        [
          7,
          0,
          2
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        7,
        2,
        3,
        3,
        2,
        9
      ],
      "plane_normal": [
        0,
        1,
        9
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          5,
          8
        ],
        [
          0,
          6,
          3
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          2,
          4,
          2
        ],
        [
          9,
          7,
          9
        ],
        [
          3,
          4,
          2
        ],
        [
          8,
          7,
          9
        ],
        [
          4,
          4,
          2
        ],
        [
          7,
          7,
          9
        ],
        [
          4,
          7,
          9
        ],
        [
          7,
          4,
          2
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        5,
        3,
        3,
        3,
        2,
        9
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 11,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          9,
          7,
          0
        ]
      ]
    },
    {
      "coordinates": [
        0,
        1,
        0,
        0,
        2,
        9,
        2,
        9
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 15,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          9,
          7,
          0
        ],
        [
          2,
          5,
          0
        ],
        [
          9,
          6,
          0
        ],
        [
          3,
          4,
          0
        ],
        [
          8,
          7,
          0
        ]
      ]
    },
    {
      "coordinates": [
        0,
        0,
        1,
        4,
        6,
        0,
        0,
        0
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 23,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          1,
          5,
          0
        ],
        [
          10,
          6,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          2,
          4,
          0
        ],
        [
          9,
          7,
          0
        ],
        [
          4,
          3,
          0
        ],
        [
          7,
          8,
          0
        ],
        [
          4,
          4,
          0
        ],
        [
          7,
          7,
          0
        ],
        [
          4,
          7,
          0
        ],
        [
          7,
          4,
          0
        ]
      ]
    },
    {
      "coordinates": [
        0,
        0,
        1,
        5,
        4,
        0,
        6,
        3
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 15,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          10,
          8,
          0
        ],
        [
          1,
          4,
          0
        ],
        [
          10,
          7,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          4,
          3,
          0
        ],
        [
          7,
          8,
          0
        ]
      ]
    },
    {
      "coordinates": [
        0,
        0,
        1,
        9,
        1,
        2,
        0,
        5
      ],
      "plane_normal": [
        0,
        0,
        1
      ],
      "plane_value": 0,
      "size": 15,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          10,
          0,
          0
        ],
        [
          1,
          3,
          0
        ],
        [
          10,
          8,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          10,
          5,
          0
        ],
        [
          1,
          7,
          0
        ],
        [
          10,
          4,
          0
        ],
        [
          1,
          10,
          0
        ],
        [
          10,
          1,
          0
        ],
        [
          4,
          4,
          0
        ],
        [
          7,
          7,
          0
        ]
      ]
    },
    {
      "coordinates": [
        0,
        0,
        1,
        0,
        1,
        8,
        2,
        8
      ],
      "plane_normal": [
        1,
        0,
        9
      ],
      "plane_value": 0,
      "size": 13,
      "points": [
        [
          0,
          0,
          0
        ],
        [
          0,
          4,
          0
        ],
        [
          0,
          7,
          0
        ],
        [
          0,
          5,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          1,
          5,
          6
        ],
        [
          10,
          6,
          5
        ],
        [
          1,
          6,
          6
        ],
        [
          10,
          5,
          5
        ],
        [
          2,
          5,
          1
        ],
        [
          9,
          6,
          10
        ],
        [
          4,
          4,
          2
        ],
        [
          7,
          7,
          9
        ]
      ]
    }
  ]
}

==> anc/code/prime11/original/output/fuglede11_round3/quadrics/parity_data.json <==
{
  "reps": [
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      1,
      0
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      10
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      3,
      4
    ],
    [
      4,
      0
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      4,
      7
    ]
  ],
  "even_basis": [
    [
      0,
      0,
      8,
      6,
      4,
      4,
      10,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      5,
      8,
      1,
      3,
      4,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      10,
      2,
      0,
      0,
      3,
      9,
      3,
      0,
      0,
      8,
      8,
      1,
      0,
      0,
      0,
      0
    ],
    [
      2,
      8,
      0,
      9,
      1,
      3,
      7,
      0,
      0,
      10,
      3,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      10,
      0,
      10,
      4,
      1,
      5,
      0,
      0,
      7,
      6,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      10,
      8,
      6,
      9,
      5,
      3,
      0,
      0,
      6,
      7,
      0,
      0,
      0,
      1,
      0
    ],
    [
      2,
      8,
      5,
      1,
      4,
      0,
      10,
      0,
      0,
      3,
      10,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "odd_basis": [
    [
      0,
      0,
      0,
      1,
      7,
      6,
      7,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      9,
      7,
      7,
      9,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      5,
      0,
      5,
      9,
      4,
      4,
      0,
      0,
      10,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      10,
      0,
      10,
      8,
      0,
      9,
      0,
      0,
      7,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      9,
      0,
      3,
      6,
      3,
      4,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      7,
      0,
      4,
      7,
      2,
      3,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      10,
      0,
      2,
      10,
      7,
      8,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      8,
      0,
      3,
      7,
      3,
      3,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "mixed_tensor": [
    [
      [
        6,
        8,
        4,
        1,
        10,
        8,
        2,
        10
      ],
      [
        2,
        3,
        4,
        4,
        6,
        6,
        0,
        8
      ],
      [
        7,
        0,
        0,
        3,
        5,
        0,
        7,
        0
      ],
      [
        10,
        6,
        2,
        7,
        3,
        7,
        7,
        2
      ],
      [
        8,
        5,
        4,
        8,
        7,
        9,
        0,
        9
      ],
      [
        7,
        3,
        0,
        0,
        0,
        10,
        0,
        1
      ],
      [
        7,
        8,
        10,
        5,
        2,
        2,
        2,
        2
      ]
    ],
    [
      [
        8,
        2,
        1,
        6,
        6,
        2,
        6,
        0
      ],
      [
        6,
        5,
        0,
        3,
        0,
        2,
        2,
        8
      ],
      [
        8,
        1,
        9,
        1,
        7,
        9,
        1,
        7
      ],
      [
        6,
        7,
        3,
        4,
        6,
        2,
        4,
        7
      ],
      [
        2,
        5,
        9,
        0,
        3,
        4,
        0,
        2
      ],
      [
        10,
        3,
        2,
        1,
        1,
        8,
        1,
        7
      ],
      [
        0,
        6,
        7,
        9,
        7,
        2,
        7,
        5
      ]
    ],
    [
      [
        1,
        10,
        4,
        8,
        7,
        9,
        3,
        6
      ],
      [
        8,
        10,
        1,
        9,
        3,
        1,
        5,
        6
      ],
      [
        2,
        3,
        9,
        8,
        3,
        1,
        6,
        1
      ],
      [
        6,
        3,
        5,
        10,
        7,
        2,
        10,
        1
      ],
      [
        10,
        0,
        0,
        8,
        6,
        0,
        10,
        0
      ],
      [
        6,
        0,
        7,
        1,
        1,
        2,
        2,
        10
      ],
      [
        10,
        3,
        10,
        3,
        1,
        7,
        1,
        3
      ]
    ],
    [
      [
        8,
        1,
        2,
        2,
        9,
        8,
        5,
        10
      ],
      [
        3,
        8,
        5,
        10,
        2,
        3,
        1,
        6
      ],
      [
        0,
        1,
        5,
        6,
        1,
        2,
        7,
        7
      ],
      [
        9,
        4,
        4,
        1,
        0,
        1,
        4,
        6
      ],
      [
        1,
        6,
        8,
        2,
        1,
        8,
        8,
        6
      ],
      [
        5,
        8,
        5,
        4,
        1,
        10,
        1,
        4
      ],
      [
        7,
        7,
        1,
        4,
        0,
        10,
        4,
        10
      ]
    ],
    [
      [
        6,
        8,
        4,
        1,
        10,
        8,
        2,
        10
      ],
      [
        2,
        3,
        4,
        4,
        6,
        6,
        0,
        8
      ],
      [
        7,
        0,
        7,
        2,
        0,
        4,
        3,
        5
      ],
      [
        10,
        6,
        2,
        7,
        5,
        1,
        2,
        0
      ],
      [
        8,
        5,
        2,
        8,
        4,
        8,
        2,
        1
      ],
      [
        7,
        3,
        3,
        4,
        7,
        7,
        6,
        3
      ],
      [
        7,
        8,
        1,
        0,
        8,
        0,
        1,
        10
      ]
    ],
    [
      [
        8,
        2,
        1,
        6,
        6,
        2,
        6,
        0
      ],
      [
        6,
        5,
        0,
        3,
        0,
        2,
        2,
        8
      ],
      [
        8,
        1,
        9,
        9,
        0,
        2,
        5,
        0
      ],
      [
        6,
        7,
        5,
        6,
        5,
        7,
        9,
        1
      ],
      [
        2,
        5,
        3,
        8,
        1,
        7,
        9,
        0
      ],
      [
        10,
        3,
        8,
        0,
        4,
        0,
        9,
        10
      ],
      [
        0,
        6,
        5,
        3,
        3,
        9,
        3,
        6
      ]
    ]
  ]
}

==> anc/code/prime11/original/output/fuglede11_round3/quadrics/parity_rank.cpp <==
#include <cstdio>
#include <cstdint>
#include "parity_rank.inc"
int mod(int x){x%=11;return x<0?x+11:x;}
int inv[11]={0,1,6,4,3,9,2,8,7,5,10};
uint64_t cnt[7]={};int c[7]={};
void run(){int A[6][8]={};for(int k=0;k<6;k++)for(int j=0;j<8;j++){int s=0;for(int i=0;i<7;i++)s+=c[i]*T[k][i][j];A[k][j]=s%11;}int r=0;for(int j=0;j<8&&r<6;j++){int z=r;while(z<6&&!A[z][j])z++;if(z==6)continue;for(int k=j;k<8;k++){int t=A[r][k];A[r][k]=A[z][k];A[z][k]=t;}int v=inv[A[r][j]];for(int k=j;k<8;k++)A[r][k]=A[r][k]*v%11;for(int i=r+1;i<6;i++){v=A[i][j];for(int k=j;k<8;k++)A[i][k]=mod(A[i][k]-v*A[r][k]);}r++;}cnt[r]++;}
void dfs(int j){if(j==7){run();return;}for(int v=0;v<11;v++){c[j]=v;dfs(j+1);}c[j]=0;}
int main(){for(int j=0;j<7;j++){c[j]=1;dfs(j+1);c[j]=0;}for(int j=0;j<=6;j++)printf("rank %d: %llu\n",j,(unsigned long long)cnt[j]);}


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/parity_rank.inc <==
const int T[6][7][8]={{{6,8,4,1,10,8,2,10},{2,3,4,4,6,6,0,8},{7,0,0,3,5,0,7,0},{10,6,2,7,3,7,7,2},{8,5,4,8,7,9,0,9},{7,3,0,0,0,10,0,1},{7,8,10,5,2,2,2,2}},{{8,2,1,6,6,2,6,0},{6,5,0,3,0,2,2,8},{8,1,9,1,7,9,1,7},{6,7,3,4,6,2,4,7},{2,5,9,0,3,4,0,2},{10,3,2,1,1,8,1,7},{0,6,7,9,7,2,7,5}},{{1,10,4,8,7,9,3,6},{8,10,1,9,3,1,5,6},{2,3,9,8,3,1,6,1},{6,3,5,10,7,2,10,1},{10,0,0,8,6,0,10,0},{6,0,7,1,1,2,2,10},{10,3,10,3,1,7,1,3}},{{8,1,2,2,9,8,5,10},{3,8,5,10,2,3,1,6},{0,1,5,6,1,2,7,7},{9,4,4,1,0,1,4,6},{1,6,8,2,1,8,8,6},{5,8,5,4,1,10,1,4},{7,7,1,4,0,10,4,10}},{{6,8,4,1,10,8,2,10},{2,3,4,4,6,6,0,8},{7,0,7,2,0,4,3,5},{10,6,2,7,5,1,2,0},{8,5,2,8,4,8,2,1},{7,3,3,4,7,7,6,3},{7,8,1,0,8,0,1,10}},{{8,2,1,6,6,2,6,0},{6,5,0,3,0,2,2,8},{8,1,9,9,0,2,5,0},{6,7,5,6,5,7,9,1},{2,5,3,8,1,7,9,0},{10,3,8,0,4,0,9,10},{0,6,5,3,3,9,3,6}}};


==> anc/code/prime11/original/output/fuglede11_round3/quadrics/rank_parity.py <==
import json
from pathlib import Path
P=11
D=json.load(open('output/fuglede11_round2/size33_algebra/height_m5_system.json'))
B=list(map(tuple,D['B']));R=[p for p in B if p!=(0,0)and p<(-p[0]%P,-p[1]%P)]
def rr(M):
 A=[[v%P for v in r]for r in M];k=0;piv=[]
 for j in range(len(A[0])):
  z=next((i for i in range(k,len(A))if A[i][j]),None)
  if z is None:continue
  A[k],A[z]=A[z],A[k];v=pow(A[k][j],-1,P);A[k]=[x*v%P for x in A[k]]
  for i in range(len(A)):
   if i!=k:
    v=A[i][j];A[i]=[(x-v*y)%P for x,y in zip(A[i],A[k])]
  piv.append(j);k+=1
  if k==len(A):break
 return A[:k],piv
def ker(M):
 A,piv=rr(M);V=[]
 for j in range(len(M[0])):
  if j in piv:continue
  v=[int(i==j)for i in range(len(M[0]))]
  for i,k in enumerate(piv):v[k]=-A[i][j]%P
  V.append(v)
 return V
def ev(a,b):return [pow(x,a,P)*pow(y,b,P)%P for x,y in R]
E=ker([ev(a,b)for d in [0,2,4]for a in range(d+1)for b in [d-a]])
O=ker([ev(a,b)for d in [1,3]for a in range(d+1)for b in [d-a]]+[[int(p==q)for p in R]for q in [(1,0),(0,4)]])
W=[ev(a,b)for d in [1,3]for a in range(d+1)for b in [d-a]]
T=[[[sum(w[t]*E[i][t]*O[j][t]for t in range(16))%P for j in range(8)]for i in range(7)]for w in W]
assert len(E)==7 and len(O)==8
out=Path(__file__).parent
(out/'parity_data.json').write_text(json.dumps({'reps':R,'even_basis':E,'odd_basis':O,'mixed_tensor':T},indent=2))
def cpp(x):return '{'+','.join(cpp(y)if isinstance(y,list)else str(y)for y in x)+'}'
(out/'parity_rank.inc').write_text('const int T[6][7][8]='+cpp(T)+';\n')
print(len(E),len(O))


==> anc/code/prime11/original/output/fuglede11_round3/verification_logs/independent_basis.log <==
7 8


==> anc/code/prime11/original/output/fuglede11_round3/verification_logs/independent_odd_run.log <==
tested 21435888 quadrics 1696 full 136


==> anc/code/prime11/original/output/fuglede11_round3/verification_logs/independent_plane_witnesses.log <==
{'solutions_checked': 136, 'all_moments_through_degree5': True, 'plane_max_histogram': {23: 8, 13: 96, 15: 8, 9: 8, 11: 16}, 'every_solution_has_plane_at_least9': True}


==> anc/code/prime11/original/output/fuglede11_round3/verification_logs/independent_solve_run.log <==
first 0 even 1771561 checks 219955131 qpass 19631 fullpass 0
first 1 even 1932612 checks 240008582 qpass 21456 fullpass 0
first 2 even 1947253 checks 241995523 qpass 21603 fullpass 0
first 3 even 1948584 checks 242172304 qpass 21608 fullpass 0
first 4 even 1948705 checks 242201465 qpass 21611 fullpass 0
first 5 even 1948716 checks 242202796 qpass 21611 fullpass 0
first 6 even 1948717 checks 242202917 qpass 21611 fullpass 0
ranks 0 0 0 0 187 3052 1945478


==> anc/code/prime11/original/output/fuglede11_round3/verification_logs/input_algebra_audit.log <==
{
  "B_size": 33,
  "base_moments_through": 7,
  "uniform_normal_directions": 8,
  "nonuniform_profile": [
    0,
    0,
    1,
    1,
    2,
    2,
    4,
    4,
    5,
    7,
    7
  ],
  "quadratic_profile_check": "pass",
  "centers_concurrent_check": "pass",
  "height_constraint_rank": 18,
  "height_nullity": 15,
  "nonlinear_equations_checked": 20,
  "status": "pass"
}


==> anc/code/prime11/original/output/fuglede11_round3/verification_logs/primary_complete_search.log <==
Running python3 /workspace/scratch/c63b2fcce310/output/fuglede11_round3/algebra/prepare_odd.py
reps [(0, 4), (0, 5), (1, 0), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 10), (2, 4), (2, 5), (3, 4), (4, 0), (4, 3), (4, 4), (4, 7)] dimension 8
Running python3 /workspace/scratch/c63b2fcce310/output/fuglede11_round3/algebra/prepare_split.py
even7 odd8 prepared
Running g++ -O3 -std=c++17 /workspace/scratch/c63b2fcce310/output/fuglede11_round3/algebra/solve_odd.cpp -o /tmp/fuglede33_cr55iye9/solve_odd
Running solve_odd /workspace/scratch/c63b2fcce310/output/fuglede11_round3/algebra
Running g++ -O3 -std=c++17 /workspace/scratch/c63b2fcce310/output/fuglede11_round3/algebra/solve_split.cpp -o /tmp/fuglede33_cr55iye9/solve_split
Running solve_split /workspace/scratch/c63b2fcce310/output/fuglede11_round3/algebra
Running python3 /workspace/scratch/c63b2fcce310/output/fuglede11_round3/algebra/check_prequintic.py
[{"e": [1, 3, 4, 4, 6, 6, 4], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 8}, {"e": [1, 6, 2, 8, 2, 2, 8], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 3}, {"e": [1, 7, 10, 8, 5, 1, 2], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 3}, {"e": [1, 10, 2, 7, 9, 1, 6], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 3}]
Running python3 /workspace/scratch/c63b2fcce310/output/fuglede11_round3/algebra/check_odd.py
geometric survivors 0
stats Counter({(13, 5, 12, 8, 36): 32, (13, 5, 12, 8, 32): 24, (13, 5, 12, 8, 33): 16, (23, 6, 12, 10, 45): 8, (11, 4, 12, 8, 35): 8, (13, 6, 12, 10, 37): 8, (11, 3, 12, 8, 28): 8, (9, 4, 12, 8, 29): 8, (13, 4, 12, 8, 31): 8, (13, 6, 12, 10, 38): 8, (15, 5, 12, 8, 37): 8})
COMPLETE: every graph over B with moments through degree5 vanishing has an affine plane containing at least9 points.
Conditional on the prior B-projection, moment, and plane-cap reductions, size33 is excluded.


==> anc/code/prime11/original/output/fuglede11_round3/verification_logs/third_plane_audit.log <==
{
  "status": "PASS",
  "scope": "Each of the supplied 136 odd projective moment candidates has an explicit plane containing at least nine points. Enumeration completeness is audited separately.",
  "base_size": 33,
  "odd_basis_dimension": 8,
  "moment_checked_through_degree": 5,
  "candidate_count": 136,
  "maximum_plane_size_histogram": {
    "9": 8,
    "11": 16,
    "13": 96,
    "15": 8,
    "23": 8
  }
}


==> anc/code/prime11/original/output/fuglede11_round3/verification_result.json <==
{
  "status": "PASS",
  "nonzero_even_moment_solutions": 0,
  "odd_projective_moment_solutions": 136,
  "gauged_moment_solutions_including_zero": 1361,
  "smallest_maximum_plane_intersection": 9,
  "independent_solution_lists_equal": true,
  "conclusion": "Every graph over B33 with moments through total degree five zero has at least nine coplanar points.",
  "scope": "Excludes spectral size33 using the prior B33 projection, moment and plane-cap-eight reductions."
}


==> anc/code/prime11/original/output/fuglede11_round3/verify_certificate.py <==
"""Reproduce the complete new B33 finite lemma using two implementations.

Run from any working directory:
    python3 path/to/output/fuglede11_round3/verify_certificate.py
Requires Python 3.8+ and a C++17 compiler. No Python packages are required.
This verifies the new finite lemma, not every earlier geometric reduction.
"""
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile

HERE=Path(__file__).resolve().parent
ROOT=HERE.parents[1]
ALG=HERE/'algebra'
AUD=HERE/'quadrics'
CXX=os.environ.get('CXX') or shutil.which('g++') or shutil.which('clang++') or shutil.which('c++')
if not CXX:
    raise SystemExit('A C++17 compiler is required: g++, clang++, or c++.')
LOGS=HERE/'verification_logs'
LOGS.mkdir(exist_ok=True)

def run(args,name):
    print(name,flush=True)
    with (LOGS/(name+'.log')).open('w') as log:
        subprocess.run([str(a) for a in args],cwd=ROOT,stdout=log,stderr=subprocess.STDOUT,check=True)

def data(path):
    return json.loads(path.read_text())

run([sys.executable,ALG/'run_all.py'],'primary_complete_search')
run([sys.executable,AUD/'rank_parity.py'],'independent_basis')
run([sys.executable,AUD/'make_independent_solver.py'],'independent_moment_data')
with tempfile.TemporaryDirectory(prefix='fuglede33_audit_') as tmp:
    for name in ['independent_solve','independent_odd']:
        binary=Path(tmp)/name
        run([CXX,'-O3','-std=c++17',AUD/(name+'.cpp'),'-o',binary],name+'_compile')
        run([binary],name+'_run')
run([sys.executable,AUD/'check_odd_independent.py'],'independent_plane_witnesses')
run([sys.executable,HERE/'geometry/audit_odd_planes.py'],'third_plane_audit')
run([sys.executable,HERE/'dependencies/audit_inputs.py'],'input_algebra_audit')

mixed=data(AUD/'independent_solutions.json')
assert mixed['even']==1948717 and mixed['checks']==242202917
assert mixed['quadratic_pass']==21611 and mixed['full_pass']==0
odd=data(AUD/'independent_odd_solutions.json')
primary=data(ALG/'odd_solutions.json')
assert odd['tested']==21435888 and odd['quadrics']==1696
assert len(odd['solutions'])==136
assert set(map(tuple,odd['solutions']))==set(map(tuple,primary['solutions']))
assert data(AUD/'parity_data.json')['odd_basis']==data(ALG/'odd_system.json')['basis']
planes=data(AUD/'odd_plane_certificates.json')
assert planes['solutions_checked']==136
assert planes['plane_max_histogram']=={'9':8,'11':16,'13':96,'15':8,'23':8}
assert all(c['size']>=9 for c in planes['certificates'])
result={
    'status':'PASS',
    'nonzero_even_moment_solutions':0,
    'odd_projective_moment_solutions':136,
    'gauged_moment_solutions_including_zero':1361,
    'smallest_maximum_plane_intersection':9,
    'independent_solution_lists_equal':True,
    'conclusion':'Every graph over B33 with moments through total degree five zero has at least nine coplanar points.',
    'scope':'Excludes spectral size33 using the prior B33 projection, moment and plane-cap-eight reductions.'
}
(HERE/'verification_result.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2))


==> anc/code/prime11/original/size33_short_audit_logs/audit_inputs.log <==
{
  "B_size": 33,
  "base_moments_through": 7,
  "uniform_normal_directions": 8,
  "nonuniform_profile": [
    0,
    0,
    1,
    1,
    2,
    2,
    4,
    4,
    5,
    7,
    7
  ],
  "quadratic_profile_check": "pass",
  "centers_concurrent_check": "pass",
  "height_constraint_rank": 18,
  "height_nullity": 15,
  "nonlinear_equations_checked": 20,
  "status": "pass"
}


==> anc/code/prime11/original/size33_short_audit_logs/classify_eight_cliques.log <==
8sets 5760 search_nodes 266001
frequency stabilizer 16
classes 45
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 2), (5, 9), (7, 10), (10, 7))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 2), (6, 10), (8, 9), (9, 6))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 2), (7, 10), (8, 9), (9, 6))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (5, 2), (8, 9), (9, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (5, 2), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (6, 4), (8, 9), (9, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (6, 4), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (4, 7), (6, 10), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (5, 9), (6, 4), (9, 5), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (6, 4), (7, 10), (8, 9), (9, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (6, 4), (8, 9), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (6, 10), (8, 9), (9, 6), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (7, 10), (8, 4), (9, 2), (10, 7))
128 ((0, 0), (1, 3), (2, 1), (3, 8), (7, 10), (8, 9), (9, 2), (10, 7))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (6, 10), (7, 5), (8, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (6, 10), (7, 5), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (6, 10), (8, 4), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 6), (7, 5), (8, 4), (9, 2))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (5, 8), (7, 5), (9, 6), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (6, 10), (7, 5), (9, 6), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 9), (6, 10), (7, 8), (9, 6), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (3, 10), (4, 7), (5, 2), (7, 8), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 10), (4, 7), (7, 8), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (3, 10), (5, 8), (6, 7), (7, 5), (9, 6))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (6, 10), (7, 5), (8, 9))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (6, 10), (7, 8), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (6, 10), (8, 9), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (7, 8), (9, 5), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (5, 2), (8, 9), (9, 5), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (6, 4), (7, 8), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (6, 4), (8, 9), (9, 2), (10, 5))
128 ((0, 0), (1, 3), (2, 1), (4, 7), (6, 10), (7, 5), (8, 9), (10, 4))
128 ((0, 0), (1, 3), (2, 1), (4, 10), (5, 9), (6, 4), (7, 8), (10, 2))
128 ((0, 0), (1, 3), (2, 1), (4, 10), (7, 8), (8, 4), (9, 2), (10, 7))
128 ((0, 0), (1, 3), (2, 6), (3, 1), (6, 5), (7, 8), (9, 4), (10, 7))
128 ((0, 0), (1, 3), (2, 6), (3, 2), (4, 5), (6, 4), (9, 1), (10, 7))
128 ((0, 0), (1, 3), (2, 7), (3, 1), (4, 10), (5, 6), (6, 9), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 1), (4, 10), (5, 6), (6, 9), (9, 5))
128 ((0, 0), (1, 3), (2, 7), (3, 1), (5, 6), (6, 9), (7, 2), (9, 5))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (5, 9), (7, 5), (9, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (6, 9), (7, 5), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (6, 9), (7, 8), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (3, 2), (4, 1), (6, 10), (7, 5), (8, 4))
128 ((0, 0), (1, 3), (2, 7), (4, 1), (6, 9), (7, 8), (8, 4), (9, 2))
128 ((0, 0), (1, 3), (2, 7), (4, 10), (5, 6), (6, 9), (8, 4), (9, 2))


==> anc/code/prime11/original/size33_short_audit_logs/four_prequintic_cases.log <==
[{"e": [1, 3, 4, 4, 6, 6, 4], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 8}, {"e": [1, 6, 2, 8, 2, 2, 8], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 3}, {"e": [1, 7, 10, 8, 5, 1, 2], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 3}, {"e": [1, 10, 2, 7, 9, 1, 6], "o": [0, 0, 0, 0, 0, 0, 0, 0], "quintic_moment": 3}]


==> anc/code/prime11/original/size33_short_audit_logs/independent_mixed.log <==
first 0 even 1771561 checks 219955131 qpass 19631 fullpass 0
first 1 even 1932612 checks 240008582 qpass 21456 fullpass 0
first 2 even 1947253 checks 241995523 qpass 21603 fullpass 0
first 3 even 1948584 checks 242172304 qpass 21608 fullpass 0
first 4 even 1948705 checks 242201465 qpass 21611 fullpass 0
first 5 even 1948716 checks 242202796 qpass 21611 fullpass 0
first 6 even 1948717 checks 242202917 qpass 21611 fullpass 0
ranks 0 0 0 0 187 3052 1945478


==> anc/code/prime11/original/size33_short_audit_logs/prepare_odd.log <==
reps [(0, 4), (0, 5), (1, 0), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 10), (2, 4), (2, 5), (3, 4), (4, 0), (4, 3), (4, 4), (4, 7)] dimension 8


==> anc/code/prime11/original/size33_short_audit_logs/prepare_split.log <==
even7 odd8 prepared


==> anc/code/prime11/original/size33_short_audit_logs/primary_mixed.log <==
even 100000 full 0 plane7 0 ranks 0 0 0 0 16 129 99854
even 200000 full 0 plane7 0 ranks 0 0 0 0 30 271 199698
even 300000 full 0 plane7 0 ranks 0 0 0 0 36 419 299544
even 400000 full 0 plane7 0 ranks 0 0 0 0 45 535 399419
even 500000 full 0 plane7 0 ranks 0 0 0 0 53 706 499240
even 600000 full 0 plane7 0 ranks 0 0 0 0 60 909 599030
even 700000 full 0 plane7 0 ranks 0 0 0 0 68 1135 698796
even 800000 full 0 plane7 0 ranks 0 0 0 0 76 1341 798582
even 900000 full 0 plane7 0 ranks 0 0 0 0 83 1490 898426
even 1000000 full 0 plane7 0 ranks 0 0 0 0 92 1648 998259
even 1100000 full 0 plane7 0 ranks 0 0 0 0 100 1849 1098050
even 1200000 full 0 plane7 0 ranks 0 0 0 0 107 2016 1197876
even 1300000 full 0 plane7 0 ranks 0 0 0 0 115 2160 1297724
even 1400000 full 0 plane7 0 ranks 0 0 0 0 121 2296 1397582
even 1500000 full 0 plane7 0 ranks 0 0 0 0 129 2459 1497411
even 1600000 full 0 plane7 0 ranks 0 0 0 0 137 2597 1597265
even 1700000 full 0 plane7 0 ranks 0 0 0 0 144 2737 1697118
even 1800000 full 0 plane7 0 ranks 0 0 0 0 163 2868 1796968
even 1900000 full 0 plane7 0 ranks 0 0 0 0 170 3001 1896828
DONE even 1948717 quad 21611 cubic 4 quartic 4 full 0 plane7 0 time 1.676


==> anc/code/prime11/original/size33_short_audit_logs/rank_parity.log <==
7 8


==> anc/code/prime11/original/size33_short_audit_logs/result.json <==
{
  "status": "PASS",
  "even_projective_classes": 1948717,
  "independent_odd_kernel_vectors_checked": 242202917,
  "nonzero_even_moment_solutions": 0,
  "conclusion": "Every moment-compatible lift over B33 becomes odd after an affine height change.",
  "mathematical_final_step": "Central symmetry contradicts spectrality by the determinant lemma.",
  "pure_odd_search": "Omitted; unnecessary for the shortened proof."
}


==> anc/code/prime11/original/size33_short_audit_logs/six_equal_chords.log <==
nodes 890 normalized6 300 classes 4
((0, 0), (0, 1), (1, 0), (1, 1), (2, 4), (2, 5)) 60 dirs 10 direction_multiplicities {3: 1, 2: 3, 1: 6}
((0, 0), (0, 1), (1, 0), (1, 1), (2, 4), (3, 5)) 120 dirs 11 direction_multiplicities {2: 4, 1: 7}
((0, 0), (0, 1), (1, 0), (1, 1), (2, 4), (10, 8)) 60 dirs 9 direction_multiplicities {2: 6, 1: 3}
((0, 0), (0, 1), (1, 0), (1, 1), (2, 5), (2, 6)) 60 dirs 10 direction_multiplicities {3: 1, 2: 3, 1: 6}


==> anc/code/prime11/original/size33_short_audit_logs/six_triple_skeletons.log <==
class 0 height_parameters 11 maxlinehist {10: 11} valid []
class 1 height_parameters 11 maxlinehist {11: 11} valid []
class 2 height_parameters 11 maxlinehist {9: 11} valid []
class 3 height_parameters 11 maxlinehist {10: 11} valid []


==> anc/code/prime11/original/size33_short_audit_logs/ten_points.log <==
cap3=10428 checked10=2490785 bad=0


==> anc/code/prime11/original/size33_short_audit_logs/verify_branch_lemmas.log <==
{
  "planar": {
    "target": 6,
    "cap": 2,
    "maximum_directions": 5,
    "masks": 36,
    "states": 90,
    "largest": 5,
    "result": "no counterexample"
  },
  "cubic_profiles": [
    {
      "profile": [
        0,
        0,
        1,
        1,
        2,
        2,
        4,
        4,
        5,
        7,
        7
      ],
      "coefficient_tuples": 55,
      "energy": 66,
      "excess": 3
    },
    {
      "profile": [
        0,
        1,
        1,
        1,
        2,
        3,
        4,
        5,
        5,
        5,
        6
      ],
      "coefficient_tuples": 110,
      "energy": 55,
      "excess": 2
    },
    {
      "profile": [
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "coefficient_tuples": 1,
      "energy": 33,
      "excess": 0
    }
  ],
  "total_excess": 177
}


==> anc/code/prime11/original/size33_short_audit_logs/verify_seven_lemma.log <==
{
  "monic_cubic_pairs_tested": 121,
  "centered_quadratic_pairs_tested": 110,
  "monic_cubics": [
    [
      3,
      1,
      0,
      1
    ],
    [
      1,
      9,
      0,
      1
    ]
  ],
  "centered_quadratics": [
    [
      5,
      0,
      2
    ],
    [
      5,
      0,
      6
    ],
    [
      5,
      0,
      7
    ],
    [
      5,
      0,
      8
    ],
    [
      5,
      0,
      10
    ]
  ],
  "all_checks_passed": true
}


==> anc/code/prime11/original/size33_short_audit_logs/verify_small_profiles.log <==
{'direction_sets': 126, 'search_nodes': 25725, 'maximum_size': 7}
{'quadratic_profiles': [(2, 5), (6, 5), (7, 5), (8, 5), (10, 5)]}


==> anc/code/prime11/original/size33_short_audit_logs/verify_three_set_difference.log <==
{'three_sets': 165, 'ordered_pairs': 27225, 'difference_size_five_pairs': 605, 'all_checks_passed': True}


==> anc/code/prime11/reproduce.py <==
#!/usr/bin/env python3
"""Run every retained prime-eleven finite check, including both height searches.

Python3.10+, Node.js and a C++17 compiler are required. The complete
source bundle must retain its directory structure. Do not use -O.
"""
from pathlib import Path
import subprocess
import sys

if not __debug__:
    raise SystemExit('Assertions must be enabled; do not use -O or -OO.')
root=Path(__file__).resolve().parents[2]
subprocess.run([sys.executable,str(root/'verify_research.py'),'--prime11-only'],
               cwd=root,check=True)


==> anc/logs/binary_certificate_checks.log <==

CHECK sources : check_source_bindings.py
PASS: 9 supplied source snapshots/checker files match pinned hashes.
PASS: five embedded order16 matrices match the author-hosted source exactly.
Not checked here: completeness of external classifications; unavailable original Braeken PDF hash.

CHECK sources : extract_selfdual.py
PASS: six hashed Magma files; 13 codes at lengths 4,8,12,16.
PASS: exact match to all 11 selected row records; exactly five min-distance >=4 models (8,12,16,16,16).
Published classification completeness remains an external theorem.

CHECK . : check_eighth_density_obstruction.py
PASS: size-64 spectral pair in F_2^9; Boolean convolution identity.
PASS: Fourier support has 29 points, 56 planes, and no 3-space.
PASS: explicit eight-point non-subspace complement tiles E.
Support: [0, 25, 26, 28, 31, 41, 43, 45, 47, 50, 51, 52, 53, 73, 74, 77, 78, 84, 85, 86, 87, 98, 99, 102, 103, 121, 123, 124, 126]
Complement: [0, 25, 43, 52, 77, 87, 98, 126]
Seconds: 0.026

CHECK support/d7_d8_codes : run_checks.py
All five order-16 Hadamard projection certificates passed.
67 graph types covered: 65 direct certificates; 2 exceptions.
  order 64, zero=True: 30 complements; 156 search nodes
  order 64, zero=False: 240 complements; 1249 search nodes
  All 7,200 rank-six fiber pairs have subgroup complements.
  order 128, zero=True: 30 complements; 396 search nodes
  All 30 rank-seven normalized complements are subgroups.
ALL FINITE CHECKS PASSED in 0.187s.
Read the module docstring for the exhaustive coverage argument,
external dependencies, and proposed full dimension-seven deduction.
All five order-16 Hadamard projection certificates passed.
Classes by rank: {5: 1, 6: 2, 7: 13, 8: 150}
Oriented cases: 332 subgroup failures: 0
Seconds: 0.945
code 2 kernel 9 subgroup certificate [37, 14]
code 3 kernel 7 subgroup certificate [177, 162, 148, 56]
code 4 kernel 8 subgroup certificate [81, 74, 28]
code 5 kernel 8 subgroup certificate [105, 98, 44]
code 6 kernel 9 subgroup certificate [41, 14]
code 7 kernel 9 subgroup certificate [45, 42]
code 8 kernel 7 subgroup certificate [177, 162, 148, 56]
code 9 kernel 7 subgroup certificate [177, 162, 148, 56]
code 10 kernel 7 subgroup certificate [177, 162, 148, 56]
code 11 kernel 7 subgroup certificate [177, 162, 148, 56]
code 12 kernel 7 subgroup certificate [177, 162, 148, 56]
code 14 kernel 7 subgroup certificate [177, 162, 148, 56]
code 17 kernel 7 subgroup certificate [177, 162, 148, 56]
code 18 kernel 7 subgroup certificate [177, 162, 148, 56]
code 19 kernel 7 subgroup certificate [177, 162, 148, 56]
code 20 kernel 7 subgroup certificate [177, 162, 148, 56]
code 51 kernel 7 subgroup certificate [177, 146, 52, 168]
code 52 kernel 7 subgroup certificate [177, 146, 52, 104]
code 53 kernel 7 subgroup certificate [161, 146, 52, 120]
code 54 kernel 7 subgroup certificate [161, 146, 52, 120]
code 80 kernel 7 subgroup certificate [177, 114, 164, 56]
code 81 kernel 7 subgroup certificate [161, 82, 148, 56]
code 85 kernel 7 subgroup certificate [177, 146, 84, 56]
code 86 kernel 7 subgroup certificate [161, 146, 84, 56]
code 87 kernel 7 subgroup certificate [97, 146, 84, 56]
code 160 kernel 7 subgroup certificate [161, 146, 196, 56]
code 161 kernel 7 subgroup certificate [161, 146, 100, 56]
code 214 kernel 7 subgroup certificate [161, 146, 116, 56]
code 215 kernel 7 subgroup certificate [177, 50, 164, 104]
code 216 kernel 7 subgroup certificate [177, 50, 164, 120]
code 217 kernel 7 subgroup certificate [177, 50, 164, 120]
code 670 kernel 11 subgroup certificate []
code 671 kernel 8 subgroup certificate [81, 74, 60]
code 672 kernel 7 subgroup certificate [177, 162, 148, 120]
code 678 kernel 8 subgroup certificate [73, 98, 84]
code 679 kernel 8 subgroup certificate [25, 82, 52]
code 686 kernel 7 subgroup certificate [49, 194, 148, 88]
code 689 kernel 8 subgroup certificate [73, 42, 28]
code 690 kernel 8 subgroup certificate [73, 114, 84]
code 691 kernel 8 subgroup certificate [25, 106, 60]
code 692 kernel 7 subgroup certificate [137, 74, 44, 112]
code 693 kernel 7 subgroup certificate [145, 82, 52, 232]
code 694 kernel 8 subgroup certificate [25, 74, 84]
code 695 kernel 8 subgroup certificate [57, 26, 84]
code 696 kernel 7 subgroup certificate [161, 146, 84, 56]
code 697 kernel 7 subgroup certificate [113, 50, 164, 104]
code 698 kernel 7 subgroup certificate [113, 50, 164, 104]
code 701 kernel 7 subgroup certificate [49, 162, 228, 152]
code 702 kernel 7 subgroup certificate [113, 82, 196, 56]
code 703 kernel 7 subgroup certificate [81, 50, 212, 104]
code 704 kernel 7 subgroup certificate [161, 146, 84, 56]
code 705 kernel 7 subgroup certificate [97, 82, 196, 56]
code 722 kernel 8 subgroup certificate [81, 114, 76]
code 723 kernel 8 subgroup certificate [41, 98, 28]
code 724 kernel 8 subgroup certificate [25, 106, 52]
code 730 kernel 7 subgroup certificate [225, 194, 164, 152]
code 731 kernel 7 subgroup certificate [193, 146, 84, 56]
code 747 kernel 7 subgroup certificate [113, 194, 164, 152]
code 748 kernel 7 subgroup certificate [193, 82, 180, 56]
code 754 kernel 8 subgroup certificate [41, 82, 76]
code 770 kernel 8 subgroup certificate [73, 82, 100]
code 771 kernel 8 subgroup certificate [25, 58, 92]
code 4485 kernel 7 subgroup certificate [177, 194, 164, 152]
code 4486 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4517 kernel 7 subgroup certificate [113, 146, 84, 56]
code 4518 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4519 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4753 kernel 7 subgroup certificate [209, 98, 84, 56]
code 5296 kernel 8 subgroup certificate [73, 42, 28]
Cases 69 failures 0 seconds 4.371
ALL FUGLEDE-8 FINITE CHECKS PASSED.
Classification completeness and the mathematical reductions remain explicit proof dependencies.

CHECK support/d9_finite : audit_fuglede9.py
All 4454 subgroup certificates independently pass by direct sums.
All Hadamard Gram matrices, ranks, and canonical factorizations pass.
All 374 selected codes, translation kernels, and quotient maps pass.
Saved complete positive certificates. This does not settle all of Fuglede9.

CHECK support/d9_size64_reductions : run_checks.py
PASS verify_raw_models.py (0.109s)
PASS periodic_spectrum/verify_periodic_certificates.py (0.068s)
PASS status_audit/check_common_complement_lemma.py (0.229s)
PASS geometry/check_weight4_projection.py (0.089s)
PASS geometry/flat_projection.py (0.064s)
PASS geometry/check_rank3_label_model.py (0.026s)
PASS geometry/check_rank3_fiber_weights.py (0.023s)
PASS geometry/check_three_halfsets.py (0.177s)
PASS switching/verify_filtered_examples.py (0.359s)
All nine checks passed in 1.146s.
External classification completeness remains an input; sampling is not exhaustive.

CHECK support/d9_seven_patterns : run_checks.py
PASS check_quotient_geometry.py (0.024s)
PASS root/check_halfset_classification.py (0.053s)
PASS global/independent_halfset_classification.py (0.059s)
PASS granularity/check_small_selfdual_codes.py (0.029s)
PASS large_patterns/check_two_32_closure.py (0.023s)
PASS global/check_singleton_quadratic.py (0.027s)
PASS large_patterns/check_divisibility_shortcut.py (0.025s)
PASS large_patterns/check_quarter_negative_control_capacity.py (0.024s)
PASS uniform/check_triorthogonal_obstacle.py (0.027s)
PASS uniform/check_label_packings.py (0.254s)
All ten checks passed in 0.545s.
Seven unequal patterns close with the stated external classification input; uniform remains unresolved.

CHECK support/d9_tile_to_spectral : audit_tile32_9.py --enumerate-fibers
48 exact-kernel cases: 46 support certificates, 2 equivalent exceptions.
134640 kernel extensions: complete subspace coverage and all certificates pass.
494 rank-seven graph classes: direct support certificates pass.
Independent Python exact covers: 12096 nodes: 57228
All 1599366 exceptional profile pairs covered by 75 directly checked subgroups.
PASS: new tile32 certificates. Seconds: 48.483

CHECK support/d9_order48 : reproduce_fuglede48_exclusion.py --verify-only
+ /usr/bin/c++ -O3 -std=c++17 clique48_agent_verify_fiveflat.cpp -o /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/verify_subspaces
+ /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/verify_subspaces analytic48_lifts_input.txt analytic48_lifts_square_survivors.bin analytic48_lifts_square_fiveflat_certificates.bin
PASS: 490816 distinct candidate sets; all32vectors of every5-space verified inE+E; exactcoverage, noextras.

PASS: all requested checks completed in 1.43s.
The mathematical exclusion uses the analytic proof and the published classification.

PASS: requested certificate checks. External classification completeness and analytic coverage remain proof inputs.


==> anc/logs/binary_full_d8.log <==
Downloading had32_tr.txt.gz
Downloading perfect15_source.tar
1000000 records; 165 retained; 1.12593 seconds
2000000 records; 166 retained; 2.32624 seconds
3000000 records; 166 retained; 3.40224 seconds
4000000 records; 166 retained; 4.7714 seconds
5000000 records; 166 retained; 5.95535 seconds
6000000 records; 166 retained; 7.19071 seconds
records 6857010 retained 166
0 0
1 0
2 0
3 0
4 0
5 1
6 2
7 13
8 150
9 6856844
1000 codes; 62 retained
2000 codes; 62 retained
3000 codes; 62 retained
4000 codes; 62 retained
5000 codes; 68 retained
records 5983 retained 69
0 0
1 19
2 177
3 1295
4 2896
5 1222
6 305
7 48
8 17
9 3
10 0
11 1
Both complete source extractions exactly match the packet.
Independent column scan: 6857010 classes, 166 retained.
All five order-16 Hadamard projection certificates passed.
Classes by rank: {5: 1, 6: 2, 7: 13, 8: 150}
Oriented cases: 332 subgroup failures: 0
Seconds: 1.062
code 2 kernel 9 subgroup certificate [37, 14]
code 3 kernel 7 subgroup certificate [177, 162, 148, 56]
code 4 kernel 8 subgroup certificate [81, 74, 28]
code 5 kernel 8 subgroup certificate [105, 98, 44]
code 6 kernel 9 subgroup certificate [41, 14]
code 7 kernel 9 subgroup certificate [45, 42]
code 8 kernel 7 subgroup certificate [177, 162, 148, 56]
code 9 kernel 7 subgroup certificate [177, 162, 148, 56]
code 10 kernel 7 subgroup certificate [177, 162, 148, 56]
code 11 kernel 7 subgroup certificate [177, 162, 148, 56]
code 12 kernel 7 subgroup certificate [177, 162, 148, 56]
code 14 kernel 7 subgroup certificate [177, 162, 148, 56]
code 17 kernel 7 subgroup certificate [177, 162, 148, 56]
code 18 kernel 7 subgroup certificate [177, 162, 148, 56]
code 19 kernel 7 subgroup certificate [177, 162, 148, 56]
code 20 kernel 7 subgroup certificate [177, 162, 148, 56]
code 51 kernel 7 subgroup certificate [177, 146, 52, 168]
code 52 kernel 7 subgroup certificate [177, 146, 52, 104]
code 53 kernel 7 subgroup certificate [161, 146, 52, 120]
code 54 kernel 7 subgroup certificate [161, 146, 52, 120]
code 80 kernel 7 subgroup certificate [177, 114, 164, 56]
code 81 kernel 7 subgroup certificate [161, 82, 148, 56]
code 85 kernel 7 subgroup certificate [177, 146, 84, 56]
code 86 kernel 7 subgroup certificate [161, 146, 84, 56]
code 87 kernel 7 subgroup certificate [97, 146, 84, 56]
code 160 kernel 7 subgroup certificate [161, 146, 196, 56]
code 161 kernel 7 subgroup certificate [161, 146, 100, 56]
code 214 kernel 7 subgroup certificate [161, 146, 116, 56]
code 215 kernel 7 subgroup certificate [177, 50, 164, 104]
code 216 kernel 7 subgroup certificate [177, 50, 164, 120]
code 217 kernel 7 subgroup certificate [177, 50, 164, 120]
code 670 kernel 11 subgroup certificate []
code 671 kernel 8 subgroup certificate [81, 74, 60]
code 672 kernel 7 subgroup certificate [177, 162, 148, 120]
code 678 kernel 8 subgroup certificate [73, 98, 84]
code 679 kernel 8 subgroup certificate [25, 82, 52]
code 686 kernel 7 subgroup certificate [49, 194, 148, 88]
code 689 kernel 8 subgroup certificate [73, 42, 28]
code 690 kernel 8 subgroup certificate [73, 114, 84]
code 691 kernel 8 subgroup certificate [25, 106, 60]
code 692 kernel 7 subgroup certificate [137, 74, 44, 112]
code 693 kernel 7 subgroup certificate [145, 82, 52, 232]
code 694 kernel 8 subgroup certificate [25, 74, 84]
code 695 kernel 8 subgroup certificate [57, 26, 84]
code 696 kernel 7 subgroup certificate [161, 146, 84, 56]
code 697 kernel 7 subgroup certificate [113, 50, 164, 104]
code 698 kernel 7 subgroup certificate [113, 50, 164, 104]
code 701 kernel 7 subgroup certificate [49, 162, 228, 152]
code 702 kernel 7 subgroup certificate [113, 82, 196, 56]
code 703 kernel 7 subgroup certificate [81, 50, 212, 104]
code 704 kernel 7 subgroup certificate [161, 146, 84, 56]
code 705 kernel 7 subgroup certificate [97, 82, 196, 56]
code 722 kernel 8 subgroup certificate [81, 114, 76]
code 723 kernel 8 subgroup certificate [41, 98, 28]
code 724 kernel 8 subgroup certificate [25, 106, 52]
code 730 kernel 7 subgroup certificate [225, 194, 164, 152]
code 731 kernel 7 subgroup certificate [193, 146, 84, 56]
code 747 kernel 7 subgroup certificate [113, 194, 164, 152]
code 748 kernel 7 subgroup certificate [193, 82, 180, 56]
code 754 kernel 8 subgroup certificate [41, 82, 76]
code 770 kernel 8 subgroup certificate [73, 82, 100]
code 771 kernel 8 subgroup certificate [25, 58, 92]
code 4485 kernel 7 subgroup certificate [177, 194, 164, 152]
code 4486 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4517 kernel 7 subgroup certificate [113, 146, 84, 56]
code 4518 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4519 kernel 7 subgroup certificate [97, 146, 84, 56]
code 4753 kernel 7 subgroup certificate [209, 98, 84, 56]
code 5296 kernel 8 subgroup certificate [73, 42, 28]
Cases 69 failures 0 seconds 4.544
Independent direct-sum checks: all 332 Hadamard certificates pass.
Independent Walsh scan: 1000 codes
Independent Walsh scan: 2000 codes
Independent Walsh scan: 3000 codes
Independent Walsh scan: 4000 codes
Independent Walsh scan: 5000 codes
Independent Fourier kernels reproduce all 69 selected cases.
All 69 quotient tiling certificates pass.
Seconds: 9.481
ALL FUGLEDE-8 FINITE CHECKS PASSED.
Classification completeness and the mathematical reductions remain explicit proof dependencies.


==> anc/logs/binary_full_d9.log <==
rank 0 0
rank 1 0
rank 2 0
rank 3 0
rank 4 0
rank 5 1
rank 6 2
rank 7 13
rank 8 150
rank 9 1874
rank 10 6854970
records 6857010 retained 2040
records 5983 retained 374
Independent extraction: 6857010 classes; 2040 selected.
Prepared 4100 cases
Prepared 4150 cases
Prepared 4200 cases
Prepared 4250 cases
Prepared 4300 cases
Prepared 4350 cases
Prepared 4400 cases
Prepared 4450 cases
Prepared cases: 4454 Hadamard ranks: {5: 1, 6: 2, 7: 13, 8: 150, 9: 1874} kernel dimensions: {6: 305, 9: 3, 7: 48, 8: 17, 11: 1}
200 cases; 0 failures; 987235 nodes
400 cases; 0 failures; 2297845 nodes
600 cases; 0 failures; 3292388 nodes
800 cases; 0 failures; 3836903 nodes
1000 cases; 0 failures; 4259135 nodes
1200 cases; 0 failures; 4265742 nodes
1400 cases; 0 failures; 4420658 nodes
1600 cases; 0 failures; 4542341 nodes
1800 cases; 0 failures; 4906857 nodes
2000 cases; 0 failures; 5199995 nodes
2200 cases; 0 failures; 5698477 nodes
2400 cases; 0 failures; 6099371 nodes
2600 cases; 0 failures; 6218044 nodes
2800 cases; 0 failures; 6367222 nodes
3000 cases; 0 failures; 6554464 nodes
3200 cases; 0 failures; 6746129 nodes
3400 cases; 0 failures; 6766041 nodes
3600 cases; 0 failures; 7654323 nodes
3800 cases; 0 failures; 7764291 nodes
4000 cases; 0 failures; 7946223 nodes
4200 cases; 0 failures; 7999396 nodes
4400 cases; 0 failures; 8001913 nodes
FINAL cases 4454 subgroup_failures 0 nodes 8003299 seconds 1.39239
All 4454 subgroup certificates independently pass by direct sums.
All Hadamard Gram matrices, ranks, and canonical factorizations pass.
All 374 selected codes, translation kernels, and quotient maps pass.
Independent code Fourier scan: 1000
Independent code Fourier scan: 2000
Independent code Fourier scan: 3000
Independent code Fourier scan: 4000
Independent code Fourier scan: 5000
Full Fourier audit reproduces all 374 large-kernel cases.
Saved complete positive certificates. This does not settle all of Fuglede9.
DIRECT EXTENSIONS VERIFIED; FULL FUGLEDE9 REMAINS UNRESOLVED.


==> anc/logs/binary_full_order48.log <==
+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 analytic48_lifts_export.py
{
  "bases": 112,
  "representatives": 11931431
}
quotient dimensions: [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
+ /usr/bin/c++ -O3 -std=c++17 analytic48_lifts_enumerate.cpp -o /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/enumerate
+ /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/enumerate --projective --square-only --output analytic48_lifts_square_survivors.bin
bases 20/112 tested 1957632 survivors 87040
bases 50/112 tested 4089856 survivors 150016
{
  "mode": "square_only",
  "projective_only": true,
  "retained": 490816,
  "complete": true,
  "tested": 10294816,
  "weight4": 5748704,
  "square_rank_38_to_43": 490816,
  "aperiodic": 0,
  "missing_count_ge31": 0,
  "missing_span9": 0,
  "elapsed_seconds": 2.39424,
  "missing_histogram": {}
}

+ /usr/bin/c++ -O3 -std=c++17 analytic48_lifts_fiveflat.cpp -o /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/find_subspaces
+ /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/find_subspaces --input analytic48_lifts_square_survivors.bin --nodes 65536 --prefix analytic48_lifts_square_fiveflat
tested 50000 rejected 50000 remaining 0
tested 100000 rejected 100000 remaining 0
tested 150000 rejected 150000 remaining 0
tested 200000 rejected 200000 remaining 0
tested 250000 rejected 250000 remaining 0
tested 300000 rejected 300000 remaining 0
tested 350000 rejected 350000 remaining 0
tested 400000 rejected 400000 remaining 0
tested 450000 rejected 450000 remaining 0
{
  "complete": true,
  "tested": 490816,
  "fiveflat_certificates": 490816,
  "remaining": 0,
  "node_cap": 65536,
  "nodes": 3117937,
  "max_nodes": 3406,
  "elapsed_seconds": 1.24046
}

+ /usr/bin/c++ -O3 -std=c++17 clique48_agent_verify_fiveflat.cpp -o /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/verify_subspaces
+ /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/verify_subspaces analytic48_lifts_input.txt analytic48_lifts_square_survivors.bin analytic48_lifts_square_fiveflat_certificates.bin
PASS: 490816 distinct candidate sets; all32vectors of every5-space verified inE+E; exactcoverage, noextras.

+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 audit48_independent_export.py
{
  "bases": 26,
  "rank2_forms": 10795,
  "targets": 26582,
  "representatives": 10294816
}
+ /usr/bin/c++ -O3 -std=c++17 audit48_independent_enumerate.cpp -o /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/independent_enumerate
+ /workspace/scratch/c63b2fcce310/output/fuglede_consolidated/code/binary/support/d9_order48/build_fuglede48/independent_enumerate --algebra-only
counts 10294816 5748704 490816 0 0 490816
PASS: all independently enumerated survivor cosets match; 490816 distinct(base,coset) pairs.

PASS: all requested checks completed in 14.39s.
The mathematical exclusion uses the analytic proof and the published classification.


==> anc/logs/binary_full_tile32.log <==
+ g++ -O3 -std=c++17 universal_support9.cpp -o /tmp/fuglede9_tile32_e_rhlxob/universal_support9
+ g++ -O3 -std=c++17 graph16_rank7_orbits.cpp -o /tmp/fuglede9_tile32_e_rhlxob/graph16_rank7_orbits
+ g++ -O3 -std=c++17 audit_rank7_orbits.cpp -o /tmp/fuglede9_tile32_e_rhlxob/audit_rank7_orbits
+ g++ -O3 -std=c++17 enumerate_fibers9.cpp -o /tmp/fuglede9_tile32_e_rhlxob/enumerate_fibers9
+ g++ -O3 -std=c++17 pair_fibers9.cpp -o /tmp/fuglede9_tile32_e_rhlxob/pair_fibers9
+ /tmp/fuglede9_tile32_e_rhlxob/universal_support9 kernel_exact7.txt kernel_exact7_results.txt
FINAL cases 48 absent 2 unknown 0 nodes 746 seconds 0.00349388
+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 extend_kernels9.py
C2 43435
C4 255
C5 255
C6 43435
C7 43435
C671 255
C678 255
C679 255
C689 255
C690 255
C691 255
C694 255
C695 255
C722 255
C723 255
C724 255
C754 255
C770 255
C771 255
C5296 255
TOTAL 134640
+ /tmp/fuglede9_tile32_e_rhlxob/universal_support9 kernel_extensions9.txt kernel_extensions9_results.txt
1000 absent 0 unknown 0 seconds 0.0999225
2000 absent 5 unknown 0 seconds 0.196712
3000 absent 7 unknown 0 seconds 0.294522
4000 absent 14 unknown 0 seconds 0.393783
5000 absent 20 unknown 0 seconds 0.491401
6000 absent 23 unknown 0 seconds 0.586261
7000 absent 30 unknown 0 seconds 0.685442
8000 absent 34 unknown 0 seconds 0.787478
9000 absent 38 unknown 0 seconds 0.887063
10000 absent 42 unknown 0 seconds 1.00787
11000 absent 49 unknown 0 seconds 1.13909
12000 absent 52 unknown 0 seconds 1.25302
13000 absent 56 unknown 0 seconds 1.37863
14000 absent 59 unknown 0 seconds 1.47523
15000 absent 62 unknown 0 seconds 1.57244
16000 absent 66 unknown 0 seconds 1.66445
17000 absent 67 unknown 0 seconds 1.75532
18000 absent 67 unknown 0 seconds 1.85663
19000 absent 69 unknown 0 seconds 1.95045
20000 absent 76 unknown 0 seconds 2.04866
21000 absent 79 unknown 0 seconds 2.14279
22000 absent 85 unknown 0 seconds 2.24872
23000 absent 93 unknown 0 seconds 2.34216
24000 absent 98 unknown 0 seconds 2.43847
25000 absent 99 unknown 0 seconds 2.532
26000 absent 99 unknown 0 seconds 2.6251
27000 absent 102 unknown 0 seconds 2.72765
28000 absent 106 unknown 0 seconds 2.84251
29000 absent 110 unknown 0 seconds 2.95357
30000 absent 112 unknown 0 seconds 3.04873
31000 absent 117 unknown 0 seconds 3.14571
32000 absent 118 unknown 0 seconds 3.25026
33000 absent 118 unknown 0 seconds 3.33996
34000 absent 118 unknown 0 seconds 3.43079
35000 absent 118 unknown 0 seconds 3.52557
36000 absent 118 unknown 0 seconds 3.6161
37000 absent 118 unknown 0 seconds 3.72139
38000 absent 118 unknown 0 seconds 3.82871
39000 absent 118 unknown 0 seconds 3.93133
40000 absent 118 unknown 0 seconds 4.02736
41000 absent 118 unknown 0 seconds 4.12161
42000 absent 118 unknown 0 seconds 4.21388
43000 absent 118 unknown 0 seconds 4.30907
44000 absent 118 unknown 0 seconds 4.39015
45000 absent 118 unknown 0 seconds 4.4867
46000 absent 118 unknown 0 seconds 4.58285
47000 absent 118 unknown 0 seconds 4.67788
48000 absent 118 unknown 0 seconds 4.7727
49000 absent 118 unknown 0 seconds 4.86846
50000 absent 118 unknown 0 seconds 4.99051
51000 absent 118 unknown 0 seconds 5.10115
52000 absent 118 unknown 0 seconds 5.19326
53000 absent 118 unknown 0 seconds 5.29411
54000 absent 118 unknown 0 seconds 5.41748
55000 absent 118 unknown 0 seconds 5.54226
56000 absent 118 unknown 0 seconds 5.63445
57000 absent 118 unknown 0 seconds 5.7596
58000 absent 118 unknown 0 seconds 5.89891
59000 absent 118 unknown 0 seconds 6.00744
60000 absent 118 unknown 0 seconds 6.10291
61000 absent 118 unknown 0 seconds 6.20772
62000 absent 118 unknown 0 seconds 6.30116
63000 absent 118 unknown 0 seconds 6.39336
64000 absent 118 unknown 0 seconds 6.4863
65000 absent 118 unknown 0 seconds 6.58128
66000 absent 118 unknown 0 seconds 6.68041
67000 absent 118 unknown 0 seconds 6.77844
68000 absent 118 unknown 0 seconds 6.87639
69000 absent 118 unknown 0 seconds 6.97114
70000 absent 118 unknown 0 seconds 7.06645
71000 absent 118 unknown 0 seconds 7.15954
72000 absent 118 unknown 0 seconds 7.25482
73000 absent 118 unknown 0 seconds 7.35022
74000 absent 118 unknown 0 seconds 7.44679
75000 absent 118 unknown 0 seconds 7.54355
76000 absent 118 unknown 0 seconds 7.64102
77000 absent 118 unknown 0 seconds 7.74003
78000 absent 118 unknown 0 seconds 7.83918
79000 absent 118 unknown 0 seconds 7.93743
80000 absent 118 unknown 0 seconds 8.03612
81000 absent 118 unknown 0 seconds 8.1328
82000 absent 118 unknown 0 seconds 8.23615
83000 absent 118 unknown 0 seconds 8.33357
84000 absent 118 unknown 0 seconds 8.43511
85000 absent 118 unknown 0 seconds 8.53369
86000 absent 118 unknown 0 seconds 8.6305
87000 absent 118 unknown 0 seconds 8.73365
88000 absent 118 unknown 0 seconds 8.83244
89000 absent 118 unknown 0 seconds 8.93921
90000 absent 118 unknown 0 seconds 9.04381
91000 absent 118 unknown 0 seconds 9.14442
92000 absent 118 unknown 0 seconds 9.24585
93000 absent 118 unknown 0 seconds 9.35091
94000 absent 118 unknown 0 seconds 9.45208
95000 absent 118 unknown 0 seconds 9.55302
96000 absent 118 unknown 0 seconds 9.65498
97000 absent 118 unknown 0 seconds 9.76271
98000 absent 118 unknown 0 seconds 9.88266
99000 absent 118 unknown 0 seconds 9.99896
100000 absent 118 unknown 0 seconds 10.1126
101000 absent 118 unknown 0 seconds 10.2227
102000 absent 118 unknown 0 seconds 10.3463
103000 absent 118 unknown 0 seconds 10.4496
104000 absent 118 unknown 0 seconds 10.5514
105000 absent 118 unknown 0 seconds 10.6537
106000 absent 118 unknown 0 seconds 10.7585
107000 absent 118 unknown 0 seconds 10.8606
108000 absent 118 unknown 0 seconds 10.9649
109000 absent 118 unknown 0 seconds 11.0728
110000 absent 118 unknown 0 seconds 11.1753
111000 absent 118 unknown 0 seconds 11.2748
112000 absent 118 unknown 0 seconds 11.3754
113000 absent 118 unknown 0 seconds 11.4799
114000 absent 118 unknown 0 seconds 11.5828
115000 absent 118 unknown 0 seconds 11.6796
116000 absent 118 unknown 0 seconds 11.7969
117000 absent 118 unknown 0 seconds 11.9057
118000 absent 118 unknown 0 seconds 12.016
119000 absent 118 unknown 0 seconds 12.1231
120000 absent 118 unknown 0 seconds 12.2438
121000 absent 118 unknown 0 seconds 12.3874
122000 absent 118 unknown 0 seconds 12.4998
123000 absent 118 unknown 0 seconds 12.6445
124000 absent 118 unknown 0 seconds 12.7549
125000 absent 118 unknown 0 seconds 12.8659
126000 absent 118 unknown 0 seconds 12.997
127000 absent 118 unknown 0 seconds 13.1329
128000 absent 118 unknown 0 seconds 13.2671
129000 absent 118 unknown 0 seconds 13.3761
130000 absent 118 unknown 0 seconds 13.4852
131000 absent 173 unknown 0 seconds 13.5769
132000 absent 237 unknown 0 seconds 13.6506
133000 absent 237 unknown 0 seconds 13.7463
134000 absent 239 unknown 0 seconds 13.8355
FINAL cases 134640 absent 288 unknown 0 nodes 2066094 seconds 13.8914
+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 affine_match9.py
25 matched
50 matched
75 matched
100 matched
125 matched
150 matched
175 matched
200 matched
225 matched
250 matched
275 matched
ALL 288 matched
+ /tmp/fuglede9_tile32_e_rhlxob/graph16_rank7_orbits graph16_rank7.txt graph16_rank7_orbits.txt
orbits 100 covered 2723680 seconds 0.502234
orbits 200 covered 10731680 seconds 2.02425
orbits 300 covered 21199760 seconds 4.36655
orbits 400 covered 29576816 seconds 5.90877
FINAL orbits 494 covered 50955971 total 50955971 seconds 10.3657
+ /tmp/fuglede9_tile32_e_rhlxob/audit_rank7_orbits graph16_rank7.txt graph16_rank7_independent.txt
INDEPENDENT orbits 494 covered 50955971 seconds 16.7243
+ /tmp/fuglede9_tile32_e_rhlxob/universal_support9 graph16_rank7.txt graph16_rank7_results.txt
FINAL cases 494 absent 0 unknown 0 nodes 3464 seconds 0.0107912
+ /tmp/fuglede9_tile32_e_rhlxob/enumerate_fibers9 /tmp/fuglede9_tile32_e_rhlxob/exception.txt C4753_fibers.txt
solutions 12096 nodes 57000 seconds 0.0265557
+ /tmp/fuglede9_tile32_e_rhlxob/pair_fibers9 C4753_profiles.txt C4753_bad_pairs.txt
profiles 1788 pairs 1599366 no_common_subgroup 0 used_certificates 75 seconds 1.17011
+ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 audit_tile32_9.py --enumerate-fibers
48 exact-kernel cases: 46 support certificates, 2 equivalent exceptions.
134640 kernel extensions: complete subspace coverage and all certificates pass.
494 rank-seven graph classes: direct support certificates pass.
Independent Python exact covers: 12096 nodes: 57228
All 1599366 exceptional profile pairs covered by 75 directly checked subgroups.
PASS: new tile32 certificates. Seconds: 48.483
Reproduction passed. Elapsed seconds: 96.741


==> anc/logs/binary_tensor_pairing.log <==
{
  "rank9_order32_records_tested": 1874,
  "identity_examples": [
    {
      "id": "Paley12 tensor Sylvester4",
      "order": 48,
      "phase_rank": 12,
      "rho_X": 0,
      "rho_Y": 0,
      "d_X": 44,
      "d_Y": 44,
      "relation_pair_rank": 44,
      "c2": 22
    },
    {
      "id": 25425,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 7,
      "rho_Y": 3,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25427,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 6,
      "rho_Y": 3,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25431,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25437,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25441,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25443,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25444,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25446,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 22,
      "relation_pair_rank": 14,
      "c2": 6
    },
    {
      "id": 25448,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    },
    {
      "id": 25449,
      "order": 32,
      "phase_rank": 9,
      "rho_X": 5,
      "rho_Y": 5,
      "d_X": 22,
      "d_Y": 21,
      "relation_pair_rank": 13,
      "c2": 6
    }
  ]
}
PASS: exact identities; these tests do not exclude order48/rank9.


==> anc/logs/binary_triply48_geometry.log <==
{
  "source_sha256": "f83ef65256b519e0a00b5434b6ab2896f1829bbd9b2e59ae328ff88856f32593",
  "codes": 1247,
  "counts": {
    "nonprojective": 1158,
    "periodic": 60,
    "flat": 29
  }
}
PASS: all 1247 codes checked in 0.26s.


==> anc/logs/prime11_additions.log <==
size22_quartic
size55_cross_layers
size66_77_independent
six_point_table
size22_caps_compile
size22_caps
ten_point_completion_compile
ten_point_completion
{
  "status": "PASS",
  "completed": [
    "size22_quartic",
    "size55_cross_layers",
    "size66_77_independent",
    "six_point_table",
    "size22_caps_compile",
    "size22_caps",
    "ten_point_completion_compile",
    "ten_point_completion"
  ],
  "scope": "Small additional audit checks; not the complete theorem.",
  "large_size33_search": "Run checks/size33/verify33_short.py separately."
}


==> anc/logs/prime11_complete_runner.log <==
CHECK prime11_original_size22
PASS prime11_original_size22
CHECK prime11_original_size44_planar
PASS prime11_original_size44_planar
CHECK prime11_original_size55_planar
PASS prime11_original_size55_planar
CHECK prime11_original_size55_profiles
PASS prime11_original_size55_profiles
CHECK prime11_original_grid55
PASS prime11_original_grid55
CHECK prime11_original_layers
PASS prime11_original_layers
CHECK prime11_additions
PASS prime11_additions
CHECK prime11_size33
PASS prime11_size33
PASS: all requested finite computations. The general64-point case in F2^9 remains open.


==> anc/logs/prime11_original_grid55.log <==
{
  "representatives": [
    [
      0,
      1,
      2,
      3,
      4
    ],
    [
      0,
      1,
      2,
      3,
      5
    ],
    [
      0,
      1,
      2,
      3,
      6
    ],
    [
      0,
      1,
      2,
      3,
      7
    ],
    [
      0,
      1,
      2,
      4,
      5
    ],
    [
      0,
      1,
      2,
      4,
      7
    ]
  ],
  "orbit_sizes": [
    55,
    110,
    110,
    55,
    110,
    22
  ],
  "pairs": 36,
  "total_hits": 0,
  "records": [
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        4
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        6
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        3,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        5
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        4
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        6
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        3,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        5
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    },
    {
      "S": [
        0,
        1,
        2,
        4,
        7
      ],
      "T": [
        0,
        1,
        2,
        4,
        7
      ],
      "nullity": 3,
      "bounded": 1,
      "hits": 0
    }
  ]
}


==> anc/logs/prime11_original_layers.log <==
{
  "status": "ALL ASSERTIONS PASSED",
  "polynomials": 177156,
  "moment_flat": 375,
  "line_direction_counts": {
    "(2, 11)": 1,
    "(3, 10)": 242,
    "(3, 11)": 11,
    "(5, 8)": 110,
    "(6, 7)": 11
  },
  "allowed_graphs": 254,
  "orbits": [
    {
      "size": 110,
      "representative": [
        0,
        0,
        0,
        1,
        1,
        3,
        8,
        1,
        4,
        6,
        9
      ],
      "M4_pattern": [
        1,
        1,
        1,
        1
      ]
    },
    {
      "size": 110,
      "representative": [
        0,
        0,
        0,
        1,
        3,
        3,
        3,
        9,
        2,
        5,
        7
      ],
      "M4_pattern": [
        1,
        1,
        2
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        4,
        10,
        9,
        2,
        1,
        7,
        10
      ],
      "M4_pattern": [
        1,
        3
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        8,
        8,
        3,
        10,
        6,
        5,
        3
      ],
      "M4_pattern": [
        2,
        2
      ]
    },
    {
      "size": 11,
      "representative": [
        0,
        0,
        0,
        1,
        10,
        9,
        4,
        7,
        2,
        1,
        10
      ],
      "M4_pattern": [
        1,
        3
      ]
    },
    {
      "size": 1,
      "representative": [
        0,
        0,
        1,
        3,
        6,
        10,
        4,
        10,
        6,
        3,
        1
      ],
      "M4_pattern": []
    }
  ],
  "homothety_certificates": [
    {
      "orbit_size": 110,
      "Q": [
        6,
        3,
        1,
        6,
        0
      ],
      "M5": [
        4,
        9,
        1,
        4,
        6,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    },
    {
      "orbit_size": 110,
      "Q": [
        2,
        7,
        8,
        5,
        0
      ],
      "M5": [
        4,
        2,
        7,
        10,
        10,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    },
    {
      "orbit_size": 11,
      "Q": [
        3,
        8,
        9,
        0,
        0
      ],
      "M5": [
        0,
        6,
        3,
        4,
        0,
        0
      ],
      "M5_not_multiple_Q": true,
      "homothety_equality": true,
      "counts_by_scalar": {
        "1": 22,
        "2": 0,
        "3": 22,
        "4": 22,
        "5": 22,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 22,
        "10": 0
      }
    }
  ],
  "cubic_layer_certificates": [
    {
      "layers": 4,
      "sets": 330,
      "sum_lambda4_zero": 0,
      "both_cubic_conditions_zero": 0
    },
    {
      "layers": 5,
      "sets": 462,
      "sum_lambda4_zero": 22,
      "both_cubic_conditions_zero": 0
    }
  ]
}


==> anc/logs/prime11_original_size22.log <==
{
  "seven_cap_nine_directions": {
    "target": 7,
    "allowed_directions": 8,
    "nodes": 6756,
    "supported": []
  },
  "six_cap_at_least_six_directions": {
    "target": 6,
    "allowed_directions": 5,
    "nodes": 90,
    "supported": []
  },
  "six_cap_masks": {
    "target": 6,
    "allowed_directions": 6,
    "nodes": 437,
    "supported": [
      {
        "directions": [
          0,
          1,
          2,
          6,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ]
      },
      {
        "directions": [
          0,
          1,
          3,
          8,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            6,
            5
          ],
          [
            6,
            7
          ]
        ]
      },
      {
        "directions": [
          0,
          1,
          4,
          7,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            5,
            6
          ],
          [
            7,
            6
          ]
        ]
      },
      {
        "directions": [
          0,
          1,
          5,
          9,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            7,
            8
          ],
          [
            8,
            7
          ],
          [
            8,
            8
          ]
        ]
      },
      {
        "directions": [
          0,
          2,
          4,
          5,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            5
          ],
          [
            10,
            1
          ],
          [
            10,
            7
          ]
        ]
      },
      {
        "directions": [
          0,
          2,
          7,
          9,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            10
          ],
          [
            6,
            1
          ],
          [
            6,
            10
          ]
        ]
      },
      {
        "directions": [
          0,
          3,
          5,
          7,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            8,
            2
          ],
          [
            9,
            1
          ],
          [
            9,
            2
          ]
        ]
      },
      {
        "directions": [
          0,
          3,
          6,
          9,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            10
          ],
          [
            5,
            1
          ],
          [
            7,
            10
          ]
        ]
      },
      {
        "directions": [
          0,
          4,
          8,
          9,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            9
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ]
        ]
      },
      {
        "directions": [
          0,
          5,
          6,
          8,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            6
          ],
          [
            10,
            1
          ],
          [
            10,
            6
          ]
        ]
      }
    ],
    "orbit_size": 110
  },
  "five_cap_masks": {
    "target": 5,
    "allowed_directions": 5,
    "nodes": 84,
    "supported": [
      {
        "directions": [
          0,
          2,
          3,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            3
          ],
          [
            8,
            3
          ]
        ]
      },
      {
        "directions": [
          0,
          2,
          8,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            7,
            1
          ],
          [
            7,
            4
          ]
        ]
      },
      {
        "directions": [
          0,
          3,
          4,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            4
          ],
          [
            4,
            1
          ]
        ]
      },
      {
        "directions": [
          0,
          4,
          6,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            3,
            1
          ],
          [
            3,
            8
          ]
        ]
      },
      {
        "directions": [
          0,
          6,
          7,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            7
          ],
          [
            4,
            7
          ]
        ]
      },
      {
        "directions": [
          0,
          7,
          8,
          10,
          11
        ],
        "witness": [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            0,
            1
          ],
          [
            1,
            8
          ],
          [
            8,
            1
          ]
        ]
      }
    ],
    "orbit_size": 132
  },
  "nonconstant_low_degree_profiles": [
    0,
    0,
    0
  ],
  "quartic_profiles": 385,
  "centered_quintic_profiles": 74,
  "exclude_six_point_plane": {
    "cap": 6,
    "masks": 1,
    "centered_profiles": 35,
    "tuples": 10000,
    "quadratic_pass": 10,
    "identities": []
  },
  "upper_bound_five_zero_directions": {
    "cap": 5,
    "masks": 84,
    "centered_profiles": 15,
    "tuples": 8880,
    "quadratic_pass": 100,
    "identities": []
  },
  "exclude_five_point_plane": {
    "cap": 5,
    "masks": 1,
    "quintic_parameters": 972,
    "quintic_tuples": 3602,
    "quartic_parameters": 550,
    "quartic_tuples": 9900,
    "identities": []
  },
  "upper_bound_four_zero_directions": {
    "cap": 4,
    "masks": 36,
    "quintic_parameters": 552,
    "quintic_tuples": 552,
    "quartic_parameters": 19800,
    "quartic_tuples": 19800,
    "identities": []
  },
  "equal_parallel_chords": {
    "nodes": 890,
    "maximum_size": 6,
    "counterexample": null
  }
}


==> anc/logs/prime11_original_size44_planar.log <==
{
  "eight_points": {
    "target": 8,
    "cap": 5,
    "maximum_directions": 6,
    "masks": 84,
    "states": 5770,
    "largest": 7,
    "result": "no counterexample"
  },
  "seven_with_four": {
    "masks": 84,
    "states": 4276,
    "seven_point_cliques": 180,
    "line_cap_histogram": {
      "3": 180
    },
    "result": "no four-collinear example"
  }
}


==> anc/logs/prime11_original_size55_planar.log <==
{"target":8,"cap":2,"nd":9,"masks":84,"states":20187,"maximum":7,"result":"no counterexample"}
{"target":8,"cap":3,"nd":7,"masks":126,"states":25725,"maximum":7,"result":"no counterexample"}
{"target":9,"cap":4,"nd":7,"masks":126,"states":39816,"maximum":8,"result":"no counterexample"}
{"target":8,"cap":5,"nd":6,"masks":84,"states":5770,"maximum":7,"result":"no counterexample"}


==> anc/logs/prime11_original_size55_profiles.log <==
{
  "polynomials": 14641,
  "accepted": [
    {
      "coefficients": [
        5,
        0,
        0,
        0
      ],
      "values": [
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5,
        5
      ]
    }
  ]
}


==> anc/logs/prime11_size33.log <==
verify_small_profiles
classify_eight_cliques
verify_seven_lemma
verify_three_set_difference
six_equal_chords
six_triple_skeletons
verify_branch_lemmas
audit_inputs
prepare_odd
prepare_split
rank_parity
make_independent_solver
ten_points_compile
ten_points
primary_mixed_compile
primary_mixed
independent_mixed_compile
independent_mixed
four_prequintic_cases
{
  "status": "PASS",
  "even_projective_classes": 1948717,
  "independent_odd_kernel_vectors_checked": 242202917,
  "nonzero_even_moment_solutions": 0,
  "conclusion": "Every moment-compatible lift over B33 becomes odd after an affine height change.",
  "mathematical_final_step": "Central symmetry contradicts spectrality by the determinant lemma.",
  "pure_odd_search": "Omitted; unnecessary for the shortened proof."
}


==> anc/logs/verification_default.log <==
CHECK binary_certificate_checks
PASS binary_certificate_checks seconds 64.492
CHECK prime11_original_size22
PASS prime11_original_size22 seconds 0.966
CHECK prime11_original_size44_planar
PASS prime11_original_size44_planar seconds 0.203
CHECK prime11_original_size55_planar
PASS prime11_original_size55_planar seconds 0.144
CHECK prime11_original_size55_profiles
PASS prime11_original_size55_profiles seconds 0.072
CHECK prime11_original_grid55
PASS prime11_original_grid55 seconds 0.165
CHECK prime11_original_layers
PASS prime11_original_layers seconds 1.59
CHECK prime11_additions
PASS prime11_additions seconds 2.799
CHECK prime11_size33
PASS prime11_size33 seconds 11.009
PASS: all requested finite computations. The general64-point case in F2^9 remains open.


==> anc/logs/verification_run.json <==
{
  "status": "PASS",
  "full_binary_regeneration": false,
  "prime11_only": false,
  "checks": [
    {
      "name": "binary_certificate_checks",
      "status": "PASS",
      "seconds": 64.492
    },
    {
      "name": "prime11_original_size22",
      "status": "PASS",
      "seconds": 0.966
    },
    {
      "name": "prime11_original_size44_planar",
      "status": "PASS",
      "seconds": 0.203
    },
    {
      "name": "prime11_original_size55_planar",
      "status": "PASS",
      "seconds": 0.144
    },
    {
      "name": "prime11_original_size55_profiles",
      "status": "PASS",
      "seconds": 0.072
    },
    {
      "name": "prime11_original_grid55",
      "status": "PASS",
      "seconds": 0.165
    },
    {
      "name": "prime11_original_layers",
      "status": "PASS",
      "seconds": 1.59
    },
    {
      "name": "prime11_additions",
      "status": "PASS",
      "seconds": 2.799
    },
    {
      "name": "prime11_size33",
      "status": "PASS",
      "seconds": 11.009
    }
  ],
  "scope": "Finite computations; mathematical reductions and published classifications remain proof inputs.",
  "unresolved": "General64-point spectral-to-tiling implication in F2^9."
}


==> anc/verify_research.py <==
#!/usr/bin/env python3
"""Reproduce the finite checks used in the manuscript.

Run without -O. Published classification completeness and mathematical
reductions are proof inputs, not conclusions of this runner.
Default: saved binary certificates and retained prime-eleven computations.
--full: additionally rescan pinned external classifications and regenerate
all size-48 and size-32 binary families. Python3.10+, C++17 and Node.js;
--full also needs NumPy, zlib development files and network access.
"""
import argparse
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT=Path(__file__).resolve().parent
LOGS=ROOT/'logs'
LOGS.mkdir(exist_ok=True)
BINARY=ROOT/'code/binary'
AUDIT=ROOT/'code/prime11/audit'
ORIGINAL=ROOT/'code/prime11/original'
P11=ORIGINAL/'output/fuglede11_next'
COMPLETED=[]


def run(name, directory, args):
    print('CHECK',name,flush=True)
    start=time.monotonic()
    with (LOGS/(name+'.log')).open('w') as f:
        subprocess.run(list(map(str,args)),cwd=directory,check=True,
                       stdout=f,stderr=subprocess.STDOUT)
    elapsed=round(time.monotonic()-start,3)
    COMPLETED.append({'name':name,'status':'PASS','seconds':elapsed})
    print('PASS',name,'seconds',elapsed,flush=True)


def prime11():
    node=os.environ.get('NODE') or shutil.which('node')
    if not node:
        raise RuntimeError('Node.js is required for the two original planar/profile checkers.')
    for name,directory,args in [
        ('prime11_original_size22',P11,[sys.executable,'size22/verify22.py']),
        ('prime11_original_size44_planar',P11,[sys.executable,'verify44_planar.py']),
        ('prime11_original_size55_planar',P11,[node,'verify55_planar.js']),
        ('prime11_original_size55_profiles',P11,[node,'verify55_profiles.js']),
        ('prime11_original_grid55',P11,[sys.executable,'audit_grid55.py']),
        ('prime11_original_layers',P11,[sys.executable,'verify_layer_obstructions.py']),
        ('prime11_additions',AUDIT,[sys.executable,'verify_audit_additions.py']),
        ('prime11_size33',AUDIT,[sys.executable,'checks/size33/verify33_short.py',ORIGINAL]),
    ]:
        run(name,directory,args)


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--full',action='store_true')
    parser.add_argument('--prime11-only',action='store_true')
    a=parser.parse_args()
    if not __debug__:
        parser.error('Assertions must be enabled: do not use -O or -OO.')
    if not a.prime11_only:
        run('binary_certificate_checks',BINARY,[sys.executable,'verify_packet.py','--tile32','--order48'])
        if a.full:
            jobs=[
                ('binary_full_d8','support/d7_d8_codes',['run_checks.py','--dimension','8','--full','--audit']),
                ('binary_full_d9','support/d9_finite',['reproduce_fuglede9.py','--full']),
                ('binary_full_order48','support/d9_order48',['reproduce_fuglede48_exclusion.py']),
                ('binary_full_tile32','support/d9_tile_to_spectral',['reproduce_tile32_9.py','--full']),
            ]
            for name,directory,args in jobs:
                run(name,BINARY/directory,[sys.executable,*args])
    prime11()
    (LOGS/'verification_run.json').write_text(json.dumps({
        'status':'PASS','full_binary_regeneration':a.full and not a.prime11_only,
        'prime11_only':a.prime11_only,'checks':COMPLETED,
        'scope':'Finite computations; mathematical reductions and published classifications remain proof inputs.',
        'unresolved':'General64-point spectral-to-tiling implication in F2^9.'
    },indent=2)+'\n')
    print('PASS: all requested finite computations. The general64-point case in F2^9 remains open.',flush=True)


if __name__=='__main__':
    main()

